Initial Algebras Unchained -- A Novel Initial Algebra Construction Formalized in Agda

The initial algebra for an endofunctor F provides a recursion and induction scheme for data structures whose constructors are described by F. The initial-algebra construction by Ad\'amek (1974) starts with the initial object (e.g. the empty set) and successively applies the functor until a fixed point is reached, an idea inspired by Kleene's fixed point theorem. Depending on the functor of interest, this may require transfinitely many steps indexed by ordinal numbers until termination. We provide a new initial algebra construction which is not based on an ordinal-indexed chain. Instead, our construction is loosely inspired by Pataraia's fixed point theorem and forms the colimit of all finite recursive coalgebras. This is reminiscent of the construction of the rational fixed point of an endofunctor that forms the colimit of all finite coalgebras. For our main correctness theorem, we assume the given endofunctor is accessible on a (weak form of) locally presentable category. Our proofs are constructive and fully formalized in Agda.

==> anc/Accessible-Category.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Accessible-Category</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="155" class="Keyword">using</a> <a id="161" class="Symbol">(</a><a id="162" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="169" class="Symbol">)</a>
<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Categories.Category.Construction.Thin.html" class="Module">Categories.Category.Construction.Thin</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.Product.html" class="Module">Data.Product</a>

<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Filtered.html" class="Module">Filtered</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="788" class="Symbol">)</a>

<a id="791" class="Keyword">open</a> <a id="796" class="Keyword">import</a> <a id="803" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="819" class="Keyword">using</a> <a id="825" class="Symbol">(</a><a id="826" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="831" class="Symbol">)</a>

<a id="834" class="Comment">-- In usual L(F)P-Categories, one considers a (regular) cardinal λ and</a>
<a id="905" class="Comment">-- then defines λ-presentable objects as those whose hom-set preserves</a>
<a id="976" class="Comment">-- colimits of λ-filtered diagrams. The notion &#39;λ-filtered&#39; entails that</a>
<a id="1049" class="Comment">-- the diagram has upper bounds for any set of elements of size smaller than λ.</a>
<a id="1129" class="Comment">-- Since this is inherently ordinal-based, we change the definition for the</a>
<a id="1205" class="Comment">-- formalization in agda: Instead of explicitly mentioning ordinals, we consider</a>
<a id="1286" class="Comment">-- a property/predicate &#39;Fil&#39; on diagrams which is assumed to imply filteredness.</a>
<a id="1368" class="Comment">-- This subsumes stricter filteredness-notions such as countable-filteredness.</a>
<a id="1447" class="Keyword">module</a> <a id="1454" href="Accessible-Category.html" class="Module">Accessible-Category</a>
                 <a id="1491" class="Symbol">{</a><a id="1492" href="Accessible-Category.html#1492" class="Bound">o</a> <a id="1494" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="1496" href="Accessible-Category.html#1496" class="Bound">prop-level</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Accessible-Category.html#1509" class="Bound">𝒞</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1522" href="Accessible-Category.html#1492" class="Bound">o</a> <a id="1524" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="1526" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="1527" class="Symbol">)</a>
                 <a id="1546" class="Symbol">(</a><a id="1547" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="1550" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="1553" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1563" class="Symbol">)</a>    <a id="1568" class="Comment">-- levels for the diagram scheme</a>
                 <a id="1618" class="Symbol">(</a><a id="1619" href="Accessible-Category.html#1619" class="Bound">Fil</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="1638" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1640" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="1647" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1649" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="1650" class="Symbol">)</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="1656" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1658" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1667" href="Accessible-Category.html#1496" class="Bound">prop-level</a><a id="1677" class="Symbol">)</a>
                 <a id="1696" class="Symbol">(</a><a id="1697" href="Accessible-Category.html#1697" class="Bound">Fil⇒filtered</a> <a id="1710" class="Symbol">:</a> <a id="1712" class="Symbol">∀</a> <a id="1714" class="Symbol">{</a><a id="1715" href="Accessible-Category.html#1715" class="Bound">𝒟</a><a id="1716" class="Symbol">}</a> <a id="1718" class="Symbol">→</a> <a id="1720" href="Accessible-Category.html#1619" class="Bound">Fil</a> <a id="1724" href="Accessible-Category.html#1715" class="Bound">𝒟</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Filtered.html#2499" class="Record">filtered</a> <a id="1737" href="Accessible-Category.html#1715" class="Bound">𝒟</a><a id="1738" class="Symbol">)</a>
                 <a id="1757" class="Keyword">where</a>

<a id="1764" class="Keyword">private</a>
  <a id="1774" class="Keyword">module</a> <a id="𝒞"></a><a id="1781" href="Accessible-Category.html#1781" class="Module">𝒞</a> <a id="1783" class="Symbol">=</a> <a id="1785" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1794" href="Accessible-Category.html#1509" class="Bound">𝒞</a>

<a id="1797" class="Keyword">open</a> <a id="1802" class="Keyword">import</a> <a id="1809" href="Canonical-Cocone.html" class="Module">Canonical-Cocone</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="1828" class="Symbol">)</a>
<a id="1830" class="Keyword">open</a> <a id="1835" class="Keyword">import</a> <a id="1842" href="Categories.Functor.Slice.html" class="Module">Categories.Functor.Slice</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Keyword">using</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a><a id="1887" class="Symbol">)</a>
<a id="1889" class="Keyword">open</a> <a id="1894" class="Keyword">import</a> <a id="1901" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="1924" class="Keyword">open</a> <a id="1929" class="Keyword">import</a> <a id="1936" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="1966" class="Symbol">)</a>
<a id="1968" class="Keyword">open</a> <a id="1973" class="Keyword">import</a> <a id="1980" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="2002" class="Symbol">)</a>
<a id="2004" class="Keyword">open</a> <a id="2009" class="Keyword">import</a> <a id="2016" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="2051" href="Accessible-Category.html#1509" class="Bound">𝒞</a>
<a id="2053" class="Keyword">open</a> <a id="2058" class="Keyword">import</a> <a id="2065" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="2096" class="Symbol">(</a><a id="2097" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="2098" class="Symbol">)</a>
<a id="2100" class="Keyword">open</a> <a id="2105" class="Keyword">import</a> <a id="2112" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="2141" class="Symbol">)</a>
<a id="2143" class="Keyword">open</a> <a id="2148" class="Keyword">import</a> <a id="2155" href="Categories.Diagram.Pushout.Properties.html" class="Module">Categories.Diagram.Pushout.Properties</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="2195" class="Symbol">)</a>
<a id="2197" class="Keyword">open</a> <a id="2202" class="Keyword">import</a> <a id="2209" href="Presentable.html" class="Module">Presentable</a> <a id="2221" href="Accessible-Category.html#1509" class="Bound">𝒞</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2227" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2229" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2236" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2238" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="2245" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2247" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Accessible-Category.html#1619" class="Bound">Fil</a>
<a id="2254" class="Keyword">import</a> <a id="2261" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a>

<a id="2278" class="Keyword">open</a> <a id="2283" href="Categories.Functor.Hom.html#625" class="Module">Hom</a>

<a id="2288" class="Keyword">private</a>
  <a id="2298" class="Keyword">variable</a>
    <a id="2311" class="Comment">-- diagram scheme:</a>
    <a id="2334" href="Accessible-Category.html#2334" class="Generalizable">𝒟</a> <a id="2336" class="Symbol">:</a> <a id="2338" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2347" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2350" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2353" href="Accessible-Category.html#1553" class="Bound">e&#39;</a>


<a id="2358" class="Keyword">open</a> <a id="2363" class="Keyword">import</a> <a id="2370" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a> <a id="2389" href="Accessible-Category.html#1509" class="Bound">𝒞</a>
<a id="2391" class="Keyword">open</a> <a id="2396" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="2404" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2407" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2410" href="Accessible-Category.html#1553" class="Bound">e&#39;</a>

<a id="liftC&#39;"></a><a id="2414" href="Accessible-Category.html#2414" class="Function">liftC&#39;</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2432" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2434" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2436" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2438" class="Symbol">→</a> <a id="2440" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2453" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2455" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2456" class="Symbol">)</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2462" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2464" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="2471" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2473" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2474" class="Symbol">)</a>
<a id="2476" href="Accessible-Category.html#2414" class="Function">liftC&#39;</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2495" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2497" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2504" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2506" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="2513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2515" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2516" class="Symbol">)</a>

<a id="unliftF&#39;"></a><a id="2519" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a> <a id="2528" class="Symbol">:</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Accessible-Category.html#2531" class="Bound">𝒟</a> <a id="2533" class="Symbol">:</a> <a id="2535" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2544" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2546" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2548" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2549" class="Symbol">}</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Accessible-Category.html#2414" class="Function">liftC&#39;</a> <a id="2569" href="Accessible-Category.html#2531" class="Bound">𝒟</a><a id="2570" class="Symbol">)</a> <a id="2572" href="Accessible-Category.html#2531" class="Bound">𝒟</a>
<a id="2574" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a> <a id="2583" class="Symbol">{</a><a id="2584" href="Accessible-Category.html#2584" class="Bound">𝒟</a><a id="2585" class="Symbol">}</a> <a id="2587" class="Symbol">=</a> <a id="2589" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="2601" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2603" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="2610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2612" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Accessible-Category.html#1553" class="Bound">e&#39;</a> <a id="2619" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2621" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Accessible-Category.html#2584" class="Bound">𝒟</a>


<a id="2628" class="Keyword">module</a> <a id="Lift-Colimit"></a><a id="2635" href="Accessible-Category.html#2635" class="Module">Lift-Colimit</a> <a id="2648" class="Symbol">{</a><a id="2649" href="Accessible-Category.html#2649" class="Bound">𝒟</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2662" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2664" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="2666" href="Accessible-Category.html#1494" class="Bound">ℓ</a><a id="2667" class="Symbol">}</a> <a id="2669" class="Symbol">{</a><a id="2670" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="2672" class="Symbol">:</a> <a id="2674" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2682" href="Accessible-Category.html#2649" class="Bound">𝒟</a> <a id="2684" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="2685" class="Symbol">}</a> <a id="2687" class="Keyword">where</a>
  <a id="Lift-Colimit.unlift-Cocone"></a><a id="2695" href="Accessible-Category.html#2695" class="Function">unlift-Cocone</a> <a id="2709" class="Symbol">:</a> <a id="2711" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="2721" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2724" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2743" href="Accessible-Category.html#2670" class="Bound">D</a>
  <a id="2747" href="Accessible-Category.html#2695" class="Function">unlift-Cocone</a> <a id="2761" href="Accessible-Category.html#2761" class="Bound">cocone</a> <a id="2768" class="Symbol">=</a>
    <a id="2774" class="Keyword">let</a> <a id="2778" class="Keyword">module</a> <a id="Lift-Colimit.cocone"></a><a id="2785" href="Accessible-Category.html#2785" class="Module">cocone</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2801" href="Accessible-Category.html#2761" class="Bound">cocone</a> <a id="2808" class="Keyword">in</a>
    <a id="2815" class="Keyword">record</a> <a id="2822" class="Symbol">{</a> <a id="2824" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2831" class="Symbol">=</a>
      <a id="2839" class="Keyword">record</a> <a id="2846" class="Symbol">{</a>
        <a id="2856" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="2858" class="Symbol">=</a> <a id="2860" class="Symbol">λ</a> <a id="2862" href="Accessible-Category.html#2862" class="Bound">x</a> <a id="2864" class="Symbol">→</a> <a id="2866" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2881" href="Accessible-Category.html#2862" class="Bound">x</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">;</a>
        <a id="2894" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="2902" class="Symbol">=</a> <a id="2904" class="Symbol">λ</a> <a id="2906" href="Accessible-Category.html#2906" class="Bound">f</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="Categories.Diagram.Cocone.html#471" class="Function">cocone.commute</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2931" href="Accessible-Category.html#2906" class="Bound">f</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">}</a> <a id="2936" class="Symbol">}</a>

  <a id="Lift-Colimit.unlift-Cocone⇒"></a><a id="2941" href="Accessible-Category.html#2941" class="Function">unlift-Cocone⇒</a> <a id="2956" class="Symbol">:</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Accessible-Category.html#2959" class="Bound">C</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2970" href="Accessible-Category.html#2670" class="Bound">D</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">→</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Accessible-Category.html#2976" class="Bound">C&#39;</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="2991" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2994" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="3002" class="Symbol">))</a> <a id="3005" class="Symbol">→</a>
                   <a id="3026" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="3037" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3040" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="3048" class="Symbol">)</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="3065" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a> <a id="3074" href="Accessible-Category.html#2959" class="Bound">C</a><a id="3075" class="Symbol">)</a> <a id="3077" href="Accessible-Category.html#2976" class="Bound">C&#39;</a> <a id="3080" class="Symbol">→</a>
                   <a id="3101" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3109" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="3111" href="Accessible-Category.html#2959" class="Bound">C</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Accessible-Category.html#2695" class="Function">unlift-Cocone</a> <a id="3128" href="Accessible-Category.html#2976" class="Bound">C&#39;</a><a id="3130" class="Symbol">)</a>
  <a id="3134" href="Accessible-Category.html#2941" class="Function">unlift-Cocone⇒</a> <a id="3149" href="Accessible-Category.html#3149" class="Bound">C</a> <a id="3151" href="Accessible-Category.html#3151" class="Bound">C&#39;</a> <a id="3154" href="Accessible-Category.html#3154" class="Bound">morph</a> <a id="3160" class="Symbol">=</a>
    <a id="3166" class="Keyword">record</a> <a id="3173" class="Symbol">{</a>
      <a id="3181" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="3199" href="Accessible-Category.html#3154" class="Bound">morph</a> <a id="3205" class="Symbol">;</a> <a id="3207" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="3215" class="Symbol">=</a> <a id="3217" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="3233" href="Accessible-Category.html#3154" class="Bound">morph</a> <a id="3239" class="Symbol">}</a>


  <a id="Lift-Colimit.lift-Colimit"></a><a id="3245" href="Accessible-Category.html#3245" class="Function">lift-Colimit</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3268" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="3270" class="Symbol">→</a> <a id="3272" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Accessible-Category.html#2670" class="Bound">D</a> <a id="3283" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3286" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="3294" class="Symbol">)</a>
  <a id="3298" href="Accessible-Category.html#3245" class="Function">lift-Colimit</a> <a id="3311" href="Accessible-Category.html#3311" class="Bound">colim-D</a> <a id="3319" class="Symbol">=</a>
    <a id="3325" class="Keyword">record</a> <a id="3332" class="Symbol">{</a> <a id="3334" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="3342" class="Symbol">=</a> <a id="3344" class="Keyword">record</a> <a id="3351" class="Symbol">{</a>
      <a id="3359" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3361" class="Symbol">=</a> <a id="3363" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="3386" class="Symbol">)</a> <a id="3388" href="Categories.Diagram.Colimit.html#1122" class="Function">colim-D.colimit</a> <a id="3404" class="Symbol">;</a>
      <a id="3412" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3425" class="Symbol">=</a>
        <a id="3435" class="Keyword">record</a> <a id="3442" class="Symbol">{</a>
          <a id="3454" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="3456" class="Symbol">=</a> <a id="3458" class="Symbol">λ</a> <a id="3460" class="Symbol">{</a><a id="3461" href="Accessible-Category.html#3461" class="Bound">other</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">→</a>
            <a id="3482" href="Categories.Diagram.Cocone.Properties.html#1520" class="Function">F-map-Cocone⇒ʳ</a> <a id="3497" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Categories.Diagram.Colimit.html#1248" class="Function">colim-D.rep-cocone</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Accessible-Category.html#2695" class="Function">unlift-Cocone</a> <a id="3541" href="Accessible-Category.html#3461" class="Bound">other</a><a id="3546" class="Symbol">))</a> <a id="3549" class="Symbol">;</a>
          <a id="3561" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="3570" class="Symbol">=</a> <a id="3572" class="Symbol">λ</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Accessible-Category.html#3575" class="Bound">other</a><a id="3580" class="Symbol">}</a> <a id="3582" href="Accessible-Category.html#3582" class="Bound">to-other</a> <a id="3591" class="Symbol">→</a>
            <a id="3605" href="Categories.Object.Initial.html#506" class="Function">colim-D.initial.!-unique</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Accessible-Category.html#2941" class="Function">unlift-Cocone⇒</a> <a id="3646" href="Categories.Diagram.Colimit.html#1122" class="Function">colim-D.colimit</a> <a id="3662" href="Accessible-Category.html#3575" class="Bound">other</a> <a id="3668" href="Accessible-Category.html#3582" class="Bound">to-other</a><a id="3676" class="Symbol">)</a>
        <a id="3686" class="Symbol">}</a>
    <a id="3692" class="Symbol">}</a> <a id="3694" class="Symbol">}</a>
    <a id="3700" class="Keyword">where</a>
      <a id="3712" class="Keyword">module</a> <a id="3719" href="Accessible-Category.html#3719" class="Module">colim-D</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3737" href="Accessible-Category.html#3311" class="Bound">colim-D</a>


<a id="3747" class="Keyword">record</a> <a id="Accessible"></a><a id="3754" href="Accessible-Category.html#3754" class="Record">Accessible</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Accessible-Category.html#1547" class="Bound">o&#39;</a> <a id="3780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3782" href="Accessible-Category.html#1550" class="Bound">ℓ&#39;</a> <a id="3785" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3787" href="Accessible-Category.html#1553" class="Bound">e&#39;</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3793" href="Accessible-Category.html#1492" class="Bound">o</a> <a id="3795" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3797" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3801" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="3803" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3805" href="Accessible-Category.html#1496" class="Bound">prop-level</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Keyword">where</a>
  <a id="3825" class="Keyword">field</a>
    <a id="3835" class="Comment">-- a (small)family (resp. &#39;set&#39;) of objects, called 𝒞_p in the paper ...</a>
    <a id="Accessible.Idx"></a><a id="3912" href="Accessible-Category.html#3912" class="Field">Idx</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3922" href="Accessible-Category.html#1494" class="Bound">ℓ</a>
    <a id="Accessible.fin"></a><a id="3928" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="3932" class="Symbol">:</a> <a id="3934" href="Accessible-Category.html#3912" class="Field">Idx</a> <a id="3938" class="Symbol">→</a> <a id="3940" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
    <a id="3950" class="Comment">-- ... of which every element is presentable</a>
    <a id="Accessible.fin-presentable"></a><a id="3999" href="Accessible-Category.html#3999" class="Field">fin-presentable</a> <a id="4015" class="Symbol">:</a> <a id="4017" class="Symbol">∀</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Accessible-Category.html#4020" class="Bound">i</a> <a id="4022" class="Symbol">:</a> <a id="4024" href="Accessible-Category.html#3912" class="Field">Idx</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Presentable.html#1094" class="Function">presentable</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="4048" href="Accessible-Category.html#4020" class="Bound">i</a><a id="4049" class="Symbol">)</a>
    <a id="4055" class="Comment">-- All other objects are built from those fp objects:</a>
    <a id="Accessible.build-from-fin"></a><a id="4113" href="Accessible-Category.html#4113" class="Field">build-from-fin</a> <a id="4128" class="Symbol">:</a> <a id="4130" class="Symbol">∀</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Accessible-Category.html#4133" class="Bound">X</a> <a id="4135" class="Symbol">:</a> <a id="4137" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4142" class="Symbol">)</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="4167" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="4171" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="4173" href="Accessible-Category.html#4133" class="Bound">X</a> <a id="4175" href="Canonical-Cocone.html#1097" class="Function Operator">]</a><a id="4176" class="Symbol">)</a>
    <a id="4182" class="Comment">-- and moreover every canonical diagram is filtered</a>
    <a id="Accessible.canonical-has-prop"></a><a id="4238" href="Accessible-Category.html#4238" class="Field">canonical-has-prop</a> <a id="4257" class="Symbol">:</a> <a id="4259" class="Symbol">∀</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Accessible-Category.html#4262" class="Bound">X</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Accessible-Category.html#1619" class="Bound">Fil</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Accessible-Category.html#2414" class="Function">liftC&#39;</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="4293" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="4297" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="4299" href="Accessible-Category.html#4262" class="Bound">X</a> <a id="4301" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="4302" class="Symbol">))</a>

    <a id="4310" class="Comment">-- also, we need finite coproducts of presentable objects:</a>
    <a id="Accessible.coproduct"></a><a id="4373" href="Accessible-Category.html#4373" class="Field">coproduct</a> <a id="4383" class="Symbol">:</a> <a id="4385" class="Symbol">∀</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Accessible-Category.html#4388" class="Bound">A</a> <a id="4390" href="Accessible-Category.html#4390" class="Bound">B</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Presentable.html#1094" class="Function">presentable</a> <a id="4415" href="Accessible-Category.html#4388" class="Bound">A</a> <a id="4417" class="Symbol">→</a> <a id="4419" href="Presentable.html#1094" class="Function">presentable</a> <a id="4431" href="Accessible-Category.html#4390" class="Bound">B</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="4445" href="Accessible-Category.html#4388" class="Bound">A</a> <a id="4447" href="Accessible-Category.html#4390" class="Bound">B</a>

  <a id="Accessible.canonical-diagram-scheme"></a><a id="4452" href="Accessible-Category.html#4452" class="Function">canonical-diagram-scheme</a> <a id="4477" class="Symbol">:</a> <a id="4479" class="Symbol">∀</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Accessible-Category.html#4482" class="Bound">X</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4491" class="Symbol">)</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4504" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="4506" href="Accessible-Category.html#1494" class="Bound">ℓ</a> <a id="4508" href="Accessible-Category.html#1494" class="Bound">ℓ</a>
  <a id="4512" href="Accessible-Category.html#4452" class="Function">canonical-diagram-scheme</a> <a id="4537" href="Accessible-Category.html#4537" class="Bound">X</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="4546" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="4550" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="4552" href="Accessible-Category.html#4537" class="Bound">X</a> <a id="4554" href="Canonical-Cocone.html#553" class="Function Operator">]</a>

  <a id="Accessible.canonical-diagram"></a><a id="4559" href="Accessible-Category.html#4559" class="Function">canonical-diagram</a> <a id="4577" class="Symbol">:</a> <a id="4579" class="Symbol">∀</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Accessible-Category.html#4582" class="Bound">X</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4591" class="Symbol">)</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Accessible-Category.html#4452" class="Function">canonical-diagram-scheme</a> <a id="4629" href="Accessible-Category.html#4582" class="Bound">X</a><a id="4630" class="Symbol">)</a> <a id="4632" href="Accessible-Category.html#1509" class="Bound">𝒞</a>
  <a id="4636" href="Accessible-Category.html#4559" class="Function">canonical-diagram</a> <a id="4654" href="Accessible-Category.html#4654" class="Bound">X</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="4667" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="4671" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="4673" href="Accessible-Category.html#4654" class="Bound">X</a> <a id="4675" href="Canonical-Cocone.html#898" class="Function Operator">]</a>

  <a id="Accessible.canonical-colimit"></a><a id="4680" href="Accessible-Category.html#4680" class="Function">canonical-colimit</a> <a id="4698" class="Symbol">:</a> <a id="4700" class="Symbol">∀</a> <a id="4702" class="Symbol">(</a><a id="4703" href="Accessible-Category.html#4703" class="Bound">X</a> <a id="4705" class="Symbol">:</a> <a id="4707" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4712" class="Symbol">)</a> <a id="4714" class="Symbol">→</a> <a id="4716" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Accessible-Category.html#4559" class="Function">canonical-diagram</a> <a id="4743" href="Accessible-Category.html#4703" class="Bound">X</a><a id="4744" class="Symbol">)</a>
  <a id="4748" href="Accessible-Category.html#4680" class="Function">canonical-colimit</a> <a id="4766" href="Accessible-Category.html#4766" class="Bound">X</a> <a id="4768" class="Symbol">=</a> <a id="4770" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Accessible-Category.html#4113" class="Field">build-from-fin</a> <a id="4804" href="Accessible-Category.html#4766" class="Bound">X</a><a id="4805" class="Symbol">)</a>

  <a id="4810" class="Comment">-- the family &#39;fin&#39; forms a generator. This means that for every X,</a>
  <a id="4880" class="Comment">-- the morphisms &#39;fin k ⇒ X&#39; are jointly epic</a>
  <a id="Accessible.fin-generator"></a><a id="4928" href="Accessible-Category.html#4928" class="Function">fin-generator</a> <a id="4942" class="Symbol">:</a> <a id="4944" class="Symbol">∀</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Accessible-Category.html#4947" class="Bound">X</a> <a id="4949" class="Symbol">:</a> <a id="4951" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">→</a>
    <a id="4964" href="Colimit-Lemmas.html#3660" class="Function">jointly-epic</a>
      <a id="4983" class="Symbol">{</a><a id="4984" class="Argument">𝒞</a> <a id="4986" class="Symbol">=</a> <a id="4988" href="Accessible-Category.html#1509" class="Bound">𝒞</a><a id="4989" class="Symbol">}</a>
      <a id="4997" class="Symbol">{</a><a id="4998" class="Argument">codom</a> <a id="5004" class="Symbol">=</a> <a id="5006" href="Accessible-Category.html#4947" class="Bound">X</a><a id="5007" class="Symbol">}</a>
      <a id="5015" class="Symbol">(</a><a id="5016" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="5025" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="5033" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="5037" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="5039" href="Accessible-Category.html#4947" class="Bound">X</a> <a id="5041" href="Canonical-Cocone.html#1097" class="Function Operator">]</a><a id="5042" class="Symbol">)</a>
  <a id="5046" href="Accessible-Category.html#4928" class="Function">fin-generator</a> <a id="5060" href="Accessible-Category.html#5060" class="Bound">X</a> <a id="5062" class="Symbol">=</a> <a id="5064" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Accessible-Category.html#4113" class="Field">build-from-fin</a> <a id="5123" href="Accessible-Category.html#5060" class="Bound">X</a><a id="5124" class="Symbol">))</a>

  <a id="5130" class="Comment">-- every presentable object is the split-quotient of some object from</a>
  <a id="5202" class="Comment">-- the generating family 𝒞_p:</a>
  <a id="Accessible.presentable-split-in-fin"></a><a id="5234" href="Accessible-Category.html#5234" class="Function">presentable-split-in-fin</a> <a id="5259" class="Symbol">:</a> <a id="5261" class="Symbol">∀</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Accessible-Category.html#5264" class="Bound">X</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="5273" class="Symbol">)</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="Presentable.html#1094" class="Function">presentable</a> <a id="5289" href="Accessible-Category.html#5264" class="Bound">X</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5296" href="Accessible-Category.html#5296" class="Bound">i</a> <a id="5298" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5300" href="Accessible-Category.html#3912" class="Field">Idx</a> <a id="5304" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="5315" href="Accessible-Category.html#5264" class="Bound">X</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="5322" href="Accessible-Category.html#5296" class="Bound">i</a><a id="5323" class="Symbol">))</a>
  <a id="5328" href="Accessible-Category.html#5234" class="Function">presentable-split-in-fin</a> <a id="5353" href="Accessible-Category.html#5353" class="Bound">X</a> <a id="5355" href="Accessible-Category.html#5355" class="Bound">X-pres</a> <a id="5362" class="Symbol">=</a>
    <a id="5368" class="Symbol">(</a><a id="5369" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Level.html#479" class="Field">lower</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Hom-Colimit-Choice.html#1925" class="Field">Triangle.x</a> <a id="5394" href="Accessible-Category.html#5655" class="Function">t</a><a id="5395" class="Symbol">)))</a> <a id="5399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="5405" class="Symbol">(</a><a id="5406" class="Keyword">record</a> <a id="5413" class="Symbol">{</a>
      <a id="5421" href="Categories.Morphism.html#1444" class="Field">section</a> <a id="5429" class="Symbol">=</a> <a id="5431" href="Hom-Colimit-Choice.html#1941" class="Field">Triangle.p&#39;</a> <a id="5443" href="Accessible-Category.html#5655" class="Function">t</a> <a id="5445" class="Symbol">;</a>
      <a id="5453" href="Categories.Morphism.html#1464" class="Field">retract</a> <a id="5461" class="Symbol">=</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Level.html#479" class="Field">lower</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Hom-Colimit-Choice.html#1925" class="Field">Triangle.x</a> <a id="5489" href="Accessible-Category.html#5655" class="Function">t</a><a id="5490" class="Symbol">)))</a> <a id="5494" class="Symbol">;</a>
      <a id="5502" href="Categories.Morphism.html#1484" class="Field">is-retract</a> <a id="5513" class="Symbol">=</a> <a id="5515" href="Relation.Binary.Structures.html#1622" class="Function">𝒞.Equiv.sym</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Hom-Colimit-Choice.html#1962" class="Field">Triangle.commutes</a> <a id="5546" href="Accessible-Category.html#5655" class="Function">t</a><a id="5547" class="Symbol">)</a> <a id="5549" class="Symbol">})</a>
    <a id="5556" class="Keyword">where</a>
      <a id="5568" class="Comment">-- we let the identity on X factor through the canonical</a>
      <a id="5631" class="Comment">-- diagram for X:</a>
      <a id="5655" href="Accessible-Category.html#5655" class="Function">t</a> <a id="5657" class="Symbol">:</a> <a id="5659" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Accessible-Category.html#3245" class="Function">Lift-Colimit.lift-Colimit</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Accessible-Category.html#4680" class="Function">canonical-colimit</a> <a id="5714" href="Accessible-Category.html#5353" class="Bound">X</a><a id="5715" class="Symbol">))</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a><a id="5723" class="Symbol">{</a><a id="5724" href="Accessible-Category.html#5353" class="Bound">X</a><a id="5725" class="Symbol">})</a>
      <a id="5734" href="Accessible-Category.html#5655" class="Function">t</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a>
            <a id="5767" class="Symbol">(</a><a id="5768" href="Accessible-Category.html#3245" class="Function">Lift-Colimit.lift-Colimit</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Accessible-Category.html#4680" class="Function">canonical-colimit</a> <a id="5813" href="Accessible-Category.html#5353" class="Bound">X</a><a id="5814" class="Symbol">))</a>
            <a id="5829" href="Accessible-Category.html#5353" class="Bound">X</a>
            <a id="5843" class="Symbol">(</a><a id="5844" href="Accessible-Category.html#5355" class="Bound">X-pres</a>
              <a id="5865" class="Symbol">(</a><a id="5866" href="Accessible-Category.html#2414" class="Function">liftC&#39;</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Accessible-Category.html#4452" class="Function">canonical-diagram-scheme</a> <a id="5899" href="Accessible-Category.html#5353" class="Bound">X</a><a id="5900" class="Symbol">))</a>
              <a id="5917" class="Symbol">(</a><a id="5918" href="Accessible-Category.html#4238" class="Field">canonical-has-prop</a> <a id="5937" href="Accessible-Category.html#5353" class="Bound">X</a><a id="5938" class="Symbol">)</a>
              <a id="5954" class="Symbol">(</a><a id="5955" href="Accessible-Category.html#4559" class="Function">canonical-diagram</a> <a id="5973" href="Accessible-Category.html#5353" class="Bound">X</a> <a id="5975" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5978" href="Accessible-Category.html#2519" class="Function">unliftF&#39;</a><a id="5986" class="Symbol">))</a>
            <a id="6001" class="Symbol">(</a><a id="6002" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a><a id="6006" class="Symbol">{</a><a id="6007" href="Accessible-Category.html#5353" class="Bound">X</a><a id="6008" class="Symbol">})</a>



  <a id="6016" class="Comment">-- the family of all presentable objects</a>
  <a id="Accessible.presentable-obj"></a><a id="6059" href="Accessible-Category.html#6059" class="Function">presentable-obj</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="6079" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a> <a id="6085" href="Presentable.html#1094" class="Function">presentable</a> <a id="6097" class="Symbol">→</a> <a id="6099" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="6107" href="Accessible-Category.html#6059" class="Function">presentable-obj</a> <a id="6123" class="Symbol">=</a> <a id="6125" href="Data.Product.Base.html#636" class="Field">proj₁</a>

  <a id="6134" class="Comment">-- the big canonical cocone with all presentable objects is also (co-)limitting:</a>
  <a id="Accessible.presentable-colimit"></a><a id="6217" href="Accessible-Category.html#6217" class="Function">presentable-colimit</a> <a id="6237" class="Symbol">:</a> <a id="6239" class="Symbol">∀</a> <a id="6241" class="Symbol">(</a><a id="6242" href="Accessible-Category.html#6242" class="Bound">X</a> <a id="6244" class="Symbol">:</a> <a id="6246" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="6251" class="Symbol">)</a> <a id="6253" class="Symbol">→</a> <a id="6255" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="6276" href="Accessible-Category.html#6059" class="Function">presentable-obj</a> <a id="6292" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="6294" href="Accessible-Category.html#6242" class="Bound">X</a> <a id="6296" href="Canonical-Cocone.html#1097" class="Function Operator">]</a><a id="6297" class="Symbol">)</a>
  <a id="6301" href="Accessible-Category.html#6217" class="Function">presentable-colimit</a> <a id="6321" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="6323" class="Symbol">=</a> <a id="6325" class="Keyword">record</a> <a id="6332" class="Symbol">{</a>
      <a id="6340" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="6342" class="Symbol">=</a> <a id="6344" class="Symbol">λ</a> <a id="6346" class="Symbol">{</a><a id="6347" href="Accessible-Category.html#6347" class="Bound">K</a><a id="6348" class="Symbol">}</a> <a id="6350" class="Symbol">→</a> <a id="6352" class="Keyword">record</a> <a id="6359" class="Symbol">{</a>
        <a id="6369" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="6373" class="Symbol">=</a> <a id="6375" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="6411" href="Accessible-Category.html#6347" class="Bound">K</a><a id="6412" class="Symbol">)</a> <a id="6414" class="Symbol">;</a>
        <a id="6424" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="6432" class="Symbol">=</a> <a id="6434" class="Symbol">λ{</a> <a id="6437" class="Symbol">{(</a><a id="6439" href="Accessible-Category.html#6439" class="Bound">A</a> <a id="6441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6443" href="Accessible-Category.html#6443" class="Bound">A-pres</a><a id="6449" class="Symbol">)</a><a id="6450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6452" href="Accessible-Category.html#6452" class="Bound">f</a><a id="6453" class="Symbol">}</a> <a id="6455" class="Symbol">→</a>
          <a id="6467" class="Keyword">let</a>
            <a id="6483" href="Accessible-Category.html#6483" class="Bound">k</a> <a id="6485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6487" href="Accessible-Category.html#6487" class="Bound">g</a> <a id="6489" class="Symbol">=</a> <a id="6491" href="Accessible-Category.html#5234" class="Function">presentable-split-in-fin</a> <a id="6516" href="Accessible-Category.html#6439" class="Bound">A</a> <a id="6518" href="Accessible-Category.html#6443" class="Bound">A-pres</a>
            <a id="6537" class="Keyword">module</a> <a id="6544" href="Accessible-Category.html#6544" class="Module">g</a> <a id="6546" class="Symbol">=</a> <a id="6548" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="6556" href="Accessible-Category.html#6487" class="Bound">g</a>
            <a id="6570" class="Keyword">module</a> <a id="6577" href="Accessible-Category.html#6577" class="Module">K</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6588" href="Accessible-Category.html#6347" class="Bound">K</a>
            <a id="6602" href="Accessible-Category.html#6602" class="Bound">k-obj</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6623" class="Symbol">(</a><a id="6624" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="6629" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="6633" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="6635" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="6637" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="6638" class="Symbol">)</a>
            <a id="6652" href="Accessible-Category.html#6602" class="Bound">k-obj</a> <a id="6658" class="Symbol">=</a> <a id="6660" href="Accessible-Category.html#6483" class="Bound">k</a> <a id="6662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="6667" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6669" href="Categories.Morphism.html#1464" class="Function">g.retract</a><a id="6678" class="Symbol">)</a>
            <a id="6692" href="Accessible-Category.html#6692" class="Bound">sliceident</a> <a id="6703" class="Symbol">=</a>
              <a id="6719" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="6739" class="Symbol">(</a><a id="6740" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="6742" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6744" href="Categories.Morphism.html#1464" class="Function">g.retract</a><a id="6753" class="Symbol">)</a> <a id="6755" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6757" href="Categories.Morphism.html#1444" class="Function">g.section</a>
              <a id="6781" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6784" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6790" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="6806" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="6808" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6810" href="Categories.Morphism.html#1464" class="Function">g.retract</a> <a id="6820" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6822" href="Categories.Morphism.html#1444" class="Function">g.section</a>
              <a id="6846" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6849" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="6855" href="Categories.Morphism.html#1484" class="Function">g.is-retract</a> <a id="6868" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="6884" href="Accessible-Category.html#6452" class="Bound">f</a>
              <a id="6900" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="6912" class="Keyword">in</a>
          <a id="6925" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="6941" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="6977" href="Accessible-Category.html#6347" class="Bound">K</a><a id="6978" class="Symbol">)</a> <a id="6980" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6982" href="Accessible-Category.html#6452" class="Bound">f</a>
            <a id="6996" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7000" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7008" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="7014" href="Categories.Morphism.html#1484" class="Function">g.is-retract</a> <a id="7027" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="7039" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="7055" class="Symbol">(</a><a id="7056" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="7075" href="Accessible-Category.html#6347" class="Bound">K</a><a id="7076" class="Symbol">)</a> <a id="7078" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7080" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="7082" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7084" href="Categories.Morphism.html#1464" class="Function">g.retract</a> <a id="7094" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7096" href="Categories.Morphism.html#1444" class="Function">g.section</a>
            <a id="7118" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7122" href="Categories.Morphism.Reasoning.Core.html#1551" class="Function">assoc²&#39;</a> <a id="7130" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="7142" class="Symbol">(</a><a id="7143" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="7179" href="Accessible-Category.html#6347" class="Bound">K</a><a id="7180" class="Symbol">)</a> <a id="7182" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7184" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="7186" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7188" href="Categories.Morphism.html#1464" class="Function">g.retract</a><a id="7197" class="Symbol">)</a> <a id="7199" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7201" href="Categories.Morphism.html#1444" class="Function">g.section</a>
            <a id="7223" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7226" href="Categories.Diagram.Colimit.html#1692" class="Function">fin-colimit.commute</a> <a id="7246" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7254" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="7266" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="7295" href="Accessible-Category.html#6347" class="Bound">K</a><a id="7296" class="Symbol">)</a> <a id="7298" href="Accessible-Category.html#6602" class="Bound">k-obj</a> <a id="7304" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7306" href="Categories.Morphism.html#1444" class="Function">g.section</a>
            <a id="7328" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="7342" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="7346" class="Symbol">(((</a><a id="7349" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="7353" href="Accessible-Category.html#6483" class="Bound">k</a><a id="7354" class="Symbol">)</a> <a id="7356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Accessible-Category.html#3999" class="Field">fin-presentable</a> <a id="7375" href="Accessible-Category.html#6483" class="Bound">k</a><a id="7376" class="Symbol">))</a> <a id="7379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7381" href="Accessible-Category.html#6452" class="Bound">f</a> <a id="7383" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7385" href="Categories.Morphism.html#1464" class="Function">g.retract</a><a id="7394" class="Symbol">)</a> <a id="7396" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7398" href="Categories.Morphism.html#1444" class="Function">g.section</a>
            <a id="7420" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7423" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="7443" href="Accessible-Category.html#6692" class="Bound">sliceident</a><a id="7453" class="Symbol">)</a> <a id="7455" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="7467" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="7471" class="Symbol">((</a><a id="7473" href="Accessible-Category.html#6439" class="Bound">A</a> <a id="7475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7477" href="Accessible-Category.html#6443" class="Bound">A-pres</a><a id="7483" class="Symbol">)</a><a id="7484" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7486" href="Accessible-Category.html#6452" class="Bound">f</a><a id="7487" class="Symbol">)</a>
          <a id="7499" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="7511" class="Symbol">}};</a>
      <a id="7521" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="7530" class="Symbol">=</a> <a id="7532" class="Symbol">λ</a> <a id="7534" class="Symbol">{</a><a id="7535" href="Accessible-Category.html#7535" class="Bound">K</a><a id="7536" class="Symbol">}</a> <a id="7538" href="Accessible-Category.html#7538" class="Bound">f</a> <a id="7540" class="Symbol">→</a>
        <a id="7550" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="7564" href="Categories.Diagram.Colimit.html#1313" class="Function">fin-colimit.rep</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="7600" href="Accessible-Category.html#7535" class="Bound">K</a><a id="7601" class="Symbol">)</a>
            <a id="7615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7618" href="Categories.Object.Initial.html#506" class="Function">fin-colimit.initial.!-unique</a> <a id="7647" class="Symbol">(</a><a id="7648" href="Accessible-Category.html#8284" class="Function">transform-cocone⇒</a> <a id="7666" href="Accessible-Category.html#7538" class="Bound">f</a><a id="7667" class="Symbol">)</a> <a id="7669" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7679" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7691" href="Accessible-Category.html#7538" class="Bound">f</a>
        <a id="7701" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="7711" class="Symbol">}</a>
    <a id="7717" class="Keyword">where</a>
      <a id="7729" class="Keyword">open</a> <a id="7734" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7743" href="Accessible-Category.html#1509" class="Bound">𝒞</a>
      <a id="7751" class="Keyword">open</a> <a id="7756" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="7776" href="Accessible-Category.html#7776" class="Function">pres</a> <a id="7781" class="Symbol">=</a> <a id="7783" href="Accessible-Category.html#6059" class="Function">presentable-obj</a>
      <a id="7805" href="Accessible-Category.html#7805" class="Function">fin-colimit</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7827" class="Symbol">(</a><a id="7828" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="7837" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="7841" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="7843" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="7845" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="7846" class="Symbol">)</a>
      <a id="7854" href="Accessible-Category.html#7805" class="Function">fin-colimit</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="7886" class="Symbol">(</a><a id="7887" href="Accessible-Category.html#4113" class="Field">build-from-fin</a> <a id="7902" href="Accessible-Category.html#6321" class="Bound">X</a><a id="7903" class="Symbol">)</a>
      <a id="7911" class="Keyword">module</a> <a id="7918" href="Accessible-Category.html#7918" class="Module">fin-colimit</a> <a id="7930" class="Symbol">=</a> <a id="7932" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="7940" href="Accessible-Category.html#7805" class="Function">fin-colimit</a>

      <a id="7959" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="7978" class="Symbol">:</a> <a id="7980" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7987" class="Symbol">(</a><a id="7988" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="7997" href="Accessible-Category.html#7776" class="Function">pres</a> <a id="8002" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="8004" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="8006" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="8007" class="Symbol">)</a> <a id="8009" class="Symbol">→</a> <a id="8011" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8018" class="Symbol">(</a><a id="8019" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="8028" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="8032" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="8034" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="8036" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="8037" class="Symbol">)</a>
      <a id="8045" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="8064" href="Accessible-Category.html#8064" class="Bound">K</a> <a id="8066" class="Symbol">=</a>
        <a id="8076" class="Keyword">record</a> <a id="8083" class="Symbol">{</a> <a id="8085" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="8092" class="Symbol">=</a>
          <a id="8104" class="Keyword">record</a> <a id="8111" class="Symbol">{</a>
            <a id="8125" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="8127" class="Symbol">=</a> <a id="8129" class="Symbol">λ</a> <a id="8131" class="Symbol">{(</a><a id="8133" href="Accessible-Category.html#8133" class="Bound">k</a> <a id="8135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8137" href="Accessible-Category.html#8137" class="Bound">f</a><a id="8138" class="Symbol">)</a> <a id="8140" class="Symbol">→</a> <a id="8142" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="8146" class="Symbol">(((</a><a id="8149" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="8153" href="Accessible-Category.html#8133" class="Bound">k</a><a id="8154" class="Symbol">)</a> <a id="8156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8158" class="Symbol">(</a><a id="8159" href="Accessible-Category.html#3999" class="Field">fin-presentable</a> <a id="8175" href="Accessible-Category.html#8133" class="Bound">k</a><a id="8176" class="Symbol">))</a> <a id="8179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8181" href="Accessible-Category.html#8137" class="Bound">f</a><a id="8182" class="Symbol">)}</a> <a id="8185" class="Symbol">;</a>
            <a id="8199" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="8207" class="Symbol">=</a> <a id="8209" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a>
          <a id="8229" class="Symbol">}</a> <a id="8231" class="Symbol">}</a>
        <a id="8241" class="Keyword">where</a>
          <a id="8257" class="Keyword">module</a> <a id="8264" href="Accessible-Category.html#8264" class="Module">K</a> <a id="8266" class="Symbol">=</a> <a id="8268" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="8275" href="Accessible-Category.html#8064" class="Bound">K</a>

      <a id="8284" href="Accessible-Category.html#8284" class="Function">transform-cocone⇒</a> <a id="8302" class="Symbol">:</a> <a id="8304" class="Symbol">∀</a> <a id="8306" class="Symbol">{</a><a id="8307" href="Accessible-Category.html#8307" class="Bound">K</a> <a id="8309" class="Symbol">:</a> <a id="8311" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8318" class="Symbol">_}</a> <a id="8321" class="Symbol">→</a>
                          <a id="8349" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="8357" class="Symbol">_</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="8368" href="Accessible-Category.html#6059" class="Function">presentable-obj</a> <a id="8384" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="8386" href="Accessible-Category.html#6321" class="Bound">X</a> <a id="8388" href="Canonical-Cocone.html#1097" class="Function Operator">]</a><a id="8389" class="Symbol">)</a> <a id="8391" href="Accessible-Category.html#8307" class="Bound">K</a> <a id="8393" class="Symbol">→</a>
                          <a id="8421" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="8429" class="Symbol">_</a> <a id="8431" class="Symbol">(</a><a id="8432" href="Categories.Diagram.Colimit.html#1122" class="Function">fin-colimit.colimit</a><a id="8451" class="Symbol">)</a> <a id="8453" class="Symbol">(</a><a id="8454" href="Accessible-Category.html#7959" class="Function">pres-cocone-to-fin</a> <a id="8473" href="Accessible-Category.html#8307" class="Bound">K</a><a id="8474" class="Symbol">)</a>
      <a id="8482" href="Accessible-Category.html#8284" class="Function">transform-cocone⇒</a> <a id="8500" class="Symbol">{</a><a id="8501" href="Accessible-Category.html#8501" class="Bound">K</a><a id="8502" class="Symbol">}</a> <a id="8504" href="Accessible-Category.html#8504" class="Bound">mor</a> <a id="8508" class="Symbol">=</a>
        <a id="8518" class="Keyword">record</a> <a id="8525" class="Symbol">{</a>
          <a id="8537" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="8541" class="Symbol">=</a> <a id="8543" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="8555" href="Accessible-Category.html#8504" class="Bound">mor</a> <a id="8559" class="Symbol">;</a>
          <a id="8571" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="8579" class="Symbol">=</a> <a id="8581" class="Symbol">λ</a> <a id="8583" class="Symbol">{</a> <a id="8585" class="Symbol">{(</a><a id="8587" href="Accessible-Category.html#8587" class="Bound">k</a> <a id="8589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8591" href="Accessible-Category.html#8591" class="Bound">f</a><a id="8592" class="Symbol">)}</a> <a id="8595" class="Symbol">→</a> <a id="8597" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="8613" href="Accessible-Category.html#8504" class="Bound">mor</a> <a id="8617" class="Symbol">}</a>
        <a id="8627" class="Symbol">}</a>

</pre></body></html>

==> anc/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Bool</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">data</a> <a id="Bool"></a><a id="173" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="184" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">BUILTIN</a> <a id="223" class="Keyword">BOOL</a>  <a id="229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">BUILTIN</a> <a id="251" class="Keyword">FALSE</a> <a id="257" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="263" class="Symbol">#-}</a>
<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">BUILTIN</a> <a id="279" class="Keyword">TRUE</a>  <a id="285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="291" class="Symbol">#-}</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">COMPILE</a> <a id="308" class="Keyword">JS</a> <a id="311" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="317" class="Pragma">=</a> <a id="319" class="Pragma">function</a> <a id="328" class="Pragma">(x,v)</a> <a id="334" class="Pragma">{</a> <a id="336" class="Pragma">return</a> <a id="343" class="Pragma">((x)?</a> <a id="349" class="Pragma">v[&quot;true&quot;]()</a> <a id="361" class="Pragma">:</a> <a id="363" class="Pragma">v[&quot;false&quot;]());</a> <a id="378" class="Pragma">}</a> <a id="380" class="Symbol">#-}</a>
<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">COMPILE</a> <a id="396" class="Keyword">JS</a> <a id="399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="405" class="Pragma">=</a> <a id="407" class="Pragma">false</a> <a id="413" class="Symbol">#-}</a>
<a id="417" class="Symbol">{-#</a> <a id="421" class="Keyword">COMPILE</a> <a id="429" class="Keyword">JS</a> <a id="432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="438" class="Pragma">=</a> <a id="440" class="Pragma">true</a>  <a id="446" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Builtin.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">infix</a> <a id="139" class="Number">4</a> <a id="141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="145" class="Keyword">data</a> <a id="_≡_"></a><a id="150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="154" class="Symbol">{</a><a id="155" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="167" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">(</a><a id="171" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Builtin.Equality.html#159" class="Bound">A</a><a id="176" class="Symbol">)</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="188" href="Agda.Builtin.Equality.html#155" class="Bound">a</a> <a id="190" class="Keyword">where</a>
  <a id="198" class="Keyword">instance</a> <a id="_≡_.refl"></a><a id="207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="218" href="Agda.Builtin.Equality.html#171" class="Bound">x</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">EQUALITY</a> <a id="242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="246" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="122" class="Keyword">where</a>

<a id="129" class="Keyword">infixr</a> <a id="136" class="Number">5</a> <a id="138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a>
<a id="142" class="Keyword">data</a> <a id="List"></a><a id="147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="152" class="Symbol">{</a><a id="153" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">(</a><a id="157" href="Agda.Builtin.List.html#157" class="Bound">A</a> <a id="159" class="Symbol">:</a> <a id="161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="165" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="166" class="Symbol">)</a> <a id="168" class="Symbol">:</a> <a id="170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="174" href="Agda.Builtin.List.html#153" class="Bound">a</a> <a id="176" class="Keyword">where</a>
  <a id="List.[]"></a><a id="184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="195" href="Agda.Builtin.List.html#157" class="Bound">A</a>
  <a id="List._∷_"></a><a id="199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="203" class="Symbol">:</a> <a id="205" class="Symbol">(</a><a id="206" href="Agda.Builtin.List.html#206" class="Bound">x</a> <a id="208" class="Symbol">:</a> <a id="210" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="211" class="Symbol">)</a> <a id="213" class="Symbol">(</a><a id="214" href="Agda.Builtin.List.html#214" class="Bound">xs</a> <a id="217" class="Symbol">:</a> <a id="219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="224" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="225" class="Symbol">)</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="234" href="Agda.Builtin.List.html#157" class="Bound">A</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">BUILTIN</a> <a id="249" class="Keyword">LIST</a> <a id="254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">COMPILE</a> <a id="276" class="Keyword">JS</a>  <a id="280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="285" class="Pragma">=</a> <a id="287" class="Pragma">function(x,v)</a> <a id="301" class="Pragma">{</a>
  <a id="305" class="Pragma">if</a> <a id="308" class="Pragma">(x.length</a> <a id="318" class="Pragma">&lt;</a> <a id="320" class="Pragma">1)</a> <a id="323" class="Pragma">{</a> <a id="325" class="Pragma">return</a> <a id="332" class="Pragma">v[&quot;[]&quot;]();</a> <a id="343" class="Pragma">}</a> <a id="345" class="Pragma">else</a> <a id="350" class="Pragma">{</a> <a id="352" class="Pragma">return</a> <a id="359" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="374" class="Pragma">x.slice(1));</a> <a id="387" class="Pragma">}</a>
<a id="389" class="Pragma">}</a> <a id="391" class="Symbol">#-}</a>
<a id="395" class="Symbol">{-#</a> <a id="399" class="Keyword">COMPILE</a> <a id="407" class="Keyword">JS</a> <a id="410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="413" class="Pragma">=</a> <a id="415" class="Pragma">Array()</a> <a id="423" class="Symbol">#-}</a>
<a id="427" class="Symbol">{-#</a> <a id="431" class="Keyword">COMPILE</a> <a id="439" class="Keyword">JS</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="446" class="Pragma">=</a> <a id="448" class="Pragma">function</a> <a id="457" class="Pragma">(x)</a> <a id="461" class="Pragma">{</a> <a id="463" class="Pragma">return</a> <a id="470" class="Pragma">function(y)</a> <a id="482" class="Pragma">{</a> <a id="484" class="Pragma">return</a> <a id="491" class="Pragma">Array(x).concat(y);</a> <a id="511" class="Pragma">};</a> <a id="514" class="Pragma">}</a> <a id="516" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Maybe</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">data</a> <a id="Maybe"></a><a id="135" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="141" class="Symbol">{</a><a id="142" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="143" class="Symbol">}</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="148" class="Symbol">:</a> <a id="150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="154" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="155" class="Symbol">)</a> <a id="157" class="Symbol">:</a> <a id="159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="163" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a> <a id="165" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="173" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="190" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="194" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="202" class="Symbol">:</a> <a id="204" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="210" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">BUILTIN</a> <a id="225" class="Keyword">MAYBE</a> <a id="231" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="237" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="160" class="Keyword">where</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="198" class="Keyword">data</a> <a id="Nat"></a><a id="203" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="213" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="226" class="Symbol">:</a> <a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Agda.Builtin.Nat.html#242" class="Bound">n</a> <a id="244" class="Symbol">:</a> <a id="246" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">BUILTIN</a> <a id="270" class="Keyword">NATURAL</a> <a id="278" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">infix</a>  <a id="294" class="Number">4</a> <a id="296" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="301" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a>
<a id="305" class="Keyword">infixl</a> <a id="312" class="Number">6</a> <a id="314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="318" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">7</a> <a id="331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="336" href="Agda.Builtin.Nat.html#336" class="Function Operator">_+_</a> <a id="340" class="Symbol">:</a> <a id="342" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="346" class="Symbol">→</a> <a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="352" class="Symbol">→</a> <a id="354" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="364" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="366" href="Agda.Builtin.Nat.html#366" class="Bound">m</a> <a id="368" class="Symbol">=</a> <a id="370" href="Agda.Builtin.Nat.html#366" class="Bound">m</a>
<a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="376" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="378" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="380" href="Agda.Builtin.Nat.html#380" class="Bound">m</a> <a id="382" class="Symbol">=</a> <a id="384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="388" class="Symbol">(</a><a id="389" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="391" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="393" href="Agda.Builtin.Nat.html#380" class="Bound">m</a><a id="394" class="Symbol">)</a>

<a id="397" class="Symbol">{-#</a> <a id="401" class="Keyword">BUILTIN</a> <a id="409" class="Keyword">NATPLUS</a> <a id="417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="421" class="Symbol">#-}</a>

<a id="_-_"></a><a id="426" href="Agda.Builtin.Nat.html#426" class="Function Operator">_-_</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="448" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>     <a id="454" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="461" class="Symbol">=</a> <a id="463" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>
<a id="465" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="471" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="477" href="Agda.Builtin.Nat.html#477" class="Bound">m</a> <a id="479" class="Symbol">=</a> <a id="481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="490" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="492" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="498" href="Agda.Builtin.Nat.html#498" class="Bound">m</a> <a id="500" class="Symbol">=</a> <a id="502" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="504" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="506" href="Agda.Builtin.Nat.html#498" class="Bound">m</a>

<a id="509" class="Symbol">{-#</a> <a id="513" class="Keyword">BUILTIN</a> <a id="521" class="Keyword">NATMINUS</a> <a id="530" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="534" class="Symbol">#-}</a>

<a id="_*_"></a><a id="539" href="Agda.Builtin.Nat.html#539" class="Function Operator">_*_</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="549" class="Symbol">→</a> <a id="551" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="567" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="569" href="Agda.Builtin.Nat.html#569" class="Bound">m</a> <a id="571" class="Symbol">=</a> <a id="573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="582" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="584" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="594" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="596" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="598" href="Agda.Builtin.Nat.html#586" class="Bound">m</a>

<a id="601" class="Symbol">{-#</a> <a id="605" class="Keyword">BUILTIN</a> <a id="613" class="Keyword">NATTIMES</a> <a id="622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="626" class="Symbol">#-}</a>

<a id="_==_"></a><a id="631" href="Agda.Builtin.Nat.html#631" class="Function Operator">_==_</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="661" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="670" class="Symbol">=</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="681" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="683" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Agda.Builtin.Nat.html#690" class="Bound">m</a> <a id="692" class="Symbol">=</a> <a id="694" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="696" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="699" href="Agda.Builtin.Nat.html#690" class="Bound">m</a>
<a id="701" class="CatchallClause Symbol">_</a><a id="702" class="CatchallClause">     </a><a id="707" href="Agda.Builtin.Nat.html#631" class="CatchallClause Function Operator">==</a><a id="709" class="CatchallClause"> </a><a id="710" class="CatchallClause Symbol">_</a>     <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="725" class="Symbol">{-#</a> <a id="729" class="Keyword">BUILTIN</a> <a id="737" class="Keyword">NATEQUALS</a> <a id="747" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="752" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="757" href="Agda.Builtin.Nat.html#757" class="Function Operator">_&lt;_</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="767" class="Symbol">→</a> <a id="769" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="773" class="Symbol">→</a> <a id="775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="780" class="Symbol">_</a>     <a id="786" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="808" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">=</a> <a id="818" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="827" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="829" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="835" href="Agda.Builtin.Nat.html#835" class="Bound">m</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="841" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="843" href="Agda.Builtin.Nat.html#835" class="Bound">m</a>

<a id="846" class="Symbol">{-#</a> <a id="850" class="Keyword">BUILTIN</a> <a id="858" class="Keyword">NATLESS</a> <a id="866" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="870" class="Symbol">#-}</a>

<a id="875" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="931" class="Comment">---------------------------------------------------------------------------</a>
<a id="1007" class="Comment">--</a>
<a id="1010" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1061" class="Comment">--</a>
<a id="1064" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1104" class="Comment">--</a>
<a id="1107" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1316" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1389" class="Comment">--      starting the next countdown.</a>
<a id="1426" class="Comment">--</a>
<a id="1429" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1479" class="Comment">--</a>
<a id="1482" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1537" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#1551" class="Bound">k</a> <a id="1553" href="Agda.Builtin.Nat.html#1553" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Nat.html#1555" class="Bound">n</a> <a id="1557" href="Agda.Builtin.Nat.html#1557" class="Bound">j</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="1572" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1583" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a> <a id="1585" href="Agda.Builtin.Nat.html#1585" class="Bound">m</a>  <a id="1588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1596" href="Agda.Builtin.Nat.html#1596" class="Bound">j</a>      <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a>
<a id="1607" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1618" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a> <a id="1620" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a><a id="1628" class="Symbol">)</a>  <a id="1631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="1638" class="Symbol">=</a> <a id="1640" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1661" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a>
<a id="1665" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1676" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1709" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a>       <a id="1717" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a> <a id="1721" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a>

<a id="1724" class="Symbol">{-#</a> <a id="1728" class="Keyword">BUILTIN</a> <a id="1736" class="Keyword">NATDIVSUCAUX</a> <a id="1749" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="1760" class="Symbol">#-}</a>

<a id="1765" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1810" class="Comment">--</a>
<a id="1813" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1847" class="Comment">--           = k                                        by definition</a>
<a id="1917" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="1993" class="Comment">--</a>
<a id="1996" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2036" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2106" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2186" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2260" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2329" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2398" class="Comment">--</a>
<a id="2401" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2447" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2517" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2597" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2666" class="Comment">--</a>
<a id="2669" class="Comment">-- Q.e.d.</a>

<a id="2680" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="2743" class="Comment">---------------------------------------------------------------------------</a>
<a id="2819" class="Comment">--</a>
<a id="2822" class="Comment">-- (Analogous to div-helper.)</a>
<a id="2852" class="Comment">--</a>
<a id="2855" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="2906" class="Comment">--</a>
<a id="2909" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="2949" class="Comment">--</a>
<a id="2952" class="Comment">-- The invariant is:</a>
<a id="2973" class="Comment">--</a>
<a id="2976" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3040" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Nat.html#3054" class="Bound">k</a> <a id="3056" href="Agda.Builtin.Nat.html#3056" class="Bound">m</a> <a id="3058" href="Agda.Builtin.Nat.html#3058" class="Bound">n</a> <a id="3060" href="Agda.Builtin.Nat.html#3060" class="Bound">j</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="3075" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3086" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a> <a id="3088" href="Agda.Builtin.Nat.html#3088" class="Bound">m</a>  <a id="3091" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3099" href="Agda.Builtin.Nat.html#3099" class="Bound">j</a>      <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a>
<a id="3110" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3121" href="Agda.Builtin.Nat.html#3121" class="Bound">k</a> <a id="3123" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3130" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a><a id="3131" class="Symbol">)</a>  <a id="3134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3141" class="Symbol">=</a> <a id="3143" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3154" class="Number">0</a>       <a id="3162" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3164" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a> <a id="3166" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a>
<a id="3168" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3179" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a> <a id="3181" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3188" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3217" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3222" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a> <a id="3224" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a>

<a id="3227" class="Symbol">{-#</a> <a id="3231" class="Keyword">BUILTIN</a> <a id="3239" class="Keyword">NATMODSUCAUX</a> <a id="3252" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="3263" class="Symbol">#-}</a>

<a id="3268" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="3313" class="Comment">--</a>
<a id="3316" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="3350" class="Comment">--           = k                               by definition</a>
<a id="3411" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="3486" class="Comment">--</a>
<a id="3489" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="3529" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="3590" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="3661" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="3721" class="Comment">--           = (1 + n) + k)  mod (1 + m)       since k = m (as l = 0)</a>
<a id="3791" class="Comment">--</a>
<a id="3794" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="3840" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="3901" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="3972" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4036" class="Comment">--</a>
<a id="4039" class="Comment">-- Q.e.d.</a>
</pre></body></html>

==> anc/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Sigma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="158" class="Keyword">record</a> <a id="Σ"></a><a id="165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="167" class="Symbol">{</a><a id="168" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="170" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="192" class="Symbol">→</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="198" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="199" class="Symbol">)</a> <a id="201" class="Symbol">:</a> <a id="203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="212" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="213" class="Symbol">)</a> <a id="215" class="Keyword">where</a>
  <a id="223" class="Keyword">constructor</a> <a id="_,_"></a><a id="235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
  <a id="241" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="263" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="271" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="276" class="Keyword">open</a> <a id="281" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="283" class="Keyword">public</a>

<a id="291" class="Keyword">infixr</a> <a id="298" class="Number">4</a> <a id="300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">BUILTIN</a> <a id="317" class="Keyword">SIGMA</a> <a id="323" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="325" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Builtin.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="166" class="Keyword">primitive</a>
  <a id="primForce"></a><a id="178" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="193" class="Symbol">:</a> <a id="195" class="Symbol">∀</a> <a id="197" class="Symbol">{</a><a id="198" href="Agda.Builtin.Strict.html#198" class="Bound">a</a> <a id="200" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="212" href="Agda.Builtin.Strict.html#198" class="Bound">a</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="228" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Agda.Builtin.Strict.html#232" class="Bound">x</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Builtin.Strict.html#204" class="Bound">A</a><a id="237" class="Symbol">)</a> <a id="239" class="Symbol">→</a> <a id="241" class="Symbol">(∀</a> <a id="244" href="Agda.Builtin.Strict.html#244" class="Bound">x</a> <a id="246" class="Symbol">→</a> <a id="248" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="250" href="Agda.Builtin.Strict.html#244" class="Bound">x</a><a id="251" class="Symbol">)</a> <a id="253" class="Symbol">→</a> <a id="255" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="257" href="Agda.Builtin.Strict.html#232" class="Bound">x</a>
  <a id="primForceLemma"></a><a id="261" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Strict.html#281" class="Bound">a</a> <a id="283" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">{</a><a id="287" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="289" class="Symbol">:</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Agda.Builtin.Strict.html#281" class="Bound">a</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">(</a><a id="315" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Strict.html#287" class="Bound">A</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">(</a><a id="323" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="325" class="Symbol">:</a> <a id="327" class="Symbol">∀</a> <a id="329" href="Agda.Builtin.Strict.html#329" class="Bound">x</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="335" href="Agda.Builtin.Strict.html#329" class="Bound">x</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">→</a> <a id="340" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a> <a id="350" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="352" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="356" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="358" href="Agda.Builtin.Strict.html#315" class="Bound">x</a>
</pre></body></html>

==> anc/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Builtin.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">record</a> <a id="⊤"></a><a id="175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="177" class="Symbol">:</a> <a id="179" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="183" class="Keyword">where</a>
  <a id="191" class="Keyword">instance</a> <a id="200" class="Keyword">constructor</a> <a id="tt"></a><a id="212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">BUILTIN</a> <a id="228" class="Keyword">UNIT</a> <a id="233" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">COMPILE</a> <a id="251" class="Keyword">GHC</a> <a id="255" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="257" class="Pragma">=</a> <a id="259" class="Pragma">data</a> <a id="264" class="Pragma">()</a> <a id="267" class="Pragma">(())</a> <a id="272" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.Primitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Agda.Primitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }


==> anc/Algebra.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Level.html" class="Module">Level</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="389" class="Symbol">;</a> <a id="391" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="448" class="Symbol">)</a>

<a id="451" class="Comment">------------------------------------------------------------------------</a>
<a id="524" class="Comment">-- Raw bundles with 1 binary operation</a>
<a id="563" class="Comment">------------------------------------------------------------------------</a>

<a id="637" class="Keyword">record</a> <a id="RawMagma"></a><a id="644" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="653" href="Algebra.Bundles.Raw.html#653" class="Bound">c</a> <a id="655" href="Algebra.Bundles.Raw.html#655" class="Bound">ℓ</a> <a id="657" class="Symbol">:</a> <a id="659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="663" class="Symbol">(</a><a id="664" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="668" class="Symbol">(</a><a id="669" href="Algebra.Bundles.Raw.html#653" class="Bound">c</a> <a id="671" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="673" href="Algebra.Bundles.Raw.html#655" class="Bound">ℓ</a><a id="674" class="Symbol">))</a> <a id="677" class="Keyword">where</a>
  <a id="685" class="Keyword">infixl</a> <a id="692" class="Number">7</a> <a id="694" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a>
  <a id="700" class="Keyword">infix</a>  <a id="707" class="Number">4</a> <a id="709" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a>
  <a id="715" class="Keyword">field</a>
    <a id="RawMagma.Carrier"></a><a id="725" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="739" href="Algebra.Bundles.Raw.html#653" class="Bound">c</a>
    <a id="RawMagma._≈_"></a><a id="745" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a>     <a id="753" class="Symbol">:</a> <a id="755" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="759" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="767" href="Algebra.Bundles.Raw.html#655" class="Bound">ℓ</a>
    <a id="RawMagma._∙_"></a><a id="773" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a>     <a id="781" class="Symbol">:</a> <a id="783" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="787" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a>

  <a id="798" class="Keyword">infix</a> <a id="804" class="Number">4</a> <a id="806" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a>
  <a id="RawMagma._≉_"></a><a id="812" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a> <a id="816" class="Symbol">:</a> <a id="818" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="822" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="830" class="Symbol">_</a>
  <a id="834" href="Algebra.Bundles.Raw.html#834" class="Bound">x</a> <a id="836" href="Algebra.Bundles.Raw.html#812" class="Function Operator">≉</a> <a id="838" href="Algebra.Bundles.Raw.html#838" class="Bound">y</a> <a id="840" class="Symbol">=</a> <a id="842" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="844" class="Symbol">(</a><a id="845" href="Algebra.Bundles.Raw.html#834" class="Bound">x</a> <a id="847" href="Algebra.Bundles.Raw.html#745" class="Field Operator">≈</a> <a id="849" href="Algebra.Bundles.Raw.html#838" class="Bound">y</a><a id="850" class="Symbol">)</a>

<a id="853" class="Comment">------------------------------------------------------------------------</a>
<a id="926" class="Comment">-- Raw bundles with 1 binary operation &amp; 1 element</a>
<a id="977" class="Comment">------------------------------------------------------------------------</a>

<a id="1051" class="Comment">-- A raw monoid is a monoid without any laws.</a>

<a id="1098" class="Keyword">record</a> <a id="RawMonoid"></a><a id="1105" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="1115" href="Algebra.Bundles.Raw.html#1115" class="Bound">c</a> <a id="1117" href="Algebra.Bundles.Raw.html#1117" class="Bound">ℓ</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Algebra.Bundles.Raw.html#1115" class="Bound">c</a> <a id="1133" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1135" href="Algebra.Bundles.Raw.html#1117" class="Bound">ℓ</a><a id="1136" class="Symbol">))</a> <a id="1139" class="Keyword">where</a>
  <a id="1147" class="Keyword">infixl</a> <a id="1154" class="Number">7</a> <a id="1156" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a>
  <a id="1162" class="Keyword">infix</a>  <a id="1169" class="Number">4</a> <a id="1171" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a>
  <a id="1177" class="Keyword">field</a>
    <a id="RawMonoid.Carrier"></a><a id="1187" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1201" href="Algebra.Bundles.Raw.html#1115" class="Bound">c</a>
    <a id="RawMonoid._≈_"></a><a id="1207" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a>     <a id="1215" class="Symbol">:</a> <a id="1217" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1221" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="1229" href="Algebra.Bundles.Raw.html#1117" class="Bound">ℓ</a>
    <a id="RawMonoid._∙_"></a><a id="1235" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a>     <a id="1243" class="Symbol">:</a> <a id="1245" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1249" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a>
    <a id="RawMonoid.ε"></a><a id="1261" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a>       <a id="1269" class="Symbol">:</a> <a id="1271" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a>

  <a id="RawMonoid.rawMagma"></a><a id="1282" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="1302" href="Algebra.Bundles.Raw.html#1115" class="Bound">c</a> <a id="1304" href="Algebra.Bundles.Raw.html#1117" class="Bound">ℓ</a>
  <a id="1308" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="1317" class="Symbol">=</a> <a id="1319" class="Keyword">record</a>
    <a id="1330" class="Symbol">{</a> <a id="1332" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a>
    <a id="1346" class="Symbol">;</a> <a id="1348" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a>
    <a id="1362" class="Symbol">}</a>

  <a id="1367" class="Keyword">open</a> <a id="1372" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="1381" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="1390" class="Keyword">public</a>
    <a id="1401" class="Keyword">using</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="1411" class="Symbol">)</a>

<a id="1414" class="Comment">------------------------------------------------------------------------</a>
<a id="1487" class="Comment">-- Raw bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="1557" class="Comment">------------------------------------------------------------------------</a>

<a id="1631" class="Keyword">record</a> <a id="RawGroup"></a><a id="1638" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="1647" href="Algebra.Bundles.Raw.html#1647" class="Bound">c</a> <a id="1649" href="Algebra.Bundles.Raw.html#1649" class="Bound">ℓ</a> <a id="1651" class="Symbol">:</a> <a id="1653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Algebra.Bundles.Raw.html#1647" class="Bound">c</a> <a id="1665" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1667" href="Algebra.Bundles.Raw.html#1649" class="Bound">ℓ</a><a id="1668" class="Symbol">))</a> <a id="1671" class="Keyword">where</a>
  <a id="1679" class="Keyword">infix</a>  <a id="1686" class="Number">8</a> <a id="1688" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a>
  <a id="1694" class="Keyword">infixl</a> <a id="1701" class="Number">7</a> <a id="1703" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a>
  <a id="1709" class="Keyword">infix</a>  <a id="1716" class="Number">4</a> <a id="1718" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a>
  <a id="1724" class="Keyword">field</a>
    <a id="RawGroup.Carrier"></a><a id="1734" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1748" href="Algebra.Bundles.Raw.html#1647" class="Bound">c</a>
    <a id="RawGroup._≈_"></a><a id="1754" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a>     <a id="1762" class="Symbol">:</a> <a id="1764" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1768" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a> <a id="1776" href="Algebra.Bundles.Raw.html#1649" class="Bound">ℓ</a>
    <a id="RawGroup._∙_"></a><a id="1782" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a>     <a id="1790" class="Symbol">:</a> <a id="1792" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1796" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a>
    <a id="RawGroup.ε"></a><a id="1808" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a>       <a id="1816" class="Symbol">:</a> <a id="1818" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a>
    <a id="RawGroup._⁻¹"></a><a id="1830" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a>     <a id="1838" class="Symbol">:</a> <a id="1840" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1844" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a>

  <a id="RawGroup.rawMonoid"></a><a id="1855" href="Algebra.Bundles.Raw.html#1855" class="Function">rawMonoid</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="1877" href="Algebra.Bundles.Raw.html#1647" class="Bound">c</a> <a id="1879" href="Algebra.Bundles.Raw.html#1649" class="Bound">ℓ</a>
  <a id="1883" href="Algebra.Bundles.Raw.html#1855" class="Function">rawMonoid</a> <a id="1893" class="Symbol">=</a> <a id="1895" class="Keyword">record</a>
    <a id="1906" class="Symbol">{</a> <a id="1908" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a>
    <a id="1922" class="Symbol">;</a> <a id="1924" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a>
    <a id="1938" class="Symbol">;</a> <a id="1940" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a>   <a id="1944" class="Symbol">=</a> <a id="1946" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a>
    <a id="1952" class="Symbol">}</a>

  <a id="1957" class="Keyword">open</a> <a id="1962" href="Algebra.Bundles.Raw.html#1105" class="Module">RawMonoid</a> <a id="1972" href="Algebra.Bundles.Raw.html#1855" class="Function">rawMonoid</a> <a id="1982" class="Keyword">public</a>
    <a id="1993" class="Keyword">using</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="2003" class="Symbol">;</a> <a id="2005" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a><a id="2013" class="Symbol">)</a>

<a id="2016" class="Comment">------------------------------------------------------------------------</a>
<a id="2089" class="Comment">-- Raw bundles with 2 binary operations &amp; 1 element</a>
<a id="2141" class="Comment">------------------------------------------------------------------------</a>

<a id="2215" class="Keyword">record</a> <a id="RawNearSemiring"></a><a id="2222" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="2238" href="Algebra.Bundles.Raw.html#2238" class="Bound">c</a> <a id="2240" href="Algebra.Bundles.Raw.html#2240" class="Bound">ℓ</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Algebra.Bundles.Raw.html#2238" class="Bound">c</a> <a id="2256" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2258" href="Algebra.Bundles.Raw.html#2240" class="Bound">ℓ</a><a id="2259" class="Symbol">))</a> <a id="2262" class="Keyword">where</a>
  <a id="2270" class="Keyword">infixl</a> <a id="2277" class="Number">7</a> <a id="2279" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a>
  <a id="2285" class="Keyword">infixl</a> <a id="2292" class="Number">6</a> <a id="2294" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a>
  <a id="2300" class="Keyword">infix</a>  <a id="2307" class="Number">4</a> <a id="2309" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a>
  <a id="2315" class="Keyword">field</a>
    <a id="RawNearSemiring.Carrier"></a><a id="2325" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2339" href="Algebra.Bundles.Raw.html#2238" class="Bound">c</a>
    <a id="RawNearSemiring._≈_"></a><a id="2345" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a>     <a id="2353" class="Symbol">:</a> <a id="2355" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2359" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="2367" href="Algebra.Bundles.Raw.html#2240" class="Bound">ℓ</a>
    <a id="RawNearSemiring._+_"></a><a id="2373" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a>     <a id="2381" class="Symbol">:</a> <a id="2383" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2387" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a>
    <a id="RawNearSemiring._*_"></a><a id="2399" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a>     <a id="2407" class="Symbol">:</a> <a id="2409" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2413" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a>
    <a id="RawNearSemiring.0#"></a><a id="2425" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a>      <a id="2433" class="Symbol">:</a> <a id="2435" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a>

  <a id="RawNearSemiring.+-rawMonoid"></a><a id="2446" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="2470" href="Algebra.Bundles.Raw.html#2238" class="Bound">c</a> <a id="2472" href="Algebra.Bundles.Raw.html#2240" class="Bound">ℓ</a>
  <a id="2476" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="2488" class="Symbol">=</a> <a id="2490" class="Keyword">record</a>
    <a id="2501" class="Symbol">{</a> <a id="2503" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a>
    <a id="2517" class="Symbol">;</a> <a id="2519" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a>
    <a id="2533" class="Symbol">;</a>  <a id="2536" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a>  <a id="2539" class="Symbol">=</a> <a id="2541" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a>
    <a id="2548" class="Symbol">}</a>

  <a id="2553" class="Keyword">open</a> <a id="2558" href="Algebra.Bundles.Raw.html#1105" class="Module">RawMonoid</a> <a id="2568" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="2580" class="Keyword">public</a>
    <a id="2591" class="Keyword">using</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Keyword">renaming</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="2622" class="Symbol">to</a> <a id="2625" class="Function">+-rawMagma</a><a id="2635" class="Symbol">)</a>

  <a id="RawNearSemiring.*-rawMagma"></a><a id="2640" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="2662" href="Algebra.Bundles.Raw.html#2238" class="Bound">c</a> <a id="2664" href="Algebra.Bundles.Raw.html#2240" class="Bound">ℓ</a>
  <a id="2668" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a> <a id="2679" class="Symbol">=</a> <a id="2681" class="Keyword">record</a>
    <a id="2692" class="Symbol">{</a> <a id="2694" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a>
    <a id="2708" class="Symbol">;</a> <a id="2710" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a>
    <a id="2724" class="Symbol">}</a>

<a id="2727" class="Comment">------------------------------------------------------------------------</a>
<a id="2800" class="Comment">-- Raw bundles with 2 binary operations &amp; 2 elements</a>
<a id="2853" class="Comment">------------------------------------------------------------------------</a>

<a id="2927" class="Keyword">record</a> <a id="RawSemiring"></a><a id="2934" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="2946" href="Algebra.Bundles.Raw.html#2946" class="Bound">c</a> <a id="2948" href="Algebra.Bundles.Raw.html#2948" class="Bound">ℓ</a> <a id="2950" class="Symbol">:</a> <a id="2952" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Algebra.Bundles.Raw.html#2946" class="Bound">c</a> <a id="2964" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2966" href="Algebra.Bundles.Raw.html#2948" class="Bound">ℓ</a><a id="2967" class="Symbol">))</a> <a id="2970" class="Keyword">where</a>
  <a id="2978" class="Keyword">infixl</a> <a id="2985" class="Number">7</a> <a id="2987" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a>
  <a id="2993" class="Keyword">infixl</a> <a id="3000" class="Number">6</a> <a id="3002" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a>
  <a id="3008" class="Keyword">infix</a>  <a id="3015" class="Number">4</a> <a id="3017" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a>
  <a id="3023" class="Keyword">field</a>
    <a id="RawSemiring.Carrier"></a><a id="3033" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="3041" class="Symbol">:</a> <a id="3043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3047" href="Algebra.Bundles.Raw.html#2946" class="Bound">c</a>
    <a id="RawSemiring._≈_"></a><a id="3053" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a>     <a id="3061" class="Symbol">:</a> <a id="3063" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3067" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="3075" href="Algebra.Bundles.Raw.html#2948" class="Bound">ℓ</a>
    <a id="RawSemiring._+_"></a><a id="3081" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a>     <a id="3089" class="Symbol">:</a> <a id="3091" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3095" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a>
    <a id="RawSemiring._*_"></a><a id="3107" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a>     <a id="3115" class="Symbol">:</a> <a id="3117" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3121" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a>
    <a id="RawSemiring.0#"></a><a id="3133" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>      <a id="3141" class="Symbol">:</a> <a id="3143" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a>
    <a id="RawSemiring.1#"></a><a id="3155" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>      <a id="3163" class="Symbol">:</a> <a id="3165" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a>

  <a id="RawSemiring.rawNearSemiring"></a><a id="3176" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="3210" href="Algebra.Bundles.Raw.html#2946" class="Bound">c</a> <a id="3212" href="Algebra.Bundles.Raw.html#2948" class="Bound">ℓ</a>
  <a id="3216" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="3232" class="Symbol">=</a> <a id="3234" class="Keyword">record</a>
    <a id="3245" class="Symbol">{</a> <a id="3247" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a>
    <a id="3261" class="Symbol">;</a> <a id="3263" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a>
    <a id="3277" class="Symbol">;</a> <a id="3279" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a>
    <a id="3293" class="Symbol">;</a> <a id="3295" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a>  <a id="3299" class="Symbol">=</a> <a id="3301" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>
    <a id="3308" class="Symbol">}</a>

  <a id="3313" class="Keyword">open</a> <a id="3318" href="Algebra.Bundles.Raw.html#2222" class="Module">RawNearSemiring</a> <a id="3334" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="3350" class="Keyword">public</a>
    <a id="3361" class="Keyword">using</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="3371" class="Symbol">;</a> <a id="3373" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a><a id="3384" class="Symbol">;</a> <a id="3386" href="Algebra.Bundles.Raw.html#2625" class="Function">+-rawMagma</a><a id="3396" class="Symbol">;</a> <a id="3398" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a><a id="3408" class="Symbol">)</a>

  <a id="RawSemiring.*-rawMonoid"></a><a id="3413" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="3437" href="Algebra.Bundles.Raw.html#2946" class="Bound">c</a> <a id="3439" href="Algebra.Bundles.Raw.html#2948" class="Bound">ℓ</a>
  <a id="3443" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="3455" class="Symbol">=</a> <a id="3457" class="Keyword">record</a>
    <a id="3468" class="Symbol">{</a> <a id="3470" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="3474" class="Symbol">=</a> <a id="3476" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a>
    <a id="3484" class="Symbol">;</a> <a id="3486" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a>
    <a id="3500" class="Symbol">;</a> <a id="3502" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a>   <a id="3506" class="Symbol">=</a> <a id="3508" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>
    <a id="3515" class="Symbol">}</a>

<a id="3518" class="Comment">------------------------------------------------------------------------</a>
<a id="3591" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="3662" class="Comment">------------------------------------------------------------------------</a>

<a id="3736" class="Keyword">record</a> <a id="RawRingWithoutOne"></a><a id="3743" href="Algebra.Bundles.Raw.html#3743" class="Record">RawRingWithoutOne</a> <a id="3761" href="Algebra.Bundles.Raw.html#3761" class="Bound">c</a> <a id="3763" href="Algebra.Bundles.Raw.html#3763" class="Bound">ℓ</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Algebra.Bundles.Raw.html#3761" class="Bound">c</a> <a id="3779" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3781" href="Algebra.Bundles.Raw.html#3763" class="Bound">ℓ</a><a id="3782" class="Symbol">))</a> <a id="3785" class="Keyword">where</a>
  <a id="3793" class="Keyword">infix</a>  <a id="3800" class="Number">8</a> <a id="3802" href="Algebra.Bundles.Raw.html#3962" class="Field Operator">-_</a>
  <a id="3807" class="Keyword">infixl</a> <a id="3814" class="Number">7</a> <a id="3816" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a>
  <a id="3822" class="Keyword">infixl</a> <a id="3829" class="Number">6</a> <a id="3831" href="Algebra.Bundles.Raw.html#3910" class="Field Operator">_+_</a>
  <a id="3837" class="Keyword">infix</a>  <a id="3844" class="Number">4</a> <a id="3846" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a>
  <a id="3852" class="Keyword">field</a>
    <a id="RawRingWithoutOne.Carrier"></a><a id="3862" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a> <a id="3870" class="Symbol">:</a> <a id="3872" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3876" href="Algebra.Bundles.Raw.html#3761" class="Bound">c</a>
    <a id="RawRingWithoutOne._≈_"></a><a id="3882" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a>     <a id="3890" class="Symbol">:</a> <a id="3892" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3896" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a> <a id="3904" href="Algebra.Bundles.Raw.html#3763" class="Bound">ℓ</a>
    <a id="RawRingWithoutOne._+_"></a><a id="3910" href="Algebra.Bundles.Raw.html#3910" class="Field Operator">_+_</a>     <a id="3918" class="Symbol">:</a> <a id="3920" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3924" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a>
    <a id="RawRingWithoutOne._*_"></a><a id="3936" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a>     <a id="3944" class="Symbol">:</a> <a id="3946" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3950" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.-_"></a><a id="3962" href="Algebra.Bundles.Raw.html#3962" class="Field Operator">-_</a>      <a id="3970" class="Symbol">:</a> <a id="3972" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="3976" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.0#"></a><a id="3988" href="Algebra.Bundles.Raw.html#3988" class="Field">0#</a>      <a id="3996" class="Symbol">:</a> <a id="3998" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a>

  <a id="RawRingWithoutOne.+-rawGroup"></a><a id="4009" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="4031" href="Algebra.Bundles.Raw.html#3761" class="Bound">c</a> <a id="4033" href="Algebra.Bundles.Raw.html#3763" class="Bound">ℓ</a>
  <a id="4037" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="4048" class="Symbol">=</a> <a id="4050" class="Keyword">record</a>
    <a id="4061" class="Symbol">{</a> <a id="4063" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="4067" class="Symbol">=</a> <a id="4069" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a>
    <a id="4077" class="Symbol">;</a> <a id="4079" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Algebra.Bundles.Raw.html#3910" class="Field Operator">_+_</a>
    <a id="4093" class="Symbol">;</a> <a id="4095" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a>   <a id="4099" class="Symbol">=</a> <a id="4101" href="Algebra.Bundles.Raw.html#3988" class="Field">0#</a>
    <a id="4108" class="Symbol">;</a> <a id="4110" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Algebra.Bundles.Raw.html#3962" class="Field Operator">-_</a>
    <a id="4123" class="Symbol">}</a>

  <a id="4128" class="Keyword">open</a> <a id="4133" href="Algebra.Bundles.Raw.html#1638" class="Module">RawGroup</a> <a id="4142" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="4153" class="Keyword">public</a>
    <a id="4164" class="Keyword">using</a> <a id="4170" class="Symbol">(</a><a id="4171" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Keyword">renaming</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="4195" class="Symbol">to</a> <a id="4198" class="Function">+-rawMagma</a><a id="4208" class="Symbol">;</a> <a id="4210" href="Algebra.Bundles.Raw.html#1855" class="Function">rawMonoid</a> <a id="4220" class="Symbol">to</a> <a id="4223" class="Function">+-rawMonoid</a><a id="4234" class="Symbol">)</a>

  <a id="RawRingWithoutOne.*-rawMagma"></a><a id="4239" href="Algebra.Bundles.Raw.html#4239" class="Function">*-rawMagma</a> <a id="4250" class="Symbol">:</a> <a id="4252" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="4261" href="Algebra.Bundles.Raw.html#3761" class="Bound">c</a> <a id="4263" href="Algebra.Bundles.Raw.html#3763" class="Bound">ℓ</a>
  <a id="4267" href="Algebra.Bundles.Raw.html#4239" class="Function">*-rawMagma</a> <a id="4278" class="Symbol">=</a> <a id="4280" class="Keyword">record</a>
    <a id="4291" class="Symbol">{</a> <a id="4293" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="4297" class="Symbol">=</a> <a id="4299" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a>
    <a id="4307" class="Symbol">;</a> <a id="4309" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="4313" class="Symbol">=</a> <a id="4315" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a>
    <a id="4323" class="Symbol">}</a>

<a id="4326" class="Comment">------------------------------------------------------------------------</a>
<a id="4399" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="4471" class="Comment">------------------------------------------------------------------------</a>

<a id="4545" class="Comment">-- A raw ring is a ring without any laws.</a>

<a id="4588" class="Keyword">record</a> <a id="RawRing"></a><a id="4595" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="4603" href="Algebra.Bundles.Raw.html#4603" class="Bound">c</a> <a id="4605" href="Algebra.Bundles.Raw.html#4605" class="Bound">ℓ</a> <a id="4607" class="Symbol">:</a> <a id="4609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Algebra.Bundles.Raw.html#4603" class="Bound">c</a> <a id="4621" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4623" href="Algebra.Bundles.Raw.html#4605" class="Bound">ℓ</a><a id="4624" class="Symbol">))</a> <a id="4627" class="Keyword">where</a>
  <a id="4635" class="Keyword">infix</a>  <a id="4642" class="Number">8</a> <a id="4644" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a>
  <a id="4649" class="Keyword">infixl</a> <a id="4656" class="Number">7</a> <a id="4658" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a>
  <a id="4664" class="Keyword">infixl</a> <a id="4671" class="Number">6</a> <a id="4673" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a>
  <a id="4679" class="Keyword">infix</a>  <a id="4686" class="Number">4</a> <a id="4688" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a>
  <a id="4694" class="Keyword">field</a>
    <a id="RawRing.Carrier"></a><a id="4704" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4718" href="Algebra.Bundles.Raw.html#4603" class="Bound">c</a>
    <a id="RawRing._≈_"></a><a id="4724" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a>     <a id="4732" class="Symbol">:</a> <a id="4734" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4738" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a> <a id="4746" href="Algebra.Bundles.Raw.html#4605" class="Bound">ℓ</a>
    <a id="RawRing._+_"></a><a id="4752" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a>     <a id="4760" class="Symbol">:</a> <a id="4762" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4766" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a>
    <a id="RawRing._*_"></a><a id="4778" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a>     <a id="4786" class="Symbol">:</a> <a id="4788" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4792" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a>
    <a id="RawRing.-_"></a><a id="4804" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a>      <a id="4812" class="Symbol">:</a> <a id="4814" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4818" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a>
    <a id="RawRing.0#"></a><a id="4830" href="Algebra.Bundles.Raw.html#4830" class="Field">0#</a>      <a id="4838" class="Symbol">:</a> <a id="4840" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a>
    <a id="RawRing.1#"></a><a id="4852" href="Algebra.Bundles.Raw.html#4852" class="Field">1#</a>      <a id="4860" class="Symbol">:</a> <a id="4862" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a>

  <a id="RawRing.rawSemiring"></a><a id="4873" href="Algebra.Bundles.Raw.html#4873" class="Function">rawSemiring</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="4899" href="Algebra.Bundles.Raw.html#4603" class="Bound">c</a> <a id="4901" href="Algebra.Bundles.Raw.html#4605" class="Bound">ℓ</a>
  <a id="4905" href="Algebra.Bundles.Raw.html#4873" class="Function">rawSemiring</a> <a id="4917" class="Symbol">=</a> <a id="4919" class="Keyword">record</a>
    <a id="4930" class="Symbol">{</a> <a id="4932" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a>
    <a id="4946" class="Symbol">;</a> <a id="4948" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a> <a id="4952" class="Symbol">=</a> <a id="4954" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a>
    <a id="4962" class="Symbol">;</a> <a id="4964" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a> <a id="4968" class="Symbol">=</a> <a id="4970" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a>
    <a id="4978" class="Symbol">;</a> <a id="4980" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>  <a id="4984" class="Symbol">=</a> <a id="4986" href="Algebra.Bundles.Raw.html#4830" class="Field">0#</a>
    <a id="4993" class="Symbol">;</a> <a id="4995" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>  <a id="4999" class="Symbol">=</a> <a id="5001" href="Algebra.Bundles.Raw.html#4852" class="Field">1#</a>
    <a id="5008" class="Symbol">}</a>

  <a id="5013" class="Keyword">open</a> <a id="5018" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="5030" href="Algebra.Bundles.Raw.html#4873" class="Function">rawSemiring</a> <a id="5042" class="Keyword">public</a>
    <a id="5053" class="Keyword">using</a>
    <a id="5063" class="Symbol">(</a> <a id="5065" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a>
    <a id="5073" class="Symbol">;</a> <a id="5075" href="Algebra.Bundles.Raw.html#2625" class="Function">+-rawMagma</a><a id="5085" class="Symbol">;</a> <a id="5087" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a>
    <a id="5103" class="Symbol">;</a> <a id="5105" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a><a id="5115" class="Symbol">;</a> <a id="5117" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a>
    <a id="5133" class="Symbol">)</a>

  <a id="RawRing.rawRingWithoutOne"></a><a id="5138" href="Algebra.Bundles.Raw.html#5138" class="Function">rawRingWithoutOne</a> <a id="5156" class="Symbol">:</a> <a id="5158" href="Algebra.Bundles.Raw.html#3743" class="Record">RawRingWithoutOne</a> <a id="5176" href="Algebra.Bundles.Raw.html#4603" class="Bound">c</a> <a id="5178" href="Algebra.Bundles.Raw.html#4605" class="Bound">ℓ</a>
  <a id="5182" href="Algebra.Bundles.Raw.html#5138" class="Function">rawRingWithoutOne</a> <a id="5200" class="Symbol">=</a> <a id="5202" class="Keyword">record</a>
    <a id="5213" class="Symbol">{</a> <a id="5215" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a> <a id="5219" class="Symbol">=</a> <a id="5221" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a>
    <a id="5229" class="Symbol">;</a> <a id="5231" href="Algebra.Bundles.Raw.html#3910" class="Field Operator">_+_</a> <a id="5235" class="Symbol">=</a> <a id="5237" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a>
    <a id="5245" class="Symbol">;</a> <a id="5247" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a>
    <a id="5261" class="Symbol">;</a> <a id="5263" href="Algebra.Bundles.Raw.html#3962" class="Field Operator">-_</a> <a id="5266" class="Symbol">=</a> <a id="5268" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a>
    <a id="5275" class="Symbol">;</a> <a id="5277" href="Algebra.Bundles.Raw.html#3988" class="Field">0#</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Algebra.Bundles.Raw.html#4830" class="Field">0#</a>
    <a id="5289" class="Symbol">}</a>

  <a id="5294" class="Keyword">open</a> <a id="5299" href="Algebra.Bundles.Raw.html#3743" class="Module">RawRingWithoutOne</a> <a id="5317" href="Algebra.Bundles.Raw.html#5138" class="Function">rawRingWithoutOne</a> <a id="5335" class="Keyword">public</a>
    <a id="5346" class="Keyword">using</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a><a id="5363" class="Symbol">)</a>

<a id="5366" class="Comment">------------------------------------------------------------------------</a>
<a id="5439" class="Comment">-- Raw bundles with 3 binary operations</a>
<a id="5479" class="Comment">------------------------------------------------------------------------</a>

<a id="5553" class="Keyword">record</a> <a id="RawQuasigroup"></a><a id="5560" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a> <a id="5574" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a> <a id="5576" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a> <a id="5578" class="Symbol">:</a> <a id="5580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5584" class="Symbol">(</a><a id="5585" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5589" class="Symbol">(</a><a id="5590" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a> <a id="5592" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5594" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a><a id="5595" class="Symbol">))</a> <a id="5598" class="Keyword">where</a>
  <a id="5606" class="Keyword">infixl</a> <a id="5613" class="Number">7</a> <a id="5615" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a>
  <a id="5621" class="Keyword">infixl</a> <a id="5628" class="Number">7</a> <a id="5630" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a>
  <a id="5637" class="Keyword">infixl</a> <a id="5644" class="Number">7</a> <a id="5646" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a>
  <a id="5653" class="Keyword">infix</a>  <a id="5660" class="Number">4</a> <a id="5662" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>
  <a id="5668" class="Keyword">field</a>
    <a id="RawQuasigroup.Carrier"></a><a id="5678" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a> <a id="5686" class="Symbol">:</a> <a id="5688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5692" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a>
    <a id="RawQuasigroup._≈_"></a><a id="5698" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>     <a id="5706" class="Symbol">:</a> <a id="5708" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5712" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a> <a id="5720" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a>
    <a id="RawQuasigroup._∙_"></a><a id="5726" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a>     <a id="5734" class="Symbol">:</a> <a id="5736" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5740" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a>
    <a id="RawQuasigroup._\\_"></a><a id="5752" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a>    <a id="5760" class="Symbol">:</a> <a id="5762" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5766" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a>
    <a id="RawQuasigroup._//_"></a><a id="5778" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a>    <a id="5786" class="Symbol">:</a> <a id="5788" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5792" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a>

  <a id="RawQuasigroup.∙-rawMagma"></a><a id="5803" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="5825" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a> <a id="5827" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a>
  <a id="5831" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="5842" class="Symbol">=</a> <a id="5844" class="Keyword">record</a>
    <a id="5855" class="Symbol">{</a> <a id="5857" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="5861" class="Symbol">=</a> <a id="5863" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>
    <a id="5871" class="Symbol">;</a> <a id="5873" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="5877" class="Symbol">=</a> <a id="5879" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a>
    <a id="5887" class="Symbol">}</a>

  <a id="RawQuasigroup.\\-rawMagma"></a><a id="5892" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="5904" class="Symbol">:</a> <a id="5906" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="5915" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a> <a id="5917" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a>
  <a id="5921" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="5933" class="Symbol">=</a> <a id="5935" class="Keyword">record</a>
    <a id="5946" class="Symbol">{</a> <a id="5948" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="5952" class="Symbol">=</a> <a id="5954" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>
    <a id="5962" class="Symbol">;</a> <a id="5964" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="5968" class="Symbol">=</a> <a id="5970" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a>
    <a id="5979" class="Symbol">}</a>

  <a id="RawQuasigroup.//-rawMagma"></a><a id="5984" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="5996" class="Symbol">:</a> <a id="5998" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="6007" href="Algebra.Bundles.Raw.html#5574" class="Bound">c</a> <a id="6009" href="Algebra.Bundles.Raw.html#5576" class="Bound">ℓ</a>
  <a id="6013" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="6025" class="Symbol">=</a> <a id="6027" class="Keyword">record</a>
    <a id="6038" class="Symbol">{</a> <a id="6040" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="6044" class="Symbol">=</a> <a id="6046" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>
    <a id="6054" class="Symbol">;</a> <a id="6056" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="6060" class="Symbol">=</a> <a id="6062" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a>
    <a id="6071" class="Symbol">}</a>

  <a id="6076" class="Keyword">open</a> <a id="6081" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="6090" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="6102" class="Keyword">public</a>
    <a id="6113" class="Keyword">using</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="6123" class="Symbol">)</a>

<a id="6126" class="Comment">------------------------------------------------------------------------</a>
<a id="6199" class="Comment">-- Raw bundles with 3 binary operations &amp; 1 element</a>
<a id="6251" class="Comment">------------------------------------------------------------------------</a>

<a id="6325" class="Keyword">record</a> <a id="RawLoop"></a><a id="6332" href="Algebra.Bundles.Raw.html#6332" class="Record">RawLoop</a>  <a id="6341" href="Algebra.Bundles.Raw.html#6341" class="Bound">c</a> <a id="6343" href="Algebra.Bundles.Raw.html#6343" class="Bound">ℓ</a> <a id="6345" class="Symbol">:</a> <a id="6347" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Algebra.Bundles.Raw.html#6341" class="Bound">c</a> <a id="6359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6361" href="Algebra.Bundles.Raw.html#6343" class="Bound">ℓ</a><a id="6362" class="Symbol">))</a> <a id="6365" class="Keyword">where</a>
  <a id="6373" class="Keyword">infixl</a> <a id="6380" class="Number">7</a> <a id="6382" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a>
  <a id="6388" class="Keyword">infixl</a> <a id="6395" class="Number">7</a> <a id="6397" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a>
  <a id="6404" class="Keyword">infixl</a> <a id="6411" class="Number">7</a> <a id="6413" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a>
  <a id="6420" class="Keyword">infix</a>  <a id="6427" class="Number">4</a> <a id="6429" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a>
  <a id="6435" class="Keyword">field</a>
    <a id="RawLoop.Carrier"></a><a id="6445" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a> <a id="6453" class="Symbol">:</a> <a id="6455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6459" href="Algebra.Bundles.Raw.html#6341" class="Bound">c</a>
    <a id="RawLoop._≈_"></a><a id="6465" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a>     <a id="6473" class="Symbol">:</a> <a id="6475" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6479" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a> <a id="6487" href="Algebra.Bundles.Raw.html#6343" class="Bound">ℓ</a>
    <a id="RawLoop._∙_"></a><a id="6493" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a>     <a id="6501" class="Symbol">:</a> <a id="6503" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6507" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a>
    <a id="RawLoop._\\_"></a><a id="6519" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a>    <a id="6527" class="Symbol">:</a> <a id="6529" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6533" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a>
    <a id="RawLoop._//_"></a><a id="6545" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a>    <a id="6553" class="Symbol">:</a> <a id="6555" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6559" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a>
    <a id="RawLoop.ε"></a><a id="6571" href="Algebra.Bundles.Raw.html#6571" class="Field">ε</a>       <a id="6579" class="Symbol">:</a> <a id="6581" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a>

  <a id="RawLoop.rawQuasigroup"></a><a id="6592" href="Algebra.Bundles.Raw.html#6592" class="Function">rawQuasigroup</a> <a id="6606" class="Symbol">:</a> <a id="6608" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a> <a id="6622" href="Algebra.Bundles.Raw.html#6341" class="Bound">c</a> <a id="6624" href="Algebra.Bundles.Raw.html#6343" class="Bound">ℓ</a>
  <a id="6628" href="Algebra.Bundles.Raw.html#6592" class="Function">rawQuasigroup</a> <a id="6642" class="Symbol">=</a> <a id="6644" class="Keyword">record</a>
    <a id="6655" class="Symbol">{</a> <a id="6657" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a> <a id="6661" class="Symbol">=</a> <a id="6663" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a>
    <a id="6671" class="Symbol">;</a> <a id="6673" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a>
    <a id="6687" class="Symbol">;</a> <a id="6689" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a> <a id="6694" class="Symbol">=</a> <a id="6696" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a>
    <a id="6705" class="Symbol">;</a> <a id="6707" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a> <a id="6712" class="Symbol">=</a> <a id="6714" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a>
    <a id="6723" class="Symbol">}</a>

  <a id="6728" class="Keyword">open</a> <a id="6733" href="Algebra.Bundles.Raw.html#5560" class="Module">RawQuasigroup</a> <a id="6747" href="Algebra.Bundles.Raw.html#6592" class="Function">rawQuasigroup</a> <a id="6761" class="Keyword">public</a>
    <a id="6772" class="Keyword">using</a> <a id="6778" class="Symbol">(</a><a id="6779" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a> <a id="6783" class="Symbol">;</a> <a id="6785" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a><a id="6795" class="Symbol">;</a> <a id="6797" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a><a id="6808" class="Symbol">;</a> <a id="6810" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a><a id="6821" class="Symbol">)</a>

<a id="6824" class="Keyword">record</a> <a id="RawKleeneAlgebra"></a><a id="6831" href="Algebra.Bundles.Raw.html#6831" class="Record">RawKleeneAlgebra</a> <a id="6848" href="Algebra.Bundles.Raw.html#6848" class="Bound">c</a> <a id="6850" href="Algebra.Bundles.Raw.html#6850" class="Bound">ℓ</a> <a id="6852" class="Symbol">:</a> <a id="6854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6863" class="Symbol">(</a><a id="6864" href="Algebra.Bundles.Raw.html#6848" class="Bound">c</a> <a id="6866" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6868" href="Algebra.Bundles.Raw.html#6850" class="Bound">ℓ</a><a id="6869" class="Symbol">))</a> <a id="6872" class="Keyword">where</a>
  <a id="6880" class="Keyword">infix</a>  <a id="6887" class="Number">8</a> _⋆
  <a id="6894" class="Keyword">infixl</a> <a id="6901" class="Number">7</a> <a id="6903" href="Algebra.Bundles.Raw.html#7023" class="Field Operator">_*_</a>
  <a id="6909" class="Keyword">infixl</a> <a id="6916" class="Number">6</a> <a id="6918" href="Algebra.Bundles.Raw.html#6997" class="Field Operator">_+_</a>
  <a id="6924" class="Keyword">infix</a>  <a id="6931" class="Number">4</a> <a id="6933" href="Algebra.Bundles.Raw.html#6969" class="Field Operator">_≈_</a>
  <a id="6939" class="Keyword">field</a>
    <a id="RawKleeneAlgebra.Carrier"></a><a id="6949" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a> <a id="6957" class="Symbol">:</a> <a id="6959" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6963" href="Algebra.Bundles.Raw.html#6848" class="Bound">c</a>
    <a id="RawKleeneAlgebra._≈_"></a><a id="6969" href="Algebra.Bundles.Raw.html#6969" class="Field Operator">_≈_</a>     <a id="6977" class="Symbol">:</a> <a id="6979" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6983" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a> <a id="6991" href="Algebra.Bundles.Raw.html#6850" class="Bound">ℓ</a>
    <a id="RawKleeneAlgebra._+_"></a><a id="6997" href="Algebra.Bundles.Raw.html#6997" class="Field Operator">_+_</a>     <a id="7005" class="Symbol">:</a> <a id="7007" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7011" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._*_"></a><a id="7023" href="Algebra.Bundles.Raw.html#7023" class="Field Operator">_*_</a>     <a id="7031" class="Symbol">:</a> <a id="7033" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7037" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._⋆"></a><a id="7049" href="Algebra.Bundles.Raw.html#7049" class="Field Operator">_⋆</a>      <a id="7057" class="Symbol">:</a> <a id="7059" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7063" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.0#"></a><a id="7075" href="Algebra.Bundles.Raw.html#7075" class="Field">0#</a>      <a id="7083" class="Symbol">:</a> <a id="7085" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.1#"></a><a id="7097" href="Algebra.Bundles.Raw.html#7097" class="Field">1#</a>      <a id="7105" class="Symbol">:</a> <a id="7107" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a>

  <a id="RawKleeneAlgebra.rawSemiring"></a><a id="7118" href="Algebra.Bundles.Raw.html#7118" class="Function">rawSemiring</a> <a id="7130" class="Symbol">:</a> <a id="7132" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="7144" href="Algebra.Bundles.Raw.html#6848" class="Bound">c</a> <a id="7146" href="Algebra.Bundles.Raw.html#6850" class="Bound">ℓ</a>
  <a id="7150" href="Algebra.Bundles.Raw.html#7118" class="Function">rawSemiring</a> <a id="7162" class="Symbol">=</a> <a id="7164" class="Keyword">record</a>
    <a id="7175" class="Symbol">{</a> <a id="7177" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="7181" class="Symbol">=</a> <a id="7183" href="Algebra.Bundles.Raw.html#6969" class="Field Operator">_≈_</a>
    <a id="7191" class="Symbol">;</a> <a id="7193" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a> <a id="7197" class="Symbol">=</a> <a id="7199" href="Algebra.Bundles.Raw.html#6997" class="Field Operator">_+_</a>
    <a id="7207" class="Symbol">;</a> <a id="7209" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="Algebra.Bundles.Raw.html#7023" class="Field Operator">_*_</a>
    <a id="7223" class="Symbol">;</a> <a id="7225" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>  <a id="7229" class="Symbol">=</a> <a id="7231" href="Algebra.Bundles.Raw.html#7075" class="Field">0#</a>
    <a id="7238" class="Symbol">;</a> <a id="7240" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>  <a id="7244" class="Symbol">=</a> <a id="7246" href="Algebra.Bundles.Raw.html#7097" class="Field">1#</a>
    <a id="7253" class="Symbol">}</a>

  <a id="7258" class="Keyword">open</a> <a id="7263" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="7275" href="Algebra.Bundles.Raw.html#7118" class="Function">rawSemiring</a> <a id="7287" class="Keyword">public</a>
    <a id="7298" class="Keyword">using</a>
    <a id="7308" class="Symbol">(</a> <a id="7310" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a>
    <a id="7318" class="Symbol">;</a> <a id="7320" href="Algebra.Bundles.Raw.html#2625" class="Function">+-rawMagma</a><a id="7330" class="Symbol">;</a> <a id="7332" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a>
    <a id="7348" class="Symbol">;</a> <a id="7350" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a><a id="7360" class="Symbol">;</a> <a id="7362" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a>
    <a id="7378" class="Symbol">)</a>
</pre></body></html>

==> anc/Algebra.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="368" class="Symbol">{-#</a> <a id="372" class="Keyword">OPTIONS</a> <a id="380" class="Pragma">--cubical-compatible</a> <a id="401" class="Pragma">--safe</a> <a id="408" class="Symbol">#-}</a>

<a id="413" class="Keyword">module</a> <a id="420" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="436" class="Keyword">where</a>

<a id="443" class="Keyword">import</a> <a id="450" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Raw</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="566" class="Keyword">using</a> <a id="572" class="Symbol">(</a><a id="573" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Function.Base.html" class="Module">Function.Base</a>
<a id="604" class="Keyword">import</a> <a id="611" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="628" class="Symbol">as</a> <a id="631" class="Module">N</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Level.html" class="Module">Level</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="768" class="Keyword">open</a> <a id="773" href="Algebra.Bundles.Raw.html" class="Module">Raw</a> <a id="777" class="Keyword">public</a>
  <a id="786" class="Keyword">using</a> <a id="792" class="Symbol">(</a><a id="793" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="801" class="Symbol">;</a> <a id="803" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="812" class="Symbol">;</a> <a id="814" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a>
        <a id="831" class="Symbol">;</a> <a id="833" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a><a id="848" class="Symbol">;</a> <a id="850" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a>
        <a id="870" class="Symbol">;</a> <a id="872" href="Algebra.Bundles.Raw.html#3743" class="Record">RawRingWithoutOne</a><a id="889" class="Symbol">;</a> <a id="891" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a>
        <a id="907" class="Symbol">;</a> <a id="909" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a><a id="922" class="Symbol">;</a> <a id="924" href="Algebra.Bundles.Raw.html#6332" class="Record">RawLoop</a><a id="931" class="Symbol">;</a> <a id="933" href="Algebra.Bundles.Raw.html#6831" class="Record">RawKleeneAlgebra</a><a id="949" class="Symbol">)</a>

<a id="952" class="Comment">------------------------------------------------------------------------</a>
<a id="1025" class="Comment">-- Bundles with 1 binary operation</a>
<a id="1060" class="Comment">------------------------------------------------------------------------</a>

<a id="1134" class="Keyword">record</a> <a id="Magma"></a><a id="1141" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="1147" href="Algebra.Bundles.html#1147" class="Bound">c</a> <a id="1149" href="Algebra.Bundles.html#1149" class="Bound">ℓ</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Algebra.Bundles.html#1147" class="Bound">c</a> <a id="1165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1167" href="Algebra.Bundles.html#1149" class="Bound">ℓ</a><a id="1168" class="Symbol">))</a> <a id="1171" class="Keyword">where</a>
  <a id="1179" class="Keyword">infixl</a> <a id="1186" class="Number">7</a> <a id="1188" href="Algebra.Bundles.html#1267" class="Field Operator">_∙_</a>
  <a id="1194" class="Keyword">infix</a>  <a id="1201" class="Number">4</a> <a id="1203" href="Algebra.Bundles.html#1239" class="Field Operator">_≈_</a>
  <a id="1209" class="Keyword">field</a>
    <a id="Magma.Carrier"></a><a id="1219" href="Algebra.Bundles.html#1219" class="Field">Carrier</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1233" href="Algebra.Bundles.html#1147" class="Bound">c</a>
    <a id="Magma._≈_"></a><a id="1239" href="Algebra.Bundles.html#1239" class="Field Operator">_≈_</a>     <a id="1247" class="Symbol">:</a> <a id="1249" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1253" href="Algebra.Bundles.html#1219" class="Field">Carrier</a> <a id="1261" href="Algebra.Bundles.html#1149" class="Bound">ℓ</a>
    <a id="Magma._∙_"></a><a id="1267" href="Algebra.Bundles.html#1267" class="Field Operator">_∙_</a>     <a id="1275" class="Symbol">:</a> <a id="1277" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1281" href="Algebra.Bundles.html#1219" class="Field">Carrier</a>
    <a id="Magma.isMagma"></a><a id="1293" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1311" href="Algebra.Bundles.html#1239" class="Field Operator">_≈_</a> <a id="1315" href="Algebra.Bundles.html#1267" class="Field Operator">_∙_</a>

  <a id="1322" class="Keyword">open</a> <a id="1327" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="1335" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="1343" class="Keyword">public</a>

  <a id="Magma.rawMagma"></a><a id="1353" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="1373" class="Symbol">_</a> <a id="1375" class="Symbol">_</a>
  <a id="1379" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a> <a id="1388" class="Symbol">=</a> <a id="1390" class="Keyword">record</a> <a id="1397" class="Symbol">{</a> <a id="1399" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Algebra.Bundles.html#1239" class="Field Operator">_≈_</a><a id="1408" class="Symbol">;</a> <a id="1410" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Algebra.Bundles.html#1267" class="Field Operator">_∙_</a> <a id="1420" class="Symbol">}</a>

  <a id="1425" class="Keyword">open</a> <a id="1430" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="1439" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a> <a id="1448" class="Keyword">public</a>
    <a id="1459" class="Keyword">using</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="1469" class="Symbol">)</a>


<a id="1473" class="Keyword">record</a> <a id="SelectiveMagma"></a><a id="1480" href="Algebra.Bundles.html#1480" class="Record">SelectiveMagma</a> <a id="1495" href="Algebra.Bundles.html#1495" class="Bound">c</a> <a id="1497" href="Algebra.Bundles.html#1497" class="Bound">ℓ</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Algebra.Bundles.html#1495" class="Bound">c</a> <a id="1513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1515" href="Algebra.Bundles.html#1497" class="Bound">ℓ</a><a id="1516" class="Symbol">))</a> <a id="1519" class="Keyword">where</a>
  <a id="1527" class="Keyword">infixl</a> <a id="1534" class="Number">7</a> <a id="1536" href="Algebra.Bundles.html#1633" class="Field Operator">_∙_</a>
  <a id="1542" class="Keyword">infix</a>  <a id="1549" class="Number">4</a> <a id="1551" href="Algebra.Bundles.html#1596" class="Field Operator">_≈_</a>
  <a id="1557" class="Keyword">field</a>
    <a id="SelectiveMagma.Carrier"></a><a id="1567" href="Algebra.Bundles.html#1567" class="Field">Carrier</a>          <a id="1584" class="Symbol">:</a> <a id="1586" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1590" href="Algebra.Bundles.html#1495" class="Bound">c</a>
    <a id="SelectiveMagma._≈_"></a><a id="1596" href="Algebra.Bundles.html#1596" class="Field Operator">_≈_</a>              <a id="1613" class="Symbol">:</a> <a id="1615" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1619" href="Algebra.Bundles.html#1567" class="Field">Carrier</a> <a id="1627" href="Algebra.Bundles.html#1497" class="Bound">ℓ</a>
    <a id="SelectiveMagma._∙_"></a><a id="1633" href="Algebra.Bundles.html#1633" class="Field Operator">_∙_</a>              <a id="1650" class="Symbol">:</a> <a id="1652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1656" href="Algebra.Bundles.html#1567" class="Field">Carrier</a>
    <a id="SelectiveMagma.isSelectiveMagma"></a><a id="1668" href="Algebra.Bundles.html#1668" class="Field">isSelectiveMagma</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Algebra.Structures.html#2750" class="Record">IsSelectiveMagma</a> <a id="1704" href="Algebra.Bundles.html#1596" class="Field Operator">_≈_</a> <a id="1708" href="Algebra.Bundles.html#1633" class="Field Operator">_∙_</a>

  <a id="1715" class="Keyword">open</a> <a id="1720" href="Algebra.Structures.html#2750" class="Module">IsSelectiveMagma</a> <a id="1737" href="Algebra.Bundles.html#1668" class="Field">isSelectiveMagma</a> <a id="1754" class="Keyword">public</a>

  <a id="SelectiveMagma.magma"></a><a id="1764" href="Algebra.Bundles.html#1764" class="Function">magma</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="1778" href="Algebra.Bundles.html#1495" class="Bound">c</a> <a id="1780" href="Algebra.Bundles.html#1497" class="Bound">ℓ</a>
  <a id="1784" href="Algebra.Bundles.html#1764" class="Function">magma</a> <a id="1790" class="Symbol">=</a> <a id="1792" class="Keyword">record</a> <a id="1799" class="Symbol">{</a> <a id="1801" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="1809" class="Symbol">=</a> <a id="1811" href="Algebra.Structures.html#2811" class="Function">isMagma</a> <a id="1819" class="Symbol">}</a>

  <a id="1824" class="Keyword">open</a> <a id="1829" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="1835" href="Algebra.Bundles.html#1764" class="Function">magma</a> <a id="1841" class="Keyword">public</a> <a id="1848" class="Keyword">using</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="1863" class="Symbol">)</a>


<a id="1867" class="Keyword">record</a> <a id="CommutativeMagma"></a><a id="1874" href="Algebra.Bundles.html#1874" class="Record">CommutativeMagma</a> <a id="1891" href="Algebra.Bundles.html#1891" class="Bound">c</a> <a id="1893" href="Algebra.Bundles.html#1893" class="Bound">ℓ</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Algebra.Bundles.html#1891" class="Bound">c</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Algebra.Bundles.html#1893" class="Bound">ℓ</a><a id="1912" class="Symbol">))</a> <a id="1915" class="Keyword">where</a>
  <a id="1923" class="Keyword">infixl</a> <a id="1930" class="Number">7</a> <a id="1932" href="Algebra.Bundles.html#2033" class="Field Operator">_∙_</a>
  <a id="1938" class="Keyword">infix</a>  <a id="1945" class="Number">4</a> <a id="1947" href="Algebra.Bundles.html#1994" class="Field Operator">_≈_</a>
  <a id="1953" class="Keyword">field</a>
    <a id="CommutativeMagma.Carrier"></a><a id="1963" href="Algebra.Bundles.html#1963" class="Field">Carrier</a>            <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1988" href="Algebra.Bundles.html#1891" class="Bound">c</a>
    <a id="CommutativeMagma._≈_"></a><a id="1994" href="Algebra.Bundles.html#1994" class="Field Operator">_≈_</a>                <a id="2013" class="Symbol">:</a> <a id="2015" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2019" href="Algebra.Bundles.html#1963" class="Field">Carrier</a> <a id="2027" href="Algebra.Bundles.html#1893" class="Bound">ℓ</a>
    <a id="CommutativeMagma._∙_"></a><a id="2033" href="Algebra.Bundles.html#2033" class="Field Operator">_∙_</a>                <a id="2052" class="Symbol">:</a> <a id="2054" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2058" href="Algebra.Bundles.html#1963" class="Field">Carrier</a>
    <a id="CommutativeMagma.isCommutativeMagma"></a><a id="2070" href="Algebra.Bundles.html#2070" class="Field">isCommutativeMagma</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Algebra.Structures.html#1594" class="Record">IsCommutativeMagma</a> <a id="2110" href="Algebra.Bundles.html#1994" class="Field Operator">_≈_</a> <a id="2114" href="Algebra.Bundles.html#2033" class="Field Operator">_∙_</a>

  <a id="2121" class="Keyword">open</a> <a id="2126" href="Algebra.Structures.html#1594" class="Module">IsCommutativeMagma</a> <a id="2145" href="Algebra.Bundles.html#2070" class="Field">isCommutativeMagma</a> <a id="2164" class="Keyword">public</a>

  <a id="CommutativeMagma.magma"></a><a id="2174" href="Algebra.Bundles.html#2174" class="Function">magma</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="2188" href="Algebra.Bundles.html#1891" class="Bound">c</a> <a id="2190" href="Algebra.Bundles.html#1893" class="Bound">ℓ</a>
  <a id="2194" href="Algebra.Bundles.html#2174" class="Function">magma</a> <a id="2200" class="Symbol">=</a> <a id="2202" class="Keyword">record</a> <a id="2209" class="Symbol">{</a> <a id="2211" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="Algebra.Structures.html#1657" class="Function">isMagma</a> <a id="2229" class="Symbol">}</a>

  <a id="2234" class="Keyword">open</a> <a id="2239" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="2245" href="Algebra.Bundles.html#2174" class="Function">magma</a> <a id="2251" class="Keyword">public</a> <a id="2258" class="Keyword">using</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="2273" class="Symbol">)</a>

<a id="2276" class="Keyword">record</a> <a id="IdempotentMagma"></a><a id="2283" href="Algebra.Bundles.html#2283" class="Record">IdempotentMagma</a> <a id="2299" href="Algebra.Bundles.html#2299" class="Bound">c</a> <a id="2301" href="Algebra.Bundles.html#2301" class="Bound">ℓ</a> <a id="2303" class="Symbol">:</a> <a id="2305" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Algebra.Bundles.html#2299" class="Bound">c</a> <a id="2317" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2319" href="Algebra.Bundles.html#2301" class="Bound">ℓ</a><a id="2320" class="Symbol">))</a> <a id="2323" class="Keyword">where</a>
  <a id="2331" class="Keyword">infixl</a> <a id="2338" class="Number">7</a> <a id="2340" href="Algebra.Bundles.html#2419" class="Field Operator">_∙_</a>
  <a id="2346" class="Keyword">infix</a>  <a id="2353" class="Number">4</a> <a id="2355" href="Algebra.Bundles.html#2391" class="Field Operator">_≈_</a>
  <a id="2361" class="Keyword">field</a>
    <a id="IdempotentMagma.Carrier"></a><a id="2371" href="Algebra.Bundles.html#2371" class="Field">Carrier</a> <a id="2379" class="Symbol">:</a> <a id="2381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2385" href="Algebra.Bundles.html#2299" class="Bound">c</a>
    <a id="IdempotentMagma._≈_"></a><a id="2391" href="Algebra.Bundles.html#2391" class="Field Operator">_≈_</a>     <a id="2399" class="Symbol">:</a> <a id="2401" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2405" href="Algebra.Bundles.html#2371" class="Field">Carrier</a> <a id="2413" href="Algebra.Bundles.html#2301" class="Bound">ℓ</a>
    <a id="IdempotentMagma._∙_"></a><a id="2419" href="Algebra.Bundles.html#2419" class="Field Operator">_∙_</a>     <a id="2427" class="Symbol">:</a> <a id="2429" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2433" href="Algebra.Bundles.html#2371" class="Field">Carrier</a>
    <a id="IdempotentMagma.isIdempotentMagma"></a><a id="2445" href="Algebra.Bundles.html#2445" class="Field">isIdempotentMagma</a>  <a id="2464" class="Symbol">:</a> <a id="2466" href="Algebra.Structures.html#1744" class="Record">IsIdempotentMagma</a> <a id="2484" href="Algebra.Bundles.html#2391" class="Field Operator">_≈_</a> <a id="2488" href="Algebra.Bundles.html#2419" class="Field Operator">_∙_</a>

  <a id="2495" class="Keyword">open</a> <a id="2500" href="Algebra.Structures.html#1744" class="Module">IsIdempotentMagma</a> <a id="2518" href="Algebra.Bundles.html#2445" class="Field">isIdempotentMagma</a> <a id="2536" class="Keyword">public</a>

  <a id="IdempotentMagma.magma"></a><a id="2546" href="Algebra.Bundles.html#2546" class="Function">magma</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="2560" href="Algebra.Bundles.html#2299" class="Bound">c</a> <a id="2562" href="Algebra.Bundles.html#2301" class="Bound">ℓ</a>
  <a id="2566" href="Algebra.Bundles.html#2546" class="Function">magma</a> <a id="2572" class="Symbol">=</a> <a id="2574" class="Keyword">record</a> <a id="2581" class="Symbol">{</a> <a id="2583" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Algebra.Structures.html#1806" class="Function">isMagma</a> <a id="2601" class="Symbol">}</a>

  <a id="2606" class="Keyword">open</a> <a id="2611" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="2617" href="Algebra.Bundles.html#2546" class="Function">magma</a> <a id="2623" class="Keyword">public</a>
    <a id="2634" class="Keyword">using</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="2649" class="Symbol">)</a>

<a id="2652" class="Keyword">record</a> <a id="AlternativeMagma"></a><a id="2659" href="Algebra.Bundles.html#2659" class="Record">AlternativeMagma</a> <a id="2676" href="Algebra.Bundles.html#2676" class="Bound">c</a> <a id="2678" href="Algebra.Bundles.html#2678" class="Bound">ℓ</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Algebra.Bundles.html#2676" class="Bound">c</a> <a id="2694" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2696" href="Algebra.Bundles.html#2678" class="Bound">ℓ</a><a id="2697" class="Symbol">))</a> <a id="2700" class="Keyword">where</a>
  <a id="2708" class="Keyword">infixl</a> <a id="2715" class="Number">7</a> <a id="2717" href="Algebra.Bundles.html#2796" class="Field Operator">_∙_</a>
  <a id="2723" class="Keyword">infix</a>  <a id="2730" class="Number">4</a> <a id="2732" href="Algebra.Bundles.html#2768" class="Field Operator">_≈_</a>
  <a id="2738" class="Keyword">field</a>
    <a id="AlternativeMagma.Carrier"></a><a id="2748" href="Algebra.Bundles.html#2748" class="Field">Carrier</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2762" href="Algebra.Bundles.html#2676" class="Bound">c</a>
    <a id="AlternativeMagma._≈_"></a><a id="2768" href="Algebra.Bundles.html#2768" class="Field Operator">_≈_</a>     <a id="2776" class="Symbol">:</a> <a id="2778" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2782" href="Algebra.Bundles.html#2748" class="Field">Carrier</a> <a id="2790" href="Algebra.Bundles.html#2678" class="Bound">ℓ</a>
    <a id="AlternativeMagma._∙_"></a><a id="2796" href="Algebra.Bundles.html#2796" class="Field Operator">_∙_</a>     <a id="2804" class="Symbol">:</a> <a id="2806" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2810" href="Algebra.Bundles.html#2748" class="Field">Carrier</a>
    <a id="AlternativeMagma.isAlternativeMagma"></a><a id="2822" href="Algebra.Bundles.html#2822" class="Field">isAlternativeMagma</a>  <a id="2842" class="Symbol">:</a> <a id="2844" href="Algebra.Structures.html#1892" class="Record">IsAlternativeMagma</a> <a id="2863" href="Algebra.Bundles.html#2768" class="Field Operator">_≈_</a> <a id="2867" href="Algebra.Bundles.html#2796" class="Field Operator">_∙_</a>

  <a id="2874" class="Keyword">open</a> <a id="2879" href="Algebra.Structures.html#1892" class="Module">IsAlternativeMagma</a> <a id="2898" href="Algebra.Bundles.html#2822" class="Field">isAlternativeMagma</a> <a id="2917" class="Keyword">public</a>

  <a id="AlternativeMagma.magma"></a><a id="2927" href="Algebra.Bundles.html#2927" class="Function">magma</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="2941" href="Algebra.Bundles.html#2676" class="Bound">c</a> <a id="2943" href="Algebra.Bundles.html#2678" class="Bound">ℓ</a>
  <a id="2947" href="Algebra.Bundles.html#2927" class="Function">magma</a> <a id="2953" class="Symbol">=</a> <a id="2955" class="Keyword">record</a> <a id="2962" class="Symbol">{</a> <a id="2964" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Algebra.Structures.html#1955" class="Function">isMagma</a> <a id="2982" class="Symbol">}</a>

  <a id="2987" class="Keyword">open</a> <a id="2992" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="2998" href="Algebra.Bundles.html#2927" class="Function">magma</a> <a id="3004" class="Keyword">public</a>
    <a id="3015" class="Keyword">using</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="3030" class="Symbol">)</a>

<a id="3033" class="Keyword">record</a> <a id="FlexibleMagma"></a><a id="3040" href="Algebra.Bundles.html#3040" class="Record">FlexibleMagma</a> <a id="3054" href="Algebra.Bundles.html#3054" class="Bound">c</a> <a id="3056" href="Algebra.Bundles.html#3056" class="Bound">ℓ</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3069" class="Symbol">(</a><a id="3070" href="Algebra.Bundles.html#3054" class="Bound">c</a> <a id="3072" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3074" href="Algebra.Bundles.html#3056" class="Bound">ℓ</a><a id="3075" class="Symbol">))</a> <a id="3078" class="Keyword">where</a>
  <a id="3086" class="Keyword">infixl</a> <a id="3093" class="Number">7</a> <a id="3095" href="Algebra.Bundles.html#3174" class="Field Operator">_∙_</a>
  <a id="3101" class="Keyword">infix</a>  <a id="3108" class="Number">4</a> <a id="3110" href="Algebra.Bundles.html#3146" class="Field Operator">_≈_</a>
  <a id="3116" class="Keyword">field</a>
    <a id="FlexibleMagma.Carrier"></a><a id="3126" href="Algebra.Bundles.html#3126" class="Field">Carrier</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3140" href="Algebra.Bundles.html#3054" class="Bound">c</a>
    <a id="FlexibleMagma._≈_"></a><a id="3146" href="Algebra.Bundles.html#3146" class="Field Operator">_≈_</a>     <a id="3154" class="Symbol">:</a> <a id="3156" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3160" href="Algebra.Bundles.html#3126" class="Field">Carrier</a> <a id="3168" href="Algebra.Bundles.html#3056" class="Bound">ℓ</a>
    <a id="FlexibleMagma._∙_"></a><a id="3174" href="Algebra.Bundles.html#3174" class="Field Operator">_∙_</a>     <a id="3182" class="Symbol">:</a> <a id="3184" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3188" href="Algebra.Bundles.html#3126" class="Field">Carrier</a>
    <a id="FlexibleMagma.isFlexibleMagma"></a><a id="3200" href="Algebra.Bundles.html#3200" class="Field">isFlexibleMagma</a>  <a id="3217" class="Symbol">:</a> <a id="3219" href="Algebra.Structures.html#2175" class="Record">IsFlexibleMagma</a> <a id="3235" href="Algebra.Bundles.html#3146" class="Field Operator">_≈_</a> <a id="3239" href="Algebra.Bundles.html#3174" class="Field Operator">_∙_</a>

  <a id="3246" class="Keyword">open</a> <a id="3251" href="Algebra.Structures.html#2175" class="Module">IsFlexibleMagma</a> <a id="3267" href="Algebra.Bundles.html#3200" class="Field">isFlexibleMagma</a> <a id="3283" class="Keyword">public</a>

  <a id="FlexibleMagma.magma"></a><a id="3293" href="Algebra.Bundles.html#3293" class="Function">magma</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="3307" href="Algebra.Bundles.html#3054" class="Bound">c</a> <a id="3309" href="Algebra.Bundles.html#3056" class="Bound">ℓ</a>
  <a id="3313" href="Algebra.Bundles.html#3293" class="Function">magma</a> <a id="3319" class="Symbol">=</a> <a id="3321" class="Keyword">record</a> <a id="3328" class="Symbol">{</a> <a id="3330" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Algebra.Structures.html#2235" class="Function">isMagma</a> <a id="3348" class="Symbol">}</a>

  <a id="3353" class="Keyword">open</a> <a id="3358" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="3364" href="Algebra.Bundles.html#3293" class="Function">magma</a> <a id="3370" class="Keyword">public</a>
    <a id="3381" class="Keyword">using</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="3396" class="Symbol">)</a>

<a id="3399" class="Keyword">record</a> <a id="MedialMagma"></a><a id="3406" href="Algebra.Bundles.html#3406" class="Record">MedialMagma</a> <a id="3418" href="Algebra.Bundles.html#3418" class="Bound">c</a> <a id="3420" href="Algebra.Bundles.html#3420" class="Bound">ℓ</a> <a id="3422" class="Symbol">:</a> <a id="3424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Algebra.Bundles.html#3418" class="Bound">c</a> <a id="3436" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3438" href="Algebra.Bundles.html#3420" class="Bound">ℓ</a><a id="3439" class="Symbol">))</a> <a id="3442" class="Keyword">where</a>
  <a id="3450" class="Keyword">infixl</a> <a id="3457" class="Number">7</a> <a id="3459" href="Algebra.Bundles.html#3538" class="Field Operator">_∙_</a>
  <a id="3465" class="Keyword">infix</a>  <a id="3472" class="Number">4</a> <a id="3474" href="Algebra.Bundles.html#3510" class="Field Operator">_≈_</a>
  <a id="3480" class="Keyword">field</a>
    <a id="MedialMagma.Carrier"></a><a id="3490" href="Algebra.Bundles.html#3490" class="Field">Carrier</a> <a id="3498" class="Symbol">:</a> <a id="3500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3504" href="Algebra.Bundles.html#3418" class="Bound">c</a>
    <a id="MedialMagma._≈_"></a><a id="3510" href="Algebra.Bundles.html#3510" class="Field Operator">_≈_</a>     <a id="3518" class="Symbol">:</a> <a id="3520" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3524" href="Algebra.Bundles.html#3490" class="Field">Carrier</a> <a id="3532" href="Algebra.Bundles.html#3420" class="Bound">ℓ</a>
    <a id="MedialMagma._∙_"></a><a id="3538" href="Algebra.Bundles.html#3538" class="Field Operator">_∙_</a>     <a id="3546" class="Symbol">:</a> <a id="3548" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3552" href="Algebra.Bundles.html#3490" class="Field">Carrier</a>
    <a id="MedialMagma.isMedialMagma"></a><a id="3564" href="Algebra.Bundles.html#3564" class="Field">isMedialMagma</a>  <a id="3579" class="Symbol">:</a> <a id="3581" href="Algebra.Structures.html#2321" class="Record">IsMedialMagma</a> <a id="3595" href="Algebra.Bundles.html#3510" class="Field Operator">_≈_</a> <a id="3599" href="Algebra.Bundles.html#3538" class="Field Operator">_∙_</a>

  <a id="3606" class="Keyword">open</a> <a id="3611" href="Algebra.Structures.html#2321" class="Module">IsMedialMagma</a> <a id="3625" href="Algebra.Bundles.html#3564" class="Field">isMedialMagma</a> <a id="3639" class="Keyword">public</a>

  <a id="MedialMagma.magma"></a><a id="3649" href="Algebra.Bundles.html#3649" class="Function">magma</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="3663" href="Algebra.Bundles.html#3418" class="Bound">c</a> <a id="3665" href="Algebra.Bundles.html#3420" class="Bound">ℓ</a>
  <a id="3669" href="Algebra.Bundles.html#3649" class="Function">magma</a> <a id="3675" class="Symbol">=</a> <a id="3677" class="Keyword">record</a> <a id="3684" class="Symbol">{</a> <a id="3686" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Algebra.Structures.html#2379" class="Function">isMagma</a> <a id="3704" class="Symbol">}</a>

  <a id="3709" class="Keyword">open</a> <a id="3714" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="3720" href="Algebra.Bundles.html#3649" class="Function">magma</a> <a id="3726" class="Keyword">public</a>
    <a id="3737" class="Keyword">using</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="3752" class="Symbol">)</a>

<a id="3755" class="Keyword">record</a> <a id="SemimedialMagma"></a><a id="3762" href="Algebra.Bundles.html#3762" class="Record">SemimedialMagma</a> <a id="3778" href="Algebra.Bundles.html#3778" class="Bound">c</a> <a id="3780" href="Algebra.Bundles.html#3780" class="Bound">ℓ</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Algebra.Bundles.html#3778" class="Bound">c</a> <a id="3796" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3798" href="Algebra.Bundles.html#3780" class="Bound">ℓ</a><a id="3799" class="Symbol">))</a> <a id="3802" class="Keyword">where</a>
  <a id="3810" class="Keyword">infixl</a> <a id="3817" class="Number">7</a> <a id="3819" href="Algebra.Bundles.html#3898" class="Field Operator">_∙_</a>
  <a id="3825" class="Keyword">infix</a>  <a id="3832" class="Number">4</a> <a id="3834" href="Algebra.Bundles.html#3870" class="Field Operator">_≈_</a>
  <a id="3840" class="Keyword">field</a>
    <a id="SemimedialMagma.Carrier"></a><a id="3850" href="Algebra.Bundles.html#3850" class="Field">Carrier</a> <a id="3858" class="Symbol">:</a> <a id="3860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3864" href="Algebra.Bundles.html#3778" class="Bound">c</a>
    <a id="SemimedialMagma._≈_"></a><a id="3870" href="Algebra.Bundles.html#3870" class="Field Operator">_≈_</a>     <a id="3878" class="Symbol">:</a> <a id="3880" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3884" href="Algebra.Bundles.html#3850" class="Field">Carrier</a> <a id="3892" href="Algebra.Bundles.html#3780" class="Bound">ℓ</a>
    <a id="SemimedialMagma._∙_"></a><a id="3898" href="Algebra.Bundles.html#3898" class="Field Operator">_∙_</a>     <a id="3906" class="Symbol">:</a> <a id="3908" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3912" href="Algebra.Bundles.html#3850" class="Field">Carrier</a>
    <a id="SemimedialMagma.isSemimedialMagma"></a><a id="3924" href="Algebra.Bundles.html#3924" class="Field">isSemimedialMagma</a>  <a id="3943" class="Symbol">:</a> <a id="3945" href="Algebra.Structures.html#2461" class="Record">IsSemimedialMagma</a> <a id="3963" href="Algebra.Bundles.html#3870" class="Field Operator">_≈_</a> <a id="3967" href="Algebra.Bundles.html#3898" class="Field Operator">_∙_</a>

  <a id="3974" class="Keyword">open</a> <a id="3979" href="Algebra.Structures.html#2461" class="Module">IsSemimedialMagma</a> <a id="3997" href="Algebra.Bundles.html#3924" class="Field">isSemimedialMagma</a> <a id="4015" class="Keyword">public</a>

  <a id="SemimedialMagma.magma"></a><a id="4025" href="Algebra.Bundles.html#4025" class="Function">magma</a> <a id="4031" class="Symbol">:</a> <a id="4033" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="4039" href="Algebra.Bundles.html#3778" class="Bound">c</a> <a id="4041" href="Algebra.Bundles.html#3780" class="Bound">ℓ</a>
  <a id="4045" href="Algebra.Bundles.html#4025" class="Function">magma</a> <a id="4051" class="Symbol">=</a> <a id="4053" class="Keyword">record</a> <a id="4060" class="Symbol">{</a> <a id="4062" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="4070" class="Symbol">=</a> <a id="4072" href="Algebra.Structures.html#2523" class="Function">isMagma</a> <a id="4080" class="Symbol">}</a>

  <a id="4085" class="Keyword">open</a> <a id="4090" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="4096" href="Algebra.Bundles.html#4025" class="Function">magma</a> <a id="4102" class="Keyword">public</a>
    <a id="4113" class="Keyword">using</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="4128" class="Symbol">)</a>


<a id="4132" class="Keyword">record</a> <a id="Semigroup"></a><a id="4139" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="4149" href="Algebra.Bundles.html#4149" class="Bound">c</a> <a id="4151" href="Algebra.Bundles.html#4151" class="Bound">ℓ</a> <a id="4153" class="Symbol">:</a> <a id="4155" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Algebra.Bundles.html#4149" class="Bound">c</a> <a id="4167" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4169" href="Algebra.Bundles.html#4151" class="Bound">ℓ</a><a id="4170" class="Symbol">))</a> <a id="4173" class="Keyword">where</a>
  <a id="4181" class="Keyword">infixl</a> <a id="4188" class="Number">7</a> <a id="4190" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>
  <a id="4196" class="Keyword">infix</a>  <a id="4203" class="Number">4</a> <a id="4205" href="Algebra.Bundles.html#4245" class="Field Operator">_≈_</a>
  <a id="4211" class="Keyword">field</a>
    <a id="Semigroup.Carrier"></a><a id="4221" href="Algebra.Bundles.html#4221" class="Field">Carrier</a>     <a id="4233" class="Symbol">:</a> <a id="4235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4239" href="Algebra.Bundles.html#4149" class="Bound">c</a>
    <a id="Semigroup._≈_"></a><a id="4245" href="Algebra.Bundles.html#4245" class="Field Operator">_≈_</a>         <a id="4257" class="Symbol">:</a> <a id="4259" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4263" href="Algebra.Bundles.html#4221" class="Field">Carrier</a> <a id="4271" href="Algebra.Bundles.html#4151" class="Bound">ℓ</a>
    <a id="Semigroup._∙_"></a><a id="4277" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>         <a id="4289" class="Symbol">:</a> <a id="4291" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4295" href="Algebra.Bundles.html#4221" class="Field">Carrier</a>
    <a id="Semigroup.isSemigroup"></a><a id="4307" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="4333" href="Algebra.Bundles.html#4245" class="Field Operator">_≈_</a> <a id="4337" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>

  <a id="4344" class="Keyword">open</a> <a id="4349" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="4361" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="4373" class="Keyword">public</a>

  <a id="Semigroup.magma"></a><a id="4383" href="Algebra.Bundles.html#4383" class="Function">magma</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="4397" href="Algebra.Bundles.html#4149" class="Bound">c</a> <a id="4399" href="Algebra.Bundles.html#4151" class="Bound">ℓ</a>
  <a id="4403" href="Algebra.Bundles.html#4383" class="Function">magma</a> <a id="4409" class="Symbol">=</a> <a id="4411" class="Keyword">record</a> <a id="4418" class="Symbol">{</a> <a id="4420" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="4428" class="Symbol">=</a> <a id="4430" href="Algebra.Structures.html#2953" class="Function">isMagma</a> <a id="4438" class="Symbol">}</a>

  <a id="4443" class="Keyword">open</a> <a id="4448" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="4454" href="Algebra.Bundles.html#4383" class="Function">magma</a> <a id="4460" class="Keyword">public</a>
    <a id="4471" class="Keyword">using</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="4481" class="Symbol">;</a> <a id="4483" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="4491" class="Symbol">)</a>


<a id="4495" class="Keyword">record</a> <a id="Band"></a><a id="4502" href="Algebra.Bundles.html#4502" class="Record">Band</a> <a id="4507" href="Algebra.Bundles.html#4507" class="Bound">c</a> <a id="4509" href="Algebra.Bundles.html#4509" class="Bound">ℓ</a> <a id="4511" class="Symbol">:</a> <a id="4513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Algebra.Bundles.html#4507" class="Bound">c</a> <a id="4525" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4527" href="Algebra.Bundles.html#4509" class="Bound">ℓ</a><a id="4528" class="Symbol">))</a> <a id="4531" class="Keyword">where</a>
  <a id="4539" class="Keyword">infixl</a> <a id="4546" class="Number">7</a> <a id="4548" href="Algebra.Bundles.html#4627" class="Field Operator">_∙_</a>
  <a id="4554" class="Keyword">infix</a>  <a id="4561" class="Number">4</a> <a id="4563" href="Algebra.Bundles.html#4599" class="Field Operator">_≈_</a>
  <a id="4569" class="Keyword">field</a>
    <a id="Band.Carrier"></a><a id="4579" href="Algebra.Bundles.html#4579" class="Field">Carrier</a> <a id="4587" class="Symbol">:</a> <a id="4589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4593" href="Algebra.Bundles.html#4507" class="Bound">c</a>
    <a id="Band._≈_"></a><a id="4599" href="Algebra.Bundles.html#4599" class="Field Operator">_≈_</a>     <a id="4607" class="Symbol">:</a> <a id="4609" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4613" href="Algebra.Bundles.html#4579" class="Field">Carrier</a> <a id="4621" href="Algebra.Bundles.html#4509" class="Bound">ℓ</a>
    <a id="Band._∙_"></a><a id="4627" href="Algebra.Bundles.html#4627" class="Field Operator">_∙_</a>     <a id="4635" class="Symbol">:</a> <a id="4637" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4641" href="Algebra.Bundles.html#4579" class="Field">Carrier</a>
    <a id="Band.isBand"></a><a id="4653" href="Algebra.Bundles.html#4653" class="Field">isBand</a>  <a id="4661" class="Symbol">:</a> <a id="4663" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="4670" href="Algebra.Bundles.html#4599" class="Field Operator">_≈_</a> <a id="4674" href="Algebra.Bundles.html#4627" class="Field Operator">_∙_</a>

  <a id="4681" class="Keyword">open</a> <a id="4686" href="Algebra.Structures.html#3041" class="Module">IsBand</a> <a id="4693" href="Algebra.Bundles.html#4653" class="Field">isBand</a> <a id="4700" class="Keyword">public</a>

  <a id="Band.semigroup"></a><a id="4710" href="Algebra.Bundles.html#4710" class="Function">semigroup</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="4732" href="Algebra.Bundles.html#4507" class="Bound">c</a> <a id="4734" href="Algebra.Bundles.html#4509" class="Bound">ℓ</a>
  <a id="4738" href="Algebra.Bundles.html#4710" class="Function">semigroup</a> <a id="4748" class="Symbol">=</a> <a id="4750" class="Keyword">record</a> <a id="4757" class="Symbol">{</a> <a id="4759" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Algebra.Structures.html#3092" class="Function">isSemigroup</a> <a id="4785" class="Symbol">}</a>

  <a id="4790" class="Keyword">open</a> <a id="4795" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="4805" href="Algebra.Bundles.html#4710" class="Function">semigroup</a> <a id="4815" class="Keyword">public</a>
    <a id="4826" class="Keyword">using</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="4836" class="Symbol">;</a> <a id="4838" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="4843" class="Symbol">;</a> <a id="4845" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="4853" class="Symbol">)</a>


<a id="4857" class="Keyword">record</a> <a id="CommutativeSemigroup"></a><a id="4864" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="4885" href="Algebra.Bundles.html#4885" class="Bound">c</a> <a id="4887" href="Algebra.Bundles.html#4887" class="Bound">ℓ</a> <a id="4889" class="Symbol">:</a> <a id="4891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Algebra.Bundles.html#4885" class="Bound">c</a> <a id="4903" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4905" href="Algebra.Bundles.html#4887" class="Bound">ℓ</a><a id="4906" class="Symbol">))</a> <a id="4909" class="Keyword">where</a>
  <a id="4917" class="Keyword">infixl</a> <a id="4924" class="Number">7</a> <a id="4926" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>
  <a id="4932" class="Keyword">infix</a>  <a id="4939" class="Number">4</a> <a id="4941" href="Algebra.Bundles.html#4993" class="Field Operator">_≈_</a>
  <a id="4947" class="Keyword">field</a>
    <a id="CommutativeSemigroup.Carrier"></a><a id="4957" href="Algebra.Bundles.html#4957" class="Field">Carrier</a>                 <a id="4981" class="Symbol">:</a> <a id="4983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4987" href="Algebra.Bundles.html#4885" class="Bound">c</a>
    <a id="CommutativeSemigroup._≈_"></a><a id="4993" href="Algebra.Bundles.html#4993" class="Field Operator">_≈_</a>                     <a id="5017" class="Symbol">:</a> <a id="5019" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5023" href="Algebra.Bundles.html#4957" class="Field">Carrier</a> <a id="5031" href="Algebra.Bundles.html#4887" class="Bound">ℓ</a>
    <a id="CommutativeSemigroup._∙_"></a><a id="5037" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>                     <a id="5061" class="Symbol">:</a> <a id="5063" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5067" href="Algebra.Bundles.html#4957" class="Field">Carrier</a>
    <a id="CommutativeSemigroup.isCommutativeSemigroup"></a><a id="5079" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a>  <a id="5103" class="Symbol">:</a> <a id="5105" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="5128" href="Algebra.Bundles.html#4993" class="Field Operator">_≈_</a> <a id="5132" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>

  <a id="5139" class="Keyword">open</a> <a id="5144" href="Algebra.Structures.html#3199" class="Module">IsCommutativeSemigroup</a> <a id="5167" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a> <a id="5190" class="Keyword">public</a>

  <a id="CommutativeSemigroup.semigroup"></a><a id="5200" href="Algebra.Bundles.html#5200" class="Function">semigroup</a> <a id="5210" class="Symbol">:</a> <a id="5212" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="5222" href="Algebra.Bundles.html#4885" class="Bound">c</a> <a id="5224" href="Algebra.Bundles.html#4887" class="Bound">ℓ</a>
  <a id="5228" href="Algebra.Bundles.html#5200" class="Function">semigroup</a> <a id="5238" class="Symbol">=</a> <a id="5240" class="Keyword">record</a> <a id="5247" class="Symbol">{</a> <a id="5249" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Algebra.Structures.html#3266" class="Function">isSemigroup</a> <a id="5275" class="Symbol">}</a>

  <a id="5280" class="Keyword">open</a> <a id="5285" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="5295" href="Algebra.Bundles.html#5200" class="Function">semigroup</a> <a id="5305" class="Keyword">public</a>
    <a id="5316" class="Keyword">using</a> <a id="5322" class="Symbol">(</a><a id="5323" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="5326" class="Symbol">;</a> <a id="5328" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="5333" class="Symbol">;</a> <a id="5335" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="5343" class="Symbol">)</a>

  <a id="CommutativeSemigroup.commutativeMagma"></a><a id="5348" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="Algebra.Bundles.html#1874" class="Record">CommutativeMagma</a> <a id="5384" href="Algebra.Bundles.html#4885" class="Bound">c</a> <a id="5386" href="Algebra.Bundles.html#4887" class="Bound">ℓ</a>
  <a id="5390" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a> <a id="5407" class="Symbol">=</a> <a id="5409" class="Keyword">record</a> <a id="5416" class="Symbol">{</a> <a id="5418" href="Algebra.Bundles.html#2070" class="Field">isCommutativeMagma</a> <a id="5437" class="Symbol">=</a> <a id="5439" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a> <a id="5458" class="Symbol">}</a>

<a id="5461" class="Comment">------------------------------------------------------------------------</a>
<a id="5534" class="Comment">-- Bundles with 1 binary operation &amp; 1 element</a>
<a id="5581" class="Comment">------------------------------------------------------------------------</a>

<a id="5655" class="Keyword">record</a> <a id="UnitalMagma"></a><a id="5662" href="Algebra.Bundles.html#5662" class="Record">UnitalMagma</a> <a id="5674" href="Algebra.Bundles.html#5674" class="Bound">c</a> <a id="5676" href="Algebra.Bundles.html#5676" class="Bound">ℓ</a> <a id="5678" class="Symbol">:</a> <a id="5680" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5684" class="Symbol">(</a><a id="5685" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Algebra.Bundles.html#5674" class="Bound">c</a> <a id="5692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5694" href="Algebra.Bundles.html#5676" class="Bound">ℓ</a><a id="5695" class="Symbol">))</a> <a id="5698" class="Keyword">where</a>
  <a id="5706" class="Keyword">infixl</a> <a id="5713" class="Number">7</a> <a id="5715" href="Algebra.Bundles.html#5796" class="Field Operator">_∙_</a>
  <a id="5721" class="Keyword">infix</a>  <a id="5728" class="Number">4</a> <a id="5730" href="Algebra.Bundles.html#5767" class="Field Operator">_≈_</a>
  <a id="5736" class="Keyword">field</a>
    <a id="UnitalMagma.Carrier"></a><a id="5746" href="Algebra.Bundles.html#5746" class="Field">Carrier</a>  <a id="5755" class="Symbol">:</a> <a id="5757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5761" href="Algebra.Bundles.html#5674" class="Bound">c</a>
    <a id="UnitalMagma._≈_"></a><a id="5767" href="Algebra.Bundles.html#5767" class="Field Operator">_≈_</a>      <a id="5776" class="Symbol">:</a> <a id="5778" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5782" href="Algebra.Bundles.html#5746" class="Field">Carrier</a> <a id="5790" href="Algebra.Bundles.html#5676" class="Bound">ℓ</a>
    <a id="UnitalMagma._∙_"></a><a id="5796" href="Algebra.Bundles.html#5796" class="Field Operator">_∙_</a>      <a id="5805" class="Symbol">:</a> <a id="5807" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5811" href="Algebra.Bundles.html#5746" class="Field">Carrier</a>
    <a id="UnitalMagma.ε"></a><a id="5823" href="Algebra.Bundles.html#5823" class="Field">ε</a>        <a id="5832" class="Symbol">:</a> <a id="5834" href="Algebra.Bundles.html#5746" class="Field">Carrier</a>
    <a id="UnitalMagma.isUnitalMagma"></a><a id="5846" href="Algebra.Bundles.html#5846" class="Field">isUnitalMagma</a> <a id="5860" class="Symbol">:</a> <a id="5862" href="Algebra.Structures.html#3696" class="Record">IsUnitalMagma</a> <a id="5876" href="Algebra.Bundles.html#5767" class="Field Operator">_≈_</a> <a id="5880" href="Algebra.Bundles.html#5796" class="Field Operator">_∙_</a> <a id="5884" href="Algebra.Bundles.html#5823" class="Field">ε</a>

  <a id="5889" class="Keyword">open</a> <a id="5894" href="Algebra.Structures.html#3696" class="Module">IsUnitalMagma</a> <a id="5908" href="Algebra.Bundles.html#5846" class="Field">isUnitalMagma</a> <a id="5922" class="Keyword">public</a>

  <a id="UnitalMagma.magma"></a><a id="5932" href="Algebra.Bundles.html#5932" class="Function">magma</a> <a id="5938" class="Symbol">:</a> <a id="5940" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="5946" href="Algebra.Bundles.html#5674" class="Bound">c</a> <a id="5948" href="Algebra.Bundles.html#5676" class="Bound">ℓ</a>
  <a id="5952" href="Algebra.Bundles.html#5932" class="Function">magma</a> <a id="5958" class="Symbol">=</a> <a id="5960" class="Keyword">record</a> <a id="5967" class="Symbol">{</a> <a id="5969" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Algebra.Structures.html#3762" class="Function">isMagma</a> <a id="5987" class="Symbol">}</a>

  <a id="5992" class="Keyword">open</a> <a id="5997" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="6003" href="Algebra.Bundles.html#5932" class="Function">magma</a> <a id="6009" class="Keyword">public</a>
    <a id="6020" class="Keyword">using</a> <a id="6026" class="Symbol">(</a><a id="6027" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="6030" class="Symbol">;</a> <a id="6032" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="6040" class="Symbol">)</a>


<a id="6044" class="Keyword">record</a> <a id="Monoid"></a><a id="6051" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="6058" href="Algebra.Bundles.html#6058" class="Bound">c</a> <a id="6060" href="Algebra.Bundles.html#6060" class="Bound">ℓ</a> <a id="6062" class="Symbol">:</a> <a id="6064" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Algebra.Bundles.html#6058" class="Bound">c</a> <a id="6076" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6078" href="Algebra.Bundles.html#6060" class="Bound">ℓ</a><a id="6079" class="Symbol">))</a> <a id="6082" class="Keyword">where</a>
  <a id="6090" class="Keyword">infixl</a> <a id="6097" class="Number">7</a> <a id="6099" href="Algebra.Bundles.html#6180" class="Field Operator">_∙_</a>
  <a id="6105" class="Keyword">infix</a>  <a id="6112" class="Number">4</a> <a id="6114" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>
  <a id="6120" class="Keyword">field</a>
    <a id="Monoid.Carrier"></a><a id="6130" href="Algebra.Bundles.html#6130" class="Field">Carrier</a>  <a id="6139" class="Symbol">:</a> <a id="6141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6145" href="Algebra.Bundles.html#6058" class="Bound">c</a>
    <a id="Monoid._≈_"></a><a id="6151" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>      <a id="6160" class="Symbol">:</a> <a id="6162" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6166" href="Algebra.Bundles.html#6130" class="Field">Carrier</a> <a id="6174" href="Algebra.Bundles.html#6060" class="Bound">ℓ</a>
    <a id="Monoid._∙_"></a><a id="6180" href="Algebra.Bundles.html#6180" class="Field Operator">_∙_</a>      <a id="6189" class="Symbol">:</a> <a id="6191" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6195" href="Algebra.Bundles.html#6130" class="Field">Carrier</a>
    <a id="Monoid.ε"></a><a id="6207" href="Algebra.Bundles.html#6207" class="Field">ε</a>        <a id="6216" class="Symbol">:</a> <a id="6218" href="Algebra.Bundles.html#6130" class="Field">Carrier</a>
    <a id="Monoid.isMonoid"></a><a id="6230" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="6239" class="Symbol">:</a> <a id="6241" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="6250" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a> <a id="6254" href="Algebra.Bundles.html#6180" class="Field Operator">_∙_</a> <a id="6258" href="Algebra.Bundles.html#6207" class="Field">ε</a>

  <a id="6263" class="Keyword">open</a> <a id="6268" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="6277" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="6286" class="Keyword">public</a>

  <a id="Monoid.semigroup"></a><a id="6296" href="Algebra.Bundles.html#6296" class="Function">semigroup</a> <a id="6306" class="Symbol">:</a> <a id="6308" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="6318" class="Symbol">_</a> <a id="6320" class="Symbol">_</a>
  <a id="6324" href="Algebra.Bundles.html#6296" class="Function">semigroup</a> <a id="6334" class="Symbol">=</a> <a id="6336" class="Keyword">record</a> <a id="6343" class="Symbol">{</a> <a id="6345" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="6357" class="Symbol">=</a> <a id="6359" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a> <a id="6371" class="Symbol">}</a>

  <a id="6376" class="Keyword">open</a> <a id="6381" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="6391" href="Algebra.Bundles.html#6296" class="Function">semigroup</a> <a id="6401" class="Keyword">public</a>
    <a id="6412" class="Keyword">using</a> <a id="6418" class="Symbol">(</a><a id="6419" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="6422" class="Symbol">;</a> <a id="6424" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="6432" class="Symbol">;</a> <a id="6434" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="6439" class="Symbol">)</a>

  <a id="Monoid.rawMonoid"></a><a id="6444" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a> <a id="6454" class="Symbol">:</a> <a id="6456" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="6466" class="Symbol">_</a> <a id="6468" class="Symbol">_</a>
  <a id="6472" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a> <a id="6482" class="Symbol">=</a> <a id="6484" class="Keyword">record</a> <a id="6491" class="Symbol">{</a> <a id="6493" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a><a id="6502" class="Symbol">;</a> <a id="6504" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="6508" class="Symbol">=</a> <a id="6510" href="Algebra.Bundles.html#6180" class="Field Operator">_∙_</a><a id="6513" class="Symbol">;</a> <a id="6515" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Algebra.Bundles.html#6207" class="Field">ε</a><a id="6520" class="Symbol">}</a>

  <a id="Monoid.unitalMagma"></a><a id="6525" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a> <a id="6537" class="Symbol">:</a> <a id="6539" href="Algebra.Bundles.html#5662" class="Record">UnitalMagma</a> <a id="6551" class="Symbol">_</a> <a id="6553" class="Symbol">_</a>
  <a id="6557" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a> <a id="6569" class="Symbol">=</a> <a id="6571" class="Keyword">record</a> <a id="6578" class="Symbol">{</a> <a id="6580" href="Algebra.Bundles.html#5846" class="Field">isUnitalMagma</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a>  <a id="6611" class="Symbol">}</a>


<a id="6615" class="Keyword">record</a> <a id="CommutativeMonoid"></a><a id="6622" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="6640" href="Algebra.Bundles.html#6640" class="Bound">c</a> <a id="6642" href="Algebra.Bundles.html#6642" class="Bound">ℓ</a> <a id="6644" class="Symbol">:</a> <a id="6646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Algebra.Bundles.html#6640" class="Bound">c</a> <a id="6658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6660" href="Algebra.Bundles.html#6642" class="Bound">ℓ</a><a id="6661" class="Symbol">))</a> <a id="6664" class="Keyword">where</a>
  <a id="6672" class="Keyword">infixl</a> <a id="6679" class="Number">7</a> <a id="6681" href="Algebra.Bundles.html#6784" class="Field Operator">_∙_</a>
  <a id="6687" class="Keyword">infix</a>  <a id="6694" class="Number">4</a> <a id="6696" href="Algebra.Bundles.html#6744" class="Field Operator">_≈_</a>
  <a id="6702" class="Keyword">field</a>
    <a id="CommutativeMonoid.Carrier"></a><a id="6712" href="Algebra.Bundles.html#6712" class="Field">Carrier</a>             <a id="6732" class="Symbol">:</a> <a id="6734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6738" href="Algebra.Bundles.html#6640" class="Bound">c</a>
    <a id="CommutativeMonoid._≈_"></a><a id="6744" href="Algebra.Bundles.html#6744" class="Field Operator">_≈_</a>                 <a id="6764" class="Symbol">:</a> <a id="6766" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6770" href="Algebra.Bundles.html#6712" class="Field">Carrier</a> <a id="6778" href="Algebra.Bundles.html#6642" class="Bound">ℓ</a>
    <a id="CommutativeMonoid._∙_"></a><a id="6784" href="Algebra.Bundles.html#6784" class="Field Operator">_∙_</a>                 <a id="6804" class="Symbol">:</a> <a id="6806" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6810" href="Algebra.Bundles.html#6712" class="Field">Carrier</a>
    <a id="CommutativeMonoid.ε"></a><a id="6822" href="Algebra.Bundles.html#6822" class="Field">ε</a>                   <a id="6842" class="Symbol">:</a> <a id="6844" href="Algebra.Bundles.html#6712" class="Field">Carrier</a>
    <a id="CommutativeMonoid.isCommutativeMonoid"></a><a id="6856" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="6876" class="Symbol">:</a> <a id="6878" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="6898" href="Algebra.Bundles.html#6744" class="Field Operator">_≈_</a> <a id="6902" href="Algebra.Bundles.html#6784" class="Field Operator">_∙_</a> <a id="6906" href="Algebra.Bundles.html#6822" class="Field">ε</a>

  <a id="6911" class="Keyword">open</a> <a id="6916" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="6936" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="6956" class="Keyword">public</a>

  <a id="CommutativeMonoid.monoid"></a><a id="6966" href="Algebra.Bundles.html#6966" class="Function">monoid</a> <a id="6973" class="Symbol">:</a> <a id="6975" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="6982" class="Symbol">_</a> <a id="6984" class="Symbol">_</a>
  <a id="6988" href="Algebra.Bundles.html#6966" class="Function">monoid</a> <a id="6995" class="Symbol">=</a> <a id="6997" class="Keyword">record</a> <a id="7004" class="Symbol">{</a> <a id="7006" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="7015" class="Symbol">=</a> <a id="7017" href="Algebra.Structures.html#4456" class="Function">isMonoid</a> <a id="7026" class="Symbol">}</a>

  <a id="7031" class="Keyword">open</a> <a id="7036" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="7043" href="Algebra.Bundles.html#6966" class="Function">monoid</a> <a id="7050" class="Keyword">public</a>
    <a id="7061" class="Keyword">using</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="7071" class="Symbol">;</a> <a id="7073" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="7081" class="Symbol">;</a> <a id="7083" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="7088" class="Symbol">;</a> <a id="7090" href="Algebra.Bundles.html#6296" class="Function">semigroup</a><a id="7099" class="Symbol">;</a> <a id="7101" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a><a id="7112" class="Symbol">;</a> <a id="7114" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a><a id="7123" class="Symbol">)</a>

  <a id="CommutativeMonoid.commutativeSemigroup"></a><a id="7128" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="7149" class="Symbol">:</a> <a id="7151" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="7172" class="Symbol">_</a> <a id="7174" class="Symbol">_</a>
  <a id="7178" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="7199" class="Symbol">=</a> <a id="7201" class="Keyword">record</a> <a id="7208" class="Symbol">{</a> <a id="7210" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a> <a id="7233" class="Symbol">=</a> <a id="7235" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="7258" class="Symbol">}</a>

  <a id="7263" class="Keyword">open</a> <a id="7268" href="Algebra.Bundles.html#4864" class="Module">CommutativeSemigroup</a> <a id="7289" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="7310" class="Keyword">public</a>
    <a id="7321" class="Keyword">using</a> <a id="7327" class="Symbol">(</a><a id="7328" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a><a id="7344" class="Symbol">)</a>


<a id="7348" class="Keyword">record</a> <a id="IdempotentCommutativeMonoid"></a><a id="7355" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="7383" href="Algebra.Bundles.html#7383" class="Bound">c</a> <a id="7385" href="Algebra.Bundles.html#7385" class="Bound">ℓ</a> <a id="7387" class="Symbol">:</a> <a id="7389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Algebra.Bundles.html#7383" class="Bound">c</a> <a id="7401" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7403" href="Algebra.Bundles.html#7385" class="Bound">ℓ</a><a id="7404" class="Symbol">))</a> <a id="7407" class="Keyword">where</a>
  <a id="7415" class="Keyword">infixl</a> <a id="7422" class="Number">7</a> <a id="7424" href="Algebra.Bundles.html#7547" class="Field Operator">_∙_</a>
  <a id="7430" class="Keyword">infix</a>  <a id="7437" class="Number">4</a> <a id="7439" href="Algebra.Bundles.html#7497" class="Field Operator">_≈_</a>
  <a id="7445" class="Keyword">field</a>
    <a id="IdempotentCommutativeMonoid.Carrier"></a><a id="7455" href="Algebra.Bundles.html#7455" class="Field">Carrier</a>                       <a id="7485" class="Symbol">:</a> <a id="7487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7491" href="Algebra.Bundles.html#7383" class="Bound">c</a>
    <a id="IdempotentCommutativeMonoid._≈_"></a><a id="7497" href="Algebra.Bundles.html#7497" class="Field Operator">_≈_</a>                           <a id="7527" class="Symbol">:</a> <a id="7529" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7533" href="Algebra.Bundles.html#7455" class="Field">Carrier</a> <a id="7541" href="Algebra.Bundles.html#7385" class="Bound">ℓ</a>
    <a id="IdempotentCommutativeMonoid._∙_"></a><a id="7547" href="Algebra.Bundles.html#7547" class="Field Operator">_∙_</a>                           <a id="7577" class="Symbol">:</a> <a id="7579" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7583" href="Algebra.Bundles.html#7455" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.ε"></a><a id="7595" href="Algebra.Bundles.html#7595" class="Field">ε</a>                             <a id="7625" class="Symbol">:</a> <a id="7627" href="Algebra.Bundles.html#7455" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.isIdempotentCommutativeMonoid"></a><a id="7639" href="Algebra.Bundles.html#7639" class="Field">isIdempotentCommutativeMonoid</a> <a id="7669" class="Symbol">:</a> <a id="7671" href="Algebra.Structures.html#4793" class="Record">IsIdempotentCommutativeMonoid</a> <a id="7701" href="Algebra.Bundles.html#7497" class="Field Operator">_≈_</a> <a id="7705" href="Algebra.Bundles.html#7547" class="Field Operator">_∙_</a> <a id="7709" href="Algebra.Bundles.html#7595" class="Field">ε</a>

  <a id="7714" class="Keyword">open</a> <a id="7719" href="Algebra.Structures.html#4793" class="Module">IsIdempotentCommutativeMonoid</a> <a id="7749" href="Algebra.Bundles.html#7639" class="Field">isIdempotentCommutativeMonoid</a> <a id="7779" class="Keyword">public</a>

  <a id="IdempotentCommutativeMonoid.commutativeMonoid"></a><a id="7789" href="Algebra.Bundles.html#7789" class="Function">commutativeMonoid</a> <a id="7807" class="Symbol">:</a> <a id="7809" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="7827" class="Symbol">_</a> <a id="7829" class="Symbol">_</a>
  <a id="7833" href="Algebra.Bundles.html#7789" class="Function">commutativeMonoid</a> <a id="7851" class="Symbol">=</a> <a id="7853" class="Keyword">record</a> <a id="7860" class="Symbol">{</a> <a id="7862" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="7882" class="Symbol">=</a> <a id="7884" href="Algebra.Structures.html#4912" class="Function">isCommutativeMonoid</a> <a id="7904" class="Symbol">}</a>

  <a id="7909" class="Keyword">open</a> <a id="7914" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="7932" href="Algebra.Bundles.html#7789" class="Function">commutativeMonoid</a> <a id="7950" class="Keyword">public</a>
    <a id="7961" class="Keyword">using</a>
    <a id="7971" class="Symbol">(</a> <a id="7973" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="7976" class="Symbol">;</a> <a id="7978" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="7986" class="Symbol">;</a> <a id="7988" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="7993" class="Symbol">;</a> <a id="7995" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a><a id="8006" class="Symbol">;</a> <a id="8008" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a>
    <a id="8029" class="Symbol">;</a> <a id="8031" href="Algebra.Bundles.html#6296" class="Function">semigroup</a><a id="8040" class="Symbol">;</a> <a id="8042" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a>
    <a id="8067" class="Symbol">;</a> <a id="8069" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a><a id="8078" class="Symbol">;</a> <a id="8080" href="Algebra.Bundles.html#6966" class="Function">monoid</a>
    <a id="8091" class="Symbol">)</a>


<a id="8095" class="Comment">-- Idempotent commutative monoids are also known as bounded lattices.</a>
<a id="8165" class="Comment">-- Note that the BoundedLattice necessarily uses the notation inherited</a>
<a id="8237" class="Comment">-- from monoids rather than lattices.</a>

<a id="BoundedLattice"></a><a id="8276" href="Algebra.Bundles.html#8276" class="Function">BoundedLattice</a> <a id="8291" class="Symbol">=</a> <a id="8293" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a>

<a id="8322" class="Keyword">module</a> <a id="BoundedLattice"></a><a id="8329" href="Algebra.Bundles.html#8329" class="Module">BoundedLattice</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Algebra.Bundles.html#8345" class="Bound">c</a> <a id="8347" href="Algebra.Bundles.html#8347" class="Bound">ℓ</a><a id="8348" class="Symbol">}</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Algebra.Bundles.html#8351" class="Bound">idemCommMonoid</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="8396" href="Algebra.Bundles.html#8345" class="Bound">c</a> <a id="8398" href="Algebra.Bundles.html#8347" class="Bound">ℓ</a><a id="8399" class="Symbol">)</a> <a id="8401" class="Symbol">=</a>
       <a id="8410" href="Algebra.Bundles.html#7355" class="Module">IdempotentCommutativeMonoid</a> <a id="8438" href="Algebra.Bundles.html#8351" class="Bound">idemCommMonoid</a>


<a id="8455" class="Comment">------------------------------------------------------------------------</a>
<a id="8528" class="Comment">-- Bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="8594" class="Comment">------------------------------------------------------------------------</a>

<a id="8668" class="Keyword">record</a> <a id="InvertibleMagma"></a><a id="8675" href="Algebra.Bundles.html#8675" class="Record">InvertibleMagma</a> <a id="8691" href="Algebra.Bundles.html#8691" class="Bound">c</a> <a id="8693" href="Algebra.Bundles.html#8693" class="Bound">ℓ</a> <a id="8695" class="Symbol">:</a> <a id="8697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8706" class="Symbol">(</a><a id="8707" href="Algebra.Bundles.html#8691" class="Bound">c</a> <a id="8709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8711" href="Algebra.Bundles.html#8693" class="Bound">ℓ</a><a id="8712" class="Symbol">))</a> <a id="8715" class="Keyword">where</a>
  <a id="8723" class="Keyword">infix</a>  <a id="8730" class="Number">8</a> <a id="8732" href="Algebra.Bundles.html#8874" class="Field Operator">_⁻¹</a>
  <a id="8738" class="Keyword">infixl</a> <a id="8745" class="Number">7</a> <a id="8747" href="Algebra.Bundles.html#8826" class="Field Operator">_∙_</a>
  <a id="8753" class="Keyword">infix</a>  <a id="8760" class="Number">4</a> <a id="8762" href="Algebra.Bundles.html#8798" class="Field Operator">_≈_</a>
  <a id="8768" class="Keyword">field</a>
    <a id="InvertibleMagma.Carrier"></a><a id="8778" href="Algebra.Bundles.html#8778" class="Field">Carrier</a> <a id="8786" class="Symbol">:</a> <a id="8788" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8792" href="Algebra.Bundles.html#8691" class="Bound">c</a>
    <a id="InvertibleMagma._≈_"></a><a id="8798" href="Algebra.Bundles.html#8798" class="Field Operator">_≈_</a>     <a id="8806" class="Symbol">:</a> <a id="8808" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8812" href="Algebra.Bundles.html#8778" class="Field">Carrier</a> <a id="8820" href="Algebra.Bundles.html#8693" class="Bound">ℓ</a>
    <a id="InvertibleMagma._∙_"></a><a id="8826" href="Algebra.Bundles.html#8826" class="Field Operator">_∙_</a>     <a id="8834" class="Symbol">:</a> <a id="8836" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8840" href="Algebra.Bundles.html#8778" class="Field">Carrier</a>
    <a id="InvertibleMagma.ε"></a><a id="8852" href="Algebra.Bundles.html#8852" class="Field">ε</a>       <a id="8860" class="Symbol">:</a> <a id="8862" href="Algebra.Bundles.html#8778" class="Field">Carrier</a>
    <a id="InvertibleMagma._⁻¹"></a><a id="8874" href="Algebra.Bundles.html#8874" class="Field Operator">_⁻¹</a>     <a id="8882" class="Symbol">:</a> <a id="8884" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="8888" href="Algebra.Bundles.html#8778" class="Field">Carrier</a>
    <a id="InvertibleMagma.isInvertibleMagma"></a><a id="8900" href="Algebra.Bundles.html#8900" class="Field">isInvertibleMagma</a> <a id="8918" class="Symbol">:</a> <a id="8920" href="Algebra.Structures.html#5360" class="Record">IsInvertibleMagma</a> <a id="8938" href="Algebra.Bundles.html#8798" class="Field Operator">_≈_</a> <a id="8942" href="Algebra.Bundles.html#8826" class="Field Operator">_∙_</a> <a id="8946" href="Algebra.Bundles.html#8852" class="Field">ε</a> <a id="8948" href="Algebra.Bundles.html#8874" class="Field Operator">_⁻¹</a>

  <a id="8955" class="Keyword">open</a> <a id="8960" href="Algebra.Structures.html#5360" class="Module">IsInvertibleMagma</a> <a id="8978" href="Algebra.Bundles.html#8900" class="Field">isInvertibleMagma</a> <a id="8996" class="Keyword">public</a>

  <a id="InvertibleMagma.magma"></a><a id="9006" href="Algebra.Bundles.html#9006" class="Function">magma</a> <a id="9012" class="Symbol">:</a> <a id="9014" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="9020" class="Symbol">_</a> <a id="9022" class="Symbol">_</a>
  <a id="9026" href="Algebra.Bundles.html#9006" class="Function">magma</a> <a id="9032" class="Symbol">=</a> <a id="9034" class="Keyword">record</a> <a id="9041" class="Symbol">{</a> <a id="9043" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="9051" class="Symbol">=</a> <a id="9053" href="Algebra.Structures.html#5446" class="Function">isMagma</a> <a id="9061" class="Symbol">}</a>

  <a id="9066" class="Keyword">open</a> <a id="9071" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="9077" href="Algebra.Bundles.html#9006" class="Function">magma</a> <a id="9083" class="Keyword">public</a>
    <a id="9094" class="Keyword">using</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="9104" class="Symbol">;</a> <a id="9106" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="9114" class="Symbol">)</a>


<a id="9118" class="Keyword">record</a> <a id="InvertibleUnitalMagma"></a><a id="9125" href="Algebra.Bundles.html#9125" class="Record">InvertibleUnitalMagma</a> <a id="9147" href="Algebra.Bundles.html#9147" class="Bound">c</a> <a id="9149" href="Algebra.Bundles.html#9149" class="Bound">ℓ</a> <a id="9151" class="Symbol">:</a> <a id="9153" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9157" class="Symbol">(</a><a id="9158" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Algebra.Bundles.html#9147" class="Bound">c</a> <a id="9165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9167" href="Algebra.Bundles.html#9149" class="Bound">ℓ</a><a id="9168" class="Symbol">))</a> <a id="9171" class="Keyword">where</a>
  <a id="9179" class="Keyword">infix</a>  <a id="9186" class="Number">8</a> <a id="9188" href="Algebra.Bundles.html#9398" class="Field Operator">_⁻¹</a>
  <a id="9194" class="Keyword">infixl</a> <a id="9201" class="Number">7</a> <a id="9203" href="Algebra.Bundles.html#9316" class="Field Operator">_∙_</a>
  <a id="9209" class="Keyword">infix</a>  <a id="9216" class="Number">4</a> <a id="9218" href="Algebra.Bundles.html#9271" class="Field Operator">_≈_</a>
  <a id="9224" class="Keyword">field</a>
    <a id="InvertibleUnitalMagma.Carrier"></a><a id="9234" href="Algebra.Bundles.html#9234" class="Field">Carrier</a>                  <a id="9259" class="Symbol">:</a> <a id="9261" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9265" href="Algebra.Bundles.html#9147" class="Bound">c</a>
    <a id="InvertibleUnitalMagma._≈_"></a><a id="9271" href="Algebra.Bundles.html#9271" class="Field Operator">_≈_</a>                      <a id="9296" class="Symbol">:</a> <a id="9298" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9302" href="Algebra.Bundles.html#9234" class="Field">Carrier</a> <a id="9310" href="Algebra.Bundles.html#9149" class="Bound">ℓ</a>
    <a id="InvertibleUnitalMagma._∙_"></a><a id="9316" href="Algebra.Bundles.html#9316" class="Field Operator">_∙_</a>                      <a id="9341" class="Symbol">:</a> <a id="9343" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9347" href="Algebra.Bundles.html#9234" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.ε"></a><a id="9359" href="Algebra.Bundles.html#9359" class="Field">ε</a>                        <a id="9384" class="Symbol">:</a> <a id="9386" href="Algebra.Bundles.html#9234" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma._⁻¹"></a><a id="9398" href="Algebra.Bundles.html#9398" class="Field Operator">_⁻¹</a>                      <a id="9423" class="Symbol">:</a> <a id="9425" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="9429" href="Algebra.Bundles.html#9234" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.isInvertibleUnitalMagma"></a><a id="9441" href="Algebra.Bundles.html#9441" class="Field">isInvertibleUnitalMagma</a>  <a id="9466" class="Symbol">:</a> <a id="9468" href="Algebra.Structures.html#5701" class="Record">IsInvertibleUnitalMagma</a> <a id="9492" href="Algebra.Bundles.html#9271" class="Field Operator">_≈_</a> <a id="9496" href="Algebra.Bundles.html#9316" class="Field Operator">_∙_</a> <a id="9500" href="Algebra.Bundles.html#9359" class="Field">ε</a> <a id="9502" href="Algebra.Bundles.html#9398" class="Field Operator">_⁻¹</a>

  <a id="9509" class="Keyword">open</a> <a id="9514" href="Algebra.Structures.html#5701" class="Module">IsInvertibleUnitalMagma</a> <a id="9538" href="Algebra.Bundles.html#9441" class="Field">isInvertibleUnitalMagma</a> <a id="9562" class="Keyword">public</a>

  <a id="InvertibleUnitalMagma.invertibleMagma"></a><a id="9572" href="Algebra.Bundles.html#9572" class="Function">invertibleMagma</a> <a id="9588" class="Symbol">:</a> <a id="9590" href="Algebra.Bundles.html#8675" class="Record">InvertibleMagma</a> <a id="9606" class="Symbol">_</a> <a id="9608" class="Symbol">_</a>
  <a id="9612" href="Algebra.Bundles.html#9572" class="Function">invertibleMagma</a> <a id="9628" class="Symbol">=</a> <a id="9630" class="Keyword">record</a> <a id="9637" class="Symbol">{</a> <a id="9639" href="Algebra.Bundles.html#8900" class="Field">isInvertibleMagma</a> <a id="9657" class="Symbol">=</a> <a id="9659" href="Algebra.Structures.html#5792" class="Function">isInvertibleMagma</a> <a id="9677" class="Symbol">}</a>

  <a id="9682" class="Keyword">open</a> <a id="9687" href="Algebra.Bundles.html#8675" class="Module">InvertibleMagma</a> <a id="9703" href="Algebra.Bundles.html#9572" class="Function">invertibleMagma</a> <a id="9719" class="Keyword">public</a>
    <a id="9730" class="Keyword">using</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="9740" class="Symbol">;</a> <a id="9742" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="9750" class="Symbol">;</a> <a id="9752" href="Algebra.Bundles.html#9006" class="Function">magma</a><a id="9757" class="Symbol">)</a>

<a id="9760" class="Keyword">record</a> <a id="Group"></a><a id="9767" href="Algebra.Bundles.html#9767" class="Record">Group</a> <a id="9773" href="Algebra.Bundles.html#9773" class="Bound">c</a> <a id="9775" href="Algebra.Bundles.html#9775" class="Bound">ℓ</a> <a id="9777" class="Symbol">:</a> <a id="9779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9788" class="Symbol">(</a><a id="9789" href="Algebra.Bundles.html#9773" class="Bound">c</a> <a id="9791" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9793" href="Algebra.Bundles.html#9775" class="Bound">ℓ</a><a id="9794" class="Symbol">))</a> <a id="9797" class="Keyword">where</a>
  <a id="9805" class="Keyword">infix</a>  <a id="9812" class="Number">8</a> <a id="9814" href="Algebra.Bundles.html#9956" class="Field Operator">_⁻¹</a>
  <a id="9820" class="Keyword">infixl</a> <a id="9827" class="Number">7</a> <a id="9829" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a>
  <a id="9835" class="Keyword">infix</a>  <a id="9842" class="Number">4</a> <a id="9844" href="Algebra.Bundles.html#9880" class="Field Operator">_≈_</a>
  <a id="9850" class="Keyword">field</a>
    <a id="Group.Carrier"></a><a id="9860" href="Algebra.Bundles.html#9860" class="Field">Carrier</a> <a id="9868" class="Symbol">:</a> <a id="9870" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9874" href="Algebra.Bundles.html#9773" class="Bound">c</a>
    <a id="Group._≈_"></a><a id="9880" href="Algebra.Bundles.html#9880" class="Field Operator">_≈_</a>     <a id="9888" class="Symbol">:</a> <a id="9890" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9894" href="Algebra.Bundles.html#9860" class="Field">Carrier</a> <a id="9902" href="Algebra.Bundles.html#9775" class="Bound">ℓ</a>
    <a id="Group._∙_"></a><a id="9908" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a>     <a id="9916" class="Symbol">:</a> <a id="9918" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9922" href="Algebra.Bundles.html#9860" class="Field">Carrier</a>
    <a id="Group.ε"></a><a id="9934" href="Algebra.Bundles.html#9934" class="Field">ε</a>       <a id="9942" class="Symbol">:</a> <a id="9944" href="Algebra.Bundles.html#9860" class="Field">Carrier</a>
    <a id="Group._⁻¹"></a><a id="9956" href="Algebra.Bundles.html#9956" class="Field Operator">_⁻¹</a>     <a id="9964" class="Symbol">:</a> <a id="9966" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="9970" href="Algebra.Bundles.html#9860" class="Field">Carrier</a>
    <a id="Group.isGroup"></a><a id="9982" href="Algebra.Bundles.html#9982" class="Field">isGroup</a> <a id="9990" class="Symbol">:</a> <a id="9992" href="Algebra.Structures.html#6188" class="Record">IsGroup</a> <a id="10000" href="Algebra.Bundles.html#9880" class="Field Operator">_≈_</a> <a id="10004" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a> <a id="10008" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="10010" href="Algebra.Bundles.html#9956" class="Field Operator">_⁻¹</a>

  <a id="10017" class="Keyword">open</a> <a id="10022" href="Algebra.Structures.html#6188" class="Module">IsGroup</a> <a id="10030" href="Algebra.Bundles.html#9982" class="Field">isGroup</a> <a id="10038" class="Keyword">public</a>

  <a id="Group.rawGroup"></a><a id="10048" href="Algebra.Bundles.html#10048" class="Function">rawGroup</a> <a id="10057" class="Symbol">:</a> <a id="10059" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="10068" class="Symbol">_</a> <a id="10070" class="Symbol">_</a>
  <a id="10074" href="Algebra.Bundles.html#10048" class="Function">rawGroup</a> <a id="10083" class="Symbol">=</a> <a id="10085" class="Keyword">record</a> <a id="10092" class="Symbol">{</a> <a id="10094" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="10098" class="Symbol">=</a> <a id="10100" href="Algebra.Bundles.html#9880" class="Field Operator">_≈_</a><a id="10103" class="Symbol">;</a> <a id="10105" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="10109" class="Symbol">=</a> <a id="10111" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a><a id="10114" class="Symbol">;</a> <a id="10116" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a> <a id="10118" class="Symbol">=</a> <a id="10120" href="Algebra.Bundles.html#9934" class="Field">ε</a><a id="10121" class="Symbol">;</a> <a id="10123" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="10127" class="Symbol">=</a> <a id="10129" href="Algebra.Bundles.html#9956" class="Field Operator">_⁻¹</a><a id="10132" class="Symbol">}</a>

  <a id="Group.monoid"></a><a id="10137" href="Algebra.Bundles.html#10137" class="Function">monoid</a> <a id="10144" class="Symbol">:</a> <a id="10146" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="10153" class="Symbol">_</a> <a id="10155" class="Symbol">_</a>
  <a id="10159" href="Algebra.Bundles.html#10137" class="Function">monoid</a> <a id="10166" class="Symbol">=</a> <a id="10168" class="Keyword">record</a> <a id="10175" class="Symbol">{</a> <a id="10177" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="10186" class="Symbol">=</a> <a id="10188" href="Algebra.Structures.html#6264" class="Function">isMonoid</a> <a id="10197" class="Symbol">}</a>

  <a id="10202" class="Keyword">open</a> <a id="10207" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="10214" href="Algebra.Bundles.html#10137" class="Function">monoid</a> <a id="10221" class="Keyword">public</a>
    <a id="10232" class="Keyword">using</a> <a id="10238" class="Symbol">(</a><a id="10239" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="10242" class="Symbol">;</a> <a id="10244" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="10252" class="Symbol">;</a> <a id="10254" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="10259" class="Symbol">;</a> <a id="10261" href="Algebra.Bundles.html#6296" class="Function">semigroup</a><a id="10270" class="Symbol">;</a> <a id="10272" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a><a id="10283" class="Symbol">;</a> <a id="10285" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a><a id="10294" class="Symbol">)</a>

  <a id="Group.invertibleMagma"></a><a id="10299" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a> <a id="10315" class="Symbol">:</a> <a id="10317" href="Algebra.Bundles.html#8675" class="Record">InvertibleMagma</a> <a id="10333" href="Algebra.Bundles.html#9773" class="Bound">c</a> <a id="10335" href="Algebra.Bundles.html#9775" class="Bound">ℓ</a>
  <a id="10339" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a> <a id="10355" class="Symbol">=</a> <a id="10357" class="Keyword">record</a>
    <a id="10368" class="Symbol">{</a> <a id="10370" href="Algebra.Bundles.html#8900" class="Field">isInvertibleMagma</a> <a id="10388" class="Symbol">=</a> <a id="10390" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a>
    <a id="10412" class="Symbol">}</a>

  <a id="Group.invertibleUnitalMagma"></a><a id="10417" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a> <a id="10439" class="Symbol">:</a> <a id="10441" href="Algebra.Bundles.html#9125" class="Record">InvertibleUnitalMagma</a> <a id="10463" href="Algebra.Bundles.html#9773" class="Bound">c</a> <a id="10465" href="Algebra.Bundles.html#9775" class="Bound">ℓ</a>
  <a id="10469" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a> <a id="10491" class="Symbol">=</a> <a id="10493" class="Keyword">record</a>
    <a id="10504" class="Symbol">{</a> <a id="10506" href="Algebra.Bundles.html#9441" class="Field">isInvertibleUnitalMagma</a> <a id="10530" class="Symbol">=</a> <a id="10532" href="Algebra.Structures.html#7042" class="Function">isInvertibleUnitalMagma</a>
    <a id="10560" class="Symbol">}</a>

<a id="10563" class="Keyword">record</a> <a id="AbelianGroup"></a><a id="10570" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="10583" href="Algebra.Bundles.html#10583" class="Bound">c</a> <a id="10585" href="Algebra.Bundles.html#10585" class="Bound">ℓ</a> <a id="10587" class="Symbol">:</a> <a id="10589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10593" class="Symbol">(</a><a id="10594" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10598" class="Symbol">(</a><a id="10599" href="Algebra.Bundles.html#10583" class="Bound">c</a> <a id="10601" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10603" href="Algebra.Bundles.html#10585" class="Bound">ℓ</a><a id="10604" class="Symbol">))</a> <a id="10607" class="Keyword">where</a>
  <a id="10615" class="Keyword">infix</a>  <a id="10622" class="Number">8</a> <a id="10624" href="Algebra.Bundles.html#10794" class="Field Operator">_⁻¹</a>
  <a id="10630" class="Keyword">infixl</a> <a id="10637" class="Number">7</a> <a id="10639" href="Algebra.Bundles.html#10732" class="Field Operator">_∙_</a>
  <a id="10645" class="Keyword">infix</a>  <a id="10652" class="Number">4</a> <a id="10654" href="Algebra.Bundles.html#10697" class="Field Operator">_≈_</a>
  <a id="10660" class="Keyword">field</a>
    <a id="AbelianGroup.Carrier"></a><a id="10670" href="Algebra.Bundles.html#10670" class="Field">Carrier</a>        <a id="10685" class="Symbol">:</a> <a id="10687" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10691" href="Algebra.Bundles.html#10583" class="Bound">c</a>
    <a id="AbelianGroup._≈_"></a><a id="10697" href="Algebra.Bundles.html#10697" class="Field Operator">_≈_</a>            <a id="10712" class="Symbol">:</a> <a id="10714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10718" href="Algebra.Bundles.html#10670" class="Field">Carrier</a> <a id="10726" href="Algebra.Bundles.html#10585" class="Bound">ℓ</a>
    <a id="AbelianGroup._∙_"></a><a id="10732" href="Algebra.Bundles.html#10732" class="Field Operator">_∙_</a>            <a id="10747" class="Symbol">:</a> <a id="10749" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10753" href="Algebra.Bundles.html#10670" class="Field">Carrier</a>
    <a id="AbelianGroup.ε"></a><a id="10765" href="Algebra.Bundles.html#10765" class="Field">ε</a>              <a id="10780" class="Symbol">:</a> <a id="10782" href="Algebra.Bundles.html#10670" class="Field">Carrier</a>
    <a id="AbelianGroup._⁻¹"></a><a id="10794" href="Algebra.Bundles.html#10794" class="Field Operator">_⁻¹</a>            <a id="10809" class="Symbol">:</a> <a id="10811" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10815" href="Algebra.Bundles.html#10670" class="Field">Carrier</a>
    <a id="AbelianGroup.isAbelianGroup"></a><a id="10827" href="Algebra.Bundles.html#10827" class="Field">isAbelianGroup</a> <a id="10842" class="Symbol">:</a> <a id="10844" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="10859" href="Algebra.Bundles.html#10697" class="Field Operator">_≈_</a> <a id="10863" href="Algebra.Bundles.html#10732" class="Field Operator">_∙_</a> <a id="10867" href="Algebra.Bundles.html#10765" class="Field">ε</a> <a id="10869" href="Algebra.Bundles.html#10794" class="Field Operator">_⁻¹</a>

  <a id="10876" class="Keyword">open</a> <a id="10881" href="Algebra.Structures.html#7222" class="Module">IsAbelianGroup</a> <a id="10896" href="Algebra.Bundles.html#10827" class="Field">isAbelianGroup</a> <a id="10911" class="Keyword">public</a>

  <a id="AbelianGroup.group"></a><a id="10921" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="10927" class="Symbol">:</a> <a id="10929" href="Algebra.Bundles.html#9767" class="Record">Group</a> <a id="10935" class="Symbol">_</a> <a id="10937" class="Symbol">_</a>
  <a id="10941" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="10947" class="Symbol">=</a> <a id="10949" class="Keyword">record</a> <a id="10956" class="Symbol">{</a> <a id="10958" href="Algebra.Bundles.html#9982" class="Field">isGroup</a> <a id="10966" class="Symbol">=</a> <a id="10968" href="Algebra.Structures.html#7324" class="Function">isGroup</a> <a id="10976" class="Symbol">}</a>

  <a id="10981" class="Keyword">open</a> <a id="10986" href="Algebra.Bundles.html#9767" class="Module">Group</a> <a id="10992" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="10998" class="Keyword">public</a> <a id="11005" class="Keyword">using</a>
    <a id="11015" class="Symbol">(</a><a id="11016" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="11019" class="Symbol">;</a> <a id="11021" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="11029" class="Symbol">;</a> <a id="11031" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="11036" class="Symbol">;</a> <a id="11038" href="Algebra.Bundles.html#6296" class="Function">semigroup</a>
    <a id="11052" class="Symbol">;</a> <a id="11054" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a><a id="11063" class="Symbol">;</a> <a id="11065" href="Algebra.Bundles.html#10137" class="Function">monoid</a><a id="11071" class="Symbol">;</a> <a id="11073" href="Algebra.Bundles.html#10048" class="Function">rawGroup</a><a id="11081" class="Symbol">;</a> <a id="11083" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a><a id="11098" class="Symbol">;</a> <a id="11100" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a>
    <a id="11126" class="Symbol">)</a>

  <a id="AbelianGroup.commutativeMonoid"></a><a id="11131" href="Algebra.Bundles.html#11131" class="Function">commutativeMonoid</a> <a id="11149" class="Symbol">:</a> <a id="11151" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="11169" class="Symbol">_</a> <a id="11171" class="Symbol">_</a>
  <a id="11175" href="Algebra.Bundles.html#11131" class="Function">commutativeMonoid</a> <a id="11193" class="Symbol">=</a> <a id="11195" class="Keyword">record</a> <a id="11202" class="Symbol">{</a> <a id="11204" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="11224" class="Symbol">=</a> <a id="11226" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a> <a id="11246" class="Symbol">}</a>

  <a id="11251" class="Keyword">open</a> <a id="11256" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="11274" href="Algebra.Bundles.html#11131" class="Function">commutativeMonoid</a> <a id="11292" class="Keyword">public</a>
    <a id="11303" class="Keyword">using</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a><a id="11326" class="Symbol">;</a> <a id="11328" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a><a id="11348" class="Symbol">)</a>

<a id="11351" class="Comment">------------------------------------------------------------------------</a>
<a id="11424" class="Comment">-- Bundles with 2 binary operations &amp; 1 element</a>
<a id="11472" class="Comment">------------------------------------------------------------------------</a>

<a id="11546" class="Keyword">record</a> <a id="NearSemiring"></a><a id="11553" href="Algebra.Bundles.html#11553" class="Record">NearSemiring</a> <a id="11566" href="Algebra.Bundles.html#11566" class="Bound">c</a> <a id="11568" href="Algebra.Bundles.html#11568" class="Bound">ℓ</a> <a id="11570" class="Symbol">:</a> <a id="11572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11576" class="Symbol">(</a><a id="11577" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Algebra.Bundles.html#11566" class="Bound">c</a> <a id="11584" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11586" href="Algebra.Bundles.html#11568" class="Bound">ℓ</a><a id="11587" class="Symbol">))</a> <a id="11590" class="Keyword">where</a>
  <a id="11598" class="Keyword">infixl</a> <a id="11605" class="Number">7</a> <a id="11607" href="Algebra.Bundles.html#11748" class="Field Operator">_*_</a>
  <a id="11613" class="Keyword">infixl</a> <a id="11620" class="Number">6</a> <a id="11622" href="Algebra.Bundles.html#11715" class="Field Operator">_+_</a>
  <a id="11628" class="Keyword">infix</a>  <a id="11635" class="Number">4</a> <a id="11637" href="Algebra.Bundles.html#11680" class="Field Operator">_≈_</a>
  <a id="11643" class="Keyword">field</a>
    <a id="NearSemiring.Carrier"></a><a id="11653" href="Algebra.Bundles.html#11653" class="Field">Carrier</a>        <a id="11668" class="Symbol">:</a> <a id="11670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11674" href="Algebra.Bundles.html#11566" class="Bound">c</a>
    <a id="NearSemiring._≈_"></a><a id="11680" href="Algebra.Bundles.html#11680" class="Field Operator">_≈_</a>            <a id="11695" class="Symbol">:</a> <a id="11697" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11701" href="Algebra.Bundles.html#11653" class="Field">Carrier</a> <a id="11709" href="Algebra.Bundles.html#11568" class="Bound">ℓ</a>
    <a id="NearSemiring._+_"></a><a id="11715" href="Algebra.Bundles.html#11715" class="Field Operator">_+_</a>            <a id="11730" class="Symbol">:</a> <a id="11732" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11736" href="Algebra.Bundles.html#11653" class="Field">Carrier</a>
    <a id="NearSemiring._*_"></a><a id="11748" href="Algebra.Bundles.html#11748" class="Field Operator">_*_</a>            <a id="11763" class="Symbol">:</a> <a id="11765" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11769" href="Algebra.Bundles.html#11653" class="Field">Carrier</a>
    <a id="NearSemiring.0#"></a><a id="11781" href="Algebra.Bundles.html#11781" class="Field">0#</a>             <a id="11796" class="Symbol">:</a> <a id="11798" href="Algebra.Bundles.html#11653" class="Field">Carrier</a>
    <a id="NearSemiring.isNearSemiring"></a><a id="11810" href="Algebra.Bundles.html#11810" class="Field">isNearSemiring</a> <a id="11825" class="Symbol">:</a> <a id="11827" href="Algebra.Structures.html#7859" class="Record">IsNearSemiring</a> <a id="11842" href="Algebra.Bundles.html#11680" class="Field Operator">_≈_</a> <a id="11846" href="Algebra.Bundles.html#11715" class="Field Operator">_+_</a> <a id="11850" href="Algebra.Bundles.html#11748" class="Field Operator">_*_</a> <a id="11854" href="Algebra.Bundles.html#11781" class="Field">0#</a>

  <a id="11860" class="Keyword">open</a> <a id="11865" href="Algebra.Structures.html#7859" class="Module">IsNearSemiring</a> <a id="11880" href="Algebra.Bundles.html#11810" class="Field">isNearSemiring</a> <a id="11895" class="Keyword">public</a>

  <a id="NearSemiring.rawNearSemiring"></a><a id="11905" href="Algebra.Bundles.html#11905" class="Function">rawNearSemiring</a> <a id="11921" class="Symbol">:</a> <a id="11923" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="11939" class="Symbol">_</a> <a id="11941" class="Symbol">_</a>
  <a id="11945" href="Algebra.Bundles.html#11905" class="Function">rawNearSemiring</a> <a id="11961" class="Symbol">=</a> <a id="11963" class="Keyword">record</a>
    <a id="11974" class="Symbol">{</a> <a id="11976" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="11980" class="Symbol">=</a> <a id="11982" href="Algebra.Bundles.html#11680" class="Field Operator">_≈_</a>
    <a id="11990" class="Symbol">;</a> <a id="11992" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a> <a id="11996" class="Symbol">=</a> <a id="11998" href="Algebra.Bundles.html#11715" class="Field Operator">_+_</a>
    <a id="12006" class="Symbol">;</a> <a id="12008" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="12012" class="Symbol">=</a> <a id="12014" href="Algebra.Bundles.html#11748" class="Field Operator">_*_</a>
    <a id="12022" class="Symbol">;</a> <a id="12024" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a>  <a id="12028" class="Symbol">=</a> <a id="12030" href="Algebra.Bundles.html#11781" class="Field">0#</a>
    <a id="12037" class="Symbol">}</a>

  <a id="NearSemiring.+-monoid"></a><a id="12042" href="Algebra.Bundles.html#12042" class="Function">+-monoid</a> <a id="12051" class="Symbol">:</a> <a id="12053" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="12060" class="Symbol">_</a> <a id="12062" class="Symbol">_</a>
  <a id="12066" href="Algebra.Bundles.html#12042" class="Function">+-monoid</a> <a id="12075" class="Symbol">=</a> <a id="12077" class="Keyword">record</a> <a id="12084" class="Symbol">{</a> <a id="12086" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="12095" class="Symbol">=</a> <a id="12097" href="Algebra.Structures.html#7929" class="Function">+-isMonoid</a> <a id="12108" class="Symbol">}</a>

  <a id="12113" class="Keyword">open</a> <a id="12118" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="12125" href="Algebra.Bundles.html#12042" class="Function">+-monoid</a> <a id="12134" class="Keyword">public</a>
    <a id="12145" class="Keyword">using</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="12155" class="Symbol">)</a> <a id="12157" class="Keyword">renaming</a>
    <a id="12170" class="Symbol">(</a> <a id="12172" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a>    <a id="12184" class="Symbol">to</a>  <a id="12188" class="Function">+-rawMagma</a>
    <a id="12203" class="Symbol">;</a> <a id="12205" href="Algebra.Bundles.html#4383" class="Function">magma</a>       <a id="12217" class="Symbol">to</a>  <a id="12221" class="Function">+-magma</a>
    <a id="12233" class="Symbol">;</a> <a id="12235" href="Algebra.Bundles.html#6296" class="Function">semigroup</a>   <a id="12247" class="Symbol">to</a>  <a id="12251" class="Function">+-semigroup</a>
    <a id="12267" class="Symbol">;</a> <a id="12269" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a> <a id="12281" class="Symbol">to</a>  <a id="12285" class="Function">+-unitalMagma</a>
    <a id="12303" class="Symbol">;</a> <a id="12305" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a>   <a id="12317" class="Symbol">to</a>  <a id="12321" class="Function">+-rawMonoid</a>
    <a id="12337" class="Symbol">)</a>

  <a id="NearSemiring.*-semigroup"></a><a id="12342" href="Algebra.Bundles.html#12342" class="Function">*-semigroup</a> <a id="12354" class="Symbol">:</a> <a id="12356" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="12366" class="Symbol">_</a> <a id="12368" class="Symbol">_</a>
  <a id="12372" href="Algebra.Bundles.html#12342" class="Function">*-semigroup</a> <a id="12384" class="Symbol">=</a> <a id="12386" class="Keyword">record</a> <a id="12393" class="Symbol">{</a> <a id="12395" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="12407" class="Symbol">=</a> <a id="12409" href="Algebra.Structures.html#8611" class="Function">*-isSemigroup</a> <a id="12423" class="Symbol">}</a>

  <a id="12428" class="Keyword">open</a> <a id="12433" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="12443" href="Algebra.Bundles.html#12342" class="Function">*-semigroup</a> <a id="12455" class="Keyword">public</a>
    <a id="12466" class="Keyword">using</a> <a id="12472" class="Symbol">()</a> <a id="12475" class="Keyword">renaming</a>
    <a id="12488" class="Symbol">(</a> <a id="12490" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a> <a id="12499" class="Symbol">to</a> <a id="12502" class="Function">*-rawMagma</a>
    <a id="12517" class="Symbol">;</a> <a id="12519" href="Algebra.Bundles.html#4383" class="Function">magma</a>    <a id="12528" class="Symbol">to</a> <a id="12531" class="Function">*-magma</a>
    <a id="12543" class="Symbol">)</a>


<a id="12547" class="Keyword">record</a> <a id="SemiringWithoutOne"></a><a id="12554" href="Algebra.Bundles.html#12554" class="Record">SemiringWithoutOne</a> <a id="12573" href="Algebra.Bundles.html#12573" class="Bound">c</a> <a id="12575" href="Algebra.Bundles.html#12575" class="Bound">ℓ</a> <a id="12577" class="Symbol">:</a> <a id="12579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="12588" class="Symbol">(</a><a id="12589" href="Algebra.Bundles.html#12573" class="Bound">c</a> <a id="12591" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12593" href="Algebra.Bundles.html#12575" class="Bound">ℓ</a><a id="12594" class="Symbol">))</a> <a id="12597" class="Keyword">where</a>
  <a id="12605" class="Keyword">infixl</a> <a id="12612" class="Number">7</a> <a id="12614" href="Algebra.Bundles.html#12773" class="Field Operator">_*_</a>
  <a id="12620" class="Keyword">infixl</a> <a id="12627" class="Number">6</a> <a id="12629" href="Algebra.Bundles.html#12734" class="Field Operator">_+_</a>
  <a id="12635" class="Keyword">infix</a>  <a id="12642" class="Number">4</a> <a id="12644" href="Algebra.Bundles.html#12693" class="Field Operator">_≈_</a>
  <a id="12650" class="Keyword">field</a>
    <a id="SemiringWithoutOne.Carrier"></a><a id="12660" href="Algebra.Bundles.html#12660" class="Field">Carrier</a>              <a id="12681" class="Symbol">:</a> <a id="12683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12687" href="Algebra.Bundles.html#12573" class="Bound">c</a>
    <a id="SemiringWithoutOne._≈_"></a><a id="12693" href="Algebra.Bundles.html#12693" class="Field Operator">_≈_</a>                  <a id="12714" class="Symbol">:</a> <a id="12716" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12720" href="Algebra.Bundles.html#12660" class="Field">Carrier</a> <a id="12728" href="Algebra.Bundles.html#12575" class="Bound">ℓ</a>
    <a id="SemiringWithoutOne._+_"></a><a id="12734" href="Algebra.Bundles.html#12734" class="Field Operator">_+_</a>                  <a id="12755" class="Symbol">:</a> <a id="12757" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12761" href="Algebra.Bundles.html#12660" class="Field">Carrier</a>
    <a id="SemiringWithoutOne._*_"></a><a id="12773" href="Algebra.Bundles.html#12773" class="Field Operator">_*_</a>                  <a id="12794" class="Symbol">:</a> <a id="12796" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12800" href="Algebra.Bundles.html#12660" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.0#"></a><a id="12812" href="Algebra.Bundles.html#12812" class="Field">0#</a>                   <a id="12833" class="Symbol">:</a> <a id="12835" href="Algebra.Bundles.html#12660" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.isSemiringWithoutOne"></a><a id="12847" href="Algebra.Bundles.html#12847" class="Field">isSemiringWithoutOne</a> <a id="12868" class="Symbol">:</a> <a id="12870" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="12891" href="Algebra.Bundles.html#12693" class="Field Operator">_≈_</a> <a id="12895" href="Algebra.Bundles.html#12734" class="Field Operator">_+_</a> <a id="12899" href="Algebra.Bundles.html#12773" class="Field Operator">_*_</a> <a id="12903" href="Algebra.Bundles.html#12812" class="Field">0#</a>

  <a id="12909" class="Keyword">open</a> <a id="12914" href="Algebra.Structures.html#8848" class="Module">IsSemiringWithoutOne</a> <a id="12935" href="Algebra.Bundles.html#12847" class="Field">isSemiringWithoutOne</a> <a id="12956" class="Keyword">public</a>

  <a id="SemiringWithoutOne.nearSemiring"></a><a id="12966" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a> <a id="12979" class="Symbol">:</a> <a id="12981" href="Algebra.Bundles.html#11553" class="Record">NearSemiring</a> <a id="12994" class="Symbol">_</a> <a id="12996" class="Symbol">_</a>
  <a id="13000" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a> <a id="13013" class="Symbol">=</a> <a id="13015" class="Keyword">record</a> <a id="13022" class="Symbol">{</a> <a id="13024" href="Algebra.Bundles.html#11810" class="Field">isNearSemiring</a> <a id="13039" class="Symbol">=</a> <a id="13041" href="Algebra.Structures.html#9900" class="Function">isNearSemiring</a> <a id="13056" class="Symbol">}</a>

  <a id="13061" class="Keyword">open</a> <a id="13066" href="Algebra.Bundles.html#11553" class="Module">NearSemiring</a> <a id="13079" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a> <a id="13092" class="Keyword">public</a>
    <a id="13103" class="Keyword">using</a>
    <a id="13113" class="Symbol">(</a> <a id="13115" href="Algebra.Bundles.html#12188" class="Function">+-rawMagma</a><a id="13125" class="Symbol">;</a> <a id="13127" href="Algebra.Bundles.html#12221" class="Function">+-magma</a><a id="13134" class="Symbol">;</a> <a id="13136" href="Algebra.Bundles.html#12285" class="Function">+-unitalMagma</a><a id="13149" class="Symbol">;</a> <a id="13151" href="Algebra.Bundles.html#12251" class="Function">+-semigroup</a>
    <a id="13167" class="Symbol">;</a> <a id="13169" href="Algebra.Bundles.html#12321" class="Function">+-rawMonoid</a><a id="13180" class="Symbol">;</a> <a id="13182" href="Algebra.Bundles.html#12042" class="Function">+-monoid</a>
    <a id="13195" class="Symbol">;</a> <a id="13197" href="Algebra.Bundles.html#12502" class="Function">*-rawMagma</a><a id="13207" class="Symbol">;</a> <a id="13209" href="Algebra.Bundles.html#12531" class="Function">*-magma</a><a id="13216" class="Symbol">;</a> <a id="13218" href="Algebra.Bundles.html#12342" class="Function">*-semigroup</a>
    <a id="13234" class="Symbol">;</a> <a id="13236" href="Algebra.Bundles.html#11905" class="Function">rawNearSemiring</a>
    <a id="13256" class="Symbol">)</a>

  <a id="SemiringWithoutOne.+-commutativeMonoid"></a><a id="13261" href="Algebra.Bundles.html#13261" class="Function">+-commutativeMonoid</a> <a id="13281" class="Symbol">:</a> <a id="13283" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="13301" class="Symbol">_</a> <a id="13303" class="Symbol">_</a>
  <a id="13307" href="Algebra.Bundles.html#13261" class="Function">+-commutativeMonoid</a> <a id="13327" class="Symbol">=</a> <a id="13329" class="Keyword">record</a> <a id="13336" class="Symbol">{</a> <a id="13338" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="13358" class="Symbol">=</a> <a id="13360" href="Algebra.Structures.html#8924" class="Function">+-isCommutativeMonoid</a> <a id="13382" class="Symbol">}</a>

  <a id="13387" class="Keyword">open</a> <a id="13392" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="13410" href="Algebra.Bundles.html#13261" class="Function">+-commutativeMonoid</a> <a id="13430" class="Keyword">public</a>
    <a id="13441" class="Keyword">using</a> <a id="13447" class="Symbol">()</a> <a id="13450" class="Keyword">renaming</a>
    <a id="13463" class="Symbol">(</a> <a id="13465" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a>     <a id="13486" class="Symbol">to</a> <a id="13489" class="Function">+-commutativeMagma</a>
    <a id="13512" class="Symbol">;</a> <a id="13514" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="13535" class="Symbol">to</a> <a id="13538" class="Function">+-commutativeSemigroup</a>
    <a id="13565" class="Symbol">)</a>


<a id="13569" class="Keyword">record</a> <a id="CommutativeSemiringWithoutOne"></a><a id="13576" href="Algebra.Bundles.html#13576" class="Record">CommutativeSemiringWithoutOne</a> <a id="13606" href="Algebra.Bundles.html#13606" class="Bound">c</a> <a id="13608" href="Algebra.Bundles.html#13608" class="Bound">ℓ</a> <a id="13610" class="Symbol">:</a> <a id="13612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13616" class="Symbol">(</a><a id="13617" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="13621" class="Symbol">(</a><a id="13622" href="Algebra.Bundles.html#13606" class="Bound">c</a> <a id="13624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13626" href="Algebra.Bundles.html#13608" class="Bound">ℓ</a><a id="13627" class="Symbol">))</a> <a id="13630" class="Keyword">where</a>
  <a id="13638" class="Keyword">infixl</a> <a id="13645" class="Number">7</a> <a id="13647" href="Algebra.Bundles.html#13839" class="Field Operator">_*_</a>
  <a id="13653" class="Keyword">infixl</a> <a id="13660" class="Number">6</a> <a id="13662" href="Algebra.Bundles.html#13789" class="Field Operator">_+_</a>
  <a id="13668" class="Keyword">infix</a>  <a id="13675" class="Number">4</a> <a id="13677" href="Algebra.Bundles.html#13737" class="Field Operator">_≈_</a>
  <a id="13683" class="Keyword">field</a>
    <a id="CommutativeSemiringWithoutOne.Carrier"></a><a id="13693" href="Algebra.Bundles.html#13693" class="Field">Carrier</a>                         <a id="13725" class="Symbol">:</a> <a id="13727" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13731" href="Algebra.Bundles.html#13606" class="Bound">c</a>
    <a id="CommutativeSemiringWithoutOne._≈_"></a><a id="13737" href="Algebra.Bundles.html#13737" class="Field Operator">_≈_</a>                             <a id="13769" class="Symbol">:</a> <a id="13771" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13775" href="Algebra.Bundles.html#13693" class="Field">Carrier</a> <a id="13783" href="Algebra.Bundles.html#13608" class="Bound">ℓ</a>
    <a id="CommutativeSemiringWithoutOne._+_"></a><a id="13789" href="Algebra.Bundles.html#13789" class="Field Operator">_+_</a>                             <a id="13821" class="Symbol">:</a> <a id="13823" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13827" href="Algebra.Bundles.html#13693" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne._*_"></a><a id="13839" href="Algebra.Bundles.html#13839" class="Field Operator">_*_</a>                             <a id="13871" class="Symbol">:</a> <a id="13873" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13877" href="Algebra.Bundles.html#13693" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.0#"></a><a id="13889" href="Algebra.Bundles.html#13889" class="Field">0#</a>                              <a id="13921" class="Symbol">:</a> <a id="13923" href="Algebra.Bundles.html#13693" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.isCommutativeSemiringWithoutOne"></a><a id="13935" href="Algebra.Bundles.html#13935" class="Field">isCommutativeSemiringWithoutOne</a> <a id="13967" class="Symbol">:</a>
      <a id="13975" href="Algebra.Structures.html#10135" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="14007" href="Algebra.Bundles.html#13737" class="Field Operator">_≈_</a> <a id="14011" href="Algebra.Bundles.html#13789" class="Field Operator">_+_</a> <a id="14015" href="Algebra.Bundles.html#13839" class="Field Operator">_*_</a> <a id="14019" href="Algebra.Bundles.html#13889" class="Field">0#</a>

  <a id="14025" class="Keyword">open</a> <a id="14030" href="Algebra.Structures.html#10135" class="Module">IsCommutativeSemiringWithoutOne</a>
         <a id="14071" href="Algebra.Bundles.html#13935" class="Field">isCommutativeSemiringWithoutOne</a> <a id="14103" class="Keyword">public</a>

  <a id="CommutativeSemiringWithoutOne.semiringWithoutOne"></a><a id="14113" href="Algebra.Bundles.html#14113" class="Function">semiringWithoutOne</a> <a id="14132" class="Symbol">:</a> <a id="14134" href="Algebra.Bundles.html#12554" class="Record">SemiringWithoutOne</a> <a id="14153" class="Symbol">_</a> <a id="14155" class="Symbol">_</a>
  <a id="14159" href="Algebra.Bundles.html#14113" class="Function">semiringWithoutOne</a> <a id="14178" class="Symbol">=</a>
    <a id="14184" class="Keyword">record</a> <a id="14191" class="Symbol">{</a> <a id="14193" href="Algebra.Bundles.html#12847" class="Field">isSemiringWithoutOne</a> <a id="14214" class="Symbol">=</a> <a id="14216" href="Algebra.Structures.html#10231" class="Function">isSemiringWithoutOne</a> <a id="14237" class="Symbol">}</a>

  <a id="14242" class="Keyword">open</a> <a id="14247" href="Algebra.Bundles.html#12554" class="Module">SemiringWithoutOne</a> <a id="14266" href="Algebra.Bundles.html#14113" class="Function">semiringWithoutOne</a> <a id="14285" class="Keyword">public</a>
    <a id="14296" class="Keyword">using</a>
    <a id="14306" class="Symbol">(</a> <a id="14308" href="Algebra.Bundles.html#12188" class="Function">+-rawMagma</a><a id="14318" class="Symbol">;</a> <a id="14320" href="Algebra.Bundles.html#12221" class="Function">+-magma</a><a id="14327" class="Symbol">;</a> <a id="14329" href="Algebra.Bundles.html#12285" class="Function">+-unitalMagma</a><a id="14342" class="Symbol">;</a> <a id="14344" href="Algebra.Bundles.html#12251" class="Function">+-semigroup</a><a id="14355" class="Symbol">;</a> <a id="14357" href="Algebra.Bundles.html#13538" class="Function">+-commutativeSemigroup</a>
    <a id="14384" class="Symbol">;</a> <a id="14386" href="Algebra.Bundles.html#12502" class="Function">*-rawMagma</a><a id="14396" class="Symbol">;</a> <a id="14398" href="Algebra.Bundles.html#12531" class="Function">*-magma</a><a id="14405" class="Symbol">;</a> <a id="14407" href="Algebra.Bundles.html#12342" class="Function">*-semigroup</a>
    <a id="14423" class="Symbol">;</a> <a id="14425" href="Algebra.Bundles.html#12321" class="Function">+-rawMonoid</a><a id="14436" class="Symbol">;</a> <a id="14438" href="Algebra.Bundles.html#12042" class="Function">+-monoid</a><a id="14446" class="Symbol">;</a> <a id="14448" href="Algebra.Bundles.html#13261" class="Function">+-commutativeMonoid</a>
    <a id="14472" class="Symbol">;</a> <a id="14474" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="14486" class="Symbol">;</a> <a id="14488" href="Algebra.Bundles.html#11905" class="Function">rawNearSemiring</a>
    <a id="14508" class="Symbol">)</a>

<a id="14511" class="Comment">------------------------------------------------------------------------</a>
<a id="14584" class="Comment">-- Bundles with 2 binary operations &amp; 2 elements</a>
<a id="14633" class="Comment">------------------------------------------------------------------------</a>

<a id="14707" class="Keyword">record</a> <a id="SemiringWithoutAnnihilatingZero"></a><a id="14714" href="Algebra.Bundles.html#14714" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="14746" href="Algebra.Bundles.html#14746" class="Bound">c</a> <a id="14748" href="Algebra.Bundles.html#14748" class="Bound">ℓ</a> <a id="14750" class="Symbol">:</a> <a id="14752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14756" class="Symbol">(</a><a id="14757" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="14761" class="Symbol">(</a><a id="14762" href="Algebra.Bundles.html#14746" class="Bound">c</a> <a id="14764" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14766" href="Algebra.Bundles.html#14748" class="Bound">ℓ</a><a id="14767" class="Symbol">))</a> <a id="14770" class="Keyword">where</a>
  <a id="14778" class="Keyword">infixl</a> <a id="14785" class="Number">7</a> <a id="14787" href="Algebra.Bundles.html#14985" class="Field Operator">_*_</a>
  <a id="14793" class="Keyword">infixl</a> <a id="14800" class="Number">6</a> <a id="14802" href="Algebra.Bundles.html#14933" class="Field Operator">_+_</a>
  <a id="14808" class="Keyword">infix</a>  <a id="14815" class="Number">4</a> <a id="14817" href="Algebra.Bundles.html#14879" class="Field Operator">_≈_</a>
  <a id="14823" class="Keyword">field</a>
    <a id="SemiringWithoutAnnihilatingZero.Carrier"></a><a id="14833" href="Algebra.Bundles.html#14833" class="Field">Carrier</a>                           <a id="14867" class="Symbol">:</a> <a id="14869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14873" href="Algebra.Bundles.html#14746" class="Bound">c</a>
    <a id="SemiringWithoutAnnihilatingZero._≈_"></a><a id="14879" href="Algebra.Bundles.html#14879" class="Field Operator">_≈_</a>                               <a id="14913" class="Symbol">:</a> <a id="14915" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14919" href="Algebra.Bundles.html#14833" class="Field">Carrier</a> <a id="14927" href="Algebra.Bundles.html#14748" class="Bound">ℓ</a>
    <a id="SemiringWithoutAnnihilatingZero._+_"></a><a id="14933" href="Algebra.Bundles.html#14933" class="Field Operator">_+_</a>                               <a id="14967" class="Symbol">:</a> <a id="14969" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14973" href="Algebra.Bundles.html#14833" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero._*_"></a><a id="14985" href="Algebra.Bundles.html#14985" class="Field Operator">_*_</a>                               <a id="15019" class="Symbol">:</a> <a id="15021" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15025" href="Algebra.Bundles.html#14833" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.0#"></a><a id="15037" href="Algebra.Bundles.html#15037" class="Field">0#</a>                                <a id="15071" class="Symbol">:</a> <a id="15073" href="Algebra.Bundles.html#14833" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.1#"></a><a id="15085" href="Algebra.Bundles.html#15085" class="Field">1#</a>                                <a id="15119" class="Symbol">:</a> <a id="15121" href="Algebra.Bundles.html#14833" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.isSemiringWithoutAnnihilatingZero"></a><a id="15133" href="Algebra.Bundles.html#15133" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15167" class="Symbol">:</a>
      <a id="15175" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="15209" href="Algebra.Bundles.html#14879" class="Field Operator">_≈_</a> <a id="15213" href="Algebra.Bundles.html#14933" class="Field Operator">_+_</a> <a id="15217" href="Algebra.Bundles.html#14985" class="Field Operator">_*_</a> <a id="15221" href="Algebra.Bundles.html#15037" class="Field">0#</a> <a id="15224" href="Algebra.Bundles.html#15085" class="Field">1#</a>

  <a id="15230" class="Keyword">open</a> <a id="15235" href="Algebra.Structures.html#10875" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="15278" href="Algebra.Bundles.html#15133" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15312" class="Keyword">public</a>

  <a id="SemiringWithoutAnnihilatingZero.rawSemiring"></a><a id="15322" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a> <a id="15334" class="Symbol">:</a> <a id="15336" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="15348" href="Algebra.Bundles.html#14746" class="Bound">c</a> <a id="15350" href="Algebra.Bundles.html#14748" class="Bound">ℓ</a>
  <a id="15354" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a> <a id="15366" class="Symbol">=</a> <a id="15368" class="Keyword">record</a>
    <a id="15379" class="Symbol">{</a> <a id="15381" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="15385" class="Symbol">=</a> <a id="15387" href="Algebra.Bundles.html#14879" class="Field Operator">_≈_</a>
    <a id="15395" class="Symbol">;</a> <a id="15397" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a> <a id="15401" class="Symbol">=</a> <a id="15403" href="Algebra.Bundles.html#14933" class="Field Operator">_+_</a>
    <a id="15411" class="Symbol">;</a> <a id="15413" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a> <a id="15417" class="Symbol">=</a> <a id="15419" href="Algebra.Bundles.html#14985" class="Field Operator">_*_</a>
    <a id="15427" class="Symbol">;</a> <a id="15429" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>  <a id="15433" class="Symbol">=</a> <a id="15435" href="Algebra.Bundles.html#15037" class="Field">0#</a>
    <a id="15442" class="Symbol">;</a> <a id="15444" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>  <a id="15448" class="Symbol">=</a> <a id="15450" href="Algebra.Bundles.html#15085" class="Field">1#</a>
    <a id="15457" class="Symbol">}</a>

  <a id="15462" class="Keyword">open</a> <a id="15467" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="15479" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a> <a id="15491" class="Keyword">public</a>
    <a id="15502" class="Keyword">using</a> <a id="15508" class="Symbol">(</a><a id="15509" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a><a id="15524" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.+-commutativeMonoid"></a><a id="15529" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a> <a id="15549" class="Symbol">:</a> <a id="15551" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="15569" class="Symbol">_</a> <a id="15571" class="Symbol">_</a>
  <a id="15575" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a> <a id="15595" class="Symbol">=</a>
    <a id="15601" class="Keyword">record</a> <a id="15608" class="Symbol">{</a> <a id="15610" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="15630" class="Symbol">=</a> <a id="15632" href="Algebra.Structures.html#11137" class="Function">+-isCommutativeMonoid</a> <a id="15654" class="Symbol">}</a>

  <a id="15659" class="Keyword">open</a> <a id="15664" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="15682" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a> <a id="15702" class="Keyword">public</a>
    <a id="15713" class="Keyword">using</a> <a id="15719" class="Symbol">(</a><a id="15720" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Keyword">renaming</a>
    <a id="15738" class="Symbol">(</a> <a id="15740" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a>             <a id="15761" class="Symbol">to</a> <a id="15764" class="Function">+-rawMagma</a>
    <a id="15779" class="Symbol">;</a> <a id="15781" href="Algebra.Bundles.html#4383" class="Function">magma</a>                <a id="15802" class="Symbol">to</a> <a id="15805" class="Function">+-magma</a>
    <a id="15817" class="Symbol">;</a> <a id="15819" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a>          <a id="15840" class="Symbol">to</a> <a id="15843" class="Function">+-unitalMagma</a>
    <a id="15861" class="Symbol">;</a> <a id="15863" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a>     <a id="15884" class="Symbol">to</a> <a id="15887" class="Function">+-commutativeMagma</a>
    <a id="15910" class="Symbol">;</a> <a id="15912" href="Algebra.Bundles.html#6296" class="Function">semigroup</a>            <a id="15933" class="Symbol">to</a> <a id="15936" class="Function">+-semigroup</a>
    <a id="15952" class="Symbol">;</a> <a id="15954" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="15975" class="Symbol">to</a> <a id="15978" class="Function">+-commutativeSemigroup</a>
    <a id="16005" class="Symbol">;</a> <a id="16007" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a>            <a id="16028" class="Symbol">to</a> <a id="16031" class="Function">+-rawMonoid</a>
    <a id="16047" class="Symbol">;</a> <a id="16049" href="Algebra.Bundles.html#6966" class="Function">monoid</a>               <a id="16070" class="Symbol">to</a> <a id="16073" class="Function">+-monoid</a>
    <a id="16086" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.*-monoid"></a><a id="16091" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a> <a id="16100" class="Symbol">:</a> <a id="16102" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="16109" class="Symbol">_</a> <a id="16111" class="Symbol">_</a>
  <a id="16115" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a> <a id="16124" class="Symbol">=</a> <a id="16126" class="Keyword">record</a> <a id="16133" class="Symbol">{</a> <a id="16135" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="16144" class="Symbol">=</a> <a id="16146" href="Algebra.Structures.html#12411" class="Function">*-isMonoid</a> <a id="16157" class="Symbol">}</a>

  <a id="16162" class="Keyword">open</a> <a id="16167" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="16174" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a> <a id="16183" class="Keyword">public</a>
    <a id="16194" class="Keyword">using</a> <a id="16200" class="Symbol">()</a> <a id="16203" class="Keyword">renaming</a>
    <a id="16216" class="Symbol">(</a> <a id="16218" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a>  <a id="16228" class="Symbol">to</a> <a id="16231" class="Function">*-rawMagma</a>
    <a id="16246" class="Symbol">;</a> <a id="16248" href="Algebra.Bundles.html#4383" class="Function">magma</a>     <a id="16258" class="Symbol">to</a> <a id="16261" class="Function">*-magma</a>
    <a id="16273" class="Symbol">;</a> <a id="16275" href="Algebra.Bundles.html#6296" class="Function">semigroup</a> <a id="16285" class="Symbol">to</a> <a id="16288" class="Function">*-semigroup</a>
    <a id="16304" class="Symbol">;</a> <a id="16306" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a> <a id="16316" class="Symbol">to</a> <a id="16319" class="Function">*-rawMonoid</a>
    <a id="16335" class="Symbol">)</a>


<a id="16339" class="Keyword">record</a> <a id="Semiring"></a><a id="16346" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="16355" href="Algebra.Bundles.html#16355" class="Bound">c</a> <a id="16357" href="Algebra.Bundles.html#16357" class="Bound">ℓ</a> <a id="16359" class="Symbol">:</a> <a id="16361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16365" class="Symbol">(</a><a id="16366" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="16370" class="Symbol">(</a><a id="16371" href="Algebra.Bundles.html#16355" class="Bound">c</a> <a id="16373" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16375" href="Algebra.Bundles.html#16357" class="Bound">ℓ</a><a id="16376" class="Symbol">))</a> <a id="16379" class="Keyword">where</a>
  <a id="16387" class="Keyword">infixl</a> <a id="16394" class="Number">7</a> <a id="16396" href="Algebra.Bundles.html#16525" class="Field Operator">_*_</a>
  <a id="16402" class="Keyword">infixl</a> <a id="16409" class="Number">6</a> <a id="16411" href="Algebra.Bundles.html#16496" class="Field Operator">_+_</a>
  <a id="16417" class="Keyword">infix</a>  <a id="16424" class="Number">4</a> <a id="16426" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a>
  <a id="16432" class="Keyword">field</a>
    <a id="Semiring.Carrier"></a><a id="16442" href="Algebra.Bundles.html#16442" class="Field">Carrier</a>    <a id="16453" class="Symbol">:</a> <a id="16455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16459" href="Algebra.Bundles.html#16355" class="Bound">c</a>
    <a id="Semiring._≈_"></a><a id="16465" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a>        <a id="16476" class="Symbol">:</a> <a id="16478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="16482" href="Algebra.Bundles.html#16442" class="Field">Carrier</a> <a id="16490" href="Algebra.Bundles.html#16357" class="Bound">ℓ</a>
    <a id="Semiring._+_"></a><a id="16496" href="Algebra.Bundles.html#16496" class="Field Operator">_+_</a>        <a id="16507" class="Symbol">:</a> <a id="16509" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16513" href="Algebra.Bundles.html#16442" class="Field">Carrier</a>
    <a id="Semiring._*_"></a><a id="16525" href="Algebra.Bundles.html#16525" class="Field Operator">_*_</a>        <a id="16536" class="Symbol">:</a> <a id="16538" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16542" href="Algebra.Bundles.html#16442" class="Field">Carrier</a>
    <a id="Semiring.0#"></a><a id="16554" href="Algebra.Bundles.html#16554" class="Field">0#</a>         <a id="16565" class="Symbol">:</a> <a id="16567" href="Algebra.Bundles.html#16442" class="Field">Carrier</a>
    <a id="Semiring.1#"></a><a id="16579" href="Algebra.Bundles.html#16579" class="Field">1#</a>         <a id="16590" class="Symbol">:</a> <a id="16592" href="Algebra.Bundles.html#16442" class="Field">Carrier</a>
    <a id="Semiring.isSemiring"></a><a id="16604" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="16615" class="Symbol">:</a> <a id="16617" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="16628" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a> <a id="16632" href="Algebra.Bundles.html#16496" class="Field Operator">_+_</a> <a id="16636" href="Algebra.Bundles.html#16525" class="Field Operator">_*_</a> <a id="16640" href="Algebra.Bundles.html#16554" class="Field">0#</a> <a id="16643" href="Algebra.Bundles.html#16579" class="Field">1#</a>

  <a id="16649" class="Keyword">open</a> <a id="16654" href="Algebra.Structures.html#12731" class="Module">IsSemiring</a> <a id="16665" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="16676" class="Keyword">public</a>

  <a id="Semiring.semiringWithoutAnnihilatingZero"></a><a id="16686" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a> <a id="16718" class="Symbol">:</a> <a id="16720" href="Algebra.Bundles.html#14714" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="16752" class="Symbol">_</a> <a id="16754" class="Symbol">_</a>
  <a id="16758" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a> <a id="16790" class="Symbol">=</a> <a id="16792" class="Keyword">record</a>
    <a id="16803" class="Symbol">{</a> <a id="16805" href="Algebra.Bundles.html#15133" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="16839" class="Symbol">=</a>
        <a id="16849" href="Algebra.Structures.html#12800" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="16887" class="Symbol">}</a>

  <a id="16892" class="Keyword">open</a> <a id="16897" href="Algebra.Bundles.html#14714" class="Module">SemiringWithoutAnnihilatingZero</a>
         <a id="16938" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a> <a id="16970" class="Keyword">public</a>
    <a id="16981" class="Keyword">using</a>
    <a id="16991" class="Symbol">(</a> <a id="16993" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="16996" class="Symbol">;</a> <a id="16998" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="17008" class="Symbol">;</a> <a id="17010" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="17017" class="Symbol">;</a> <a id="17019" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="17032" class="Symbol">;</a> <a id="17034" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="17057" class="Symbol">;</a> <a id="17059" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="17070" class="Symbol">;</a> <a id="17072" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="17099" class="Symbol">;</a> <a id="17101" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="17111" class="Symbol">;</a>  <a id="17114" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="17121" class="Symbol">;</a>  <a id="17124" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a>
    <a id="17140" class="Symbol">;</a> <a id="17142" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="17153" class="Symbol">;</a> <a id="17155" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="17163" class="Symbol">;</a> <a id="17165" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="17189" class="Symbol">;</a> <a id="17191" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="17202" class="Symbol">;</a> <a id="17204" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a>
    <a id="17217" class="Symbol">;</a> <a id="17219" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="17235" class="Symbol">;</a> <a id="17237" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a>
    <a id="17253" class="Symbol">)</a>

  <a id="Semiring.semiringWithoutOne"></a><a id="17258" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a> <a id="17277" class="Symbol">:</a> <a id="17279" href="Algebra.Bundles.html#12554" class="Record">SemiringWithoutOne</a> <a id="17298" class="Symbol">_</a> <a id="17300" class="Symbol">_</a>
  <a id="17304" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a> <a id="17323" class="Symbol">=</a>
    <a id="17329" class="Keyword">record</a> <a id="17336" class="Symbol">{</a> <a id="17338" href="Algebra.Bundles.html#12847" class="Field">isSemiringWithoutOne</a> <a id="17359" class="Symbol">=</a> <a id="17361" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a> <a id="17382" class="Symbol">}</a>

  <a id="17387" class="Keyword">open</a> <a id="17392" href="Algebra.Bundles.html#12554" class="Module">SemiringWithoutOne</a> <a id="17411" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a> <a id="17430" class="Keyword">public</a>
    <a id="17441" class="Keyword">using</a> <a id="17447" class="Symbol">(</a><a id="17448" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="17460" class="Symbol">)</a>


<a id="17464" class="Keyword">record</a> <a id="CommutativeSemiring"></a><a id="17471" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="17491" href="Algebra.Bundles.html#17491" class="Bound">c</a> <a id="17493" href="Algebra.Bundles.html#17493" class="Bound">ℓ</a> <a id="17495" class="Symbol">:</a> <a id="17497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17501" class="Symbol">(</a><a id="17502" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="17506" class="Symbol">(</a><a id="17507" href="Algebra.Bundles.html#17491" class="Bound">c</a> <a id="17509" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17511" href="Algebra.Bundles.html#17493" class="Bound">ℓ</a><a id="17512" class="Symbol">))</a> <a id="17515" class="Keyword">where</a>
  <a id="17523" class="Keyword">infixl</a> <a id="17530" class="Number">7</a> <a id="17532" href="Algebra.Bundles.html#17694" class="Field Operator">_*_</a>
  <a id="17538" class="Keyword">infixl</a> <a id="17545" class="Number">6</a> <a id="17547" href="Algebra.Bundles.html#17654" class="Field Operator">_+_</a>
  <a id="17553" class="Keyword">infix</a>  <a id="17560" class="Number">4</a> <a id="17562" href="Algebra.Bundles.html#17612" class="Field Operator">_≈_</a>
  <a id="17568" class="Keyword">field</a>
    <a id="CommutativeSemiring.Carrier"></a><a id="17578" href="Algebra.Bundles.html#17578" class="Field">Carrier</a>               <a id="17600" class="Symbol">:</a> <a id="17602" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17606" href="Algebra.Bundles.html#17491" class="Bound">c</a>
    <a id="CommutativeSemiring._≈_"></a><a id="17612" href="Algebra.Bundles.html#17612" class="Field Operator">_≈_</a>                   <a id="17634" class="Symbol">:</a> <a id="17636" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="17640" href="Algebra.Bundles.html#17578" class="Field">Carrier</a> <a id="17648" href="Algebra.Bundles.html#17493" class="Bound">ℓ</a>
    <a id="CommutativeSemiring._+_"></a><a id="17654" href="Algebra.Bundles.html#17654" class="Field Operator">_+_</a>                   <a id="17676" class="Symbol">:</a> <a id="17678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17682" href="Algebra.Bundles.html#17578" class="Field">Carrier</a>
    <a id="CommutativeSemiring._*_"></a><a id="17694" href="Algebra.Bundles.html#17694" class="Field Operator">_*_</a>                   <a id="17716" class="Symbol">:</a> <a id="17718" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17722" href="Algebra.Bundles.html#17578" class="Field">Carrier</a>
    <a id="CommutativeSemiring.0#"></a><a id="17734" href="Algebra.Bundles.html#17734" class="Field">0#</a>                    <a id="17756" class="Symbol">:</a> <a id="17758" href="Algebra.Bundles.html#17578" class="Field">Carrier</a>
    <a id="CommutativeSemiring.1#"></a><a id="17770" href="Algebra.Bundles.html#17770" class="Field">1#</a>                    <a id="17792" class="Symbol">:</a> <a id="17794" href="Algebra.Bundles.html#17578" class="Field">Carrier</a>
    <a id="CommutativeSemiring.isCommutativeSemiring"></a><a id="17806" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="17828" class="Symbol">:</a> <a id="17830" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="17852" href="Algebra.Bundles.html#17612" class="Field Operator">_≈_</a> <a id="17856" href="Algebra.Bundles.html#17654" class="Field Operator">_+_</a> <a id="17860" href="Algebra.Bundles.html#17694" class="Field Operator">_*_</a> <a id="17864" href="Algebra.Bundles.html#17734" class="Field">0#</a> <a id="17867" href="Algebra.Bundles.html#17770" class="Field">1#</a>

  <a id="17873" class="Keyword">open</a> <a id="17878" href="Algebra.Structures.html#13418" class="Module">IsCommutativeSemiring</a> <a id="17900" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="17922" class="Keyword">public</a>

  <a id="CommutativeSemiring.semiring"></a><a id="17932" href="Algebra.Bundles.html#17932" class="Function">semiring</a> <a id="17941" class="Symbol">:</a> <a id="17943" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="17952" class="Symbol">_</a> <a id="17954" class="Symbol">_</a>
  <a id="17958" href="Algebra.Bundles.html#17932" class="Function">semiring</a> <a id="17967" class="Symbol">=</a> <a id="17969" class="Keyword">record</a> <a id="17976" class="Symbol">{</a> <a id="17978" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="17989" class="Symbol">=</a> <a id="17991" href="Algebra.Structures.html#13498" class="Function">isSemiring</a> <a id="18002" class="Symbol">}</a>

  <a id="18007" class="Keyword">open</a> <a id="18012" href="Algebra.Bundles.html#16346" class="Module">Semiring</a> <a id="18021" href="Algebra.Bundles.html#17932" class="Function">semiring</a> <a id="18030" class="Keyword">public</a>
    <a id="18041" class="Keyword">using</a>
    <a id="18051" class="Symbol">(</a> <a id="18053" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="18056" class="Symbol">;</a> <a id="18058" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="18068" class="Symbol">;</a> <a id="18070" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="18077" class="Symbol">;</a> <a id="18079" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="18092" class="Symbol">;</a> <a id="18094" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="18117" class="Symbol">;</a> <a id="18119" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="18130" class="Symbol">;</a> <a id="18132" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="18159" class="Symbol">;</a> <a id="18161" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="18171" class="Symbol">;</a> <a id="18173" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="18180" class="Symbol">;</a> <a id="18182" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a>
    <a id="18198" class="Symbol">;</a> <a id="18200" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="18211" class="Symbol">;</a> <a id="18213" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="18221" class="Symbol">;</a> <a id="18223" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="18247" class="Symbol">;</a> <a id="18249" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="18260" class="Symbol">;</a> <a id="18262" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a>
    <a id="18275" class="Symbol">;</a> <a id="18277" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="18289" class="Symbol">;</a> <a id="18291" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="18314" class="Symbol">;</a> <a id="18316" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="18352" class="Symbol">;</a> <a id="18354" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a>
    <a id="18370" class="Symbol">)</a>

  <a id="CommutativeSemiring.*-commutativeMonoid"></a><a id="18375" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a> <a id="18395" class="Symbol">:</a> <a id="18397" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="18415" class="Symbol">_</a> <a id="18417" class="Symbol">_</a>
  <a id="18421" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a> <a id="18441" class="Symbol">=</a> <a id="18443" class="Keyword">record</a>
    <a id="18454" class="Symbol">{</a> <a id="18456" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="18476" class="Symbol">=</a> <a id="18478" href="Algebra.Structures.html#13957" class="Function">*-isCommutativeMonoid</a>
    <a id="18504" class="Symbol">}</a>

  <a id="18509" class="Keyword">open</a> <a id="18514" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="18532" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a> <a id="18552" class="Keyword">public</a>
    <a id="18563" class="Keyword">using</a> <a id="18569" class="Symbol">()</a> <a id="18572" class="Keyword">renaming</a>
    <a id="18585" class="Symbol">(</a> <a id="18587" href="Algebra.Bundles.html#5348" class="Function">commutativeMagma</a>     <a id="18608" class="Symbol">to</a> <a id="18611" class="Function">*-commutativeMagma</a>
    <a id="18634" class="Symbol">;</a> <a id="18636" href="Algebra.Bundles.html#7128" class="Function">commutativeSemigroup</a> <a id="18657" class="Symbol">to</a> <a id="18660" class="Function">*-commutativeSemigroup</a>
    <a id="18687" class="Symbol">)</a>

  <a id="CommutativeSemiring.commutativeSemiringWithoutOne"></a><a id="18692" href="Algebra.Bundles.html#18692" class="Function">commutativeSemiringWithoutOne</a> <a id="18722" class="Symbol">:</a> <a id="18724" href="Algebra.Bundles.html#13576" class="Record">CommutativeSemiringWithoutOne</a> <a id="18754" class="Symbol">_</a> <a id="18756" class="Symbol">_</a>
  <a id="18760" href="Algebra.Bundles.html#18692" class="Function">commutativeSemiringWithoutOne</a> <a id="18790" class="Symbol">=</a> <a id="18792" class="Keyword">record</a>
    <a id="18803" class="Symbol">{</a> <a id="18805" href="Algebra.Bundles.html#13935" class="Field">isCommutativeSemiringWithoutOne</a> <a id="18837" class="Symbol">=</a> <a id="18839" href="Algebra.Structures.html#13603" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="18875" class="Symbol">}</a>


<a id="18879" class="Keyword">record</a> <a id="CancellativeCommutativeSemiring"></a><a id="18886" href="Algebra.Bundles.html#18886" class="Record">CancellativeCommutativeSemiring</a> <a id="18918" href="Algebra.Bundles.html#18918" class="Bound">c</a> <a id="18920" href="Algebra.Bundles.html#18920" class="Bound">ℓ</a> <a id="18922" class="Symbol">:</a> <a id="18924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18928" class="Symbol">(</a><a id="18929" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="18933" class="Symbol">(</a><a id="18934" href="Algebra.Bundles.html#18918" class="Bound">c</a> <a id="18936" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18938" href="Algebra.Bundles.html#18920" class="Bound">ℓ</a><a id="18939" class="Symbol">))</a> <a id="18942" class="Keyword">where</a>
  <a id="18950" class="Keyword">infixl</a> <a id="18957" class="Number">7</a> <a id="18959" href="Algebra.Bundles.html#19157" class="Field Operator">_*_</a>
  <a id="18965" class="Keyword">infixl</a> <a id="18972" class="Number">6</a> <a id="18974" href="Algebra.Bundles.html#19105" class="Field Operator">_+_</a>
  <a id="18980" class="Keyword">infix</a>  <a id="18987" class="Number">4</a> <a id="18989" href="Algebra.Bundles.html#19051" class="Field Operator">_≈_</a>
  <a id="18995" class="Keyword">field</a>
    <a id="CancellativeCommutativeSemiring.Carrier"></a><a id="19005" href="Algebra.Bundles.html#19005" class="Field">Carrier</a>                           <a id="19039" class="Symbol">:</a> <a id="19041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19045" href="Algebra.Bundles.html#18918" class="Bound">c</a>
    <a id="CancellativeCommutativeSemiring._≈_"></a><a id="19051" href="Algebra.Bundles.html#19051" class="Field Operator">_≈_</a>                               <a id="19085" class="Symbol">:</a> <a id="19087" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="19091" href="Algebra.Bundles.html#19005" class="Field">Carrier</a> <a id="19099" href="Algebra.Bundles.html#18920" class="Bound">ℓ</a>
    <a id="CancellativeCommutativeSemiring._+_"></a><a id="19105" href="Algebra.Bundles.html#19105" class="Field Operator">_+_</a>                               <a id="19139" class="Symbol">:</a> <a id="19141" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19145" href="Algebra.Bundles.html#19005" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring._*_"></a><a id="19157" href="Algebra.Bundles.html#19157" class="Field Operator">_*_</a>                               <a id="19191" class="Symbol">:</a> <a id="19193" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19197" href="Algebra.Bundles.html#19005" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.0#"></a><a id="19209" href="Algebra.Bundles.html#19209" class="Field">0#</a>                                <a id="19243" class="Symbol">:</a> <a id="19245" href="Algebra.Bundles.html#19005" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.1#"></a><a id="19257" href="Algebra.Bundles.html#19257" class="Field">1#</a>                                <a id="19291" class="Symbol">:</a> <a id="19293" href="Algebra.Bundles.html#19005" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.isCancellativeCommutativeSemiring"></a><a id="19305" href="Algebra.Bundles.html#19305" class="Field">isCancellativeCommutativeSemiring</a> <a id="19339" class="Symbol">:</a> <a id="19341" href="Algebra.Structures.html#14106" class="Record">IsCancellativeCommutativeSemiring</a> <a id="19375" href="Algebra.Bundles.html#19051" class="Field Operator">_≈_</a> <a id="19379" href="Algebra.Bundles.html#19105" class="Field Operator">_+_</a> <a id="19383" href="Algebra.Bundles.html#19157" class="Field Operator">_*_</a> <a id="19387" href="Algebra.Bundles.html#19209" class="Field">0#</a> <a id="19390" href="Algebra.Bundles.html#19257" class="Field">1#</a>

  <a id="19396" class="Keyword">open</a> <a id="19401" href="Algebra.Structures.html#14106" class="Module">IsCancellativeCommutativeSemiring</a> <a id="19435" href="Algebra.Bundles.html#19305" class="Field">isCancellativeCommutativeSemiring</a> <a id="19469" class="Keyword">public</a>

  <a id="CancellativeCommutativeSemiring.commutativeSemiring"></a><a id="19479" href="Algebra.Bundles.html#19479" class="Function">commutativeSemiring</a> <a id="19499" class="Symbol">:</a> <a id="19501" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="19521" href="Algebra.Bundles.html#18918" class="Bound">c</a> <a id="19523" href="Algebra.Bundles.html#18920" class="Bound">ℓ</a>
  <a id="19527" href="Algebra.Bundles.html#19479" class="Function">commutativeSemiring</a> <a id="19547" class="Symbol">=</a> <a id="19549" class="Keyword">record</a>
    <a id="19560" class="Symbol">{</a> <a id="19562" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="19584" class="Symbol">=</a> <a id="19586" href="Algebra.Structures.html#14198" class="Function">isCommutativeSemiring</a>
    <a id="19612" class="Symbol">}</a>

  <a id="19617" class="Keyword">open</a> <a id="19622" href="Algebra.Bundles.html#17471" class="Module">CommutativeSemiring</a> <a id="19642" href="Algebra.Bundles.html#19479" class="Function">commutativeSemiring</a> <a id="19662" class="Keyword">public</a>
    <a id="19673" class="Keyword">using</a>
    <a id="19683" class="Symbol">(</a> <a id="19685" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="19695" class="Symbol">;</a> <a id="19697" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="19704" class="Symbol">;</a> <a id="19706" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="19719" class="Symbol">;</a> <a id="19721" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="19744" class="Symbol">;</a> <a id="19746" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="19757" class="Symbol">;</a> <a id="19759" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="19786" class="Symbol">;</a> <a id="19788" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="19798" class="Symbol">;</a> <a id="19800" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="19807" class="Symbol">;</a> <a id="19809" href="Algebra.Bundles.html#18611" class="Function">*-commutativeMagma</a><a id="19827" class="Symbol">;</a> <a id="19829" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a><a id="19840" class="Symbol">;</a> <a id="19842" href="Algebra.Bundles.html#18660" class="Function">*-commutativeSemigroup</a>
    <a id="19869" class="Symbol">;</a> <a id="19871" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="19882" class="Symbol">;</a> <a id="19884" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="19892" class="Symbol">;</a> <a id="19894" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="19918" class="Symbol">;</a> <a id="19920" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="19931" class="Symbol">;</a> <a id="19933" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a><a id="19941" class="Symbol">;</a> <a id="19943" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a>
    <a id="19967" class="Symbol">;</a> <a id="19969" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="19981" class="Symbol">;</a> <a id="19983" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="20006" class="Symbol">;</a> <a id="20008" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="20044" class="Symbol">;</a> <a id="20046" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a>
    <a id="20062" class="Symbol">;</a> <a id="20064" href="Algebra.Bundles.html#17932" class="Function">semiring</a>
    <a id="20077" class="Symbol">;</a> <a id="20079" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a>
    <a id="20087" class="Symbol">)</a>

<a id="20090" class="Keyword">record</a> <a id="IdempotentSemiring"></a><a id="20097" href="Algebra.Bundles.html#20097" class="Record">IdempotentSemiring</a> <a id="20116" href="Algebra.Bundles.html#20116" class="Bound">c</a> <a id="20118" href="Algebra.Bundles.html#20118" class="Bound">ℓ</a> <a id="20120" class="Symbol">:</a> <a id="20122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20126" class="Symbol">(</a><a id="20127" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="20131" class="Symbol">(</a><a id="20132" href="Algebra.Bundles.html#20116" class="Bound">c</a> <a id="20134" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="20136" href="Algebra.Bundles.html#20118" class="Bound">ℓ</a><a id="20137" class="Symbol">))</a> <a id="20140" class="Keyword">where</a>
  <a id="20148" class="Keyword">infixl</a> <a id="20155" class="Number">7</a> <a id="20157" href="Algebra.Bundles.html#20322" class="Field Operator">_*_</a>
  <a id="20163" class="Keyword">infixl</a> <a id="20170" class="Number">6</a> <a id="20172" href="Algebra.Bundles.html#20281" class="Field Operator">_+_</a>
  <a id="20178" class="Keyword">infix</a>  <a id="20185" class="Number">4</a> <a id="20187" href="Algebra.Bundles.html#20238" class="Field Operator">_≈_</a>
  <a id="20193" class="Keyword">field</a>
    <a id="IdempotentSemiring.Carrier"></a><a id="20203" href="Algebra.Bundles.html#20203" class="Field">Carrier</a>                <a id="20226" class="Symbol">:</a> <a id="20228" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20232" href="Algebra.Bundles.html#20116" class="Bound">c</a>
    <a id="IdempotentSemiring._≈_"></a><a id="20238" href="Algebra.Bundles.html#20238" class="Field Operator">_≈_</a>                    <a id="20261" class="Symbol">:</a> <a id="20263" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="20267" href="Algebra.Bundles.html#20203" class="Field">Carrier</a> <a id="20275" href="Algebra.Bundles.html#20118" class="Bound">ℓ</a>
    <a id="IdempotentSemiring._+_"></a><a id="20281" href="Algebra.Bundles.html#20281" class="Field Operator">_+_</a>                    <a id="20304" class="Symbol">:</a> <a id="20306" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="20310" href="Algebra.Bundles.html#20203" class="Field">Carrier</a>
    <a id="IdempotentSemiring._*_"></a><a id="20322" href="Algebra.Bundles.html#20322" class="Field Operator">_*_</a>                    <a id="20345" class="Symbol">:</a> <a id="20347" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="20351" href="Algebra.Bundles.html#20203" class="Field">Carrier</a>
    <a id="IdempotentSemiring.0#"></a><a id="20363" href="Algebra.Bundles.html#20363" class="Field">0#</a>                     <a id="20386" class="Symbol">:</a> <a id="20388" href="Algebra.Bundles.html#20203" class="Field">Carrier</a>
    <a id="IdempotentSemiring.1#"></a><a id="20400" href="Algebra.Bundles.html#20400" class="Field">1#</a>                     <a id="20423" class="Symbol">:</a> <a id="20425" href="Algebra.Bundles.html#20203" class="Field">Carrier</a>
    <a id="IdempotentSemiring.isIdempotentSemiring"></a><a id="20437" href="Algebra.Bundles.html#20437" class="Field">isIdempotentSemiring</a>   <a id="20460" class="Symbol">:</a> <a id="20462" href="Algebra.Structures.html#14377" class="Record">IsIdempotentSemiring</a> <a id="20483" href="Algebra.Bundles.html#20238" class="Field Operator">_≈_</a> <a id="20487" href="Algebra.Bundles.html#20281" class="Field Operator">_+_</a> <a id="20491" href="Algebra.Bundles.html#20322" class="Field Operator">_*_</a> <a id="20495" href="Algebra.Bundles.html#20363" class="Field">0#</a> <a id="20498" href="Algebra.Bundles.html#20400" class="Field">1#</a>

  <a id="20504" class="Keyword">open</a> <a id="20509" href="Algebra.Structures.html#14377" class="Module">IsIdempotentSemiring</a> <a id="20530" href="Algebra.Bundles.html#20437" class="Field">isIdempotentSemiring</a> <a id="20551" class="Keyword">public</a>

  <a id="IdempotentSemiring.semiring"></a><a id="20561" href="Algebra.Bundles.html#20561" class="Function">semiring</a> <a id="20570" class="Symbol">:</a> <a id="20572" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="20581" class="Symbol">_</a> <a id="20583" class="Symbol">_</a>
  <a id="20587" href="Algebra.Bundles.html#20561" class="Function">semiring</a> <a id="20596" class="Symbol">=</a> <a id="20598" class="Keyword">record</a> <a id="20605" class="Symbol">{</a> <a id="20607" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="20618" class="Symbol">=</a> <a id="20620" href="Algebra.Structures.html#14456" class="Function">isSemiring</a> <a id="20631" class="Symbol">}</a>

  <a id="20636" class="Keyword">open</a> <a id="20641" href="Algebra.Bundles.html#16346" class="Module">Semiring</a> <a id="20650" href="Algebra.Bundles.html#20561" class="Function">semiring</a> <a id="20659" class="Keyword">public</a>
    <a id="20670" class="Keyword">using</a>
    <a id="20680" class="Symbol">(</a> <a id="20682" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="20685" class="Symbol">;</a> <a id="20687" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="20697" class="Symbol">;</a> <a id="20699" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="20706" class="Symbol">;</a> <a id="20708" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="20721" class="Symbol">;</a> <a id="20723" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="20746" class="Symbol">;</a> <a id="20748" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="20759" class="Symbol">;</a> <a id="20761" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="20788" class="Symbol">;</a> <a id="20790" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="20800" class="Symbol">;</a> <a id="20802" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="20809" class="Symbol">;</a> <a id="20811" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a>
    <a id="20827" class="Symbol">;</a> <a id="20829" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="20840" class="Symbol">;</a> <a id="20842" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="20850" class="Symbol">;</a> <a id="20852" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="20876" class="Symbol">;</a> <a id="20878" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="20889" class="Symbol">;</a> <a id="20891" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a>
    <a id="20904" class="Symbol">;</a> <a id="20906" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="20918" class="Symbol">;</a> <a id="20920" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="20943" class="Symbol">;</a> <a id="20945" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="20981" class="Symbol">;</a> <a id="20983" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a>
    <a id="20999" class="Symbol">)</a>

<a id="21002" class="Keyword">record</a> <a id="KleeneAlgebra"></a><a id="21009" href="Algebra.Bundles.html#21009" class="Record">KleeneAlgebra</a> <a id="21023" href="Algebra.Bundles.html#21023" class="Bound">c</a> <a id="21025" href="Algebra.Bundles.html#21025" class="Bound">ℓ</a> <a id="21027" class="Symbol">:</a> <a id="21029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21033" class="Symbol">(</a><a id="21034" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="21038" class="Symbol">(</a><a id="21039" href="Algebra.Bundles.html#21023" class="Bound">c</a> <a id="21041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21043" href="Algebra.Bundles.html#21025" class="Bound">ℓ</a><a id="21044" class="Symbol">))</a> <a id="21047" class="Keyword">where</a>
  <a id="21055" class="Keyword">infix</a>  <a id="21062" class="Number">8</a> <a id="21064" href="Algebra.Bundles.html#21280" class="Field Operator">_⋆</a>
  <a id="21069" class="Keyword">infixl</a> <a id="21076" class="Number">7</a> <a id="21078" href="Algebra.Bundles.html#21240" class="Field Operator">_*_</a>
  <a id="21084" class="Keyword">infixl</a> <a id="21091" class="Number">6</a> <a id="21093" href="Algebra.Bundles.html#21200" class="Field Operator">_+_</a>
  <a id="21099" class="Keyword">infix</a>  <a id="21106" class="Number">4</a> <a id="21108" href="Algebra.Bundles.html#21158" class="Field Operator">_≈_</a>
  <a id="21114" class="Keyword">field</a>
    <a id="KleeneAlgebra.Carrier"></a><a id="21124" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>               <a id="21146" class="Symbol">:</a> <a id="21148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21152" href="Algebra.Bundles.html#21023" class="Bound">c</a>
    <a id="KleeneAlgebra._≈_"></a><a id="21158" href="Algebra.Bundles.html#21158" class="Field Operator">_≈_</a>                   <a id="21180" class="Symbol">:</a> <a id="21182" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="21186" href="Algebra.Bundles.html#21124" class="Field">Carrier</a> <a id="21194" href="Algebra.Bundles.html#21025" class="Bound">ℓ</a>
    <a id="KleeneAlgebra._+_"></a><a id="21200" href="Algebra.Bundles.html#21200" class="Field Operator">_+_</a>                   <a id="21222" class="Symbol">:</a> <a id="21224" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21228" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>
    <a id="KleeneAlgebra._*_"></a><a id="21240" href="Algebra.Bundles.html#21240" class="Field Operator">_*_</a>                   <a id="21262" class="Symbol">:</a> <a id="21264" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21268" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>
    <a id="KleeneAlgebra._⋆"></a><a id="21280" href="Algebra.Bundles.html#21280" class="Field Operator">_⋆</a>                    <a id="21302" class="Symbol">:</a> <a id="21304" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="21308" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>
    <a id="KleeneAlgebra.0#"></a><a id="21320" href="Algebra.Bundles.html#21320" class="Field">0#</a>                    <a id="21342" class="Symbol">:</a> <a id="21344" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>
    <a id="KleeneAlgebra.1#"></a><a id="21356" href="Algebra.Bundles.html#21356" class="Field">1#</a>                    <a id="21378" class="Symbol">:</a> <a id="21380" href="Algebra.Bundles.html#21124" class="Field">Carrier</a>
    <a id="KleeneAlgebra.isKleeneAlgebra"></a><a id="21392" href="Algebra.Bundles.html#21392" class="Field">isKleeneAlgebra</a>       <a id="21414" class="Symbol">:</a> <a id="21416" href="Algebra.Structures.html#14573" class="Record">IsKleeneAlgebra</a> <a id="21432" href="Algebra.Bundles.html#21158" class="Field Operator">_≈_</a> <a id="21436" href="Algebra.Bundles.html#21200" class="Field Operator">_+_</a> <a id="21440" href="Algebra.Bundles.html#21240" class="Field Operator">_*_</a> <a id="21444" href="Algebra.Bundles.html#21280" class="Field Operator">_⋆</a> <a id="21447" href="Algebra.Bundles.html#21320" class="Field">0#</a> <a id="21450" href="Algebra.Bundles.html#21356" class="Field">1#</a>

  <a id="21456" class="Keyword">open</a> <a id="21461" href="Algebra.Structures.html#14573" class="Module">IsKleeneAlgebra</a> <a id="21477" href="Algebra.Bundles.html#21392" class="Field">isKleeneAlgebra</a> <a id="21493" class="Keyword">public</a>

  <a id="KleeneAlgebra.idempotentSemiring"></a><a id="21503" href="Algebra.Bundles.html#21503" class="Function">idempotentSemiring</a> <a id="21522" class="Symbol">:</a> <a id="21524" href="Algebra.Bundles.html#20097" class="Record">IdempotentSemiring</a> <a id="21543" class="Symbol">_</a> <a id="21545" class="Symbol">_</a>
  <a id="21549" href="Algebra.Bundles.html#21503" class="Function">idempotentSemiring</a> <a id="21568" class="Symbol">=</a> <a id="21570" class="Keyword">record</a> <a id="21577" class="Symbol">{</a> <a id="21579" href="Algebra.Bundles.html#20437" class="Field">isIdempotentSemiring</a> <a id="21600" class="Symbol">=</a> <a id="21602" href="Algebra.Structures.html#14659" class="Function">isIdempotentSemiring</a> <a id="21623" class="Symbol">}</a>

  <a id="21628" class="Keyword">open</a> <a id="21633" href="Algebra.Bundles.html#20097" class="Module">IdempotentSemiring</a> <a id="21652" href="Algebra.Bundles.html#21503" class="Function">idempotentSemiring</a> <a id="21671" class="Keyword">public</a>
    <a id="21682" class="Keyword">using</a>
    <a id="21692" class="Symbol">(</a> <a id="21694" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="21697" class="Symbol">;</a> <a id="21699" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="21709" class="Symbol">;</a> <a id="21711" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="21718" class="Symbol">;</a> <a id="21720" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="21733" class="Symbol">;</a> <a id="21735" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="21758" class="Symbol">;</a> <a id="21760" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="21771" class="Symbol">;</a> <a id="21773" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="21800" class="Symbol">;</a> <a id="21802" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="21812" class="Symbol">;</a> <a id="21814" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="21821" class="Symbol">;</a> <a id="21823" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a>
    <a id="21839" class="Symbol">;</a> <a id="21841" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="21852" class="Symbol">;</a> <a id="21854" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="21862" class="Symbol">;</a> <a id="21864" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="21888" class="Symbol">;</a> <a id="21890" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="21901" class="Symbol">;</a> <a id="21903" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a>
    <a id="21916" class="Symbol">;</a> <a id="21918" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="21930" class="Symbol">;</a> <a id="21932" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="21955" class="Symbol">;</a> <a id="21957" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="21993" class="Symbol">;</a> <a id="21995" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a><a id="22006" class="Symbol">;</a> <a id="22008" href="Algebra.Bundles.html#20561" class="Function">semiring</a>
    <a id="22021" class="Symbol">)</a>

<a id="22024" class="Keyword">record</a> <a id="Quasiring"></a><a id="22031" href="Algebra.Bundles.html#22031" class="Record">Quasiring</a> <a id="22041" href="Algebra.Bundles.html#22041" class="Bound">c</a> <a id="22043" href="Algebra.Bundles.html#22043" class="Bound">ℓ</a> <a id="22045" class="Symbol">:</a> <a id="22047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22051" class="Symbol">(</a><a id="22052" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="22056" class="Symbol">(</a><a id="22057" href="Algebra.Bundles.html#22041" class="Bound">c</a> <a id="22059" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22061" href="Algebra.Bundles.html#22043" class="Bound">ℓ</a><a id="22062" class="Symbol">))</a> <a id="22065" class="Keyword">where</a>
  <a id="22073" class="Keyword">infixl</a> <a id="22080" class="Number">7</a> <a id="22082" href="Algebra.Bundles.html#22220" class="Field Operator">_*_</a>
  <a id="22088" class="Keyword">infixl</a> <a id="22095" class="Number">6</a> <a id="22097" href="Algebra.Bundles.html#22188" class="Field Operator">_+_</a>
  <a id="22103" class="Keyword">infix</a>  <a id="22110" class="Number">4</a> <a id="22112" href="Algebra.Bundles.html#22154" class="Field Operator">_≈_</a>
  <a id="22118" class="Keyword">field</a>
    <a id="Quasiring.Carrier"></a><a id="22128" href="Algebra.Bundles.html#22128" class="Field">Carrier</a>       <a id="22142" class="Symbol">:</a> <a id="22144" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22148" href="Algebra.Bundles.html#22041" class="Bound">c</a>
    <a id="Quasiring._≈_"></a><a id="22154" href="Algebra.Bundles.html#22154" class="Field Operator">_≈_</a>           <a id="22168" class="Symbol">:</a> <a id="22170" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="22174" href="Algebra.Bundles.html#22128" class="Field">Carrier</a> <a id="22182" href="Algebra.Bundles.html#22043" class="Bound">ℓ</a>
    <a id="Quasiring._+_"></a><a id="22188" href="Algebra.Bundles.html#22188" class="Field Operator">_+_</a>           <a id="22202" class="Symbol">:</a> <a id="22204" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22208" href="Algebra.Bundles.html#22128" class="Field">Carrier</a>
    <a id="Quasiring._*_"></a><a id="22220" href="Algebra.Bundles.html#22220" class="Field Operator">_*_</a>           <a id="22234" class="Symbol">:</a> <a id="22236" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22240" href="Algebra.Bundles.html#22128" class="Field">Carrier</a>
    <a id="Quasiring.0#"></a><a id="22252" href="Algebra.Bundles.html#22252" class="Field">0#</a>            <a id="22266" class="Symbol">:</a> <a id="22268" href="Algebra.Bundles.html#22128" class="Field">Carrier</a>
    <a id="Quasiring.1#"></a><a id="22280" href="Algebra.Bundles.html#22280" class="Field">1#</a>            <a id="22294" class="Symbol">:</a> <a id="22296" href="Algebra.Bundles.html#22128" class="Field">Carrier</a>
    <a id="Quasiring.isQuasiring"></a><a id="22308" href="Algebra.Bundles.html#22308" class="Field">isQuasiring</a>   <a id="22322" class="Symbol">:</a> <a id="22324" href="Algebra.Structures.html#15236" class="Record">IsQuasiring</a> <a id="22336" href="Algebra.Bundles.html#22154" class="Field Operator">_≈_</a> <a id="22340" href="Algebra.Bundles.html#22188" class="Field Operator">_+_</a> <a id="22344" href="Algebra.Bundles.html#22220" class="Field Operator">_*_</a> <a id="22348" href="Algebra.Bundles.html#22252" class="Field">0#</a> <a id="22351" href="Algebra.Bundles.html#22280" class="Field">1#</a>

  <a id="22357" class="Keyword">open</a> <a id="22362" href="Algebra.Structures.html#15236" class="Module">IsQuasiring</a> <a id="22374" href="Algebra.Bundles.html#22308" class="Field">isQuasiring</a> <a id="22386" class="Keyword">public</a>

  <a id="Quasiring.+-monoid"></a><a id="22396" href="Algebra.Bundles.html#22396" class="Function">+-monoid</a> <a id="22405" class="Symbol">:</a> <a id="22407" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="22414" class="Symbol">_</a> <a id="22416" class="Symbol">_</a>
  <a id="22420" href="Algebra.Bundles.html#22396" class="Function">+-monoid</a> <a id="22429" class="Symbol">=</a> <a id="22431" class="Keyword">record</a> <a id="22438" class="Symbol">{</a> <a id="22440" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="22449" class="Symbol">=</a> <a id="22451" href="Algebra.Structures.html#15306" class="Function">+-isMonoid</a> <a id="22462" class="Symbol">}</a>

  <a id="22467" class="Keyword">open</a> <a id="22472" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="22479" href="Algebra.Bundles.html#22396" class="Function">+-monoid</a> <a id="22488" class="Keyword">public</a>
    <a id="22499" class="Keyword">using</a> <a id="22505" class="Symbol">(</a><a id="22506" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="22509" class="Symbol">)</a> <a id="22511" class="Keyword">renaming</a>
    <a id="22524" class="Symbol">(</a> <a id="22526" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a>    <a id="22538" class="Symbol">to</a>  <a id="22542" class="Function">+-rawMagma</a>
    <a id="22557" class="Symbol">;</a> <a id="22559" href="Algebra.Bundles.html#4383" class="Function">magma</a>       <a id="22571" class="Symbol">to</a>  <a id="22575" class="Function">+-magma</a>
    <a id="22587" class="Symbol">;</a> <a id="22589" href="Algebra.Bundles.html#6296" class="Function">semigroup</a>   <a id="22601" class="Symbol">to</a>  <a id="22605" class="Function">+-semigroup</a>
    <a id="22621" class="Symbol">;</a> <a id="22623" href="Algebra.Bundles.html#6525" class="Function">unitalMagma</a> <a id="22635" class="Symbol">to</a>  <a id="22639" class="Function">+-unitalMagma</a>
    <a id="22657" class="Symbol">;</a> <a id="22659" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a>   <a id="22671" class="Symbol">to</a>  <a id="22675" class="Function">+-rawMonoid</a>
    <a id="22691" class="Symbol">)</a>

  <a id="Quasiring.*-monoid"></a><a id="22696" href="Algebra.Bundles.html#22696" class="Function">*-monoid</a> <a id="22705" class="Symbol">:</a> <a id="22707" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="22714" class="Symbol">_</a> <a id="22716" class="Symbol">_</a>
  <a id="22720" href="Algebra.Bundles.html#22696" class="Function">*-monoid</a> <a id="22729" class="Symbol">=</a> <a id="22731" class="Keyword">record</a> <a id="22738" class="Symbol">{</a> <a id="22740" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="22749" class="Symbol">=</a> <a id="22751" href="Algebra.Structures.html#16477" class="Function">*-isMonoid</a> <a id="22762" class="Symbol">}</a>

  <a id="22767" class="Keyword">open</a> <a id="22772" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="22779" href="Algebra.Bundles.html#22696" class="Function">*-monoid</a> <a id="22788" class="Keyword">public</a>
    <a id="22799" class="Keyword">using</a> <a id="22805" class="Symbol">()</a> <a id="22808" class="Keyword">renaming</a>
    <a id="22821" class="Symbol">(</a> <a id="22823" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a>  <a id="22833" class="Symbol">to</a> <a id="22836" class="Function">*-rawMagma</a>
    <a id="22851" class="Symbol">;</a> <a id="22853" href="Algebra.Bundles.html#4383" class="Function">magma</a>     <a id="22863" class="Symbol">to</a> <a id="22866" class="Function">*-magma</a>
    <a id="22878" class="Symbol">;</a> <a id="22880" href="Algebra.Bundles.html#6296" class="Function">semigroup</a> <a id="22890" class="Symbol">to</a> <a id="22893" class="Function">*-semigroup</a>
    <a id="22909" class="Symbol">;</a> <a id="22911" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a> <a id="22921" class="Symbol">to</a> <a id="22924" class="Function">*-rawMonoid</a>
    <a id="22940" class="Symbol">)</a>

<a id="22943" class="Comment">------------------------------------------------------------------------</a>
<a id="23016" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="23083" class="Comment">------------------------------------------------------------------------</a>

<a id="23157" class="Keyword">record</a> <a id="RingWithoutOne"></a><a id="23164" href="Algebra.Bundles.html#23164" class="Record">RingWithoutOne</a> <a id="23179" href="Algebra.Bundles.html#23179" class="Bound">c</a> <a id="23181" href="Algebra.Bundles.html#23181" class="Bound">ℓ</a> <a id="23183" class="Symbol">:</a> <a id="23185" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23189" class="Symbol">(</a><a id="23190" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="23194" class="Symbol">(</a><a id="23195" href="Algebra.Bundles.html#23179" class="Bound">c</a> <a id="23197" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23199" href="Algebra.Bundles.html#23181" class="Bound">ℓ</a><a id="23200" class="Symbol">))</a> <a id="23203" class="Keyword">where</a>
  <a id="23211" class="Keyword">infix</a>  <a id="23218" class="Number">8</a> <a id="23220" href="Algebra.Bundles.html#23420" class="Field Operator">-_</a>
  <a id="23225" class="Keyword">infixl</a> <a id="23232" class="Number">7</a> <a id="23234" href="Algebra.Bundles.html#23384" class="Field Operator">_*_</a>
  <a id="23240" class="Keyword">infixl</a> <a id="23247" class="Number">6</a> <a id="23249" href="Algebra.Bundles.html#23348" class="Field Operator">_+_</a>
  <a id="23255" class="Keyword">infix</a>  <a id="23262" class="Number">4</a> <a id="23264" href="Algebra.Bundles.html#23310" class="Field Operator">_≈_</a>
  <a id="23270" class="Keyword">field</a>
    <a id="RingWithoutOne.Carrier"></a><a id="23280" href="Algebra.Bundles.html#23280" class="Field">Carrier</a>           <a id="23298" class="Symbol">:</a> <a id="23300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23304" href="Algebra.Bundles.html#23179" class="Bound">c</a>
    <a id="RingWithoutOne._≈_"></a><a id="23310" href="Algebra.Bundles.html#23310" class="Field Operator">_≈_</a>               <a id="23328" class="Symbol">:</a> <a id="23330" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="23334" href="Algebra.Bundles.html#23280" class="Field">Carrier</a> <a id="23342" href="Algebra.Bundles.html#23181" class="Bound">ℓ</a>
    <a id="RingWithoutOne._+_"></a><a id="23348" href="Algebra.Bundles.html#23348" class="Field Operator">_+_</a>               <a id="23366" class="Symbol">:</a> <a id="23368" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23372" href="Algebra.Bundles.html#23280" class="Field">Carrier</a>
    <a id="RingWithoutOne._*_"></a><a id="23384" href="Algebra.Bundles.html#23384" class="Field Operator">_*_</a>               <a id="23402" class="Symbol">:</a> <a id="23404" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23408" href="Algebra.Bundles.html#23280" class="Field">Carrier</a>
    <a id="RingWithoutOne.-_"></a><a id="23420" href="Algebra.Bundles.html#23420" class="Field Operator">-_</a>                <a id="23438" class="Symbol">:</a> <a id="23440" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23444" href="Algebra.Bundles.html#23280" class="Field">Carrier</a>
    <a id="RingWithoutOne.0#"></a><a id="23456" href="Algebra.Bundles.html#23456" class="Field">0#</a>                <a id="23474" class="Symbol">:</a> <a id="23476" href="Algebra.Bundles.html#23280" class="Field">Carrier</a>
    <a id="RingWithoutOne.isRingWithoutOne"></a><a id="23488" href="Algebra.Bundles.html#23488" class="Field">isRingWithoutOne</a>  <a id="23506" class="Symbol">:</a> <a id="23508" href="Algebra.Structures.html#17013" class="Record">IsRingWithoutOne</a> <a id="23525" href="Algebra.Bundles.html#23310" class="Field Operator">_≈_</a> <a id="23529" href="Algebra.Bundles.html#23348" class="Field Operator">_+_</a> <a id="23533" href="Algebra.Bundles.html#23384" class="Field Operator">_*_</a> <a id="23537" href="Algebra.Bundles.html#23420" class="Field Operator">-_</a> <a id="23540" href="Algebra.Bundles.html#23456" class="Field">0#</a>

  <a id="23546" class="Keyword">open</a> <a id="23551" href="Algebra.Structures.html#17013" class="Module">IsRingWithoutOne</a> <a id="23568" href="Algebra.Bundles.html#23488" class="Field">isRingWithoutOne</a> <a id="23585" class="Keyword">public</a>

  <a id="RingWithoutOne.+-abelianGroup"></a><a id="23595" href="Algebra.Bundles.html#23595" class="Function">+-abelianGroup</a> <a id="23610" class="Symbol">:</a> <a id="23612" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="23625" class="Symbol">_</a> <a id="23627" class="Symbol">_</a>
  <a id="23631" href="Algebra.Bundles.html#23595" class="Function">+-abelianGroup</a> <a id="23646" class="Symbol">=</a> <a id="23648" class="Keyword">record</a> <a id="23655" class="Symbol">{</a> <a id="23657" href="Algebra.Bundles.html#10827" class="Field">isAbelianGroup</a> <a id="23672" class="Symbol">=</a> <a id="23674" href="Algebra.Structures.html#17098" class="Function">+-isAbelianGroup</a> <a id="23691" class="Symbol">}</a>

  <a id="RingWithoutOne.*-semigroup"></a><a id="23696" href="Algebra.Bundles.html#23696" class="Function">*-semigroup</a> <a id="23708" class="Symbol">:</a> <a id="23710" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="23720" class="Symbol">_</a> <a id="23722" class="Symbol">_</a>
  <a id="23726" href="Algebra.Bundles.html#23696" class="Function">*-semigroup</a> <a id="23738" class="Symbol">=</a> <a id="23740" class="Keyword">record</a> <a id="23747" class="Symbol">{</a> <a id="23749" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="23761" class="Symbol">=</a> <a id="23763" href="Algebra.Structures.html#18905" class="Function">*-isSemigroup</a> <a id="23777" class="Symbol">}</a>

  <a id="23782" class="Keyword">open</a> <a id="23787" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="23800" href="Algebra.Bundles.html#23595" class="Function">+-abelianGroup</a> <a id="23815" class="Keyword">public</a>
    <a id="23826" class="Keyword">using</a> <a id="23832" class="Symbol">()</a> <a id="23835" class="Keyword">renaming</a> <a id="23844" class="Symbol">(</a><a id="23845" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="23851" class="Symbol">to</a> <a id="23854" class="Function">+-group</a><a id="23861" class="Symbol">;</a> <a id="23863" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a> <a id="23879" class="Symbol">to</a> <a id="23882" class="Function">+-invertibleMagma</a><a id="23899" class="Symbol">;</a> <a id="23901" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a> <a id="23923" class="Symbol">to</a> <a id="23926" class="Function">+-invertibleUnitalMagma</a><a id="23949" class="Symbol">)</a>

  <a id="23954" class="Keyword">open</a> <a id="23959" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="23969" href="Algebra.Bundles.html#23696" class="Function">*-semigroup</a> <a id="23981" class="Keyword">public</a>
    <a id="23992" class="Keyword">using</a> <a id="23998" class="Symbol">()</a> <a id="24001" class="Keyword">renaming</a>
    <a id="24014" class="Symbol">(</a> <a id="24016" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a> <a id="24025" class="Symbol">to</a> <a id="24028" class="Function">*-rawMagma</a>
    <a id="24043" class="Symbol">;</a> <a id="24045" href="Algebra.Bundles.html#4383" class="Function">magma</a>    <a id="24054" class="Symbol">to</a> <a id="24057" class="Function">*-magma</a>
    <a id="24069" class="Symbol">)</a>

<a id="24072" class="Comment">------------------------------------------------------------------------</a>
<a id="24145" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="24213" class="Comment">------------------------------------------------------------------------</a>

<a id="24287" class="Keyword">record</a> <a id="NonAssociativeRing"></a><a id="24294" href="Algebra.Bundles.html#24294" class="Record">NonAssociativeRing</a> <a id="24313" href="Algebra.Bundles.html#24313" class="Bound">c</a> <a id="24315" href="Algebra.Bundles.html#24315" class="Bound">ℓ</a> <a id="24317" class="Symbol">:</a> <a id="24319" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24323" class="Symbol">(</a><a id="24324" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="24328" class="Symbol">(</a><a id="24329" href="Algebra.Bundles.html#24313" class="Bound">c</a> <a id="24331" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24333" href="Algebra.Bundles.html#24315" class="Bound">ℓ</a><a id="24334" class="Symbol">))</a> <a id="24337" class="Keyword">where</a>
  <a id="24345" class="Keyword">infix</a>  <a id="24352" class="Number">8</a> <a id="24354" href="Algebra.Bundles.html#24570" class="Field Operator">-_</a>
  <a id="24359" class="Keyword">infixl</a> <a id="24366" class="Number">7</a> <a id="24368" href="Algebra.Bundles.html#24530" class="Field Operator">_*_</a>
  <a id="24374" class="Keyword">infixl</a> <a id="24381" class="Number">6</a> <a id="24383" href="Algebra.Bundles.html#24490" class="Field Operator">_+_</a>
  <a id="24389" class="Keyword">infix</a>  <a id="24396" class="Number">4</a> <a id="24398" href="Algebra.Bundles.html#24448" class="Field Operator">_≈_</a>
  <a id="24404" class="Keyword">field</a>
    <a id="NonAssociativeRing.Carrier"></a><a id="24414" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>               <a id="24436" class="Symbol">:</a> <a id="24438" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24442" href="Algebra.Bundles.html#24313" class="Bound">c</a>
    <a id="NonAssociativeRing._≈_"></a><a id="24448" href="Algebra.Bundles.html#24448" class="Field Operator">_≈_</a>                   <a id="24470" class="Symbol">:</a> <a id="24472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="24476" href="Algebra.Bundles.html#24414" class="Field">Carrier</a> <a id="24484" href="Algebra.Bundles.html#24315" class="Bound">ℓ</a>
    <a id="NonAssociativeRing._+_"></a><a id="24490" href="Algebra.Bundles.html#24490" class="Field Operator">_+_</a>                   <a id="24512" class="Symbol">:</a> <a id="24514" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24518" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>
    <a id="NonAssociativeRing._*_"></a><a id="24530" href="Algebra.Bundles.html#24530" class="Field Operator">_*_</a>                   <a id="24552" class="Symbol">:</a> <a id="24554" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24558" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>
    <a id="NonAssociativeRing.-_"></a><a id="24570" href="Algebra.Bundles.html#24570" class="Field Operator">-_</a>                    <a id="24592" class="Symbol">:</a> <a id="24594" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="24598" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>
    <a id="NonAssociativeRing.0#"></a><a id="24610" href="Algebra.Bundles.html#24610" class="Field">0#</a>                    <a id="24632" class="Symbol">:</a> <a id="24634" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>
    <a id="NonAssociativeRing.1#"></a><a id="24646" href="Algebra.Bundles.html#24646" class="Field">1#</a>                    <a id="24668" class="Symbol">:</a> <a id="24670" href="Algebra.Bundles.html#24414" class="Field">Carrier</a>
    <a id="NonAssociativeRing.isNonAssociativeRing"></a><a id="24682" href="Algebra.Bundles.html#24682" class="Field">isNonAssociativeRing</a>  <a id="24704" class="Symbol">:</a> <a id="24706" href="Algebra.Structures.html#19369" class="Record">IsNonAssociativeRing</a> <a id="24727" href="Algebra.Bundles.html#24448" class="Field Operator">_≈_</a> <a id="24731" href="Algebra.Bundles.html#24490" class="Field Operator">_+_</a> <a id="24735" href="Algebra.Bundles.html#24530" class="Field Operator">_*_</a> <a id="24739" href="Algebra.Bundles.html#24570" class="Field Operator">-_</a> <a id="24742" href="Algebra.Bundles.html#24610" class="Field">0#</a> <a id="24745" href="Algebra.Bundles.html#24646" class="Field">1#</a>

  <a id="24751" class="Keyword">open</a> <a id="24756" href="Algebra.Structures.html#19369" class="Module">IsNonAssociativeRing</a> <a id="24777" href="Algebra.Bundles.html#24682" class="Field">isNonAssociativeRing</a> <a id="24798" class="Keyword">public</a>

  <a id="NonAssociativeRing.+-abelianGroup"></a><a id="24808" href="Algebra.Bundles.html#24808" class="Function">+-abelianGroup</a> <a id="24823" class="Symbol">:</a> <a id="24825" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="24838" class="Symbol">_</a> <a id="24840" class="Symbol">_</a>
  <a id="24844" href="Algebra.Bundles.html#24808" class="Function">+-abelianGroup</a> <a id="24859" class="Symbol">=</a> <a id="24861" class="Keyword">record</a> <a id="24868" class="Symbol">{</a> <a id="24870" href="Algebra.Bundles.html#10827" class="Field">isAbelianGroup</a> <a id="24885" class="Symbol">=</a> <a id="24887" href="Algebra.Structures.html#19461" class="Function">+-isAbelianGroup</a> <a id="24904" class="Symbol">}</a>

  <a id="24909" class="Keyword">open</a> <a id="24914" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="24927" href="Algebra.Bundles.html#24808" class="Function">+-abelianGroup</a> <a id="24942" class="Keyword">public</a>
    <a id="24953" class="Keyword">using</a> <a id="24959" class="Symbol">()</a> <a id="24962" class="Keyword">renaming</a> <a id="24971" class="Symbol">(</a><a id="24972" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="24978" class="Symbol">to</a> <a id="24981" class="Function">+-group</a><a id="24988" class="Symbol">;</a> <a id="24990" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a> <a id="25006" class="Symbol">to</a> <a id="25009" class="Function">+-invertibleMagma</a><a id="25026" class="Symbol">;</a> <a id="25028" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a> <a id="25050" class="Symbol">to</a> <a id="25053" class="Function">+-invertibleUnitalMagma</a><a id="25076" class="Symbol">)</a>

  <a id="NonAssociativeRing.*-unitalMagma"></a><a id="25081" href="Algebra.Bundles.html#25081" class="Function">*-unitalMagma</a> <a id="25095" class="Symbol">:</a> <a id="25097" href="Algebra.Bundles.html#5662" class="Record">UnitalMagma</a> <a id="25109" class="Symbol">_</a> <a id="25111" class="Symbol">_</a>
  <a id="25115" href="Algebra.Bundles.html#25081" class="Function">*-unitalMagma</a> <a id="25129" class="Symbol">=</a> <a id="25131" class="Keyword">record</a> <a id="25138" class="Symbol">{</a> <a id="25140" href="Algebra.Bundles.html#5846" class="Field">isUnitalMagma</a> <a id="25154" class="Symbol">=</a> <a id="25156" href="Algebra.Structures.html#21205" class="Function">*-isUnitalMagma</a><a id="25171" class="Symbol">}</a>

  <a id="25176" class="Keyword">open</a> <a id="25181" href="Algebra.Bundles.html#5662" class="Module">UnitalMagma</a> <a id="25193" href="Algebra.Bundles.html#25081" class="Function">*-unitalMagma</a> <a id="25207" class="Keyword">public</a>
    <a id="25218" class="Keyword">using</a> <a id="25224" class="Symbol">()</a> <a id="25227" class="Keyword">renaming</a> <a id="25236" class="Symbol">(</a><a id="25237" href="Algebra.Bundles.html#5932" class="Function">magma</a> <a id="25243" class="Symbol">to</a> <a id="25246" class="Function">*-magma</a><a id="25253" class="Symbol">;</a> <a id="25255" href="Algebra.Structures.html#3787" class="Function">identity</a> <a id="25264" class="Symbol">to</a> <a id="25267" class="Function">*-identity</a><a id="25277" class="Symbol">)</a>

<a id="25280" class="Keyword">record</a> <a id="Nearring"></a><a id="25287" href="Algebra.Bundles.html#25287" class="Record">Nearring</a> <a id="25296" href="Algebra.Bundles.html#25296" class="Bound">c</a> <a id="25298" href="Algebra.Bundles.html#25298" class="Bound">ℓ</a> <a id="25300" class="Symbol">:</a> <a id="25302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25306" class="Symbol">(</a><a id="25307" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="25311" class="Symbol">(</a><a id="25312" href="Algebra.Bundles.html#25296" class="Bound">c</a> <a id="25314" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25316" href="Algebra.Bundles.html#25298" class="Bound">ℓ</a><a id="25317" class="Symbol">))</a> <a id="25320" class="Keyword">where</a>
  <a id="25328" class="Keyword">infixl</a> <a id="25335" class="Number">7</a> <a id="25337" href="Algebra.Bundles.html#25475" class="Field Operator">_*_</a>
  <a id="25343" class="Keyword">infixl</a> <a id="25350" class="Number">6</a> <a id="25352" href="Algebra.Bundles.html#25443" class="Field Operator">_+_</a>
  <a id="25358" class="Keyword">infix</a>  <a id="25365" class="Number">4</a> <a id="25367" href="Algebra.Bundles.html#25409" class="Field Operator">_≈_</a>
  <a id="25373" class="Keyword">field</a>
    <a id="Nearring.Carrier"></a><a id="25383" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>       <a id="25397" class="Symbol">:</a> <a id="25399" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25403" href="Algebra.Bundles.html#25296" class="Bound">c</a>
    <a id="Nearring._≈_"></a><a id="25409" href="Algebra.Bundles.html#25409" class="Field Operator">_≈_</a>           <a id="25423" class="Symbol">:</a> <a id="25425" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="25429" href="Algebra.Bundles.html#25383" class="Field">Carrier</a> <a id="25437" href="Algebra.Bundles.html#25298" class="Bound">ℓ</a>
    <a id="Nearring._+_"></a><a id="25443" href="Algebra.Bundles.html#25443" class="Field Operator">_+_</a>           <a id="25457" class="Symbol">:</a> <a id="25459" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25463" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>
    <a id="Nearring._*_"></a><a id="25475" href="Algebra.Bundles.html#25475" class="Field Operator">_*_</a>           <a id="25489" class="Symbol">:</a> <a id="25491" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25495" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>
    <a id="Nearring.-_"></a><a id="25507" href="Algebra.Bundles.html#25507" class="Field Operator">-_</a>            <a id="25521" class="Symbol">:</a> <a id="25523" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="25527" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>
    <a id="Nearring.0#"></a><a id="25539" href="Algebra.Bundles.html#25539" class="Field">0#</a>            <a id="25553" class="Symbol">:</a> <a id="25555" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>
    <a id="Nearring.1#"></a><a id="25567" href="Algebra.Bundles.html#25567" class="Field">1#</a>            <a id="25581" class="Symbol">:</a> <a id="25583" href="Algebra.Bundles.html#25383" class="Field">Carrier</a>
    <a id="Nearring.isNearring"></a><a id="25595" href="Algebra.Bundles.html#25595" class="Field">isNearring</a>    <a id="25609" class="Symbol">:</a> <a id="25611" href="Algebra.Structures.html#21468" class="Record">IsNearring</a> <a id="25622" href="Algebra.Bundles.html#25409" class="Field Operator">_≈_</a> <a id="25626" href="Algebra.Bundles.html#25443" class="Field Operator">_+_</a> <a id="25630" href="Algebra.Bundles.html#25475" class="Field Operator">_*_</a> <a id="25634" href="Algebra.Bundles.html#25539" class="Field">0#</a> <a id="25637" href="Algebra.Bundles.html#25567" class="Field">1#</a> <a id="25640" href="Algebra.Bundles.html#25507" class="Field Operator">-_</a>

  <a id="25646" class="Keyword">open</a> <a id="25651" href="Algebra.Structures.html#21468" class="Module">IsNearring</a> <a id="25662" href="Algebra.Bundles.html#25595" class="Field">isNearring</a> <a id="25673" class="Keyword">public</a>

  <a id="Nearring.quasiring"></a><a id="25683" href="Algebra.Bundles.html#25683" class="Function">quasiring</a> <a id="25693" class="Symbol">:</a> <a id="25695" href="Algebra.Bundles.html#22031" class="Record">Quasiring</a> <a id="25705" class="Symbol">_</a> <a id="25707" class="Symbol">_</a>
  <a id="25711" href="Algebra.Bundles.html#25683" class="Function">quasiring</a> <a id="25721" class="Symbol">=</a> <a id="25723" class="Keyword">record</a> <a id="25730" class="Symbol">{</a> <a id="25732" href="Algebra.Bundles.html#22308" class="Field">isQuasiring</a> <a id="25744" class="Symbol">=</a> <a id="25746" href="Algebra.Structures.html#21551" class="Function">isQuasiring</a> <a id="25758" class="Symbol">}</a>

  <a id="25763" class="Keyword">open</a> <a id="25768" href="Algebra.Bundles.html#22031" class="Module">Quasiring</a> <a id="25778" href="Algebra.Bundles.html#25683" class="Function">quasiring</a> <a id="25788" class="Keyword">public</a>
    <a id="25799" class="Keyword">using</a>
    <a id="25809" class="Symbol">(</a><a id="25810" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="25813" class="Symbol">;</a> <a id="25815" href="Algebra.Bundles.html#22542" class="Function">+-rawMagma</a><a id="25825" class="Symbol">;</a> <a id="25827" href="Algebra.Bundles.html#22575" class="Function">+-magma</a><a id="25834" class="Symbol">;</a> <a id="25836" href="Algebra.Bundles.html#22639" class="Function">+-unitalMagma</a><a id="25849" class="Symbol">;</a> <a id="25851" href="Algebra.Bundles.html#22605" class="Function">+-semigroup</a><a id="25862" class="Symbol">;</a> <a id="25864" href="Algebra.Bundles.html#22396" class="Function">+-monoid</a><a id="25872" class="Symbol">;</a> <a id="25874" href="Algebra.Bundles.html#22675" class="Function">+-rawMonoid</a>
    <a id="25890" class="Symbol">;</a><a id="25891" href="Algebra.Bundles.html#22836" class="Function">*-rawMagma</a><a id="25901" class="Symbol">;</a> <a id="25903" href="Algebra.Bundles.html#22866" class="Function">*-magma</a><a id="25910" class="Symbol">;</a> <a id="25912" href="Algebra.Bundles.html#22893" class="Function">*-semigroup</a><a id="25923" class="Symbol">;</a> <a id="25925" href="Algebra.Bundles.html#22696" class="Function">*-monoid</a>
    <a id="25938" class="Symbol">)</a>


<a id="25942" class="Keyword">record</a> <a id="Ring"></a><a id="25949" href="Algebra.Bundles.html#25949" class="Record">Ring</a> <a id="25954" href="Algebra.Bundles.html#25954" class="Bound">c</a> <a id="25956" href="Algebra.Bundles.html#25956" class="Bound">ℓ</a> <a id="25958" class="Symbol">:</a> <a id="25960" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25964" class="Symbol">(</a><a id="25965" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="25969" class="Symbol">(</a><a id="25970" href="Algebra.Bundles.html#25954" class="Bound">c</a> <a id="25972" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25974" href="Algebra.Bundles.html#25956" class="Bound">ℓ</a><a id="25975" class="Symbol">))</a> <a id="25978" class="Keyword">where</a>
  <a id="25986" class="Keyword">infix</a>  <a id="25993" class="Number">8</a> <a id="25995" href="Algebra.Bundles.html#26155" class="Field Operator">-_</a>
  <a id="26000" class="Keyword">infixl</a> <a id="26007" class="Number">7</a> <a id="26009" href="Algebra.Bundles.html#26129" class="Field Operator">_*_</a>
  <a id="26015" class="Keyword">infixl</a> <a id="26022" class="Number">6</a> <a id="26024" href="Algebra.Bundles.html#26103" class="Field Operator">_+_</a>
  <a id="26030" class="Keyword">infix</a>  <a id="26037" class="Number">4</a> <a id="26039" href="Algebra.Bundles.html#26075" class="Field Operator">_≈_</a>
  <a id="26045" class="Keyword">field</a>
    <a id="Ring.Carrier"></a><a id="26055" href="Algebra.Bundles.html#26055" class="Field">Carrier</a> <a id="26063" class="Symbol">:</a> <a id="26065" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26069" href="Algebra.Bundles.html#25954" class="Bound">c</a>
    <a id="Ring._≈_"></a><a id="26075" href="Algebra.Bundles.html#26075" class="Field Operator">_≈_</a>     <a id="26083" class="Symbol">:</a> <a id="26085" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="26089" href="Algebra.Bundles.html#26055" class="Field">Carrier</a> <a id="26097" href="Algebra.Bundles.html#25956" class="Bound">ℓ</a>
    <a id="Ring._+_"></a><a id="26103" href="Algebra.Bundles.html#26103" class="Field Operator">_+_</a>     <a id="26111" class="Symbol">:</a> <a id="26113" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26117" href="Algebra.Bundles.html#26055" class="Field">Carrier</a>
    <a id="Ring._*_"></a><a id="26129" href="Algebra.Bundles.html#26129" class="Field Operator">_*_</a>     <a id="26137" class="Symbol">:</a> <a id="26139" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26143" href="Algebra.Bundles.html#26055" class="Field">Carrier</a>
    <a id="Ring.-_"></a><a id="26155" href="Algebra.Bundles.html#26155" class="Field Operator">-_</a>      <a id="26163" class="Symbol">:</a> <a id="26165" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26169" href="Algebra.Bundles.html#26055" class="Field">Carrier</a>
    <a id="Ring.0#"></a><a id="26181" href="Algebra.Bundles.html#26181" class="Field">0#</a>      <a id="26189" class="Symbol">:</a> <a id="26191" href="Algebra.Bundles.html#26055" class="Field">Carrier</a>
    <a id="Ring.1#"></a><a id="26203" href="Algebra.Bundles.html#26203" class="Field">1#</a>      <a id="26211" class="Symbol">:</a> <a id="26213" href="Algebra.Bundles.html#26055" class="Field">Carrier</a>
    <a id="Ring.isRing"></a><a id="26225" href="Algebra.Bundles.html#26225" class="Field">isRing</a>  <a id="26233" class="Symbol">:</a> <a id="26235" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="26242" href="Algebra.Bundles.html#26075" class="Field Operator">_≈_</a> <a id="26246" href="Algebra.Bundles.html#26103" class="Field Operator">_+_</a> <a id="26250" href="Algebra.Bundles.html#26129" class="Field Operator">_*_</a> <a id="26254" href="Algebra.Bundles.html#26155" class="Field Operator">-_</a> <a id="26257" href="Algebra.Bundles.html#26181" class="Field">0#</a> <a id="26260" href="Algebra.Bundles.html#26203" class="Field">1#</a>

  <a id="26266" class="Keyword">open</a> <a id="26271" href="Algebra.Structures.html#21839" class="Module">IsRing</a> <a id="26278" href="Algebra.Bundles.html#26225" class="Field">isRing</a> <a id="26285" class="Keyword">public</a>

  <a id="Ring.+-abelianGroup"></a><a id="26295" href="Algebra.Bundles.html#26295" class="Function">+-abelianGroup</a> <a id="26310" class="Symbol">:</a> <a id="26312" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="26325" class="Symbol">_</a> <a id="26327" class="Symbol">_</a>
  <a id="26331" href="Algebra.Bundles.html#26295" class="Function">+-abelianGroup</a> <a id="26346" class="Symbol">=</a> <a id="26348" class="Keyword">record</a> <a id="26355" class="Symbol">{</a> <a id="26357" href="Algebra.Bundles.html#10827" class="Field">isAbelianGroup</a> <a id="26372" class="Symbol">=</a> <a id="26374" href="Algebra.Structures.html#21917" class="Function">+-isAbelianGroup</a> <a id="26391" class="Symbol">}</a>

  <a id="Ring.ringWithoutOne"></a><a id="26396" href="Algebra.Bundles.html#26396" class="Function">ringWithoutOne</a> <a id="26411" class="Symbol">:</a> <a id="26413" href="Algebra.Bundles.html#23164" class="Record">RingWithoutOne</a> <a id="26428" class="Symbol">_</a> <a id="26430" class="Symbol">_</a>
  <a id="26434" href="Algebra.Bundles.html#26396" class="Function">ringWithoutOne</a> <a id="26449" class="Symbol">=</a> <a id="26451" class="Keyword">record</a> <a id="26458" class="Symbol">{</a> <a id="26460" href="Algebra.Bundles.html#23488" class="Field">isRingWithoutOne</a> <a id="26477" class="Symbol">=</a> <a id="26479" href="Algebra.Structures.html#22115" class="Function">isRingWithoutOne</a> <a id="26496" class="Symbol">}</a>

  <a id="Ring.semiring"></a><a id="26501" href="Algebra.Bundles.html#26501" class="Function">semiring</a> <a id="26510" class="Symbol">:</a> <a id="26512" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="26521" class="Symbol">_</a> <a id="26523" class="Symbol">_</a>
  <a id="26527" href="Algebra.Bundles.html#26501" class="Function">semiring</a> <a id="26536" class="Symbol">=</a> <a id="26538" class="Keyword">record</a> <a id="26545" class="Symbol">{</a> <a id="26547" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="26558" class="Symbol">=</a> <a id="26560" href="Algebra.Structures.html#23016" class="Function">isSemiring</a> <a id="26571" class="Symbol">}</a>

  <a id="26576" class="Keyword">open</a> <a id="26581" href="Algebra.Bundles.html#16346" class="Module">Semiring</a> <a id="26590" href="Algebra.Bundles.html#26501" class="Function">semiring</a> <a id="26599" class="Keyword">public</a>
    <a id="26610" class="Keyword">using</a>
    <a id="26620" class="Symbol">(</a> <a id="26622" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="26625" class="Symbol">;</a> <a id="26627" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="26637" class="Symbol">;</a> <a id="26639" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="26646" class="Symbol">;</a> <a id="26648" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="26661" class="Symbol">;</a> <a id="26663" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="26686" class="Symbol">;</a> <a id="26688" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="26699" class="Symbol">;</a> <a id="26701" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="26728" class="Symbol">;</a> <a id="26730" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="26740" class="Symbol">;</a> <a id="26742" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="26749" class="Symbol">;</a> <a id="26751" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a>
    <a id="26767" class="Symbol">;</a> <a id="26769" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="26780" class="Symbol">;</a> <a id="26782" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a> <a id="26791" class="Symbol">;</a> <a id="26793" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="26817" class="Symbol">;</a> <a id="26819" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="26830" class="Symbol">;</a> <a id="26832" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a>
    <a id="26845" class="Symbol">;</a> <a id="26847" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="26859" class="Symbol">;</a> <a id="26861" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="26884" class="Symbol">;</a> <a id="26886" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="26922" class="Symbol">)</a>

  <a id="26927" class="Keyword">open</a> <a id="26932" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="26945" href="Algebra.Bundles.html#26295" class="Function">+-abelianGroup</a> <a id="26960" class="Keyword">public</a>
    <a id="26971" class="Keyword">using</a> <a id="26977" class="Symbol">()</a> <a id="26980" class="Keyword">renaming</a> <a id="26989" class="Symbol">(</a><a id="26990" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="26996" class="Symbol">to</a> <a id="26999" class="Function">+-group</a><a id="27006" class="Symbol">;</a> <a id="27008" href="Algebra.Bundles.html#10299" class="Function">invertibleMagma</a> <a id="27024" class="Symbol">to</a> <a id="27027" class="Function">+-invertibleMagma</a><a id="27044" class="Symbol">;</a> <a id="27046" href="Algebra.Bundles.html#10417" class="Function">invertibleUnitalMagma</a> <a id="27068" class="Symbol">to</a> <a id="27071" class="Function">+-invertibleUnitalMagma</a><a id="27094" class="Symbol">)</a>

  <a id="Ring.rawRing"></a><a id="27099" href="Algebra.Bundles.html#27099" class="Function">rawRing</a> <a id="27107" class="Symbol">:</a> <a id="27109" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="27117" class="Symbol">_</a> <a id="27119" class="Symbol">_</a>
  <a id="27123" href="Algebra.Bundles.html#27099" class="Function">rawRing</a> <a id="27131" class="Symbol">=</a> <a id="27133" class="Keyword">record</a>
    <a id="27144" class="Symbol">{</a> <a id="27146" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a> <a id="27150" class="Symbol">=</a> <a id="27152" href="Algebra.Bundles.html#26075" class="Field Operator">_≈_</a>
    <a id="27160" class="Symbol">;</a> <a id="27162" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a> <a id="27166" class="Symbol">=</a> <a id="27168" href="Algebra.Bundles.html#26103" class="Field Operator">_+_</a>
    <a id="27176" class="Symbol">;</a> <a id="27178" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a> <a id="27182" class="Symbol">=</a> <a id="27184" href="Algebra.Bundles.html#26129" class="Field Operator">_*_</a>
    <a id="27192" class="Symbol">;</a> <a id="27194" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a>  <a id="27198" class="Symbol">=</a> <a id="27200" href="Algebra.Bundles.html#26155" class="Field Operator">-_</a>
    <a id="27207" class="Symbol">;</a> <a id="27209" href="Algebra.Bundles.Raw.html#4830" class="Field">0#</a>  <a id="27213" class="Symbol">=</a> <a id="27215" href="Algebra.Bundles.html#26181" class="Field">0#</a>
    <a id="27222" class="Symbol">;</a> <a id="27224" href="Algebra.Bundles.Raw.html#4852" class="Field">1#</a>  <a id="27228" class="Symbol">=</a> <a id="27230" href="Algebra.Bundles.html#26203" class="Field">1#</a>
    <a id="27237" class="Symbol">}</a>


<a id="27241" class="Keyword">record</a> <a id="CommutativeRing"></a><a id="27248" href="Algebra.Bundles.html#27248" class="Record">CommutativeRing</a> <a id="27264" href="Algebra.Bundles.html#27264" class="Bound">c</a> <a id="27266" href="Algebra.Bundles.html#27266" class="Bound">ℓ</a> <a id="27268" class="Symbol">:</a> <a id="27270" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27274" class="Symbol">(</a><a id="27275" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="27279" class="Symbol">(</a><a id="27280" href="Algebra.Bundles.html#27264" class="Bound">c</a> <a id="27282" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27284" href="Algebra.Bundles.html#27266" class="Bound">ℓ</a><a id="27285" class="Symbol">))</a> <a id="27288" class="Keyword">where</a>
  <a id="27296" class="Keyword">infix</a>  <a id="27303" class="Number">8</a> <a id="27305" href="Algebra.Bundles.html#27505" class="Field Operator">-_</a>
  <a id="27310" class="Keyword">infixl</a> <a id="27317" class="Number">7</a> <a id="27319" href="Algebra.Bundles.html#27469" class="Field Operator">_*_</a>
  <a id="27325" class="Keyword">infixl</a> <a id="27332" class="Number">6</a> <a id="27334" href="Algebra.Bundles.html#27433" class="Field Operator">_+_</a>
  <a id="27340" class="Keyword">infix</a>  <a id="27347" class="Number">4</a> <a id="27349" href="Algebra.Bundles.html#27395" class="Field Operator">_≈_</a>
  <a id="27355" class="Keyword">field</a>
    <a id="CommutativeRing.Carrier"></a><a id="27365" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>           <a id="27383" class="Symbol">:</a> <a id="27385" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27389" href="Algebra.Bundles.html#27264" class="Bound">c</a>
    <a id="CommutativeRing._≈_"></a><a id="27395" href="Algebra.Bundles.html#27395" class="Field Operator">_≈_</a>               <a id="27413" class="Symbol">:</a> <a id="27415" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="27419" href="Algebra.Bundles.html#27365" class="Field">Carrier</a> <a id="27427" href="Algebra.Bundles.html#27266" class="Bound">ℓ</a>
    <a id="CommutativeRing._+_"></a><a id="27433" href="Algebra.Bundles.html#27433" class="Field Operator">_+_</a>               <a id="27451" class="Symbol">:</a> <a id="27453" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27457" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>
    <a id="CommutativeRing._*_"></a><a id="27469" href="Algebra.Bundles.html#27469" class="Field Operator">_*_</a>               <a id="27487" class="Symbol">:</a> <a id="27489" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27493" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>
    <a id="CommutativeRing.-_"></a><a id="27505" href="Algebra.Bundles.html#27505" class="Field Operator">-_</a>                <a id="27523" class="Symbol">:</a> <a id="27525" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="27529" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>
    <a id="CommutativeRing.0#"></a><a id="27541" href="Algebra.Bundles.html#27541" class="Field">0#</a>                <a id="27559" class="Symbol">:</a> <a id="27561" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>
    <a id="CommutativeRing.1#"></a><a id="27573" href="Algebra.Bundles.html#27573" class="Field">1#</a>                <a id="27591" class="Symbol">:</a> <a id="27593" href="Algebra.Bundles.html#27365" class="Field">Carrier</a>
    <a id="CommutativeRing.isCommutativeRing"></a><a id="27605" href="Algebra.Bundles.html#27605" class="Field">isCommutativeRing</a> <a id="27623" class="Symbol">:</a> <a id="27625" href="Algebra.Structures.html#23275" class="Record">IsCommutativeRing</a> <a id="27643" href="Algebra.Bundles.html#27395" class="Field Operator">_≈_</a> <a id="27647" href="Algebra.Bundles.html#27433" class="Field Operator">_+_</a> <a id="27651" href="Algebra.Bundles.html#27469" class="Field Operator">_*_</a> <a id="27655" href="Algebra.Bundles.html#27505" class="Field Operator">-_</a> <a id="27658" href="Algebra.Bundles.html#27541" class="Field">0#</a> <a id="27661" href="Algebra.Bundles.html#27573" class="Field">1#</a>

  <a id="27667" class="Keyword">open</a> <a id="27672" href="Algebra.Structures.html#23275" class="Module">IsCommutativeRing</a> <a id="27690" href="Algebra.Bundles.html#27605" class="Field">isCommutativeRing</a> <a id="27708" class="Keyword">public</a>

  <a id="CommutativeRing.ring"></a><a id="27718" href="Algebra.Bundles.html#27718" class="Function">ring</a> <a id="27723" class="Symbol">:</a> <a id="27725" href="Algebra.Bundles.html#25949" class="Record">Ring</a> <a id="27730" class="Symbol">_</a> <a id="27732" class="Symbol">_</a>
  <a id="27736" href="Algebra.Bundles.html#27718" class="Function">ring</a> <a id="27741" class="Symbol">=</a> <a id="27743" class="Keyword">record</a> <a id="27750" class="Symbol">{</a> <a id="27752" href="Algebra.Bundles.html#26225" class="Field">isRing</a> <a id="27759" class="Symbol">=</a> <a id="27761" href="Algebra.Structures.html#23372" class="Function">isRing</a> <a id="27768" class="Symbol">}</a>

  <a id="27773" class="Keyword">open</a> <a id="27778" href="Algebra.Bundles.html#25949" class="Module">Ring</a> <a id="27783" href="Algebra.Bundles.html#27718" class="Function">ring</a> <a id="27788" class="Keyword">public</a> <a id="27795" class="Keyword">using</a> <a id="27801" class="Symbol">(</a><a id="27802" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="27805" class="Symbol">;</a> <a id="27807" href="Algebra.Bundles.html#27099" class="Function">rawRing</a><a id="27814" class="Symbol">;</a> <a id="27816" href="Algebra.Bundles.html#27027" class="Function">+-invertibleMagma</a><a id="27833" class="Symbol">;</a> <a id="27835" href="Algebra.Bundles.html#27071" class="Function">+-invertibleUnitalMagma</a><a id="27858" class="Symbol">;</a> <a id="27860" href="Algebra.Bundles.html#26999" class="Function">+-group</a><a id="27867" class="Symbol">;</a> <a id="27869" href="Algebra.Bundles.html#26295" class="Function">+-abelianGroup</a><a id="27883" class="Symbol">)</a>

  <a id="CommutativeRing.commutativeSemiring"></a><a id="27888" href="Algebra.Bundles.html#27888" class="Function">commutativeSemiring</a> <a id="27908" class="Symbol">:</a> <a id="27910" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="27930" class="Symbol">_</a> <a id="27932" class="Symbol">_</a>
  <a id="27936" href="Algebra.Bundles.html#27888" class="Function">commutativeSemiring</a> <a id="27956" class="Symbol">=</a>
    <a id="27962" class="Keyword">record</a> <a id="27969" class="Symbol">{</a> <a id="27971" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="27993" class="Symbol">=</a> <a id="27995" href="Algebra.Structures.html#23459" class="Function">isCommutativeSemiring</a> <a id="28017" class="Symbol">}</a>

  <a id="28022" class="Keyword">open</a> <a id="28027" href="Algebra.Bundles.html#17471" class="Module">CommutativeSemiring</a> <a id="28047" href="Algebra.Bundles.html#27888" class="Function">commutativeSemiring</a> <a id="28067" class="Keyword">public</a>
    <a id="28078" class="Keyword">using</a>
    <a id="28088" class="Symbol">(</a> <a id="28090" href="Algebra.Bundles.html#15764" class="Function">+-rawMagma</a><a id="28100" class="Symbol">;</a> <a id="28102" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="28109" class="Symbol">;</a> <a id="28111" href="Algebra.Bundles.html#15843" class="Function">+-unitalMagma</a><a id="28124" class="Symbol">;</a> <a id="28126" href="Algebra.Bundles.html#15887" class="Function">+-commutativeMagma</a>
    <a id="28149" class="Symbol">;</a> <a id="28151" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a><a id="28162" class="Symbol">;</a> <a id="28164" href="Algebra.Bundles.html#15978" class="Function">+-commutativeSemigroup</a>
    <a id="28191" class="Symbol">;</a> <a id="28193" href="Algebra.Bundles.html#16231" class="Function">*-rawMagma</a><a id="28203" class="Symbol">;</a> <a id="28205" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="28212" class="Symbol">;</a> <a id="28214" href="Algebra.Bundles.html#18611" class="Function">*-commutativeMagma</a><a id="28232" class="Symbol">;</a> <a id="28234" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a><a id="28245" class="Symbol">;</a> <a id="28247" href="Algebra.Bundles.html#18660" class="Function">*-commutativeSemigroup</a>
    <a id="28274" class="Symbol">;</a> <a id="28276" href="Algebra.Bundles.html#16031" class="Function">+-rawMonoid</a><a id="28287" class="Symbol">;</a> <a id="28289" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="28297" class="Symbol">;</a> <a id="28299" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="28323" class="Symbol">;</a> <a id="28325" href="Algebra.Bundles.html#16319" class="Function">*-rawMonoid</a><a id="28336" class="Symbol">;</a> <a id="28338" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a><a id="28346" class="Symbol">;</a> <a id="28348" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a>
    <a id="28372" class="Symbol">;</a> <a id="28374" href="Algebra.Bundles.html#12966" class="Function">nearSemiring</a><a id="28386" class="Symbol">;</a> <a id="28388" href="Algebra.Bundles.html#17258" class="Function">semiringWithoutOne</a>
    <a id="28411" class="Symbol">;</a> <a id="28413" href="Algebra.Bundles.html#16686" class="Function">semiringWithoutAnnihilatingZero</a><a id="28444" class="Symbol">;</a> <a id="28446" href="Algebra.Bundles.html#17932" class="Function">semiring</a>
    <a id="28459" class="Symbol">;</a> <a id="28461" href="Algebra.Bundles.html#18692" class="Function">commutativeSemiringWithoutOne</a>
    <a id="28495" class="Symbol">)</a>

<a id="28498" class="Comment">------------------------------------------------------------------------</a>
<a id="28571" class="Comment">-- Bundles with 3 binary operations</a>
<a id="28607" class="Comment">------------------------------------------------------------------------</a>

<a id="28681" class="Keyword">record</a> <a id="Quasigroup"></a><a id="28688" href="Algebra.Bundles.html#28688" class="Record">Quasigroup</a> <a id="28699" href="Algebra.Bundles.html#28699" class="Bound">c</a> <a id="28701" href="Algebra.Bundles.html#28701" class="Bound">ℓ</a> <a id="28703" class="Symbol">:</a> <a id="28705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28709" class="Symbol">(</a><a id="28710" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28714" class="Symbol">(</a><a id="28715" href="Algebra.Bundles.html#28699" class="Bound">c</a> <a id="28717" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28719" href="Algebra.Bundles.html#28701" class="Bound">ℓ</a><a id="28720" class="Symbol">))</a> <a id="28723" class="Keyword">where</a>
  <a id="28731" class="Keyword">infixl</a> <a id="28738" class="Number">7</a> <a id="28740" href="Algebra.Bundles.html#28861" class="Field Operator">_∙_</a>
  <a id="28746" class="Keyword">infixl</a> <a id="28753" class="Number">7</a> <a id="28755" href="Algebra.Bundles.html#28892" class="Field Operator">_\\_</a>
  <a id="28762" class="Keyword">infixl</a> <a id="28769" class="Number">7</a> <a id="28771" href="Algebra.Bundles.html#28923" class="Field Operator">_//_</a>
  <a id="28778" class="Keyword">infix</a>  <a id="28785" class="Number">4</a> <a id="28787" href="Algebra.Bundles.html#28828" class="Field Operator">_≈_</a>
  <a id="28793" class="Keyword">field</a>
    <a id="Quasigroup.Carrier"></a><a id="28803" href="Algebra.Bundles.html#28803" class="Field">Carrier</a>      <a id="28816" class="Symbol">:</a> <a id="28818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28822" href="Algebra.Bundles.html#28699" class="Bound">c</a>
    <a id="Quasigroup._≈_"></a><a id="28828" href="Algebra.Bundles.html#28828" class="Field Operator">_≈_</a>          <a id="28841" class="Symbol">:</a> <a id="28843" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="28847" href="Algebra.Bundles.html#28803" class="Field">Carrier</a> <a id="28855" href="Algebra.Bundles.html#28701" class="Bound">ℓ</a>
    <a id="Quasigroup._∙_"></a><a id="28861" href="Algebra.Bundles.html#28861" class="Field Operator">_∙_</a>          <a id="28874" class="Symbol">:</a> <a id="28876" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28880" href="Algebra.Bundles.html#28803" class="Field">Carrier</a>
    <a id="Quasigroup._\\_"></a><a id="28892" href="Algebra.Bundles.html#28892" class="Field Operator">_\\_</a>         <a id="28905" class="Symbol">:</a> <a id="28907" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28911" href="Algebra.Bundles.html#28803" class="Field">Carrier</a>
    <a id="Quasigroup._//_"></a><a id="28923" href="Algebra.Bundles.html#28923" class="Field Operator">_//_</a>         <a id="28936" class="Symbol">:</a> <a id="28938" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28942" href="Algebra.Bundles.html#28803" class="Field">Carrier</a>
    <a id="Quasigroup.isQuasigroup"></a><a id="28954" href="Algebra.Bundles.html#28954" class="Field">isQuasigroup</a> <a id="28967" class="Symbol">:</a> <a id="28969" href="Algebra.Structures.html#23999" class="Record">IsQuasigroup</a>  <a id="28983" href="Algebra.Bundles.html#28828" class="Field Operator">_≈_</a> <a id="28987" href="Algebra.Bundles.html#28861" class="Field Operator">_∙_</a> <a id="28991" href="Algebra.Bundles.html#28892" class="Field Operator">_\\_</a> <a id="28996" href="Algebra.Bundles.html#28923" class="Field Operator">_//_</a>

  <a id="29004" class="Keyword">open</a> <a id="29009" href="Algebra.Structures.html#23999" class="Module">IsQuasigroup</a> <a id="29022" href="Algebra.Bundles.html#28954" class="Field">isQuasigroup</a> <a id="29035" class="Keyword">public</a>

  <a id="Quasigroup.magma"></a><a id="29045" href="Algebra.Bundles.html#29045" class="Function">magma</a> <a id="29051" class="Symbol">:</a> <a id="29053" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="29059" href="Algebra.Bundles.html#28699" class="Bound">c</a> <a id="29061" href="Algebra.Bundles.html#28701" class="Bound">ℓ</a>
  <a id="29065" href="Algebra.Bundles.html#29045" class="Function">magma</a> <a id="29071" class="Symbol">=</a> <a id="29073" class="Keyword">record</a> <a id="29080" class="Symbol">{</a> <a id="29082" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="29090" class="Symbol">=</a> <a id="29092" href="Algebra.Structures.html#24062" class="Function">isMagma</a> <a id="29100" class="Symbol">}</a>

  <a id="29105" class="Keyword">open</a> <a id="29110" href="Algebra.Bundles.html#1141" class="Module">Magma</a> <a id="29116" href="Algebra.Bundles.html#29045" class="Function">magma</a> <a id="29122" class="Keyword">public</a>
    <a id="29133" class="Keyword">using</a> <a id="29139" class="Symbol">(</a><a id="29140" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="29143" class="Symbol">;</a> <a id="29145" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="29153" class="Symbol">)</a>

  <a id="Quasigroup.rawQuasigroup"></a><a id="29158" href="Algebra.Bundles.html#29158" class="Function">rawQuasigroup</a> <a id="29172" class="Symbol">:</a> <a id="29174" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a> <a id="29188" href="Algebra.Bundles.html#28699" class="Bound">c</a> <a id="29190" href="Algebra.Bundles.html#28701" class="Bound">ℓ</a>
  <a id="29194" href="Algebra.Bundles.html#29158" class="Function">rawQuasigroup</a> <a id="29208" class="Symbol">=</a> <a id="29210" class="Keyword">record</a>
    <a id="29221" class="Symbol">{</a> <a id="29223" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a>  <a id="29228" class="Symbol">=</a> <a id="29230" href="Algebra.Bundles.html#28828" class="Field Operator">_≈_</a>
    <a id="29238" class="Symbol">;</a> <a id="29240" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a>  <a id="29245" class="Symbol">=</a> <a id="29247" href="Algebra.Bundles.html#28861" class="Field Operator">_∙_</a>
    <a id="29255" class="Symbol">;</a> <a id="29257" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a>  <a id="29263" class="Symbol">=</a> <a id="29265" href="Algebra.Bundles.html#28892" class="Field Operator">_\\_</a>
    <a id="29274" class="Symbol">;</a> <a id="29276" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a>  <a id="29282" class="Symbol">=</a> <a id="29284" href="Algebra.Bundles.html#28923" class="Field Operator">_//_</a>
    <a id="29293" class="Symbol">}</a>

  <a id="29298" class="Keyword">open</a> <a id="29303" href="Algebra.Bundles.Raw.html#5560" class="Module">RawQuasigroup</a> <a id="29317" href="Algebra.Bundles.html#29158" class="Function">rawQuasigroup</a> <a id="29331" class="Keyword">public</a>
    <a id="29342" class="Keyword">using</a> <a id="29348" class="Symbol">(</a><a id="29349" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a><a id="29360" class="Symbol">;</a> <a id="29362" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a><a id="29373" class="Symbol">;</a> <a id="29375" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a><a id="29385" class="Symbol">)</a>

<a id="29388" class="Keyword">record</a> <a id="Loop"></a><a id="29395" href="Algebra.Bundles.html#29395" class="Record">Loop</a>  <a id="29401" href="Algebra.Bundles.html#29401" class="Bound">c</a> <a id="29403" href="Algebra.Bundles.html#29403" class="Bound">ℓ</a> <a id="29405" class="Symbol">:</a> <a id="29407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29411" class="Symbol">(</a><a id="29412" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="29416" class="Symbol">(</a><a id="29417" href="Algebra.Bundles.html#29401" class="Bound">c</a> <a id="29419" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="29421" href="Algebra.Bundles.html#29403" class="Bound">ℓ</a><a id="29422" class="Symbol">))</a> <a id="29425" class="Keyword">where</a>
  <a id="29433" class="Keyword">infixl</a> <a id="29440" class="Number">7</a> <a id="29442" href="Algebra.Bundles.html#29553" class="Field Operator">_∙_</a>
  <a id="29448" class="Keyword">infixl</a> <a id="29455" class="Number">7</a> <a id="29457" href="Algebra.Bundles.html#29579" class="Field Operator">_\\_</a>
  <a id="29464" class="Keyword">infixl</a> <a id="29471" class="Number">7</a> <a id="29473" href="Algebra.Bundles.html#29605" class="Field Operator">_//_</a>
  <a id="29480" class="Keyword">infix</a>  <a id="29487" class="Number">4</a> <a id="29489" href="Algebra.Bundles.html#29525" class="Field Operator">_≈_</a>
  <a id="29495" class="Keyword">field</a>
    <a id="Loop.Carrier"></a><a id="29505" href="Algebra.Bundles.html#29505" class="Field">Carrier</a> <a id="29513" class="Symbol">:</a> <a id="29515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29519" href="Algebra.Bundles.html#29401" class="Bound">c</a>
    <a id="Loop._≈_"></a><a id="29525" href="Algebra.Bundles.html#29525" class="Field Operator">_≈_</a>     <a id="29533" class="Symbol">:</a> <a id="29535" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="29539" href="Algebra.Bundles.html#29505" class="Field">Carrier</a> <a id="29547" href="Algebra.Bundles.html#29403" class="Bound">ℓ</a>
    <a id="Loop._∙_"></a><a id="29553" href="Algebra.Bundles.html#29553" class="Field Operator">_∙_</a>     <a id="29561" class="Symbol">:</a> <a id="29563" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29567" href="Algebra.Bundles.html#29505" class="Field">Carrier</a>
    <a id="Loop._\\_"></a><a id="29579" href="Algebra.Bundles.html#29579" class="Field Operator">_\\_</a>    <a id="29587" class="Symbol">:</a> <a id="29589" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29593" href="Algebra.Bundles.html#29505" class="Field">Carrier</a>
    <a id="Loop._//_"></a><a id="29605" href="Algebra.Bundles.html#29605" class="Field Operator">_//_</a>    <a id="29613" class="Symbol">:</a> <a id="29615" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29619" href="Algebra.Bundles.html#29505" class="Field">Carrier</a>
    <a id="Loop.ε"></a><a id="29631" href="Algebra.Bundles.html#29631" class="Field">ε</a>       <a id="29639" class="Symbol">:</a> <a id="29641" href="Algebra.Bundles.html#29505" class="Field">Carrier</a>
    <a id="Loop.isLoop"></a><a id="29653" href="Algebra.Bundles.html#29653" class="Field">isLoop</a>  <a id="29661" class="Symbol">:</a> <a id="29663" href="Algebra.Structures.html#24825" class="Record">IsLoop</a>  <a id="29671" href="Algebra.Bundles.html#29525" class="Field Operator">_≈_</a> <a id="29675" href="Algebra.Bundles.html#29553" class="Field Operator">_∙_</a> <a id="29679" href="Algebra.Bundles.html#29579" class="Field Operator">_\\_</a> <a id="29684" href="Algebra.Bundles.html#29605" class="Field Operator">_//_</a> <a id="29689" href="Algebra.Bundles.html#29631" class="Field">ε</a>

  <a id="29694" class="Keyword">open</a> <a id="29699" href="Algebra.Structures.html#24825" class="Module">IsLoop</a> <a id="29706" href="Algebra.Bundles.html#29653" class="Field">isLoop</a> <a id="29713" class="Keyword">public</a>

  <a id="Loop.rawLoop"></a><a id="29723" href="Algebra.Bundles.html#29723" class="Function">rawLoop</a> <a id="29731" class="Symbol">:</a> <a id="29733" href="Algebra.Bundles.Raw.html#6332" class="Record">RawLoop</a> <a id="29741" href="Algebra.Bundles.html#29401" class="Bound">c</a> <a id="29743" href="Algebra.Bundles.html#29403" class="Bound">ℓ</a>
  <a id="29747" href="Algebra.Bundles.html#29723" class="Function">rawLoop</a> <a id="29755" class="Symbol">=</a> <a id="29757" class="Keyword">record</a>
    <a id="29768" class="Symbol">{</a> <a id="29770" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a> <a id="29774" class="Symbol">=</a> <a id="29776" href="Algebra.Bundles.html#29525" class="Field Operator">_≈_</a>
    <a id="29784" class="Symbol">;</a> <a id="29786" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a> <a id="29790" class="Symbol">=</a> <a id="29792" href="Algebra.Bundles.html#29553" class="Field Operator">_∙_</a>
    <a id="29800" class="Symbol">;</a> <a id="29802" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a> <a id="29807" class="Symbol">=</a> <a id="29809" href="Algebra.Bundles.html#29579" class="Field Operator">_\\_</a>
    <a id="29818" class="Symbol">;</a> <a id="29820" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a> <a id="29825" class="Symbol">=</a> <a id="29827" href="Algebra.Bundles.html#29605" class="Field Operator">_//_</a>
    <a id="29836" class="Symbol">;</a> <a id="29838" href="Algebra.Bundles.Raw.html#6571" class="Field">ε</a> <a id="29840" class="Symbol">=</a> <a id="29842" href="Algebra.Bundles.html#29631" class="Field">ε</a>
    <a id="29848" class="Symbol">}</a>

  <a id="Loop.quasigroup"></a><a id="29853" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a> <a id="29864" class="Symbol">:</a> <a id="29866" href="Algebra.Bundles.html#28688" class="Record">Quasigroup</a> <a id="29877" class="Symbol">_</a> <a id="29879" class="Symbol">_</a>
  <a id="29883" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a> <a id="29894" class="Symbol">=</a> <a id="29896" class="Keyword">record</a> <a id="29903" class="Symbol">{</a> <a id="29905" href="Algebra.Bundles.html#28954" class="Field">isQuasigroup</a> <a id="29918" class="Symbol">=</a> <a id="29920" href="Algebra.Structures.html#24890" class="Function">isQuasigroup</a> <a id="29933" class="Symbol">}</a>

  <a id="29938" class="Keyword">open</a> <a id="29943" href="Algebra.Bundles.html#28688" class="Module">Quasigroup</a> <a id="29954" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a> <a id="29965" class="Keyword">public</a>
    <a id="29976" class="Keyword">using</a> <a id="29982" class="Symbol">(</a><a id="29983" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="29986" class="Symbol">;</a> <a id="29988" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a><a id="29998" class="Symbol">;</a> <a id="30000" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a><a id="30011" class="Symbol">;</a> <a id="30013" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a><a id="30024" class="Symbol">)</a>

<a id="30027" class="Keyword">record</a> <a id="LeftBolLoop"></a><a id="30034" href="Algebra.Bundles.html#30034" class="Record">LeftBolLoop</a> <a id="30046" href="Algebra.Bundles.html#30046" class="Bound">c</a> <a id="30048" href="Algebra.Bundles.html#30048" class="Bound">ℓ</a> <a id="30050" class="Symbol">:</a> <a id="30052" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30056" class="Symbol">(</a><a id="30057" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="30061" class="Symbol">(</a><a id="30062" href="Algebra.Bundles.html#30046" class="Bound">c</a> <a id="30064" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30066" href="Algebra.Bundles.html#30048" class="Bound">ℓ</a><a id="30067" class="Symbol">))</a> <a id="30070" class="Keyword">where</a>
  <a id="30078" class="Keyword">infixl</a> <a id="30085" class="Number">7</a> <a id="30087" href="Algebra.Bundles.html#30198" class="Field Operator">_∙_</a>
  <a id="30093" class="Keyword">infixl</a> <a id="30100" class="Number">7</a> <a id="30102" href="Algebra.Bundles.html#30224" class="Field Operator">_\\_</a>
  <a id="30109" class="Keyword">infixl</a> <a id="30116" class="Number">7</a> <a id="30118" href="Algebra.Bundles.html#30250" class="Field Operator">_//_</a>
  <a id="30125" class="Keyword">infix</a>  <a id="30132" class="Number">4</a> <a id="30134" href="Algebra.Bundles.html#30170" class="Field Operator">_≈_</a>
  <a id="30140" class="Keyword">field</a>
    <a id="LeftBolLoop.Carrier"></a><a id="30150" href="Algebra.Bundles.html#30150" class="Field">Carrier</a> <a id="30158" class="Symbol">:</a> <a id="30160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30164" href="Algebra.Bundles.html#30046" class="Bound">c</a>
    <a id="LeftBolLoop._≈_"></a><a id="30170" href="Algebra.Bundles.html#30170" class="Field Operator">_≈_</a>     <a id="30178" class="Symbol">:</a> <a id="30180" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="30184" href="Algebra.Bundles.html#30150" class="Field">Carrier</a> <a id="30192" href="Algebra.Bundles.html#30048" class="Bound">ℓ</a>
    <a id="LeftBolLoop._∙_"></a><a id="30198" href="Algebra.Bundles.html#30198" class="Field Operator">_∙_</a>     <a id="30206" class="Symbol">:</a> <a id="30208" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30212" href="Algebra.Bundles.html#30150" class="Field">Carrier</a>
    <a id="LeftBolLoop._\\_"></a><a id="30224" href="Algebra.Bundles.html#30224" class="Field Operator">_\\_</a>    <a id="30232" class="Symbol">:</a> <a id="30234" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30238" href="Algebra.Bundles.html#30150" class="Field">Carrier</a>
    <a id="LeftBolLoop._//_"></a><a id="30250" href="Algebra.Bundles.html#30250" class="Field Operator">_//_</a>    <a id="30258" class="Symbol">:</a> <a id="30260" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30264" href="Algebra.Bundles.html#30150" class="Field">Carrier</a>
    <a id="LeftBolLoop.ε"></a><a id="30276" href="Algebra.Bundles.html#30276" class="Field">ε</a>       <a id="30284" class="Symbol">:</a> <a id="30286" href="Algebra.Bundles.html#30150" class="Field">Carrier</a>
    <a id="LeftBolLoop.isLeftBolLoop"></a><a id="30298" href="Algebra.Bundles.html#30298" class="Field">isLeftBolLoop</a> <a id="30312" class="Symbol">:</a> <a id="30314" href="Algebra.Structures.html#25130" class="Record">IsLeftBolLoop</a>  <a id="30329" href="Algebra.Bundles.html#30170" class="Field Operator">_≈_</a> <a id="30333" href="Algebra.Bundles.html#30198" class="Field Operator">_∙_</a> <a id="30337" href="Algebra.Bundles.html#30224" class="Field Operator">_\\_</a> <a id="30342" href="Algebra.Bundles.html#30250" class="Field Operator">_//_</a> <a id="30347" href="Algebra.Bundles.html#30276" class="Field">ε</a>

  <a id="30352" class="Keyword">open</a> <a id="30357" href="Algebra.Structures.html#25130" class="Module">IsLeftBolLoop</a> <a id="30371" href="Algebra.Bundles.html#30298" class="Field">isLeftBolLoop</a> <a id="30385" class="Keyword">public</a>

  <a id="LeftBolLoop.loop"></a><a id="30395" href="Algebra.Bundles.html#30395" class="Function">loop</a> <a id="30400" class="Symbol">:</a> <a id="30402" href="Algebra.Bundles.html#29395" class="Record">Loop</a> <a id="30407" class="Symbol">_</a> <a id="30409" class="Symbol">_</a>
  <a id="30413" href="Algebra.Bundles.html#30395" class="Function">loop</a> <a id="30418" class="Symbol">=</a> <a id="30420" class="Keyword">record</a> <a id="30427" class="Symbol">{</a> <a id="30429" href="Algebra.Bundles.html#29653" class="Field">isLoop</a> <a id="30436" class="Symbol">=</a> <a id="30438" href="Algebra.Structures.html#25202" class="Function">isLoop</a> <a id="30445" class="Symbol">}</a>

  <a id="30450" class="Keyword">open</a> <a id="30455" href="Algebra.Bundles.html#29395" class="Module">Loop</a> <a id="30460" href="Algebra.Bundles.html#30395" class="Function">loop</a> <a id="30465" class="Keyword">public</a>
    <a id="30476" class="Keyword">using</a> <a id="30482" class="Symbol">(</a><a id="30483" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a><a id="30493" class="Symbol">)</a>

<a id="30496" class="Keyword">record</a> <a id="RightBolLoop"></a><a id="30503" href="Algebra.Bundles.html#30503" class="Record">RightBolLoop</a> <a id="30516" href="Algebra.Bundles.html#30516" class="Bound">c</a> <a id="30518" href="Algebra.Bundles.html#30518" class="Bound">ℓ</a> <a id="30520" class="Symbol">:</a> <a id="30522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30526" class="Symbol">(</a><a id="30527" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="30531" class="Symbol">(</a><a id="30532" href="Algebra.Bundles.html#30516" class="Bound">c</a> <a id="30534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30536" href="Algebra.Bundles.html#30518" class="Bound">ℓ</a><a id="30537" class="Symbol">))</a> <a id="30540" class="Keyword">where</a>
  <a id="30548" class="Keyword">infixl</a> <a id="30555" class="Number">7</a> <a id="30557" href="Algebra.Bundles.html#30668" class="Field Operator">_∙_</a>
  <a id="30563" class="Keyword">infixl</a> <a id="30570" class="Number">7</a> <a id="30572" href="Algebra.Bundles.html#30694" class="Field Operator">_\\_</a>
  <a id="30579" class="Keyword">infixl</a> <a id="30586" class="Number">7</a> <a id="30588" href="Algebra.Bundles.html#30720" class="Field Operator">_//_</a>
  <a id="30595" class="Keyword">infix</a>  <a id="30602" class="Number">4</a> <a id="30604" href="Algebra.Bundles.html#30640" class="Field Operator">_≈_</a>
  <a id="30610" class="Keyword">field</a>
    <a id="RightBolLoop.Carrier"></a><a id="30620" href="Algebra.Bundles.html#30620" class="Field">Carrier</a> <a id="30628" class="Symbol">:</a> <a id="30630" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30634" href="Algebra.Bundles.html#30516" class="Bound">c</a>
    <a id="RightBolLoop._≈_"></a><a id="30640" href="Algebra.Bundles.html#30640" class="Field Operator">_≈_</a>     <a id="30648" class="Symbol">:</a> <a id="30650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="30654" href="Algebra.Bundles.html#30620" class="Field">Carrier</a> <a id="30662" href="Algebra.Bundles.html#30518" class="Bound">ℓ</a>
    <a id="RightBolLoop._∙_"></a><a id="30668" href="Algebra.Bundles.html#30668" class="Field Operator">_∙_</a>     <a id="30676" class="Symbol">:</a> <a id="30678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30682" href="Algebra.Bundles.html#30620" class="Field">Carrier</a>
    <a id="RightBolLoop._\\_"></a><a id="30694" href="Algebra.Bundles.html#30694" class="Field Operator">_\\_</a>    <a id="30702" class="Symbol">:</a> <a id="30704" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30708" href="Algebra.Bundles.html#30620" class="Field">Carrier</a>
    <a id="RightBolLoop._//_"></a><a id="30720" href="Algebra.Bundles.html#30720" class="Field Operator">_//_</a>    <a id="30728" class="Symbol">:</a> <a id="30730" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30734" href="Algebra.Bundles.html#30620" class="Field">Carrier</a>
    <a id="RightBolLoop.ε"></a><a id="30746" href="Algebra.Bundles.html#30746" class="Field">ε</a>       <a id="30754" class="Symbol">:</a> <a id="30756" href="Algebra.Bundles.html#30620" class="Field">Carrier</a>
    <a id="RightBolLoop.isRightBolLoop"></a><a id="30768" href="Algebra.Bundles.html#30768" class="Field">isRightBolLoop</a> <a id="30783" class="Symbol">:</a> <a id="30785" href="Algebra.Structures.html#25291" class="Record">IsRightBolLoop</a>  <a id="30801" href="Algebra.Bundles.html#30640" class="Field Operator">_≈_</a> <a id="30805" href="Algebra.Bundles.html#30668" class="Field Operator">_∙_</a> <a id="30809" href="Algebra.Bundles.html#30694" class="Field Operator">_\\_</a> <a id="30814" href="Algebra.Bundles.html#30720" class="Field Operator">_//_</a> <a id="30819" href="Algebra.Bundles.html#30746" class="Field">ε</a>

  <a id="30824" class="Keyword">open</a> <a id="30829" href="Algebra.Structures.html#25291" class="Module">IsRightBolLoop</a> <a id="30844" href="Algebra.Bundles.html#30768" class="Field">isRightBolLoop</a> <a id="30859" class="Keyword">public</a>

  <a id="RightBolLoop.loop"></a><a id="30869" href="Algebra.Bundles.html#30869" class="Function">loop</a> <a id="30874" class="Symbol">:</a> <a id="30876" href="Algebra.Bundles.html#29395" class="Record">Loop</a> <a id="30881" class="Symbol">_</a> <a id="30883" class="Symbol">_</a>
  <a id="30887" href="Algebra.Bundles.html#30869" class="Function">loop</a> <a id="30892" class="Symbol">=</a> <a id="30894" class="Keyword">record</a> <a id="30901" class="Symbol">{</a> <a id="30903" href="Algebra.Bundles.html#29653" class="Field">isLoop</a> <a id="30910" class="Symbol">=</a> <a id="30912" href="Algebra.Structures.html#25364" class="Function">isLoop</a> <a id="30919" class="Symbol">}</a>

  <a id="30924" class="Keyword">open</a> <a id="30929" href="Algebra.Bundles.html#29395" class="Module">Loop</a> <a id="30934" href="Algebra.Bundles.html#30869" class="Function">loop</a> <a id="30939" class="Keyword">public</a>
    <a id="30950" class="Keyword">using</a> <a id="30956" class="Symbol">(</a><a id="30957" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a><a id="30967" class="Symbol">)</a>

<a id="30970" class="Keyword">record</a> <a id="MoufangLoop"></a><a id="30977" href="Algebra.Bundles.html#30977" class="Record">MoufangLoop</a> <a id="30989" href="Algebra.Bundles.html#30989" class="Bound">c</a> <a id="30991" href="Algebra.Bundles.html#30991" class="Bound">ℓ</a> <a id="30993" class="Symbol">:</a> <a id="30995" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30999" class="Symbol">(</a><a id="31000" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="31004" class="Symbol">(</a><a id="31005" href="Algebra.Bundles.html#30989" class="Bound">c</a> <a id="31007" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="31009" href="Algebra.Bundles.html#30991" class="Bound">ℓ</a><a id="31010" class="Symbol">))</a> <a id="31013" class="Keyword">where</a>
  <a id="31021" class="Keyword">infixl</a> <a id="31028" class="Number">7</a> <a id="31030" href="Algebra.Bundles.html#31141" class="Field Operator">_∙_</a>
  <a id="31036" class="Keyword">infixl</a> <a id="31043" class="Number">7</a> <a id="31045" href="Algebra.Bundles.html#31167" class="Field Operator">_\\_</a>
  <a id="31052" class="Keyword">infixl</a> <a id="31059" class="Number">7</a> <a id="31061" href="Algebra.Bundles.html#31193" class="Field Operator">_//_</a>
  <a id="31068" class="Keyword">infix</a>  <a id="31075" class="Number">4</a> <a id="31077" href="Algebra.Bundles.html#31113" class="Field Operator">_≈_</a>
  <a id="31083" class="Keyword">field</a>
    <a id="MoufangLoop.Carrier"></a><a id="31093" href="Algebra.Bundles.html#31093" class="Field">Carrier</a> <a id="31101" class="Symbol">:</a> <a id="31103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31107" href="Algebra.Bundles.html#30989" class="Bound">c</a>
    <a id="MoufangLoop._≈_"></a><a id="31113" href="Algebra.Bundles.html#31113" class="Field Operator">_≈_</a>     <a id="31121" class="Symbol">:</a> <a id="31123" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="31127" href="Algebra.Bundles.html#31093" class="Field">Carrier</a> <a id="31135" href="Algebra.Bundles.html#30991" class="Bound">ℓ</a>
    <a id="MoufangLoop._∙_"></a><a id="31141" href="Algebra.Bundles.html#31141" class="Field Operator">_∙_</a>     <a id="31149" class="Symbol">:</a> <a id="31151" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31155" href="Algebra.Bundles.html#31093" class="Field">Carrier</a>
    <a id="MoufangLoop._\\_"></a><a id="31167" href="Algebra.Bundles.html#31167" class="Field Operator">_\\_</a>    <a id="31175" class="Symbol">:</a> <a id="31177" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31181" href="Algebra.Bundles.html#31093" class="Field">Carrier</a>
    <a id="MoufangLoop._//_"></a><a id="31193" href="Algebra.Bundles.html#31193" class="Field Operator">_//_</a>    <a id="31201" class="Symbol">:</a> <a id="31203" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31207" href="Algebra.Bundles.html#31093" class="Field">Carrier</a>
    <a id="MoufangLoop.ε"></a><a id="31219" href="Algebra.Bundles.html#31219" class="Field">ε</a>       <a id="31227" class="Symbol">:</a> <a id="31229" href="Algebra.Bundles.html#31093" class="Field">Carrier</a>
    <a id="MoufangLoop.isMoufangLoop"></a><a id="31241" href="Algebra.Bundles.html#31241" class="Field">isMoufangLoop</a> <a id="31255" class="Symbol">:</a> <a id="31257" href="Algebra.Structures.html#25456" class="Record">IsMoufangLoop</a>  <a id="31272" href="Algebra.Bundles.html#31113" class="Field Operator">_≈_</a> <a id="31276" href="Algebra.Bundles.html#31141" class="Field Operator">_∙_</a> <a id="31280" href="Algebra.Bundles.html#31167" class="Field Operator">_\\_</a> <a id="31285" href="Algebra.Bundles.html#31193" class="Field Operator">_//_</a> <a id="31290" href="Algebra.Bundles.html#31219" class="Field">ε</a>

  <a id="31295" class="Keyword">open</a> <a id="31300" href="Algebra.Structures.html#25456" class="Module">IsMoufangLoop</a> <a id="31314" href="Algebra.Bundles.html#31241" class="Field">isMoufangLoop</a> <a id="31328" class="Keyword">public</a>

  <a id="MoufangLoop.leftBolLoop"></a><a id="31338" href="Algebra.Bundles.html#31338" class="Function">leftBolLoop</a> <a id="31350" class="Symbol">:</a> <a id="31352" href="Algebra.Bundles.html#30034" class="Record">LeftBolLoop</a> <a id="31364" class="Symbol">_</a> <a id="31366" class="Symbol">_</a>
  <a id="31370" href="Algebra.Bundles.html#31338" class="Function">leftBolLoop</a> <a id="31382" class="Symbol">=</a> <a id="31384" class="Keyword">record</a> <a id="31391" class="Symbol">{</a> <a id="31393" href="Algebra.Bundles.html#30298" class="Field">isLeftBolLoop</a> <a id="31407" class="Symbol">=</a> <a id="31409" href="Algebra.Structures.html#25528" class="Function">isLeftBolLoop</a> <a id="31423" class="Symbol">}</a>

  <a id="31428" class="Keyword">open</a> <a id="31433" href="Algebra.Bundles.html#30034" class="Module">LeftBolLoop</a> <a id="31445" href="Algebra.Bundles.html#31338" class="Function">leftBolLoop</a> <a id="31457" class="Keyword">public</a>
    <a id="31468" class="Keyword">using</a> <a id="31474" class="Symbol">(</a><a id="31475" href="Algebra.Bundles.html#30395" class="Function">loop</a><a id="31479" class="Symbol">)</a>

<a id="31482" class="Keyword">record</a> <a id="MiddleBolLoop"></a><a id="31489" href="Algebra.Bundles.html#31489" class="Record">MiddleBolLoop</a> <a id="31503" href="Algebra.Bundles.html#31503" class="Bound">c</a> <a id="31505" href="Algebra.Bundles.html#31505" class="Bound">ℓ</a> <a id="31507" class="Symbol">:</a> <a id="31509" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31513" class="Symbol">(</a><a id="31514" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="31518" class="Symbol">(</a><a id="31519" href="Algebra.Bundles.html#31503" class="Bound">c</a> <a id="31521" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="31523" href="Algebra.Bundles.html#31505" class="Bound">ℓ</a><a id="31524" class="Symbol">))</a> <a id="31527" class="Keyword">where</a>
  <a id="31535" class="Keyword">infixl</a> <a id="31542" class="Number">7</a> <a id="31544" href="Algebra.Bundles.html#31671" class="Field Operator">_∙_</a>
  <a id="31550" class="Keyword">infixl</a> <a id="31557" class="Number">7</a> <a id="31559" href="Algebra.Bundles.html#31705" class="Field Operator">_\\_</a>
  <a id="31566" class="Keyword">infixl</a> <a id="31573" class="Number">7</a> <a id="31575" href="Algebra.Bundles.html#31739" class="Field Operator">_//_</a>
  <a id="31582" class="Keyword">infix</a>  <a id="31589" class="Number">4</a> <a id="31591" href="Algebra.Bundles.html#31635" class="Field Operator">_≈_</a>
  <a id="31597" class="Keyword">field</a>
    <a id="MiddleBolLoop.Carrier"></a><a id="31607" href="Algebra.Bundles.html#31607" class="Field">Carrier</a>         <a id="31623" class="Symbol">:</a> <a id="31625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31629" href="Algebra.Bundles.html#31503" class="Bound">c</a>
    <a id="MiddleBolLoop._≈_"></a><a id="31635" href="Algebra.Bundles.html#31635" class="Field Operator">_≈_</a>             <a id="31651" class="Symbol">:</a> <a id="31653" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="31657" href="Algebra.Bundles.html#31607" class="Field">Carrier</a> <a id="31665" href="Algebra.Bundles.html#31505" class="Bound">ℓ</a>
    <a id="MiddleBolLoop._∙_"></a><a id="31671" href="Algebra.Bundles.html#31671" class="Field Operator">_∙_</a>             <a id="31687" class="Symbol">:</a> <a id="31689" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31693" href="Algebra.Bundles.html#31607" class="Field">Carrier</a>
    <a id="MiddleBolLoop._\\_"></a><a id="31705" href="Algebra.Bundles.html#31705" class="Field Operator">_\\_</a>            <a id="31721" class="Symbol">:</a> <a id="31723" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31727" href="Algebra.Bundles.html#31607" class="Field">Carrier</a>
    <a id="MiddleBolLoop._//_"></a><a id="31739" href="Algebra.Bundles.html#31739" class="Field Operator">_//_</a>            <a id="31755" class="Symbol">:</a> <a id="31757" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31761" href="Algebra.Bundles.html#31607" class="Field">Carrier</a>
    <a id="MiddleBolLoop.ε"></a><a id="31773" href="Algebra.Bundles.html#31773" class="Field">ε</a>               <a id="31789" class="Symbol">:</a> <a id="31791" href="Algebra.Bundles.html#31607" class="Field">Carrier</a>
    <a id="MiddleBolLoop.isMiddleBolLoop"></a><a id="31803" href="Algebra.Bundles.html#31803" class="Field">isMiddleBolLoop</a> <a id="31819" class="Symbol">:</a> <a id="31821" href="Algebra.Structures.html#25686" class="Record">IsMiddleBolLoop</a>  <a id="31838" href="Algebra.Bundles.html#31635" class="Field Operator">_≈_</a> <a id="31842" href="Algebra.Bundles.html#31671" class="Field Operator">_∙_</a> <a id="31846" href="Algebra.Bundles.html#31705" class="Field Operator">_\\_</a> <a id="31851" href="Algebra.Bundles.html#31739" class="Field Operator">_//_</a> <a id="31856" href="Algebra.Bundles.html#31773" class="Field">ε</a>

  <a id="31861" class="Keyword">open</a> <a id="31866" href="Algebra.Structures.html#25686" class="Module">IsMiddleBolLoop</a> <a id="31882" href="Algebra.Bundles.html#31803" class="Field">isMiddleBolLoop</a> <a id="31898" class="Keyword">public</a>

  <a id="MiddleBolLoop.loop"></a><a id="31908" href="Algebra.Bundles.html#31908" class="Function">loop</a> <a id="31913" class="Symbol">:</a> <a id="31915" href="Algebra.Bundles.html#29395" class="Record">Loop</a> <a id="31920" class="Symbol">_</a> <a id="31922" class="Symbol">_</a>
  <a id="31926" href="Algebra.Bundles.html#31908" class="Function">loop</a> <a id="31931" class="Symbol">=</a> <a id="31933" class="Keyword">record</a> <a id="31940" class="Symbol">{</a> <a id="31942" href="Algebra.Bundles.html#29653" class="Field">isLoop</a> <a id="31949" class="Symbol">=</a> <a id="31951" href="Algebra.Structures.html#25760" class="Function">isLoop</a> <a id="31958" class="Symbol">}</a>

  <a id="31963" class="Keyword">open</a> <a id="31968" href="Algebra.Bundles.html#29395" class="Module">Loop</a> <a id="31973" href="Algebra.Bundles.html#31908" class="Function">loop</a> <a id="31978" class="Keyword">public</a>
    <a id="31989" class="Keyword">using</a> <a id="31995" class="Symbol">(</a><a id="31996" href="Algebra.Bundles.html#29853" class="Function">quasigroup</a><a id="32006" class="Symbol">)</a>

</pre></body></html>

==> anc/Algebra.Consequences.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lemmas relating algebraic definitions (such as associativity and</a>
<a id="174" class="Comment">-- commutativity) that don&#39;t require the equality relation to be a setoid.</a>
<a id="249" class="Comment">------------------------------------------------------------------------</a>

<a id="323" class="Symbol">{-#</a> <a id="327" class="Keyword">OPTIONS</a> <a id="335" class="Pragma">--cubical-compatible</a> <a id="356" class="Pragma">--safe</a> <a id="363" class="Symbol">#-}</a>

<a id="368" class="Keyword">module</a> <a id="375" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a>
  <a id="403" class="Symbol">{</a><a id="404" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="405" class="Symbol">}</a> <a id="407" class="Symbol">{</a><a id="408" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="416" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="417" class="Symbol">}</a> <a id="419" class="Keyword">where</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="582" class="Keyword">using</a> <a id="588" class="Symbol">(</a><a id="589" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="598" class="Symbol">)</a>

<a id="601" class="Keyword">module</a> <a id="608" href="Algebra.Consequences.Base.html#608" class="Module">_</a> <a id="610" class="Symbol">{</a><a id="611" href="Algebra.Consequences.Base.html#611" class="Bound">ℓ</a><a id="612" class="Symbol">}</a> <a id="614" class="Symbol">{</a><a id="615" href="Algebra.Consequences.Base.html#615" class="Bound Operator">_•_</a> <a id="619" class="Symbol">:</a> <a id="621" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="625" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="626" class="Symbol">}</a> <a id="628" class="Symbol">(</a><a id="629" href="Algebra.Consequences.Base.html#629" class="Bound Operator">_≈_</a> <a id="633" class="Symbol">:</a> <a id="635" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="639" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="641" href="Algebra.Consequences.Base.html#611" class="Bound">ℓ</a><a id="642" class="Symbol">)</a> <a id="644" class="Keyword">where</a>

  <a id="653" href="Algebra.Consequences.Base.html#653" class="Function">sel⇒idem</a> <a id="662" class="Symbol">:</a> <a id="664" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="674" href="Algebra.Consequences.Base.html#629" class="Bound Operator">_≈_</a> <a id="678" href="Algebra.Consequences.Base.html#615" class="Bound Operator">_•_</a> <a id="682" class="Symbol">→</a> <a id="684" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="695" href="Algebra.Consequences.Base.html#629" class="Bound Operator">_≈_</a> <a id="699" href="Algebra.Consequences.Base.html#615" class="Bound Operator">_•_</a>
  <a id="705" href="Algebra.Consequences.Base.html#653" class="Function">sel⇒idem</a> <a id="714" href="Algebra.Consequences.Base.html#714" class="Bound">sel</a> <a id="718" href="Algebra.Consequences.Base.html#718" class="Bound">x</a> <a id="720" class="Symbol">=</a> <a id="722" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="729" class="Symbol">(</a><a id="730" href="Algebra.Consequences.Base.html#714" class="Bound">sel</a> <a id="734" href="Algebra.Consequences.Base.html#718" class="Bound">x</a> <a id="736" href="Algebra.Consequences.Base.html#718" class="Bound">x</a><a id="737" class="Symbol">)</a>

<a id="740" class="Keyword">module</a> <a id="747" href="Algebra.Consequences.Base.html#747" class="Module">_</a> <a id="749" class="Symbol">{</a><a id="750" href="Algebra.Consequences.Base.html#750" class="Bound">ℓ</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Algebra.Consequences.Base.html#754" class="Bound">f</a> <a id="756" class="Symbol">:</a> <a id="758" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="762" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="763" class="Symbol">}</a> <a id="765" class="Symbol">(</a><a id="766" href="Algebra.Consequences.Base.html#766" class="Bound Operator">_≈_</a> <a id="770" class="Symbol">:</a> <a id="772" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="776" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="778" href="Algebra.Consequences.Base.html#750" class="Bound">ℓ</a><a id="779" class="Symbol">)</a> <a id="781" class="Keyword">where</a>

  <a id="790" href="Algebra.Consequences.Base.html#790" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="823" class="Symbol">:</a> <a id="825" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="835" href="Algebra.Consequences.Base.html#766" class="Bound Operator">_≈_</a> <a id="839" class="Symbol">→</a>
                                     <a id="878" href="Algebra.Definitions.html#4080" class="Function">SelfInverse</a> <a id="890" href="Algebra.Consequences.Base.html#766" class="Bound Operator">_≈_</a> <a id="894" href="Algebra.Consequences.Base.html#754" class="Bound">f</a> <a id="896" class="Symbol">→</a>
                                     <a id="935" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="946" href="Algebra.Consequences.Base.html#766" class="Bound Operator">_≈_</a> <a id="950" href="Algebra.Consequences.Base.html#754" class="Bound">f</a>
  <a id="954" href="Algebra.Consequences.Base.html#790" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="987" href="Algebra.Consequences.Base.html#987" class="Bound">refl</a> <a id="992" href="Algebra.Consequences.Base.html#992" class="Bound">inv</a> <a id="996" class="Symbol">_</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Algebra.Consequences.Base.html#992" class="Bound">inv</a> <a id="1004" href="Algebra.Consequences.Base.html#987" class="Bound">refl</a>

<a id="1010" class="Comment">------------------------------------------------------------------------</a>
<a id="1083" class="Comment">-- DEPRECATED NAMES</a>
<a id="1103" class="Comment">------------------------------------------------------------------------</a>
<a id="1176" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1247" class="Comment">-- not guaranteed.</a>

<a id="1267" class="Comment">-- Version 2.0</a>

<a id="reflexive+selfInverse⇒involutive"></a><a id="1283" href="Algebra.Consequences.Base.html#1283" class="Function">reflexive+selfInverse⇒involutive</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Algebra.Consequences.Base.html#790" class="Function">reflexive∧selfInverse⇒involutive</a>
<a id="1351" class="Symbol">{-#</a> <a id="1355" class="Keyword">WARNING_ON_USAGE</a> <a id="1372" class="Pragma">reflexive+selfInverse⇒involutive</a>
<a id="1405" class="String">&quot;Warning: reflexive+selfInverse⇒involutive was deprecated in v2.0.
Please use reflexive∧selfInverse⇒involutive instead.&quot;</a>
<a id="1526" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity (specialised to propositional equality)</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="398" class="Symbol">{</a><a id="399" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Keyword">where</a>

<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="447" class="Keyword">using</a> <a id="453" class="Symbol">(</a><a id="454" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="458" class="Symbol">;</a> <a id="460" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="464" class="Symbol">)</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="677" class="Keyword">open</a> <a id="682" class="Keyword">import</a> <a id="689" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="704" class="Keyword">using</a> <a id="710" class="Symbol">(</a><a id="711" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="715" class="Symbol">)</a>

<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="775" class="Symbol">{</a><a id="776" class="Argument">A</a> <a id="778" class="Symbol">=</a> <a id="780" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="781" class="Symbol">}</a> <a id="783" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="822" class="Symbol">(</a><a id="823" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="830" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="831" class="Symbol">)</a> as <a id="Base"></a><a id="836" href="Algebra.Consequences.Propositional.html#836" class="Module">Base</a>

<a id="842" class="Comment">------------------------------------------------------------------------</a>
<a id="915" class="Comment">-- Re-export all proofs that don&#39;t require congruence or substitutivity</a>

<a id="988" class="Keyword">open</a> <a id="993" href="Algebra.Consequences.Propositional.html#836" class="Module">Base</a> <a id="998" class="Keyword">public</a>
  <a id="1007" class="Keyword">hiding</a>
  <a id="1016" class="Symbol">(</a> <a id="1018" href="Algebra.Consequences.Setoid.html#1335" class="Function">comm∧assoc⇒middleFour</a>
  <a id="1042" class="Symbol">;</a> <a id="1044" href="Algebra.Consequences.Setoid.html#1790" class="Function">identity∧middleFour⇒assoc</a>
  <a id="1072" class="Symbol">;</a> <a id="1074" href="Algebra.Consequences.Setoid.html#2212" class="Function">identity∧middleFour⇒comm</a>
  <a id="1101" class="Symbol">;</a> <a id="1103" href="Algebra.Consequences.Setoid.html#10215" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
  <a id="1133" class="Symbol">;</a> <a id="1135" href="Algebra.Consequences.Setoid.html#10957" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
  <a id="1165" class="Symbol">;</a> <a id="1167" href="Algebra.Consequences.Setoid.html#6752" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
  <a id="1195" class="Symbol">;</a> <a id="1197" href="Algebra.Consequences.Setoid.html#7239" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
  <a id="1225" class="Symbol">;</a> <a id="1227" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a>
  <a id="1248" class="Symbol">;</a> <a id="1250" href="Algebra.Consequences.Setoid.html#8225" class="Function">comm∧distrʳ⇒distrˡ</a>
  <a id="1271" class="Symbol">;</a> <a id="1273" href="Algebra.Consequences.Setoid.html#8789" class="Function">comm⇒sym[distribˡ]</a>
  <a id="1294" class="Symbol">;</a> <a id="1296" href="Algebra.Consequences.Setoid.html#11932" class="Function">subst∧comm⇒sym</a>
  <a id="1313" class="Symbol">;</a> <a id="1315" href="Algebra.Consequences.Setoid.html#12022" class="Function">wlog</a>
  <a id="1322" class="Symbol">;</a> <a id="1324" href="Algebra.Consequences.Base.html#653" class="Function">sel⇒idem</a>
<a id="1333" class="Comment">-- plus all the deprecated versions of the above</a>
  <a id="1384" class="Symbol">;</a> <a id="1386" href="Algebra.Consequences.Setoid.html#12455" class="Function">comm+assoc⇒middleFour</a>
  <a id="1410" class="Symbol">;</a> <a id="1412" href="Algebra.Consequences.Setoid.html#12647" class="Function">identity+middleFour⇒assoc</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Consequences.Setoid.html#12859" class="Function">identity+middleFour⇒comm</a>
  <a id="1469" class="Symbol">;</a> <a id="1471" href="Algebra.Consequences.Setoid.html#15494" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
  <a id="1501" class="Symbol">;</a> <a id="1503" href="Algebra.Consequences.Setoid.html#15716" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
  <a id="1533" class="Symbol">;</a> <a id="1535" href="Algebra.Consequences.Setoid.html#15938" class="Function">assoc+id+invʳ⇒invˡ-unique</a>
  <a id="1563" class="Symbol">;</a> <a id="1565" href="Algebra.Consequences.Setoid.html#16150" class="Function">assoc+id+invˡ⇒invʳ-unique</a>
  <a id="1593" class="Symbol">;</a> <a id="1595" href="Algebra.Consequences.Setoid.html#15140" class="Function">comm+distrˡ⇒distrʳ</a>
  <a id="1616" class="Symbol">;</a> <a id="1618" href="Algebra.Consequences.Setoid.html#15317" class="Function">comm+distrʳ⇒distrˡ</a>
  <a id="1639" class="Symbol">;</a> <a id="1641" href="Algebra.Consequences.Setoid.html#16362" class="Function">subst+comm⇒sym</a>
  <a id="1658" class="Symbol">)</a>

<a id="1661" class="Comment">------------------------------------------------------------------------</a>
<a id="1734" class="Comment">-- Group-like structures</a>

<a id="1760" class="Keyword">module</a> <a id="1767" href="Algebra.Consequences.Propositional.html#1767" class="Module">_</a> <a id="1769" class="Symbol">{</a><a id="1770" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="1774" href="Algebra.Consequences.Propositional.html#1774" class="Bound Operator">_⁻¹</a> <a id="1778" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a><a id="1779" class="Symbol">}</a> <a id="1781" class="Keyword">where</a>

  <a id="1790" href="Algebra.Consequences.Propositional.html#1790" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1830" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="1845" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="1847" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="1851" class="Symbol">→</a>
                              <a id="1883" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="1896" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="1898" href="Algebra.Consequences.Propositional.html#1774" class="Bound Operator">_⁻¹</a> <a id="1902" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="1906" class="Symbol">→</a>
                              <a id="1938" class="Symbol">∀</a> <a id="1940" href="Algebra.Consequences.Propositional.html#1940" class="Bound">x</a> <a id="1942" href="Algebra.Consequences.Propositional.html#1942" class="Bound">y</a> <a id="1944" class="Symbol">→</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Algebra.Consequences.Propositional.html#1940" class="Bound">x</a> <a id="1949" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">∙</a> <a id="1951" href="Algebra.Consequences.Propositional.html#1942" class="Bound">y</a><a id="1952" class="Symbol">)</a> <a id="1954" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1956" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Algebra.Consequences.Propositional.html#1940" class="Bound">x</a> <a id="1962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Algebra.Consequences.Propositional.html#1942" class="Bound">y</a> <a id="1967" href="Algebra.Consequences.Propositional.html#1774" class="Bound Operator">⁻¹</a><a id="1969" class="Symbol">)</a>
  <a id="1973" href="Algebra.Consequences.Propositional.html#1790" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Algebra.Consequences.Setoid.html#6752" class="Function">Base.assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2039" class="Symbol">_)</a>

  <a id="2045" href="Algebra.Consequences.Propositional.html#2045" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2085" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2100" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="2102" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="2106" class="Symbol">→</a>
                              <a id="2138" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="2150" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="2152" href="Algebra.Consequences.Propositional.html#1774" class="Bound Operator">_⁻¹</a> <a id="2156" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">_∙_</a> <a id="2160" class="Symbol">→</a>
                              <a id="2192" class="Symbol">∀</a> <a id="2194" href="Algebra.Consequences.Propositional.html#2194" class="Bound">x</a> <a id="2196" href="Algebra.Consequences.Propositional.html#2196" class="Bound">y</a> <a id="2198" class="Symbol">→</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Algebra.Consequences.Propositional.html#2194" class="Bound">x</a> <a id="2203" href="Algebra.Consequences.Propositional.html#1770" class="Bound Operator">∙</a> <a id="2205" href="Algebra.Consequences.Propositional.html#2196" class="Bound">y</a><a id="2206" class="Symbol">)</a> <a id="2208" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2210" href="Algebra.Consequences.Propositional.html#1778" class="Bound">ε</a> <a id="2212" class="Symbol">→</a> <a id="2214" href="Algebra.Consequences.Propositional.html#2196" class="Bound">y</a> <a id="2216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Algebra.Consequences.Propositional.html#2194" class="Bound">x</a> <a id="2221" href="Algebra.Consequences.Propositional.html#1774" class="Bound Operator">⁻¹</a><a id="2223" class="Symbol">)</a>
  <a id="2227" href="Algebra.Consequences.Propositional.html#2045" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Algebra.Consequences.Setoid.html#7239" class="Function">Base.assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2293" class="Symbol">_)</a>

<a id="2297" class="Comment">------------------------------------------------------------------------</a>
<a id="2370" class="Comment">-- Ring-like structures</a>

<a id="2395" class="Keyword">module</a> <a id="2402" href="Algebra.Consequences.Propositional.html#2402" class="Module">_</a> <a id="2404" class="Symbol">{</a><a id="2405" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2409" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a> <a id="2413" href="Algebra.Consequences.Propositional.html#2413" class="Bound Operator">-_</a> <a id="2416" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a><a id="2418" class="Symbol">}</a> <a id="2420" class="Keyword">where</a>

  <a id="2429" href="Algebra.Consequences.Propositional.html#2429" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2471" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2475" class="Symbol">→</a> <a id="2477" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a> <a id="2481" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="2498" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2502" class="Symbol">→</a>
                                <a id="2536" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="2550" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2553" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="2572" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2575" href="Algebra.Consequences.Propositional.html#2413" class="Bound Operator">-_</a> <a id="2578" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2582" class="Symbol">→</a>
                                <a id="2616" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2625" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2628" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a>
  <a id="2634" href="Algebra.Consequences.Propositional.html#2429" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2662" class="Symbol">=</a>
    <a id="2668" href="Algebra.Consequences.Setoid.html#10215" class="Function">Base.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2708" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2720" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a><a id="2723" class="Symbol">)</a>

  <a id="2728" href="Algebra.Consequences.Propositional.html#2728" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2770" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a> <a id="2780" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="2797" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2801" class="Symbol">→</a>
                                <a id="2835" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="2849" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2852" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="2871" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2874" href="Algebra.Consequences.Propositional.html#2413" class="Bound Operator">-_</a> <a id="2877" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a> <a id="2881" class="Symbol">→</a>
                                <a id="2915" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2925" href="Algebra.Consequences.Propositional.html#2416" class="Bound">0#</a> <a id="2928" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a>
  <a id="2934" href="Algebra.Consequences.Propositional.html#2728" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="2962" class="Symbol">=</a>
    <a id="2968" href="Algebra.Consequences.Setoid.html#10957" class="Function">Base.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3008" href="Algebra.Consequences.Propositional.html#2405" class="Bound Operator">_+_</a><a id="3011" class="Symbol">)</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3020" href="Algebra.Consequences.Propositional.html#2409" class="Bound Operator">_*_</a><a id="3023" class="Symbol">)</a>

<a id="3026" class="Comment">------------------------------------------------------------------------</a>
<a id="3099" class="Comment">-- Bisemigroup-like structures</a>

<a id="3131" class="Keyword">module</a> <a id="3138" href="Algebra.Consequences.Propositional.html#3138" class="Module">_</a> <a id="3140" class="Symbol">{</a><a id="3141" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a> <a id="3145" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3155" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3156" class="Symbol">}</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Algebra.Consequences.Propositional.html#3159" class="Bound">∙-comm</a> <a id="3166" class="Symbol">:</a> <a id="3168" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="3180" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a><a id="3183" class="Symbol">)</a> <a id="3185" class="Keyword">where</a>

  <a id="3194" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3213" class="Symbol">:</a> <a id="3215" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a> <a id="3219" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="3236" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a> <a id="3246" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="3263" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a>
  <a id="3269" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3288" class="Symbol">=</a> <a id="3290" href="Algebra.Consequences.Setoid.html#15140" class="Function">Base.comm+distrˡ⇒distrʳ</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3321" class="Symbol">_)</a> <a id="3324" href="Algebra.Consequences.Propositional.html#3159" class="Bound">∙-comm</a>

  <a id="3334" href="Algebra.Consequences.Propositional.html#3334" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a> <a id="3359" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="3376" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">_∙_</a> <a id="3386" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="3403" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a>
  <a id="3409" href="Algebra.Consequences.Propositional.html#3334" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3428" class="Symbol">=</a> <a id="3430" href="Algebra.Consequences.Setoid.html#8225" class="Function">Base.comm∧distrʳ⇒distrˡ</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3461" class="Symbol">_)</a> <a id="3464" href="Algebra.Consequences.Propositional.html#3159" class="Bound">∙-comm</a>

  <a id="3474" href="Algebra.Consequences.Propositional.html#3474" class="Function">comm⇒sym[distribˡ]</a> <a id="3493" class="Symbol">:</a> <a id="3495" class="Symbol">∀</a> <a id="3497" href="Algebra.Consequences.Propositional.html#3497" class="Bound">x</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3511" class="Symbol">(λ</a> <a id="3514" href="Algebra.Consequences.Propositional.html#3514" class="Bound">y</a> <a id="3516" href="Algebra.Consequences.Propositional.html#3516" class="Bound">z</a> <a id="3518" class="Symbol">→</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Algebra.Consequences.Propositional.html#3497" class="Bound">x</a> <a id="3523" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">◦</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Algebra.Consequences.Propositional.html#3514" class="Bound">y</a> <a id="3528" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">∙</a> <a id="3530" href="Algebra.Consequences.Propositional.html#3516" class="Bound">z</a><a id="3531" class="Symbol">))</a> <a id="3534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3536" class="Symbol">((</a><a id="3538" href="Algebra.Consequences.Propositional.html#3497" class="Bound">x</a> <a id="3540" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">◦</a> <a id="3542" href="Algebra.Consequences.Propositional.html#3514" class="Bound">y</a><a id="3543" class="Symbol">)</a> <a id="3545" href="Algebra.Consequences.Propositional.html#3141" class="Bound Operator">∙</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Algebra.Consequences.Propositional.html#3497" class="Bound">x</a> <a id="3550" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">◦</a> <a id="3552" href="Algebra.Consequences.Propositional.html#3516" class="Bound">z</a><a id="3553" class="Symbol">)))</a>
  <a id="3559" href="Algebra.Consequences.Propositional.html#3474" class="Function">comm⇒sym[distribˡ]</a> <a id="3578" class="Symbol">=</a> <a id="3580" href="Algebra.Consequences.Setoid.html#8789" class="Function">Base.comm⇒sym[distribˡ]</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3611" href="Algebra.Consequences.Propositional.html#3145" class="Bound Operator">_◦_</a><a id="3614" class="Symbol">)</a> <a id="3616" href="Algebra.Consequences.Propositional.html#3159" class="Bound">∙-comm</a>

<a id="3624" class="Comment">------------------------------------------------------------------------</a>
<a id="3697" class="Comment">-- Selectivity</a>

<a id="3713" class="Keyword">module</a> <a id="3720" href="Algebra.Consequences.Propositional.html#3720" class="Module">_</a> <a id="3722" class="Symbol">{</a><a id="3723" href="Algebra.Consequences.Propositional.html#3723" class="Bound Operator">_∙_</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3733" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3734" class="Symbol">}</a> <a id="3736" class="Keyword">where</a>

  <a id="3745" href="Algebra.Consequences.Propositional.html#3745" class="Function">sel⇒idem</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="3766" href="Algebra.Consequences.Propositional.html#3723" class="Bound Operator">_∙_</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="3783" href="Algebra.Consequences.Propositional.html#3723" class="Bound Operator">_∙_</a>
  <a id="3789" href="Algebra.Consequences.Propositional.html#3745" class="Function">sel⇒idem</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Algebra.Consequences.Base.html#653" class="Function">Base.sel⇒idem</a> <a id="3814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="3819" class="Comment">------------------------------------------------------------------------</a>
<a id="3892" class="Comment">-- Middle-Four Exchange</a>

<a id="3917" class="Keyword">module</a> <a id="3924" href="Algebra.Consequences.Propositional.html#3924" class="Module">_</a> <a id="3926" class="Symbol">{</a><a id="3927" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="3931" class="Symbol">:</a> <a id="3933" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3937" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Keyword">where</a>

  <a id="3949" href="Algebra.Consequences.Propositional.html#3949" class="Function">comm∧assoc⇒middleFour</a> <a id="3971" class="Symbol">:</a> <a id="3973" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="3985" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="3989" class="Symbol">→</a> <a id="3991" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="4003" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4007" class="Symbol">→</a>
                          <a id="4035" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4039" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="4058" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a>
  <a id="4064" href="Algebra.Consequences.Propositional.html#3949" class="Function">comm∧assoc⇒middleFour</a> <a id="4086" class="Symbol">=</a> <a id="4088" href="Algebra.Consequences.Setoid.html#1335" class="Function">Base.comm∧assoc⇒middleFour</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="4122" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a><a id="4125" class="Symbol">)</a>

  <a id="4130" href="Algebra.Consequences.Propositional.html#4130" class="Function">identity∧middleFour⇒assoc</a> <a id="4156" class="Symbol">:</a> <a id="4158" class="Symbol">{</a><a id="4159" href="Algebra.Consequences.Propositional.html#4159" class="Bound">e</a> <a id="4161" class="Symbol">:</a> <a id="4163" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4164" class="Symbol">}</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="4177" href="Algebra.Consequences.Propositional.html#4159" class="Bound">e</a> <a id="4179" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4183" class="Symbol">→</a>
                              <a id="4215" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4219" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="4238" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4242" class="Symbol">→</a>
                              <a id="4274" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="4286" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a>
  <a id="4292" href="Algebra.Consequences.Propositional.html#4130" class="Function">identity∧middleFour⇒assoc</a> <a id="4318" class="Symbol">=</a> <a id="4320" href="Algebra.Consequences.Setoid.html#1790" class="Function">Base.identity∧middleFour⇒assoc</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="4358" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a><a id="4361" class="Symbol">)</a>

  <a id="4366" href="Algebra.Consequences.Propositional.html#4366" class="Function">identity∧middleFour⇒comm</a> <a id="4391" class="Symbol">:</a> <a id="4393" class="Symbol">{</a><a id="4394" href="Algebra.Consequences.Propositional.html#4394" class="Bound Operator">_+_</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4404" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4405" class="Symbol">}</a> <a id="4407" class="Symbol">{</a><a id="4408" href="Algebra.Consequences.Propositional.html#4408" class="Bound">e</a> <a id="4410" class="Symbol">:</a> <a id="4412" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4413" class="Symbol">}</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="4426" href="Algebra.Consequences.Propositional.html#4408" class="Bound">e</a> <a id="4428" href="Algebra.Consequences.Propositional.html#4394" class="Bound Operator">_+_</a> <a id="4432" class="Symbol">→</a>
                             <a id="4463" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a> <a id="4467" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="4486" href="Algebra.Consequences.Propositional.html#4394" class="Bound Operator">_+_</a> <a id="4490" class="Symbol">→</a>
                             <a id="4521" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4533" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a>
  <a id="4539" href="Algebra.Consequences.Propositional.html#4366" class="Function">identity∧middleFour⇒comm</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Algebra.Consequences.Setoid.html#2212" class="Function">Base.identity∧middleFour⇒comm</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="4603" href="Algebra.Consequences.Propositional.html#3927" class="Bound Operator">_∙_</a><a id="4606" class="Symbol">)</a>

<a id="4609" class="Comment">------------------------------------------------------------------------</a>
<a id="4682" class="Comment">-- Without Loss of Generality</a>

<a id="4713" class="Keyword">module</a> <a id="4720" href="Algebra.Consequences.Propositional.html#4720" class="Module">_</a> <a id="4722" class="Symbol">{</a><a id="4723" href="Algebra.Consequences.Propositional.html#4723" class="Bound">p</a><a id="4724" class="Symbol">}</a> <a id="4726" class="Symbol">{</a><a id="4727" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a> <a id="4729" class="Symbol">:</a> <a id="4731" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4736" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="4738" href="Algebra.Consequences.Propositional.html#4723" class="Bound">p</a><a id="4739" class="Symbol">}</a> <a id="4741" class="Keyword">where</a>

  <a id="4750" href="Algebra.Consequences.Propositional.html#4750" class="Function">subst∧comm⇒sym</a> <a id="4765" class="Symbol">:</a> <a id="4767" class="Symbol">∀</a> <a id="4769" class="Symbol">{</a><a id="4770" href="Algebra.Consequences.Propositional.html#4770" class="Bound">f</a><a id="4771" class="Symbol">}</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Algebra.Consequences.Propositional.html#4774" class="Bound">f-comm</a> <a id="4781" class="Symbol">:</a> <a id="4783" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4795" href="Algebra.Consequences.Propositional.html#4770" class="Bound">f</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a>
                   <a id="4819" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="4829" class="Symbol">(λ</a> <a id="4832" href="Algebra.Consequences.Propositional.html#4832" class="Bound">a</a> <a id="4834" href="Algebra.Consequences.Propositional.html#4834" class="Bound">b</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Algebra.Consequences.Propositional.html#4770" class="Bound">f</a> <a id="4843" href="Algebra.Consequences.Propositional.html#4832" class="Bound">a</a> <a id="4845" href="Algebra.Consequences.Propositional.html#4834" class="Bound">b</a><a id="4846" class="Symbol">))</a>
  <a id="4851" href="Algebra.Consequences.Propositional.html#4750" class="Function">subst∧comm⇒sym</a> <a id="4866" class="Symbol">=</a> <a id="4868" href="Algebra.Consequences.Setoid.html#11932" class="Function">Base.subst∧comm⇒sym</a> <a id="4888" class="Symbol">{</a><a id="4889" class="Argument">P</a> <a id="4891" class="Symbol">=</a> <a id="4893" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a><a id="4894" class="Symbol">}</a> <a id="4896" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a>

  <a id="4905" href="Algebra.Consequences.Propositional.html#4905" class="Function">wlog</a> <a id="4910" class="Symbol">:</a> <a id="4912" class="Symbol">∀</a> <a id="4914" class="Symbol">{</a><a id="4915" href="Algebra.Consequences.Propositional.html#4915" class="Bound">f</a><a id="4916" class="Symbol">}</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Algebra.Consequences.Propositional.html#4919" class="Bound">f-comm</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4940" href="Algebra.Consequences.Propositional.html#4915" class="Bound">f</a><a id="4941" class="Symbol">)</a> <a id="4943" class="Symbol">→</a>
         <a id="4954" class="Symbol">∀</a> <a id="4956" class="Symbol">{</a><a id="4957" href="Algebra.Consequences.Propositional.html#4957" class="Bound">r</a><a id="4958" class="Symbol">}</a> <a id="4960" class="Symbol">{</a><a id="4961" href="Algebra.Consequences.Propositional.html#4961" class="Bound Operator">_R_</a> <a id="4965" class="Symbol">:</a> <a id="4967" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4971" class="Symbol">_</a> <a id="4973" href="Algebra.Consequences.Propositional.html#4957" class="Bound">r</a><a id="4974" class="Symbol">}</a> <a id="4976" class="Symbol">→</a> <a id="4978" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="4984" href="Algebra.Consequences.Propositional.html#4961" class="Bound Operator">_R_</a> <a id="4988" class="Symbol">→</a>
         <a id="4999" class="Symbol">(∀</a> <a id="5002" href="Algebra.Consequences.Propositional.html#5002" class="Bound">a</a> <a id="5004" href="Algebra.Consequences.Propositional.html#5004" class="Bound">b</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="Algebra.Consequences.Propositional.html#5002" class="Bound">a</a> <a id="5010" href="Algebra.Consequences.Propositional.html#4961" class="Bound Operator">R</a> <a id="5012" href="Algebra.Consequences.Propositional.html#5004" class="Bound">b</a> <a id="5014" class="Symbol">→</a> <a id="5016" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Algebra.Consequences.Propositional.html#4915" class="Bound">f</a> <a id="5021" href="Algebra.Consequences.Propositional.html#5002" class="Bound">a</a> <a id="5023" href="Algebra.Consequences.Propositional.html#5004" class="Bound">b</a><a id="5024" class="Symbol">))</a> <a id="5027" class="Symbol">→</a>
         <a id="5038" class="Symbol">∀</a> <a id="5040" href="Algebra.Consequences.Propositional.html#5040" class="Bound">a</a> <a id="5042" href="Algebra.Consequences.Propositional.html#5042" class="Bound">b</a> <a id="5044" class="Symbol">→</a> <a id="5046" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Algebra.Consequences.Propositional.html#4915" class="Bound">f</a> <a id="5051" href="Algebra.Consequences.Propositional.html#5040" class="Bound">a</a> <a id="5053" href="Algebra.Consequences.Propositional.html#5042" class="Bound">b</a><a id="5054" class="Symbol">)</a>
  <a id="5058" href="Algebra.Consequences.Propositional.html#4905" class="Function">wlog</a> <a id="5063" class="Symbol">=</a> <a id="5065" href="Algebra.Consequences.Setoid.html#12022" class="Function">Base.wlog</a> <a id="5075" class="Symbol">{</a><a id="5076" class="Argument">P</a> <a id="5078" class="Symbol">=</a> <a id="5080" href="Algebra.Consequences.Propositional.html#4727" class="Bound">P</a><a id="5081" class="Symbol">}</a> <a id="5083" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a>


<a id="5091" class="Comment">------------------------------------------------------------------------</a>
<a id="5164" class="Comment">-- DEPRECATED NAMES</a>
<a id="5184" class="Comment">------------------------------------------------------------------------</a>
<a id="5257" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="5328" class="Comment">-- not guaranteed.</a>

<a id="5348" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="5364" href="Algebra.Consequences.Propositional.html#5364" class="Function">comm+assoc⇒middleFour</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="Algebra.Consequences.Propositional.html#3949" class="Function">comm∧assoc⇒middleFour</a>
<a id="5410" class="Symbol">{-#</a> <a id="5414" class="Keyword">WARNING_ON_USAGE</a> <a id="5431" class="Pragma">comm+assoc⇒middleFour</a>
<a id="5453" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="5552" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="5556" href="Algebra.Consequences.Propositional.html#5556" class="Function">identity+middleFour⇒assoc</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="Algebra.Consequences.Propositional.html#4130" class="Function">identity∧middleFour⇒assoc</a>
<a id="5610" class="Symbol">{-#</a> <a id="5614" class="Keyword">WARNING_ON_USAGE</a> <a id="5631" class="Pragma">identity+middleFour⇒assoc</a>
<a id="5657" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="5764" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="5768" href="Algebra.Consequences.Propositional.html#5768" class="Function">identity+middleFour⇒comm</a> <a id="5793" class="Symbol">=</a> <a id="5795" href="Algebra.Consequences.Propositional.html#4366" class="Function">identity∧middleFour⇒comm</a>
<a id="5820" class="Symbol">{-#</a> <a id="5824" class="Keyword">WARNING_ON_USAGE</a> <a id="5841" class="Pragma">identity+middleFour⇒comm</a>
<a id="5866" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="5971" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="5975" href="Algebra.Consequences.Propositional.html#5975" class="Function">comm+distrˡ⇒distrʳ</a> <a id="5994" class="Symbol">=</a> <a id="5996" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="6015" class="Symbol">{-#</a> <a id="6019" class="Keyword">WARNING_ON_USAGE</a> <a id="6036" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="6055" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="6148" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="6152" href="Algebra.Consequences.Propositional.html#6152" class="Function">comm+distrʳ⇒distrˡ</a> <a id="6171" class="Symbol">=</a> <a id="6173" href="Algebra.Consequences.Propositional.html#3334" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="6192" class="Symbol">{-#</a> <a id="6196" class="Keyword">WARNING_ON_USAGE</a> <a id="6213" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="6232" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="6325" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="6329" href="Algebra.Consequences.Propositional.html#6329" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="6357" class="Symbol">=</a> <a id="6359" href="Algebra.Consequences.Propositional.html#2429" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="6387" class="Symbol">{-#</a> <a id="6391" class="Keyword">WARNING_ON_USAGE</a> <a id="6408" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="6436" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="6547" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="6551" href="Algebra.Consequences.Propositional.html#6551" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Algebra.Consequences.Propositional.html#2728" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="6609" class="Symbol">{-#</a> <a id="6613" class="Keyword">WARNING_ON_USAGE</a> <a id="6630" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="6658" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="6769" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="6773" href="Algebra.Consequences.Propositional.html#6773" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="6799" class="Symbol">=</a> <a id="6801" href="Algebra.Consequences.Propositional.html#1790" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="6827" class="Symbol">{-#</a> <a id="6831" class="Keyword">WARNING_ON_USAGE</a> <a id="6848" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="6874" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="6981" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="6985" href="Algebra.Consequences.Propositional.html#6985" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="7011" class="Symbol">=</a> <a id="7013" href="Algebra.Consequences.Propositional.html#2045" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="7039" class="Symbol">{-#</a> <a id="7043" class="Keyword">WARNING_ON_USAGE</a> <a id="7060" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="7086" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="7193" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="7197" href="Algebra.Consequences.Propositional.html#7197" class="Function">subst+comm⇒sym</a> <a id="7212" class="Symbol">=</a> <a id="7214" href="Algebra.Consequences.Propositional.html#4750" class="Function">subst∧comm⇒sym</a>
<a id="7229" class="Symbol">{-#</a> <a id="7233" class="Keyword">WARNING_ON_USAGE</a> <a id="7250" class="Pragma">subst+comm⇒sym</a>
<a id="7265" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="7350" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity, when the underlying relation is a setoid</a>
<a id="237" class="Comment">------------------------------------------------------------------------</a>

<a id="311" class="Symbol">{-#</a> <a id="315" class="Keyword">OPTIONS</a> <a id="323" class="Pragma">--cubical-compatible</a> <a id="344" class="Pragma">--safe</a> <a id="351" class="Symbol">#-}</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="399" class="Symbol">)</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a><a id="513" class="Symbol">;</a> <a id="515" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="524" class="Symbol">;</a> <a id="526" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="531" class="Symbol">)</a>

<a id="534" class="Keyword">module</a> <a id="541" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="569" class="Symbol">{</a><a id="570" href="Algebra.Consequences.Setoid.html#570" class="Bound">a</a> <a id="572" href="Algebra.Consequences.Setoid.html#572" class="Bound">ℓ</a><a id="573" class="Symbol">}</a> <a id="575" class="Symbol">(</a><a id="576" href="Algebra.Consequences.Setoid.html#576" class="Bound">S</a> <a id="578" class="Symbol">:</a> <a id="580" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="587" href="Algebra.Consequences.Setoid.html#570" class="Bound">a</a> <a id="589" href="Algebra.Consequences.Setoid.html#572" class="Bound">ℓ</a><a id="590" class="Symbol">)</a> <a id="592" class="Keyword">where</a>

<a id="599" class="Keyword">open</a> <a id="604" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="611" href="Algebra.Consequences.Setoid.html#576" class="Bound">S</a> <a id="613" class="Keyword">renaming</a> <a id="622" class="Symbol">(</a><a id="623" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="631" class="Symbol">to</a> <a id="634" class="Field">A</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="694" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="735" class="Symbol">;</a> <a id="737" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="783" class="Symbol">)</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Function.Base.html" class="Module">Function.Base</a> <a id="811" class="Keyword">using</a> <a id="817" class="Symbol">(</a><a id="818" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="821" class="Symbol">;</a> <a id="823" href="Function.Base.html#704" class="Function">id</a><a id="825" class="Symbol">;</a> <a id="827" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="830" class="Symbol">)</a>
<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="865" class="Keyword">import</a> <a id="872" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="901" class="Symbol">as</a> <a id="904" class="Module">Bin</a>
<a id="908" class="Keyword">open</a> <a id="913" class="Keyword">import</a> <a id="920" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="953" href="Algebra.Consequences.Setoid.html#576" class="Bound">S</a>
<a id="955" class="Keyword">open</a> <a id="960" class="Keyword">import</a> <a id="967" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="982" class="Keyword">using</a> <a id="988" class="Symbol">(</a><a id="989" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="993" class="Symbol">)</a>

<a id="996" class="Comment">------------------------------------------------------------------------</a>
<a id="1069" class="Comment">-- Re-exports</a>

<a id="1084" class="Comment">-- Export base lemmas that don&#39;t require the setoid</a>

<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a> <a id="1175" class="Keyword">public</a>

<a id="1183" class="Comment">------------------------------------------------------------------------</a>
<a id="1256" class="Comment">-- MiddleFourExchange</a>

<a id="1279" class="Keyword">module</a> <a id="1286" href="Algebra.Consequences.Setoid.html#1286" class="Module">_</a> <a id="1288" class="Symbol">{</a><a id="1289" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1299" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="1300" class="Symbol">}</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="1321" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Keyword">where</a>

  <a id="1335" href="Algebra.Consequences.Setoid.html#1335" class="Function">comm∧assoc⇒middleFour</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1371" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1389" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1393" class="Symbol">→</a>
                          <a id="1421" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1425" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="1444" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a>
  <a id="1450" href="Algebra.Consequences.Setoid.html#1335" class="Function">comm∧assoc⇒middleFour</a> <a id="1472" href="Algebra.Consequences.Setoid.html#1472" class="Bound">comm</a> <a id="1477" href="Algebra.Consequences.Setoid.html#1477" class="Bound">assoc</a> <a id="1483" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1485" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1487" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1489" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1503" class="Symbol">(</a><a id="1504" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1506" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1508" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a><a id="1509" class="Symbol">)</a> <a id="1511" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1516" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1518" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1524" href="Algebra.Consequences.Setoid.html#1477" class="Bound">assoc</a> <a id="1530" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1532" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1537" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1539" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1540" class="Symbol">)</a> <a id="1542" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1548" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1550" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1555" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1560" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1562" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1563" class="Symbol">))</a> <a id="1566" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1569" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="1574" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Algebra.Consequences.Setoid.html#1477" class="Bound">assoc</a> <a id="1591" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1593" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1595" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1596" class="Symbol">))</a> <a id="1599" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1605" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1607" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1609" class="Symbol">((</a><a id="1611" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1613" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1615" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a><a id="1616" class="Symbol">)</a> <a id="1618" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1620" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1621" class="Symbol">)</a> <a id="1623" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1626" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="1631" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Algebra.Consequences.Setoid.html#1472" class="Bound">comm</a> <a id="1648" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1650" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a><a id="1651" class="Symbol">)</a> <a id="1653" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1665" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1667" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1669" class="Symbol">((</a><a id="1671" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1673" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1675" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a><a id="1676" class="Symbol">)</a> <a id="1678" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1680" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1686" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="1691" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Algebra.Consequences.Setoid.html#1477" class="Bound">assoc</a> <a id="1703" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1705" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1707" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1708" class="Symbol">)</a> <a id="1710" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1716" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1718" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1723" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1725" class="Symbol">(</a><a id="1726" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1728" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1730" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1731" class="Symbol">))</a> <a id="1734" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1737" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Algebra.Consequences.Setoid.html#1477" class="Bound">assoc</a> <a id="1748" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1750" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1755" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1757" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1758" class="Symbol">))</a> <a id="1761" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1767" class="Symbol">(</a><a id="1768" href="Algebra.Consequences.Setoid.html#1483" class="Bound">w</a> <a id="1770" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1772" href="Algebra.Consequences.Setoid.html#1487" class="Bound">y</a><a id="1773" class="Symbol">)</a> <a id="1775" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Algebra.Consequences.Setoid.html#1485" class="Bound">x</a> <a id="1780" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="1782" href="Algebra.Consequences.Setoid.html#1489" class="Bound">z</a><a id="1783" class="Symbol">)</a> <a id="1785" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="1790" href="Algebra.Consequences.Setoid.html#1790" class="Function">identity∧middleFour⇒assoc</a> <a id="1816" class="Symbol">:</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Algebra.Consequences.Setoid.html#1819" class="Bound">e</a> <a id="1821" class="Symbol">:</a> <a id="1823" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="1837" href="Algebra.Consequences.Setoid.html#1819" class="Bound">e</a> <a id="1839" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1843" class="Symbol">→</a>
                              <a id="1875" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1879" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="1898" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="1902" class="Symbol">→</a>
                              <a id="1934" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1946" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a>
  <a id="1952" href="Algebra.Consequences.Setoid.html#1790" class="Function">identity∧middleFour⇒assoc</a> <a id="1978" class="Symbol">{</a><a id="1979" href="Algebra.Consequences.Setoid.html#1979" class="Bound">e</a><a id="1980" class="Symbol">}</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Algebra.Consequences.Setoid.html#1983" class="Bound">identityˡ</a> <a id="1993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1995" href="Algebra.Consequences.Setoid.html#1995" class="Bound">identityʳ</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Algebra.Consequences.Setoid.html#2006" class="Bound">middleFour</a> <a id="2017" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2019" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a> <a id="2021" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2035" class="Symbol">(</a><a id="2036" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2038" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2040" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a><a id="2041" class="Symbol">)</a> <a id="2043" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2045" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a>       <a id="2053" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2056" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="2061" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Algebra.Consequences.Setoid.html#1983" class="Bound">identityˡ</a> <a id="2082" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a><a id="2083" class="Symbol">))</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2092" class="Symbol">(</a><a id="2093" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2095" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2097" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a><a id="2098" class="Symbol">)</a> <a id="2100" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Algebra.Consequences.Setoid.html#1979" class="Bound">e</a> <a id="2105" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2107" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a><a id="2108" class="Symbol">)</a> <a id="2110" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2113" href="Algebra.Consequences.Setoid.html#2006" class="Bound">middleFour</a> <a id="2124" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2126" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a> <a id="2128" href="Algebra.Consequences.Setoid.html#1979" class="Bound">e</a> <a id="2130" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a> <a id="2132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2138" class="Symbol">(</a><a id="2139" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2141" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2143" href="Algebra.Consequences.Setoid.html#1979" class="Bound">e</a><a id="2144" class="Symbol">)</a> <a id="2146" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a> <a id="2151" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2153" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a><a id="2154" class="Symbol">)</a> <a id="2156" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2159" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Algebra.Consequences.Setoid.html#1995" class="Bound">identityʳ</a> <a id="2175" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a><a id="2176" class="Symbol">)</a> <a id="2178" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2183" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2189" href="Algebra.Consequences.Setoid.html#2017" class="Bound">x</a> <a id="2191" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Algebra.Consequences.Setoid.html#2019" class="Bound">y</a> <a id="2196" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2198" href="Algebra.Consequences.Setoid.html#2021" class="Bound">z</a><a id="2199" class="Symbol">)</a>       <a id="2207" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="2212" href="Algebra.Consequences.Setoid.html#2212" class="Function">identity∧middleFour⇒comm</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">{</a><a id="2240" href="Algebra.Consequences.Setoid.html#2240" class="Bound Operator">_+_</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2250" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">{</a><a id="2254" href="Algebra.Consequences.Setoid.html#2254" class="Bound">e</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="2259" class="Symbol">}</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2272" href="Algebra.Consequences.Setoid.html#2254" class="Bound">e</a> <a id="2274" href="Algebra.Consequences.Setoid.html#2240" class="Bound Operator">_+_</a> <a id="2278" class="Symbol">→</a>
                             <a id="2309" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a> <a id="2313" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="2332" href="Algebra.Consequences.Setoid.html#2240" class="Bound Operator">_+_</a> <a id="2336" class="Symbol">→</a>
                             <a id="2367" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="2379" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">_∙_</a>
  <a id="2385" href="Algebra.Consequences.Setoid.html#2212" class="Function">identity∧middleFour⇒comm</a> <a id="2410" class="Symbol">{</a><a id="2411" href="Algebra.Consequences.Setoid.html#2411" class="Bound Operator">_+_</a><a id="2414" class="Symbol">}</a> <a id="2416" class="Symbol">{</a><a id="2417" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a><a id="2418" class="Symbol">}</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Algebra.Consequences.Setoid.html#2421" class="Bound">identityˡ</a> <a id="2431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2433" href="Algebra.Consequences.Setoid.html#2433" class="Bound">identityʳ</a><a id="2442" class="Symbol">)</a> <a id="2444" href="Algebra.Consequences.Setoid.html#2444" class="Bound">middleFour</a> <a id="2455" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a> <a id="2457" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a>
    <a id="2463" class="Symbol">=</a> <a id="2465" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2475" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a> <a id="2477" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2479" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a>             <a id="2493" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2496" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Algebra.Consequences.Setoid.html#2421" class="Bound">identityˡ</a> <a id="2517" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a><a id="2518" class="Symbol">)</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Algebra.Consequences.Setoid.html#2433" class="Bound">identityʳ</a> <a id="2531" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a><a id="2532" class="Symbol">))</a> <a id="2535" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2541" class="Symbol">(</a><a id="2542" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a> <a id="2544" href="Algebra.Consequences.Setoid.html#2411" class="Bound Operator">+</a> <a id="2546" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a><a id="2547" class="Symbol">)</a> <a id="2549" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a> <a id="2554" href="Algebra.Consequences.Setoid.html#2411" class="Bound Operator">+</a> <a id="2556" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a><a id="2557" class="Symbol">)</a> <a id="2559" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2562" href="Algebra.Consequences.Setoid.html#2444" class="Bound">middleFour</a> <a id="2573" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a> <a id="2575" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a> <a id="2577" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a> <a id="2579" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a> <a id="2581" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2587" class="Symbol">(</a><a id="2588" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a> <a id="2590" href="Algebra.Consequences.Setoid.html#2411" class="Bound Operator">+</a> <a id="2592" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a><a id="2593" class="Symbol">)</a> <a id="2595" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a> <a id="2600" href="Algebra.Consequences.Setoid.html#2411" class="Bound Operator">+</a> <a id="2602" href="Algebra.Consequences.Setoid.html#2417" class="Bound">e</a><a id="2603" class="Symbol">)</a> <a id="2605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2608" href="Algebra.Consequences.Setoid.html#1303" class="Bound">cong</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Algebra.Consequences.Setoid.html#2421" class="Bound">identityˡ</a> <a id="2624" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Algebra.Consequences.Setoid.html#2433" class="Bound">identityʳ</a> <a id="2638" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2647" href="Algebra.Consequences.Setoid.html#2457" class="Bound">y</a> <a id="2649" href="Algebra.Consequences.Setoid.html#1289" class="Bound Operator">∙</a> <a id="2651" href="Algebra.Consequences.Setoid.html#2455" class="Bound">x</a>             <a id="2665" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2668" class="Comment">------------------------------------------------------------------------</a>
<a id="2741" class="Comment">-- SelfInverse</a>

<a id="2757" class="Keyword">module</a> <a id="2764" href="Algebra.Consequences.Setoid.html#2764" class="Module">_</a> <a id="2766" class="Symbol">{</a><a id="2767" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2775" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Algebra.Definitions.html#4080" class="Function">SelfInverse</a> <a id="2798" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Keyword">where</a>

  <a id="2810" href="Algebra.Consequences.Setoid.html#2810" class="Function">selfInverse⇒involutive</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="2846" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="2850" href="Algebra.Consequences.Setoid.html#2810" class="Function">selfInverse⇒involutive</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Algebra.Consequences.Base.html#790" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="2908" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2912" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2917" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a>

  <a id="2925" href="Algebra.Consequences.Setoid.html#2925" class="Function">selfInverse⇒congruent</a> <a id="2947" class="Symbol">:</a> <a id="2949" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2959" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2963" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2967" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="2971" href="Algebra.Consequences.Setoid.html#2925" class="Function">selfInverse⇒congruent</a> <a id="2993" class="Symbol">{</a><a id="2994" href="Algebra.Consequences.Setoid.html#2994" class="Bound">x</a><a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">{</a><a id="2998" href="Algebra.Consequences.Setoid.html#2998" class="Bound">y</a><a id="2999" class="Symbol">}</a> <a id="3001" href="Algebra.Consequences.Setoid.html#3001" class="Bound">x≈y</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3028" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3033" href="Algebra.Consequences.Setoid.html#2994" class="Bound">x</a><a id="3034" class="Symbol">)</a> <a id="3036" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3039" href="Algebra.Consequences.Setoid.html#2810" class="Function">selfInverse⇒involutive</a> <a id="3062" href="Algebra.Consequences.Setoid.html#2994" class="Bound">x</a> <a id="3064" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3070" href="Algebra.Consequences.Setoid.html#2994" class="Bound">x</a>       <a id="3078" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3081" href="Algebra.Consequences.Setoid.html#3001" class="Bound">x≈y</a> <a id="3085" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3091" href="Algebra.Consequences.Setoid.html#2998" class="Bound">y</a>       <a id="3099" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="3100" class="Symbol">))</a>

  <a id="3106" href="Algebra.Consequences.Setoid.html#3106" class="Function">selfInverse⇒inverseᵇ</a> <a id="3127" class="Symbol">:</a> <a id="3129" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3138" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3142" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3146" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3148" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="3152" href="Algebra.Consequences.Setoid.html#3106" class="Function">selfInverse⇒inverseᵇ</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="3180" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3182" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="3186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3188" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="3193" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3195" href="Relation.Binary.Structures.html#1200" class="Function">sym</a>

  <a id="3202" href="Algebra.Consequences.Setoid.html#3202" class="Function">selfInverse⇒surjective</a> <a id="3225" class="Symbol">:</a> <a id="3227" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3238" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3242" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3246" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="3250" href="Algebra.Consequences.Setoid.html#3202" class="Function">selfInverse⇒surjective</a> <a id="3273" href="Algebra.Consequences.Setoid.html#3273" class="Bound">y</a> <a id="3275" class="Symbol">=</a> <a id="3277" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3279" href="Algebra.Consequences.Setoid.html#3273" class="Bound">y</a> <a id="3281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3283" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="3288" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3290" href="Relation.Binary.Structures.html#1200" class="Function">sym</a>

  <a id="3297" href="Algebra.Consequences.Setoid.html#3297" class="Function">selfInverse⇒injective</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3331" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3335" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3339" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="3343" href="Algebra.Consequences.Setoid.html#3297" class="Function">selfInverse⇒injective</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Algebra.Consequences.Setoid.html#3366" class="Bound">x</a><a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">{</a><a id="3370" href="Algebra.Consequences.Setoid.html#3370" class="Bound">y</a><a id="3371" class="Symbol">}</a> <a id="3373" href="Algebra.Consequences.Setoid.html#3373" class="Bound">x≈y</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3389" href="Algebra.Consequences.Setoid.html#3366" class="Bound">x</a>       <a id="3397" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="3400" href="Algebra.Consequences.Setoid.html#2779" class="Bound">self</a> <a id="3405" href="Algebra.Consequences.Setoid.html#3373" class="Bound">x≈y</a> <a id="3409" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="3415" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a> <a id="3420" href="Algebra.Consequences.Setoid.html#3370" class="Bound">y</a><a id="3421" class="Symbol">)</a> <a id="3423" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3426" href="Algebra.Consequences.Setoid.html#2810" class="Function">selfInverse⇒involutive</a> <a id="3449" href="Algebra.Consequences.Setoid.html#3370" class="Bound">y</a> <a id="3451" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3457" href="Algebra.Consequences.Setoid.html#3370" class="Bound">y</a>       <a id="3465" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3470" href="Algebra.Consequences.Setoid.html#3470" class="Function">selfInverse⇒bijective</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3504" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3508" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3512" href="Algebra.Consequences.Setoid.html#2767" class="Bound">f</a>
  <a id="3516" href="Algebra.Consequences.Setoid.html#3470" class="Function">selfInverse⇒bijective</a> <a id="3538" class="Symbol">=</a> <a id="3540" href="Algebra.Consequences.Setoid.html#3297" class="Function">selfInverse⇒injective</a> <a id="3562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3564" href="Algebra.Consequences.Setoid.html#3202" class="Function">selfInverse⇒surjective</a>

<a id="3588" class="Comment">------------------------------------------------------------------------</a>
<a id="3661" class="Comment">-- Magma-like structures</a>

<a id="3687" class="Keyword">module</a> <a id="3694" href="Algebra.Consequences.Setoid.html#3694" class="Module">_</a> <a id="3696" class="Symbol">{</a><a id="3697" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3707" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="3708" class="Symbol">}</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Algebra.Consequences.Setoid.html#3711" class="Bound">comm</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="3730" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a><a id="3733" class="Symbol">)</a> <a id="3735" class="Keyword">where</a>

  <a id="3744" href="Algebra.Consequences.Setoid.html#3744" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="3784" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="3808" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a>
  <a id="3814" href="Algebra.Consequences.Setoid.html#3744" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="3835" href="Algebra.Consequences.Setoid.html#3835" class="Bound">cancelˡ</a> <a id="3843" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3845" href="Algebra.Consequences.Setoid.html#3845" class="Bound">y</a> <a id="3847" href="Algebra.Consequences.Setoid.html#3847" class="Bound">z</a> <a id="3849" href="Algebra.Consequences.Setoid.html#3849" class="Bound">eq</a> <a id="3852" class="Symbol">=</a> <a id="3854" href="Algebra.Consequences.Setoid.html#3835" class="Bound">cancelˡ</a> <a id="3862" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3864" href="Algebra.Consequences.Setoid.html#3845" class="Bound">y</a> <a id="3866" href="Algebra.Consequences.Setoid.html#3847" class="Bound">z</a> <a id="3868" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3870" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3880" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3882" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="3884" href="Algebra.Consequences.Setoid.html#3845" class="Bound">y</a> <a id="3886" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3889" href="Algebra.Consequences.Setoid.html#3711" class="Bound">comm</a> <a id="3894" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3896" href="Algebra.Consequences.Setoid.html#3845" class="Bound">y</a> <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3904" href="Algebra.Consequences.Setoid.html#3845" class="Bound">y</a> <a id="3906" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="3908" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3910" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3913" href="Algebra.Consequences.Setoid.html#3849" class="Bound">eq</a> <a id="3916" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3922" href="Algebra.Consequences.Setoid.html#3847" class="Bound">z</a> <a id="3924" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="3926" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3928" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3931" href="Algebra.Consequences.Setoid.html#3711" class="Bound">comm</a> <a id="3936" href="Algebra.Consequences.Setoid.html#3847" class="Bound">z</a> <a id="3938" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3940" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3946" href="Algebra.Consequences.Setoid.html#3843" class="Bound">x</a> <a id="3948" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="3950" href="Algebra.Consequences.Setoid.html#3847" class="Bound">z</a> <a id="3952" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3957" href="Algebra.Consequences.Setoid.html#3957" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="3978" class="Symbol">:</a> <a id="3980" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="3998" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a> <a id="4002" class="Symbol">→</a> <a id="4004" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="4021" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">_∙_</a>
  <a id="4027" href="Algebra.Consequences.Setoid.html#3957" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4048" href="Algebra.Consequences.Setoid.html#4048" class="Bound">cancelʳ</a> <a id="4056" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4058" href="Algebra.Consequences.Setoid.html#4058" class="Bound">y</a> <a id="4060" href="Algebra.Consequences.Setoid.html#4060" class="Bound">z</a> <a id="4062" href="Algebra.Consequences.Setoid.html#4062" class="Bound">eq</a> <a id="4065" class="Symbol">=</a> <a id="4067" href="Algebra.Consequences.Setoid.html#4048" class="Bound">cancelʳ</a> <a id="4075" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4077" href="Algebra.Consequences.Setoid.html#4058" class="Bound">y</a> <a id="4079" href="Algebra.Consequences.Setoid.html#4060" class="Bound">z</a> <a id="4081" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4083" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4093" href="Algebra.Consequences.Setoid.html#4058" class="Bound">y</a> <a id="4095" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="4097" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4099" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4102" href="Algebra.Consequences.Setoid.html#3711" class="Bound">comm</a> <a id="4107" href="Algebra.Consequences.Setoid.html#4058" class="Bound">y</a> <a id="4109" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4111" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4117" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4119" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="4121" href="Algebra.Consequences.Setoid.html#4058" class="Bound">y</a> <a id="4123" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4126" href="Algebra.Consequences.Setoid.html#4062" class="Bound">eq</a> <a id="4129" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4135" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4137" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="4139" href="Algebra.Consequences.Setoid.html#4060" class="Bound">z</a> <a id="4141" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4144" href="Algebra.Consequences.Setoid.html#3711" class="Bound">comm</a> <a id="4149" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4151" href="Algebra.Consequences.Setoid.html#4060" class="Bound">z</a> <a id="4153" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4159" href="Algebra.Consequences.Setoid.html#4060" class="Bound">z</a> <a id="4161" href="Algebra.Consequences.Setoid.html#3697" class="Bound Operator">∙</a> <a id="4163" href="Algebra.Consequences.Setoid.html#4056" class="Bound">x</a> <a id="4165" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="4168" class="Comment">------------------------------------------------------------------------</a>
<a id="4241" class="Comment">-- Monoid-like structures</a>

<a id="4268" class="Keyword">module</a> <a id="4275" href="Algebra.Consequences.Setoid.html#4275" class="Module">_</a> <a id="4277" class="Symbol">{</a><a id="4278" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4282" class="Symbol">:</a> <a id="4284" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4288" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="4289" class="Symbol">}</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4311" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a><a id="4314" class="Symbol">)</a> <a id="4316" class="Symbol">{</a><a id="4317" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="4322" class="Symbol">}</a> <a id="4324" class="Keyword">where</a>

  <a id="4333" href="Algebra.Consequences.Setoid.html#4333" class="Function">comm∧idˡ⇒idʳ</a> <a id="4346" class="Symbol">:</a> <a id="4348" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="4361" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4363" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="4383" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4385" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="4391" href="Algebra.Consequences.Setoid.html#4333" class="Function">comm∧idˡ⇒idʳ</a> <a id="4404" href="Algebra.Consequences.Setoid.html#4404" class="Bound">idˡ</a> <a id="4408" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a> <a id="4410" class="Symbol">=</a> <a id="4412" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4422" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a> <a id="4424" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4426" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4431" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="4436" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a> <a id="4438" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4440" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4446" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4448" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4450" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a> <a id="4452" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4455" href="Algebra.Consequences.Setoid.html#4404" class="Bound">idˡ</a> <a id="4459" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a> <a id="4461" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4467" href="Algebra.Consequences.Setoid.html#4408" class="Bound">x</a>     <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4478" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a> <a id="4491" class="Symbol">:</a> <a id="4493" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="4507" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4509" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4513" class="Symbol">→</a> <a id="4515" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="4528" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4530" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="4536" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a> <a id="4549" href="Algebra.Consequences.Setoid.html#4549" class="Bound">idʳ</a> <a id="4553" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a> <a id="4555" class="Symbol">=</a> <a id="4557" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4567" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4569" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4571" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a> <a id="4573" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4576" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="4581" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4583" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a> <a id="4585" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4591" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a> <a id="4593" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4595" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4597" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4600" href="Algebra.Consequences.Setoid.html#4549" class="Bound">idʳ</a> <a id="4604" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a> <a id="4606" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4612" href="Algebra.Consequences.Setoid.html#4553" class="Bound">x</a>     <a id="4618" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4623" href="Algebra.Consequences.Setoid.html#4623" class="Function">comm∧idˡ⇒id</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="4650" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4652" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4656" class="Symbol">→</a> <a id="4658" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="4667" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4669" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="4675" href="Algebra.Consequences.Setoid.html#4623" class="Function">comm∧idˡ⇒id</a> <a id="4687" href="Algebra.Consequences.Setoid.html#4687" class="Bound">idˡ</a> <a id="4691" class="Symbol">=</a> <a id="4693" href="Algebra.Consequences.Setoid.html#4687" class="Bound">idˡ</a> <a id="4697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4699" href="Algebra.Consequences.Setoid.html#4333" class="Function">comm∧idˡ⇒idʳ</a> <a id="4712" href="Algebra.Consequences.Setoid.html#4687" class="Bound">idˡ</a>

  <a id="4719" href="Algebra.Consequences.Setoid.html#4719" class="Function">comm∧idʳ⇒id</a> <a id="4731" class="Symbol">:</a> <a id="4733" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="4747" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4749" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4753" class="Symbol">→</a> <a id="4755" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="4764" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4766" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="4772" href="Algebra.Consequences.Setoid.html#4719" class="Function">comm∧idʳ⇒id</a> <a id="4784" href="Algebra.Consequences.Setoid.html#4784" class="Bound">idʳ</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a> <a id="4803" href="Algebra.Consequences.Setoid.html#4784" class="Bound">idʳ</a> <a id="4807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4809" href="Algebra.Consequences.Setoid.html#4784" class="Bound">idʳ</a>

  <a id="4816" href="Algebra.Consequences.Setoid.html#4816" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="4829" class="Symbol">:</a> <a id="4831" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="4840" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4842" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="4858" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4860" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="4866" href="Algebra.Consequences.Setoid.html#4816" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="4879" href="Algebra.Consequences.Setoid.html#4879" class="Bound">zeˡ</a> <a id="4883" href="Algebra.Consequences.Setoid.html#4883" class="Bound">x</a> <a id="4885" class="Symbol">=</a> <a id="4887" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4897" href="Algebra.Consequences.Setoid.html#4883" class="Bound">x</a> <a id="4899" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4901" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4903" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4906" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="4911" href="Algebra.Consequences.Setoid.html#4883" class="Bound">x</a> <a id="4913" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4915" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4921" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4923" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="4925" href="Algebra.Consequences.Setoid.html#4883" class="Bound">x</a> <a id="4927" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4930" href="Algebra.Consequences.Setoid.html#4879" class="Bound">zeˡ</a> <a id="4934" href="Algebra.Consequences.Setoid.html#4883" class="Bound">x</a> <a id="4936" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4942" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a>     <a id="4948" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4953" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="4966" class="Symbol">:</a> <a id="4968" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="4978" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4980" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="4984" class="Symbol">→</a> <a id="4986" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="4995" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="4997" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="5003" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5016" href="Algebra.Consequences.Setoid.html#5016" class="Bound">zeʳ</a> <a id="5020" href="Algebra.Consequences.Setoid.html#5020" class="Bound">x</a> <a id="5022" class="Symbol">=</a> <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5034" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5036" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5038" href="Algebra.Consequences.Setoid.html#5020" class="Bound">x</a> <a id="5040" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5043" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="5048" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5050" href="Algebra.Consequences.Setoid.html#5020" class="Bound">x</a> <a id="5052" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5058" href="Algebra.Consequences.Setoid.html#5020" class="Bound">x</a> <a id="5060" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5062" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5064" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5067" href="Algebra.Consequences.Setoid.html#5016" class="Bound">zeʳ</a> <a id="5071" href="Algebra.Consequences.Setoid.html#5020" class="Bound">x</a> <a id="5073" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5079" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a>     <a id="5085" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="5090" href="Algebra.Consequences.Setoid.html#5090" class="Function">comm∧zeˡ⇒ze</a> <a id="5102" class="Symbol">:</a> <a id="5104" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="5113" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5115" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="5119" class="Symbol">→</a> <a id="5121" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="5126" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5128" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="5134" href="Algebra.Consequences.Setoid.html#5090" class="Function">comm∧zeˡ⇒ze</a> <a id="5146" href="Algebra.Consequences.Setoid.html#5146" class="Bound">zeˡ</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Algebra.Consequences.Setoid.html#5146" class="Bound">zeˡ</a> <a id="5156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5158" href="Algebra.Consequences.Setoid.html#4816" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5171" href="Algebra.Consequences.Setoid.html#5146" class="Bound">zeˡ</a>

  <a id="5178" href="Algebra.Consequences.Setoid.html#5178" class="Function">comm∧zeʳ⇒ze</a> <a id="5190" class="Symbol">:</a> <a id="5192" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="5202" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5204" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="5215" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5217" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="5223" href="Algebra.Consequences.Setoid.html#5178" class="Function">comm∧zeʳ⇒ze</a> <a id="5235" href="Algebra.Consequences.Setoid.html#5235" class="Bound">zeʳ</a> <a id="5239" class="Symbol">=</a> <a id="5241" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5254" href="Algebra.Consequences.Setoid.html#5235" class="Bound">zeʳ</a> <a id="5258" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5260" href="Algebra.Consequences.Setoid.html#5235" class="Bound">zeʳ</a>

  <a id="5267" href="Algebra.Consequences.Setoid.html#5267" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="5325" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5327" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="5331" class="Symbol">→</a>
                                     <a id="5370" href="Algebra.Definitions.html#4621" class="Function">AlmostRightCancellative</a> <a id="5394" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5396" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="5402" href="Algebra.Consequences.Setoid.html#5267" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5435" href="Algebra.Consequences.Setoid.html#5435" class="Bound">cancelˡ-nonZero</a> <a id="5451" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5453" href="Algebra.Consequences.Setoid.html#5453" class="Bound">y</a> <a id="5455" href="Algebra.Consequences.Setoid.html#5455" class="Bound">z</a> <a id="5457" href="Algebra.Consequences.Setoid.html#5457" class="Bound">x≉e</a> <a id="5461" href="Algebra.Consequences.Setoid.html#5461" class="Bound">yx≈zx</a> <a id="5467" class="Symbol">=</a>
    <a id="5473" href="Algebra.Consequences.Setoid.html#5435" class="Bound">cancelˡ-nonZero</a> <a id="5489" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5491" href="Algebra.Consequences.Setoid.html#5453" class="Bound">y</a> <a id="5493" href="Algebra.Consequences.Setoid.html#5455" class="Bound">z</a> <a id="5495" href="Algebra.Consequences.Setoid.html#5457" class="Bound">x≉e</a> <a id="5499" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5501" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5513" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5515" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5517" href="Algebra.Consequences.Setoid.html#5453" class="Bound">y</a> <a id="5519" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5522" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="5527" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5529" href="Algebra.Consequences.Setoid.html#5453" class="Bound">y</a> <a id="5531" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5539" href="Algebra.Consequences.Setoid.html#5453" class="Bound">y</a> <a id="5541" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5543" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5545" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5548" href="Algebra.Consequences.Setoid.html#5461" class="Bound">yx≈zx</a> <a id="5554" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5562" href="Algebra.Consequences.Setoid.html#5455" class="Bound">z</a> <a id="5564" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5566" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5568" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5571" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="5576" href="Algebra.Consequences.Setoid.html#5455" class="Bound">z</a> <a id="5578" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5580" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5588" href="Algebra.Consequences.Setoid.html#5451" class="Bound">x</a> <a id="5590" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5592" href="Algebra.Consequences.Setoid.html#5455" class="Bound">z</a> <a id="5594" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="5599" href="Algebra.Consequences.Setoid.html#5599" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5632" class="Symbol">:</a> <a id="5634" href="Algebra.Definitions.html#4621" class="Function">AlmostRightCancellative</a> <a id="5658" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5660" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a> <a id="5664" class="Symbol">→</a>
                                     <a id="5703" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="5726" href="Algebra.Consequences.Setoid.html#4317" class="Bound">e</a> <a id="5728" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">_∙_</a>
  <a id="5734" href="Algebra.Consequences.Setoid.html#5599" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5767" href="Algebra.Consequences.Setoid.html#5767" class="Bound">cancelʳ-nonZero</a> <a id="5783" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5785" href="Algebra.Consequences.Setoid.html#5785" class="Bound">y</a> <a id="5787" href="Algebra.Consequences.Setoid.html#5787" class="Bound">z</a> <a id="5789" href="Algebra.Consequences.Setoid.html#5789" class="Bound">x≉e</a> <a id="5793" href="Algebra.Consequences.Setoid.html#5793" class="Bound">xy≈xz</a> <a id="5799" class="Symbol">=</a>
    <a id="5805" href="Algebra.Consequences.Setoid.html#5767" class="Bound">cancelʳ-nonZero</a> <a id="5821" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5823" href="Algebra.Consequences.Setoid.html#5785" class="Bound">y</a> <a id="5825" href="Algebra.Consequences.Setoid.html#5787" class="Bound">z</a> <a id="5827" href="Algebra.Consequences.Setoid.html#5789" class="Bound">x≉e</a> <a id="5831" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5833" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5845" href="Algebra.Consequences.Setoid.html#5785" class="Bound">y</a> <a id="5847" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5849" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5851" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5854" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="5859" href="Algebra.Consequences.Setoid.html#5785" class="Bound">y</a> <a id="5861" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5863" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5871" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5873" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5875" href="Algebra.Consequences.Setoid.html#5785" class="Bound">y</a> <a id="5877" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5880" href="Algebra.Consequences.Setoid.html#5793" class="Bound">xy≈xz</a> <a id="5886" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5894" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5896" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5898" href="Algebra.Consequences.Setoid.html#5787" class="Bound">z</a> <a id="5900" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5903" href="Algebra.Consequences.Setoid.html#4292" class="Bound">comm</a> <a id="5908" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5910" href="Algebra.Consequences.Setoid.html#5787" class="Bound">z</a> <a id="5912" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5920" href="Algebra.Consequences.Setoid.html#5787" class="Bound">z</a> <a id="5922" href="Algebra.Consequences.Setoid.html#4278" class="Bound Operator">∙</a> <a id="5924" href="Algebra.Consequences.Setoid.html#5783" class="Bound">x</a> <a id="5926" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="5929" class="Comment">------------------------------------------------------------------------</a>
<a id="6002" class="Comment">-- Group-like structures</a>

<a id="6028" class="Keyword">module</a> <a id="6035" href="Algebra.Consequences.Setoid.html#6035" class="Module">_</a> <a id="6037" class="Symbol">{</a><a id="6038" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a> <a id="6042" class="Symbol">:</a> <a id="6044" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6048" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="6049" class="Symbol">}</a> <a id="6051" class="Symbol">{</a><a id="6052" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6056" class="Symbol">:</a> <a id="6058" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6062" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="6063" class="Symbol">}</a> <a id="6065" class="Symbol">{</a><a id="6066" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a><a id="6067" class="Symbol">}</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Algebra.Consequences.Setoid.html#6070" class="Bound">comm</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="6089" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a><a id="6092" class="Symbol">)</a> <a id="6094" class="Keyword">where</a>

  <a id="6103" href="Algebra.Consequences.Setoid.html#6103" class="Function">comm∧invˡ⇒invʳ</a> <a id="6118" class="Symbol">:</a> <a id="6120" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="6132" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6134" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6138" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a> <a id="6142" class="Symbol">→</a> <a id="6144" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6157" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6159" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6163" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a>
  <a id="6169" href="Algebra.Consequences.Setoid.html#6103" class="Function">comm∧invˡ⇒invʳ</a> <a id="6184" href="Algebra.Consequences.Setoid.html#6184" class="Bound">invˡ</a> <a id="6189" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6191" class="Symbol">=</a> <a id="6193" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6203" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6205" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">∙</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6210" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6212" class="Symbol">)</a> <a id="6214" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6217" href="Algebra.Consequences.Setoid.html#6070" class="Bound">comm</a> <a id="6222" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6224" class="Symbol">(</a><a id="6225" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6227" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6229" class="Symbol">)</a> <a id="6231" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6237" class="Symbol">(</a><a id="6238" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6240" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6242" class="Symbol">)</a> <a id="6244" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">∙</a> <a id="6246" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6248" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6251" href="Algebra.Consequences.Setoid.html#6184" class="Bound">invˡ</a> <a id="6256" href="Algebra.Consequences.Setoid.html#6189" class="Bound">x</a> <a id="6258" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6264" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a>          <a id="6275" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6280" href="Algebra.Consequences.Setoid.html#6280" class="Function">comm∧invˡ⇒inv</a> <a id="6294" class="Symbol">:</a> <a id="6296" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="6308" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6310" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6314" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a> <a id="6318" class="Symbol">→</a> <a id="6320" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="6328" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6330" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6334" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a>
  <a id="6340" href="Algebra.Consequences.Setoid.html#6280" class="Function">comm∧invˡ⇒inv</a> <a id="6354" href="Algebra.Consequences.Setoid.html#6354" class="Bound">invˡ</a> <a id="6359" class="Symbol">=</a> <a id="6361" href="Algebra.Consequences.Setoid.html#6354" class="Bound">invˡ</a> <a id="6366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6368" href="Algebra.Consequences.Setoid.html#6103" class="Function">comm∧invˡ⇒invʳ</a> <a id="6383" href="Algebra.Consequences.Setoid.html#6354" class="Bound">invˡ</a>

  <a id="6391" href="Algebra.Consequences.Setoid.html#6391" class="Function">comm∧invʳ⇒invˡ</a> <a id="6406" class="Symbol">:</a> <a id="6408" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6421" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6423" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6427" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a> <a id="6431" class="Symbol">→</a> <a id="6433" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="6445" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6447" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6451" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a>
  <a id="6457" href="Algebra.Consequences.Setoid.html#6391" class="Function">comm∧invʳ⇒invˡ</a> <a id="6472" href="Algebra.Consequences.Setoid.html#6472" class="Bound">invʳ</a> <a id="6477" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6479" class="Symbol">=</a> <a id="6481" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6491" class="Symbol">(</a><a id="6492" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6494" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6496" class="Symbol">)</a> <a id="6498" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">∙</a> <a id="6500" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6502" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6505" href="Algebra.Consequences.Setoid.html#6070" class="Bound">comm</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6513" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6515" class="Symbol">)</a> <a id="6517" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6519" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6525" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6527" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">∙</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6532" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">⁻¹</a><a id="6534" class="Symbol">)</a> <a id="6536" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6539" href="Algebra.Consequences.Setoid.html#6472" class="Bound">invʳ</a> <a id="6544" href="Algebra.Consequences.Setoid.html#6477" class="Bound">x</a> <a id="6546" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6552" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a>          <a id="6563" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6568" href="Algebra.Consequences.Setoid.html#6568" class="Function">comm∧invʳ⇒inv</a> <a id="6582" class="Symbol">:</a> <a id="6584" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6597" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6599" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6603" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a> <a id="6607" class="Symbol">→</a> <a id="6609" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="6617" href="Algebra.Consequences.Setoid.html#6066" class="Bound">e</a> <a id="6619" href="Algebra.Consequences.Setoid.html#6052" class="Bound Operator">_⁻¹</a> <a id="6623" href="Algebra.Consequences.Setoid.html#6038" class="Bound Operator">_∙_</a>
  <a id="6629" href="Algebra.Consequences.Setoid.html#6568" class="Function">comm∧invʳ⇒inv</a> <a id="6643" href="Algebra.Consequences.Setoid.html#6643" class="Bound">invʳ</a> <a id="6648" class="Symbol">=</a> <a id="6650" href="Algebra.Consequences.Setoid.html#6391" class="Function">comm∧invʳ⇒invˡ</a> <a id="6665" href="Algebra.Consequences.Setoid.html#6643" class="Bound">invʳ</a> <a id="6670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6672" href="Algebra.Consequences.Setoid.html#6643" class="Bound">invʳ</a>

<a id="6678" class="Keyword">module</a> <a id="6685" href="Algebra.Consequences.Setoid.html#6685" class="Module">_</a> <a id="6687" class="Symbol">{</a><a id="6688" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="6692" class="Symbol">:</a> <a id="6694" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6698" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="6699" class="Symbol">}</a> <a id="6701" class="Symbol">{</a><a id="6702" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">_⁻¹</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6712" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="6713" class="Symbol">}</a> <a id="6715" class="Symbol">{</a><a id="6716" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a><a id="6717" class="Symbol">}</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Algebra.Consequences.Setoid.html#6720" class="Bound">cong</a> <a id="6725" class="Symbol">:</a> <a id="6727" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="6738" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a><a id="6741" class="Symbol">)</a> <a id="6743" class="Keyword">where</a>

  <a id="6752" href="Algebra.Consequences.Setoid.html#6752" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="6778" class="Symbol">:</a> <a id="6780" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="6792" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="6796" class="Symbol">→</a>
                              <a id="6828" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="6837" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="6839" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="6843" class="Symbol">→</a> <a id="6845" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6858" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="6860" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">_⁻¹</a> <a id="6864" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="6868" class="Symbol">→</a>
                              <a id="6900" class="Symbol">∀</a> <a id="6902" href="Algebra.Consequences.Setoid.html#6902" class="Bound">x</a> <a id="6904" href="Algebra.Consequences.Setoid.html#6904" class="Bound">y</a> <a id="6906" class="Symbol">→</a> <a id="6908" class="Symbol">(</a><a id="6909" href="Algebra.Consequences.Setoid.html#6902" class="Bound">x</a> <a id="6911" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="6913" href="Algebra.Consequences.Setoid.html#6904" class="Bound">y</a><a id="6914" class="Symbol">)</a> <a id="6916" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="6918" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="6920" class="Symbol">→</a> <a id="6922" href="Algebra.Consequences.Setoid.html#6902" class="Bound">x</a> <a id="6924" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Algebra.Consequences.Setoid.html#6904" class="Bound">y</a> <a id="6929" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="6931" class="Symbol">)</a>
  <a id="6935" href="Algebra.Consequences.Setoid.html#6752" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="6961" href="Algebra.Consequences.Setoid.html#6961" class="Bound">assoc</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Algebra.Consequences.Setoid.html#6968" class="Bound">idˡ</a> <a id="6972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6974" href="Algebra.Consequences.Setoid.html#6974" class="Bound">idʳ</a><a id="6977" class="Symbol">)</a> <a id="6979" href="Algebra.Consequences.Setoid.html#6979" class="Bound">invʳ</a> <a id="6984" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a> <a id="6986" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="6988" href="Algebra.Consequences.Setoid.html#6988" class="Bound">eq</a> <a id="6991" class="Symbol">=</a> <a id="6993" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7003" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a>                <a id="7020" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7023" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Algebra.Consequences.Setoid.html#6974" class="Bound">idʳ</a> <a id="7032" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a><a id="7033" class="Symbol">)</a> <a id="7035" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7041" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a> <a id="7043" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7045" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a>            <a id="7058" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7061" href="Algebra.Consequences.Setoid.html#6720" class="Bound">cong</a> <a id="7066" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7071" class="Symbol">(</a><a id="7072" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="7076" class="Symbol">(</a><a id="7077" href="Algebra.Consequences.Setoid.html#6979" class="Bound">invʳ</a> <a id="7082" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a><a id="7083" class="Symbol">))</a> <a id="7086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7092" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a> <a id="7094" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7099" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7101" class="Symbol">(</a><a id="7102" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7104" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7106" class="Symbol">))</a> <a id="7109" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7112" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Algebra.Consequences.Setoid.html#6961" class="Bound">assoc</a> <a id="7123" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a> <a id="7125" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7130" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7132" class="Symbol">))</a> <a id="7135" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7141" class="Symbol">(</a><a id="7142" href="Algebra.Consequences.Setoid.html#6984" class="Bound">x</a> <a id="7144" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7146" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a><a id="7147" class="Symbol">)</a> <a id="7149" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7154" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7156" class="Symbol">)</a> <a id="7158" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7161" href="Algebra.Consequences.Setoid.html#6720" class="Bound">cong</a> <a id="7166" href="Algebra.Consequences.Setoid.html#6988" class="Bound">eq</a> <a id="7169" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7174" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7180" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="7182" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7184" class="Symbol">(</a><a id="7185" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7187" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7189" class="Symbol">)</a>       <a id="7197" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7200" href="Algebra.Consequences.Setoid.html#6968" class="Bound">idˡ</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7207" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7209" class="Symbol">)</a> <a id="7211" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7217" href="Algebra.Consequences.Setoid.html#6986" class="Bound">y</a> <a id="7219" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a>             <a id="7234" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="7239" href="Algebra.Consequences.Setoid.html#7239" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7265" class="Symbol">:</a> <a id="7267" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="7279" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="7283" class="Symbol">→</a>
                              <a id="7315" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="7324" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="7326" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="7330" class="Symbol">→</a> <a id="7332" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="7344" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="7346" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">_⁻¹</a> <a id="7350" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">_∙_</a> <a id="7354" class="Symbol">→</a>
                              <a id="7386" class="Symbol">∀</a> <a id="7388" href="Algebra.Consequences.Setoid.html#7388" class="Bound">x</a> <a id="7390" href="Algebra.Consequences.Setoid.html#7390" class="Bound">y</a> <a id="7392" class="Symbol">→</a> <a id="7394" class="Symbol">(</a><a id="7395" href="Algebra.Consequences.Setoid.html#7388" class="Bound">x</a> <a id="7397" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7399" href="Algebra.Consequences.Setoid.html#7390" class="Bound">y</a><a id="7400" class="Symbol">)</a> <a id="7402" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="7404" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Algebra.Consequences.Setoid.html#7390" class="Bound">y</a> <a id="7410" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="7412" class="Symbol">(</a><a id="7413" href="Algebra.Consequences.Setoid.html#7388" class="Bound">x</a> <a id="7415" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7417" class="Symbol">)</a>
  <a id="7421" href="Algebra.Consequences.Setoid.html#7239" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7447" href="Algebra.Consequences.Setoid.html#7447" class="Bound">assoc</a> <a id="7453" class="Symbol">(</a><a id="7454" href="Algebra.Consequences.Setoid.html#7454" class="Bound">idˡ</a> <a id="7458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7460" href="Algebra.Consequences.Setoid.html#7460" class="Bound">idʳ</a><a id="7463" class="Symbol">)</a> <a id="7465" href="Algebra.Consequences.Setoid.html#7465" class="Bound">invˡ</a> <a id="7470" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7472" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a> <a id="7474" href="Algebra.Consequences.Setoid.html#7474" class="Bound">eq</a> <a id="7477" class="Symbol">=</a> <a id="7479" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7489" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a>                <a id="7506" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7509" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Algebra.Consequences.Setoid.html#7454" class="Bound">idˡ</a> <a id="7518" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7527" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a> <a id="7529" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7531" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a>            <a id="7544" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7547" href="Algebra.Consequences.Setoid.html#6720" class="Bound">cong</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="7557" class="Symbol">(</a><a id="7558" href="Algebra.Consequences.Setoid.html#7465" class="Bound">invˡ</a> <a id="7563" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a><a id="7564" class="Symbol">))</a> <a id="7567" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7572" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7578" class="Symbol">((</a><a id="7580" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7582" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7584" class="Symbol">)</a> <a id="7586" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7588" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a><a id="7589" class="Symbol">)</a> <a id="7591" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7593" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a> <a id="7595" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7598" href="Algebra.Consequences.Setoid.html#7447" class="Bound">assoc</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7607" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7609" class="Symbol">)</a> <a id="7611" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7613" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a> <a id="7615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7621" class="Symbol">(</a><a id="7622" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7624" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7626" class="Symbol">)</a> <a id="7628" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7630" class="Symbol">(</a><a id="7631" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7633" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7635" href="Algebra.Consequences.Setoid.html#7472" class="Bound">y</a><a id="7636" class="Symbol">)</a> <a id="7638" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7641" href="Algebra.Consequences.Setoid.html#6720" class="Bound">cong</a> <a id="7646" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7651" href="Algebra.Consequences.Setoid.html#7474" class="Bound">eq</a> <a id="7654" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7660" class="Symbol">(</a><a id="7661" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7663" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7665" class="Symbol">)</a> <a id="7667" href="Algebra.Consequences.Setoid.html#6688" class="Bound Operator">∙</a> <a id="7669" href="Algebra.Consequences.Setoid.html#6716" class="Bound">e</a>       <a id="7677" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7680" href="Algebra.Consequences.Setoid.html#7460" class="Bound">idʳ</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7687" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a><a id="7689" class="Symbol">)</a> <a id="7691" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7697" href="Algebra.Consequences.Setoid.html#7470" class="Bound">x</a> <a id="7699" href="Algebra.Consequences.Setoid.html#6702" class="Bound Operator">⁻¹</a>             <a id="7714" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="7717" class="Comment">------------------------------------------------------------------------</a>
<a id="7790" class="Comment">-- Bisemigroup-like structures</a>

<a id="7822" class="Keyword">module</a> <a id="7829" href="Algebra.Consequences.Setoid.html#7829" class="Module">_</a> <a id="7831" class="Symbol">{</a><a id="7832" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="7836" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a> <a id="7840" class="Symbol">:</a> <a id="7842" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7846" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="7847" class="Symbol">}</a>
         <a id="7858" class="Symbol">(</a><a id="7859" href="Algebra.Consequences.Setoid.html#7859" class="Bound">◦-cong</a> <a id="7866" class="Symbol">:</a> <a id="7868" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="7879" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a><a id="7882" class="Symbol">)</a>
         <a id="7893" class="Symbol">(</a><a id="7894" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="7901" class="Symbol">:</a> <a id="7903" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="7915" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a><a id="7918" class="Symbol">)</a>
         <a id="7929" class="Keyword">where</a>

  <a id="7938" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="7957" class="Symbol">:</a>  <a id="7960" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="7964" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="7981" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a> <a id="7985" class="Symbol">→</a> <a id="7987" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="7991" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="8008" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a>
  <a id="8014" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8033" href="Algebra.Consequences.Setoid.html#8033" class="Bound">distrˡ</a> <a id="8040" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8042" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8044" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="8058" class="Symbol">(</a><a id="8059" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8061" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8063" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a><a id="8064" class="Symbol">)</a> <a id="8066" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8068" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a>       <a id="8076" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8079" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8086" class="Symbol">(</a><a id="8087" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8089" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8091" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a><a id="8092" class="Symbol">)</a> <a id="8094" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8096" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8102" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8104" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8109" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8111" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a><a id="8112" class="Symbol">)</a>       <a id="8120" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8123" href="Algebra.Consequences.Setoid.html#8033" class="Bound">distrˡ</a> <a id="8130" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8132" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8134" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a> <a id="8136" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8142" class="Symbol">(</a><a id="8143" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8145" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8147" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a><a id="8148" class="Symbol">)</a> <a id="8150" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8155" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8157" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a><a id="8158" class="Symbol">)</a> <a id="8160" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8163" href="Algebra.Consequences.Setoid.html#7859" class="Bound">◦-cong</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8178" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8180" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a><a id="8181" class="Symbol">)</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8191" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a> <a id="8193" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a><a id="8194" class="Symbol">)</a> <a id="8196" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8202" class="Symbol">(</a><a id="8203" href="Algebra.Consequences.Setoid.html#8042" class="Bound">y</a> <a id="8205" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8207" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a><a id="8208" class="Symbol">)</a> <a id="8210" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8212" class="Symbol">(</a><a id="8213" href="Algebra.Consequences.Setoid.html#8044" class="Bound">z</a> <a id="8215" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8217" href="Algebra.Consequences.Setoid.html#8040" class="Bound">x</a><a id="8218" class="Symbol">)</a> <a id="8220" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="8225" href="Algebra.Consequences.Setoid.html#8225" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8244" class="Symbol">:</a> <a id="8246" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8250" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="8267" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a> <a id="8271" class="Symbol">→</a> <a id="8273" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8277" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="8294" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a>
  <a id="8300" href="Algebra.Consequences.Setoid.html#8225" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8319" href="Algebra.Consequences.Setoid.html#8319" class="Bound">distrˡ</a> <a id="8326" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8328" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8330" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="8344" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8346" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8348" class="Symbol">(</a><a id="8349" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8351" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8353" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a><a id="8354" class="Symbol">)</a>       <a id="8362" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8365" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8372" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8377" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8379" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a><a id="8380" class="Symbol">)</a> <a id="8382" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8388" class="Symbol">(</a><a id="8389" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8391" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8393" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a><a id="8394" class="Symbol">)</a> <a id="8396" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8398" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a>       <a id="8406" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8409" href="Algebra.Consequences.Setoid.html#8319" class="Bound">distrˡ</a> <a id="8416" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8418" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8420" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a> <a id="8422" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8428" class="Symbol">(</a><a id="8429" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8431" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8433" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a><a id="8434" class="Symbol">)</a> <a id="8436" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8438" class="Symbol">(</a><a id="8439" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a> <a id="8441" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8443" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a><a id="8444" class="Symbol">)</a> <a id="8446" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8449" href="Algebra.Consequences.Setoid.html#7859" class="Bound">◦-cong</a> <a id="8456" class="Symbol">(</a><a id="8457" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8464" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a> <a id="8466" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a><a id="8467" class="Symbol">)</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8477" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a> <a id="8479" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a><a id="8480" class="Symbol">)</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8488" class="Symbol">(</a><a id="8489" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8491" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8493" href="Algebra.Consequences.Setoid.html#8328" class="Bound">y</a><a id="8494" class="Symbol">)</a> <a id="8496" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Algebra.Consequences.Setoid.html#8326" class="Bound">x</a> <a id="8501" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8503" href="Algebra.Consequences.Setoid.html#8330" class="Bound">z</a><a id="8504" class="Symbol">)</a> <a id="8506" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="8511" href="Algebra.Consequences.Setoid.html#8511" class="Function">comm∧distrˡ⇒distr</a> <a id="8529" class="Symbol">:</a>  <a id="8532" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8536" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="8553" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a> <a id="8557" class="Symbol">→</a> <a id="8559" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8563" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="8579" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a>
  <a id="8585" href="Algebra.Consequences.Setoid.html#8511" class="Function">comm∧distrˡ⇒distr</a> <a id="8603" href="Algebra.Consequences.Setoid.html#8603" class="Bound">distrˡ</a> <a id="8610" class="Symbol">=</a> <a id="8612" href="Algebra.Consequences.Setoid.html#8603" class="Bound">distrˡ</a> <a id="8619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8621" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8640" href="Algebra.Consequences.Setoid.html#8603" class="Bound">distrˡ</a>

  <a id="8650" href="Algebra.Consequences.Setoid.html#8650" class="Function">comm∧distrʳ⇒distr</a> <a id="8668" class="Symbol">:</a>  <a id="8671" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8675" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="8692" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a> <a id="8696" class="Symbol">→</a> <a id="8698" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">_∙_</a> <a id="8702" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="8718" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">_◦_</a>
  <a id="8724" href="Algebra.Consequences.Setoid.html#8650" class="Function">comm∧distrʳ⇒distr</a> <a id="8742" href="Algebra.Consequences.Setoid.html#8742" class="Bound">distrʳ</a> <a id="8749" class="Symbol">=</a> <a id="8751" href="Algebra.Consequences.Setoid.html#8225" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8770" href="Algebra.Consequences.Setoid.html#8742" class="Bound">distrʳ</a> <a id="8777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8779" href="Algebra.Consequences.Setoid.html#8742" class="Bound">distrʳ</a>

  <a id="8789" href="Algebra.Consequences.Setoid.html#8789" class="Function">comm⇒sym[distribˡ]</a> <a id="8808" class="Symbol">:</a> <a id="8810" class="Symbol">∀</a> <a id="8812" href="Algebra.Consequences.Setoid.html#8812" class="Bound">x</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="8826" class="Symbol">(λ</a> <a id="8829" href="Algebra.Consequences.Setoid.html#8829" class="Bound">y</a> <a id="8831" href="Algebra.Consequences.Setoid.html#8831" class="Bound">z</a> <a id="8833" class="Symbol">→</a> <a id="8835" class="Symbol">(</a><a id="8836" href="Algebra.Consequences.Setoid.html#8812" class="Bound">x</a> <a id="8838" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8840" class="Symbol">(</a><a id="8841" href="Algebra.Consequences.Setoid.html#8829" class="Bound">y</a> <a id="8843" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8845" href="Algebra.Consequences.Setoid.html#8831" class="Bound">z</a><a id="8846" class="Symbol">))</a> <a id="8849" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="8851" class="Symbol">((</a><a id="8853" href="Algebra.Consequences.Setoid.html#8812" class="Bound">x</a> <a id="8855" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8857" href="Algebra.Consequences.Setoid.html#8829" class="Bound">y</a><a id="8858" class="Symbol">)</a> <a id="8860" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Algebra.Consequences.Setoid.html#8812" class="Bound">x</a> <a id="8865" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8867" href="Algebra.Consequences.Setoid.html#8831" class="Bound">z</a><a id="8868" class="Symbol">)))</a>
  <a id="8874" href="Algebra.Consequences.Setoid.html#8789" class="Function">comm⇒sym[distribˡ]</a> <a id="8893" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="8895" class="Symbol">{</a><a id="8896" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="8897" class="Symbol">}</a> <a id="8899" class="Symbol">{</a><a id="8900" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a><a id="8901" class="Symbol">}</a> <a id="8903" href="Algebra.Consequences.Setoid.html#8903" class="Bound">prf</a> <a id="8907" class="Symbol">=</a> <a id="8909" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="8919" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="8921" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8923" class="Symbol">(</a><a id="8924" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a> <a id="8926" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8928" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="8929" class="Symbol">)</a>       <a id="8937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8940" href="Algebra.Consequences.Setoid.html#7859" class="Bound">◦-cong</a> <a id="8947" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="8960" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a> <a id="8962" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="8963" class="Symbol">)</a> <a id="8965" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8971" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="8973" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a> <a id="8978" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="8980" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a><a id="8981" class="Symbol">)</a>       <a id="8989" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8992" href="Algebra.Consequences.Setoid.html#8903" class="Bound">prf</a> <a id="8996" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9002" class="Symbol">(</a><a id="9003" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9005" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9007" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="9008" class="Symbol">)</a> <a id="9010" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="9012" class="Symbol">(</a><a id="9013" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9015" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9017" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a><a id="9018" class="Symbol">)</a> <a id="9020" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9023" href="Algebra.Consequences.Setoid.html#7894" class="Bound">∙-comm</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9033" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9035" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="9036" class="Symbol">)</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9041" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9043" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a><a id="9044" class="Symbol">)</a> <a id="9046" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9052" class="Symbol">(</a><a id="9053" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9055" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9057" href="Algebra.Consequences.Setoid.html#8900" class="Bound">z</a><a id="9058" class="Symbol">)</a> <a id="9060" href="Algebra.Consequences.Setoid.html#7832" class="Bound Operator">∙</a> <a id="9062" class="Symbol">(</a><a id="9063" href="Algebra.Consequences.Setoid.html#8893" class="Bound">x</a> <a id="9065" href="Algebra.Consequences.Setoid.html#7836" class="Bound Operator">◦</a> <a id="9067" href="Algebra.Consequences.Setoid.html#8896" class="Bound">y</a><a id="9068" class="Symbol">)</a> <a id="9070" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>


<a id="9074" class="Keyword">module</a> <a id="9081" href="Algebra.Consequences.Setoid.html#9081" class="Module">_</a> <a id="9083" class="Symbol">{</a><a id="9084" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a> <a id="9088" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a> <a id="9092" class="Symbol">:</a> <a id="9094" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9098" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="9099" class="Symbol">}</a>
         <a id="9110" class="Symbol">(</a><a id="9111" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a>  <a id="9119" class="Symbol">:</a> <a id="9121" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="9132" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a><a id="9135" class="Symbol">)</a>
         <a id="9146" class="Symbol">(</a><a id="9147" href="Algebra.Consequences.Setoid.html#9147" class="Bound">∙-assoc</a> <a id="9155" class="Symbol">:</a> <a id="9157" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="9169" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a><a id="9172" class="Symbol">)</a>
         <a id="9183" class="Symbol">(</a><a id="9184" href="Algebra.Consequences.Setoid.html#9184" class="Bound">◦-comm</a>  <a id="9192" class="Symbol">:</a> <a id="9194" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="9206" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a><a id="9209" class="Symbol">)</a>
         <a id="9220" class="Keyword">where</a>

  <a id="9229" href="Algebra.Consequences.Setoid.html#9229" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9254" class="Symbol">:</a> <a id="9256" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a> <a id="9260" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="9268" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a> <a id="9272" class="Symbol">→</a>
                             <a id="9303" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a> <a id="9307" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="9315" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a> <a id="9319" class="Symbol">→</a>
                             <a id="9350" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a> <a id="9354" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="9370" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a> <a id="9374" class="Symbol">→</a>
                             <a id="9405" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">_∙_</a> <a id="9409" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="9426" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">_◦_</a>
  <a id="9432" href="Algebra.Consequences.Setoid.html#9229" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9457" href="Algebra.Consequences.Setoid.html#9457" class="Bound">∙-absorbs-◦</a> <a id="9469" href="Algebra.Consequences.Setoid.html#9469" class="Bound">◦-absorbs-∙</a> <a id="9481" class="Symbol">(</a><a id="9482" href="Algebra.Consequences.Setoid.html#9482" class="Bound">◦-distribˡ-∙</a> <a id="9495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9497" href="Algebra.Consequences.Setoid.html#9497" class="Bound">◦-distribʳ-∙</a><a id="9509" class="Symbol">)</a> <a id="9511" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9513" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9515" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a> <a id="9517" class="Symbol">=</a> <a id="9519" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9529" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9531" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9533" class="Symbol">(</a><a id="9534" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9536" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9538" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9539" class="Symbol">)</a>                    <a id="9560" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="9563" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Algebra.Consequences.Setoid.html#9457" class="Bound">∙-absorbs-◦</a> <a id="9583" class="Symbol">_</a> <a id="9585" class="Symbol">_)</a> <a id="9588" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="9593" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="9599" class="Symbol">(</a><a id="9600" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9602" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9604" class="Symbol">(</a><a id="9605" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9607" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9609" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a><a id="9610" class="Symbol">))</a> <a id="9613" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9615" class="Symbol">(</a><a id="9616" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9618" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9620" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9621" class="Symbol">)</a>        <a id="9630" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="9634" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a> <a id="9649" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Algebra.Consequences.Setoid.html#9184" class="Bound">◦-comm</a> <a id="9662" class="Symbol">_</a> <a id="9664" class="Symbol">_))</a> <a id="9668" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="9673" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9679" class="Symbol">(</a><a id="9680" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9682" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9687" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9689" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a><a id="9690" class="Symbol">))</a> <a id="9693" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9698" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9700" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9701" class="Symbol">)</a>        <a id="9710" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="9714" href="Algebra.Consequences.Setoid.html#9147" class="Bound">∙-assoc</a> <a id="9722" class="Symbol">_</a> <a id="9724" class="Symbol">_</a> <a id="9726" class="Symbol">_</a> <a id="9728" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9734" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9736" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9738" class="Symbol">((</a><a id="9740" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9742" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9744" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a><a id="9745" class="Symbol">)</a> <a id="9747" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9749" class="Symbol">(</a><a id="9750" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9752" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9754" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9755" class="Symbol">))</a>        <a id="9765" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="9768" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a> <a id="9775" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Algebra.Consequences.Setoid.html#9482" class="Bound">◦-distribˡ-∙</a> <a id="9794" class="Symbol">_</a> <a id="9796" class="Symbol">_</a> <a id="9798" class="Symbol">_)</a> <a id="9801" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="9807" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9809" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9814" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9819" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9821" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9822" class="Symbol">))</a>              <a id="9838" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="9841" href="Algebra.Consequences.Setoid.html#9111" class="Bound">∙-cong</a> <a id="9848" class="Symbol">(</a><a id="9849" href="Algebra.Consequences.Setoid.html#9469" class="Bound">◦-absorbs-∙</a> <a id="9861" class="Symbol">_</a> <a id="9863" class="Symbol">_)</a> <a id="9866" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="9871" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="9877" class="Symbol">(</a><a id="9878" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9880" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9882" class="Symbol">(</a><a id="9883" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9885" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9887" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9888" class="Symbol">))</a> <a id="9891" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a> <a id="9896" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9901" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9903" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9904" class="Symbol">))</a>  <a id="9908" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="9911" href="Algebra.Consequences.Setoid.html#9497" class="Bound">◦-distribʳ-∙</a> <a id="9924" class="Symbol">_</a> <a id="9926" class="Symbol">_</a> <a id="9928" class="Symbol">_</a> <a id="9930" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="9936" class="Symbol">(</a><a id="9937" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9939" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9941" href="Algebra.Consequences.Setoid.html#9513" class="Bound">y</a><a id="9942" class="Symbol">)</a> <a id="9944" href="Algebra.Consequences.Setoid.html#9088" class="Bound Operator">◦</a> <a id="9946" class="Symbol">(</a><a id="9947" href="Algebra.Consequences.Setoid.html#9511" class="Bound">x</a> <a id="9949" href="Algebra.Consequences.Setoid.html#9084" class="Bound Operator">∙</a> <a id="9951" href="Algebra.Consequences.Setoid.html#9515" class="Bound">z</a><a id="9952" class="Symbol">)</a>              <a id="9967" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="9970" class="Comment">------------------------------------------------------------------------</a>
<a id="10043" class="Comment">-- Ring-like structures</a>

<a id="10068" class="Keyword">module</a> <a id="10075" href="Algebra.Consequences.Setoid.html#10075" class="Module">_</a> <a id="10077" class="Symbol">{</a><a id="10078" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="10082" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a> <a id="10086" class="Symbol">:</a> <a id="10088" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10092" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="10093" class="Symbol">}</a>
         <a id="10104" class="Symbol">{</a><a id="10105" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">_⁻¹</a> <a id="10109" class="Symbol">:</a> <a id="10111" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10115" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="10116" class="Symbol">}</a> <a id="10118" class="Symbol">{</a><a id="10119" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10122" class="Symbol">:</a> <a id="10124" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="10125" class="Symbol">}</a>
         <a id="10136" class="Symbol">(</a><a id="10137" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="10144" class="Symbol">:</a> <a id="10146" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="10157" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a><a id="10160" class="Symbol">)</a>
         <a id="10171" class="Symbol">(</a><a id="10172" href="Algebra.Consequences.Setoid.html#10172" class="Bound">*-cong</a> <a id="10179" class="Symbol">:</a> <a id="10181" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="10192" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a><a id="10195" class="Symbol">)</a>
         <a id="10206" class="Keyword">where</a>

  <a id="10215" href="Algebra.Consequences.Setoid.html#10215" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10243" class="Symbol">:</a> <a id="10245" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="10257" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="10261" class="Symbol">→</a> <a id="10263" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a> <a id="10267" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="10284" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="10288" class="Symbol">→</a>
                                <a id="10322" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="10336" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10339" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="10343" class="Symbol">→</a> <a id="10345" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="10358" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10361" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">_⁻¹</a> <a id="10365" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="10369" class="Symbol">→</a>
                                <a id="10403" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="10412" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10415" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a>
  <a id="10421" href="Algebra.Consequences.Setoid.html#10215" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10449" href="Algebra.Consequences.Setoid.html#10449" class="Bound">+-assoc</a> <a id="10457" href="Algebra.Consequences.Setoid.html#10457" class="Bound">distribʳ</a> <a id="10466" href="Algebra.Consequences.Setoid.html#10466" class="Bound">idʳ</a> <a id="10470" href="Algebra.Consequences.Setoid.html#10470" class="Bound">invʳ</a>  <a id="10476" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a> <a id="10478" class="Symbol">=</a> <a id="10480" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="10490" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10493" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10495" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a>                                 <a id="10529" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10532" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="10536" class="Symbol">(</a><a id="10537" href="Algebra.Consequences.Setoid.html#10466" class="Bound">idʳ</a> <a id="10541" class="Symbol">_)</a> <a id="10544" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10550" class="Symbol">(</a><a id="10551" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10554" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10556" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10557" class="Symbol">)</a> <a id="10559" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10561" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a>                          <a id="10589" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10592" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="10599" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Algebra.Consequences.Setoid.html#10470" class="Bound">invʳ</a> <a id="10615" class="Symbol">_))</a> <a id="10619" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10625" class="Symbol">(</a><a id="10626" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10629" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10631" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10632" class="Symbol">)</a> <a id="10634" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10636" class="Symbol">((</a><a id="10638" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10641" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10643" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10644" class="Symbol">)</a>  <a id="10647" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10649" class="Symbol">((</a><a id="10651" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10654" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10656" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10657" class="Symbol">)</a><a id="10658" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="10660" class="Symbol">))</a>  <a id="10664" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10667" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Algebra.Consequences.Setoid.html#10449" class="Bound">+-assoc</a> <a id="10680" class="Symbol">_</a> <a id="10682" class="Symbol">_</a> <a id="10684" class="Symbol">_)</a> <a id="10687" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10693" class="Symbol">((</a><a id="10695" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10698" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10700" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10701" class="Symbol">)</a> <a id="10703" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a>  <a id="10706" class="Symbol">(</a><a id="10707" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10710" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10712" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10713" class="Symbol">))</a> <a id="10716" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10718" class="Symbol">((</a><a id="10720" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10723" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10725" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10726" class="Symbol">)</a><a id="10727" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="10729" class="Symbol">)</a>  <a id="10732" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10735" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Algebra.Consequences.Setoid.html#10457" class="Bound">distribʳ</a> <a id="10757" class="Symbol">_</a> <a id="10759" class="Symbol">_</a> <a id="10761" class="Symbol">_))</a> <a id="10765" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="10770" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10776" class="Symbol">((</a><a id="10778" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10781" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10783" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="10785" class="Symbol">)</a> <a id="10787" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10789" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10790" class="Symbol">)</a> <a id="10792" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10794" class="Symbol">((</a><a id="10796" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10799" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10801" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10802" class="Symbol">)</a><a id="10803" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="10805" class="Symbol">)</a>         <a id="10815" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10818" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="10825" class="Symbol">(</a><a id="10826" href="Algebra.Consequences.Setoid.html#10172" class="Bound">*-cong</a> <a id="10833" class="Symbol">(</a><a id="10834" href="Algebra.Consequences.Setoid.html#10466" class="Bound">idʳ</a> <a id="10838" class="Symbol">_)</a> <a id="10841" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="10845" class="Symbol">)</a> <a id="10847" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="10852" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10858" class="Symbol">(</a><a id="10859" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10862" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10864" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10865" class="Symbol">)</a> <a id="10867" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="10869" class="Symbol">((</a><a id="10871" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="10874" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="10876" href="Algebra.Consequences.Setoid.html#10476" class="Bound">x</a><a id="10877" class="Symbol">)</a><a id="10878" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="10880" class="Symbol">)</a>                <a id="10897" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10900" href="Algebra.Consequences.Setoid.html#10470" class="Bound">invʳ</a> <a id="10905" class="Symbol">_</a> <a id="10907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10913" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a>                                     <a id="10952" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="10957" href="Algebra.Consequences.Setoid.html#10957" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="10985" class="Symbol">:</a> <a id="10987" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="10999" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="11003" class="Symbol">→</a> <a id="11005" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a> <a id="11009" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="11026" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="11030" class="Symbol">→</a>
                                <a id="11064" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="11078" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="11081" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="11085" class="Symbol">→</a> <a id="11087" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="11100" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="11103" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">_⁻¹</a> <a id="11107" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">_+_</a> <a id="11111" class="Symbol">→</a>
                                <a id="11145" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="11155" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="11158" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">_*_</a>
  <a id="11164" href="Algebra.Consequences.Setoid.html#10957" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="11192" href="Algebra.Consequences.Setoid.html#11192" class="Bound">+-assoc</a> <a id="11200" href="Algebra.Consequences.Setoid.html#11200" class="Bound">distribˡ</a> <a id="11209" href="Algebra.Consequences.Setoid.html#11209" class="Bound">idʳ</a> <a id="11213" href="Algebra.Consequences.Setoid.html#11213" class="Bound">invʳ</a>  <a id="11219" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11221" class="Symbol">=</a> <a id="11223" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
     <a id="11234" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11236" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11238" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a>                                <a id="11272" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11275" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="11279" class="Symbol">(</a><a id="11280" href="Algebra.Consequences.Setoid.html#11209" class="Bound">idʳ</a> <a id="11284" class="Symbol">_)</a> <a id="11287" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11294" class="Symbol">(</a><a id="11295" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11297" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11299" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11301" class="Symbol">)</a> <a id="11303" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11305" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a>                         <a id="11332" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11335" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="11342" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11347" class="Symbol">(</a><a id="11348" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Algebra.Consequences.Setoid.html#11213" class="Bound">invʳ</a> <a id="11358" class="Symbol">_))</a> <a id="11362" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11369" class="Symbol">(</a><a id="11370" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11372" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11374" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11376" class="Symbol">)</a> <a id="11378" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11380" class="Symbol">((</a><a id="11382" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11384" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11386" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11388" class="Symbol">)</a> <a id="11390" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11392" class="Symbol">((</a><a id="11394" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11396" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11398" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11400" class="Symbol">)</a><a id="11401" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="11403" class="Symbol">))</a>  <a id="11407" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11410" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="11414" class="Symbol">(</a><a id="11415" href="Algebra.Consequences.Setoid.html#11192" class="Bound">+-assoc</a> <a id="11423" class="Symbol">_</a> <a id="11425" class="Symbol">_</a> <a id="11427" class="Symbol">_)</a> <a id="11430" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11437" class="Symbol">((</a><a id="11439" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11441" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11443" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11445" class="Symbol">)</a> <a id="11447" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11452" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11454" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11456" class="Symbol">))</a> <a id="11459" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11461" class="Symbol">((</a><a id="11463" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11465" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11467" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11469" class="Symbol">)</a><a id="11470" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="11472" class="Symbol">)</a>  <a id="11475" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11478" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="11490" class="Symbol">(</a><a id="11491" href="Algebra.Consequences.Setoid.html#11200" class="Bound">distribˡ</a> <a id="11500" class="Symbol">_</a> <a id="11502" class="Symbol">_</a> <a id="11504" class="Symbol">_))</a> <a id="11508" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11513" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11520" class="Symbol">(</a><a id="11521" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11523" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a> <a id="11529" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11531" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11533" class="Symbol">))</a> <a id="11536" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11538" class="Symbol">((</a><a id="11540" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11542" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11544" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11546" class="Symbol">)</a><a id="11547" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="11549" class="Symbol">)</a>        <a id="11558" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11561" href="Algebra.Consequences.Setoid.html#10137" class="Bound">+-cong</a> <a id="11568" class="Symbol">(</a><a id="11569" href="Algebra.Consequences.Setoid.html#10172" class="Bound">*-cong</a> <a id="11576" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11581" class="Symbol">(</a><a id="11582" href="Algebra.Consequences.Setoid.html#11209" class="Bound">idʳ</a> <a id="11586" class="Symbol">_))</a> <a id="11590" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11595" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11602" class="Symbol">((</a><a id="11604" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11606" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11608" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11610" class="Symbol">)</a> <a id="11612" href="Algebra.Consequences.Setoid.html#10078" class="Bound Operator">+</a> <a id="11614" class="Symbol">((</a><a id="11616" href="Algebra.Consequences.Setoid.html#11219" class="Bound">x</a> <a id="11618" href="Algebra.Consequences.Setoid.html#10082" class="Bound Operator">*</a> <a id="11620" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a><a id="11622" class="Symbol">)</a><a id="11623" href="Algebra.Consequences.Setoid.html#10105" class="Bound Operator">⁻¹</a><a id="11625" class="Symbol">))</a>             <a id="11640" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11643" href="Algebra.Consequences.Setoid.html#11213" class="Bound">invʳ</a> <a id="11648" class="Symbol">_</a> <a id="11650" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="11657" href="Algebra.Consequences.Setoid.html#10119" class="Bound">0#</a>                                    <a id="11695" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="11698" class="Comment">------------------------------------------------------------------------</a>
<a id="11771" class="Comment">-- Without Loss of Generality</a>

<a id="11802" class="Keyword">module</a> <a id="11809" href="Algebra.Consequences.Setoid.html#11809" class="Module">_</a> <a id="11811" class="Symbol">{</a><a id="11812" href="Algebra.Consequences.Setoid.html#11812" class="Bound">p</a><a id="11813" class="Symbol">}</a> <a id="11815" class="Symbol">{</a><a id="11816" href="Algebra.Consequences.Setoid.html#11816" class="Bound">f</a> <a id="11818" class="Symbol">:</a> <a id="11820" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11824" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a><a id="11825" class="Symbol">}</a> <a id="11827" class="Symbol">{</a><a id="11828" href="Algebra.Consequences.Setoid.html#11828" class="Bound">P</a> <a id="11830" class="Symbol">:</a> <a id="11832" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11837" href="Algebra.Consequences.Setoid.html#634" class="Field">A</a> <a id="11839" href="Algebra.Consequences.Setoid.html#11812" class="Bound">p</a><a id="11840" class="Symbol">}</a>
         <a id="11851" class="Symbol">(</a><a id="11852" href="Algebra.Consequences.Setoid.html#11852" class="Bound">≈-subst</a> <a id="11860" class="Symbol">:</a> <a id="11862" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="11875" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="11879" href="Algebra.Consequences.Setoid.html#11812" class="Bound">p</a><a id="11880" class="Symbol">)</a>
         <a id="11891" class="Symbol">(</a><a id="11892" href="Algebra.Consequences.Setoid.html#11892" class="Bound">comm</a> <a id="11897" class="Symbol">:</a> <a id="11899" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="11911" href="Algebra.Consequences.Setoid.html#11816" class="Bound">f</a><a id="11912" class="Symbol">)</a>
         <a id="11923" class="Keyword">where</a>

  <a id="11932" href="Algebra.Consequences.Setoid.html#11932" class="Function">subst∧comm⇒sym</a> <a id="11947" class="Symbol">:</a> <a id="11949" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="11959" class="Symbol">(λ</a> <a id="11962" href="Algebra.Consequences.Setoid.html#11962" class="Bound">a</a> <a id="11964" href="Algebra.Consequences.Setoid.html#11964" class="Bound">b</a> <a id="11966" class="Symbol">→</a> <a id="11968" href="Algebra.Consequences.Setoid.html#11828" class="Bound">P</a> <a id="11970" class="Symbol">(</a><a id="11971" href="Algebra.Consequences.Setoid.html#11816" class="Bound">f</a> <a id="11973" href="Algebra.Consequences.Setoid.html#11962" class="Bound">a</a> <a id="11975" href="Algebra.Consequences.Setoid.html#11964" class="Bound">b</a><a id="11976" class="Symbol">))</a>
  <a id="11981" href="Algebra.Consequences.Setoid.html#11932" class="Function">subst∧comm⇒sym</a> <a id="11996" class="Symbol">=</a> <a id="11998" href="Algebra.Consequences.Setoid.html#11852" class="Bound">≈-subst</a> <a id="12006" href="Algebra.Consequences.Setoid.html#11828" class="Bound">P</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Algebra.Consequences.Setoid.html#11892" class="Bound">comm</a> <a id="12014" class="Symbol">_</a> <a id="12016" class="Symbol">_)</a>

  <a id="12022" href="Algebra.Consequences.Setoid.html#12022" class="Function">wlog</a> <a id="12027" class="Symbol">:</a> <a id="12029" class="Symbol">∀</a> <a id="12031" class="Symbol">{</a><a id="12032" href="Algebra.Consequences.Setoid.html#12032" class="Bound">r</a><a id="12033" class="Symbol">}</a> <a id="12035" class="Symbol">{</a><a id="12036" href="Algebra.Consequences.Setoid.html#12036" class="Bound Operator">_R_</a> <a id="12040" class="Symbol">:</a> <a id="12042" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12046" class="Symbol">_</a> <a id="12048" href="Algebra.Consequences.Setoid.html#12032" class="Bound">r</a><a id="12049" class="Symbol">}</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="12059" href="Algebra.Consequences.Setoid.html#12036" class="Bound Operator">_R_</a> <a id="12063" class="Symbol">→</a>
         <a id="12074" class="Symbol">(∀</a> <a id="12077" href="Algebra.Consequences.Setoid.html#12077" class="Bound">a</a> <a id="12079" href="Algebra.Consequences.Setoid.html#12079" class="Bound">b</a> <a id="12081" class="Symbol">→</a> <a id="12083" href="Algebra.Consequences.Setoid.html#12077" class="Bound">a</a> <a id="12085" href="Algebra.Consequences.Setoid.html#12036" class="Bound Operator">R</a> <a id="12087" href="Algebra.Consequences.Setoid.html#12079" class="Bound">b</a> <a id="12089" class="Symbol">→</a> <a id="12091" href="Algebra.Consequences.Setoid.html#11828" class="Bound">P</a> <a id="12093" class="Symbol">(</a><a id="12094" href="Algebra.Consequences.Setoid.html#11816" class="Bound">f</a> <a id="12096" href="Algebra.Consequences.Setoid.html#12077" class="Bound">a</a> <a id="12098" href="Algebra.Consequences.Setoid.html#12079" class="Bound">b</a><a id="12099" class="Symbol">))</a> <a id="12102" class="Symbol">→</a>
         <a id="12113" class="Symbol">∀</a> <a id="12115" href="Algebra.Consequences.Setoid.html#12115" class="Bound">a</a> <a id="12117" href="Algebra.Consequences.Setoid.html#12117" class="Bound">b</a> <a id="12119" class="Symbol">→</a> <a id="12121" href="Algebra.Consequences.Setoid.html#11828" class="Bound">P</a> <a id="12123" class="Symbol">(</a><a id="12124" href="Algebra.Consequences.Setoid.html#11816" class="Bound">f</a> <a id="12126" href="Algebra.Consequences.Setoid.html#12115" class="Bound">a</a> <a id="12128" href="Algebra.Consequences.Setoid.html#12117" class="Bound">b</a><a id="12129" class="Symbol">)</a>
  <a id="12133" href="Algebra.Consequences.Setoid.html#12022" class="Function">wlog</a> <a id="12138" href="Algebra.Consequences.Setoid.html#12138" class="Bound">r-total</a> <a id="12146" class="Symbol">=</a> <a id="12148" href="Relation.Binary.Consequences.html#6623" class="Function">Bin.wlog</a> <a id="12157" href="Algebra.Consequences.Setoid.html#12138" class="Bound">r-total</a> <a id="12165" href="Algebra.Consequences.Setoid.html#11932" class="Function">subst∧comm⇒sym</a>


<a id="12182" class="Comment">------------------------------------------------------------------------</a>
<a id="12255" class="Comment">-- DEPRECATED NAMES</a>
<a id="12275" class="Comment">------------------------------------------------------------------------</a>
<a id="12348" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="12419" class="Comment">-- not guaranteed.</a>

<a id="12439" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="12455" href="Algebra.Consequences.Setoid.html#12455" class="Function">comm+assoc⇒middleFour</a> <a id="12477" class="Symbol">=</a> <a id="12479" href="Algebra.Consequences.Setoid.html#1335" class="Function">comm∧assoc⇒middleFour</a>
<a id="12501" class="Symbol">{-#</a> <a id="12505" class="Keyword">WARNING_ON_USAGE</a> <a id="12522" class="Pragma">comm+assoc⇒middleFour</a>
<a id="12544" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="12643" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="12647" href="Algebra.Consequences.Setoid.html#12647" class="Function">identity+middleFour⇒assoc</a> <a id="12673" class="Symbol">=</a> <a id="12675" href="Algebra.Consequences.Setoid.html#1790" class="Function">identity∧middleFour⇒assoc</a>
<a id="12701" class="Symbol">{-#</a> <a id="12705" class="Keyword">WARNING_ON_USAGE</a> <a id="12722" class="Pragma">identity+middleFour⇒assoc</a>
<a id="12748" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="12855" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="12859" href="Algebra.Consequences.Setoid.html#12859" class="Function">identity+middleFour⇒comm</a> <a id="12884" class="Symbol">=</a> <a id="12886" href="Algebra.Consequences.Setoid.html#2212" class="Function">identity∧middleFour⇒comm</a>
<a id="12911" class="Symbol">{-#</a> <a id="12915" class="Keyword">WARNING_ON_USAGE</a> <a id="12932" class="Pragma">identity+middleFour⇒comm</a>
<a id="12957" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="13062" class="Symbol">#-}</a>
<a id="comm+cancelˡ⇒cancelʳ"></a><a id="13066" href="Algebra.Consequences.Setoid.html#13066" class="Function">comm+cancelˡ⇒cancelʳ</a> <a id="13087" class="Symbol">=</a> <a id="13089" href="Algebra.Consequences.Setoid.html#3744" class="Function">comm∧cancelˡ⇒cancelʳ</a>
<a id="13110" class="Symbol">{-#</a> <a id="13114" class="Keyword">WARNING_ON_USAGE</a> <a id="13131" class="Pragma">comm+cancelˡ⇒cancelʳ</a>
<a id="13152" class="String">&quot;Warning: comm+cancelˡ⇒cancelʳ was deprecated in v2.0.
Please use comm∧cancelˡ⇒cancelʳ instead.&quot;</a>
<a id="13249" class="Symbol">#-}</a>
<a id="comm+cancelʳ⇒cancelˡ"></a><a id="13253" href="Algebra.Consequences.Setoid.html#13253" class="Function">comm+cancelʳ⇒cancelˡ</a> <a id="13274" class="Symbol">=</a> <a id="13276" href="Algebra.Consequences.Setoid.html#3957" class="Function">comm∧cancelʳ⇒cancelˡ</a>
<a id="13297" class="Symbol">{-#</a> <a id="13301" class="Keyword">WARNING_ON_USAGE</a> <a id="13318" class="Pragma">comm+cancelʳ⇒cancelˡ</a>
<a id="13339" class="String">&quot;Warning: comm+cancelʳ⇒cancelˡ was deprecated in v2.0.
Please use comm∧cancelʳ⇒cancelˡ instead.&quot;</a>
<a id="13436" class="Symbol">#-}</a>
<a id="comm+idˡ⇒idʳ"></a><a id="13440" href="Algebra.Consequences.Setoid.html#13440" class="Function">comm+idˡ⇒idʳ</a> <a id="13453" class="Symbol">=</a> <a id="13455" href="Algebra.Consequences.Setoid.html#4333" class="Function">comm∧idˡ⇒idʳ</a>
<a id="13468" class="Symbol">{-#</a> <a id="13472" class="Keyword">WARNING_ON_USAGE</a> <a id="13489" class="Pragma">comm+idˡ⇒idʳ</a>
<a id="13502" class="String">&quot;Warning: comm+idˡ⇒idʳ was deprecated in v2.0.
Please use comm∧idˡ⇒idʳ instead.&quot;</a>
<a id="13583" class="Symbol">#-}</a>
<a id="comm+idʳ⇒idˡ"></a><a id="13587" href="Algebra.Consequences.Setoid.html#13587" class="Function">comm+idʳ⇒idˡ</a> <a id="13600" class="Symbol">=</a> <a id="13602" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a>
<a id="13615" class="Symbol">{-#</a> <a id="13619" class="Keyword">WARNING_ON_USAGE</a> <a id="13636" class="Pragma">comm+idʳ⇒idˡ</a>
<a id="13649" class="String">&quot;Warning: comm+idʳ⇒idˡ was deprecated in v2.0.
Please use comm∧idʳ⇒idˡ instead.&quot;</a>
<a id="13730" class="Symbol">#-}</a>
<a id="comm+zeˡ⇒zeʳ"></a><a id="13734" href="Algebra.Consequences.Setoid.html#13734" class="Function">comm+zeˡ⇒zeʳ</a> <a id="13747" class="Symbol">=</a> <a id="13749" href="Algebra.Consequences.Setoid.html#4816" class="Function">comm∧zeˡ⇒zeʳ</a>
<a id="13762" class="Symbol">{-#</a> <a id="13766" class="Keyword">WARNING_ON_USAGE</a> <a id="13783" class="Pragma">comm+zeˡ⇒zeʳ</a>
<a id="13796" class="String">&quot;Warning: comm+zeˡ⇒zeʳ was deprecated in v2.0.
Please use comm∧zeˡ⇒zeʳ instead.&quot;</a>
<a id="13877" class="Symbol">#-}</a>
<a id="comm+zeʳ⇒zeˡ"></a><a id="13881" href="Algebra.Consequences.Setoid.html#13881" class="Function">comm+zeʳ⇒zeˡ</a> <a id="13894" class="Symbol">=</a> <a id="13896" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a>
<a id="13909" class="Symbol">{-#</a> <a id="13913" class="Keyword">WARNING_ON_USAGE</a> <a id="13930" class="Pragma">comm+zeʳ⇒zeˡ</a>
<a id="13943" class="String">&quot;Warning: comm+zeʳ⇒zeˡ was deprecated in v2.0.
Please use comm∧zeʳ⇒zeˡ instead.&quot;</a>
<a id="14024" class="Symbol">#-}</a>
<a id="comm+almostCancelˡ⇒almostCancelʳ"></a><a id="14028" href="Algebra.Consequences.Setoid.html#14028" class="Function">comm+almostCancelˡ⇒almostCancelʳ</a> <a id="14061" class="Symbol">=</a> <a id="14063" href="Algebra.Consequences.Setoid.html#5267" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a>
<a id="14096" class="Symbol">{-#</a> <a id="14100" class="Keyword">WARNING_ON_USAGE</a> <a id="14117" class="Pragma">comm+almostCancelˡ⇒almostCancelʳ</a>
<a id="14150" class="String">&quot;Warning: comm+almostCancelˡ⇒almostCancelʳ was deprecated in v2.0.
Please use comm∧almostCancelˡ⇒almostCancelʳ instead.&quot;</a>
<a id="14271" class="Symbol">#-}</a>
<a id="comm+almostCancelʳ⇒almostCancelˡ"></a><a id="14275" href="Algebra.Consequences.Setoid.html#14275" class="Function">comm+almostCancelʳ⇒almostCancelˡ</a> <a id="14308" class="Symbol">=</a> <a id="14310" href="Algebra.Consequences.Setoid.html#5599" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a>
<a id="14343" class="Symbol">{-#</a> <a id="14347" class="Keyword">WARNING_ON_USAGE</a> <a id="14364" class="Pragma">comm+almostCancelʳ⇒almostCancelˡ</a>
<a id="14397" class="String">&quot;Warning: comm+almostCancelʳ⇒almostCancelˡ was deprecated in v2.0.
Please use comm∧almostCancelʳ⇒almostCancelˡ instead.&quot;</a>
<a id="14518" class="Symbol">#-}</a>
<a id="comm+invˡ⇒invʳ"></a><a id="14522" href="Algebra.Consequences.Setoid.html#14522" class="Function">comm+invˡ⇒invʳ</a> <a id="14537" class="Symbol">=</a> <a id="14539" href="Algebra.Consequences.Setoid.html#6103" class="Function">comm∧invˡ⇒invʳ</a>
<a id="14554" class="Symbol">{-#</a> <a id="14558" class="Keyword">WARNING_ON_USAGE</a> <a id="14575" class="Pragma">comm+invˡ⇒invʳ</a>
<a id="14590" class="String">&quot;Warning: comm+invˡ⇒invʳ was deprecated in v2.0.
Please use comm∧invˡ⇒invʳ instead.&quot;</a>
<a id="14675" class="Symbol">#-}</a>
<a id="comm+invʳ⇒invˡ"></a><a id="14679" href="Algebra.Consequences.Setoid.html#14679" class="Function">comm+invʳ⇒invˡ</a> <a id="14694" class="Symbol">=</a> <a id="14696" href="Algebra.Consequences.Setoid.html#6391" class="Function">comm∧invʳ⇒invˡ</a>
<a id="14711" class="Symbol">{-#</a> <a id="14715" class="Keyword">WARNING_ON_USAGE</a> <a id="14732" class="Pragma">comm+invʳ⇒invˡ</a>
<a id="14747" class="String">&quot;Warning: comm+invʳ⇒invˡ was deprecated in v2.0.
Please use comm∧invʳ⇒invˡ instead.&quot;</a>
<a id="14832" class="Symbol">#-}</a>
<a id="comm+invˡ⇒inv"></a><a id="14836" href="Algebra.Consequences.Setoid.html#14836" class="Function">comm+invˡ⇒inv</a> <a id="14850" class="Symbol">=</a> <a id="14852" href="Algebra.Consequences.Setoid.html#6280" class="Function">comm∧invˡ⇒inv</a>
<a id="14866" class="Symbol">{-#</a> <a id="14870" class="Keyword">WARNING_ON_USAGE</a> <a id="14887" class="Pragma">comm+invˡ⇒inv</a>
<a id="14901" class="String">&quot;Warning: comm+invˡ⇒inv was deprecated in v2.0.
Please use comm∧invˡ⇒inv instead.&quot;</a>
<a id="14984" class="Symbol">#-}</a>
<a id="comm+invʳ⇒inv"></a><a id="14988" href="Algebra.Consequences.Setoid.html#14988" class="Function">comm+invʳ⇒inv</a> <a id="15002" class="Symbol">=</a> <a id="15004" href="Algebra.Consequences.Setoid.html#6568" class="Function">comm∧invʳ⇒inv</a>
<a id="15018" class="Symbol">{-#</a> <a id="15022" class="Keyword">WARNING_ON_USAGE</a> <a id="15039" class="Pragma">comm+invʳ⇒inv</a>
<a id="15053" class="String">&quot;Warning: comm+invʳ⇒inv was deprecated in v2.0.
Please use comm∧invʳ⇒inv instead.&quot;</a>
<a id="15136" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="15140" href="Algebra.Consequences.Setoid.html#15140" class="Function">comm+distrˡ⇒distrʳ</a> <a id="15159" class="Symbol">=</a> <a id="15161" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="15180" class="Symbol">{-#</a> <a id="15184" class="Keyword">WARNING_ON_USAGE</a> <a id="15201" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="15220" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="15313" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="15317" href="Algebra.Consequences.Setoid.html#15317" class="Function">comm+distrʳ⇒distrˡ</a> <a id="15336" class="Symbol">=</a> <a id="15338" href="Algebra.Consequences.Setoid.html#8225" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="15357" class="Symbol">{-#</a> <a id="15361" class="Keyword">WARNING_ON_USAGE</a> <a id="15378" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="15397" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="15490" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="15494" href="Algebra.Consequences.Setoid.html#15494" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="15522" class="Symbol">=</a> <a id="15524" href="Algebra.Consequences.Setoid.html#10215" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="15552" class="Symbol">{-#</a> <a id="15556" class="Keyword">WARNING_ON_USAGE</a> <a id="15573" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="15601" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="15712" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="15716" href="Algebra.Consequences.Setoid.html#15716" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="15744" class="Symbol">=</a> <a id="15746" href="Algebra.Consequences.Setoid.html#10957" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="15774" class="Symbol">{-#</a> <a id="15778" class="Keyword">WARNING_ON_USAGE</a> <a id="15795" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="15823" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="15934" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="15938" href="Algebra.Consequences.Setoid.html#15938" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="15964" class="Symbol">=</a> <a id="15966" href="Algebra.Consequences.Setoid.html#6752" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="15992" class="Symbol">{-#</a> <a id="15996" class="Keyword">WARNING_ON_USAGE</a> <a id="16013" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="16039" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="16146" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="16150" href="Algebra.Consequences.Setoid.html#16150" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="16176" class="Symbol">=</a> <a id="16178" href="Algebra.Consequences.Setoid.html#7239" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="16204" class="Symbol">{-#</a> <a id="16208" class="Keyword">WARNING_ON_USAGE</a> <a id="16225" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="16251" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="16358" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="16362" href="Algebra.Consequences.Setoid.html#16362" class="Function">subst+comm⇒sym</a> <a id="16377" class="Symbol">=</a> <a id="16379" href="Algebra.Consequences.Setoid.html#11932" class="Function">subst∧comm⇒sym</a>
<a id="16394" class="Symbol">{-#</a> <a id="16398" class="Keyword">WARNING_ON_USAGE</a> <a id="16415" class="Pragma">subst+comm⇒sym</a>
<a id="16430" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="16515" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Construct.NaturalChoice.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definition of an operator that computes the min/max value</a>
<a id="173" class="Comment">-- with respect to a total preorder.</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Level.html" class="Module">Level</a> <a id="372" class="Symbol">as</a> <a id="375" class="Module">L</a> <a id="377" class="Keyword">hiding</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Function.Base.html" class="Module">Function.Base</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Function.Base.html#1638" class="Function">flip</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">()</a>
  <a id="550" class="Keyword">renaming</a> <a id="559" class="Symbol">(</a><a id="560" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5603" class="Function">totalPreorder</a> <a id="574" class="Symbol">to</a> <a id="577" class="Function">flipOrder</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">import</a> <a id="595" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="633" class="Symbol">as</a> <a id="636" class="Module">TotalOrderProperties</a>

<a id="658" class="Keyword">module</a> <a id="665" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="702" class="Keyword">where</a>

<a id="709" class="Keyword">private</a>
  <a id="719" class="Keyword">variable</a>
    <a id="732" href="Algebra.Construct.NaturalChoice.Base.html#732" class="Generalizable">a</a> <a id="734" href="Algebra.Construct.NaturalChoice.Base.html#734" class="Generalizable">ℓ₁</a> <a id="737" href="Algebra.Construct.NaturalChoice.Base.html#737" class="Generalizable">ℓ₂</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="752" href="Algebra.Construct.NaturalChoice.Base.html#752" class="Generalizable">O</a> <a id="754" class="Symbol">:</a> <a id="756" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="770" href="Algebra.Construct.NaturalChoice.Base.html#732" class="Generalizable">a</a> <a id="772" href="Algebra.Construct.NaturalChoice.Base.html#734" class="Generalizable">ℓ₁</a> <a id="775" href="Algebra.Construct.NaturalChoice.Base.html#737" class="Generalizable">ℓ₂</a>

<a id="779" class="Comment">------------------------------------------------------------------------</a>
<a id="852" class="Comment">-- Definition</a>

<a id="867" class="Keyword">module</a> <a id="874" href="Algebra.Construct.NaturalChoice.Base.html#874" class="Module">_</a> <a id="876" class="Symbol">(</a><a id="877" href="Algebra.Construct.NaturalChoice.Base.html#877" class="Bound">O</a> <a id="879" class="Symbol">:</a> <a id="881" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="895" href="Algebra.Construct.NaturalChoice.Base.html#732" class="Generalizable">a</a> <a id="897" href="Algebra.Construct.NaturalChoice.Base.html#734" class="Generalizable">ℓ₁</a> <a id="900" href="Algebra.Construct.NaturalChoice.Base.html#737" class="Generalizable">ℓ₂</a><a id="902" class="Symbol">)</a> <a id="904" class="Keyword">where</a>
  <a id="912" class="Keyword">open</a> <a id="917" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="931" href="Algebra.Construct.NaturalChoice.Base.html#877" class="Bound">O</a> <a id="933" class="Keyword">renaming</a> <a id="942" class="Symbol">(</a><a id="943" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a> <a id="947" class="Symbol">to</a> <a id="950" class="Field Operator">_≤_</a><a id="953" class="Symbol">)</a>
  <a id="957" class="Keyword">private</a> <a id="965" href="Algebra.Construct.NaturalChoice.Base.html#965" class="Function Operator">_≥_</a> <a id="969" class="Symbol">=</a> <a id="971" href="Function.Base.html#1638" class="Function">flip</a> <a id="976" href="Algebra.Construct.NaturalChoice.Base.html#950" class="Field Operator">_≤_</a>

  <a id="983" class="Keyword">record</a> <a id="990" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Algebra.Construct.NaturalChoice.Base.html#895" class="Bound">a</a> <a id="1011" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1015" href="Algebra.Construct.NaturalChoice.Base.html#897" class="Bound">ℓ₁</a> <a id="1018" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1022" href="Algebra.Construct.NaturalChoice.Base.html#900" class="Bound">ℓ₂</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Keyword">where</a>
    <a id="1036" class="Keyword">infixl</a> <a id="1043" class="Number">7</a> <a id="1045" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
    <a id="1053" class="Keyword">field</a>
      <a id="1065" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>       <a id="1075" class="Symbol">:</a> <a id="1077" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1081" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a>
      <a id="1095" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1105" class="Symbol">:</a> <a id="1107" class="Symbol">∀</a> <a id="1109" class="Symbol">{</a><a id="1110" href="Algebra.Construct.NaturalChoice.Base.html#1110" class="Bound">x</a> <a id="1112" href="Algebra.Construct.NaturalChoice.Base.html#1112" class="Bound">y</a><a id="1113" class="Symbol">}</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Algebra.Construct.NaturalChoice.Base.html#1110" class="Bound">x</a> <a id="1119" href="Algebra.Construct.NaturalChoice.Base.html#950" class="Field Operator">≤</a> <a id="1121" href="Algebra.Construct.NaturalChoice.Base.html#1112" class="Bound">y</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Algebra.Construct.NaturalChoice.Base.html#1110" class="Bound">x</a> <a id="1127" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="1129" href="Algebra.Construct.NaturalChoice.Base.html#1112" class="Bound">y</a> <a id="1131" href="Relation.Binary.Bundles.html#2954" class="Field Operator">≈</a> <a id="1133" href="Algebra.Construct.NaturalChoice.Base.html#1110" class="Bound">x</a>
      <a id="1141" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">∀</a> <a id="1155" class="Symbol">{</a><a id="1156" href="Algebra.Construct.NaturalChoice.Base.html#1156" class="Bound">x</a> <a id="1158" href="Algebra.Construct.NaturalChoice.Base.html#1158" class="Bound">y</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Algebra.Construct.NaturalChoice.Base.html#1156" class="Bound">x</a> <a id="1165" href="Algebra.Construct.NaturalChoice.Base.html#965" class="Function Operator">≥</a> <a id="1167" href="Algebra.Construct.NaturalChoice.Base.html#1158" class="Bound">y</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Algebra.Construct.NaturalChoice.Base.html#1156" class="Bound">x</a> <a id="1173" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="1175" href="Algebra.Construct.NaturalChoice.Base.html#1158" class="Bound">y</a> <a id="1177" href="Relation.Binary.Bundles.html#2954" class="Field Operator">≈</a> <a id="1179" href="Algebra.Construct.NaturalChoice.Base.html#1158" class="Bound">y</a>

  <a id="1184" class="Keyword">record</a> <a id="1191" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Algebra.Construct.NaturalChoice.Base.html#895" class="Bound">a</a> <a id="1212" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1216" href="Algebra.Construct.NaturalChoice.Base.html#897" class="Bound">ℓ₁</a> <a id="1219" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1223" href="Algebra.Construct.NaturalChoice.Base.html#900" class="Bound">ℓ₂</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
    <a id="1237" class="Keyword">infixl</a> <a id="1244" class="Number">6</a> <a id="1246" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
    <a id="1254" class="Keyword">field</a>
      <a id="1266" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>       <a id="1276" class="Symbol">:</a> <a id="1278" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1282" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a>
      <a id="1296" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="1306" class="Symbol">:</a> <a id="1308" class="Symbol">∀</a> <a id="1310" class="Symbol">{</a><a id="1311" href="Algebra.Construct.NaturalChoice.Base.html#1311" class="Bound">x</a> <a id="1313" href="Algebra.Construct.NaturalChoice.Base.html#1313" class="Bound">y</a><a id="1314" class="Symbol">}</a> <a id="1316" class="Symbol">→</a> <a id="1318" href="Algebra.Construct.NaturalChoice.Base.html#1311" class="Bound">x</a> <a id="1320" href="Algebra.Construct.NaturalChoice.Base.html#950" class="Field Operator">≤</a> <a id="1322" href="Algebra.Construct.NaturalChoice.Base.html#1313" class="Bound">y</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Algebra.Construct.NaturalChoice.Base.html#1311" class="Bound">x</a> <a id="1328" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1330" href="Algebra.Construct.NaturalChoice.Base.html#1313" class="Bound">y</a> <a id="1332" href="Relation.Binary.Bundles.html#2954" class="Field Operator">≈</a> <a id="1334" href="Algebra.Construct.NaturalChoice.Base.html#1313" class="Bound">y</a>
      <a id="1342" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="1352" class="Symbol">:</a> <a id="1354" class="Symbol">∀</a> <a id="1356" class="Symbol">{</a><a id="1357" href="Algebra.Construct.NaturalChoice.Base.html#1357" class="Bound">x</a> <a id="1359" href="Algebra.Construct.NaturalChoice.Base.html#1359" class="Bound">y</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Algebra.Construct.NaturalChoice.Base.html#1357" class="Bound">x</a> <a id="1366" href="Algebra.Construct.NaturalChoice.Base.html#965" class="Function Operator">≥</a> <a id="1368" href="Algebra.Construct.NaturalChoice.Base.html#1359" class="Bound">y</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Algebra.Construct.NaturalChoice.Base.html#1357" class="Bound">x</a> <a id="1374" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1376" href="Algebra.Construct.NaturalChoice.Base.html#1359" class="Bound">y</a> <a id="1378" href="Relation.Binary.Bundles.html#2954" class="Field Operator">≈</a> <a id="1380" href="Algebra.Construct.NaturalChoice.Base.html#1357" class="Bound">x</a>

<a id="1383" class="Comment">------------------------------------------------------------------------</a>
<a id="1456" class="Comment">-- Properties</a>

<a id="MinOp⇒MaxOp"></a><a id="1471" href="Algebra.Construct.NaturalChoice.Base.html#1471" class="Function">MinOp⇒MaxOp</a> <a id="1483" class="Symbol">:</a> <a id="1485" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="1497" href="Algebra.Construct.NaturalChoice.Base.html#752" class="Generalizable">O</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Algebra.Construct.NaturalChoice.Base.html#577" class="Function">flipOrder</a> <a id="1524" href="Algebra.Construct.NaturalChoice.Base.html#752" class="Generalizable">O</a><a id="1525" class="Symbol">)</a>
<a id="1527" href="Algebra.Construct.NaturalChoice.Base.html#1471" class="Function">MinOp⇒MaxOp</a> <a id="1539" href="Algebra.Construct.NaturalChoice.Base.html#1539" class="Bound">minOp</a> <a id="1545" class="Symbol">=</a> <a id="1547" class="Keyword">record</a>
  <a id="1556" class="Symbol">{</a> <a id="1558" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>       <a id="1568" class="Symbol">=</a> <a id="1570" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
  <a id="1576" class="Symbol">;</a> <a id="1578" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a>
  <a id="1602" class="Symbol">;</a> <a id="1604" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a>
  <a id="1628" class="Symbol">}</a> <a id="1630" class="Keyword">where</a> <a id="1636" class="Keyword">open</a> <a id="1641" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Module">MinOperator</a> <a id="1653" href="Algebra.Construct.NaturalChoice.Base.html#1539" class="Bound">minOp</a>

<a id="MaxOp⇒MinOp"></a><a id="1660" href="Algebra.Construct.NaturalChoice.Base.html#1660" class="Function">MaxOp⇒MinOp</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="1686" href="Algebra.Construct.NaturalChoice.Base.html#752" class="Generalizable">O</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Algebra.Construct.NaturalChoice.Base.html#577" class="Function">flipOrder</a> <a id="1713" href="Algebra.Construct.NaturalChoice.Base.html#752" class="Generalizable">O</a><a id="1714" class="Symbol">)</a>
<a id="1716" href="Algebra.Construct.NaturalChoice.Base.html#1660" class="Function">MaxOp⇒MinOp</a> <a id="1728" href="Algebra.Construct.NaturalChoice.Base.html#1728" class="Bound">maxOp</a> <a id="1734" class="Symbol">=</a> <a id="1736" class="Keyword">record</a>
  <a id="1745" class="Symbol">{</a> <a id="1747" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>       <a id="1757" class="Symbol">=</a> <a id="1759" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
  <a id="1765" class="Symbol">;</a> <a id="1767" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1777" class="Symbol">=</a> <a id="1779" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a>
  <a id="1791" class="Symbol">;</a> <a id="1793" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a>
  <a id="1817" class="Symbol">}</a> <a id="1819" class="Keyword">where</a> <a id="1825" class="Keyword">open</a> <a id="1830" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Module">MaxOperator</a> <a id="1842" href="Algebra.Construct.NaturalChoice.Base.html#1728" class="Bound">maxOp</a>
</pre></body></html>

==> anc/Algebra.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="422" class="Symbol">as</a> <a id="425" class="Module">MinOp</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Function.Base.html" class="Module">Function.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Function.Base.html#1638" class="Function">flip</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="581" class="Symbol">)</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="635" class="Keyword">using</a> <a id="641" class="Symbol">()</a>
  <a id="646" class="Keyword">renaming</a> <a id="655" class="Symbol">(</a><a id="656" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5603" class="Function">totalPreorder</a> <a id="670" class="Symbol">to</a> <a id="673" class="Function">flipOrder</a><a id="682" class="Symbol">)</a>

<a id="685" class="Keyword">module</a> <a id="692" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a>
  <a id="732" class="Symbol">{</a><a id="733" href="Algebra.Construct.NaturalChoice.MaxOp.html#733" class="Bound">a</a> <a id="735" href="Algebra.Construct.NaturalChoice.MaxOp.html#735" class="Bound">ℓ₁</a> <a id="738" href="Algebra.Construct.NaturalChoice.MaxOp.html#738" class="Bound">ℓ₂</a><a id="740" class="Symbol">}</a> <a id="742" class="Symbol">{</a><a id="743" href="Algebra.Construct.NaturalChoice.MaxOp.html#743" class="Bound">O</a> <a id="745" class="Symbol">:</a> <a id="747" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="761" href="Algebra.Construct.NaturalChoice.MaxOp.html#733" class="Bound">a</a> <a id="763" href="Algebra.Construct.NaturalChoice.MaxOp.html#735" class="Bound">ℓ₁</a> <a id="766" href="Algebra.Construct.NaturalChoice.MaxOp.html#738" class="Bound">ℓ₂</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">(</a><a id="771" href="Algebra.Construct.NaturalChoice.MaxOp.html#771" class="Bound">maxOp</a> <a id="777" class="Symbol">:</a> <a id="779" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="791" href="Algebra.Construct.NaturalChoice.MaxOp.html#743" class="Bound">O</a><a id="792" class="Symbol">)</a>
  <a id="796" class="Keyword">where</a>

<a id="803" class="Keyword">open</a> <a id="808" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="822" href="Algebra.Construct.NaturalChoice.MaxOp.html#743" class="Bound">O</a> <a id="824" class="Keyword">renaming</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a> <a id="842" class="Symbol">to</a> <a id="845" class="Field">A</a><a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a> <a id="852" class="Symbol">to</a> <a id="855" class="Field Operator">_≤_</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Module">MaxOperator</a> <a id="877" href="Algebra.Construct.NaturalChoice.MaxOp.html#771" class="Bound">maxOp</a>

<a id="884" class="Comment">-- Max is just min with a flipped order</a>

<a id="925" class="Keyword">private</a>
  <a id="935" class="Keyword">module</a> <a id="Min"></a><a id="942" href="Algebra.Construct.NaturalChoice.MaxOp.html#942" class="Module">Min</a> <a id="946" class="Symbol">=</a> <a id="948" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="954" class="Symbol">(</a><a id="955" href="Algebra.Construct.NaturalChoice.Base.html#1660" class="Function">MaxOp⇒MinOp</a> <a id="967" href="Algebra.Construct.NaturalChoice.MaxOp.html#771" class="Bound">maxOp</a><a id="972" class="Symbol">)</a>

<a id="975" class="Keyword">open</a> <a id="980" href="Algebra.Construct.NaturalChoice.MaxOp.html#942" class="Module">Min</a> <a id="984" class="Keyword">public</a>
  <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">()</a>
  <a id="1004" class="Keyword">renaming</a>
  <a id="1015" class="Symbol">(</a> <a id="1017" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a>       <a id="1030" class="Symbol">to</a>  <a id="1034" class="Function">⊔-cong</a>
  <a id="1043" class="Symbol">;</a> <a id="1045" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a>      <a id="1058" class="Symbol">to</a>  <a id="1062" class="Function">⊔-congʳ</a>
  <a id="1072" class="Symbol">;</a> <a id="1074" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a>      <a id="1087" class="Symbol">to</a>  <a id="1091" class="Function">⊔-congˡ</a>
  <a id="1101" class="Symbol">;</a> <a id="1103" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a>       <a id="1116" class="Symbol">to</a>  <a id="1120" class="Function">⊔-idem</a>
  <a id="1129" class="Symbol">;</a> <a id="1131" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a>        <a id="1144" class="Symbol">to</a>  <a id="1148" class="Function">⊔-sel</a>
  <a id="1156" class="Symbol">;</a> <a id="1158" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>      <a id="1171" class="Symbol">to</a>  <a id="1175" class="Function">⊔-assoc</a>
  <a id="1185" class="Symbol">;</a> <a id="1187" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>       <a id="1200" class="Symbol">to</a>  <a id="1204" class="Function">⊔-comm</a>

  <a id="1214" class="Symbol">;</a> <a id="1216" href="Algebra.Construct.NaturalChoice.MinOp.html#3298" class="Function">⊓-identityˡ</a>  <a id="1229" class="Symbol">to</a>  <a id="1233" class="Function">⊔-identityˡ</a>
  <a id="1247" class="Symbol">;</a> <a id="1249" href="Algebra.Construct.NaturalChoice.MinOp.html#3390" class="Function">⊓-identityʳ</a>  <a id="1262" class="Symbol">to</a>  <a id="1266" class="Function">⊔-identityʳ</a>
  <a id="1280" class="Symbol">;</a> <a id="1282" href="Algebra.Construct.NaturalChoice.MinOp.html#3483" class="Function">⊓-identity</a>   <a id="1295" class="Symbol">to</a>  <a id="1299" class="Function">⊔-identity</a>
  <a id="1312" class="Symbol">;</a> <a id="1314" href="Algebra.Construct.NaturalChoice.MinOp.html#3587" class="Function">⊓-zeroˡ</a>      <a id="1327" class="Symbol">to</a>  <a id="1331" class="Function">⊔-zeroˡ</a>
  <a id="1341" class="Symbol">;</a> <a id="1343" href="Algebra.Construct.NaturalChoice.MinOp.html#3667" class="Function">⊓-zeroʳ</a>      <a id="1356" class="Symbol">to</a>  <a id="1360" class="Function">⊔-zeroʳ</a>
  <a id="1370" class="Symbol">;</a> <a id="1372" href="Algebra.Construct.NaturalChoice.MinOp.html#3748" class="Function">⊓-zero</a>       <a id="1385" class="Symbol">to</a>  <a id="1389" class="Function">⊔-zero</a>

  <a id="1399" class="Symbol">;</a> <a id="1401" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a>                 <a id="1427" class="Symbol">to</a>  <a id="1431" class="Function">⊔-isMagma</a>
  <a id="1443" class="Symbol">;</a> <a id="1445" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>             <a id="1471" class="Symbol">to</a>  <a id="1475" class="Function">⊔-isSemigroup</a>
  <a id="1491" class="Symbol">;</a> <a id="1493" href="Algebra.Construct.NaturalChoice.MinOp.html#4237" class="Function">⊓-isCommutativeSemigroup</a>  <a id="1519" class="Symbol">to</a>  <a id="1523" class="Function">⊔-isCommutativeSemigroup</a>
  <a id="1550" class="Symbol">;</a> <a id="1552" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a>                  <a id="1578" class="Symbol">to</a>  <a id="1582" class="Function">⊔-isBand</a>
  <a id="1593" class="Symbol">;</a> <a id="1595" href="Algebra.Construct.NaturalChoice.MinOp.html#4506" class="Function">⊓-isMonoid</a>                <a id="1621" class="Symbol">to</a>  <a id="1625" class="Function">⊔-isMonoid</a>
  <a id="1638" class="Symbol">;</a> <a id="1640" href="Algebra.Construct.NaturalChoice.MinOp.html#4387" class="Function">⊓-isSelectiveMagma</a>        <a id="1666" class="Symbol">to</a>  <a id="1670" class="Function">⊔-isSelectiveMagma</a>

  <a id="1692" class="Symbol">;</a> <a id="1694" href="Algebra.Construct.NaturalChoice.MinOp.html#4899" class="Function">⊓-magma</a>                   <a id="1720" class="Symbol">to</a>  <a id="1724" class="Function">⊔-magma</a>
  <a id="1734" class="Symbol">;</a> <a id="1736" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-semigroup</a>               <a id="1762" class="Symbol">to</a>  <a id="1766" class="Function">⊔-semigroup</a>
  <a id="1780" class="Symbol">;</a> <a id="1782" href="Algebra.Construct.NaturalChoice.MinOp.html#5112" class="Function">⊓-commutativeSemigroup</a>    <a id="1808" class="Symbol">to</a>  <a id="1812" class="Function">⊔-commutativeSemigroup</a>
  <a id="1837" class="Symbol">;</a> <a id="1839" href="Algebra.Construct.NaturalChoice.MinOp.html#5051" class="Function">⊓-band</a>                    <a id="1865" class="Symbol">to</a>  <a id="1869" class="Function">⊔-band</a>
  <a id="1878" class="Symbol">;</a> <a id="1880" href="Algebra.Construct.NaturalChoice.MinOp.html#5364" class="Function">⊓-monoid</a>                  <a id="1906" class="Symbol">to</a>  <a id="1910" class="Function">⊔-monoid</a>
  <a id="1921" class="Symbol">;</a> <a id="1923" href="Algebra.Construct.NaturalChoice.MinOp.html#5253" class="Function">⊓-selectiveMagma</a>          <a id="1949" class="Symbol">to</a>  <a id="1953" class="Function">⊔-selectiveMagma</a>

  <a id="1973" class="Symbol">;</a> <a id="1975" href="Algebra.Construct.NaturalChoice.MinOp.html#5732" class="Function">x⊓y≈y⇒y≤x</a>  <a id="1986" class="Symbol">to</a> <a id="1989" class="Function">x⊔y≈y⇒x≤y</a>
  <a id="2001" class="Symbol">;</a> <a id="2003" href="Algebra.Construct.NaturalChoice.MinOp.html#5562" class="Function">x⊓y≈x⇒x≤y</a>  <a id="2014" class="Symbol">to</a> <a id="2017" class="Function">x⊔y≈x⇒y≤x</a>
  <a id="2029" class="Symbol">;</a> <a id="2031" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a>      <a id="2042" class="Symbol">to</a> <a id="2045" class="Function">x≤x⊔y</a>
  <a id="2053" class="Symbol">;</a> <a id="2055" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a>      <a id="2066" class="Symbol">to</a> <a id="2069" class="Function">x≤y⊔x</a>
  <a id="2077" class="Symbol">;</a> <a id="2079" href="Algebra.Construct.NaturalChoice.MinOp.html#6307" class="Function">x≤y⇒x⊓z≤y</a>  <a id="2090" class="Symbol">to</a> <a id="2093" class="Function">x≤y⇒x≤y⊔z</a>
  <a id="2105" class="Symbol">;</a> <a id="2107" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Function">x≤y⇒z⊓x≤y</a>  <a id="2118" class="Symbol">to</a> <a id="2121" class="Function">x≤y⇒x≤z⊔y</a>
  <a id="2133" class="Symbol">;</a> <a id="2135" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Function">x≤y⊓z⇒x≤y</a>  <a id="2146" class="Symbol">to</a> <a id="2149" class="Function">x⊔y≤z⇒x≤z</a>
  <a id="2161" class="Symbol">;</a> <a id="2163" href="Algebra.Construct.NaturalChoice.MinOp.html#6562" class="Function">x≤y⊓z⇒x≤z</a>  <a id="2174" class="Symbol">to</a> <a id="2177" class="Function">x⊔y≤z⇒y≤z</a>

  <a id="2190" class="Symbol">;</a> <a id="2192" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a>              <a id="2211" class="Symbol">to</a>  <a id="2215" class="Function">⊔-lub</a>
  <a id="2223" class="Symbol">;</a> <a id="2225" href="Algebra.Construct.NaturalChoice.MinOp.html#7161" class="Function">⊓-triangulate</a>      <a id="2244" class="Symbol">to</a>  <a id="2248" class="Function">⊔-triangulate</a>
  <a id="2264" class="Symbol">;</a> <a id="2266" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a>           <a id="2285" class="Symbol">to</a>  <a id="2289" class="Function">⊔-mono-≤</a>
  <a id="2300" class="Symbol">;</a> <a id="2302" href="Algebra.Construct.NaturalChoice.MinOp.html#6878" class="Function">⊓-monoˡ-≤</a>          <a id="2321" class="Symbol">to</a>  <a id="2325" class="Function">⊔-monoˡ-≤</a>
  <a id="2337" class="Symbol">;</a> <a id="2339" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a>          <a id="2358" class="Symbol">to</a>  <a id="2362" class="Function">⊔-monoʳ-≤</a>
  <a id="2374" class="Symbol">)</a>

<a id="mono-≤-distrib-⊔"></a><a id="2377" href="Algebra.Construct.NaturalChoice.MaxOp.html#2377" class="Function">mono-≤-distrib-⊔</a> <a id="2394" class="Symbol">:</a> <a id="2396" class="Symbol">∀</a> <a id="2398" class="Symbol">{</a><a id="2399" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a><a id="2400" class="Symbol">}</a> <a id="2402" class="Symbol">→</a> <a id="2404" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a> <a id="2406" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2416" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="2420" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2422" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a> <a id="2430" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2440" href="Algebra.Construct.NaturalChoice.MaxOp.html#855" class="Function Operator">_≤_</a> <a id="2444" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2446" href="Algebra.Construct.NaturalChoice.MaxOp.html#855" class="Function Operator">_≤_</a> <a id="2450" class="Symbol">→</a>
                   <a id="2471" class="Symbol">∀</a> <a id="2473" href="Algebra.Construct.NaturalChoice.MaxOp.html#2473" class="Bound">x</a> <a id="2475" href="Algebra.Construct.NaturalChoice.MaxOp.html#2475" class="Bound">y</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Algebra.Construct.NaturalChoice.MaxOp.html#2473" class="Bound">x</a> <a id="2484" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2486" href="Algebra.Construct.NaturalChoice.MaxOp.html#2475" class="Bound">y</a><a id="2487" class="Symbol">)</a> <a id="2489" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="2491" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a> <a id="2493" href="Algebra.Construct.NaturalChoice.MaxOp.html#2473" class="Bound">x</a> <a id="2495" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2497" href="Algebra.Construct.NaturalChoice.MaxOp.html#2399" class="Bound">f</a> <a id="2499" href="Algebra.Construct.NaturalChoice.MaxOp.html#2475" class="Bound">y</a>
<a id="2501" href="Algebra.Construct.NaturalChoice.MaxOp.html#2377" class="Function">mono-≤-distrib-⊔</a> <a id="2518" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">cong</a> <a id="2523" href="Algebra.Construct.NaturalChoice.MaxOp.html#2523" class="Bound">pres</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Algebra.Construct.NaturalChoice.MinOp.html#5882" class="Function">Min.mono-≤-distrib-⊓</a> <a id="2551" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">cong</a> <a id="2556" href="Algebra.Construct.NaturalChoice.MaxOp.html#2523" class="Bound">pres</a>
</pre></body></html>

==> anc/Algebra.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total</a>
<a id="168" class="Comment">-- preorder.</a>
<a id="181" class="Comment">------------------------------------------------------------------------</a>

<a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">OPTIONS</a> <a id="267" class="Pragma">--cubical-compatible</a> <a id="288" class="Pragma">--safe</a> <a id="295" class="Symbol">#-}</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">Sum</a> <a id="435" class="Keyword">using</a> <a id="441" class="Symbol">(</a><a id="442" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="446" class="Symbol">;</a> <a id="448" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="452" class="Symbol">;</a> <a id="454" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="501" class="Symbol">)</a>
<a id="503" class="Keyword">open</a> <a id="508" class="Keyword">import</a> <a id="515" href="Function.Base.html" class="Module">Function.Base</a> <a id="529" class="Keyword">using</a> <a id="535" class="Symbol">(</a><a id="536" href="Function.Base.html#704" class="Function">id</a><a id="538" class="Symbol">;</a> <a id="540" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="543" class="Symbol">;</a> <a id="545" href="Function.Base.html#1638" class="Function">flip</a><a id="549" class="Symbol">)</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="662" class="Symbol">)</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>

<a id="706" class="Keyword">module</a> <a id="713" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a>
  <a id="756" class="Symbol">{</a><a id="757" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#757" class="Bound">a</a> <a id="759" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#759" class="Bound">ℓ₁</a> <a id="762" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#762" class="Bound">ℓ₂</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#767" class="Bound">O</a> <a id="769" class="Symbol">:</a> <a id="771" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="785" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#757" class="Bound">a</a> <a id="787" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#759" class="Bound">ℓ₁</a> <a id="790" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#762" class="Bound">ℓ₂</a><a id="792" class="Symbol">}</a>
  <a id="796" class="Symbol">(</a><a id="797" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#797" class="Bound">minOp</a> <a id="803" class="Symbol">:</a> <a id="805" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="817" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#767" class="Bound">O</a><a id="818" class="Symbol">)</a>
  <a id="822" class="Symbol">(</a><a id="823" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#823" class="Bound">maxOp</a> <a id="829" class="Symbol">:</a> <a id="831" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="843" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#767" class="Bound">O</a><a id="844" class="Symbol">)</a>
  <a id="848" class="Keyword">where</a>

<a id="855" class="Keyword">open</a> <a id="860" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="874" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#767" class="Bound">O</a> <a id="876" class="Keyword">renaming</a>
  <a id="887" class="Symbol">(</a> <a id="889" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a>   <a id="899" class="Symbol">to</a> <a id="902" class="Field">A</a>
  <a id="906" class="Symbol">;</a> <a id="908" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a>       <a id="918" class="Symbol">to</a> <a id="921" class="Field Operator">_≤_</a>
  <a id="927" class="Symbol">;</a> <a id="929" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a>  <a id="939" class="Symbol">to</a> <a id="942" class="Function">≤-resp-≈</a>
  <a id="953" class="Symbol">;</a> <a id="955" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="965" class="Symbol">to</a> <a id="968" class="Function">≤-respʳ-≈</a>
  <a id="980" class="Symbol">;</a> <a id="982" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a> <a id="992" class="Symbol">to</a> <a id="995" class="Function">≤-respˡ-≈</a>
  <a id="1007" class="Symbol">)</a>
<a id="1009" class="Keyword">open</a> <a id="1014" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Module">MinOperator</a> <a id="1026" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#797" class="Bound">minOp</a>
<a id="1032" class="Keyword">open</a> <a id="1037" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Module">MaxOperator</a> <a id="1049" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#823" class="Bound">maxOp</a>

<a id="1056" class="Keyword">open</a> <a id="1061" class="Keyword">import</a> <a id="1068" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1088" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="1092" class="Keyword">open</a> <a id="1097" class="Keyword">import</a> <a id="1104" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1123" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="1127" class="Keyword">open</a> <a id="1132" class="Keyword">import</a> <a id="1139" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="1167" href="Relation.Binary.Bundles.html#2449" class="Function">Eq.setoid</a>
<a id="1177" class="Keyword">open</a> <a id="1182" class="Keyword">import</a> <a id="1189" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1224" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a>

<a id="1234" class="Comment">------------------------------------------------------------------------</a>
<a id="1307" class="Comment">-- Re-export properties of individual operators</a>

<a id="1356" class="Keyword">open</a> <a id="1361" class="Keyword">import</a> <a id="1368" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="1406" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#797" class="Bound">minOp</a> <a id="1412" class="Keyword">public</a>
<a id="1419" class="Keyword">open</a> <a id="1424" class="Keyword">import</a> <a id="1431" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a> <a id="1469" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#823" class="Bound">maxOp</a> <a id="1475" class="Keyword">public</a>

<a id="1483" class="Comment">------------------------------------------------------------------------</a>
<a id="1556" class="Comment">-- Joint algebraic structures</a>

<a id="⊓-distribˡ-⊔"></a><a id="1587" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1587" class="Function">⊓-distribˡ-⊔</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="1606" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="1623" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="1627" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1587" class="Function">⊓-distribˡ-⊔</a> <a id="1640" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1640" class="Bound">x</a> <a id="1642" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1642" class="Bound">y</a> <a id="1644" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1644" class="Bound">z</a> <a id="1646" class="Keyword">with</a> <a id="1651" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="1657" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1642" class="Bound">y</a> <a id="1659" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1644" class="Bound">z</a>
<a id="1661" class="Symbol">...</a> <a id="1665" class="Symbol">|</a> <a id="1667" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1672" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1672" class="Bound">y≤z</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="1695" class="Bound">x</a> <a id="1697" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1699" class="Symbol">(</a><a id="1700" class="Bound">y</a> <a id="1702" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1704" class="Bound">z</a><a id="1705" class="Symbol">)</a>       <a id="1713" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1717" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="1725" class="Bound">x</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="1738" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1672" class="Bound">y≤z</a><a id="1741" class="Symbol">)</a> <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1747" class="Bound">x</a> <a id="1749" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1751" class="Bound">z</a>             <a id="1765" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1768" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a> <a id="1789" class="Bound">x</a> <a id="1791" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1672" class="Bound">y≤z</a><a id="1794" class="Symbol">)</a> <a id="1796" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1800" class="Symbol">(</a><a id="1801" class="Bound">x</a> <a id="1803" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1805" class="Bound">y</a><a id="1806" class="Symbol">)</a> <a id="1808" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1810" class="Symbol">(</a><a id="1811" class="Bound">x</a> <a id="1813" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1815" class="Bound">z</a><a id="1816" class="Symbol">)</a> <a id="1818" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="1820" class="Symbol">...</a> <a id="1824" class="Symbol">|</a> <a id="1826" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1831" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1831" class="Bound">y≥z</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="1854" class="Bound">x</a> <a id="1856" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1858" class="Symbol">(</a><a id="1859" class="Bound">y</a> <a id="1861" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1863" class="Bound">z</a><a id="1864" class="Symbol">)</a>       <a id="1872" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1876" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="1884" class="Bound">x</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="1897" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1831" class="Bound">y≥z</a><a id="1900" class="Symbol">)</a> <a id="1902" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1906" class="Bound">x</a> <a id="1908" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1910" class="Bound">y</a>             <a id="1924" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1927" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a> <a id="1948" class="Bound">x</a> <a id="1950" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1831" class="Bound">y≥z</a><a id="1953" class="Symbol">)</a> <a id="1955" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1959" class="Symbol">(</a><a id="1960" class="Bound">x</a> <a id="1962" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1964" class="Bound">y</a><a id="1965" class="Symbol">)</a> <a id="1967" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="1969" class="Symbol">(</a><a id="1970" class="Bound">x</a> <a id="1972" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="1974" class="Bound">z</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊓-distribʳ-⊔"></a><a id="1980" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1980" class="Function">⊓-distribʳ-⊔</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="1999" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="2016" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="2020" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1980" class="Function">⊓-distribʳ-⊔</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="Algebra.Consequences.Setoid.html#15140" class="Function">comm+distrˡ⇒distrʳ</a> <a id="2054" href="Algebra.Construct.NaturalChoice.MaxOp.html#1034" class="Function">⊔-cong</a> <a id="2061" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="2068" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1587" class="Function">⊓-distribˡ-⊔</a>

<a id="⊓-distrib-⊔"></a><a id="2082" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="2100" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="2116" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="2120" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1587" class="Function">⊓-distribˡ-⊔</a> <a id="2147" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2149" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1980" class="Function">⊓-distribʳ-⊔</a>

<a id="⊔-distribˡ-⊓"></a><a id="2163" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2163" class="Function">⊔-distribˡ-⊓</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="2182" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="2199" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="2203" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2163" class="Function">⊔-distribˡ-⊓</a> <a id="2216" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2216" class="Bound">x</a> <a id="2218" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2218" class="Bound">y</a> <a id="2220" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2220" class="Bound">z</a> <a id="2222" class="Keyword">with</a> <a id="2227" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="2233" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2218" class="Bound">y</a> <a id="2235" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2220" class="Bound">z</a>
<a id="2237" class="Symbol">...</a> <a id="2241" class="Symbol">|</a> <a id="2243" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2248" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2248" class="Bound">y≤z</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2271" class="Bound">x</a> <a id="2273" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2275" class="Symbol">(</a><a id="2276" class="Bound">y</a> <a id="2278" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2280" class="Bound">z</a><a id="2281" class="Symbol">)</a>       <a id="2289" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2293" href="Algebra.Construct.NaturalChoice.MaxOp.html#1091" class="Function">⊔-congˡ</a> <a id="2301" class="Bound">x</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="2314" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2248" class="Bound">y≤z</a><a id="2317" class="Symbol">)</a> <a id="2319" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2323" class="Bound">x</a> <a id="2325" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2327" class="Bound">y</a>             <a id="2341" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2344" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Algebra.Construct.NaturalChoice.MaxOp.html#2362" class="Function">⊔-monoʳ-≤</a> <a id="2365" class="Bound">x</a> <a id="2367" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2248" class="Bound">y≤z</a><a id="2370" class="Symbol">)</a> <a id="2372" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2376" class="Symbol">(</a><a id="2377" class="Bound">x</a> <a id="2379" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2381" class="Bound">y</a><a id="2382" class="Symbol">)</a> <a id="2384" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2386" class="Symbol">(</a><a id="2387" class="Bound">x</a> <a id="2389" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2391" class="Bound">z</a><a id="2392" class="Symbol">)</a> <a id="2394" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="2396" class="Symbol">...</a> <a id="2400" class="Symbol">|</a> <a id="2402" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2407" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2407" class="Bound">y≥z</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2430" class="Bound">x</a> <a id="2432" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2434" class="Symbol">(</a><a id="2435" class="Bound">y</a> <a id="2437" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2439" class="Bound">z</a><a id="2440" class="Symbol">)</a>       <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2452" href="Algebra.Construct.NaturalChoice.MaxOp.html#1091" class="Function">⊔-congˡ</a> <a id="2460" class="Bound">x</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Function">x≥y⇒x⊓y≈y</a> <a id="2473" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2407" class="Bound">y≥z</a><a id="2476" class="Symbol">)</a> <a id="2478" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2482" class="Bound">x</a> <a id="2484" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2486" class="Bound">z</a>             <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2503" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Function">x≥y⇒x⊓y≈y</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Algebra.Construct.NaturalChoice.MaxOp.html#2362" class="Function">⊔-monoʳ-≤</a> <a id="2524" class="Bound">x</a> <a id="2526" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2407" class="Bound">y≥z</a><a id="2529" class="Symbol">)</a> <a id="2531" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2535" class="Symbol">(</a><a id="2536" class="Bound">x</a> <a id="2538" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2540" class="Bound">y</a><a id="2541" class="Symbol">)</a> <a id="2543" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2545" class="Symbol">(</a><a id="2546" class="Bound">x</a> <a id="2548" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2550" class="Bound">z</a><a id="2551" class="Symbol">)</a> <a id="2553" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊔-distribʳ-⊓"></a><a id="2556" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2556" class="Function">⊔-distribʳ-⊓</a> <a id="2569" class="Symbol">:</a> <a id="2571" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="2575" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="2592" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="2596" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2556" class="Function">⊔-distribʳ-⊓</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Algebra.Consequences.Setoid.html#15140" class="Function">comm+distrˡ⇒distrʳ</a> <a id="2630" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a> <a id="2637" href="Algebra.Construct.NaturalChoice.MaxOp.html#1204" class="Function">⊔-comm</a> <a id="2644" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2163" class="Function">⊔-distribˡ-⊓</a>

<a id="⊔-distrib-⊓"></a><a id="2658" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2658" class="Function">⊔-distrib-⊓</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="2676" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="2692" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="2696" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2658" class="Function">⊔-distrib-⊓</a> <a id="2708" class="Symbol">=</a> <a id="2710" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2163" class="Function">⊔-distribˡ-⊓</a> <a id="2723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2725" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2556" class="Function">⊔-distribʳ-⊓</a>

<a id="⊓-absorbs-⊔"></a><a id="2739" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a> <a id="2751" class="Symbol">:</a> <a id="2753" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="2757" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="2765" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="2769" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a> <a id="2781" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2781" class="Bound">x</a> <a id="2783" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2783" class="Bound">y</a> <a id="2785" class="Keyword">with</a> <a id="2790" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="2796" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2781" class="Bound">x</a> <a id="2798" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2783" class="Bound">y</a>
<a id="2800" class="Symbol">...</a> <a id="2804" class="Symbol">|</a> <a id="2806" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2811" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2811" class="Bound">x≤y</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2834" class="Bound">x</a> <a id="2836" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2838" class="Symbol">(</a><a id="2839" class="Bound">x</a> <a id="2841" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2843" class="Bound">y</a><a id="2844" class="Symbol">)</a>  <a id="2847" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2850" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2858" class="Bound">x</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="2871" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2811" class="Bound">x≤y</a><a id="2874" class="Symbol">)</a> <a id="2876" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2880" class="Bound">x</a> <a id="2882" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2884" class="Bound">y</a>        <a id="2893" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2896" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="2906" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2811" class="Bound">x≤y</a> <a id="2910" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2914" class="Bound">x</a>            <a id="2927" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="2929" class="Symbol">...</a> <a id="2933" class="Symbol">|</a> <a id="2935" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2940" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2940" class="Bound">y≤x</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2963" class="Bound">x</a> <a id="2965" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="2967" class="Symbol">(</a><a id="2968" class="Bound">x</a> <a id="2970" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="2972" class="Bound">y</a><a id="2973" class="Symbol">)</a>  <a id="2976" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2979" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2987" class="Bound">x</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="3000" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2940" class="Bound">y≤x</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3009" class="Bound">x</a> <a id="3011" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="3013" class="Bound">x</a>        <a id="3022" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3025" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="3032" class="Bound">x</a> <a id="3034" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3038" class="Bound">x</a>            <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊔-absorbs-⊓"></a><a id="3054" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="3072" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="3080" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="3084" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a> <a id="3096" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3096" class="Bound">x</a> <a id="3098" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3098" class="Bound">y</a> <a id="3100" class="Keyword">with</a> <a id="3105" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="3111" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3096" class="Bound">x</a> <a id="3113" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3098" class="Bound">y</a>
<a id="3115" class="Symbol">...</a> <a id="3119" class="Symbol">|</a> <a id="3121" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3126" class="Bound">x≤y</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="3149" class="Bound">x</a> <a id="3151" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3153" class="Symbol">(</a><a id="3154" class="Bound">x</a> <a id="3156" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="3158" class="Bound">y</a><a id="3159" class="Symbol">)</a>  <a id="3162" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3165" href="Algebra.Construct.NaturalChoice.MaxOp.html#1091" class="Function">⊔-congˡ</a> <a id="3173" class="Bound">x</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="3186" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3126" class="Bound">x≤y</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3195" class="Bound">x</a> <a id="3197" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3199" class="Bound">x</a>        <a id="3208" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3211" href="Algebra.Construct.NaturalChoice.MaxOp.html#1120" class="Function">⊔-idem</a> <a id="3218" class="Bound">x</a> <a id="3220" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3224" class="Bound">x</a>            <a id="3237" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="3239" class="Symbol">...</a> <a id="3243" class="Symbol">|</a> <a id="3245" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3250" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3250" class="Bound">y≤x</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="3273" class="Bound">x</a> <a id="3275" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3277" class="Symbol">(</a><a id="3278" class="Bound">x</a> <a id="3280" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="3282" class="Bound">y</a><a id="3283" class="Symbol">)</a>  <a id="3286" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3289" href="Algebra.Construct.NaturalChoice.MaxOp.html#1091" class="Function">⊔-congˡ</a> <a id="3297" class="Bound">x</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Function">x≥y⇒x⊓y≈y</a> <a id="3310" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3250" class="Bound">y≤x</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3319" class="Bound">x</a> <a id="3321" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3323" class="Bound">y</a>        <a id="3332" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3335" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="3345" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3250" class="Bound">y≤x</a> <a id="3349" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3353" class="Bound">x</a>            <a id="3366" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊔-⊓-absorptive"></a><a id="3369" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3369" class="Function">⊔-⊓-absorptive</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="3397" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="3401" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="3405" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3369" class="Function">⊔-⊓-absorptive</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a> <a id="3434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3436" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a>

<a id="⊓-⊔-absorptive"></a><a id="3449" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3449" class="Function">⊓-⊔-absorptive</a> <a id="3464" class="Symbol">:</a> <a id="3466" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="3477" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="3481" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="3485" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3449" class="Function">⊓-⊔-absorptive</a> <a id="3500" class="Symbol">=</a> <a id="3502" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a> <a id="3514" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3516" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a>

<a id="3529" class="Comment">------------------------------------------------------------------------</a>
<a id="3602" class="Comment">-- Other joint properties</a>

<a id="3629" class="Keyword">private</a> <a id="_≥_"></a><a id="3637" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3637" class="Function Operator">_≥_</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Function.Base.html#1638" class="Function">flip</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#921" class="Function Operator">_≤_</a>

<a id="antimono-≤-distrib-⊓"></a><a id="3653" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3653" class="Function">antimono-≤-distrib-⊓</a> <a id="3674" class="Symbol">:</a> <a id="3676" class="Symbol">∀</a> <a id="3678" class="Symbol">{</a><a id="3679" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a><a id="3680" class="Symbol">}</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a> <a id="3686" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3696" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="3700" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3702" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a> <a id="3710" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3720" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#921" class="Function Operator">_≤_</a> <a id="3724" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3726" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3637" class="Function Operator">_≥_</a> <a id="3730" class="Symbol">→</a>
                       <a id="3755" class="Symbol">∀</a> <a id="3757" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3757" class="Bound">x</a> <a id="3759" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3759" class="Bound">y</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3757" class="Bound">x</a> <a id="3768" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="3770" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3759" class="Bound">y</a><a id="3771" class="Symbol">)</a> <a id="3773" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="3775" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a> <a id="3777" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3757" class="Bound">x</a> <a id="3779" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3781" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3679" class="Bound">f</a> <a id="3783" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3759" class="Bound">y</a>
<a id="3785" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3653" class="Function">antimono-≤-distrib-⊓</a> <a id="3806" class="Symbol">{</a><a id="3807" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3807" class="Bound">f</a><a id="3808" class="Symbol">}</a> <a id="3810" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3810" class="Bound">cong</a> <a id="3815" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3815" class="Bound">antimono</a> <a id="3824" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3824" class="Bound">x</a> <a id="3826" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3826" class="Bound">y</a> <a id="3828" class="Keyword">with</a> <a id="3833" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="3839" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3824" class="Bound">x</a> <a id="3841" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3826" class="Bound">y</a>
<a id="3843" class="Symbol">...</a> <a id="3847" class="Symbol">|</a> <a id="3849" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3854" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3854" class="Bound">x≤y</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="3877" class="Bound">f</a> <a id="3879" class="Symbol">(</a><a id="3880" class="Bound">x</a> <a id="3882" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="3884" class="Bound">y</a><a id="3885" class="Symbol">)</a>  <a id="3888" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3891" class="Bound">cong</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="3907" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3854" class="Bound">x≤y</a><a id="3910" class="Symbol">)</a> <a id="3912" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3916" class="Bound">f</a> <a id="3918" class="Bound">x</a>        <a id="3927" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="3930" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="3940" class="Symbol">(</a><a id="3941" class="Bound">antimono</a> <a id="3950" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3854" class="Bound">x≤y</a><a id="3953" class="Symbol">)</a> <a id="3955" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="3959" class="Bound">f</a> <a id="3961" class="Bound">x</a> <a id="3963" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="3965" class="Bound">f</a> <a id="3967" class="Bound">y</a>  <a id="3970" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="3972" class="Symbol">...</a> <a id="3976" class="Symbol">|</a> <a id="3978" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3983" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3983" class="Bound">y≤x</a> <a id="3987" class="Symbol">=</a> <a id="3989" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="4006" class="Bound">f</a> <a id="4008" class="Symbol">(</a><a id="4009" class="Bound">x</a> <a id="4011" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4013" class="Bound">y</a><a id="4014" class="Symbol">)</a>  <a id="4017" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4020" class="Bound">cong</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Function">x≥y⇒x⊓y≈y</a> <a id="4036" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3983" class="Bound">y≤x</a><a id="4039" class="Symbol">)</a> <a id="4041" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4045" class="Bound">f</a> <a id="4047" class="Bound">y</a>        <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="4059" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="4069" class="Symbol">(</a><a id="4070" class="Bound">antimono</a> <a id="4079" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3983" class="Bound">y≤x</a><a id="4082" class="Symbol">)</a> <a id="4084" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="4088" class="Bound">f</a> <a id="4090" class="Bound">x</a> <a id="4092" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4094" class="Bound">f</a> <a id="4096" class="Bound">y</a>  <a id="4099" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="antimono-≤-distrib-⊔"></a><a id="4102" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4102" class="Function">antimono-≤-distrib-⊔</a> <a id="4123" class="Symbol">:</a> <a id="4125" class="Symbol">∀</a> <a id="4127" class="Symbol">{</a><a id="4128" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a><a id="4129" class="Symbol">}</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a> <a id="4135" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4145" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="4149" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4151" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="4155" class="Symbol">→</a> <a id="4157" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a> <a id="4159" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4169" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#921" class="Function Operator">_≤_</a> <a id="4173" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4175" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3637" class="Function Operator">_≥_</a> <a id="4179" class="Symbol">→</a>
                       <a id="4204" class="Symbol">∀</a> <a id="4206" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4206" class="Bound">x</a> <a id="4208" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4208" class="Bound">y</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4206" class="Bound">x</a> <a id="4217" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4219" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4208" class="Bound">y</a><a id="4220" class="Symbol">)</a> <a id="4222" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="4224" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a> <a id="4226" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4206" class="Bound">x</a> <a id="4228" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4230" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4128" class="Bound">f</a> <a id="4232" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4208" class="Bound">y</a>
<a id="4234" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4102" class="Function">antimono-≤-distrib-⊔</a> <a id="4255" class="Symbol">{</a><a id="4256" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4256" class="Bound">f</a><a id="4257" class="Symbol">}</a> <a id="4259" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4259" class="Bound">cong</a> <a id="4264" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4264" class="Bound">antimono</a> <a id="4273" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4273" class="Bound">x</a> <a id="4275" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4275" class="Bound">y</a> <a id="4277" class="Keyword">with</a> <a id="4282" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="4288" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4273" class="Bound">x</a> <a id="4290" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4275" class="Bound">y</a>
<a id="4292" class="Symbol">...</a> <a id="4296" class="Symbol">|</a> <a id="4298" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4303" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4303" class="Bound">x≤y</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="4326" class="Bound">f</a> <a id="4328" class="Symbol">(</a><a id="4329" class="Bound">x</a> <a id="4331" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4333" class="Bound">y</a><a id="4334" class="Symbol">)</a>  <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4340" class="Bound">cong</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="4356" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4303" class="Bound">x≤y</a><a id="4359" class="Symbol">)</a> <a id="4361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4365" class="Bound">f</a> <a id="4367" class="Bound">y</a>        <a id="4376" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="4379" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Function">x≥y⇒x⊓y≈y</a> <a id="4389" class="Symbol">(</a><a id="4390" class="Bound">antimono</a> <a id="4399" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4303" class="Bound">x≤y</a><a id="4402" class="Symbol">)</a> <a id="4404" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="4408" class="Bound">f</a> <a id="4410" class="Bound">x</a> <a id="4412" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4414" class="Bound">f</a> <a id="4416" class="Bound">y</a>  <a id="4419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="4421" class="Symbol">...</a> <a id="4425" class="Symbol">|</a> <a id="4427" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4432" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4432" class="Bound">y≤x</a> <a id="4436" class="Symbol">=</a> <a id="4438" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="4455" class="Bound">f</a> <a id="4457" class="Symbol">(</a><a id="4458" class="Bound">x</a> <a id="4460" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4462" class="Bound">y</a><a id="4463" class="Symbol">)</a>  <a id="4466" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4469" class="Bound">cong</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="4485" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4432" class="Bound">y≤x</a><a id="4488" class="Symbol">)</a> <a id="4490" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4494" class="Bound">f</a> <a id="4496" class="Bound">x</a>        <a id="4505" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="4508" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Function">x≤y⇒x⊓y≈x</a> <a id="4518" class="Symbol">(</a><a id="4519" class="Bound">antimono</a> <a id="4528" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4432" class="Bound">y≤x</a><a id="4531" class="Symbol">)</a> <a id="4533" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="4537" class="Bound">f</a> <a id="4539" class="Bound">x</a> <a id="4541" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4543" class="Bound">f</a> <a id="4545" class="Bound">y</a>  <a id="4548" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x⊓y≤x⊔y"></a><a id="4551" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4551" class="Function">x⊓y≤x⊔y</a> <a id="4559" class="Symbol">:</a> <a id="4561" class="Symbol">∀</a> <a id="4563" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4563" class="Bound">x</a> <a id="4565" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4565" class="Bound">y</a> <a id="4567" class="Symbol">→</a> <a id="4569" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4563" class="Bound">x</a> <a id="4571" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4573" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4565" class="Bound">y</a> <a id="4575" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#921" class="Function Operator">≤</a> <a id="4577" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4563" class="Bound">x</a> <a id="4579" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4581" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4565" class="Bound">y</a>
<a id="4583" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4551" class="Function">x⊓y≤x⊔y</a> <a id="4591" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a> <a id="4593" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4593" class="Bound">y</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4605" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a> <a id="4607" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">⊓</a> <a id="4609" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4593" class="Bound">y</a> <a id="4611" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4614" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="4620" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a> <a id="4622" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4593" class="Bound">y</a> <a id="4624" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
  <a id="4628" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a>     <a id="4634" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4637" href="Algebra.Construct.NaturalChoice.MaxOp.html#2045" class="Function">x≤x⊔y</a> <a id="4643" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a> <a id="4645" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4593" class="Bound">y</a> <a id="4647" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
  <a id="4651" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4591" class="Bound">x</a> <a id="4653" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">⊔</a> <a id="4655" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4593" class="Bound">y</a> <a id="4657" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="431" class="Symbol">as</a> <a id="434" class="Module">Sum</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="449" class="Symbol">;</a> <a id="451" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="455" class="Symbol">;</a> <a id="457" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Function.Base.html" class="Module">Function.Base</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Function.Base.html#704" class="Function">id</a><a id="541" class="Symbol">;</a> <a id="543" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="601" class="Symbol">;</a> <a id="603" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>

<a id="786" class="Keyword">module</a> <a id="793" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a>
  <a id="833" class="Symbol">{</a><a id="834" href="Algebra.Construct.NaturalChoice.MinOp.html#834" class="Bound">a</a> <a id="836" href="Algebra.Construct.NaturalChoice.MinOp.html#836" class="Bound">ℓ₁</a> <a id="839" href="Algebra.Construct.NaturalChoice.MinOp.html#839" class="Bound">ℓ₂</a><a id="841" class="Symbol">}</a> <a id="843" class="Symbol">{</a><a id="844" href="Algebra.Construct.NaturalChoice.MinOp.html#844" class="Bound">O</a> <a id="846" class="Symbol">:</a> <a id="848" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="862" href="Algebra.Construct.NaturalChoice.MinOp.html#834" class="Bound">a</a> <a id="864" href="Algebra.Construct.NaturalChoice.MinOp.html#836" class="Bound">ℓ₁</a> <a id="867" href="Algebra.Construct.NaturalChoice.MinOp.html#839" class="Bound">ℓ₂</a><a id="869" class="Symbol">}</a> <a id="871" class="Symbol">(</a><a id="872" href="Algebra.Construct.NaturalChoice.MinOp.html#872" class="Bound">minOp</a> <a id="878" class="Symbol">:</a> <a id="880" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="892" href="Algebra.Construct.NaturalChoice.MinOp.html#844" class="Bound">O</a><a id="893" class="Symbol">)</a> <a id="895" class="Keyword">where</a>

<a id="902" class="Keyword">open</a> <a id="907" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="921" href="Algebra.Construct.NaturalChoice.MinOp.html#844" class="Bound">O</a> <a id="923" class="Keyword">renaming</a>
  <a id="934" class="Symbol">(</a> <a id="936" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a>   <a id="946" class="Symbol">to</a> <a id="949" class="Field">A</a>
  <a id="953" class="Symbol">;</a> <a id="955" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a>       <a id="965" class="Symbol">to</a> <a id="968" class="Field Operator">_≤_</a>
  <a id="974" class="Symbol">;</a> <a id="976" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a>  <a id="986" class="Symbol">to</a> <a id="989" class="Function">≤-resp-≈</a>
  <a id="1000" class="Symbol">;</a> <a id="1002" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="1012" class="Symbol">to</a> <a id="1015" class="Function">≤-respʳ-≈</a>
  <a id="1027" class="Symbol">;</a> <a id="1029" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a> <a id="1039" class="Symbol">to</a> <a id="1042" class="Function">≤-respˡ-≈</a>
  <a id="1054" class="Symbol">)</a>
<a id="1056" class="Keyword">open</a> <a id="1061" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Module">MinOperator</a> <a id="1073" href="Algebra.Construct.NaturalChoice.MinOp.html#872" class="Bound">minOp</a>

<a id="1080" class="Keyword">open</a> <a id="1085" class="Keyword">import</a> <a id="1092" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1112" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="1116" class="Keyword">open</a> <a id="1121" class="Keyword">import</a> <a id="1128" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1147" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1198" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a>

<a id="1208" class="Comment">------------------------------------------------------------------------</a>
<a id="1281" class="Comment">-- Helpful properties</a>

<a id="x⊓y≤x"></a><a id="1304" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">∀</a> <a id="1314" href="Algebra.Construct.NaturalChoice.MinOp.html#1314" class="Bound">x</a> <a id="1316" href="Algebra.Construct.NaturalChoice.MinOp.html#1316" class="Bound">y</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Algebra.Construct.NaturalChoice.MinOp.html#1314" class="Bound">x</a> <a id="1322" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="1324" href="Algebra.Construct.NaturalChoice.MinOp.html#1316" class="Bound">y</a> <a id="1326" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="1328" href="Algebra.Construct.NaturalChoice.MinOp.html#1314" class="Bound">x</a>
<a id="1330" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="1336" href="Algebra.Construct.NaturalChoice.MinOp.html#1336" class="Bound">x</a> <a id="1338" href="Algebra.Construct.NaturalChoice.MinOp.html#1338" class="Bound">y</a> <a id="1340" class="Keyword">with</a> <a id="1345" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="1351" href="Algebra.Construct.NaturalChoice.MinOp.html#1336" class="Bound">x</a> <a id="1353" href="Algebra.Construct.NaturalChoice.MinOp.html#1338" class="Bound">y</a>
<a id="1355" class="Symbol">...</a> <a id="1359" class="Symbol">|</a> <a id="1361" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1366" href="Algebra.Construct.NaturalChoice.MinOp.html#1366" class="Bound">x≤y</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1401" href="Algebra.Construct.NaturalChoice.MinOp.html#1366" class="Bound">x≤y</a><a id="1404" class="Symbol">))</a> <a id="1407" href="Relation.Binary.Structures.html#2466" class="Function">refl</a>
<a id="1412" class="Symbol">...</a> <a id="1416" class="Symbol">|</a> <a id="1418" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1423" href="Algebra.Construct.NaturalChoice.MinOp.html#1423" class="Bound">y≤x</a> <a id="1427" class="Symbol">=</a> <a id="1429" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1458" href="Algebra.Construct.NaturalChoice.MinOp.html#1423" class="Bound">y≤x</a><a id="1461" class="Symbol">))</a> <a id="1464" href="Algebra.Construct.NaturalChoice.MinOp.html#1423" class="Bound">y≤x</a>

<a id="x⊓y≤y"></a><a id="1469" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">∀</a> <a id="1479" href="Algebra.Construct.NaturalChoice.MinOp.html#1479" class="Bound">x</a> <a id="1481" href="Algebra.Construct.NaturalChoice.MinOp.html#1481" class="Bound">y</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Algebra.Construct.NaturalChoice.MinOp.html#1479" class="Bound">x</a> <a id="1487" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="1489" href="Algebra.Construct.NaturalChoice.MinOp.html#1481" class="Bound">y</a> <a id="1491" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="1493" href="Algebra.Construct.NaturalChoice.MinOp.html#1481" class="Bound">y</a>
<a id="1495" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a> <a id="1501" href="Algebra.Construct.NaturalChoice.MinOp.html#1501" class="Bound">x</a> <a id="1503" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y</a> <a id="1505" class="Keyword">with</a> <a id="1510" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="1516" href="Algebra.Construct.NaturalChoice.MinOp.html#1501" class="Bound">x</a> <a id="1518" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y</a>
<a id="1520" class="Symbol">...</a> <a id="1524" class="Symbol">|</a> <a id="1526" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1531" href="Algebra.Construct.NaturalChoice.MinOp.html#1531" class="Bound">x≤y</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1566" href="Algebra.Construct.NaturalChoice.MinOp.html#1531" class="Bound">x≤y</a><a id="1569" class="Symbol">))</a> <a id="1572" href="Algebra.Construct.NaturalChoice.MinOp.html#1531" class="Bound">x≤y</a>
<a id="1576" class="Symbol">...</a> <a id="1580" class="Symbol">|</a> <a id="1582" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1587" href="Algebra.Construct.NaturalChoice.MinOp.html#1587" class="Bound">y≤x</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1622" href="Algebra.Construct.NaturalChoice.MinOp.html#1587" class="Bound">y≤x</a><a id="1625" class="Symbol">))</a> <a id="1628" href="Relation.Binary.Structures.html#2466" class="Function">refl</a>

<a id="1634" class="Comment">------------------------------------------------------------------------</a>
<a id="1707" class="Comment">-- Algebraic properties</a>

<a id="⊓-comm"></a><a id="1732" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1753" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="1757" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="1764" href="Algebra.Construct.NaturalChoice.MinOp.html#1764" class="Bound">x</a> <a id="1766" href="Algebra.Construct.NaturalChoice.MinOp.html#1766" class="Bound">y</a> <a id="1768" class="Keyword">with</a> <a id="1773" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="1779" href="Algebra.Construct.NaturalChoice.MinOp.html#1764" class="Bound">x</a> <a id="1781" href="Algebra.Construct.NaturalChoice.MinOp.html#1766" class="Bound">y</a>
<a id="1783" class="Symbol">...</a> <a id="1787" class="Symbol">|</a> <a id="1789" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1794" href="Algebra.Construct.NaturalChoice.MinOp.html#1794" class="Bound">x≤y</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Relation.Binary.Structures.html#1226" class="Function">Eq.trans</a> <a id="1809" class="Symbol">(</a><a id="1810" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1820" href="Algebra.Construct.NaturalChoice.MinOp.html#1794" class="Bound">x≤y</a><a id="1823" class="Symbol">)</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1844" href="Algebra.Construct.NaturalChoice.MinOp.html#1794" class="Bound">x≤y</a><a id="1847" class="Symbol">))</a>
<a id="1850" class="Symbol">...</a> <a id="1854" class="Symbol">|</a> <a id="1856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1861" href="Algebra.Construct.NaturalChoice.MinOp.html#1861" class="Bound">y≤x</a> <a id="1865" class="Symbol">=</a> <a id="1867" href="Relation.Binary.Structures.html#1226" class="Function">Eq.trans</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="1887" href="Algebra.Construct.NaturalChoice.MinOp.html#1861" class="Bound">y≤x</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="1911" href="Algebra.Construct.NaturalChoice.MinOp.html#1861" class="Bound">y≤x</a><a id="1914" class="Symbol">))</a>

<a id="⊓-congˡ"></a><a id="1918" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="1926" class="Symbol">:</a> <a id="1928" class="Symbol">∀</a> <a id="1930" href="Algebra.Construct.NaturalChoice.MinOp.html#1930" class="Bound">x</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Algebra.Construct.NaturalChoice.MinOp.html#1930" class="Bound">x</a> <a id="1948" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓_</a><a id="1950" class="Symbol">)</a>
<a id="1952" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="1960" href="Algebra.Construct.NaturalChoice.MinOp.html#1960" class="Bound">x</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Algebra.Construct.NaturalChoice.MinOp.html#1963" class="Bound">y</a><a id="1964" class="Symbol">}</a> <a id="1966" class="Symbol">{</a><a id="1967" href="Algebra.Construct.NaturalChoice.MinOp.html#1967" class="Bound">r</a><a id="1968" class="Symbol">}</a> <a id="1970" href="Algebra.Construct.NaturalChoice.MinOp.html#1970" class="Bound">y≈r</a> <a id="1974" class="Keyword">with</a> <a id="1979" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="1985" href="Algebra.Construct.NaturalChoice.MinOp.html#1960" class="Bound">x</a> <a id="1987" href="Algebra.Construct.NaturalChoice.MinOp.html#1963" class="Bound">y</a>
<a id="1989" class="Symbol">...</a> <a id="1993" class="Symbol">|</a> <a id="1995" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2000" href="Algebra.Construct.NaturalChoice.MinOp.html#2000" class="Bound">x≤y</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2023" class="Bound">x</a> <a id="2025" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2027" class="Bound">y</a>  <a id="2030" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2034" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2044" href="Algebra.Construct.NaturalChoice.MinOp.html#2000" class="Bound">x≤y</a> <a id="2048" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2052" class="Bound">x</a>      <a id="2059" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2062" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Algebra.Construct.NaturalChoice.MinOp.html#1015" class="Function">≤-respʳ-≈</a> <a id="2083" class="Bound">y≈r</a> <a id="2087" href="Algebra.Construct.NaturalChoice.MinOp.html#2000" class="Bound">x≤y</a><a id="2090" class="Symbol">)</a> <a id="2092" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2096" class="Bound">x</a> <a id="2098" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2100" class="Bound">r</a>  <a id="2103" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="2105" class="Symbol">...</a> <a id="2109" class="Symbol">|</a> <a id="2111" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2116" href="Algebra.Construct.NaturalChoice.MinOp.html#2116" class="Bound">y≤x</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2139" class="Bound">x</a> <a id="2141" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2143" class="Bound">y</a>  <a id="2146" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2150" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="2160" href="Algebra.Construct.NaturalChoice.MinOp.html#2116" class="Bound">y≤x</a> <a id="2164" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2168" class="Bound">y</a>      <a id="2175" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2179" class="Bound">y≈r</a> <a id="2183" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2187" class="Bound">r</a>      <a id="2194" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2197" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="2218" class="Bound">y≈r</a> <a id="2222" href="Algebra.Construct.NaturalChoice.MinOp.html#2116" class="Bound">y≤x</a><a id="2225" class="Symbol">)</a> <a id="2227" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2231" class="Bound">x</a> <a id="2233" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2235" class="Bound">r</a>  <a id="2238" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊓-congʳ"></a><a id="2241" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="2249" class="Symbol">:</a> <a id="2251" class="Symbol">∀</a> <a id="2253" href="Algebra.Construct.NaturalChoice.MinOp.html#2253" class="Bound">x</a> <a id="2255" class="Symbol">→</a> <a id="2257" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓</a> <a id="2272" href="Algebra.Construct.NaturalChoice.MinOp.html#2253" class="Bound">x</a><a id="2273" class="Symbol">)</a>
<a id="2275" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="2283" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a> <a id="2285" class="Symbol">{</a><a id="2286" href="Algebra.Construct.NaturalChoice.MinOp.html#2286" class="Bound">y₁</a><a id="2288" class="Symbol">}</a> <a id="2290" class="Symbol">{</a><a id="2291" href="Algebra.Construct.NaturalChoice.MinOp.html#2291" class="Bound">y₂</a><a id="2293" class="Symbol">}</a> <a id="2295" href="Algebra.Construct.NaturalChoice.MinOp.html#2295" class="Bound">y₁≈y₂</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2320" href="Algebra.Construct.NaturalChoice.MinOp.html#2286" class="Bound">y₁</a> <a id="2323" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2325" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a>  <a id="2328" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2331" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="2338" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a> <a id="2340" href="Algebra.Construct.NaturalChoice.MinOp.html#2286" class="Bound">y₁</a> <a id="2343" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2347" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a>  <a id="2350" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2352" href="Algebra.Construct.NaturalChoice.MinOp.html#2286" class="Bound">y₁</a> <a id="2355" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2359" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2367" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a> <a id="2369" href="Algebra.Construct.NaturalChoice.MinOp.html#2295" class="Bound">y₁≈y₂</a> <a id="2375" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2379" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a>  <a id="2382" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2384" href="Algebra.Construct.NaturalChoice.MinOp.html#2291" class="Bound">y₂</a> <a id="2387" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2391" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="2398" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a> <a id="2400" href="Algebra.Construct.NaturalChoice.MinOp.html#2291" class="Bound">y₂</a> <a id="2403" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2407" href="Algebra.Construct.NaturalChoice.MinOp.html#2291" class="Bound">y₂</a> <a id="2410" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2412" href="Algebra.Construct.NaturalChoice.MinOp.html#2283" class="Bound">x</a>  <a id="2415" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊓-cong"></a><a id="2418" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="2438" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="2442" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Algebra.Construct.NaturalChoice.MinOp.html#2450" class="Bound">x₁</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Algebra.Construct.NaturalChoice.MinOp.html#2455" class="Bound">x₂</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Symbol">{</a><a id="2460" href="Algebra.Construct.NaturalChoice.MinOp.html#2460" class="Bound">y₁</a><a id="2462" class="Symbol">}</a> <a id="2464" class="Symbol">{</a><a id="2465" href="Algebra.Construct.NaturalChoice.MinOp.html#2465" class="Bound">y₂</a><a id="2467" class="Symbol">}</a> <a id="2469" href="Algebra.Construct.NaturalChoice.MinOp.html#2469" class="Bound">x₁≈x₂</a> <a id="2475" href="Algebra.Construct.NaturalChoice.MinOp.html#2475" class="Bound">y₁≈y₂</a> <a id="2481" class="Symbol">=</a> <a id="2483" href="Relation.Binary.Structures.html#1226" class="Function">Eq.trans</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2501" href="Algebra.Construct.NaturalChoice.MinOp.html#2450" class="Bound">x₁</a> <a id="2504" href="Algebra.Construct.NaturalChoice.MinOp.html#2475" class="Bound">y₁≈y₂</a><a id="2509" class="Symbol">)</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="2520" href="Algebra.Construct.NaturalChoice.MinOp.html#2465" class="Bound">y₂</a> <a id="2523" href="Algebra.Construct.NaturalChoice.MinOp.html#2469" class="Bound">x₁≈x₂</a><a id="2528" class="Symbol">)</a>

<a id="⊓-assoc"></a><a id="2531" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="2539" class="Symbol">:</a> <a id="2541" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2553" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="2557" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="2565" href="Algebra.Construct.NaturalChoice.MinOp.html#2565" class="Bound">x</a> <a id="2567" href="Algebra.Construct.NaturalChoice.MinOp.html#2567" class="Bound">y</a> <a id="2569" href="Algebra.Construct.NaturalChoice.MinOp.html#2569" class="Bound">r</a> <a id="2571" class="Keyword">with</a> <a id="2576" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="2582" href="Algebra.Construct.NaturalChoice.MinOp.html#2565" class="Bound">x</a> <a id="2584" href="Algebra.Construct.NaturalChoice.MinOp.html#2567" class="Bound">y</a> <a id="2586" class="Symbol">|</a> <a id="2588" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="2594" href="Algebra.Construct.NaturalChoice.MinOp.html#2567" class="Bound">y</a> <a id="2596" href="Algebra.Construct.NaturalChoice.MinOp.html#2569" class="Bound">r</a>
<a id="2598" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="2606" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2608" href="Algebra.Construct.NaturalChoice.MinOp.html#2608" class="Bound">y</a> <a id="2610" href="Algebra.Construct.NaturalChoice.MinOp.html#2610" class="Bound">r</a> <a id="2612" class="Symbol">|</a> <a id="2614" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2619" href="Algebra.Construct.NaturalChoice.MinOp.html#2619" class="Bound">x≤y</a> <a id="2623" class="Symbol">|</a> <a id="2625" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2630" href="Algebra.Construct.NaturalChoice.MinOp.html#2630" class="Bound">y≤r</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2653" class="Symbol">(</a><a id="2654" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2656" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2658" href="Algebra.Construct.NaturalChoice.MinOp.html#2608" class="Bound">y</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2663" href="Algebra.Construct.NaturalChoice.MinOp.html#2610" class="Bound">r</a>  <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2669" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="2677" href="Algebra.Construct.NaturalChoice.MinOp.html#2610" class="Bound">r</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2690" href="Algebra.Construct.NaturalChoice.MinOp.html#2619" class="Bound">x≤y</a><a id="2693" class="Symbol">)</a> <a id="2695" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2699" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2701" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2703" href="Algebra.Construct.NaturalChoice.MinOp.html#2610" class="Bound">r</a>        <a id="2712" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2715" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="2732" href="Algebra.Construct.NaturalChoice.MinOp.html#2619" class="Bound">x≤y</a> <a id="2736" href="Algebra.Construct.NaturalChoice.MinOp.html#2630" class="Bound">y≤r</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2745" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a>            <a id="2758" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2761" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2771" href="Algebra.Construct.NaturalChoice.MinOp.html#2619" class="Bound">x≤y</a> <a id="2775" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2779" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2783" href="Algebra.Construct.NaturalChoice.MinOp.html#2608" class="Bound">y</a>        <a id="2792" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2795" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2803" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2816" href="Algebra.Construct.NaturalChoice.MinOp.html#2630" class="Bound">y≤r</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2825" href="Algebra.Construct.NaturalChoice.MinOp.html#2606" class="Bound">x</a> <a id="2827" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Algebra.Construct.NaturalChoice.MinOp.html#2608" class="Bound">y</a> <a id="2832" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2834" href="Algebra.Construct.NaturalChoice.MinOp.html#2610" class="Bound">r</a><a id="2835" class="Symbol">)</a>  <a id="2838" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="2840" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="2848" href="Algebra.Construct.NaturalChoice.MinOp.html#2848" class="Bound">x</a> <a id="2850" href="Algebra.Construct.NaturalChoice.MinOp.html#2850" class="Bound">y</a> <a id="2852" href="Algebra.Construct.NaturalChoice.MinOp.html#2852" class="Bound">r</a> <a id="2854" class="Symbol">|</a> <a id="2856" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2861" href="Algebra.Construct.NaturalChoice.MinOp.html#2861" class="Bound">x≤y</a> <a id="2865" class="Symbol">|</a> <a id="2867" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2872" href="Algebra.Construct.NaturalChoice.MinOp.html#2872" class="Bound">r≤y</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2895" class="Symbol">(</a><a id="2896" href="Algebra.Construct.NaturalChoice.MinOp.html#2848" class="Bound">x</a> <a id="2898" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2900" href="Algebra.Construct.NaturalChoice.MinOp.html#2850" class="Bound">y</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2905" href="Algebra.Construct.NaturalChoice.MinOp.html#2852" class="Bound">r</a>  <a id="2908" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2911" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="2919" href="Algebra.Construct.NaturalChoice.MinOp.html#2852" class="Bound">r</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="2932" href="Algebra.Construct.NaturalChoice.MinOp.html#2861" class="Bound">x≤y</a><a id="2935" class="Symbol">)</a> <a id="2937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2941" href="Algebra.Construct.NaturalChoice.MinOp.html#2848" class="Bound">x</a> <a id="2943" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2945" href="Algebra.Construct.NaturalChoice.MinOp.html#2852" class="Bound">r</a>        <a id="2954" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2957" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="2965" href="Algebra.Construct.NaturalChoice.MinOp.html#2848" class="Bound">x</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="2978" href="Algebra.Construct.NaturalChoice.MinOp.html#2872" class="Bound">r≤y</a><a id="2981" class="Symbol">)</a> <a id="2983" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2987" href="Algebra.Construct.NaturalChoice.MinOp.html#2848" class="Bound">x</a> <a id="2989" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Algebra.Construct.NaturalChoice.MinOp.html#2850" class="Bound">y</a> <a id="2994" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="2996" href="Algebra.Construct.NaturalChoice.MinOp.html#2852" class="Bound">r</a><a id="2997" class="Symbol">)</a>  <a id="3000" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="3002" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="3010" href="Algebra.Construct.NaturalChoice.MinOp.html#3010" class="Bound">x</a> <a id="3012" href="Algebra.Construct.NaturalChoice.MinOp.html#3012" class="Bound">y</a> <a id="3014" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a> <a id="3016" class="Symbol">|</a> <a id="3018" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3023" href="Algebra.Construct.NaturalChoice.MinOp.html#3023" class="Bound">y≤x</a> <a id="3027" class="Symbol">|</a> <a id="3029" class="Symbol">_</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="3050" class="Symbol">(</a><a id="3051" href="Algebra.Construct.NaturalChoice.MinOp.html#3010" class="Bound">x</a> <a id="3053" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="3055" href="Algebra.Construct.NaturalChoice.MinOp.html#3012" class="Bound">y</a><a id="3056" class="Symbol">)</a> <a id="3058" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="3060" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a>  <a id="3063" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3066" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="3074" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="3087" href="Algebra.Construct.NaturalChoice.MinOp.html#3023" class="Bound">y≤x</a><a id="3090" class="Symbol">)</a> <a id="3092" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3096" href="Algebra.Construct.NaturalChoice.MinOp.html#3012" class="Bound">y</a> <a id="3098" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="3100" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a>        <a id="3109" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="3112" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="3136" href="Algebra.Construct.NaturalChoice.MinOp.html#3012" class="Bound">y</a> <a id="3138" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a><a id="3139" class="Symbol">)</a> <a id="3141" href="Algebra.Construct.NaturalChoice.MinOp.html#3023" class="Bound">y≤x</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="3150" href="Algebra.Construct.NaturalChoice.MinOp.html#3010" class="Bound">x</a> <a id="3152" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Algebra.Construct.NaturalChoice.MinOp.html#3012" class="Bound">y</a> <a id="3157" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="3159" href="Algebra.Construct.NaturalChoice.MinOp.html#3014" class="Bound">r</a><a id="3160" class="Symbol">)</a>  <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊓-idem"></a><a id="3166" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="3186" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3190" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="3197" href="Algebra.Construct.NaturalChoice.MinOp.html#3197" class="Bound">x</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="3217" class="Symbol">{</a><a id="3218" href="Algebra.Construct.NaturalChoice.MinOp.html#3197" class="Bound">x</a><a id="3219" class="Symbol">})</a>

<a id="⊓-sel"></a><a id="3223" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="3241" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3245" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a> <a id="3251" href="Algebra.Construct.NaturalChoice.MinOp.html#3251" class="Bound">x</a> <a id="3253" href="Algebra.Construct.NaturalChoice.MinOp.html#3253" class="Bound">y</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3265" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="3275" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="3292" href="Algebra.Construct.NaturalChoice.MinOp.html#3251" class="Bound">x</a> <a id="3294" href="Algebra.Construct.NaturalChoice.MinOp.html#3253" class="Bound">y</a><a id="3295" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="3298" href="Algebra.Construct.NaturalChoice.MinOp.html#3298" class="Function">⊓-identityˡ</a> <a id="3310" class="Symbol">:</a> <a id="3312" class="Symbol">∀</a> <a id="3314" class="Symbol">{</a><a id="3315" href="Algebra.Construct.NaturalChoice.MinOp.html#3315" class="Bound">⊤</a><a id="3316" class="Symbol">}</a> <a id="3318" class="Symbol">→</a> <a id="3320" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="3328" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3332" href="Algebra.Construct.NaturalChoice.MinOp.html#3315" class="Bound">⊤</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="3349" href="Algebra.Construct.NaturalChoice.MinOp.html#3315" class="Bound">⊤</a> <a id="3351" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3355" href="Algebra.Construct.NaturalChoice.MinOp.html#3298" class="Function">⊓-identityˡ</a> <a id="3367" href="Algebra.Construct.NaturalChoice.MinOp.html#3367" class="Bound">max</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="3383" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3385" href="Algebra.Construct.NaturalChoice.MinOp.html#3367" class="Bound">max</a>

<a id="⊓-identityʳ"></a><a id="3390" href="Algebra.Construct.NaturalChoice.MinOp.html#3390" class="Function">⊓-identityʳ</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">∀</a> <a id="3406" class="Symbol">{</a><a id="3407" href="Algebra.Construct.NaturalChoice.MinOp.html#3407" class="Bound">⊤</a><a id="3408" class="Symbol">}</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="3420" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3424" href="Algebra.Construct.NaturalChoice.MinOp.html#3407" class="Bound">⊤</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="3442" href="Algebra.Construct.NaturalChoice.MinOp.html#3407" class="Bound">⊤</a> <a id="3444" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3448" href="Algebra.Construct.NaturalChoice.MinOp.html#3390" class="Function">⊓-identityʳ</a> <a id="3460" href="Algebra.Construct.NaturalChoice.MinOp.html#3460" class="Bound">max</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="3476" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3478" href="Algebra.Construct.NaturalChoice.MinOp.html#3460" class="Bound">max</a>

<a id="⊓-identity"></a><a id="3483" href="Algebra.Construct.NaturalChoice.MinOp.html#3483" class="Function">⊓-identity</a> <a id="3494" class="Symbol">:</a> <a id="3496" class="Symbol">∀</a> <a id="3498" class="Symbol">{</a><a id="3499" href="Algebra.Construct.NaturalChoice.MinOp.html#3499" class="Bound">⊤</a><a id="3500" class="Symbol">}</a> <a id="3502" class="Symbol">→</a> <a id="3504" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="3512" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3516" href="Algebra.Construct.NaturalChoice.MinOp.html#3499" class="Bound">⊤</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="3529" href="Algebra.Construct.NaturalChoice.MinOp.html#3499" class="Bound">⊤</a> <a id="3531" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3535" href="Algebra.Construct.NaturalChoice.MinOp.html#3483" class="Function">⊓-identity</a> <a id="3546" href="Algebra.Construct.NaturalChoice.MinOp.html#3546" class="Bound">max</a> <a id="3550" class="Symbol">=</a> <a id="3552" href="Algebra.Construct.NaturalChoice.MinOp.html#3298" class="Function">⊓-identityˡ</a> <a id="3564" href="Algebra.Construct.NaturalChoice.MinOp.html#3546" class="Bound">max</a> <a id="3568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3570" href="Algebra.Construct.NaturalChoice.MinOp.html#3390" class="Function">⊓-identityʳ</a> <a id="3582" href="Algebra.Construct.NaturalChoice.MinOp.html#3546" class="Bound">max</a>

<a id="⊓-zeroˡ"></a><a id="3587" href="Algebra.Construct.NaturalChoice.MinOp.html#3587" class="Function">⊓-zeroˡ</a> <a id="3595" class="Symbol">:</a> <a id="3597" class="Symbol">∀</a> <a id="3599" class="Symbol">{</a><a id="3600" href="Algebra.Construct.NaturalChoice.MinOp.html#3600" class="Bound">⊥</a><a id="3601" class="Symbol">}</a> <a id="3603" class="Symbol">→</a> <a id="3605" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="3613" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3617" href="Algebra.Construct.NaturalChoice.MinOp.html#3600" class="Bound">⊥</a> <a id="3619" class="Symbol">→</a> <a id="3621" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="3630" href="Algebra.Construct.NaturalChoice.MinOp.html#3600" class="Bound">⊥</a> <a id="3632" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3636" href="Algebra.Construct.NaturalChoice.MinOp.html#3587" class="Function">⊓-zeroˡ</a> <a id="3644" href="Algebra.Construct.NaturalChoice.MinOp.html#3644" class="Bound">min</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="3660" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3662" href="Algebra.Construct.NaturalChoice.MinOp.html#3644" class="Bound">min</a>

<a id="⊓-zeroʳ"></a><a id="3667" href="Algebra.Construct.NaturalChoice.MinOp.html#3667" class="Function">⊓-zeroʳ</a> <a id="3675" class="Symbol">:</a> <a id="3677" class="Symbol">∀</a> <a id="3679" class="Symbol">{</a><a id="3680" href="Algebra.Construct.NaturalChoice.MinOp.html#3680" class="Bound">⊥</a><a id="3681" class="Symbol">}</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="3693" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3697" href="Algebra.Construct.NaturalChoice.MinOp.html#3680" class="Bound">⊥</a> <a id="3699" class="Symbol">→</a> <a id="3701" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="3711" href="Algebra.Construct.NaturalChoice.MinOp.html#3680" class="Bound">⊥</a> <a id="3713" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3717" href="Algebra.Construct.NaturalChoice.MinOp.html#3667" class="Function">⊓-zeroʳ</a> <a id="3725" href="Algebra.Construct.NaturalChoice.MinOp.html#3725" class="Bound">min</a> <a id="3729" class="Symbol">=</a> <a id="3731" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="3741" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3743" href="Algebra.Construct.NaturalChoice.MinOp.html#3725" class="Bound">min</a>

<a id="⊓-zero"></a><a id="3748" href="Algebra.Construct.NaturalChoice.MinOp.html#3748" class="Function">⊓-zero</a> <a id="3755" class="Symbol">:</a> <a id="3757" class="Symbol">∀</a> <a id="3759" class="Symbol">{</a><a id="3760" href="Algebra.Construct.NaturalChoice.MinOp.html#3760" class="Bound">⊥</a><a id="3761" class="Symbol">}</a> <a id="3763" class="Symbol">→</a> <a id="3765" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="3773" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="3777" href="Algebra.Construct.NaturalChoice.MinOp.html#3760" class="Bound">⊥</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="3786" href="Algebra.Construct.NaturalChoice.MinOp.html#3760" class="Bound">⊥</a> <a id="3788" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3792" href="Algebra.Construct.NaturalChoice.MinOp.html#3748" class="Function">⊓-zero</a> <a id="3799" href="Algebra.Construct.NaturalChoice.MinOp.html#3799" class="Bound">min</a> <a id="3803" class="Symbol">=</a> <a id="3805" href="Algebra.Construct.NaturalChoice.MinOp.html#3587" class="Function">⊓-zeroˡ</a> <a id="3813" href="Algebra.Construct.NaturalChoice.MinOp.html#3799" class="Bound">min</a> <a id="3817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3819" href="Algebra.Construct.NaturalChoice.MinOp.html#3667" class="Function">⊓-zeroʳ</a> <a id="3827" href="Algebra.Construct.NaturalChoice.MinOp.html#3799" class="Bound">min</a>

<a id="3832" class="Comment">------------------------------------------------------------------------</a>
<a id="3905" class="Comment">-- Structures</a>

<a id="⊓-isMagma"></a><a id="3920" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a> <a id="3930" class="Symbol">:</a> <a id="3932" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="3940" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="3944" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a> <a id="3954" class="Symbol">=</a> <a id="3956" class="Keyword">record</a>
  <a id="3965" class="Symbol">{</a> <a id="3967" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="3981" class="Symbol">=</a> <a id="3983" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
  <a id="3999" class="Symbol">;</a> <a id="4001" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="4015" class="Symbol">=</a> <a id="4017" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a>
  <a id="4026" class="Symbol">}</a>

<a id="⊓-isSemigroup"></a><a id="4029" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="4057" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="4061" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a> <a id="4075" class="Symbol">=</a> <a id="4077" class="Keyword">record</a>
  <a id="4086" class="Symbol">{</a> <a id="4088" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a>
  <a id="4110" class="Symbol">;</a> <a id="4112" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="4120" class="Symbol">=</a> <a id="4122" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>
  <a id="4132" class="Symbol">}</a>

<a id="⊓-isBand"></a><a id="4135" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="4153" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="4157" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a> <a id="4166" class="Symbol">=</a> <a id="4168" class="Keyword">record</a>
  <a id="4177" class="Symbol">{</a> <a id="4179" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>
  <a id="4209" class="Symbol">;</a> <a id="4211" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="4223" class="Symbol">=</a> <a id="4225" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a>
  <a id="4234" class="Symbol">}</a>

<a id="⊓-isCommutativeSemigroup"></a><a id="4237" href="Algebra.Construct.NaturalChoice.MinOp.html#4237" class="Function">⊓-isCommutativeSemigroup</a> <a id="4262" class="Symbol">:</a> <a id="4264" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="4287" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="4291" href="Algebra.Construct.NaturalChoice.MinOp.html#4237" class="Function">⊓-isCommutativeSemigroup</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Keyword">record</a>
  <a id="4327" class="Symbol">{</a> <a id="4329" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="4341" class="Symbol">=</a> <a id="4343" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>
  <a id="4359" class="Symbol">;</a> <a id="4361" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="4373" class="Symbol">=</a> <a id="4375" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>
  <a id="4384" class="Symbol">}</a>

<a id="⊓-isSelectiveMagma"></a><a id="4387" href="Algebra.Construct.NaturalChoice.MinOp.html#4387" class="Function">⊓-isSelectiveMagma</a> <a id="4406" class="Symbol">:</a> <a id="4408" href="Algebra.Structures.html#2750" class="Record">IsSelectiveMagma</a> <a id="4425" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="4429" href="Algebra.Construct.NaturalChoice.MinOp.html#4387" class="Function">⊓-isSelectiveMagma</a> <a id="4448" class="Symbol">=</a> <a id="4450" class="Keyword">record</a>
  <a id="4459" class="Symbol">{</a> <a id="4461" href="Algebra.Structures.html#2811" class="Field">isMagma</a> <a id="4469" class="Symbol">=</a> <a id="4471" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a>
  <a id="4483" class="Symbol">;</a> <a id="4485" href="Algebra.Structures.html#2835" class="Field">sel</a>     <a id="4493" class="Symbol">=</a> <a id="4495" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a>
  <a id="4503" class="Symbol">}</a>

<a id="⊓-isMonoid"></a><a id="4506" href="Algebra.Construct.NaturalChoice.MinOp.html#4506" class="Function">⊓-isMonoid</a> <a id="4517" class="Symbol">:</a> <a id="4519" class="Symbol">∀</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Algebra.Construct.NaturalChoice.MinOp.html#4522" class="Bound">⊤</a><a id="4523" class="Symbol">}</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="4535" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="4539" href="Algebra.Construct.NaturalChoice.MinOp.html#4522" class="Bound">⊤</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="4552" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a> <a id="4556" href="Algebra.Construct.NaturalChoice.MinOp.html#4522" class="Bound">⊤</a>
<a id="4558" href="Algebra.Construct.NaturalChoice.MinOp.html#4506" class="Function">⊓-isMonoid</a> <a id="4569" href="Algebra.Construct.NaturalChoice.MinOp.html#4569" class="Bound">max</a> <a id="4573" class="Symbol">=</a> <a id="4575" class="Keyword">record</a>
  <a id="4584" class="Symbol">{</a> <a id="4586" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>
  <a id="4616" class="Symbol">;</a> <a id="4618" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="4630" class="Symbol">=</a> <a id="4632" href="Algebra.Construct.NaturalChoice.MinOp.html#3483" class="Function">⊓-identity</a> <a id="4643" href="Algebra.Construct.NaturalChoice.MinOp.html#4569" class="Bound">max</a>
  <a id="4649" class="Symbol">}</a>

<a id="4652" class="Comment">------------------------------------------------------------------------</a>
<a id="4725" class="Comment">-- Raw bundles</a>

<a id="⊓-rawMagma"></a><a id="4741" href="Algebra.Construct.NaturalChoice.MinOp.html#4741" class="Function">⊓-rawMagma</a> <a id="4752" class="Symbol">:</a> <a id="4754" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="4763" class="Symbol">_</a> <a id="4765" class="Symbol">_</a>
<a id="4767" href="Algebra.Construct.NaturalChoice.MinOp.html#4741" class="Function">⊓-rawMagma</a> <a id="4778" class="Symbol">=</a> <a id="4780" class="Keyword">record</a> <a id="4787" class="Symbol">{</a> <a id="4789" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="4799" class="Symbol">;</a> <a id="4801" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="4805" class="Symbol">=</a> <a id="4807" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a> <a id="4811" class="Symbol">}</a>

<a id="4814" class="Comment">------------------------------------------------------------------------</a>
<a id="4887" class="Comment">-- Bundles</a>

<a id="⊓-magma"></a><a id="4899" href="Algebra.Construct.NaturalChoice.MinOp.html#4899" class="Function">⊓-magma</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="4915" class="Symbol">_</a> <a id="4917" class="Symbol">_</a>
<a id="4919" href="Algebra.Construct.NaturalChoice.MinOp.html#4899" class="Function">⊓-magma</a> <a id="4927" class="Symbol">=</a> <a id="4929" class="Keyword">record</a>
  <a id="4938" class="Symbol">{</a> <a id="4940" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="4948" class="Symbol">=</a> <a id="4950" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a>
  <a id="4962" class="Symbol">}</a>

<a id="⊓-semigroup"></a><a id="4965" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-semigroup</a> <a id="4977" class="Symbol">:</a> <a id="4979" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="4989" class="Symbol">_</a> <a id="4991" class="Symbol">_</a>
<a id="4993" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-semigroup</a> <a id="5005" class="Symbol">=</a> <a id="5007" class="Keyword">record</a>
  <a id="5016" class="Symbol">{</a> <a id="5018" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="5030" class="Symbol">=</a> <a id="5032" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>
  <a id="5048" class="Symbol">}</a>

<a id="⊓-band"></a><a id="5051" href="Algebra.Construct.NaturalChoice.MinOp.html#5051" class="Function">⊓-band</a> <a id="5058" class="Symbol">:</a> <a id="5060" href="Algebra.Bundles.html#4502" class="Record">Band</a> <a id="5065" class="Symbol">_</a> <a id="5067" class="Symbol">_</a>
<a id="5069" href="Algebra.Construct.NaturalChoice.MinOp.html#5051" class="Function">⊓-band</a> <a id="5076" class="Symbol">=</a> <a id="5078" class="Keyword">record</a>
  <a id="5087" class="Symbol">{</a> <a id="5089" href="Algebra.Bundles.html#4653" class="Field">isBand</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a>
  <a id="5109" class="Symbol">}</a>

<a id="⊓-commutativeSemigroup"></a><a id="5112" href="Algebra.Construct.NaturalChoice.MinOp.html#5112" class="Function">⊓-commutativeSemigroup</a> <a id="5135" class="Symbol">:</a> <a id="5137" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="5158" class="Symbol">_</a> <a id="5160" class="Symbol">_</a>
<a id="5162" href="Algebra.Construct.NaturalChoice.MinOp.html#5112" class="Function">⊓-commutativeSemigroup</a> <a id="5185" class="Symbol">=</a> <a id="5187" class="Keyword">record</a>
  <a id="5196" class="Symbol">{</a> <a id="5198" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a> <a id="5221" class="Symbol">=</a> <a id="5223" href="Algebra.Construct.NaturalChoice.MinOp.html#4237" class="Function">⊓-isCommutativeSemigroup</a>
  <a id="5250" class="Symbol">}</a>

<a id="⊓-selectiveMagma"></a><a id="5253" href="Algebra.Construct.NaturalChoice.MinOp.html#5253" class="Function">⊓-selectiveMagma</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Algebra.Bundles.html#1480" class="Record">SelectiveMagma</a> <a id="5287" class="Symbol">_</a> <a id="5289" class="Symbol">_</a>
<a id="5291" href="Algebra.Construct.NaturalChoice.MinOp.html#5253" class="Function">⊓-selectiveMagma</a> <a id="5308" class="Symbol">=</a> <a id="5310" class="Keyword">record</a>
  <a id="5319" class="Symbol">{</a> <a id="5321" href="Algebra.Bundles.html#1668" class="Field">isSelectiveMagma</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Algebra.Construct.NaturalChoice.MinOp.html#4387" class="Function">⊓-isSelectiveMagma</a>
  <a id="5361" class="Symbol">}</a>

<a id="⊓-monoid"></a><a id="5364" href="Algebra.Construct.NaturalChoice.MinOp.html#5364" class="Function">⊓-monoid</a> <a id="5373" class="Symbol">:</a> <a id="5375" class="Symbol">∀</a> <a id="5377" class="Symbol">{</a><a id="5378" href="Algebra.Construct.NaturalChoice.MinOp.html#5378" class="Bound">⊤</a><a id="5379" class="Symbol">}</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="5391" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="5395" href="Algebra.Construct.NaturalChoice.MinOp.html#5378" class="Bound">⊤</a> <a id="5397" class="Symbol">→</a> <a id="5399" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="5406" href="Algebra.Construct.NaturalChoice.MinOp.html#834" class="Bound">a</a> <a id="5408" href="Algebra.Construct.NaturalChoice.MinOp.html#836" class="Bound">ℓ₁</a>
<a id="5411" href="Algebra.Construct.NaturalChoice.MinOp.html#5364" class="Function">⊓-monoid</a> <a id="5420" href="Algebra.Construct.NaturalChoice.MinOp.html#5420" class="Bound">max</a> <a id="5424" class="Symbol">=</a> <a id="5426" class="Keyword">record</a>
  <a id="5435" class="Symbol">{</a> <a id="5437" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="Algebra.Construct.NaturalChoice.MinOp.html#4506" class="Function">⊓-isMonoid</a> <a id="5459" href="Algebra.Construct.NaturalChoice.MinOp.html#5420" class="Bound">max</a>
  <a id="5465" class="Symbol">}</a>

<a id="5468" class="Comment">------------------------------------------------------------------------</a>
<a id="5541" class="Comment">-- Other properties</a>

<a id="x⊓y≈x⇒x≤y"></a><a id="5562" href="Algebra.Construct.NaturalChoice.MinOp.html#5562" class="Function">x⊓y≈x⇒x≤y</a> <a id="5572" class="Symbol">:</a> <a id="5574" class="Symbol">∀</a> <a id="5576" class="Symbol">{</a><a id="5577" href="Algebra.Construct.NaturalChoice.MinOp.html#5577" class="Bound">x</a> <a id="5579" href="Algebra.Construct.NaturalChoice.MinOp.html#5579" class="Bound">y</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="Algebra.Construct.NaturalChoice.MinOp.html#5577" class="Bound">x</a> <a id="5586" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="5588" href="Algebra.Construct.NaturalChoice.MinOp.html#5579" class="Bound">y</a> <a id="5590" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="5592" href="Algebra.Construct.NaturalChoice.MinOp.html#5577" class="Bound">x</a> <a id="5594" class="Symbol">→</a> <a id="5596" href="Algebra.Construct.NaturalChoice.MinOp.html#5577" class="Bound">x</a> <a id="5598" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="5600" href="Algebra.Construct.NaturalChoice.MinOp.html#5579" class="Bound">y</a>
<a id="5602" href="Algebra.Construct.NaturalChoice.MinOp.html#5562" class="Function">x⊓y≈x⇒x≤y</a> <a id="5612" class="Symbol">{</a><a id="5613" href="Algebra.Construct.NaturalChoice.MinOp.html#5613" class="Bound">x</a><a id="5614" class="Symbol">}</a> <a id="5616" class="Symbol">{</a><a id="5617" href="Algebra.Construct.NaturalChoice.MinOp.html#5617" class="Bound">y</a><a id="5618" class="Symbol">}</a> <a id="5620" href="Algebra.Construct.NaturalChoice.MinOp.html#5620" class="Bound">x⊓y≈x</a> <a id="5626" class="Keyword">with</a> <a id="5631" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="5637" href="Algebra.Construct.NaturalChoice.MinOp.html#5613" class="Bound">x</a> <a id="5639" href="Algebra.Construct.NaturalChoice.MinOp.html#5617" class="Bound">y</a>
<a id="5641" class="Symbol">...</a> <a id="5645" class="Symbol">|</a> <a id="5647" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5652" href="Algebra.Construct.NaturalChoice.MinOp.html#5652" class="Bound">x≤y</a> <a id="5656" class="Symbol">=</a> <a id="5658" href="Algebra.Construct.NaturalChoice.MinOp.html#5652" class="Bound">x≤y</a>
<a id="5662" class="Symbol">...</a> <a id="5666" class="Symbol">|</a> <a id="5668" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5673" href="Algebra.Construct.NaturalChoice.MinOp.html#5673" class="Bound">y≤x</a> <a id="5677" class="Symbol">=</a> <a id="5679" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Relation.Binary.Structures.html#1226" class="Function">Eq.trans</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="5707" class="Bound">x⊓y≈x</a><a id="5712" class="Symbol">)</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="5725" href="Algebra.Construct.NaturalChoice.MinOp.html#5673" class="Bound">y≤x</a><a id="5728" class="Symbol">))</a>

<a id="x⊓y≈y⇒y≤x"></a><a id="5732" href="Algebra.Construct.NaturalChoice.MinOp.html#5732" class="Function">x⊓y≈y⇒y≤x</a> <a id="5742" class="Symbol">:</a> <a id="5744" class="Symbol">∀</a> <a id="5746" class="Symbol">{</a><a id="5747" href="Algebra.Construct.NaturalChoice.MinOp.html#5747" class="Bound">x</a> <a id="5749" href="Algebra.Construct.NaturalChoice.MinOp.html#5749" class="Bound">y</a><a id="5750" class="Symbol">}</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Algebra.Construct.NaturalChoice.MinOp.html#5747" class="Bound">x</a> <a id="5756" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="5758" href="Algebra.Construct.NaturalChoice.MinOp.html#5749" class="Bound">y</a> <a id="5760" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="5762" href="Algebra.Construct.NaturalChoice.MinOp.html#5749" class="Bound">y</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="Algebra.Construct.NaturalChoice.MinOp.html#5749" class="Bound">y</a> <a id="5768" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="5770" href="Algebra.Construct.NaturalChoice.MinOp.html#5747" class="Bound">x</a>
<a id="5772" href="Algebra.Construct.NaturalChoice.MinOp.html#5732" class="Function">x⊓y≈y⇒y≤x</a> <a id="5782" class="Symbol">{</a><a id="5783" href="Algebra.Construct.NaturalChoice.MinOp.html#5783" class="Bound">x</a><a id="5784" class="Symbol">}</a> <a id="5786" class="Symbol">{</a><a id="5787" href="Algebra.Construct.NaturalChoice.MinOp.html#5787" class="Bound">y</a><a id="5788" class="Symbol">}</a> <a id="5790" href="Algebra.Construct.NaturalChoice.MinOp.html#5790" class="Bound">x⊓y≈y</a> <a id="5796" class="Symbol">=</a> <a id="5798" href="Algebra.Construct.NaturalChoice.MinOp.html#5562" class="Function">x⊓y≈x⇒x≤y</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="5826" href="Algebra.Construct.NaturalChoice.MinOp.html#5787" class="Bound">y</a> <a id="5828" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="5830" href="Algebra.Construct.NaturalChoice.MinOp.html#5783" class="Bound">x</a>  <a id="5833" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5836" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a> <a id="5843" href="Algebra.Construct.NaturalChoice.MinOp.html#5787" class="Bound">y</a> <a id="5845" href="Algebra.Construct.NaturalChoice.MinOp.html#5783" class="Bound">x</a> <a id="5847" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5851" href="Algebra.Construct.NaturalChoice.MinOp.html#5783" class="Bound">x</a> <a id="5853" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="5855" href="Algebra.Construct.NaturalChoice.MinOp.html#5787" class="Bound">y</a>  <a id="5858" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5861" href="Algebra.Construct.NaturalChoice.MinOp.html#5790" class="Bound">x⊓y≈y</a> <a id="5867" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5871" href="Algebra.Construct.NaturalChoice.MinOp.html#5787" class="Bound">y</a>      <a id="5878" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5879" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="5882" href="Algebra.Construct.NaturalChoice.MinOp.html#5882" class="Function">mono-≤-distrib-⊓</a> <a id="5899" class="Symbol">:</a> <a id="5901" class="Symbol">∀</a> <a id="5903" class="Symbol">{</a><a id="5904" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a><a id="5905" class="Symbol">}</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a> <a id="5911" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="5921" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="5925" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="5927" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a> <a id="5931" class="Symbol">→</a> <a id="5933" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a> <a id="5935" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="5945" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="5949" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="5951" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="5955" class="Symbol">→</a>
                   <a id="5976" class="Symbol">∀</a> <a id="5978" href="Algebra.Construct.NaturalChoice.MinOp.html#5978" class="Bound">x</a> <a id="5980" href="Algebra.Construct.NaturalChoice.MinOp.html#5980" class="Bound">y</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Algebra.Construct.NaturalChoice.MinOp.html#5978" class="Bound">x</a> <a id="5989" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="5991" href="Algebra.Construct.NaturalChoice.MinOp.html#5980" class="Bound">y</a><a id="5992" class="Symbol">)</a> <a id="5994" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="5996" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a> <a id="5998" href="Algebra.Construct.NaturalChoice.MinOp.html#5978" class="Bound">x</a> <a id="6000" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6002" href="Algebra.Construct.NaturalChoice.MinOp.html#5904" class="Bound">f</a> <a id="6004" href="Algebra.Construct.NaturalChoice.MinOp.html#5980" class="Bound">y</a>
<a id="6006" href="Algebra.Construct.NaturalChoice.MinOp.html#5882" class="Function">mono-≤-distrib-⊓</a> <a id="6023" class="Symbol">{</a><a id="6024" href="Algebra.Construct.NaturalChoice.MinOp.html#6024" class="Bound">f</a><a id="6025" class="Symbol">}</a> <a id="6027" href="Algebra.Construct.NaturalChoice.MinOp.html#6027" class="Bound">cong</a> <a id="6032" href="Algebra.Construct.NaturalChoice.MinOp.html#6032" class="Bound">mono</a> <a id="6037" href="Algebra.Construct.NaturalChoice.MinOp.html#6037" class="Bound">x</a> <a id="6039" href="Algebra.Construct.NaturalChoice.MinOp.html#6039" class="Bound">y</a> <a id="6041" class="Keyword">with</a> <a id="6046" href="Relation.Binary.Structures.html#3288" class="Function">total</a> <a id="6052" href="Algebra.Construct.NaturalChoice.MinOp.html#6037" class="Bound">x</a> <a id="6054" href="Algebra.Construct.NaturalChoice.MinOp.html#6039" class="Bound">y</a>
<a id="6056" class="Symbol">...</a> <a id="6060" class="Symbol">|</a> <a id="6062" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6067" href="Algebra.Construct.NaturalChoice.MinOp.html#6067" class="Bound">x≤y</a> <a id="6071" class="Symbol">=</a> <a id="6073" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="6090" class="Bound">f</a> <a id="6092" class="Symbol">(</a><a id="6093" class="Bound">x</a> <a id="6095" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6097" class="Bound">y</a><a id="6098" class="Symbol">)</a>  <a id="6101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6104" class="Bound">cong</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="6120" href="Algebra.Construct.NaturalChoice.MinOp.html#6067" class="Bound">x≤y</a><a id="6123" class="Symbol">)</a> <a id="6125" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6129" class="Bound">f</a> <a id="6131" class="Bound">x</a>        <a id="6140" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="6143" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="6153" class="Symbol">(</a><a id="6154" class="Bound">mono</a> <a id="6159" href="Algebra.Construct.NaturalChoice.MinOp.html#6067" class="Bound">x≤y</a><a id="6162" class="Symbol">)</a> <a id="6164" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="6168" class="Bound">f</a> <a id="6170" class="Bound">x</a> <a id="6172" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6174" class="Bound">f</a> <a id="6176" class="Bound">y</a>  <a id="6179" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="6181" class="Symbol">...</a> <a id="6185" class="Symbol">|</a> <a id="6187" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6192" href="Algebra.Construct.NaturalChoice.MinOp.html#6192" class="Bound">y≤x</a> <a id="6196" class="Symbol">=</a> <a id="6198" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="6215" class="Bound">f</a> <a id="6217" class="Symbol">(</a><a id="6218" class="Bound">x</a> <a id="6220" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6222" class="Bound">y</a><a id="6223" class="Symbol">)</a>  <a id="6226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6229" class="Bound">cong</a> <a id="6234" class="Symbol">(</a><a id="6235" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="6245" href="Algebra.Construct.NaturalChoice.MinOp.html#6192" class="Bound">y≤x</a><a id="6248" class="Symbol">)</a> <a id="6250" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6254" class="Bound">f</a> <a id="6256" class="Bound">y</a>        <a id="6265" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="6268" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="6278" class="Symbol">(</a><a id="6279" class="Bound">mono</a> <a id="6284" href="Algebra.Construct.NaturalChoice.MinOp.html#6192" class="Bound">y≤x</a><a id="6287" class="Symbol">)</a> <a id="6289" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="6293" class="Bound">f</a> <a id="6295" class="Bound">x</a> <a id="6297" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6299" class="Bound">f</a> <a id="6301" class="Bound">y</a>  <a id="6304" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x≤y⇒x⊓z≤y"></a><a id="6307" href="Algebra.Construct.NaturalChoice.MinOp.html#6307" class="Function">x≤y⇒x⊓z≤y</a> <a id="6317" class="Symbol">:</a> <a id="6319" class="Symbol">∀</a> <a id="6321" class="Symbol">{</a><a id="6322" href="Algebra.Construct.NaturalChoice.MinOp.html#6322" class="Bound">x</a> <a id="6324" href="Algebra.Construct.NaturalChoice.MinOp.html#6324" class="Bound">y</a><a id="6325" class="Symbol">}</a> <a id="6327" href="Algebra.Construct.NaturalChoice.MinOp.html#6327" class="Bound">z</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Algebra.Construct.NaturalChoice.MinOp.html#6322" class="Bound">x</a> <a id="6333" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6335" href="Algebra.Construct.NaturalChoice.MinOp.html#6324" class="Bound">y</a> <a id="6337" class="Symbol">→</a> <a id="6339" href="Algebra.Construct.NaturalChoice.MinOp.html#6322" class="Bound">x</a> <a id="6341" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6343" href="Algebra.Construct.NaturalChoice.MinOp.html#6327" class="Bound">z</a> <a id="6345" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6347" href="Algebra.Construct.NaturalChoice.MinOp.html#6324" class="Bound">y</a>
<a id="6349" href="Algebra.Construct.NaturalChoice.MinOp.html#6307" class="Function">x≤y⇒x⊓z≤y</a> <a id="6359" href="Algebra.Construct.NaturalChoice.MinOp.html#6359" class="Bound">z</a> <a id="6361" href="Algebra.Construct.NaturalChoice.MinOp.html#6361" class="Bound">x≤y</a> <a id="6365" class="Symbol">=</a> <a id="6367" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="6380" class="Symbol">_</a> <a id="6382" href="Algebra.Construct.NaturalChoice.MinOp.html#6359" class="Bound">z</a><a id="6383" class="Symbol">)</a> <a id="6385" href="Algebra.Construct.NaturalChoice.MinOp.html#6361" class="Bound">x≤y</a>

<a id="x≤y⇒z⊓x≤y"></a><a id="6390" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Function">x≤y⇒z⊓x≤y</a> <a id="6400" class="Symbol">:</a> <a id="6402" class="Symbol">∀</a> <a id="6404" class="Symbol">{</a><a id="6405" href="Algebra.Construct.NaturalChoice.MinOp.html#6405" class="Bound">x</a> <a id="6407" href="Algebra.Construct.NaturalChoice.MinOp.html#6407" class="Bound">y</a><a id="6408" class="Symbol">}</a> <a id="6410" href="Algebra.Construct.NaturalChoice.MinOp.html#6410" class="Bound">z</a> <a id="6412" class="Symbol">→</a> <a id="6414" href="Algebra.Construct.NaturalChoice.MinOp.html#6405" class="Bound">x</a> <a id="6416" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6418" href="Algebra.Construct.NaturalChoice.MinOp.html#6407" class="Bound">y</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="Algebra.Construct.NaturalChoice.MinOp.html#6410" class="Bound">z</a> <a id="6424" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6426" href="Algebra.Construct.NaturalChoice.MinOp.html#6405" class="Bound">x</a> <a id="6428" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6430" href="Algebra.Construct.NaturalChoice.MinOp.html#6407" class="Bound">y</a>
<a id="6432" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Function">x≤y⇒z⊓x≤y</a> <a id="6442" href="Algebra.Construct.NaturalChoice.MinOp.html#6442" class="Bound">y</a> <a id="6444" href="Algebra.Construct.NaturalChoice.MinOp.html#6444" class="Bound">x≤y</a> <a id="6448" class="Symbol">=</a> <a id="6450" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a> <a id="6463" href="Algebra.Construct.NaturalChoice.MinOp.html#6442" class="Bound">y</a> <a id="6465" class="Symbol">_)</a> <a id="6468" href="Algebra.Construct.NaturalChoice.MinOp.html#6444" class="Bound">x≤y</a>

<a id="x≤y⊓z⇒x≤y"></a><a id="6473" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Function">x≤y⊓z⇒x≤y</a> <a id="6483" class="Symbol">:</a> <a id="6485" class="Symbol">∀</a> <a id="6487" class="Symbol">{</a><a id="6488" href="Algebra.Construct.NaturalChoice.MinOp.html#6488" class="Bound">x</a><a id="6489" class="Symbol">}</a> <a id="6491" href="Algebra.Construct.NaturalChoice.MinOp.html#6491" class="Bound">y</a> <a id="6493" href="Algebra.Construct.NaturalChoice.MinOp.html#6493" class="Bound">z</a> <a id="6495" class="Symbol">→</a> <a id="6497" href="Algebra.Construct.NaturalChoice.MinOp.html#6488" class="Bound">x</a> <a id="6499" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6501" href="Algebra.Construct.NaturalChoice.MinOp.html#6491" class="Bound">y</a> <a id="6503" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6505" href="Algebra.Construct.NaturalChoice.MinOp.html#6493" class="Bound">z</a> <a id="6507" class="Symbol">→</a> <a id="6509" href="Algebra.Construct.NaturalChoice.MinOp.html#6488" class="Bound">x</a> <a id="6511" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6513" href="Algebra.Construct.NaturalChoice.MinOp.html#6491" class="Bound">y</a>
<a id="6515" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Function">x≤y⊓z⇒x≤y</a> <a id="6525" href="Algebra.Construct.NaturalChoice.MinOp.html#6525" class="Bound">y</a> <a id="6527" href="Algebra.Construct.NaturalChoice.MinOp.html#6527" class="Bound">z</a> <a id="6529" href="Algebra.Construct.NaturalChoice.MinOp.html#6529" class="Bound">x≤y⊓z</a> <a id="6535" class="Symbol">=</a> <a id="6537" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6543" href="Algebra.Construct.NaturalChoice.MinOp.html#6529" class="Bound">x≤y⊓z</a> <a id="6549" class="Symbol">(</a><a id="6550" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="6556" href="Algebra.Construct.NaturalChoice.MinOp.html#6525" class="Bound">y</a> <a id="6558" href="Algebra.Construct.NaturalChoice.MinOp.html#6527" class="Bound">z</a><a id="6559" class="Symbol">)</a>

<a id="x≤y⊓z⇒x≤z"></a><a id="6562" href="Algebra.Construct.NaturalChoice.MinOp.html#6562" class="Function">x≤y⊓z⇒x≤z</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">∀</a> <a id="6576" class="Symbol">{</a><a id="6577" href="Algebra.Construct.NaturalChoice.MinOp.html#6577" class="Bound">x</a><a id="6578" class="Symbol">}</a> <a id="6580" href="Algebra.Construct.NaturalChoice.MinOp.html#6580" class="Bound">y</a> <a id="6582" href="Algebra.Construct.NaturalChoice.MinOp.html#6582" class="Bound">z</a> <a id="6584" class="Symbol">→</a> <a id="6586" href="Algebra.Construct.NaturalChoice.MinOp.html#6577" class="Bound">x</a> <a id="6588" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6590" href="Algebra.Construct.NaturalChoice.MinOp.html#6580" class="Bound">y</a> <a id="6592" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="6594" href="Algebra.Construct.NaturalChoice.MinOp.html#6582" class="Bound">z</a> <a id="6596" class="Symbol">→</a> <a id="6598" href="Algebra.Construct.NaturalChoice.MinOp.html#6577" class="Bound">x</a> <a id="6600" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="6602" href="Algebra.Construct.NaturalChoice.MinOp.html#6582" class="Bound">z</a>
<a id="6604" href="Algebra.Construct.NaturalChoice.MinOp.html#6562" class="Function">x≤y⊓z⇒x≤z</a> <a id="6614" href="Algebra.Construct.NaturalChoice.MinOp.html#6614" class="Bound">y</a> <a id="6616" href="Algebra.Construct.NaturalChoice.MinOp.html#6616" class="Bound">z</a> <a id="6618" href="Algebra.Construct.NaturalChoice.MinOp.html#6618" class="Bound">x≤y⊓z</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6632" href="Algebra.Construct.NaturalChoice.MinOp.html#6618" class="Bound">x≤y⊓z</a> <a id="6638" class="Symbol">(</a><a id="6639" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a> <a id="6645" href="Algebra.Construct.NaturalChoice.MinOp.html#6614" class="Bound">y</a> <a id="6647" href="Algebra.Construct.NaturalChoice.MinOp.html#6616" class="Bound">z</a><a id="6648" class="Symbol">)</a>

<a id="⊓-mono-≤"></a><a id="6651" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a> <a id="6660" class="Symbol">:</a> <a id="6662" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a> <a id="6666" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="6677" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="6681" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6683" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="6687" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6689" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a>
<a id="6693" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a> <a id="6702" class="Symbol">{</a><a id="6703" href="Algebra.Construct.NaturalChoice.MinOp.html#6703" class="Bound">x</a><a id="6704" class="Symbol">}</a> <a id="6706" class="Symbol">{</a><a id="6707" href="Algebra.Construct.NaturalChoice.MinOp.html#6707" class="Bound">y</a><a id="6708" class="Symbol">}</a> <a id="6710" class="Symbol">{</a><a id="6711" href="Algebra.Construct.NaturalChoice.MinOp.html#6711" class="Bound">u</a><a id="6712" class="Symbol">}</a> <a id="6714" class="Symbol">{</a><a id="6715" href="Algebra.Construct.NaturalChoice.MinOp.html#6715" class="Bound">v</a><a id="6716" class="Symbol">}</a> <a id="6718" href="Algebra.Construct.NaturalChoice.MinOp.html#6718" class="Bound">x≤y</a> <a id="6722" href="Algebra.Construct.NaturalChoice.MinOp.html#6722" class="Bound">u≤v</a> <a id="6726" class="Keyword">with</a> <a id="6731" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a> <a id="6737" href="Algebra.Construct.NaturalChoice.MinOp.html#6707" class="Bound">y</a> <a id="6739" href="Algebra.Construct.NaturalChoice.MinOp.html#6715" class="Bound">v</a>
<a id="6741" class="Symbol">...</a> <a id="6745" class="Symbol">|</a> <a id="6747" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6752" href="Algebra.Construct.NaturalChoice.MinOp.html#6752" class="Bound">y⊓v≈y</a> <a id="6758" class="Symbol">=</a> <a id="6760" href="Algebra.Construct.NaturalChoice.MinOp.html#1015" class="Function">≤-respʳ-≈</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="6778" href="Algebra.Construct.NaturalChoice.MinOp.html#6752" class="Bound">y⊓v≈y</a><a id="6783" class="Symbol">)</a> <a id="6785" class="Symbol">(</a><a id="6786" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a> <a id="6799" class="Bound">x</a> <a id="6801" class="Bound">u</a><a id="6802" class="Symbol">)</a> <a id="6804" class="Bound">x≤y</a><a id="6807" class="Symbol">)</a>
<a id="6809" class="Symbol">...</a> <a id="6813" class="Symbol">|</a> <a id="6815" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6820" href="Algebra.Construct.NaturalChoice.MinOp.html#6820" class="Bound">y⊓v≈v</a> <a id="6826" class="Symbol">=</a> <a id="6828" href="Algebra.Construct.NaturalChoice.MinOp.html#1015" class="Function">≤-respʳ-≈</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="6846" href="Algebra.Construct.NaturalChoice.MinOp.html#6820" class="Bound">y⊓v≈v</a><a id="6851" class="Symbol">)</a> <a id="6853" class="Symbol">(</a><a id="6854" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="6860" class="Symbol">(</a><a id="6861" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a> <a id="6867" class="Bound">x</a> <a id="6869" class="Bound">u</a><a id="6870" class="Symbol">)</a> <a id="6872" class="Bound">u≤v</a><a id="6875" class="Symbol">)</a>

<a id="⊓-monoˡ-≤"></a><a id="6878" href="Algebra.Construct.NaturalChoice.MinOp.html#6878" class="Function">⊓-monoˡ-≤</a> <a id="6888" class="Symbol">:</a> <a id="6890" class="Symbol">∀</a> <a id="6892" href="Algebra.Construct.NaturalChoice.MinOp.html#6892" class="Bound">x</a> <a id="6894" class="Symbol">→</a> <a id="6896" class="Symbol">(</a><a id="6897" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓</a> <a id="6900" href="Algebra.Construct.NaturalChoice.MinOp.html#6892" class="Bound">x</a><a id="6901" class="Symbol">)</a> <a id="6903" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6913" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="6917" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6919" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a>
<a id="6923" href="Algebra.Construct.NaturalChoice.MinOp.html#6878" class="Function">⊓-monoˡ-≤</a> <a id="6933" href="Algebra.Construct.NaturalChoice.MinOp.html#6933" class="Bound">x</a> <a id="6935" href="Algebra.Construct.NaturalChoice.MinOp.html#6935" class="Bound">y≤z</a> <a id="6939" class="Symbol">=</a> <a id="6941" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a> <a id="6950" href="Algebra.Construct.NaturalChoice.MinOp.html#6935" class="Bound">y≤z</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="6960" class="Symbol">{</a><a id="6961" href="Algebra.Construct.NaturalChoice.MinOp.html#6933" class="Bound">x</a><a id="6962" class="Symbol">})</a>

<a id="⊓-monoʳ-≤"></a><a id="6966" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a> <a id="6976" class="Symbol">:</a> <a id="6978" class="Symbol">∀</a> <a id="6980" href="Algebra.Construct.NaturalChoice.MinOp.html#6980" class="Bound">x</a> <a id="6982" class="Symbol">→</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Algebra.Construct.NaturalChoice.MinOp.html#6980" class="Bound">x</a> <a id="6987" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓_</a><a id="6989" class="Symbol">)</a> <a id="6991" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="7001" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a> <a id="7005" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="7007" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">_≤_</a>
<a id="7011" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a> <a id="7021" href="Algebra.Construct.NaturalChoice.MinOp.html#7021" class="Bound">x</a> <a id="7023" href="Algebra.Construct.NaturalChoice.MinOp.html#7023" class="Bound">y≤z</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="7044" class="Symbol">{</a><a id="7045" href="Algebra.Construct.NaturalChoice.MinOp.html#7021" class="Bound">x</a><a id="7046" class="Symbol">})</a> <a id="7049" href="Algebra.Construct.NaturalChoice.MinOp.html#7023" class="Bound">y≤z</a>

<a id="⊓-glb"></a><a id="7054" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a> <a id="7060" class="Symbol">:</a> <a id="7062" class="Symbol">∀</a> <a id="7064" class="Symbol">{</a><a id="7065" href="Algebra.Construct.NaturalChoice.MinOp.html#7065" class="Bound">x</a> <a id="7067" href="Algebra.Construct.NaturalChoice.MinOp.html#7067" class="Bound">y</a> <a id="7069" href="Algebra.Construct.NaturalChoice.MinOp.html#7069" class="Bound">z</a><a id="7070" class="Symbol">}</a> <a id="7072" class="Symbol">→</a> <a id="7074" href="Algebra.Construct.NaturalChoice.MinOp.html#7065" class="Bound">x</a> <a id="7076" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="7078" href="Algebra.Construct.NaturalChoice.MinOp.html#7067" class="Bound">y</a> <a id="7080" class="Symbol">→</a> <a id="7082" href="Algebra.Construct.NaturalChoice.MinOp.html#7065" class="Bound">x</a> <a id="7084" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="7086" href="Algebra.Construct.NaturalChoice.MinOp.html#7069" class="Bound">z</a> <a id="7088" class="Symbol">→</a> <a id="7090" href="Algebra.Construct.NaturalChoice.MinOp.html#7065" class="Bound">x</a> <a id="7092" href="Algebra.Construct.NaturalChoice.MinOp.html#968" class="Function Operator">≤</a> <a id="7094" href="Algebra.Construct.NaturalChoice.MinOp.html#7067" class="Bound">y</a> <a id="7096" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7098" href="Algebra.Construct.NaturalChoice.MinOp.html#7069" class="Bound">z</a>
<a id="7100" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a> <a id="7106" class="Symbol">{</a><a id="7107" href="Algebra.Construct.NaturalChoice.MinOp.html#7107" class="Bound">x</a><a id="7108" class="Symbol">}</a> <a id="7110" href="Algebra.Construct.NaturalChoice.MinOp.html#7110" class="Bound">x≤y</a> <a id="7114" href="Algebra.Construct.NaturalChoice.MinOp.html#7114" class="Bound">x≤z</a> <a id="7118" class="Symbol">=</a> <a id="7120" href="Algebra.Construct.NaturalChoice.MinOp.html#1042" class="Function">≤-respˡ-≈</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="7138" href="Algebra.Construct.NaturalChoice.MinOp.html#7107" class="Bound">x</a><a id="7139" class="Symbol">)</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a> <a id="7151" href="Algebra.Construct.NaturalChoice.MinOp.html#7110" class="Bound">x≤y</a> <a id="7155" href="Algebra.Construct.NaturalChoice.MinOp.html#7114" class="Bound">x≤z</a><a id="7158" class="Symbol">)</a>

<a id="⊓-triangulate"></a><a id="7161" href="Algebra.Construct.NaturalChoice.MinOp.html#7161" class="Function">⊓-triangulate</a> <a id="7175" class="Symbol">:</a> <a id="7177" class="Symbol">∀</a> <a id="7179" href="Algebra.Construct.NaturalChoice.MinOp.html#7179" class="Bound">x</a> <a id="7181" href="Algebra.Construct.NaturalChoice.MinOp.html#7181" class="Bound">y</a> <a id="7183" href="Algebra.Construct.NaturalChoice.MinOp.html#7183" class="Bound">z</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Algebra.Construct.NaturalChoice.MinOp.html#7179" class="Bound">x</a> <a id="7189" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7191" href="Algebra.Construct.NaturalChoice.MinOp.html#7181" class="Bound">y</a> <a id="7193" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7195" href="Algebra.Construct.NaturalChoice.MinOp.html#7183" class="Bound">z</a> <a id="7197" href="Relation.Binary.Bundles.html#2954" class="Function Operator">≈</a> <a id="7199" class="Symbol">(</a><a id="7200" href="Algebra.Construct.NaturalChoice.MinOp.html#7179" class="Bound">x</a> <a id="7202" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7204" href="Algebra.Construct.NaturalChoice.MinOp.html#7181" class="Bound">y</a><a id="7205" class="Symbol">)</a> <a id="7207" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Algebra.Construct.NaturalChoice.MinOp.html#7181" class="Bound">y</a> <a id="7212" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7214" href="Algebra.Construct.NaturalChoice.MinOp.html#7183" class="Bound">z</a><a id="7215" class="Symbol">)</a>
<a id="7217" href="Algebra.Construct.NaturalChoice.MinOp.html#7161" class="Function">⊓-triangulate</a> <a id="7231" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7233" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7235" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a> <a id="7237" class="Symbol">=</a> <a id="7239" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="7256" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7258" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7260" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7262" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7264" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a>           <a id="7276" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="7279" href="Algebra.Construct.NaturalChoice.MinOp.html#2241" class="Function">⊓-congʳ</a> <a id="7287" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="7298" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="7308" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a><a id="7309" class="Symbol">))</a> <a id="7312" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="7316" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7318" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7320" class="Symbol">(</a><a id="7321" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7323" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7325" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a><a id="7326" class="Symbol">)</a> <a id="7328" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7330" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a>     <a id="7336" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="7340" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="7348" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7350" class="Symbol">_</a> <a id="7352" class="Symbol">_</a> <a id="7354" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7358" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7360" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7362" class="Symbol">((</a><a id="7364" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7366" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7368" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a><a id="7369" class="Symbol">)</a> <a id="7371" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7373" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a><a id="7374" class="Symbol">)</a>   <a id="7378" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="7382" href="Algebra.Construct.NaturalChoice.MinOp.html#1918" class="Function">⊓-congˡ</a> <a id="7390" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="7401" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7403" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7405" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a><a id="7406" class="Symbol">)</a> <a id="7408" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7412" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7414" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7419" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7421" class="Symbol">(</a><a id="7422" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7424" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7426" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a><a id="7427" class="Symbol">))</a>   <a id="7432" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="7435" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a> <a id="7443" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7445" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7450" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7452" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a><a id="7453" class="Symbol">)</a> <a id="7455" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="7459" class="Symbol">(</a><a id="7460" href="Algebra.Construct.NaturalChoice.MinOp.html#7231" class="Bound">x</a> <a id="7462" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7464" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a><a id="7465" class="Symbol">)</a> <a id="7467" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7469" class="Symbol">(</a><a id="7470" href="Algebra.Construct.NaturalChoice.MinOp.html#7233" class="Bound">y</a> <a id="7472" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">⊓</a> <a id="7474" href="Algebra.Construct.NaturalChoice.MinOp.html#7235" class="Bound">z</a><a id="7475" class="Symbol">)</a>   <a id="7479" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core algebraic definitions</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="276" class="Symbol">{-#</a> <a id="280" class="Keyword">OPTIONS</a> <a id="288" class="Pragma">--cubical-compatible</a> <a id="309" class="Pragma">--safe</a> <a id="316" class="Symbol">#-}</a>

<a id="321" class="Keyword">module</a> <a id="328" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Level.html" class="Module">Level</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="376" class="Symbol">)</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- Unary and binary operations</a>

<a id="Op₁"></a><a id="484" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="488" class="Symbol">:</a> <a id="490" class="Symbol">∀</a> <a id="492" class="Symbol">{</a><a id="493" href="Algebra.Core.html#493" class="Bound">ℓ</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Algebra.Core.html#493" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" href="Algebra.Core.html#493" class="Bound">ℓ</a>
<a id="512" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="516" href="Algebra.Core.html#516" class="Bound">A</a> <a id="518" class="Symbol">=</a> <a id="520" href="Algebra.Core.html#516" class="Bound">A</a> <a id="522" class="Symbol">→</a> <a id="524" href="Algebra.Core.html#516" class="Bound">A</a>

<a id="Op₂"></a><a id="527" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="531" class="Symbol">:</a> <a id="533" class="Symbol">∀</a> <a id="535" class="Symbol">{</a><a id="536" href="Algebra.Core.html#536" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Algebra.Core.html#536" class="Bound">ℓ</a> <a id="547" class="Symbol">→</a> <a id="549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="553" href="Algebra.Core.html#536" class="Bound">ℓ</a>
<a id="555" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="559" href="Algebra.Core.html#559" class="Bound">A</a> <a id="561" class="Symbol">=</a> <a id="563" href="Algebra.Core.html#559" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Algebra.Core.html#559" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Algebra.Core.html#559" class="Bound">A</a>
</pre></body></html>

==> anc/Algebra.Definitions.RawMagma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions.RawMagma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for magma-like structures</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- You&#39;re unlikely to want to use this module directly. Instead you</a>
<a id="305" class="Comment">-- probably want to be importing the appropriate module from</a>
<a id="366" class="Comment">-- `Algebra.Properties.(Magma/Semigroup/...).Divisibility`</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="556" class="Symbol">;</a> <a id="558" href="Data.Product.Base.html#852" class="Function">∃</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Level.html" class="Module">Level</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="671" class="Symbol">)</a>

<a id="674" class="Keyword">module</a> <a id="681" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a>
  <a id="712" class="Symbol">{</a><a id="713" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="715" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="716" class="Symbol">}</a> <a id="718" class="Symbol">(</a><a id="719" href="Algebra.Definitions.RawMagma.html#719" class="Bound">M</a> <a id="721" class="Symbol">:</a> <a id="723" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="732" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="734" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="735" class="Symbol">)</a>
  <a id="739" class="Keyword">where</a>

<a id="746" class="Keyword">open</a> <a id="751" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="760" href="Algebra.Definitions.RawMagma.html#719" class="Bound">M</a> <a id="762" class="Keyword">renaming</a> <a id="771" class="Symbol">(</a><a id="772" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="780" class="Symbol">to</a> <a id="783" class="Field">A</a><a id="784" class="Symbol">)</a>

<a id="787" class="Comment">------------------------------------------------------------------------</a>
<a id="860" class="Comment">-- Divisibility</a>

<a id="877" class="Keyword">infix</a> <a id="883" class="Number">5</a> <a id="885" href="Algebra.Definitions.RawMagma.html#1339" class="Record Operator">_∣ˡ_</a> <a id="890" href="Algebra.Definitions.RawMagma.html#1450" class="Function Operator">_∤ˡ_</a> <a id="895" href="Algebra.Definitions.RawMagma.html#1529" class="Record Operator">_∣ʳ_</a> <a id="900" href="Algebra.Definitions.RawMagma.html#1640" class="Function Operator">_∤ʳ_</a> <a id="905" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">_∣_</a> <a id="909" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">_∤_</a>

<a id="914" class="Comment">-- Divisibility from the left.</a>
<a id="945" class="Comment">--</a>
<a id="948" class="Comment">-- This and, the definition of right divisibility below, are defined as</a>
<a id="1020" class="Comment">-- records rather than in terms of the base product type in order to</a>
<a id="1089" class="Comment">-- make the use of pattern synonyms more ergonomic (see #2216 for</a>
<a id="1155" class="Comment">-- further details). The record field names are not designed to be</a>
<a id="1222" class="Comment">-- used explicitly and indeed aren&#39;t re-exported publicly by</a>
<a id="1283" class="Comment">-- `Algebra.X.Properties.Divisibility` modules.</a>

<a id="1332" class="Keyword">record</a> <a id="_∣ˡ_"></a><a id="1339" href="Algebra.Definitions.RawMagma.html#1339" class="Record Operator">_∣ˡ_</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Algebra.Definitions.RawMagma.html#1345" class="Bound">x</a> <a id="1347" href="Algebra.Definitions.RawMagma.html#1347" class="Bound">y</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1363" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1365" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Keyword">where</a>
  <a id="1376" class="Keyword">constructor</a> <a id="_,_"></a><a id="1388" href="Algebra.Definitions.RawMagma.html#1388" class="InductiveConstructor Operator">_,_</a>
  <a id="1394" class="Keyword">field</a>
    <a id="_∣ˡ_.quotient"></a><a id="1404" href="Algebra.Definitions.RawMagma.html#1404" class="Field">quotient</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a>
    <a id="_∣ˡ_.equality"></a><a id="1421" href="Algebra.Definitions.RawMagma.html#1421" class="Field">equality</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Algebra.Definitions.RawMagma.html#1345" class="Bound">x</a> <a id="1434" href="Algebra.Bundles.Raw.html#773" class="Field Operator">∙</a> <a id="1436" href="Algebra.Definitions.RawMagma.html#1404" class="Field">quotient</a> <a id="1445" href="Algebra.Bundles.Raw.html#745" class="Field Operator">≈</a> <a id="1447" href="Algebra.Definitions.RawMagma.html#1347" class="Bound">y</a>

<a id="_∤ˡ_"></a><a id="1450" href="Algebra.Definitions.RawMagma.html#1450" class="Function Operator">_∤ˡ_</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1461" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1468" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1469" class="Symbol">)</a>
<a id="1471" href="Algebra.Definitions.RawMagma.html#1471" class="Bound">x</a> <a id="1473" href="Algebra.Definitions.RawMagma.html#1450" class="Function Operator">∤ˡ</a> <a id="1476" href="Algebra.Definitions.RawMagma.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1482" href="Algebra.Definitions.RawMagma.html#1471" class="Bound">x</a> <a id="1484" href="Algebra.Definitions.RawMagma.html#1339" class="Record Operator">∣ˡ</a> <a id="1487" href="Algebra.Definitions.RawMagma.html#1476" class="Bound">y</a>

<a id="1490" class="Comment">-- Divisibility from the right</a>

<a id="1522" class="Keyword">record</a> <a id="_∣ʳ_"></a><a id="1529" href="Algebra.Definitions.RawMagma.html#1529" class="Record Operator">_∣ʳ_</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Algebra.Definitions.RawMagma.html#1535" class="Bound">x</a> <a id="1537" href="Algebra.Definitions.RawMagma.html#1537" class="Bound">y</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1553" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1555" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Keyword">where</a>
  <a id="1566" class="Keyword">constructor</a> <a id="_,_"></a><a id="1578" href="Algebra.Definitions.RawMagma.html#1578" class="InductiveConstructor Operator">_,_</a>
  <a id="1584" class="Keyword">field</a>
    <a id="_∣ʳ_.quotient"></a><a id="1594" href="Algebra.Definitions.RawMagma.html#1594" class="Field">quotient</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a>
    <a id="_∣ʳ_.equality"></a><a id="1611" href="Algebra.Definitions.RawMagma.html#1611" class="Field">equality</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Algebra.Definitions.RawMagma.html#1594" class="Field">quotient</a> <a id="1631" href="Algebra.Bundles.Raw.html#773" class="Field Operator">∙</a> <a id="1633" href="Algebra.Definitions.RawMagma.html#1535" class="Bound">x</a> <a id="1635" href="Algebra.Bundles.Raw.html#745" class="Field Operator">≈</a> <a id="1637" href="Algebra.Definitions.RawMagma.html#1537" class="Bound">y</a>

<a id="_∤ʳ_"></a><a id="1640" href="Algebra.Definitions.RawMagma.html#1640" class="Function Operator">_∤ʳ_</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1651" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1656" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1658" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1659" class="Symbol">)</a>
<a id="1661" href="Algebra.Definitions.RawMagma.html#1661" class="Bound">x</a> <a id="1663" href="Algebra.Definitions.RawMagma.html#1640" class="Function Operator">∤ʳ</a> <a id="1666" href="Algebra.Definitions.RawMagma.html#1666" class="Bound">y</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1672" href="Algebra.Definitions.RawMagma.html#1661" class="Bound">x</a> <a id="1674" href="Algebra.Definitions.RawMagma.html#1529" class="Record Operator">∣ʳ</a> <a id="1677" href="Algebra.Definitions.RawMagma.html#1666" class="Bound">y</a>

<a id="1680" class="Comment">-- General divisibility</a>

<a id="1705" class="Comment">-- The relations _∣ˡ_ and _∣ʳ_ are only equivalent when _∙_ is</a>
<a id="1768" class="Comment">-- commutative. When that is not the case we take `_∣ʳ_` to be the</a>
<a id="1835" class="Comment">-- primary one.</a>

<a id="_∣_"></a><a id="1852" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">_∣_</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1862" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1867" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1869" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1870" class="Symbol">)</a>
<a id="1872" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">_∣_</a> <a id="1876" class="Symbol">=</a> <a id="1878" href="Algebra.Definitions.RawMagma.html#1529" class="Record Operator">_∣ʳ_</a>

<a id="_∤_"></a><a id="1884" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">_∤_</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1894" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="1899" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1901" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="1902" class="Symbol">)</a>
<a id="1904" href="Algebra.Definitions.RawMagma.html#1904" class="Bound">x</a> <a id="1906" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">∤</a> <a id="1908" href="Algebra.Definitions.RawMagma.html#1908" class="Bound">y</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1914" href="Algebra.Definitions.RawMagma.html#1904" class="Bound">x</a> <a id="1916" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1918" href="Algebra.Definitions.RawMagma.html#1908" class="Bound">y</a>

<a id="1921" class="Comment">------------------------------------------------------------------------</a>
<a id="1994" class="Comment">-- Mutual divisibility.</a>

<a id="2019" class="Comment">-- In a  monoid, this is an equivalence relation extending _≈_.</a>
<a id="2083" class="Comment">-- When in a cancellative monoid,  elements related by _∣∣_ are called</a>
<a id="2154" class="Comment">-- associated, and `x ∣∣ y` means that `x` and `y` differ by some</a>
<a id="2220" class="Comment">-- invertible factor.</a>

<a id="2243" class="Comment">-- Example: for ℕ  this is equivalent to x ≡ y,</a>
<a id="2291" class="Comment">--          for ℤ  this is equivalent to (x ≡ y or x ≡ - y).</a>

<a id="_∣∣_"></a><a id="2353" href="Algebra.Definitions.RawMagma.html#2353" class="Function Operator">_∣∣_</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2364" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="2369" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2371" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="2372" class="Symbol">)</a>
<a id="2374" href="Algebra.Definitions.RawMagma.html#2374" class="Bound">x</a> <a id="2376" href="Algebra.Definitions.RawMagma.html#2353" class="Function Operator">∣∣</a> <a id="2379" href="Algebra.Definitions.RawMagma.html#2379" class="Bound">y</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Algebra.Definitions.RawMagma.html#2374" class="Bound">x</a> <a id="2385" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="2387" href="Algebra.Definitions.RawMagma.html#2379" class="Bound">y</a> <a id="2389" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2391" href="Algebra.Definitions.RawMagma.html#2379" class="Bound">y</a> <a id="2393" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="2395" href="Algebra.Definitions.RawMagma.html#2374" class="Bound">x</a>

<a id="_∤∤_"></a><a id="2398" href="Algebra.Definitions.RawMagma.html#2398" class="Function Operator">_∤∤_</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2409" href="Algebra.Definitions.RawMagma.html#783" class="Field">A</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Algebra.Definitions.RawMagma.html#713" class="Bound">a</a> <a id="2414" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2416" href="Algebra.Definitions.RawMagma.html#715" class="Bound">ℓ</a><a id="2417" class="Symbol">)</a>
<a id="2419" href="Algebra.Definitions.RawMagma.html#2419" class="Bound">x</a> <a id="2421" href="Algebra.Definitions.RawMagma.html#2398" class="Function Operator">∤∤</a> <a id="2424" href="Algebra.Definitions.RawMagma.html#2424" class="Bound">y</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2430" href="Algebra.Definitions.RawMagma.html#2419" class="Bound">x</a> <a id="2432" href="Algebra.Definitions.RawMagma.html#2353" class="Function Operator">∣∣</a> <a id="2435" href="Algebra.Definitions.RawMagma.html#2424" class="Bound">y</a>
</pre></body></html>

==> anc/Algebra.Definitions.RawMonoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions.RawMonoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for monoid-like structures</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="327" class="Symbol">)</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="355" class="Symbol">as</a> <a id="358" class="Module">ℕ</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="374" class="Symbol">;</a> <a id="376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Data.Vec.Functional.html" class="Module">Data.Vec.Functional</a> <a id="413" class="Symbol">as</a> <a id="416" class="Module">Vector</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Data.Vec.Functional.html#1232" class="Function">Vector</a><a id="436" class="Symbol">)</a>

<a id="439" class="Keyword">module</a> <a id="446" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="476" class="Symbol">{</a><a id="477" href="Algebra.Definitions.RawMonoid.html#477" class="Bound">a</a> <a id="479" href="Algebra.Definitions.RawMonoid.html#479" class="Bound">ℓ</a><a id="480" class="Symbol">}</a> <a id="482" class="Symbol">(</a><a id="483" href="Algebra.Definitions.RawMonoid.html#483" class="Bound">M</a> <a id="485" class="Symbol">:</a> <a id="487" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="497" href="Algebra.Definitions.RawMonoid.html#477" class="Bound">a</a> <a id="499" href="Algebra.Definitions.RawMonoid.html#479" class="Bound">ℓ</a><a id="500" class="Symbol">)</a> <a id="502" class="Keyword">where</a>

<a id="509" class="Keyword">open</a> <a id="514" href="Algebra.Bundles.Raw.html#1105" class="Module">RawMonoid</a> <a id="524" href="Algebra.Definitions.RawMonoid.html#483" class="Bound">M</a> <a id="526" class="Keyword">renaming</a> <a id="535" class="Symbol">(</a> <a id="537" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="541" class="Symbol">to</a> <a id="544" class="Field Operator">_+_</a> <a id="548" class="Symbol">;</a> <a id="550" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="552" class="Symbol">to</a> <a id="555" class="Field">0#</a> <a id="558" class="Symbol">)</a>

<a id="561" class="Comment">------------------------------------------------------------------------</a>
<a id="634" class="Comment">-- Re-export definitions over a magma</a>
<a id="672" class="Comment">------------------------------------------------------------------------</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="787" href="Algebra.Bundles.Raw.html#1282" class="Function">rawMagma</a> <a id="796" class="Keyword">public</a>

<a id="804" class="Comment">------------------------------------------------------------------------</a>
<a id="877" class="Comment">-- Multiplication by natural number</a>
<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Standard definition</a>

<a id="1010" class="Comment">-- A simple definition, easy to use and prove properties about.</a>

<a id="1075" class="Keyword">infixr</a> <a id="1082" class="Number">8</a> <a id="1084" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1089" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a>
<a id="1117" class="Number">0</a>     <a id="1123" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1125" href="Algebra.Definitions.RawMonoid.html#1125" class="Bound">x</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a>
<a id="1132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1136" href="Algebra.Definitions.RawMonoid.html#1136" class="Bound">n</a> <a id="1138" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1140" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a> <a id="1146" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">+</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Algebra.Definitions.RawMonoid.html#1136" class="Bound">n</a> <a id="1151" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1153" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a><a id="1154" class="Symbol">)</a>

<a id="1157" class="Comment">------------------------------------------------------------------------</a>
<a id="1230" class="Comment">-- Type-checking optimised definition</a>

<a id="1269" class="Comment">-- For use in code where high performance at type-checking time is</a>
<a id="1336" class="Comment">-- important, e.g. solvers and tactics. Firstly it avoids unnecessarily</a>
<a id="1408" class="Comment">-- multiplying by the unit if possible, speeding up type-checking and</a>
<a id="1478" class="Comment">-- makes for much more readable proofs:</a>
<a id="1518" class="Comment">--</a>
<a id="1521" class="Comment">--     Standard definition:  x * 2 = x + x + 0#</a>
<a id="1569" class="Comment">--     Optimised definition: x * 2 = x + x</a>
<a id="1612" class="Comment">--</a>
<a id="1615" class="Comment">-- Secondly, associates to the left which, counterintuitive as it may</a>
<a id="1685" class="Comment">-- seem, also speeds up typechecking.</a>
<a id="1723" class="Comment">--</a>
<a id="1726" class="Comment">--     Standard definition: x * 3 = x + (x + (x + 0#))</a>
<a id="1781" class="Comment">--     Our definition:      x * 3 = (x + x) + x</a>

<a id="1830" class="Keyword">infixl</a> <a id="1837" class="Number">8</a> <a id="1839" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a>

<a id="_×′_"></a><a id="1845" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a>
<a id="1874" class="Number">0</a>     <a id="1880" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1883" href="Algebra.Definitions.RawMonoid.html#1883" class="Bound">x</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a>
<a id="1890" class="Number">1</a>     <a id="1896" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1899" href="Algebra.Definitions.RawMonoid.html#1899" class="Bound">x</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="Algebra.Definitions.RawMonoid.html#1899" class="Bound">x</a>
<a id="1905" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="1908" class="CatchallClause"> </a><a id="1909" href="Algebra.Definitions.RawMonoid.html#1909" class="CatchallClause Bound">n</a><a id="1910" class="CatchallClause"> </a><a id="1911" href="Algebra.Definitions.RawMonoid.html#1845" class="CatchallClause Function Operator">×′</a><a id="1913" class="CatchallClause"> </a><a id="1914" href="Algebra.Definitions.RawMonoid.html#1914" class="CatchallClause Bound">x</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Algebra.Definitions.RawMonoid.html#1909" class="Bound">n</a> <a id="1920" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1923" href="Algebra.Definitions.RawMonoid.html#1914" class="Bound">x</a> <a id="1925" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">+</a> <a id="1927" href="Algebra.Definitions.RawMonoid.html#1914" class="Bound">x</a>

<a id="1930" class="Symbol">{-#</a> <a id="1934" class="Keyword">INLINE</a> <a id="1941" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a> <a id="1946" class="Symbol">#-}</a>

<a id="1951" class="Comment">------------------------------------------------------------------------</a>
<a id="2024" class="Comment">-- Summation</a>
<a id="2037" class="Comment">------------------------------------------------------------------------</a>

<a id="sum"></a><a id="2111" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="2115" class="Symbol">:</a> <a id="2117" class="Symbol">∀</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Algebra.Definitions.RawMonoid.html#2120" class="Bound">n</a><a id="2121" class="Symbol">}</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2132" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="2140" href="Algebra.Definitions.RawMonoid.html#2120" class="Bound">n</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a>
<a id="2152" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.Vec.Functional.html#3100" class="Function">Vector.foldr</a> <a id="2171" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">_+_</a> <a id="2175" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a>
</pre></body></html>

==> anc/Algebra.Definitions.RawSemiring.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions.RawSemiring</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for semiring-like structures</a>
<a id="166" class="Comment">------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical-compatible</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="359" class="Keyword">using</a> <a id="365" class="Symbol">(</a><a id="366" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="400" class="Symbol">;</a> <a id="402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="406" class="Symbol">;</a> <a id="408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="411" class="Symbol">)</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Level.html" class="Module">Level</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="486" class="Symbol">)</a>

<a id="489" class="Keyword">module</a> <a id="496" href="Algebra.Definitions.RawSemiring.html" class="Module">Algebra.Definitions.RawSemiring</a> <a id="528" class="Symbol">{</a><a id="529" href="Algebra.Definitions.RawSemiring.html#529" class="Bound">a</a> <a id="531" href="Algebra.Definitions.RawSemiring.html#531" class="Bound">ℓ</a><a id="532" class="Symbol">}</a> <a id="534" class="Symbol">(</a><a id="535" href="Algebra.Definitions.RawSemiring.html#535" class="Bound">M</a> <a id="537" class="Symbol">:</a> <a id="539" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="551" href="Algebra.Definitions.RawSemiring.html#529" class="Bound">a</a> <a id="553" href="Algebra.Definitions.RawSemiring.html#531" class="Bound">ℓ</a><a id="554" class="Symbol">)</a> <a id="556" class="Keyword">where</a>

<a id="563" class="Keyword">open</a> <a id="568" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="580" href="Algebra.Definitions.RawSemiring.html#535" class="Bound">M</a> <a id="582" class="Keyword">renaming</a> <a id="591" class="Symbol">(</a><a id="592" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="600" class="Symbol">to</a> <a id="603" class="Field">A</a><a id="604" class="Symbol">)</a>

<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Definitions over _+_</a>

<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="747" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="759" class="Keyword">public</a>
  <a id="768" class="Keyword">using</a>
  <a id="776" class="Symbol">(</a> <a id="778" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a>   <a id="784" class="Comment">-- : ℕ → A → A</a>
  <a id="801" class="Symbol">;</a> <a id="803" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a>  <a id="809" class="Comment">-- : ℕ → A → A</a>
  <a id="826" class="Symbol">;</a> <a id="828" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a>   <a id="834" class="Comment">-- : Vector A n → A</a>
  <a id="856" class="Symbol">)</a>

<a id="859" class="Comment">------------------------------------------------------------------------</a>
<a id="932" class="Comment">-- Definitions over _*_</a>

<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="999" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> as <a id="Mult"></a><a id="1014" href="Algebra.Definitions.RawSemiring.html#1014" class="Module">Mult</a> <a id="1019" class="Keyword">public</a>
  <a id="1028" class="Keyword">using</a>
  <a id="1036" class="Symbol">(</a> <a id="1038" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">_∣_</a>
  <a id="1044" class="Symbol">;</a> <a id="1046" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">_∤_</a>
  <a id="1052" class="Symbol">)</a>
  <a id="1056" class="Keyword">renaming</a>
  <a id="1067" class="Symbol">(</a> <a id="1069" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="1073" class="Symbol">to</a> <a id="1076" class="Function">product</a>
  <a id="1086" class="Symbol">)</a>

<a id="1089" class="Comment">-- Unlike `sum` to `product`, can&#39;t simply rename multiplication to</a>
<a id="1157" class="Comment">-- exponentation as the argument order is reversed.</a>

<a id="1210" class="Comment">-- Standard exponentiation</a>

<a id="1238" class="Keyword">infixr</a> <a id="1245" class="Number">8</a> <a id="1247" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">_^_</a>
<a id="_^_"></a><a id="1251" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">_^_</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a>
<a id="1267" href="Algebra.Definitions.RawSemiring.html#1267" class="Bound">x</a> <a id="1269" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1271" href="Algebra.Definitions.RawSemiring.html#1271" class="Bound">n</a>  <a id="1274" class="Symbol">=</a> <a id="1276" href="Algebra.Definitions.RawSemiring.html#1271" class="Bound">n</a> <a id="1278" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">Mult.×</a> <a id="1285" href="Algebra.Definitions.RawSemiring.html#1267" class="Bound">x</a>

<a id="1288" class="Comment">-- Exponentiation optimised for type-checking</a>

<a id="1335" class="Keyword">infixr</a> <a id="1342" class="Number">8</a> <a id="1344" href="Algebra.Definitions.RawSemiring.html#1349" class="Function Operator">_^′_</a>
<a id="_^′_"></a><a id="1349" href="Algebra.Definitions.RawSemiring.html#1349" class="Function Operator">_^′_</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a>
<a id="1366" href="Algebra.Definitions.RawSemiring.html#1366" class="Bound">x</a> <a id="1368" href="Algebra.Definitions.RawSemiring.html#1349" class="Function Operator">^′</a> <a id="1371" href="Algebra.Definitions.RawSemiring.html#1371" class="Bound">n</a>  <a id="1374" class="Symbol">=</a> <a id="1376" href="Algebra.Definitions.RawSemiring.html#1371" class="Bound">n</a> <a id="1378" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">Mult.×′</a> <a id="1386" href="Algebra.Definitions.RawSemiring.html#1366" class="Bound">x</a>
<a id="1388" class="Symbol">{-#</a> <a id="1392" class="Keyword">INLINE</a> <a id="1399" href="Algebra.Definitions.RawSemiring.html#1349" class="Function Operator">_^′_</a> <a id="1404" class="Symbol">#-}</a>

<a id="1409" class="Comment">-- Exponentiation optimised for tail-recursion</a>

<a id="1457" class="Keyword">infixr</a> <a id="1464" class="Number">8</a> <a id="1466" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">_^[_]*_</a> <a id="1474" href="Algebra.Definitions.RawSemiring.html#1561" class="Function Operator">_^ᵗ_</a>

<a id="_^[_]*_"></a><a id="1480" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">_^[_]*_</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1492" class="Symbol">→</a> <a id="1494" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a>
<a id="1504" href="Algebra.Definitions.RawSemiring.html#1504" class="Bound">x</a> <a id="1506" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">^[</a> <a id="1509" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1514" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">]*</a>  <a id="1518" href="Algebra.Definitions.RawSemiring.html#1518" class="Bound">y</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Algebra.Definitions.RawSemiring.html#1518" class="Bound">y</a>
<a id="1524" href="Algebra.Definitions.RawSemiring.html#1524" class="Bound">x</a> <a id="1526" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">^[</a> <a id="1529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1533" href="Algebra.Definitions.RawSemiring.html#1533" class="Bound">n</a> <a id="1535" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">]*</a> <a id="1538" href="Algebra.Definitions.RawSemiring.html#1538" class="Bound">y</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="Algebra.Definitions.RawSemiring.html#1524" class="Bound">x</a> <a id="1544" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">^[</a> <a id="1547" href="Algebra.Definitions.RawSemiring.html#1533" class="Bound">n</a> <a id="1549" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">]*</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Algebra.Definitions.RawSemiring.html#1524" class="Bound">x</a> <a id="1555" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">*</a> <a id="1557" href="Algebra.Definitions.RawSemiring.html#1538" class="Bound">y</a><a id="1558" class="Symbol">)</a>

<a id="_^ᵗ_"></a><a id="1561" href="Algebra.Definitions.RawSemiring.html#1561" class="Function Operator">_^ᵗ_</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a>
<a id="1578" href="Algebra.Definitions.RawSemiring.html#1578" class="Bound">x</a> <a id="1580" href="Algebra.Definitions.RawSemiring.html#1561" class="Function Operator">^ᵗ</a> <a id="1583" href="Algebra.Definitions.RawSemiring.html#1583" class="Bound">n</a> <a id="1585" class="Symbol">=</a> <a id="1587" href="Algebra.Definitions.RawSemiring.html#1578" class="Bound">x</a> <a id="1589" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">^[</a> <a id="1592" href="Algebra.Definitions.RawSemiring.html#1583" class="Bound">n</a> <a id="1594" href="Algebra.Definitions.RawSemiring.html#1480" class="Function Operator">]*</a> <a id="1597" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>

<a id="1601" class="Comment">------------------------------------------------------------------------</a>
<a id="1674" class="Comment">-- Primality</a>

<a id="Coprime"></a><a id="1688" href="Algebra.Definitions.RawSemiring.html#1688" class="Function">Coprime</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1702" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Algebra.Definitions.RawSemiring.html#529" class="Bound">a</a> <a id="1707" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1709" href="Algebra.Definitions.RawSemiring.html#531" class="Bound">ℓ</a><a id="1710" class="Symbol">)</a>
<a id="1712" href="Algebra.Definitions.RawSemiring.html#1688" class="Function">Coprime</a> <a id="1720" href="Algebra.Definitions.RawSemiring.html#1720" class="Bound">x</a> <a id="1722" href="Algebra.Definitions.RawSemiring.html#1722" class="Bound">y</a> <a id="1724" class="Symbol">=</a> <a id="1726" class="Symbol">∀</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Algebra.Definitions.RawSemiring.html#1729" class="Bound">z</a><a id="1730" class="Symbol">}</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Algebra.Definitions.RawSemiring.html#1729" class="Bound">z</a> <a id="1736" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1738" href="Algebra.Definitions.RawSemiring.html#1720" class="Bound">x</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Algebra.Definitions.RawSemiring.html#1729" class="Bound">z</a> <a id="1744" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1746" href="Algebra.Definitions.RawSemiring.html#1722" class="Bound">y</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Algebra.Definitions.RawSemiring.html#1729" class="Bound">z</a> <a id="1752" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1754" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>

<a id="1758" class="Keyword">record</a> <a id="Irreducible"></a><a id="1765" href="Algebra.Definitions.RawSemiring.html#1765" class="Record">Irreducible</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Algebra.Definitions.RawSemiring.html#1778" class="Bound">p</a> <a id="1780" class="Symbol">:</a> <a id="1782" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Algebra.Definitions.RawSemiring.html#529" class="Bound">a</a> <a id="1794" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1796" href="Algebra.Definitions.RawSemiring.html#531" class="Bound">ℓ</a><a id="1797" class="Symbol">)</a> <a id="1799" class="Keyword">where</a>
  <a id="1807" class="Keyword">constructor</a> <a id="mkIrred"></a><a id="1819" href="Algebra.Definitions.RawSemiring.html#1819" class="InductiveConstructor">mkIrred</a>
  <a id="1829" class="Keyword">field</a>
    <a id="Irreducible.p∤1"></a><a id="1839" href="Algebra.Definitions.RawSemiring.html#1839" class="Field">p∤1</a>       <a id="1849" class="Symbol">:</a> <a id="1851" href="Algebra.Definitions.RawSemiring.html#1778" class="Bound">p</a> <a id="1853" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">∤</a> <a id="1855" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>
    <a id="Irreducible.split-∣1"></a><a id="1862" href="Algebra.Definitions.RawSemiring.html#1862" class="Field">split-∣1</a> <a id="1871" class="Symbol">:</a> <a id="1873" class="Symbol">∀</a> <a id="1875" class="Symbol">{</a><a id="1876" href="Algebra.Definitions.RawSemiring.html#1876" class="Bound">x</a> <a id="1878" href="Algebra.Definitions.RawSemiring.html#1878" class="Bound">y</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Algebra.Definitions.RawSemiring.html#1778" class="Bound">p</a> <a id="1885" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">≈</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Algebra.Definitions.RawSemiring.html#1876" class="Bound">x</a> <a id="1890" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">*</a> <a id="1892" href="Algebra.Definitions.RawSemiring.html#1878" class="Bound">y</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Algebra.Definitions.RawSemiring.html#1876" class="Bound">x</a> <a id="1899" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1901" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a> <a id="1904" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1906" href="Algebra.Definitions.RawSemiring.html#1878" class="Bound">y</a> <a id="1908" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="1910" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>

<a id="1914" class="Keyword">record</a> <a id="Prime"></a><a id="1921" href="Algebra.Definitions.RawSemiring.html#1921" class="Record">Prime</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Algebra.Definitions.RawSemiring.html#603" class="Field">A</a><a id="1933" class="Symbol">)</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Algebra.Definitions.RawSemiring.html#529" class="Bound">a</a> <a id="1944" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1946" href="Algebra.Definitions.RawSemiring.html#531" class="Bound">ℓ</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Keyword">where</a>
  <a id="1957" class="Keyword">constructor</a> <a id="mkPrime"></a><a id="1969" href="Algebra.Definitions.RawSemiring.html#1969" class="InductiveConstructor">mkPrime</a>
  <a id="1979" class="Keyword">field</a>
    <a id="Prime.p≉0"></a><a id="1989" href="Algebra.Definitions.RawSemiring.html#1989" class="Field">p≉0</a>     <a id="1997" class="Symbol">:</a> <a id="1999" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="2001" href="Algebra.Bundles.Raw.html#812" class="Function Operator">≉</a> <a id="2003" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a>
    <a id="Prime.p∤1"></a><a id="2010" href="Algebra.Definitions.RawSemiring.html#2010" class="Field">p∤1</a>     <a id="2018" class="Symbol">:</a> <a id="2020" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="2022" href="Algebra.Definitions.RawMagma.html#1884" class="Function Operator">∤</a> <a id="2024" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a>
    <a id="Prime.split-∣"></a><a id="2031" href="Algebra.Definitions.RawSemiring.html#2031" class="Field">split-∣</a> <a id="2039" class="Symbol">:</a> <a id="2041" class="Symbol">∀</a> <a id="2043" class="Symbol">{</a><a id="2044" href="Algebra.Definitions.RawSemiring.html#2044" class="Bound">x</a> <a id="2046" href="Algebra.Definitions.RawSemiring.html#2046" class="Bound">y</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="2053" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="2055" href="Algebra.Definitions.RawSemiring.html#2044" class="Bound">x</a> <a id="2057" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">*</a> <a id="2059" href="Algebra.Definitions.RawSemiring.html#2046" class="Bound">y</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="2065" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="2067" href="Algebra.Definitions.RawSemiring.html#2044" class="Bound">x</a> <a id="2069" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2071" href="Algebra.Definitions.RawSemiring.html#1928" class="Bound">p</a> <a id="2073" href="Algebra.Definitions.RawMagma.html#1852" class="Function Operator">∣</a> <a id="2075" href="Algebra.Definitions.RawSemiring.html#2046" class="Bound">y</a>
</pre></body></html>

==> anc/Algebra.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of functions, such as associativity and commutativity</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="320" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="379" class="Comment">-- Note that very few of the element arguments are made implicit here,</a>
<a id="450" class="Comment">-- as we do not assume that the Agda can infer either the right or left</a>
<a id="522" class="Comment">-- argument of the binary operators. This is despite the fact that the</a>
<a id="593" class="Comment">-- library defines most of its concrete operators (e.g. in</a>
<a id="652" class="Comment">-- `Data.Nat.Base`) as being left-biased.</a>

<a id="695" class="Symbol">{-#</a> <a id="699" class="Keyword">OPTIONS</a> <a id="707" class="Pragma">--cubical-compatible</a> <a id="728" class="Pragma">--safe</a> <a id="735" class="Symbol">#-}</a>

<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">;</a> <a id="785" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="861" class="Keyword">using</a> <a id="867" class="Symbol">(</a><a id="868" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="870" class="Symbol">)</a>

<a id="873" class="Keyword">module</a> <a id="880" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="902" class="Symbol">{</a><a id="903" href="Algebra.Definitions.html#903" class="Bound">a</a> <a id="905" href="Algebra.Definitions.html#905" class="Bound">ℓ</a><a id="906" class="Symbol">}</a> <a id="908" class="Symbol">{</a><a id="909" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Algebra.Definitions.html#903" class="Bound">a</a><a id="918" class="Symbol">}</a>   <a id="922" class="Comment">-- The underlying set</a>
  <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="951" class="Symbol">:</a> <a id="953" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="957" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="959" href="Algebra.Definitions.html#905" class="Bound">ℓ</a><a id="960" class="Symbol">)</a>     <a id="966" class="Comment">-- The underlying equality</a>
  <a id="995" class="Keyword">where</a>

<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="1042" class="Symbol">)</a>
<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1094" class="Symbol">)</a>
<a id="1096" class="Keyword">open</a> <a id="1101" class="Keyword">import</a> <a id="1108" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1122" class="Keyword">using</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1132" class="Symbol">)</a>

<a id="1135" class="Comment">------------------------------------------------------------------------</a>
<a id="1208" class="Comment">-- Properties of operations</a>

<a id="Congruent₁"></a><a id="1237" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1254" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1256" class="Symbol">→</a> <a id="1258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1262" class="Symbol">_</a>
<a id="1264" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="1275" href="Algebra.Definitions.html#1275" class="Bound">f</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Algebra.Definitions.html#1275" class="Bound">f</a> <a id="1281" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1291" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="1295" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1297" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a>

<a id="Congruent₂"></a><a id="1302" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1319" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1327" class="Symbol">_</a>
<a id="1329" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="1340" href="Algebra.Definitions.html#1340" class="Bound">∙</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="Algebra.Definitions.html#1340" class="Bound">∙</a> <a id="1346" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1357" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="1361" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1363" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="1367" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1369" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a>

<a id="LeftCongruent"></a><a id="1374" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1394" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1402" class="Symbol">_</a>
<a id="1404" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="1418" href="Algebra.Definitions.html#1418" class="Bound Operator">_∙_</a> <a id="1422" class="Symbol">=</a> <a id="1424" class="Symbol">∀</a> <a id="1426" class="Symbol">{</a><a id="1427" href="Algebra.Definitions.html#1427" class="Bound">x</a><a id="1428" class="Symbol">}</a> <a id="1430" class="Symbol">→</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Algebra.Definitions.html#1427" class="Bound">x</a> <a id="1435" href="Algebra.Definitions.html#1418" class="Bound Operator">∙_</a><a id="1437" class="Symbol">)</a> <a id="1439" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1449" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="1453" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1455" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a>

<a id="RightCongruent"></a><a id="1460" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1481" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1489" class="Symbol">_</a>
<a id="1491" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="1506" href="Algebra.Definitions.html#1506" class="Bound Operator">_∙_</a> <a id="1510" class="Symbol">=</a> <a id="1512" class="Symbol">∀</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Algebra.Definitions.html#1515" class="Bound">x</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">→</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Algebra.Definitions.html#1506" class="Bound Operator">_∙</a> <a id="1524" href="Algebra.Definitions.html#1515" class="Bound">x</a><a id="1525" class="Symbol">)</a> <a id="1527" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1537" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a> <a id="1541" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1543" href="Algebra.Definitions.html#947" class="Bound Operator">_≈_</a>

<a id="Associative"></a><a id="1548" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1566" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1574" class="Symbol">_</a>
<a id="1576" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1588" href="Algebra.Definitions.html#1588" class="Bound Operator">_∙_</a> <a id="1592" class="Symbol">=</a> <a id="1594" class="Symbol">∀</a> <a id="1596" href="Algebra.Definitions.html#1596" class="Bound">x</a> <a id="1598" href="Algebra.Definitions.html#1598" class="Bound">y</a> <a id="1600" href="Algebra.Definitions.html#1600" class="Bound">z</a> <a id="1602" class="Symbol">→</a> <a id="1604" class="Symbol">((</a><a id="1606" href="Algebra.Definitions.html#1596" class="Bound">x</a> <a id="1608" href="Algebra.Definitions.html#1588" class="Bound Operator">∙</a> <a id="1610" href="Algebra.Definitions.html#1598" class="Bound">y</a><a id="1611" class="Symbol">)</a> <a id="1613" href="Algebra.Definitions.html#1588" class="Bound Operator">∙</a> <a id="1615" href="Algebra.Definitions.html#1600" class="Bound">z</a><a id="1616" class="Symbol">)</a> <a id="1618" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Algebra.Definitions.html#1596" class="Bound">x</a> <a id="1623" href="Algebra.Definitions.html#1588" class="Bound Operator">∙</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Algebra.Definitions.html#1598" class="Bound">y</a> <a id="1628" href="Algebra.Definitions.html#1588" class="Bound Operator">∙</a> <a id="1630" href="Algebra.Definitions.html#1600" class="Bound">z</a><a id="1631" class="Symbol">))</a>

<a id="Commutative"></a><a id="1635" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1653" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1661" class="Symbol">_</a>
<a id="1663" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1675" href="Algebra.Definitions.html#1675" class="Bound Operator">_∙_</a> <a id="1679" class="Symbol">=</a> <a id="1681" class="Symbol">∀</a> <a id="1683" href="Algebra.Definitions.html#1683" class="Bound">x</a> <a id="1685" href="Algebra.Definitions.html#1685" class="Bound">y</a> <a id="1687" class="Symbol">→</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Algebra.Definitions.html#1683" class="Bound">x</a> <a id="1692" href="Algebra.Definitions.html#1675" class="Bound Operator">∙</a> <a id="1694" href="Algebra.Definitions.html#1685" class="Bound">y</a><a id="1695" class="Symbol">)</a> <a id="1697" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Algebra.Definitions.html#1685" class="Bound">y</a> <a id="1702" href="Algebra.Definitions.html#1675" class="Bound Operator">∙</a> <a id="1704" href="Algebra.Definitions.html#1683" class="Bound">x</a><a id="1705" class="Symbol">)</a>

<a id="LeftIdentity"></a><a id="1708" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1731" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1739" class="Symbol">_</a>
<a id="1741" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1754" href="Algebra.Definitions.html#1754" class="Bound">e</a> <a id="1756" href="Algebra.Definitions.html#1756" class="Bound Operator">_∙_</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Symbol">∀</a> <a id="1764" href="Algebra.Definitions.html#1764" class="Bound">x</a> <a id="1766" class="Symbol">→</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Algebra.Definitions.html#1754" class="Bound">e</a> <a id="1771" href="Algebra.Definitions.html#1756" class="Bound Operator">∙</a> <a id="1773" href="Algebra.Definitions.html#1764" class="Bound">x</a><a id="1774" class="Symbol">)</a> <a id="1776" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="1778" href="Algebra.Definitions.html#1764" class="Bound">x</a>

<a id="RightIdentity"></a><a id="1781" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1805" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1813" class="Symbol">_</a>
<a id="1815" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1829" href="Algebra.Definitions.html#1829" class="Bound">e</a> <a id="1831" href="Algebra.Definitions.html#1831" class="Bound Operator">_∙_</a> <a id="1835" class="Symbol">=</a> <a id="1837" class="Symbol">∀</a> <a id="1839" href="Algebra.Definitions.html#1839" class="Bound">x</a> <a id="1841" class="Symbol">→</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Algebra.Definitions.html#1839" class="Bound">x</a> <a id="1846" href="Algebra.Definitions.html#1831" class="Bound Operator">∙</a> <a id="1848" href="Algebra.Definitions.html#1829" class="Bound">e</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="1853" href="Algebra.Definitions.html#1839" class="Bound">x</a>

<a id="Identity"></a><a id="1856" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1875" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" class="Symbol">_</a>
<a id="1885" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="1894" href="Algebra.Definitions.html#1894" class="Bound">e</a> <a id="1896" href="Algebra.Definitions.html#1896" class="Bound">∙</a> <a id="1898" class="Symbol">=</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1914" href="Algebra.Definitions.html#1894" class="Bound">e</a> <a id="1916" href="Algebra.Definitions.html#1896" class="Bound">∙</a><a id="1917" class="Symbol">)</a> <a id="1919" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1936" href="Algebra.Definitions.html#1894" class="Bound">e</a> <a id="1938" href="Algebra.Definitions.html#1896" class="Bound">∙</a><a id="1939" class="Symbol">)</a>

<a id="LeftZero"></a><a id="1942" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1961" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1969" class="Symbol">_</a>
<a id="1971" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="1980" href="Algebra.Definitions.html#1980" class="Bound">z</a> <a id="1982" href="Algebra.Definitions.html#1982" class="Bound Operator">_∙_</a> <a id="1986" class="Symbol">=</a> <a id="1988" class="Symbol">∀</a> <a id="1990" href="Algebra.Definitions.html#1990" class="Bound">x</a> <a id="1992" class="Symbol">→</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Algebra.Definitions.html#1980" class="Bound">z</a> <a id="1997" href="Algebra.Definitions.html#1982" class="Bound Operator">∙</a> <a id="1999" href="Algebra.Definitions.html#1990" class="Bound">x</a><a id="2000" class="Symbol">)</a> <a id="2002" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2004" href="Algebra.Definitions.html#1980" class="Bound">z</a>

<a id="RightZero"></a><a id="2007" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2027" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" class="Symbol">_</a>
<a id="2037" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2047" href="Algebra.Definitions.html#2047" class="Bound">z</a> <a id="2049" href="Algebra.Definitions.html#2049" class="Bound Operator">_∙_</a> <a id="2053" class="Symbol">=</a> <a id="2055" class="Symbol">∀</a> <a id="2057" href="Algebra.Definitions.html#2057" class="Bound">x</a> <a id="2059" class="Symbol">→</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Algebra.Definitions.html#2057" class="Bound">x</a> <a id="2064" href="Algebra.Definitions.html#2049" class="Bound Operator">∙</a> <a id="2066" href="Algebra.Definitions.html#2047" class="Bound">z</a><a id="2067" class="Symbol">)</a> <a id="2069" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2071" href="Algebra.Definitions.html#2047" class="Bound">z</a>

<a id="Zero"></a><a id="2074" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2089" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2097" class="Symbol">_</a>
<a id="2099" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2104" href="Algebra.Definitions.html#2104" class="Bound">z</a> <a id="2106" href="Algebra.Definitions.html#2106" class="Bound">∙</a> <a id="2108" class="Symbol">=</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2120" href="Algebra.Definitions.html#2104" class="Bound">z</a> <a id="2122" href="Algebra.Definitions.html#2106" class="Bound">∙</a><a id="2123" class="Symbol">)</a> <a id="2125" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2138" href="Algebra.Definitions.html#2104" class="Bound">z</a> <a id="2140" href="Algebra.Definitions.html#2106" class="Bound">∙</a><a id="2141" class="Symbol">)</a>

<a id="LeftInverse"></a><a id="2144" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2166" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2174" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2182" class="Symbol">_</a>
<a id="2184" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="2196" href="Algebra.Definitions.html#2196" class="Bound">e</a> <a id="2198" href="Algebra.Definitions.html#2198" class="Bound Operator">_⁻¹</a> <a id="2202" href="Algebra.Definitions.html#2202" class="Bound Operator">_∙_</a> <a id="2206" class="Symbol">=</a> <a id="2208" class="Symbol">∀</a> <a id="2210" href="Algebra.Definitions.html#2210" class="Bound">x</a> <a id="2212" class="Symbol">→</a> <a id="2214" class="Symbol">((</a><a id="2216" href="Algebra.Definitions.html#2210" class="Bound">x</a> <a id="2218" href="Algebra.Definitions.html#2198" class="Bound Operator">⁻¹</a><a id="2220" class="Symbol">)</a> <a id="2222" href="Algebra.Definitions.html#2202" class="Bound Operator">∙</a> <a id="2224" href="Algebra.Definitions.html#2210" class="Bound">x</a><a id="2225" class="Symbol">)</a> <a id="2227" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2229" href="Algebra.Definitions.html#2196" class="Bound">e</a>

<a id="RightInverse"></a><a id="2232" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2255" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2263" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2271" class="Symbol">_</a>
<a id="2273" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="2286" href="Algebra.Definitions.html#2286" class="Bound">e</a> <a id="2288" href="Algebra.Definitions.html#2288" class="Bound Operator">_⁻¹</a> <a id="2292" href="Algebra.Definitions.html#2292" class="Bound Operator">_∙_</a> <a id="2296" class="Symbol">=</a> <a id="2298" class="Symbol">∀</a> <a id="2300" href="Algebra.Definitions.html#2300" class="Bound">x</a> <a id="2302" class="Symbol">→</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Algebra.Definitions.html#2300" class="Bound">x</a> <a id="2307" href="Algebra.Definitions.html#2292" class="Bound Operator">∙</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Algebra.Definitions.html#2300" class="Bound">x</a> <a id="2312" href="Algebra.Definitions.html#2288" class="Bound Operator">⁻¹</a><a id="2314" class="Symbol">))</a> <a id="2317" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2319" href="Algebra.Definitions.html#2286" class="Bound">e</a>

<a id="Inverse"></a><a id="2322" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2340" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2348" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2356" class="Symbol">_</a>
<a id="2358" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="2366" href="Algebra.Definitions.html#2366" class="Bound">e</a> <a id="2368" href="Algebra.Definitions.html#2368" class="Bound">⁻¹</a> <a id="2371" href="Algebra.Definitions.html#2371" class="Bound">∙</a> <a id="2373" class="Symbol">=</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="2388" href="Algebra.Definitions.html#2366" class="Bound">e</a> <a id="2390" href="Algebra.Definitions.html#2368" class="Bound">⁻¹</a><a id="2392" class="Symbol">)</a> <a id="2394" href="Algebra.Definitions.html#2371" class="Bound">∙</a> <a id="2396" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="2412" href="Algebra.Definitions.html#2366" class="Bound">e</a> <a id="2414" href="Algebra.Definitions.html#2368" class="Bound">⁻¹</a> <a id="2417" href="Algebra.Definitions.html#2371" class="Bound">∙</a><a id="2418" class="Symbol">)</a>

<a id="2421" class="Comment">-- For structures in which not every element has an inverse (e.g. Fields)</a>
<a id="LeftInvertible"></a><a id="2495" href="Algebra.Definitions.html#2495" class="Function">LeftInvertible</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2520" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2532" class="Symbol">_</a>
<a id="2534" href="Algebra.Definitions.html#2495" class="Function">LeftInvertible</a> <a id="2549" href="Algebra.Definitions.html#2549" class="Bound">e</a> <a id="2551" href="Algebra.Definitions.html#2551" class="Bound Operator">_∙_</a> <a id="2555" href="Algebra.Definitions.html#2555" class="Bound">x</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2562" href="Algebra.Definitions.html#2562" class="Bound">x⁻¹</a> <a id="2566" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Algebra.Definitions.html#2562" class="Bound">x⁻¹</a> <a id="2573" href="Algebra.Definitions.html#2551" class="Bound Operator">∙</a> <a id="2575" href="Algebra.Definitions.html#2555" class="Bound">x</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2580" href="Algebra.Definitions.html#2549" class="Bound">e</a>

<a id="RightInvertible"></a><a id="2583" href="Algebra.Definitions.html#2583" class="Function">RightInvertible</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2609" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2621" class="Symbol">_</a>
<a id="2623" href="Algebra.Definitions.html#2583" class="Function">RightInvertible</a> <a id="2639" href="Algebra.Definitions.html#2639" class="Bound">e</a> <a id="2641" href="Algebra.Definitions.html#2641" class="Bound Operator">_∙_</a> <a id="2645" href="Algebra.Definitions.html#2645" class="Bound">x</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2652" href="Algebra.Definitions.html#2652" class="Bound">x⁻¹</a> <a id="2656" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Definitions.html#2645" class="Bound">x</a> <a id="2661" href="Algebra.Definitions.html#2641" class="Bound Operator">∙</a> <a id="2663" href="Algebra.Definitions.html#2652" class="Bound">x⁻¹</a><a id="2666" class="Symbol">)</a> <a id="2668" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2670" href="Algebra.Definitions.html#2639" class="Bound">e</a>

<a id="2673" class="Comment">-- NB: this is not quite the same as</a>
<a id="2710" class="Comment">-- LeftInvertible e ∙ x × RightInvertible e ∙ x</a>
<a id="2758" class="Comment">-- since the left and right inverses have to coincide.</a>
<a id="Invertible"></a><a id="2813" href="Algebra.Definitions.html#2813" class="Function">Invertible</a> <a id="2824" class="Symbol">:</a> <a id="2826" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2834" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2846" class="Symbol">_</a>
<a id="2848" href="Algebra.Definitions.html#2813" class="Function">Invertible</a> <a id="2859" href="Algebra.Definitions.html#2859" class="Bound">e</a> <a id="2861" href="Algebra.Definitions.html#2861" class="Bound Operator">_∙_</a> <a id="2865" href="Algebra.Definitions.html#2865" class="Bound">x</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2872" href="Algebra.Definitions.html#2872" class="Bound">x⁻¹</a> <a id="2876" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Algebra.Definitions.html#2872" class="Bound">x⁻¹</a> <a id="2883" href="Algebra.Definitions.html#2861" class="Bound Operator">∙</a> <a id="2885" href="Algebra.Definitions.html#2865" class="Bound">x</a><a id="2886" class="Symbol">)</a> <a id="2888" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2890" href="Algebra.Definitions.html#2859" class="Bound">e</a> <a id="2892" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Algebra.Definitions.html#2865" class="Bound">x</a> <a id="2897" href="Algebra.Definitions.html#2861" class="Bound Operator">∙</a> <a id="2899" href="Algebra.Definitions.html#2872" class="Bound">x⁻¹</a><a id="2902" class="Symbol">)</a> <a id="2904" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2906" href="Algebra.Definitions.html#2859" class="Bound">e</a>

<a id="LeftConical"></a><a id="2909" href="Algebra.Definitions.html#2909" class="Function">LeftConical</a> <a id="2921" class="Symbol">:</a> <a id="2923" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2931" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2939" class="Symbol">_</a>
<a id="2941" href="Algebra.Definitions.html#2909" class="Function">LeftConical</a> <a id="2953" href="Algebra.Definitions.html#2953" class="Bound">e</a> <a id="2955" href="Algebra.Definitions.html#2955" class="Bound Operator">_∙_</a> <a id="2959" class="Symbol">=</a> <a id="2961" class="Symbol">∀</a> <a id="2963" href="Algebra.Definitions.html#2963" class="Bound">x</a> <a id="2965" href="Algebra.Definitions.html#2965" class="Bound">y</a> <a id="2967" class="Symbol">→</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Algebra.Definitions.html#2963" class="Bound">x</a> <a id="2972" href="Algebra.Definitions.html#2955" class="Bound Operator">∙</a> <a id="2974" href="Algebra.Definitions.html#2965" class="Bound">y</a><a id="2975" class="Symbol">)</a> <a id="2977" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2979" href="Algebra.Definitions.html#2953" class="Bound">e</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Algebra.Definitions.html#2963" class="Bound">x</a> <a id="2985" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="2987" href="Algebra.Definitions.html#2953" class="Bound">e</a>

<a id="RightConical"></a><a id="2990" href="Algebra.Definitions.html#2990" class="Function">RightConical</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3013" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3015" class="Symbol">→</a> <a id="3017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3021" class="Symbol">_</a>
<a id="3023" href="Algebra.Definitions.html#2990" class="Function">RightConical</a> <a id="3036" href="Algebra.Definitions.html#3036" class="Bound">e</a> <a id="3038" href="Algebra.Definitions.html#3038" class="Bound Operator">_∙_</a> <a id="3042" class="Symbol">=</a> <a id="3044" class="Symbol">∀</a> <a id="3046" href="Algebra.Definitions.html#3046" class="Bound">x</a> <a id="3048" href="Algebra.Definitions.html#3048" class="Bound">y</a> <a id="3050" class="Symbol">→</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Algebra.Definitions.html#3046" class="Bound">x</a> <a id="3055" href="Algebra.Definitions.html#3038" class="Bound Operator">∙</a> <a id="3057" href="Algebra.Definitions.html#3048" class="Bound">y</a><a id="3058" class="Symbol">)</a> <a id="3060" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3062" href="Algebra.Definitions.html#3036" class="Bound">e</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Algebra.Definitions.html#3048" class="Bound">y</a> <a id="3068" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3070" href="Algebra.Definitions.html#3036" class="Bound">e</a>

<a id="Conical"></a><a id="3073" href="Algebra.Definitions.html#3073" class="Function">Conical</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3091" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3099" class="Symbol">_</a>
<a id="3101" href="Algebra.Definitions.html#3073" class="Function">Conical</a> <a id="3109" href="Algebra.Definitions.html#3109" class="Bound">e</a> <a id="3111" href="Algebra.Definitions.html#3111" class="Bound">∙</a> <a id="3113" class="Symbol">=</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Algebra.Definitions.html#2909" class="Function">LeftConical</a> <a id="3128" href="Algebra.Definitions.html#3109" class="Bound">e</a> <a id="3130" href="Algebra.Definitions.html#3111" class="Bound">∙</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Algebra.Definitions.html#2990" class="Function">RightConical</a> <a id="3149" href="Algebra.Definitions.html#3109" class="Bound">e</a> <a id="3151" href="Algebra.Definitions.html#3111" class="Bound">∙</a><a id="3152" class="Symbol">)</a>

<a id="_DistributesOverˡ_"></a><a id="3155" href="Algebra.Definitions.html#3155" class="Function Operator">_DistributesOverˡ_</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3180" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3188" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3196" class="Symbol">_</a>
<a id="3198" href="Algebra.Definitions.html#3198" class="Bound Operator">_*_</a> <a id="3202" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="3219" href="Algebra.Definitions.html#3219" class="Bound Operator">_+_</a> <a id="3223" class="Symbol">=</a>
  <a id="3227" class="Symbol">∀</a> <a id="3229" href="Algebra.Definitions.html#3229" class="Bound">x</a> <a id="3231" href="Algebra.Definitions.html#3231" class="Bound">y</a> <a id="3233" href="Algebra.Definitions.html#3233" class="Bound">z</a> <a id="3235" class="Symbol">→</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Algebra.Definitions.html#3229" class="Bound">x</a> <a id="3240" href="Algebra.Definitions.html#3198" class="Bound Operator">*</a> <a id="3242" class="Symbol">(</a><a id="3243" href="Algebra.Definitions.html#3231" class="Bound">y</a> <a id="3245" href="Algebra.Definitions.html#3219" class="Bound Operator">+</a> <a id="3247" href="Algebra.Definitions.html#3233" class="Bound">z</a><a id="3248" class="Symbol">))</a> <a id="3251" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3253" class="Symbol">((</a><a id="3255" href="Algebra.Definitions.html#3229" class="Bound">x</a> <a id="3257" href="Algebra.Definitions.html#3198" class="Bound Operator">*</a> <a id="3259" href="Algebra.Definitions.html#3231" class="Bound">y</a><a id="3260" class="Symbol">)</a> <a id="3262" href="Algebra.Definitions.html#3219" class="Bound Operator">+</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Algebra.Definitions.html#3229" class="Bound">x</a> <a id="3267" href="Algebra.Definitions.html#3198" class="Bound Operator">*</a> <a id="3269" href="Algebra.Definitions.html#3233" class="Bound">z</a><a id="3270" class="Symbol">))</a>

<a id="_DistributesOverʳ_"></a><a id="3274" href="Algebra.Definitions.html#3274" class="Function Operator">_DistributesOverʳ_</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3299" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3307" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3315" class="Symbol">_</a>
<a id="3317" href="Algebra.Definitions.html#3317" class="Bound Operator">_*_</a> <a id="3321" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="3338" href="Algebra.Definitions.html#3338" class="Bound Operator">_+_</a> <a id="3342" class="Symbol">=</a>
  <a id="3346" class="Symbol">∀</a> <a id="3348" href="Algebra.Definitions.html#3348" class="Bound">x</a> <a id="3350" href="Algebra.Definitions.html#3350" class="Bound">y</a> <a id="3352" href="Algebra.Definitions.html#3352" class="Bound">z</a> <a id="3354" class="Symbol">→</a> <a id="3356" class="Symbol">((</a><a id="3358" href="Algebra.Definitions.html#3350" class="Bound">y</a> <a id="3360" href="Algebra.Definitions.html#3338" class="Bound Operator">+</a> <a id="3362" href="Algebra.Definitions.html#3352" class="Bound">z</a><a id="3363" class="Symbol">)</a> <a id="3365" href="Algebra.Definitions.html#3317" class="Bound Operator">*</a> <a id="3367" href="Algebra.Definitions.html#3348" class="Bound">x</a><a id="3368" class="Symbol">)</a> <a id="3370" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3372" class="Symbol">((</a><a id="3374" href="Algebra.Definitions.html#3350" class="Bound">y</a> <a id="3376" href="Algebra.Definitions.html#3317" class="Bound Operator">*</a> <a id="3378" href="Algebra.Definitions.html#3348" class="Bound">x</a><a id="3379" class="Symbol">)</a> <a id="3381" href="Algebra.Definitions.html#3338" class="Bound Operator">+</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Algebra.Definitions.html#3352" class="Bound">z</a> <a id="3386" href="Algebra.Definitions.html#3317" class="Bound Operator">*</a> <a id="3388" href="Algebra.Definitions.html#3348" class="Bound">x</a><a id="3389" class="Symbol">))</a>

<a id="_DistributesOver_"></a><a id="3393" href="Algebra.Definitions.html#3393" class="Function Operator">_DistributesOver_</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3417" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3419" class="Symbol">→</a> <a id="3421" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3425" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3427" class="Symbol">→</a> <a id="3429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3433" class="Symbol">_</a>
<a id="3435" href="Algebra.Definitions.html#3435" class="Bound">*</a> <a id="3437" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="3453" href="Algebra.Definitions.html#3453" class="Bound">+</a> <a id="3455" class="Symbol">=</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Algebra.Definitions.html#3435" class="Bound">*</a> <a id="3460" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="3477" href="Algebra.Definitions.html#3453" class="Bound">+</a><a id="3478" class="Symbol">)</a> <a id="3480" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Algebra.Definitions.html#3435" class="Bound">*</a> <a id="3485" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="3502" href="Algebra.Definitions.html#3453" class="Bound">+</a><a id="3503" class="Symbol">)</a>

<a id="_MiddleFourExchange_"></a><a id="3506" href="Algebra.Definitions.html#3506" class="Function Operator">_MiddleFourExchange_</a> <a id="3527" class="Symbol">:</a> <a id="3529" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3533" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3541" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3549" class="Symbol">_</a>
<a id="3551" href="Algebra.Definitions.html#3551" class="Bound Operator">_*_</a> <a id="3555" href="Algebra.Definitions.html#3506" class="Function Operator">MiddleFourExchange</a> <a id="3574" href="Algebra.Definitions.html#3574" class="Bound Operator">_+_</a> <a id="3578" class="Symbol">=</a>
  <a id="3582" class="Symbol">∀</a> <a id="3584" href="Algebra.Definitions.html#3584" class="Bound">w</a> <a id="3586" href="Algebra.Definitions.html#3586" class="Bound">x</a> <a id="3588" href="Algebra.Definitions.html#3588" class="Bound">y</a> <a id="3590" href="Algebra.Definitions.html#3590" class="Bound">z</a> <a id="3592" class="Symbol">→</a> <a id="3594" class="Symbol">((</a><a id="3596" href="Algebra.Definitions.html#3584" class="Bound">w</a> <a id="3598" href="Algebra.Definitions.html#3574" class="Bound Operator">+</a> <a id="3600" href="Algebra.Definitions.html#3586" class="Bound">x</a><a id="3601" class="Symbol">)</a> <a id="3603" href="Algebra.Definitions.html#3551" class="Bound Operator">*</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Algebra.Definitions.html#3588" class="Bound">y</a> <a id="3608" href="Algebra.Definitions.html#3574" class="Bound Operator">+</a> <a id="3610" href="Algebra.Definitions.html#3590" class="Bound">z</a><a id="3611" class="Symbol">))</a> <a id="3614" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3616" class="Symbol">((</a><a id="3618" href="Algebra.Definitions.html#3584" class="Bound">w</a> <a id="3620" href="Algebra.Definitions.html#3574" class="Bound Operator">+</a> <a id="3622" href="Algebra.Definitions.html#3588" class="Bound">y</a><a id="3623" class="Symbol">)</a> <a id="3625" href="Algebra.Definitions.html#3551" class="Bound Operator">*</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Algebra.Definitions.html#3586" class="Bound">x</a> <a id="3630" href="Algebra.Definitions.html#3574" class="Bound Operator">+</a> <a id="3632" href="Algebra.Definitions.html#3590" class="Bound">z</a><a id="3633" class="Symbol">))</a>

<a id="_IdempotentOn_"></a><a id="3637" href="Algebra.Definitions.html#3637" class="Function Operator">_IdempotentOn_</a> <a id="3652" class="Symbol">:</a> <a id="3654" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3658" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3670" class="Symbol">_</a>
<a id="3672" href="Algebra.Definitions.html#3672" class="Bound Operator">_∙_</a> <a id="3676" href="Algebra.Definitions.html#3637" class="Function Operator">IdempotentOn</a> <a id="3689" href="Algebra.Definitions.html#3689" class="Bound">x</a> <a id="3691" class="Symbol">=</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Algebra.Definitions.html#3689" class="Bound">x</a> <a id="3696" href="Algebra.Definitions.html#3672" class="Bound Operator">∙</a> <a id="3698" href="Algebra.Definitions.html#3689" class="Bound">x</a><a id="3699" class="Symbol">)</a> <a id="3701" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3703" href="Algebra.Definitions.html#3689" class="Bound">x</a>

<a id="Idempotent"></a><a id="3706" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3723" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3725" class="Symbol">→</a> <a id="3727" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3731" class="Symbol">_</a>
<a id="3733" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="3744" href="Algebra.Definitions.html#3744" class="Bound">∙</a> <a id="3746" class="Symbol">=</a> <a id="3748" class="Symbol">∀</a> <a id="3750" href="Algebra.Definitions.html#3750" class="Bound">x</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Algebra.Definitions.html#3744" class="Bound">∙</a> <a id="3756" href="Algebra.Definitions.html#3637" class="Function Operator">IdempotentOn</a> <a id="3769" href="Algebra.Definitions.html#3750" class="Bound">x</a>

<a id="IdempotentFun"></a><a id="3772" href="Algebra.Definitions.html#3772" class="Function">IdempotentFun</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="3792" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3794" class="Symbol">→</a> <a id="3796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3800" class="Symbol">_</a>
<a id="3802" href="Algebra.Definitions.html#3772" class="Function">IdempotentFun</a> <a id="3816" href="Algebra.Definitions.html#3816" class="Bound">f</a> <a id="3818" class="Symbol">=</a> <a id="3820" class="Symbol">∀</a> <a id="3822" href="Algebra.Definitions.html#3822" class="Bound">x</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Algebra.Definitions.html#3816" class="Bound">f</a> <a id="3828" class="Symbol">(</a><a id="3829" href="Algebra.Definitions.html#3816" class="Bound">f</a> <a id="3831" href="Algebra.Definitions.html#3822" class="Bound">x</a><a id="3832" class="Symbol">)</a> <a id="3834" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3836" href="Algebra.Definitions.html#3816" class="Bound">f</a> <a id="3838" href="Algebra.Definitions.html#3822" class="Bound">x</a>

<a id="Selective"></a><a id="3841" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="3851" class="Symbol">:</a> <a id="3853" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3857" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3859" class="Symbol">→</a> <a id="3861" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3865" class="Symbol">_</a>
<a id="3867" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="3877" href="Algebra.Definitions.html#3877" class="Bound Operator">_∙_</a> <a id="3881" class="Symbol">=</a> <a id="3883" class="Symbol">∀</a> <a id="3885" href="Algebra.Definitions.html#3885" class="Bound">x</a> <a id="3887" href="Algebra.Definitions.html#3887" class="Bound">y</a> <a id="3889" class="Symbol">→</a> <a id="3891" class="Symbol">(</a><a id="3892" href="Algebra.Definitions.html#3885" class="Bound">x</a> <a id="3894" href="Algebra.Definitions.html#3877" class="Bound Operator">∙</a> <a id="3896" href="Algebra.Definitions.html#3887" class="Bound">y</a><a id="3897" class="Symbol">)</a> <a id="3899" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3901" href="Algebra.Definitions.html#3885" class="Bound">x</a> <a id="3903" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Algebra.Definitions.html#3885" class="Bound">x</a> <a id="3908" href="Algebra.Definitions.html#3877" class="Bound Operator">∙</a> <a id="3910" href="Algebra.Definitions.html#3887" class="Bound">y</a><a id="3911" class="Symbol">)</a> <a id="3913" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3915" href="Algebra.Definitions.html#3887" class="Bound">y</a>

<a id="_Absorbs_"></a><a id="3918" href="Algebra.Definitions.html#3918" class="Function Operator">_Absorbs_</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3934" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3942" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3950" class="Symbol">_</a>
<a id="3952" href="Algebra.Definitions.html#3952" class="Bound Operator">_∙_</a> <a id="3956" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="3964" href="Algebra.Definitions.html#3964" class="Bound Operator">_∘_</a> <a id="3968" class="Symbol">=</a> <a id="3970" class="Symbol">∀</a> <a id="3972" href="Algebra.Definitions.html#3972" class="Bound">x</a> <a id="3974" href="Algebra.Definitions.html#3974" class="Bound">y</a> <a id="3976" class="Symbol">→</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Algebra.Definitions.html#3972" class="Bound">x</a> <a id="3981" href="Algebra.Definitions.html#3952" class="Bound Operator">∙</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Algebra.Definitions.html#3972" class="Bound">x</a> <a id="3986" href="Algebra.Definitions.html#3964" class="Bound Operator">∘</a> <a id="3988" href="Algebra.Definitions.html#3974" class="Bound">y</a><a id="3989" class="Symbol">))</a> <a id="3992" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="3994" href="Algebra.Definitions.html#3972" class="Bound">x</a>

<a id="Absorptive"></a><a id="3997" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4014" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4022" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4030" class="Symbol">_</a>
<a id="4032" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="4043" href="Algebra.Definitions.html#4043" class="Bound">∙</a> <a id="4045" href="Algebra.Definitions.html#4045" class="Bound">∘</a> <a id="4047" class="Symbol">=</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Algebra.Definitions.html#4043" class="Bound">∙</a> <a id="4052" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="4060" href="Algebra.Definitions.html#4045" class="Bound">∘</a><a id="4061" class="Symbol">)</a> <a id="4063" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Algebra.Definitions.html#4045" class="Bound">∘</a> <a id="4068" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="4076" href="Algebra.Definitions.html#4043" class="Bound">∙</a><a id="4077" class="Symbol">)</a>

<a id="SelfInverse"></a><a id="4080" href="Algebra.Definitions.html#4080" class="Function">SelfInverse</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4098" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4100" class="Symbol">→</a> <a id="4102" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4106" class="Symbol">_</a>
<a id="4108" href="Algebra.Definitions.html#4080" class="Function">SelfInverse</a> <a id="4120" href="Algebra.Definitions.html#4120" class="Bound">f</a> <a id="4122" class="Symbol">=</a> <a id="4124" class="Symbol">∀</a> <a id="4126" class="Symbol">{</a><a id="4127" href="Algebra.Definitions.html#4127" class="Bound">x</a> <a id="4129" href="Algebra.Definitions.html#4129" class="Bound">y</a><a id="4130" class="Symbol">}</a> <a id="4132" class="Symbol">→</a> <a id="4134" href="Algebra.Definitions.html#4120" class="Bound">f</a> <a id="4136" href="Algebra.Definitions.html#4127" class="Bound">x</a> <a id="4138" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4140" href="Algebra.Definitions.html#4129" class="Bound">y</a> <a id="4142" class="Symbol">→</a> <a id="4144" href="Algebra.Definitions.html#4120" class="Bound">f</a> <a id="4146" href="Algebra.Definitions.html#4129" class="Bound">y</a> <a id="4148" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4150" href="Algebra.Definitions.html#4127" class="Bound">x</a>

<a id="Involutive"></a><a id="4153" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4170" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4178" class="Symbol">_</a>
<a id="4180" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="4191" href="Algebra.Definitions.html#4191" class="Bound">f</a> <a id="4193" class="Symbol">=</a> <a id="4195" class="Symbol">∀</a> <a id="4197" href="Algebra.Definitions.html#4197" class="Bound">x</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Algebra.Definitions.html#4191" class="Bound">f</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Algebra.Definitions.html#4191" class="Bound">f</a> <a id="4206" href="Algebra.Definitions.html#4197" class="Bound">x</a><a id="4207" class="Symbol">)</a> <a id="4209" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4211" href="Algebra.Definitions.html#4197" class="Bound">x</a>

<a id="LeftCancellative"></a><a id="4214" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="4231" class="Symbol">:</a> <a id="4233" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4237" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4239" class="Symbol">→</a> <a id="4241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4245" class="Symbol">_</a>
<a id="4247" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="4264" href="Algebra.Definitions.html#4264" class="Bound Operator">_•_</a> <a id="4268" class="Symbol">=</a> <a id="4270" class="Symbol">∀</a> <a id="4272" href="Algebra.Definitions.html#4272" class="Bound">x</a> <a id="4274" href="Algebra.Definitions.html#4274" class="Bound">y</a> <a id="4276" href="Algebra.Definitions.html#4276" class="Bound">z</a> <a id="4278" class="Symbol">→</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Algebra.Definitions.html#4272" class="Bound">x</a> <a id="4283" href="Algebra.Definitions.html#4264" class="Bound Operator">•</a> <a id="4285" href="Algebra.Definitions.html#4274" class="Bound">y</a><a id="4286" class="Symbol">)</a> <a id="4288" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Algebra.Definitions.html#4272" class="Bound">x</a> <a id="4293" href="Algebra.Definitions.html#4264" class="Bound Operator">•</a> <a id="4295" href="Algebra.Definitions.html#4276" class="Bound">z</a><a id="4296" class="Symbol">)</a> <a id="4298" class="Symbol">→</a> <a id="4300" href="Algebra.Definitions.html#4274" class="Bound">y</a> <a id="4302" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4304" href="Algebra.Definitions.html#4276" class="Bound">z</a>

<a id="RightCancellative"></a><a id="4307" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4331" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4333" class="Symbol">→</a> <a id="4335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4339" class="Symbol">_</a>
<a id="4341" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="4359" href="Algebra.Definitions.html#4359" class="Bound Operator">_•_</a> <a id="4363" class="Symbol">=</a> <a id="4365" class="Symbol">∀</a> <a id="4367" href="Algebra.Definitions.html#4367" class="Bound">x</a> <a id="4369" href="Algebra.Definitions.html#4369" class="Bound">y</a> <a id="4371" href="Algebra.Definitions.html#4371" class="Bound">z</a> <a id="4373" class="Symbol">→</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Algebra.Definitions.html#4369" class="Bound">y</a> <a id="4378" href="Algebra.Definitions.html#4359" class="Bound Operator">•</a> <a id="4380" href="Algebra.Definitions.html#4367" class="Bound">x</a><a id="4381" class="Symbol">)</a> <a id="4383" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Algebra.Definitions.html#4371" class="Bound">z</a> <a id="4388" href="Algebra.Definitions.html#4359" class="Bound Operator">•</a> <a id="4390" href="Algebra.Definitions.html#4367" class="Bound">x</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="Algebra.Definitions.html#4369" class="Bound">y</a> <a id="4397" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4399" href="Algebra.Definitions.html#4371" class="Bound">z</a>

<a id="Cancellative"></a><a id="4402" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4421" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4429" class="Symbol">_</a>
<a id="4431" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="4444" href="Algebra.Definitions.html#4444" class="Bound Operator">_•_</a> <a id="4448" class="Symbol">=</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="4468" href="Algebra.Definitions.html#4444" class="Bound Operator">_•_</a><a id="4471" class="Symbol">)</a> <a id="4473" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="4494" href="Algebra.Definitions.html#4444" class="Bound Operator">_•_</a><a id="4497" class="Symbol">)</a>

<a id="AlmostLeftCancellative"></a><a id="4500" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="4523" class="Symbol">:</a> <a id="4525" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4533" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4535" class="Symbol">→</a> <a id="4537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4541" class="Symbol">_</a>
<a id="4543" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="4566" href="Algebra.Definitions.html#4566" class="Bound">e</a> <a id="4568" href="Algebra.Definitions.html#4568" class="Bound Operator">_•_</a> <a id="4572" class="Symbol">=</a> <a id="4574" class="Symbol">∀</a> <a id="4576" href="Algebra.Definitions.html#4576" class="Bound">x</a> <a id="4578" href="Algebra.Definitions.html#4578" class="Bound">y</a> <a id="4580" href="Algebra.Definitions.html#4580" class="Bound">z</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4586" href="Algebra.Definitions.html#4576" class="Bound">x</a> <a id="4588" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4590" href="Algebra.Definitions.html#4566" class="Bound">e</a> <a id="4592" class="Symbol">→</a> <a id="4594" class="Symbol">(</a><a id="4595" href="Algebra.Definitions.html#4576" class="Bound">x</a> <a id="4597" href="Algebra.Definitions.html#4568" class="Bound Operator">•</a> <a id="4599" href="Algebra.Definitions.html#4578" class="Bound">y</a><a id="4600" class="Symbol">)</a> <a id="4602" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Algebra.Definitions.html#4576" class="Bound">x</a> <a id="4607" href="Algebra.Definitions.html#4568" class="Bound Operator">•</a> <a id="4609" href="Algebra.Definitions.html#4580" class="Bound">z</a><a id="4610" class="Symbol">)</a> <a id="4612" class="Symbol">→</a> <a id="4614" href="Algebra.Definitions.html#4578" class="Bound">y</a> <a id="4616" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4618" href="Algebra.Definitions.html#4580" class="Bound">z</a>

<a id="AlmostRightCancellative"></a><a id="4621" href="Algebra.Definitions.html#4621" class="Function">AlmostRightCancellative</a> <a id="4645" class="Symbol">:</a> <a id="4647" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4655" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4657" class="Symbol">→</a> <a id="4659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4663" class="Symbol">_</a>
<a id="4665" href="Algebra.Definitions.html#4621" class="Function">AlmostRightCancellative</a> <a id="4689" href="Algebra.Definitions.html#4689" class="Bound">e</a> <a id="4691" href="Algebra.Definitions.html#4691" class="Bound Operator">_•_</a> <a id="4695" class="Symbol">=</a> <a id="4697" class="Symbol">∀</a> <a id="4699" href="Algebra.Definitions.html#4699" class="Bound">x</a> <a id="4701" href="Algebra.Definitions.html#4701" class="Bound">y</a> <a id="4703" href="Algebra.Definitions.html#4703" class="Bound">z</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4709" href="Algebra.Definitions.html#4699" class="Bound">x</a> <a id="4711" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4713" href="Algebra.Definitions.html#4689" class="Bound">e</a> <a id="4715" class="Symbol">→</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Algebra.Definitions.html#4701" class="Bound">y</a> <a id="4720" href="Algebra.Definitions.html#4691" class="Bound Operator">•</a> <a id="4722" href="Algebra.Definitions.html#4699" class="Bound">x</a><a id="4723" class="Symbol">)</a> <a id="4725" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Algebra.Definitions.html#4703" class="Bound">z</a> <a id="4730" href="Algebra.Definitions.html#4691" class="Bound Operator">•</a> <a id="4732" href="Algebra.Definitions.html#4699" class="Bound">x</a><a id="4733" class="Symbol">)</a> <a id="4735" class="Symbol">→</a> <a id="4737" href="Algebra.Definitions.html#4701" class="Bound">y</a> <a id="4739" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4741" href="Algebra.Definitions.html#4703" class="Bound">z</a>

<a id="AlmostCancellative"></a><a id="4744" href="Algebra.Definitions.html#4744" class="Function">AlmostCancellative</a> <a id="4763" class="Symbol">:</a> <a id="4765" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4767" class="Symbol">→</a> <a id="4769" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4773" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4781" class="Symbol">_</a>
<a id="4783" href="Algebra.Definitions.html#4744" class="Function">AlmostCancellative</a> <a id="4802" href="Algebra.Definitions.html#4802" class="Bound">e</a> <a id="4804" href="Algebra.Definitions.html#4804" class="Bound Operator">_•_</a> <a id="4808" class="Symbol">=</a> <a id="4810" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="4833" href="Algebra.Definitions.html#4802" class="Bound">e</a> <a id="4835" href="Algebra.Definitions.html#4804" class="Bound Operator">_•_</a> <a id="4839" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4841" href="Algebra.Definitions.html#4621" class="Function">AlmostRightCancellative</a> <a id="4865" href="Algebra.Definitions.html#4802" class="Bound">e</a> <a id="4867" href="Algebra.Definitions.html#4804" class="Bound Operator">_•_</a>

<a id="Interchangable"></a><a id="4872" href="Algebra.Definitions.html#4872" class="Function">Interchangable</a> <a id="4887" class="Symbol">:</a> <a id="4889" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4893" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4895" class="Symbol">→</a> <a id="4897" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4901" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4909" class="Symbol">_</a>
<a id="4911" href="Algebra.Definitions.html#4872" class="Function">Interchangable</a> <a id="4926" href="Algebra.Definitions.html#4926" class="Bound Operator">_∘_</a> <a id="4930" href="Algebra.Definitions.html#4930" class="Bound Operator">_∙_</a> <a id="4934" class="Symbol">=</a> <a id="4936" class="Symbol">∀</a> <a id="4938" href="Algebra.Definitions.html#4938" class="Bound">w</a> <a id="4940" href="Algebra.Definitions.html#4940" class="Bound">x</a> <a id="4942" href="Algebra.Definitions.html#4942" class="Bound">y</a> <a id="4944" href="Algebra.Definitions.html#4944" class="Bound">z</a> <a id="4946" class="Symbol">→</a> <a id="4948" class="Symbol">((</a><a id="4950" href="Algebra.Definitions.html#4938" class="Bound">w</a> <a id="4952" href="Algebra.Definitions.html#4930" class="Bound Operator">∙</a> <a id="4954" href="Algebra.Definitions.html#4940" class="Bound">x</a><a id="4955" class="Symbol">)</a> <a id="4957" href="Algebra.Definitions.html#4926" class="Bound Operator">∘</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Algebra.Definitions.html#4942" class="Bound">y</a> <a id="4962" href="Algebra.Definitions.html#4930" class="Bound Operator">∙</a> <a id="4964" href="Algebra.Definitions.html#4944" class="Bound">z</a><a id="4965" class="Symbol">))</a> <a id="4968" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="4970" class="Symbol">((</a><a id="4972" href="Algebra.Definitions.html#4938" class="Bound">w</a> <a id="4974" href="Algebra.Definitions.html#4926" class="Bound Operator">∘</a> <a id="4976" href="Algebra.Definitions.html#4942" class="Bound">y</a><a id="4977" class="Symbol">)</a> <a id="4979" href="Algebra.Definitions.html#4930" class="Bound Operator">∙</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Algebra.Definitions.html#4940" class="Bound">x</a> <a id="4984" href="Algebra.Definitions.html#4926" class="Bound Operator">∘</a> <a id="4986" href="Algebra.Definitions.html#4944" class="Bound">z</a><a id="4987" class="Symbol">))</a>

<a id="LeftDividesˡ"></a><a id="4991" href="Algebra.Definitions.html#4991" class="Function">LeftDividesˡ</a> <a id="5004" class="Symbol">:</a> <a id="5006" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5010" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5012" class="Symbol">→</a> <a id="5014" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5018" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5020" class="Symbol">→</a> <a id="5022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5026" class="Symbol">_</a>
<a id="5028" href="Algebra.Definitions.html#4991" class="Function">LeftDividesˡ</a> <a id="5041" href="Algebra.Definitions.html#5041" class="Bound Operator">_∙_</a>  <a id="5046" href="Algebra.Definitions.html#5046" class="Bound Operator">_\\_</a> <a id="5051" class="Symbol">=</a> <a id="5053" class="Symbol">∀</a> <a id="5055" href="Algebra.Definitions.html#5055" class="Bound">x</a> <a id="5057" href="Algebra.Definitions.html#5057" class="Bound">y</a> <a id="5059" class="Symbol">→</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Algebra.Definitions.html#5055" class="Bound">x</a> <a id="5064" href="Algebra.Definitions.html#5041" class="Bound Operator">∙</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Algebra.Definitions.html#5055" class="Bound">x</a> <a id="5069" href="Algebra.Definitions.html#5046" class="Bound Operator">\\</a> <a id="5072" href="Algebra.Definitions.html#5057" class="Bound">y</a><a id="5073" class="Symbol">))</a> <a id="5076" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5078" href="Algebra.Definitions.html#5057" class="Bound">y</a>

<a id="LeftDividesʳ"></a><a id="5081" href="Algebra.Definitions.html#5081" class="Function">LeftDividesʳ</a> <a id="5094" class="Symbol">:</a> <a id="5096" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5100" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5102" class="Symbol">→</a> <a id="5104" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5108" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5110" class="Symbol">→</a> <a id="5112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5116" class="Symbol">_</a>
<a id="5118" href="Algebra.Definitions.html#5081" class="Function">LeftDividesʳ</a> <a id="5131" href="Algebra.Definitions.html#5131" class="Bound Operator">_∙_</a> <a id="5135" href="Algebra.Definitions.html#5135" class="Bound Operator">_\\_</a> <a id="5140" class="Symbol">=</a> <a id="5142" class="Symbol">∀</a> <a id="5144" href="Algebra.Definitions.html#5144" class="Bound">x</a> <a id="5146" href="Algebra.Definitions.html#5146" class="Bound">y</a> <a id="5148" class="Symbol">→</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Algebra.Definitions.html#5144" class="Bound">x</a> <a id="5153" href="Algebra.Definitions.html#5135" class="Bound Operator">\\</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Algebra.Definitions.html#5144" class="Bound">x</a> <a id="5159" href="Algebra.Definitions.html#5131" class="Bound Operator">∙</a> <a id="5161" href="Algebra.Definitions.html#5146" class="Bound">y</a><a id="5162" class="Symbol">))</a> <a id="5165" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5167" href="Algebra.Definitions.html#5146" class="Bound">y</a>

<a id="RightDividesˡ"></a><a id="5170" href="Algebra.Definitions.html#5170" class="Function">RightDividesˡ</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5190" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5198" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5206" class="Symbol">_</a>
<a id="5208" href="Algebra.Definitions.html#5170" class="Function">RightDividesˡ</a> <a id="5222" href="Algebra.Definitions.html#5222" class="Bound Operator">_∙_</a> <a id="5226" href="Algebra.Definitions.html#5226" class="Bound Operator">_//_</a> <a id="5231" class="Symbol">=</a> <a id="5233" class="Symbol">∀</a> <a id="5235" href="Algebra.Definitions.html#5235" class="Bound">x</a> <a id="5237" href="Algebra.Definitions.html#5237" class="Bound">y</a> <a id="5239" class="Symbol">→</a> <a id="5241" class="Symbol">((</a><a id="5243" href="Algebra.Definitions.html#5237" class="Bound">y</a> <a id="5245" href="Algebra.Definitions.html#5226" class="Bound Operator">//</a> <a id="5248" href="Algebra.Definitions.html#5235" class="Bound">x</a><a id="5249" class="Symbol">)</a> <a id="5251" href="Algebra.Definitions.html#5222" class="Bound Operator">∙</a> <a id="5253" href="Algebra.Definitions.html#5235" class="Bound">x</a><a id="5254" class="Symbol">)</a> <a id="5256" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5258" href="Algebra.Definitions.html#5237" class="Bound">y</a>

<a id="RightDividesʳ"></a><a id="5261" href="Algebra.Definitions.html#5261" class="Function">RightDividesʳ</a> <a id="5275" class="Symbol">:</a> <a id="5277" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5281" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5283" class="Symbol">→</a> <a id="5285" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5289" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5291" class="Symbol">→</a> <a id="5293" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5297" class="Symbol">_</a>
<a id="5299" href="Algebra.Definitions.html#5261" class="Function">RightDividesʳ</a> <a id="5313" href="Algebra.Definitions.html#5313" class="Bound Operator">_∙_</a> <a id="5317" href="Algebra.Definitions.html#5317" class="Bound Operator">_//_</a> <a id="5322" class="Symbol">=</a> <a id="5324" class="Symbol">∀</a> <a id="5326" href="Algebra.Definitions.html#5326" class="Bound">x</a> <a id="5328" href="Algebra.Definitions.html#5328" class="Bound">y</a> <a id="5330" class="Symbol">→</a> <a id="5332" class="Symbol">((</a><a id="5334" href="Algebra.Definitions.html#5328" class="Bound">y</a> <a id="5336" href="Algebra.Definitions.html#5313" class="Bound Operator">∙</a> <a id="5338" href="Algebra.Definitions.html#5326" class="Bound">x</a><a id="5339" class="Symbol">)</a> <a id="5341" href="Algebra.Definitions.html#5317" class="Bound Operator">//</a> <a id="5344" href="Algebra.Definitions.html#5326" class="Bound">x</a><a id="5345" class="Symbol">)</a> <a id="5347" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5349" href="Algebra.Definitions.html#5328" class="Bound">y</a>

<a id="LeftDivides"></a><a id="5352" href="Algebra.Definitions.html#5352" class="Function">LeftDivides</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5370" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5378" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5386" class="Symbol">_</a>
<a id="5388" href="Algebra.Definitions.html#5352" class="Function">LeftDivides</a> <a id="5400" href="Algebra.Definitions.html#5400" class="Bound">∙</a> <a id="5402" href="Algebra.Definitions.html#5402" class="Bound">\\</a> <a id="5405" class="Symbol">=</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Algebra.Definitions.html#4991" class="Function">LeftDividesˡ</a> <a id="5421" href="Algebra.Definitions.html#5400" class="Bound">∙</a> <a id="5423" href="Algebra.Definitions.html#5402" class="Bound">\\</a><a id="5425" class="Symbol">)</a> <a id="5427" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Algebra.Definitions.html#5081" class="Function">LeftDividesʳ</a> <a id="5443" href="Algebra.Definitions.html#5400" class="Bound">∙</a> <a id="5445" href="Algebra.Definitions.html#5402" class="Bound">\\</a><a id="5447" class="Symbol">)</a>

<a id="RightDivides"></a><a id="5450" href="Algebra.Definitions.html#5450" class="Function">RightDivides</a> <a id="5463" class="Symbol">:</a> <a id="5465" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5469" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5477" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5485" class="Symbol">_</a>
<a id="5487" href="Algebra.Definitions.html#5450" class="Function">RightDivides</a> <a id="5500" href="Algebra.Definitions.html#5500" class="Bound">∙</a> <a id="5502" href="Algebra.Definitions.html#5502" class="Bound">//</a> <a id="5505" class="Symbol">=</a> <a id="5507" class="Symbol">(</a><a id="5508" href="Algebra.Definitions.html#5170" class="Function">RightDividesˡ</a> <a id="5522" href="Algebra.Definitions.html#5500" class="Bound">∙</a> <a id="5524" href="Algebra.Definitions.html#5502" class="Bound">//</a><a id="5526" class="Symbol">)</a> <a id="5528" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Algebra.Definitions.html#5261" class="Function">RightDividesʳ</a> <a id="5545" href="Algebra.Definitions.html#5500" class="Bound">∙</a> <a id="5547" href="Algebra.Definitions.html#5502" class="Bound">//</a><a id="5549" class="Symbol">)</a>

<a id="StarRightExpansive"></a><a id="5552" href="Algebra.Definitions.html#5552" class="Function">StarRightExpansive</a> <a id="5571" class="Symbol">:</a> <a id="5573" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5575" class="Symbol">→</a> <a id="5577" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5581" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5583" class="Symbol">→</a> <a id="5585" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5589" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5597" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5605" class="Symbol">_</a>
<a id="5607" href="Algebra.Definitions.html#5552" class="Function">StarRightExpansive</a> <a id="5626" href="Algebra.Definitions.html#5626" class="Bound">e</a> <a id="5628" href="Algebra.Definitions.html#5628" class="Bound Operator">_+_</a> <a id="5632" href="Algebra.Definitions.html#5632" class="Bound Operator">_∙_</a> <a id="5636" href="Algebra.Definitions.html#5636" class="Bound Operator">_*</a> <a id="5639" class="Symbol">=</a> <a id="5641" class="Symbol">∀</a> <a id="5643" href="Algebra.Definitions.html#5643" class="Bound">x</a> <a id="5645" class="Symbol">→</a> <a id="5647" class="Symbol">(</a><a id="5648" href="Algebra.Definitions.html#5626" class="Bound">e</a> <a id="5650" href="Algebra.Definitions.html#5628" class="Bound Operator">+</a> <a id="5652" class="Symbol">(</a><a id="5653" href="Algebra.Definitions.html#5643" class="Bound">x</a> <a id="5655" href="Algebra.Definitions.html#5632" class="Bound Operator">∙</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Algebra.Definitions.html#5643" class="Bound">x</a> <a id="5660" href="Algebra.Definitions.html#5636" class="Bound Operator">*</a><a id="5661" class="Symbol">)))</a> <a id="5665" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5667" class="Symbol">(</a><a id="5668" href="Algebra.Definitions.html#5643" class="Bound">x</a> <a id="5670" href="Algebra.Definitions.html#5636" class="Bound Operator">*</a><a id="5671" class="Symbol">)</a>

<a id="StarLeftExpansive"></a><a id="5674" href="Algebra.Definitions.html#5674" class="Function">StarLeftExpansive</a> <a id="5692" class="Symbol">:</a> <a id="5694" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5696" class="Symbol">→</a> <a id="5698" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5702" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5704" class="Symbol">→</a> <a id="5706" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5710" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5718" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5720" class="Symbol">→</a> <a id="5722" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5726" class="Symbol">_</a>
<a id="5728" href="Algebra.Definitions.html#5674" class="Function">StarLeftExpansive</a> <a id="5746" href="Algebra.Definitions.html#5746" class="Bound">e</a> <a id="5748" href="Algebra.Definitions.html#5748" class="Bound Operator">_+_</a> <a id="5752" href="Algebra.Definitions.html#5752" class="Bound Operator">_∙_</a> <a id="5756" href="Algebra.Definitions.html#5756" class="Bound Operator">_*</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Symbol">∀</a> <a id="5763" href="Algebra.Definitions.html#5763" class="Bound">x</a> <a id="5765" class="Symbol">→</a>  <a id="5768" class="Symbol">(</a><a id="5769" href="Algebra.Definitions.html#5746" class="Bound">e</a> <a id="5771" href="Algebra.Definitions.html#5748" class="Bound Operator">+</a> <a id="5773" class="Symbol">((</a><a id="5775" href="Algebra.Definitions.html#5763" class="Bound">x</a> <a id="5777" href="Algebra.Definitions.html#5756" class="Bound Operator">*</a><a id="5778" class="Symbol">)</a> <a id="5780" href="Algebra.Definitions.html#5752" class="Bound Operator">∙</a> <a id="5782" href="Algebra.Definitions.html#5763" class="Bound">x</a><a id="5783" class="Symbol">))</a> <a id="5786" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Algebra.Definitions.html#5763" class="Bound">x</a> <a id="5791" href="Algebra.Definitions.html#5756" class="Bound Operator">*</a><a id="5792" class="Symbol">)</a>

<a id="StarExpansive"></a><a id="5795" href="Algebra.Definitions.html#5795" class="Function">StarExpansive</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5819" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5827" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5829" class="Symbol">→</a> <a id="5831" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5835" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5837" class="Symbol">→</a> <a id="5839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5843" class="Symbol">_</a>
<a id="5845" href="Algebra.Definitions.html#5795" class="Function">StarExpansive</a> <a id="5859" href="Algebra.Definitions.html#5859" class="Bound">e</a> <a id="5861" href="Algebra.Definitions.html#5861" class="Bound Operator">_+_</a> <a id="5865" href="Algebra.Definitions.html#5865" class="Bound Operator">_∙_</a> <a id="5869" href="Algebra.Definitions.html#5869" class="Bound Operator">_*</a> <a id="5872" class="Symbol">=</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Algebra.Definitions.html#5674" class="Function">StarLeftExpansive</a> <a id="5893" href="Algebra.Definitions.html#5859" class="Bound">e</a> <a id="5895" href="Algebra.Definitions.html#5861" class="Bound Operator">_+_</a> <a id="5899" href="Algebra.Definitions.html#5865" class="Bound Operator">_∙_</a> <a id="5903" href="Algebra.Definitions.html#5869" class="Bound Operator">_*</a><a id="5905" class="Symbol">)</a> <a id="5907" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Algebra.Definitions.html#5552" class="Function">StarRightExpansive</a> <a id="5929" href="Algebra.Definitions.html#5859" class="Bound">e</a> <a id="5931" href="Algebra.Definitions.html#5861" class="Bound Operator">_+_</a> <a id="5935" href="Algebra.Definitions.html#5865" class="Bound Operator">_∙_</a> <a id="5939" href="Algebra.Definitions.html#5869" class="Bound Operator">_*</a><a id="5941" class="Symbol">)</a>

<a id="StarLeftDestructive"></a><a id="5944" href="Algebra.Definitions.html#5944" class="Function">StarLeftDestructive</a> <a id="5964" class="Symbol">:</a> <a id="5966" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5970" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5972" class="Symbol">→</a> <a id="5974" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5978" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5986" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="5988" class="Symbol">→</a> <a id="5990" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5994" class="Symbol">_</a>
<a id="5996" href="Algebra.Definitions.html#5944" class="Function">StarLeftDestructive</a> <a id="6016" href="Algebra.Definitions.html#6016" class="Bound Operator">_+_</a> <a id="6020" href="Algebra.Definitions.html#6020" class="Bound Operator">_∙_</a> <a id="6024" href="Algebra.Definitions.html#6024" class="Bound Operator">_*</a> <a id="6027" class="Symbol">=</a> <a id="6029" class="Symbol">∀</a> <a id="6031" href="Algebra.Definitions.html#6031" class="Bound">a</a> <a id="6033" href="Algebra.Definitions.html#6033" class="Bound">b</a> <a id="6035" href="Algebra.Definitions.html#6035" class="Bound">x</a> <a id="6037" class="Symbol">→</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Algebra.Definitions.html#6033" class="Bound">b</a> <a id="6042" href="Algebra.Definitions.html#6016" class="Bound Operator">+</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Algebra.Definitions.html#6031" class="Bound">a</a> <a id="6047" href="Algebra.Definitions.html#6020" class="Bound Operator">∙</a> <a id="6049" href="Algebra.Definitions.html#6035" class="Bound">x</a><a id="6050" class="Symbol">))</a> <a id="6053" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6055" href="Algebra.Definitions.html#6035" class="Bound">x</a> <a id="6057" class="Symbol">→</a> <a id="6059" class="Symbol">((</a><a id="6061" href="Algebra.Definitions.html#6031" class="Bound">a</a> <a id="6063" href="Algebra.Definitions.html#6024" class="Bound Operator">*</a><a id="6064" class="Symbol">)</a> <a id="6066" href="Algebra.Definitions.html#6020" class="Bound Operator">∙</a> <a id="6068" href="Algebra.Definitions.html#6033" class="Bound">b</a><a id="6069" class="Symbol">)</a> <a id="6071" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6073" href="Algebra.Definitions.html#6035" class="Bound">x</a>

<a id="StarRightDestructive"></a><a id="6076" href="Algebra.Definitions.html#6076" class="Function">StarRightDestructive</a> <a id="6097" class="Symbol">:</a> <a id="6099" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6103" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6105" class="Symbol">→</a> <a id="6107" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6111" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6113" class="Symbol">→</a> <a id="6115" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6119" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6127" class="Symbol">_</a>
<a id="6129" href="Algebra.Definitions.html#6076" class="Function">StarRightDestructive</a> <a id="6150" href="Algebra.Definitions.html#6150" class="Bound Operator">_+_</a> <a id="6154" href="Algebra.Definitions.html#6154" class="Bound Operator">_∙_</a> <a id="6158" href="Algebra.Definitions.html#6158" class="Bound Operator">_*</a> <a id="6161" class="Symbol">=</a> <a id="6163" class="Symbol">∀</a> <a id="6165" href="Algebra.Definitions.html#6165" class="Bound">a</a> <a id="6167" href="Algebra.Definitions.html#6167" class="Bound">b</a> <a id="6169" href="Algebra.Definitions.html#6169" class="Bound">x</a> <a id="6171" class="Symbol">→</a> <a id="6173" class="Symbol">(</a><a id="6174" href="Algebra.Definitions.html#6167" class="Bound">b</a> <a id="6176" href="Algebra.Definitions.html#6150" class="Bound Operator">+</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Algebra.Definitions.html#6169" class="Bound">x</a> <a id="6181" href="Algebra.Definitions.html#6154" class="Bound Operator">∙</a> <a id="6183" href="Algebra.Definitions.html#6165" class="Bound">a</a><a id="6184" class="Symbol">))</a> <a id="6187" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6189" href="Algebra.Definitions.html#6169" class="Bound">x</a> <a id="6191" class="Symbol">→</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Algebra.Definitions.html#6167" class="Bound">b</a> <a id="6196" href="Algebra.Definitions.html#6154" class="Bound Operator">∙</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Algebra.Definitions.html#6165" class="Bound">a</a> <a id="6201" href="Algebra.Definitions.html#6158" class="Bound Operator">*</a><a id="6202" class="Symbol">))</a> <a id="6205" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6207" href="Algebra.Definitions.html#6169" class="Bound">x</a>

<a id="StarDestructive"></a><a id="6210" href="Algebra.Definitions.html#6210" class="Function">StarDestructive</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6232" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6240" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6248" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6250" class="Symbol">→</a> <a id="6252" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6256" class="Symbol">_</a>
<a id="6258" href="Algebra.Definitions.html#6210" class="Function">StarDestructive</a> <a id="6274" href="Algebra.Definitions.html#6274" class="Bound Operator">_+_</a> <a id="6278" href="Algebra.Definitions.html#6278" class="Bound Operator">_∙_</a> <a id="6282" href="Algebra.Definitions.html#6282" class="Bound Operator">_*</a> <a id="6285" class="Symbol">=</a> <a id="6287" class="Symbol">(</a><a id="6288" href="Algebra.Definitions.html#5944" class="Function">StarLeftDestructive</a> <a id="6308" href="Algebra.Definitions.html#6274" class="Bound Operator">_+_</a> <a id="6312" href="Algebra.Definitions.html#6278" class="Bound Operator">_∙_</a> <a id="6316" href="Algebra.Definitions.html#6282" class="Bound Operator">_*</a><a id="6318" class="Symbol">)</a> <a id="6320" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Algebra.Definitions.html#6076" class="Function">StarRightDestructive</a> <a id="6344" href="Algebra.Definitions.html#6274" class="Bound Operator">_+_</a> <a id="6348" href="Algebra.Definitions.html#6278" class="Bound Operator">_∙_</a> <a id="6352" href="Algebra.Definitions.html#6282" class="Bound Operator">_*</a><a id="6354" class="Symbol">)</a>

<a id="LeftAlternative"></a><a id="6357" href="Algebra.Definitions.html#6357" class="Function">LeftAlternative</a> <a id="6373" class="Symbol">:</a> <a id="6375" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6379" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6381" class="Symbol">→</a> <a id="6383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6387" class="Symbol">_</a>
<a id="6389" href="Algebra.Definitions.html#6357" class="Function">LeftAlternative</a> <a id="6405" href="Algebra.Definitions.html#6405" class="Bound Operator">_∙_</a> <a id="6409" class="Symbol">=</a> <a id="6411" class="Symbol">∀</a> <a id="6413" href="Algebra.Definitions.html#6413" class="Bound">x</a> <a id="6415" href="Algebra.Definitions.html#6415" class="Bound">y</a>  <a id="6418" class="Symbol">→</a>  <a id="6421" class="Symbol">((</a><a id="6423" href="Algebra.Definitions.html#6413" class="Bound">x</a> <a id="6425" href="Algebra.Definitions.html#6405" class="Bound Operator">∙</a> <a id="6427" href="Algebra.Definitions.html#6413" class="Bound">x</a><a id="6428" class="Symbol">)</a> <a id="6430" href="Algebra.Definitions.html#6405" class="Bound Operator">∙</a> <a id="6432" href="Algebra.Definitions.html#6415" class="Bound">y</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Algebra.Definitions.html#6413" class="Bound">x</a> <a id="6440" href="Algebra.Definitions.html#6405" class="Bound Operator">∙</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Algebra.Definitions.html#6413" class="Bound">x</a> <a id="6445" href="Algebra.Definitions.html#6405" class="Bound Operator">∙</a> <a id="6447" href="Algebra.Definitions.html#6415" class="Bound">y</a><a id="6448" class="Symbol">))</a>

<a id="RightAlternative"></a><a id="6452" href="Algebra.Definitions.html#6452" class="Function">RightAlternative</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6475" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6477" class="Symbol">→</a> <a id="6479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6483" class="Symbol">_</a>
<a id="6485" href="Algebra.Definitions.html#6452" class="Function">RightAlternative</a> <a id="6502" href="Algebra.Definitions.html#6502" class="Bound Operator">_∙_</a> <a id="6506" class="Symbol">=</a> <a id="6508" class="Symbol">∀</a> <a id="6510" href="Algebra.Definitions.html#6510" class="Bound">x</a> <a id="6512" href="Algebra.Definitions.html#6512" class="Bound">y</a> <a id="6514" class="Symbol">→</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Algebra.Definitions.html#6510" class="Bound">x</a> <a id="6519" href="Algebra.Definitions.html#6502" class="Bound Operator">∙</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Algebra.Definitions.html#6512" class="Bound">y</a> <a id="6524" href="Algebra.Definitions.html#6502" class="Bound Operator">∙</a> <a id="6526" href="Algebra.Definitions.html#6512" class="Bound">y</a><a id="6527" class="Symbol">))</a> <a id="6530" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6532" class="Symbol">((</a><a id="6534" href="Algebra.Definitions.html#6510" class="Bound">x</a> <a id="6536" href="Algebra.Definitions.html#6502" class="Bound Operator">∙</a> <a id="6538" href="Algebra.Definitions.html#6512" class="Bound">y</a><a id="6539" class="Symbol">)</a> <a id="6541" href="Algebra.Definitions.html#6502" class="Bound Operator">∙</a> <a id="6543" href="Algebra.Definitions.html#6512" class="Bound">y</a><a id="6544" class="Symbol">)</a>

<a id="Alternative"></a><a id="6547" href="Algebra.Definitions.html#6547" class="Function">Alternative</a> <a id="6559" class="Symbol">:</a> <a id="6561" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6565" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6573" class="Symbol">_</a>
<a id="6575" href="Algebra.Definitions.html#6547" class="Function">Alternative</a> <a id="6587" href="Algebra.Definitions.html#6587" class="Bound Operator">_∙_</a> <a id="6591" class="Symbol">=</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Algebra.Definitions.html#6357" class="Function">LeftAlternative</a> <a id="6610" href="Algebra.Definitions.html#6587" class="Bound Operator">_∙_</a> <a id="6614" class="Symbol">)</a> <a id="6616" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Algebra.Definitions.html#6452" class="Function">RightAlternative</a> <a id="6636" href="Algebra.Definitions.html#6587" class="Bound Operator">_∙_</a><a id="6639" class="Symbol">)</a>

<a id="Flexible"></a><a id="6642" href="Algebra.Definitions.html#6642" class="Function">Flexible</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6657" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6659" class="Symbol">→</a> <a id="6661" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6665" class="Symbol">_</a>
<a id="6667" href="Algebra.Definitions.html#6642" class="Function">Flexible</a> <a id="6676" href="Algebra.Definitions.html#6676" class="Bound Operator">_∙_</a> <a id="6680" class="Symbol">=</a> <a id="6682" class="Symbol">∀</a> <a id="6684" href="Algebra.Definitions.html#6684" class="Bound">x</a> <a id="6686" href="Algebra.Definitions.html#6686" class="Bound">y</a> <a id="6688" class="Symbol">→</a> <a id="6690" class="Symbol">((</a><a id="6692" href="Algebra.Definitions.html#6684" class="Bound">x</a> <a id="6694" href="Algebra.Definitions.html#6676" class="Bound Operator">∙</a> <a id="6696" href="Algebra.Definitions.html#6686" class="Bound">y</a><a id="6697" class="Symbol">)</a> <a id="6699" href="Algebra.Definitions.html#6676" class="Bound Operator">∙</a> <a id="6701" href="Algebra.Definitions.html#6684" class="Bound">x</a><a id="6702" class="Symbol">)</a> <a id="6704" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6706" class="Symbol">(</a><a id="6707" href="Algebra.Definitions.html#6684" class="Bound">x</a> <a id="6709" href="Algebra.Definitions.html#6676" class="Bound Operator">∙</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Algebra.Definitions.html#6686" class="Bound">y</a> <a id="6714" href="Algebra.Definitions.html#6676" class="Bound Operator">∙</a> <a id="6716" href="Algebra.Definitions.html#6684" class="Bound">x</a><a id="6717" class="Symbol">))</a>

<a id="Medial"></a><a id="6721" href="Algebra.Definitions.html#6721" class="Function">Medial</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6734" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6736" class="Symbol">→</a> <a id="6738" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6742" class="Symbol">_</a>
<a id="6744" href="Algebra.Definitions.html#6721" class="Function">Medial</a> <a id="6751" href="Algebra.Definitions.html#6751" class="Bound Operator">_∙_</a> <a id="6755" class="Symbol">=</a> <a id="6757" class="Symbol">∀</a> <a id="6759" href="Algebra.Definitions.html#6759" class="Bound">x</a> <a id="6761" href="Algebra.Definitions.html#6761" class="Bound">y</a> <a id="6763" href="Algebra.Definitions.html#6763" class="Bound">u</a> <a id="6765" href="Algebra.Definitions.html#6765" class="Bound">z</a> <a id="6767" class="Symbol">→</a> <a id="6769" class="Symbol">((</a><a id="6771" href="Algebra.Definitions.html#6759" class="Bound">x</a> <a id="6773" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6775" href="Algebra.Definitions.html#6761" class="Bound">y</a><a id="6776" class="Symbol">)</a> <a id="6778" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Algebra.Definitions.html#6763" class="Bound">u</a> <a id="6783" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6785" href="Algebra.Definitions.html#6765" class="Bound">z</a><a id="6786" class="Symbol">))</a> <a id="6789" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6791" class="Symbol">((</a><a id="6793" href="Algebra.Definitions.html#6759" class="Bound">x</a> <a id="6795" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6797" href="Algebra.Definitions.html#6763" class="Bound">u</a><a id="6798" class="Symbol">)</a> <a id="6800" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Algebra.Definitions.html#6761" class="Bound">y</a> <a id="6805" href="Algebra.Definitions.html#6751" class="Bound Operator">∙</a> <a id="6807" href="Algebra.Definitions.html#6765" class="Bound">z</a><a id="6808" class="Symbol">))</a>

<a id="LeftSemimedial"></a><a id="6812" href="Algebra.Definitions.html#6812" class="Function">LeftSemimedial</a> <a id="6827" class="Symbol">:</a> <a id="6829" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6833" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6835" class="Symbol">→</a> <a id="6837" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6841" class="Symbol">_</a>
<a id="6843" href="Algebra.Definitions.html#6812" class="Function">LeftSemimedial</a> <a id="6858" href="Algebra.Definitions.html#6858" class="Bound Operator">_∙_</a> <a id="6862" class="Symbol">=</a> <a id="6864" class="Symbol">∀</a> <a id="6866" href="Algebra.Definitions.html#6866" class="Bound">x</a> <a id="6868" href="Algebra.Definitions.html#6868" class="Bound">y</a> <a id="6870" href="Algebra.Definitions.html#6870" class="Bound">z</a> <a id="6872" class="Symbol">→</a> <a id="6874" class="Symbol">((</a><a id="6876" href="Algebra.Definitions.html#6866" class="Bound">x</a> <a id="6878" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6880" href="Algebra.Definitions.html#6866" class="Bound">x</a><a id="6881" class="Symbol">)</a> <a id="6883" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6885" class="Symbol">(</a><a id="6886" href="Algebra.Definitions.html#6868" class="Bound">y</a> <a id="6888" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6890" href="Algebra.Definitions.html#6870" class="Bound">z</a><a id="6891" class="Symbol">))</a> <a id="6894" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="6896" class="Symbol">((</a><a id="6898" href="Algebra.Definitions.html#6866" class="Bound">x</a> <a id="6900" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6902" href="Algebra.Definitions.html#6868" class="Bound">y</a><a id="6903" class="Symbol">)</a> <a id="6905" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6907" class="Symbol">(</a><a id="6908" href="Algebra.Definitions.html#6866" class="Bound">x</a> <a id="6910" href="Algebra.Definitions.html#6858" class="Bound Operator">∙</a> <a id="6912" href="Algebra.Definitions.html#6870" class="Bound">z</a><a id="6913" class="Symbol">))</a>

<a id="RightSemimedial"></a><a id="6917" href="Algebra.Definitions.html#6917" class="Function">RightSemimedial</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6939" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="6941" class="Symbol">→</a> <a id="6943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6947" class="Symbol">_</a>
<a id="6949" href="Algebra.Definitions.html#6917" class="Function">RightSemimedial</a> <a id="6965" href="Algebra.Definitions.html#6965" class="Bound Operator">_∙_</a> <a id="6969" class="Symbol">=</a> <a id="6971" class="Symbol">∀</a> <a id="6973" href="Algebra.Definitions.html#6973" class="Bound">x</a> <a id="6975" href="Algebra.Definitions.html#6975" class="Bound">y</a> <a id="6977" href="Algebra.Definitions.html#6977" class="Bound">z</a> <a id="6979" class="Symbol">→</a> <a id="6981" class="Symbol">((</a><a id="6983" href="Algebra.Definitions.html#6975" class="Bound">y</a> <a id="6985" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="6987" href="Algebra.Definitions.html#6977" class="Bound">z</a><a id="6988" class="Symbol">)</a> <a id="6990" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="6992" class="Symbol">(</a><a id="6993" href="Algebra.Definitions.html#6973" class="Bound">x</a> <a id="6995" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="6997" href="Algebra.Definitions.html#6973" class="Bound">x</a><a id="6998" class="Symbol">))</a> <a id="7001" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="7003" class="Symbol">((</a><a id="7005" href="Algebra.Definitions.html#6975" class="Bound">y</a> <a id="7007" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="7009" href="Algebra.Definitions.html#6973" class="Bound">x</a><a id="7010" class="Symbol">)</a> <a id="7012" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Algebra.Definitions.html#6977" class="Bound">z</a> <a id="7017" href="Algebra.Definitions.html#6965" class="Bound Operator">∙</a> <a id="7019" href="Algebra.Definitions.html#6973" class="Bound">x</a><a id="7020" class="Symbol">))</a>

<a id="Semimedial"></a><a id="7024" href="Algebra.Definitions.html#7024" class="Function">Semimedial</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7041" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="7043" class="Symbol">→</a> <a id="7045" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7049" class="Symbol">_</a>
<a id="7051" href="Algebra.Definitions.html#7024" class="Function">Semimedial</a> <a id="7062" href="Algebra.Definitions.html#7062" class="Bound Operator">_∙_</a> <a id="7066" class="Symbol">=</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Algebra.Definitions.html#6812" class="Function">LeftSemimedial</a> <a id="7084" href="Algebra.Definitions.html#7062" class="Bound Operator">_∙_</a><a id="7087" class="Symbol">)</a> <a id="7089" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7091" class="Symbol">(</a><a id="7092" href="Algebra.Definitions.html#6917" class="Function">RightSemimedial</a> <a id="7108" href="Algebra.Definitions.html#7062" class="Bound Operator">_∙_</a><a id="7111" class="Symbol">)</a>

<a id="LeftBol"></a><a id="7114" href="Algebra.Definitions.html#7114" class="Function">LeftBol</a> <a id="7122" class="Symbol">:</a> <a id="7124" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7128" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="7130" class="Symbol">→</a> <a id="7132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7136" class="Symbol">_</a>
<a id="7138" href="Algebra.Definitions.html#7114" class="Function">LeftBol</a> <a id="7146" href="Algebra.Definitions.html#7146" class="Bound Operator">_∙_</a> <a id="7150" class="Symbol">=</a> <a id="7152" class="Symbol">∀</a> <a id="7154" href="Algebra.Definitions.html#7154" class="Bound">x</a> <a id="7156" href="Algebra.Definitions.html#7156" class="Bound">y</a> <a id="7158" href="Algebra.Definitions.html#7158" class="Bound">z</a> <a id="7160" class="Symbol">→</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Algebra.Definitions.html#7154" class="Bound">x</a> <a id="7165" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Algebra.Definitions.html#7156" class="Bound">y</a> <a id="7170" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7172" class="Symbol">(</a><a id="7173" href="Algebra.Definitions.html#7154" class="Bound">x</a> <a id="7175" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7177" href="Algebra.Definitions.html#7158" class="Bound">z</a><a id="7178" class="Symbol">)))</a> <a id="7182" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="7184" class="Symbol">((</a><a id="7186" href="Algebra.Definitions.html#7154" class="Bound">x</a> <a id="7188" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Algebra.Definitions.html#7156" class="Bound">y</a> <a id="7193" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7195" href="Algebra.Definitions.html#7154" class="Bound">x</a><a id="7196" class="Symbol">))</a> <a id="7199" href="Algebra.Definitions.html#7146" class="Bound Operator">∙</a> <a id="7201" href="Algebra.Definitions.html#7158" class="Bound">z</a> <a id="7203" class="Symbol">)</a>

<a id="RightBol"></a><a id="7206" href="Algebra.Definitions.html#7206" class="Function">RightBol</a> <a id="7215" class="Symbol">:</a> <a id="7217" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7221" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7229" class="Symbol">_</a>
<a id="7231" href="Algebra.Definitions.html#7206" class="Function">RightBol</a> <a id="7240" href="Algebra.Definitions.html#7240" class="Bound Operator">_∙_</a> <a id="7244" class="Symbol">=</a> <a id="7246" class="Symbol">∀</a> <a id="7248" href="Algebra.Definitions.html#7248" class="Bound">x</a> <a id="7250" href="Algebra.Definitions.html#7250" class="Bound">y</a> <a id="7252" href="Algebra.Definitions.html#7252" class="Bound">z</a> <a id="7254" class="Symbol">→</a> <a id="7256" class="Symbol">(((</a><a id="7259" href="Algebra.Definitions.html#7252" class="Bound">z</a> <a id="7261" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7263" href="Algebra.Definitions.html#7248" class="Bound">x</a><a id="7264" class="Symbol">)</a> <a id="7266" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7268" href="Algebra.Definitions.html#7250" class="Bound">y</a><a id="7269" class="Symbol">)</a> <a id="7271" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7273" href="Algebra.Definitions.html#7248" class="Bound">x</a><a id="7274" class="Symbol">)</a> <a id="7276" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="7278" class="Symbol">(</a><a id="7279" href="Algebra.Definitions.html#7252" class="Bound">z</a> <a id="7281" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7283" class="Symbol">((</a><a id="7285" href="Algebra.Definitions.html#7248" class="Bound">x</a> <a id="7287" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7289" href="Algebra.Definitions.html#7250" class="Bound">y</a><a id="7290" class="Symbol">)</a> <a id="7292" href="Algebra.Definitions.html#7240" class="Bound Operator">∙</a> <a id="7294" href="Algebra.Definitions.html#7248" class="Bound">x</a><a id="7295" class="Symbol">))</a>

<a id="MiddleBol"></a><a id="7299" href="Algebra.Definitions.html#7299" class="Function">MiddleBol</a> <a id="7309" class="Symbol">:</a> <a id="7311" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7315" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="7317" class="Symbol">→</a> <a id="7319" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7323" href="Algebra.Definitions.html#909" class="Bound">A</a>  <a id="7326" class="Symbol">→</a> <a id="7328" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7332" href="Algebra.Definitions.html#909" class="Bound">A</a>  <a id="7335" class="Symbol">→</a> <a id="7337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7341" class="Symbol">_</a>
<a id="7343" href="Algebra.Definitions.html#7299" class="Function">MiddleBol</a> <a id="7353" href="Algebra.Definitions.html#7353" class="Bound Operator">_∙_</a> <a id="7357" href="Algebra.Definitions.html#7357" class="Bound Operator">_\\_</a> <a id="7362" href="Algebra.Definitions.html#7362" class="Bound Operator">_//_</a> <a id="7367" class="Symbol">=</a> <a id="7369" class="Symbol">∀</a> <a id="7371" href="Algebra.Definitions.html#7371" class="Bound">x</a> <a id="7373" href="Algebra.Definitions.html#7373" class="Bound">y</a> <a id="7375" href="Algebra.Definitions.html#7375" class="Bound">z</a> <a id="7377" class="Symbol">→</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Algebra.Definitions.html#7371" class="Bound">x</a> <a id="7382" href="Algebra.Definitions.html#7353" class="Bound Operator">∙</a> <a id="7384" class="Symbol">((</a><a id="7386" href="Algebra.Definitions.html#7373" class="Bound">y</a> <a id="7388" href="Algebra.Definitions.html#7353" class="Bound Operator">∙</a> <a id="7390" href="Algebra.Definitions.html#7375" class="Bound">z</a><a id="7391" class="Symbol">)</a> <a id="7393" href="Algebra.Definitions.html#7357" class="Bound Operator">\\</a> <a id="7396" href="Algebra.Definitions.html#7371" class="Bound">x</a><a id="7397" class="Symbol">))</a> <a id="7400" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="7402" class="Symbol">((</a><a id="7404" href="Algebra.Definitions.html#7371" class="Bound">x</a> <a id="7406" href="Algebra.Definitions.html#7362" class="Bound Operator">//</a> <a id="7409" href="Algebra.Definitions.html#7375" class="Bound">z</a><a id="7410" class="Symbol">)</a> <a id="7412" href="Algebra.Definitions.html#7353" class="Bound Operator">∙</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Algebra.Definitions.html#7373" class="Bound">y</a> <a id="7417" href="Algebra.Definitions.html#7357" class="Bound Operator">\\</a> <a id="7420" href="Algebra.Definitions.html#7371" class="Bound">x</a><a id="7421" class="Symbol">))</a>

<a id="Identical"></a><a id="7425" href="Algebra.Definitions.html#7425" class="Function">Identical</a> <a id="7435" class="Symbol">:</a> <a id="7437" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7441" href="Algebra.Definitions.html#909" class="Bound">A</a> <a id="7443" class="Symbol">→</a> <a id="7445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7449" class="Symbol">_</a>
<a id="7451" href="Algebra.Definitions.html#7425" class="Function">Identical</a> <a id="7461" href="Algebra.Definitions.html#7461" class="Bound Operator">_∙_</a> <a id="7465" class="Symbol">=</a> <a id="7467" class="Symbol">∀</a> <a id="7469" href="Algebra.Definitions.html#7469" class="Bound">x</a> <a id="7471" href="Algebra.Definitions.html#7471" class="Bound">y</a> <a id="7473" href="Algebra.Definitions.html#7473" class="Bound">z</a> <a id="7475" class="Symbol">→</a> <a id="7477" class="Symbol">((</a><a id="7479" href="Algebra.Definitions.html#7473" class="Bound">z</a> <a id="7481" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7483" href="Algebra.Definitions.html#7469" class="Bound">x</a><a id="7484" class="Symbol">)</a> <a id="7486" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7488" class="Symbol">(</a><a id="7489" href="Algebra.Definitions.html#7471" class="Bound">y</a> <a id="7491" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7493" href="Algebra.Definitions.html#7473" class="Bound">z</a><a id="7494" class="Symbol">))</a> <a id="7497" href="Algebra.Definitions.html#947" class="Bound Operator">≈</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Algebra.Definitions.html#7473" class="Bound">z</a> <a id="7502" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7504" class="Symbol">((</a><a id="7506" href="Algebra.Definitions.html#7469" class="Bound">x</a> <a id="7508" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7510" href="Algebra.Definitions.html#7471" class="Bound">y</a><a id="7511" class="Symbol">)</a> <a id="7513" href="Algebra.Definitions.html#7461" class="Bound Operator">∙</a> <a id="7515" href="Algebra.Definitions.html#7473" class="Bound">z</a><a id="7516" class="Symbol">))</a>
</pre></body></html>

==> anc/Algebra.Lattice.Bundles.Raw.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles.Raw</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="401" class="Symbol">;</a> <a id="403" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="406" class="Symbol">)</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="441" class="Keyword">using</a> <a id="447" class="Symbol">(</a><a id="448" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="451" class="Symbol">)</a>

<a id="454" class="Keyword">record</a> <a id="RawLattice"></a><a id="461" href="Algebra.Lattice.Bundles.Raw.html#461" class="Record">RawLattice</a> <a id="472" href="Algebra.Lattice.Bundles.Raw.html#472" class="Bound">c</a> <a id="474" href="Algebra.Lattice.Bundles.Raw.html#474" class="Bound">ℓ</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="487" class="Symbol">(</a><a id="488" href="Algebra.Lattice.Bundles.Raw.html#472" class="Bound">c</a> <a id="490" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="492" href="Algebra.Lattice.Bundles.Raw.html#474" class="Bound">ℓ</a><a id="493" class="Symbol">))</a> <a id="496" class="Keyword">where</a>
  <a id="504" class="Keyword">infixr</a> <a id="511" class="Number">7</a> <a id="513" href="Algebra.Lattice.Bundles.Raw.html#607" class="Field Operator">_∧_</a>
  <a id="519" class="Keyword">infixr</a> <a id="526" class="Number">6</a> <a id="528" href="Algebra.Lattice.Bundles.Raw.html#633" class="Field Operator">_∨_</a>
  <a id="534" class="Keyword">infix</a>  <a id="541" class="Number">4</a> <a id="543" href="Algebra.Lattice.Bundles.Raw.html#579" class="Field Operator">_≈_</a>
  <a id="549" class="Keyword">field</a>
    <a id="RawLattice.Carrier"></a><a id="559" href="Algebra.Lattice.Bundles.Raw.html#559" class="Field">Carrier</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Algebra.Lattice.Bundles.Raw.html#472" class="Bound">c</a>
    <a id="RawLattice._≈_"></a><a id="579" href="Algebra.Lattice.Bundles.Raw.html#579" class="Field Operator">_≈_</a>     <a id="587" class="Symbol">:</a> <a id="589" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="593" href="Algebra.Lattice.Bundles.Raw.html#559" class="Field">Carrier</a> <a id="601" href="Algebra.Lattice.Bundles.Raw.html#474" class="Bound">ℓ</a>
    <a id="RawLattice._∧_"></a><a id="607" href="Algebra.Lattice.Bundles.Raw.html#607" class="Field Operator">_∧_</a>     <a id="615" class="Symbol">:</a> <a id="617" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="621" href="Algebra.Lattice.Bundles.Raw.html#559" class="Field">Carrier</a>
    <a id="RawLattice._∨_"></a><a id="633" href="Algebra.Lattice.Bundles.Raw.html#633" class="Field Operator">_∨_</a>     <a id="641" class="Symbol">:</a> <a id="643" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="647" href="Algebra.Lattice.Bundles.Raw.html#559" class="Field">Carrier</a>

  <a id="RawLattice.∨-rawMagma"></a><a id="658" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a> <a id="669" class="Symbol">:</a> <a id="671" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="680" href="Algebra.Lattice.Bundles.Raw.html#472" class="Bound">c</a> <a id="682" href="Algebra.Lattice.Bundles.Raw.html#474" class="Bound">ℓ</a>
  <a id="686" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a> <a id="697" class="Symbol">=</a> <a id="699" class="Keyword">record</a> <a id="706" class="Symbol">{</a> <a id="708" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="712" class="Symbol">=</a> <a id="714" href="Algebra.Lattice.Bundles.Raw.html#579" class="Field Operator">_≈_</a><a id="717" class="Symbol">;</a> <a id="719" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="723" class="Symbol">=</a> <a id="725" href="Algebra.Lattice.Bundles.Raw.html#633" class="Field Operator">_∨_</a> <a id="729" class="Symbol">}</a>

  <a id="RawLattice.∧-rawMagma"></a><a id="734" href="Algebra.Lattice.Bundles.Raw.html#734" class="Function">∧-rawMagma</a> <a id="745" class="Symbol">:</a> <a id="747" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="756" href="Algebra.Lattice.Bundles.Raw.html#472" class="Bound">c</a> <a id="758" href="Algebra.Lattice.Bundles.Raw.html#474" class="Bound">ℓ</a>
  <a id="762" href="Algebra.Lattice.Bundles.Raw.html#734" class="Function">∧-rawMagma</a> <a id="773" class="Symbol">=</a> <a id="775" class="Keyword">record</a> <a id="782" class="Symbol">{</a> <a id="784" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="788" class="Symbol">=</a> <a id="790" href="Algebra.Lattice.Bundles.Raw.html#579" class="Field Operator">_≈_</a><a id="793" class="Symbol">;</a> <a id="795" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="799" class="Symbol">=</a> <a id="801" href="Algebra.Lattice.Bundles.Raw.html#607" class="Field Operator">_∧_</a> <a id="805" class="Symbol">}</a>

  <a id="810" class="Keyword">open</a> <a id="815" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="824" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a> <a id="835" class="Keyword">public</a>
    <a id="846" class="Keyword">using</a> <a id="852" class="Symbol">(</a><a id="853" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="856" class="Symbol">)</a>
</pre></body></html>

==> anc/Algebra.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like semilattices and lattices</a>
<a id="176" class="Comment">-- (packed in records together with sets, operations, etc.), defined via</a>
<a id="249" class="Comment">-- meet/join operations and their properties</a>
<a id="294" class="Comment">--</a>
<a id="297" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="348" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="376" class="Comment">------------------------------------------------------------------------</a>

<a id="450" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`.</a>

<a id="524" class="Symbol">{-#</a> <a id="528" class="Keyword">OPTIONS</a> <a id="536" class="Pragma">--cubical-compatible</a> <a id="557" class="Pragma">--safe</a> <a id="564" class="Symbol">#-}</a>

<a id="569" class="Keyword">module</a> <a id="576" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="600" class="Keyword">where</a>

<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="691" class="Keyword">import</a> <a id="698" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="726" class="Symbol">as</a> <a id="729" class="Module">Raw</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Level.html" class="Module">Level</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="800" class="Symbol">;</a> <a id="802" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="805" class="Symbol">)</a>
<a id="807" class="Keyword">open</a> <a id="812" class="Keyword">import</a> <a id="819" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="891" class="Keyword">using</a> <a id="897" class="Symbol">(</a><a id="898" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="901" class="Symbol">)</a>

<a id="904" class="Comment">------------------------------------------------------------------------</a>
<a id="977" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="1020" class="Keyword">open</a> <a id="1025" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Raw</a> <a id="1029" class="Keyword">public</a>
  <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Algebra.Lattice.Bundles.Raw.html#461" class="Record">RawLattice</a><a id="1055" class="Symbol">)</a>

<a id="1058" class="Comment">------------------------------------------------------------------------</a>
<a id="1131" class="Comment">-- Bundles</a>
<a id="1142" class="Comment">------------------------------------------------------------------------</a>

<a id="1216" class="Keyword">record</a> <a id="Semilattice"></a><a id="1223" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="1235" href="Algebra.Lattice.Bundles.html#1235" class="Bound">c</a> <a id="1237" href="Algebra.Lattice.Bundles.html#1237" class="Bound">ℓ</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Algebra.Lattice.Bundles.html#1235" class="Bound">c</a> <a id="1253" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1255" href="Algebra.Lattice.Bundles.html#1237" class="Bound">ℓ</a><a id="1256" class="Symbol">))</a> <a id="1259" class="Keyword">where</a>
  <a id="1267" class="Keyword">infixr</a> <a id="1274" class="Number">7</a> <a id="1276" href="Algebra.Lattice.Bundles.html#1367" class="Field Operator">_∙_</a>
  <a id="1282" class="Keyword">infix</a>  <a id="1289" class="Number">4</a> <a id="1291" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a>
  <a id="1297" class="Keyword">field</a>
    <a id="Semilattice.Carrier"></a><a id="1307" href="Algebra.Lattice.Bundles.html#1307" class="Field">Carrier</a>       <a id="1321" class="Symbol">:</a> <a id="1323" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1327" href="Algebra.Lattice.Bundles.html#1235" class="Bound">c</a>
    <a id="Semilattice._≈_"></a><a id="1333" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a>           <a id="1347" class="Symbol">:</a> <a id="1349" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1353" href="Algebra.Lattice.Bundles.html#1307" class="Field">Carrier</a> <a id="1361" href="Algebra.Lattice.Bundles.html#1237" class="Bound">ℓ</a>
    <a id="Semilattice._∙_"></a><a id="1367" href="Algebra.Lattice.Bundles.html#1367" class="Field Operator">_∙_</a>           <a id="1381" class="Symbol">:</a> <a id="1383" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1387" href="Algebra.Lattice.Bundles.html#1307" class="Field">Carrier</a>
    <a id="Semilattice.isSemilattice"></a><a id="1399" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="1429" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a> <a id="1433" href="Algebra.Lattice.Bundles.html#1367" class="Field Operator">_∙_</a>

  <a id="1440" class="Keyword">open</a> <a id="1445" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="1459" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="1473" class="Keyword">public</a>

  <a id="Semilattice.band"></a><a id="1483" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Algebra.Bundles.html#4502" class="Record">Band</a> <a id="1495" href="Algebra.Lattice.Bundles.html#1235" class="Bound">c</a> <a id="1497" href="Algebra.Lattice.Bundles.html#1237" class="Bound">ℓ</a>
  <a id="1501" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a> <a id="1506" class="Symbol">=</a> <a id="1508" class="Keyword">record</a> <a id="1515" class="Symbol">{</a> <a id="1517" href="Algebra.Bundles.html#4653" class="Field">isBand</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Algebra.Lattice.Structures.html#1218" class="Function">isBand</a> <a id="1533" class="Symbol">}</a>

  <a id="1538" class="Keyword">open</a> <a id="1543" href="Algebra.Bundles.html#4502" class="Module">Band</a> <a id="1548" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a> <a id="1553" class="Keyword">public</a>
    <a id="1564" class="Keyword">using</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Algebra.Bundles.Raw.html#812" class="Function Operator">_≉_</a><a id="1574" class="Symbol">;</a> <a id="1576" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="1584" class="Symbol">;</a> <a id="1586" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="1591" class="Symbol">;</a> <a id="1593" href="Algebra.Structures.html#2953" class="Function">isMagma</a><a id="1600" class="Symbol">;</a> <a id="1602" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="1611" class="Symbol">;</a> <a id="1613" href="Algebra.Structures.html#3092" class="Function">isSemigroup</a><a id="1624" class="Symbol">;</a> <a id="1626" href="Algebra.Bundles.html#4653" class="Field">isBand</a><a id="1632" class="Symbol">)</a>


<a id="1636" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="1643" href="Algebra.Lattice.Bundles.html#1643" class="Record">MeetSemilattice</a> <a id="1659" href="Algebra.Lattice.Bundles.html#1659" class="Bound">c</a> <a id="1661" href="Algebra.Lattice.Bundles.html#1661" class="Bound">ℓ</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Algebra.Lattice.Bundles.html#1659" class="Bound">c</a> <a id="1677" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1679" href="Algebra.Lattice.Bundles.html#1661" class="Bound">ℓ</a><a id="1680" class="Symbol">))</a> <a id="1683" class="Keyword">where</a>
  <a id="1691" class="Keyword">infixr</a> <a id="1698" class="Number">7</a> <a id="1700" href="Algebra.Lattice.Bundles.html#1799" class="Field Operator">_∧_</a>
  <a id="1706" class="Keyword">infix</a>  <a id="1713" class="Number">4</a> <a id="1715" href="Algebra.Lattice.Bundles.html#1761" class="Field Operator">_≈_</a>
  <a id="1721" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="1731" href="Algebra.Lattice.Bundles.html#1731" class="Field">Carrier</a>           <a id="1749" class="Symbol">:</a> <a id="1751" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1755" href="Algebra.Lattice.Bundles.html#1659" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="1761" href="Algebra.Lattice.Bundles.html#1761" class="Field Operator">_≈_</a>               <a id="1779" class="Symbol">:</a> <a id="1781" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1785" href="Algebra.Lattice.Bundles.html#1731" class="Field">Carrier</a> <a id="1793" href="Algebra.Lattice.Bundles.html#1661" class="Bound">ℓ</a>
    <a id="MeetSemilattice._∧_"></a><a id="1799" href="Algebra.Lattice.Bundles.html#1799" class="Field Operator">_∧_</a>               <a id="1817" class="Symbol">:</a> <a id="1819" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1823" href="Algebra.Lattice.Bundles.html#1731" class="Field">Carrier</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="1835" href="Algebra.Lattice.Bundles.html#1835" class="Field">isMeetSemilattice</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="1869" href="Algebra.Lattice.Bundles.html#1761" class="Field Operator">_≈_</a> <a id="1873" href="Algebra.Lattice.Bundles.html#1799" class="Field Operator">_∧_</a>

  <a id="1880" class="Keyword">open</a> <a id="1885" href="Algebra.Lattice.Structures.html#1404" class="Module">IsMeetSemilattice</a> <a id="1903" href="Algebra.Lattice.Bundles.html#1761" class="Field Operator">_≈_</a> <a id="1907" href="Algebra.Lattice.Bundles.html#1835" class="Field">isMeetSemilattice</a> <a id="1925" class="Keyword">public</a>

  <a id="MeetSemilattice.semilattice"></a><a id="1935" href="Algebra.Lattice.Bundles.html#1935" class="Function">semilattice</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="1961" href="Algebra.Lattice.Bundles.html#1659" class="Bound">c</a> <a id="1963" href="Algebra.Lattice.Bundles.html#1661" class="Bound">ℓ</a>
  <a id="1967" href="Algebra.Lattice.Bundles.html#1935" class="Function">semilattice</a> <a id="1979" class="Symbol">=</a> <a id="1981" class="Keyword">record</a> <a id="1988" class="Symbol">{</a> <a id="1990" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Algebra.Lattice.Bundles.html#1835" class="Field">isMeetSemilattice</a> <a id="2024" class="Symbol">}</a>

  <a id="2029" class="Keyword">open</a> <a id="2034" href="Algebra.Lattice.Bundles.html#1223" class="Module">Semilattice</a> <a id="2046" href="Algebra.Lattice.Bundles.html#1935" class="Function">semilattice</a> <a id="2058" class="Keyword">public</a>
    <a id="2069" class="Keyword">using</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="2084" class="Symbol">;</a> <a id="2086" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="2091" class="Symbol">;</a> <a id="2093" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="2102" class="Symbol">;</a> <a id="2104" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a><a id="2108" class="Symbol">)</a>


<a id="2112" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="2119" href="Algebra.Lattice.Bundles.html#2119" class="Record">JoinSemilattice</a> <a id="2135" href="Algebra.Lattice.Bundles.html#2135" class="Bound">c</a> <a id="2137" href="Algebra.Lattice.Bundles.html#2137" class="Bound">ℓ</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Algebra.Lattice.Bundles.html#2135" class="Bound">c</a> <a id="2153" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2155" href="Algebra.Lattice.Bundles.html#2137" class="Bound">ℓ</a><a id="2156" class="Symbol">))</a> <a id="2159" class="Keyword">where</a>
  <a id="2167" class="Keyword">infixr</a> <a id="2174" class="Number">7</a> <a id="2176" href="Algebra.Lattice.Bundles.html#2275" class="Field Operator">_∨_</a>
  <a id="2182" class="Keyword">infix</a>  <a id="2189" class="Number">4</a> <a id="2191" href="Algebra.Lattice.Bundles.html#2237" class="Field Operator">_≈_</a>
  <a id="2197" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="2207" href="Algebra.Lattice.Bundles.html#2207" class="Field">Carrier</a>           <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2231" href="Algebra.Lattice.Bundles.html#2135" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="2237" href="Algebra.Lattice.Bundles.html#2237" class="Field Operator">_≈_</a>               <a id="2255" class="Symbol">:</a> <a id="2257" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2261" href="Algebra.Lattice.Bundles.html#2207" class="Field">Carrier</a> <a id="2269" href="Algebra.Lattice.Bundles.html#2137" class="Bound">ℓ</a>
    <a id="JoinSemilattice._∨_"></a><a id="2275" href="Algebra.Lattice.Bundles.html#2275" class="Field Operator">_∨_</a>               <a id="2293" class="Symbol">:</a> <a id="2295" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2299" href="Algebra.Lattice.Bundles.html#2207" class="Field">Carrier</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="2311" href="Algebra.Lattice.Bundles.html#2311" class="Field">isJoinSemilattice</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="2345" href="Algebra.Lattice.Bundles.html#2237" class="Field Operator">_≈_</a> <a id="2349" href="Algebra.Lattice.Bundles.html#2275" class="Field Operator">_∨_</a>

  <a id="2356" class="Keyword">open</a> <a id="2361" href="Algebra.Lattice.Structures.html#1693" class="Module">IsJoinSemilattice</a> <a id="2379" href="Algebra.Lattice.Bundles.html#2237" class="Field Operator">_≈_</a> <a id="2383" href="Algebra.Lattice.Bundles.html#2311" class="Field">isJoinSemilattice</a> <a id="2401" class="Keyword">public</a>

  <a id="JoinSemilattice.semilattice"></a><a id="2411" href="Algebra.Lattice.Bundles.html#2411" class="Function">semilattice</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="2437" href="Algebra.Lattice.Bundles.html#2135" class="Bound">c</a> <a id="2439" href="Algebra.Lattice.Bundles.html#2137" class="Bound">ℓ</a>
  <a id="2443" href="Algebra.Lattice.Bundles.html#2411" class="Function">semilattice</a> <a id="2455" class="Symbol">=</a> <a id="2457" class="Keyword">record</a> <a id="2464" class="Symbol">{</a> <a id="2466" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Algebra.Lattice.Bundles.html#2311" class="Field">isJoinSemilattice</a> <a id="2500" class="Symbol">}</a>

  <a id="2505" class="Keyword">open</a> <a id="2510" href="Algebra.Lattice.Bundles.html#1223" class="Module">Semilattice</a> <a id="2522" href="Algebra.Lattice.Bundles.html#2411" class="Function">semilattice</a> <a id="2534" class="Keyword">public</a>
    <a id="2545" class="Keyword">using</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="2560" class="Symbol">;</a> <a id="2562" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="2567" class="Symbol">;</a> <a id="2569" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="2578" class="Symbol">;</a> <a id="2580" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a><a id="2584" class="Symbol">)</a>


<a id="2588" class="Keyword">record</a> <a id="BoundedSemilattice"></a><a id="2595" href="Algebra.Lattice.Bundles.html#2595" class="Record">BoundedSemilattice</a> <a id="2614" href="Algebra.Lattice.Bundles.html#2614" class="Bound">c</a> <a id="2616" href="Algebra.Lattice.Bundles.html#2616" class="Bound">ℓ</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2629" class="Symbol">(</a><a id="2630" href="Algebra.Lattice.Bundles.html#2614" class="Bound">c</a> <a id="2632" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2634" href="Algebra.Lattice.Bundles.html#2616" class="Bound">ℓ</a><a id="2635" class="Symbol">))</a> <a id="2638" class="Keyword">where</a>
  <a id="2646" class="Keyword">infixr</a> <a id="2653" class="Number">7</a> <a id="2655" href="Algebra.Lattice.Bundles.html#2760" class="Field Operator">_∙_</a>
  <a id="2661" class="Keyword">infix</a>  <a id="2668" class="Number">4</a> <a id="2670" href="Algebra.Lattice.Bundles.html#2719" class="Field Operator">_≈_</a>
  <a id="2676" class="Keyword">field</a>
    <a id="BoundedSemilattice.Carrier"></a><a id="2686" href="Algebra.Lattice.Bundles.html#2686" class="Field">Carrier</a>              <a id="2707" class="Symbol">:</a> <a id="2709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2713" href="Algebra.Lattice.Bundles.html#2614" class="Bound">c</a>
    <a id="BoundedSemilattice._≈_"></a><a id="2719" href="Algebra.Lattice.Bundles.html#2719" class="Field Operator">_≈_</a>                  <a id="2740" class="Symbol">:</a> <a id="2742" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2746" href="Algebra.Lattice.Bundles.html#2686" class="Field">Carrier</a> <a id="2754" href="Algebra.Lattice.Bundles.html#2616" class="Bound">ℓ</a>
    <a id="BoundedSemilattice._∙_"></a><a id="2760" href="Algebra.Lattice.Bundles.html#2760" class="Field Operator">_∙_</a>                  <a id="2781" class="Symbol">:</a> <a id="2783" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2787" href="Algebra.Lattice.Bundles.html#2686" class="Field">Carrier</a>
    <a id="BoundedSemilattice.ε"></a><a id="2799" href="Algebra.Lattice.Bundles.html#2799" class="Field">ε</a>                    <a id="2820" class="Symbol">:</a> <a id="2822" href="Algebra.Lattice.Bundles.html#2686" class="Field">Carrier</a>
    <a id="BoundedSemilattice.isBoundedSemilattice"></a><a id="2834" href="Algebra.Lattice.Bundles.html#2834" class="Field">isBoundedSemilattice</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a> <a id="2878" href="Algebra.Lattice.Bundles.html#2719" class="Field Operator">_≈_</a> <a id="2882" href="Algebra.Lattice.Bundles.html#2760" class="Field Operator">_∙_</a> <a id="2886" href="Algebra.Lattice.Bundles.html#2799" class="Field">ε</a>

  <a id="2891" class="Keyword">open</a> <a id="2896" href="Algebra.Lattice.Structures.html#2139" class="Module">IsBoundedSemilattice</a> <a id="2917" href="Algebra.Lattice.Bundles.html#2719" class="Field Operator">_≈_</a> <a id="2921" href="Algebra.Lattice.Bundles.html#2834" class="Field">isBoundedSemilattice</a> <a id="2942" class="Keyword">public</a>

  <a id="BoundedSemilattice.semilattice"></a><a id="2952" href="Algebra.Lattice.Bundles.html#2952" class="Function">semilattice</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="2978" href="Algebra.Lattice.Bundles.html#2614" class="Bound">c</a> <a id="2980" href="Algebra.Lattice.Bundles.html#2616" class="Bound">ℓ</a>
  <a id="2984" href="Algebra.Lattice.Bundles.html#2952" class="Function">semilattice</a> <a id="2996" class="Symbol">=</a> <a id="2998" class="Keyword">record</a> <a id="3005" class="Symbol">{</a> <a id="3007" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Algebra.Lattice.Structures.html#2253" class="Function">isSemilattice</a> <a id="3037" class="Symbol">}</a>

  <a id="3042" class="Keyword">open</a> <a id="3047" href="Algebra.Lattice.Bundles.html#1223" class="Module">Semilattice</a> <a id="3059" href="Algebra.Lattice.Bundles.html#2952" class="Function">semilattice</a> <a id="3071" class="Keyword">public</a> <a id="3078" class="Keyword">using</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="3093" class="Symbol">;</a> <a id="3095" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="3100" class="Symbol">;</a> <a id="3102" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="3111" class="Symbol">;</a> <a id="3113" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a><a id="3117" class="Symbol">)</a>


<a id="3121" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="3128" href="Algebra.Lattice.Bundles.html#3128" class="Record">BoundedMeetSemilattice</a> <a id="3151" href="Algebra.Lattice.Bundles.html#3151" class="Bound">c</a> <a id="3153" href="Algebra.Lattice.Bundles.html#3153" class="Bound">ℓ</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Algebra.Lattice.Bundles.html#3151" class="Bound">c</a> <a id="3169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3171" href="Algebra.Lattice.Bundles.html#3153" class="Bound">ℓ</a><a id="3172" class="Symbol">))</a> <a id="3175" class="Keyword">where</a>
  <a id="3183" class="Keyword">infixr</a> <a id="3190" class="Number">7</a> <a id="3192" href="Algebra.Lattice.Bundles.html#3305" class="Field Operator">_∧_</a>
  <a id="3198" class="Keyword">infix</a>  <a id="3205" class="Number">4</a> <a id="3207" href="Algebra.Lattice.Bundles.html#3260" class="Field Operator">_≈_</a>
  <a id="3213" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="3223" href="Algebra.Lattice.Bundles.html#3223" class="Field">Carrier</a>                  <a id="3248" class="Symbol">:</a> <a id="3250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3254" href="Algebra.Lattice.Bundles.html#3151" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="3260" href="Algebra.Lattice.Bundles.html#3260" class="Field Operator">_≈_</a>                      <a id="3285" class="Symbol">:</a> <a id="3287" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3291" href="Algebra.Lattice.Bundles.html#3223" class="Field">Carrier</a> <a id="3299" href="Algebra.Lattice.Bundles.html#3153" class="Bound">ℓ</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="3305" href="Algebra.Lattice.Bundles.html#3305" class="Field Operator">_∧_</a>                      <a id="3330" class="Symbol">:</a> <a id="3332" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3336" href="Algebra.Lattice.Bundles.html#3223" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3348" href="Algebra.Lattice.Bundles.html#3348" class="Field">⊤</a>                        <a id="3373" class="Symbol">:</a> <a id="3375" href="Algebra.Lattice.Bundles.html#3223" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3387" href="Algebra.Lattice.Bundles.html#3387" class="Field">isBoundedMeetSemilattice</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a> <a id="3435" href="Algebra.Lattice.Bundles.html#3260" class="Field Operator">_≈_</a> <a id="3439" href="Algebra.Lattice.Bundles.html#3305" class="Field Operator">_∧_</a> <a id="3443" href="Algebra.Lattice.Bundles.html#3348" class="Field">⊤</a>

  <a id="3448" class="Keyword">open</a> <a id="3453" href="Algebra.Lattice.Structures.html#2496" class="Module">IsBoundedMeetSemilattice</a> <a id="3478" href="Algebra.Lattice.Bundles.html#3260" class="Field Operator">_≈_</a> <a id="3482" href="Algebra.Lattice.Bundles.html#3387" class="Field">isBoundedMeetSemilattice</a> <a id="3507" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.boundedSemilattice"></a><a id="3517" href="Algebra.Lattice.Bundles.html#3517" class="Function">boundedSemilattice</a> <a id="3536" class="Symbol">:</a> <a id="3538" href="Algebra.Lattice.Bundles.html#2595" class="Record">BoundedSemilattice</a> <a id="3557" href="Algebra.Lattice.Bundles.html#3151" class="Bound">c</a> <a id="3559" href="Algebra.Lattice.Bundles.html#3153" class="Bound">ℓ</a>
  <a id="3563" href="Algebra.Lattice.Bundles.html#3517" class="Function">boundedSemilattice</a> <a id="3582" class="Symbol">=</a> <a id="3584" class="Keyword">record</a>
    <a id="3595" class="Symbol">{</a> <a id="3597" href="Algebra.Lattice.Bundles.html#2834" class="Field">isBoundedSemilattice</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Algebra.Lattice.Bundles.html#3387" class="Field">isBoundedMeetSemilattice</a> <a id="3645" class="Symbol">}</a>

  <a id="3650" class="Keyword">open</a> <a id="3655" href="Algebra.Lattice.Bundles.html#2595" class="Module">BoundedSemilattice</a> <a id="3674" href="Algebra.Lattice.Bundles.html#3517" class="Function">boundedSemilattice</a> <a id="3693" class="Keyword">public</a>
    <a id="3704" class="Keyword">using</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="3719" class="Symbol">;</a> <a id="3721" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="3726" class="Symbol">;</a> <a id="3728" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="3737" class="Symbol">;</a> <a id="3739" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a><a id="3743" class="Symbol">;</a> <a id="3745" href="Algebra.Lattice.Bundles.html#2952" class="Function">semilattice</a><a id="3756" class="Symbol">)</a>


<a id="3760" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="3767" href="Algebra.Lattice.Bundles.html#3767" class="Record">BoundedJoinSemilattice</a> <a id="3790" href="Algebra.Lattice.Bundles.html#3790" class="Bound">c</a> <a id="3792" href="Algebra.Lattice.Bundles.html#3792" class="Bound">ℓ</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3805" class="Symbol">(</a><a id="3806" href="Algebra.Lattice.Bundles.html#3790" class="Bound">c</a> <a id="3808" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3810" href="Algebra.Lattice.Bundles.html#3792" class="Bound">ℓ</a><a id="3811" class="Symbol">))</a> <a id="3814" class="Keyword">where</a>
  <a id="3822" class="Keyword">infixr</a> <a id="3829" class="Number">7</a> <a id="3831" href="Algebra.Lattice.Bundles.html#3944" class="Field Operator">_∨_</a>
  <a id="3837" class="Keyword">infix</a>  <a id="3844" class="Number">4</a> <a id="3846" href="Algebra.Lattice.Bundles.html#3899" class="Field Operator">_≈_</a>
  <a id="3852" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="3862" href="Algebra.Lattice.Bundles.html#3862" class="Field">Carrier</a>                  <a id="3887" class="Symbol">:</a> <a id="3889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3893" href="Algebra.Lattice.Bundles.html#3790" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="3899" href="Algebra.Lattice.Bundles.html#3899" class="Field Operator">_≈_</a>                      <a id="3924" class="Symbol">:</a> <a id="3926" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3930" href="Algebra.Lattice.Bundles.html#3862" class="Field">Carrier</a> <a id="3938" href="Algebra.Lattice.Bundles.html#3792" class="Bound">ℓ</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="3944" href="Algebra.Lattice.Bundles.html#3944" class="Field Operator">_∨_</a>                      <a id="3969" class="Symbol">:</a> <a id="3971" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3975" href="Algebra.Lattice.Bundles.html#3862" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="3987" href="Algebra.Lattice.Bundles.html#3987" class="Field">⊥</a>                        <a id="4012" class="Symbol">:</a> <a id="4014" href="Algebra.Lattice.Bundles.html#3862" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="4026" href="Algebra.Lattice.Bundles.html#4026" class="Field">isBoundedJoinSemilattice</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a> <a id="4074" href="Algebra.Lattice.Bundles.html#3899" class="Field Operator">_≈_</a> <a id="4078" href="Algebra.Lattice.Bundles.html#3944" class="Field Operator">_∨_</a> <a id="4082" href="Algebra.Lattice.Bundles.html#3987" class="Field">⊥</a>

  <a id="4087" class="Keyword">open</a> <a id="4092" href="Algebra.Lattice.Structures.html#2890" class="Module">IsBoundedJoinSemilattice</a> <a id="4117" href="Algebra.Lattice.Bundles.html#3899" class="Field Operator">_≈_</a> <a id="4121" href="Algebra.Lattice.Bundles.html#4026" class="Field">isBoundedJoinSemilattice</a> <a id="4146" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.boundedSemilattice"></a><a id="4156" href="Algebra.Lattice.Bundles.html#4156" class="Function">boundedSemilattice</a> <a id="4175" class="Symbol">:</a> <a id="4177" href="Algebra.Lattice.Bundles.html#2595" class="Record">BoundedSemilattice</a> <a id="4196" href="Algebra.Lattice.Bundles.html#3790" class="Bound">c</a> <a id="4198" href="Algebra.Lattice.Bundles.html#3792" class="Bound">ℓ</a>
  <a id="4202" href="Algebra.Lattice.Bundles.html#4156" class="Function">boundedSemilattice</a> <a id="4221" class="Symbol">=</a> <a id="4223" class="Keyword">record</a>
    <a id="4234" class="Symbol">{</a> <a id="4236" href="Algebra.Lattice.Bundles.html#2834" class="Field">isBoundedSemilattice</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="Algebra.Lattice.Bundles.html#4026" class="Field">isBoundedJoinSemilattice</a> <a id="4284" class="Symbol">}</a>

  <a id="4289" class="Keyword">open</a> <a id="4294" href="Algebra.Lattice.Bundles.html#2595" class="Module">BoundedSemilattice</a> <a id="4313" href="Algebra.Lattice.Bundles.html#4156" class="Function">boundedSemilattice</a> <a id="4332" class="Keyword">public</a>
    <a id="4343" class="Keyword">using</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Algebra.Bundles.html#1353" class="Function">rawMagma</a><a id="4358" class="Symbol">;</a> <a id="4360" href="Algebra.Bundles.html#4383" class="Function">magma</a><a id="4365" class="Symbol">;</a> <a id="4367" href="Algebra.Bundles.html#4710" class="Function">semigroup</a><a id="4376" class="Symbol">;</a> <a id="4378" href="Algebra.Lattice.Bundles.html#1483" class="Function">band</a><a id="4382" class="Symbol">;</a> <a id="4384" href="Algebra.Lattice.Bundles.html#2952" class="Function">semilattice</a><a id="4395" class="Symbol">)</a>


<a id="4399" class="Keyword">record</a> <a id="Lattice"></a><a id="4406" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="4414" href="Algebra.Lattice.Bundles.html#4414" class="Bound">c</a> <a id="4416" href="Algebra.Lattice.Bundles.html#4416" class="Bound">ℓ</a> <a id="4418" class="Symbol">:</a> <a id="4420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4424" class="Symbol">(</a><a id="4425" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Algebra.Lattice.Bundles.html#4414" class="Bound">c</a> <a id="4432" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4434" href="Algebra.Lattice.Bundles.html#4416" class="Bound">ℓ</a><a id="4435" class="Symbol">))</a> <a id="4438" class="Keyword">where</a>
  <a id="4446" class="Keyword">infixr</a> <a id="4453" class="Number">7</a> <a id="4455" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
  <a id="4461" class="Keyword">infixr</a> <a id="4468" class="Number">6</a> <a id="4470" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
  <a id="4476" class="Keyword">infix</a>  <a id="4483" class="Number">4</a> <a id="4485" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>
  <a id="4491" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="4501" href="Algebra.Lattice.Bundles.html#4501" class="Field">Carrier</a>   <a id="4511" class="Symbol">:</a> <a id="4513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4517" href="Algebra.Lattice.Bundles.html#4414" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="4523" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>       <a id="4533" class="Symbol">:</a> <a id="4535" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4539" href="Algebra.Lattice.Bundles.html#4501" class="Field">Carrier</a> <a id="4547" href="Algebra.Lattice.Bundles.html#4416" class="Bound">ℓ</a>
    <a id="Lattice._∨_"></a><a id="4553" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>       <a id="4563" class="Symbol">:</a> <a id="4565" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4569" href="Algebra.Lattice.Bundles.html#4501" class="Field">Carrier</a>
    <a id="Lattice._∧_"></a><a id="4581" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>       <a id="4591" class="Symbol">:</a> <a id="4593" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4597" href="Algebra.Lattice.Bundles.html#4501" class="Field">Carrier</a>
    <a id="Lattice.isLattice"></a><a id="4609" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="4631" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a> <a id="4635" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a> <a id="4639" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>

  <a id="4646" class="Keyword">open</a> <a id="4651" href="Algebra.Lattice.Structures.html#4019" class="Module">IsLattice</a> <a id="4661" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="4671" class="Keyword">public</a>

  <a id="Lattice.rawLattice"></a><a id="4681" href="Algebra.Lattice.Bundles.html#4681" class="Function">rawLattice</a> <a id="4692" class="Symbol">:</a> <a id="4694" href="Algebra.Lattice.Bundles.Raw.html#461" class="Record">RawLattice</a> <a id="4705" href="Algebra.Lattice.Bundles.html#4414" class="Bound">c</a> <a id="4707" href="Algebra.Lattice.Bundles.html#4416" class="Bound">ℓ</a>
  <a id="4711" href="Algebra.Lattice.Bundles.html#4681" class="Function">rawLattice</a> <a id="4722" class="Symbol">=</a> <a id="4724" class="Keyword">record</a>
    <a id="4735" class="Symbol">{</a> <a id="4737" href="Algebra.Lattice.Bundles.Raw.html#579" class="Field Operator">_≈_</a>  <a id="4742" class="Symbol">=</a> <a id="4744" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>
    <a id="4752" class="Symbol">;</a> <a id="4754" href="Algebra.Lattice.Bundles.Raw.html#607" class="Field Operator">_∧_</a>  <a id="4759" class="Symbol">=</a> <a id="4761" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
    <a id="4769" class="Symbol">;</a> <a id="4771" href="Algebra.Lattice.Bundles.Raw.html#633" class="Field Operator">_∨_</a>  <a id="4776" class="Symbol">=</a> <a id="4778" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
    <a id="4786" class="Symbol">}</a>

  <a id="4791" class="Keyword">open</a> <a id="4796" href="Algebra.Lattice.Bundles.Raw.html#461" class="Module">RawLattice</a> <a id="4807" href="Algebra.Lattice.Bundles.html#4681" class="Function">rawLattice</a> <a id="4818" class="Keyword">public</a>
    <a id="4829" class="Keyword">using</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a><a id="4846" class="Symbol">;</a> <a id="4848" href="Algebra.Lattice.Bundles.Raw.html#734" class="Function">∧-rawMagma</a><a id="4858" class="Symbol">)</a>

  <a id="Lattice.setoid"></a><a id="4863" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a> <a id="4870" class="Symbol">:</a> <a id="4872" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4879" href="Algebra.Lattice.Bundles.html#4414" class="Bound">c</a> <a id="4881" href="Algebra.Lattice.Bundles.html#4416" class="Bound">ℓ</a>
  <a id="4885" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a> <a id="4892" class="Symbol">=</a> <a id="4894" class="Keyword">record</a> <a id="4901" class="Symbol">{</a> <a id="4903" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Algebra.Lattice.Structures.html#4075" class="Function">isEquivalence</a> <a id="4933" class="Symbol">}</a>

  <a id="4938" class="Keyword">open</a> <a id="4943" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4950" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a> <a id="4957" class="Keyword">public</a>
    <a id="4968" class="Keyword">using</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a><a id="4978" class="Symbol">)</a>


<a id="4982" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="4989" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="5009" href="Algebra.Lattice.Bundles.html#5009" class="Bound">c</a> <a id="5011" href="Algebra.Lattice.Bundles.html#5011" class="Bound">ℓ</a> <a id="5013" class="Symbol">:</a> <a id="5015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5019" class="Symbol">(</a><a id="5020" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Algebra.Lattice.Bundles.html#5009" class="Bound">c</a> <a id="5027" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5029" href="Algebra.Lattice.Bundles.html#5011" class="Bound">ℓ</a><a id="5030" class="Symbol">))</a> <a id="5033" class="Keyword">where</a>
  <a id="5041" class="Keyword">infixr</a> <a id="5048" class="Number">7</a> <a id="5050" href="Algebra.Lattice.Bundles.html#5212" class="Field Operator">_∧_</a>
  <a id="5056" class="Keyword">infixr</a> <a id="5063" class="Number">6</a> <a id="5065" href="Algebra.Lattice.Bundles.html#5172" class="Field Operator">_∨_</a>
  <a id="5071" class="Keyword">infix</a>  <a id="5078" class="Number">4</a> <a id="5080" href="Algebra.Lattice.Bundles.html#5130" class="Field Operator">_≈_</a>
  <a id="5086" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="5096" href="Algebra.Lattice.Bundles.html#5096" class="Field">Carrier</a>               <a id="5118" class="Symbol">:</a> <a id="5120" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5124" href="Algebra.Lattice.Bundles.html#5009" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="5130" href="Algebra.Lattice.Bundles.html#5130" class="Field Operator">_≈_</a>                   <a id="5152" class="Symbol">:</a> <a id="5154" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5158" href="Algebra.Lattice.Bundles.html#5096" class="Field">Carrier</a> <a id="5166" href="Algebra.Lattice.Bundles.html#5011" class="Bound">ℓ</a>
    <a id="DistributiveLattice._∨_"></a><a id="5172" href="Algebra.Lattice.Bundles.html#5172" class="Field Operator">_∨_</a>                   <a id="5194" class="Symbol">:</a> <a id="5196" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5200" href="Algebra.Lattice.Bundles.html#5096" class="Field">Carrier</a>
    <a id="DistributiveLattice._∧_"></a><a id="5212" href="Algebra.Lattice.Bundles.html#5212" class="Field Operator">_∧_</a>                   <a id="5234" class="Symbol">:</a> <a id="5236" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5240" href="Algebra.Lattice.Bundles.html#5096" class="Field">Carrier</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="5252" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="5274" class="Symbol">:</a> <a id="5276" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="5298" href="Algebra.Lattice.Bundles.html#5130" class="Field Operator">_≈_</a> <a id="5302" href="Algebra.Lattice.Bundles.html#5172" class="Field Operator">_∨_</a> <a id="5306" href="Algebra.Lattice.Bundles.html#5212" class="Field Operator">_∧_</a>

  <a id="5313" class="Keyword">open</a> <a id="5318" href="Algebra.Lattice.Structures.html#4768" class="Module">IsDistributiveLattice</a> <a id="5340" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="5362" class="Keyword">public</a>

  <a id="DistributiveLattice.lattice"></a><a id="5372" href="Algebra.Lattice.Bundles.html#5372" class="Function">lattice</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="5390" class="Symbol">_</a> <a id="5392" class="Symbol">_</a>
  <a id="5396" href="Algebra.Lattice.Bundles.html#5372" class="Function">lattice</a> <a id="5404" class="Symbol">=</a> <a id="5406" class="Keyword">record</a> <a id="5413" class="Symbol">{</a> <a id="5415" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="Algebra.Lattice.Structures.html#4836" class="Function">isLattice</a> <a id="5437" class="Symbol">}</a>

  <a id="5442" class="Keyword">open</a> <a id="5447" href="Algebra.Lattice.Bundles.html#4406" class="Module">Lattice</a> <a id="5455" href="Algebra.Lattice.Bundles.html#5372" class="Function">lattice</a> <a id="5463" class="Keyword">public</a>
    <a id="5474" class="Keyword">using</a>
    <a id="5484" class="Symbol">(</a> <a id="5486" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a><a id="5489" class="Symbol">;</a> <a id="5491" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a><a id="5497" class="Symbol">;</a> <a id="5499" href="Algebra.Lattice.Bundles.html#4681" class="Function">rawLattice</a>
    <a id="5514" class="Symbol">;</a> <a id="5516" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a><a id="5526" class="Symbol">;</a> <a id="5528" href="Algebra.Lattice.Bundles.Raw.html#734" class="Function">∧-rawMagma</a>
    <a id="5543" class="Symbol">)</a>


<a id="5547" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="5554" href="Algebra.Lattice.Bundles.html#5554" class="Record">BooleanAlgebra</a> <a id="5569" href="Algebra.Lattice.Bundles.html#5569" class="Bound">c</a> <a id="5571" href="Algebra.Lattice.Bundles.html#5571" class="Bound">ℓ</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5584" class="Symbol">(</a><a id="5585" href="Algebra.Lattice.Bundles.html#5569" class="Bound">c</a> <a id="5587" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5589" href="Algebra.Lattice.Bundles.html#5571" class="Bound">ℓ</a><a id="5590" class="Symbol">))</a> <a id="5593" class="Keyword">where</a>
  <a id="5601" class="Keyword">infix</a>  <a id="5608" class="Number">8</a> <a id="5610" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬_</a>
  <a id="5615" class="Keyword">infixr</a> <a id="5622" class="Number">7</a> <a id="5624" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
  <a id="5630" class="Keyword">infixr</a> <a id="5637" class="Number">6</a> <a id="5639" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
  <a id="5645" class="Keyword">infix</a>  <a id="5652" class="Number">4</a> <a id="5654" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a>
  <a id="5660" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="5670" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>          <a id="5687" class="Symbol">:</a> <a id="5689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5693" href="Algebra.Lattice.Bundles.html#5569" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="5699" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a>              <a id="5716" class="Symbol">:</a> <a id="5718" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5722" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a> <a id="5730" href="Algebra.Lattice.Bundles.html#5571" class="Bound">ℓ</a>
    <a id="BooleanAlgebra._∨_"></a><a id="5736" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>              <a id="5753" class="Symbol">:</a> <a id="5755" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5759" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="BooleanAlgebra._∧_"></a><a id="5771" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>              <a id="5788" class="Symbol">:</a> <a id="5790" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5794" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="BooleanAlgebra.¬_"></a><a id="5806" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬_</a>               <a id="5823" class="Symbol">:</a> <a id="5825" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5829" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊤"></a><a id="5841" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>                <a id="5858" class="Symbol">:</a> <a id="5860" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊥"></a><a id="5872" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>                <a id="5889" class="Symbol">:</a> <a id="5891" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="5903" href="Algebra.Lattice.Bundles.html#5903" class="Field">isBooleanAlgebra</a> <a id="5920" class="Symbol">:</a> <a id="5922" href="Algebra.Lattice.Structures.html#5413" class="Record">IsBooleanAlgebra</a> <a id="5939" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a> <a id="5943" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="5947" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="5951" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬_</a> <a id="5954" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5956" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>

  <a id="5961" class="Keyword">open</a> <a id="5966" href="Algebra.Lattice.Structures.html#5413" class="Module">IsBooleanAlgebra</a> <a id="5983" href="Algebra.Lattice.Bundles.html#5903" class="Field">isBooleanAlgebra</a> <a id="6000" class="Keyword">public</a>

  <a id="BooleanAlgebra.distributiveLattice"></a><a id="6010" href="Algebra.Lattice.Bundles.html#6010" class="Function">distributiveLattice</a> <a id="6030" class="Symbol">:</a> <a id="6032" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="6052" class="Symbol">_</a> <a id="6054" class="Symbol">_</a>
  <a id="6058" href="Algebra.Lattice.Bundles.html#6010" class="Function">distributiveLattice</a> <a id="6078" class="Symbol">=</a> <a id="6080" class="Keyword">record</a>
    <a id="6091" class="Symbol">{</a> <a id="6093" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="6115" class="Symbol">=</a> <a id="6117" href="Algebra.Lattice.Structures.html#5501" class="Function">isDistributiveLattice</a>
    <a id="6143" class="Symbol">}</a>

  <a id="6148" class="Keyword">open</a> <a id="6153" href="Algebra.Lattice.Bundles.html#4989" class="Module">DistributiveLattice</a> <a id="6173" href="Algebra.Lattice.Bundles.html#6010" class="Function">distributiveLattice</a> <a id="6193" class="Keyword">public</a>
    <a id="6204" class="Keyword">using</a>
    <a id="6214" class="Symbol">(</a> <a id="6216" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a><a id="6219" class="Symbol">;</a> <a id="6221" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a><a id="6227" class="Symbol">;</a> <a id="6229" href="Algebra.Lattice.Bundles.html#4681" class="Function">rawLattice</a>
    <a id="6244" class="Symbol">;</a> <a id="6246" href="Algebra.Lattice.Bundles.Raw.html#658" class="Function">∨-rawMagma</a><a id="6256" class="Symbol">;</a> <a id="6258" href="Algebra.Lattice.Bundles.Raw.html#734" class="Function">∧-rawMagma</a>
    <a id="6273" class="Symbol">;</a> <a id="6275" href="Algebra.Lattice.Bundles.html#5372" class="Function">lattice</a>
    <a id="6287" class="Symbol">)</a>
</pre></body></html>

==> anc/Algebra.Lattice.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="352" class="Keyword">import</a> <a id="359" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="405" class="Symbol">as</a> <a id="408" class="Module">MinOp</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="450" class="Keyword">using</a> <a id="456" class="Symbol">(</a><a id="457" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="470" class="Symbol">)</a>

<a id="473" class="Keyword">module</a> <a id="480" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a>
  <a id="528" class="Symbol">{</a><a id="529" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#529" class="Bound">a</a> <a id="531" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#531" class="Bound">ℓ₁</a> <a id="534" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#534" class="Bound">ℓ₂</a><a id="536" class="Symbol">}</a> <a id="538" class="Symbol">{</a><a id="539" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#539" class="Bound">O</a> <a id="541" class="Symbol">:</a> <a id="543" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="557" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#529" class="Bound">a</a> <a id="559" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#531" class="Bound">ℓ₁</a> <a id="562" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#534" class="Bound">ℓ₂</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">(</a><a id="567" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#567" class="Bound">maxOp</a> <a id="573" class="Symbol">:</a> <a id="575" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="587" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#539" class="Bound">O</a><a id="588" class="Symbol">)</a>
  <a id="592" class="Keyword">where</a>

<a id="599" class="Keyword">private</a>
  <a id="609" class="Keyword">module</a> <a id="Min"></a><a id="616" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#616" class="Module">Min</a> <a id="620" class="Symbol">=</a> <a id="622" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="628" class="Symbol">(</a><a id="629" href="Algebra.Construct.NaturalChoice.Base.html#1660" class="Function">MaxOp⇒MinOp</a> <a id="641" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#567" class="Bound">maxOp</a><a id="646" class="Symbol">)</a>

<a id="649" class="Keyword">open</a> <a id="654" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#616" class="Module">Min</a> <a id="658" class="Keyword">public</a>
  <a id="667" class="Keyword">using</a> <a id="673" class="Symbol">()</a>
  <a id="678" class="Keyword">renaming</a>
  <a id="689" class="Symbol">(</a> <a id="691" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#832" class="Function">⊓-isSemilattice</a>           <a id="717" class="Symbol">to</a>  <a id="721" class="Function">⊔-isSemilattice</a>
  <a id="739" class="Symbol">;</a> <a id="741" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1025" class="Function">⊓-semilattice</a>             <a id="767" class="Symbol">to</a>  <a id="771" class="Function">⊔-semilattice</a>
  <a id="787" class="Symbol">)</a>
</pre></body></html>

==> anc/Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total preorder.</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="438" class="Symbol">)</a>

<a id="441" class="Keyword">module</a> <a id="448" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a>
  <a id="499" class="Symbol">{</a><a id="500" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#500" class="Bound">a</a> <a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₁</a> <a id="505" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#505" class="Bound">ℓ₂</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">{</a><a id="510" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#510" class="Bound">O</a> <a id="512" class="Symbol">:</a> <a id="514" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="528" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#500" class="Bound">a</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₁</a> <a id="533" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#505" class="Bound">ℓ₂</a><a id="535" class="Symbol">}</a>
  <a id="539" class="Symbol">(</a><a id="540" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#540" class="Bound">minOp</a> <a id="546" class="Symbol">:</a> <a id="548" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="560" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#510" class="Bound">O</a><a id="561" class="Symbol">)</a>
  <a id="565" class="Symbol">(</a><a id="566" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#566" class="Bound">maxOp</a> <a id="572" class="Symbol">:</a> <a id="574" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="586" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#510" class="Bound">O</a><a id="587" class="Symbol">)</a>
  <a id="591" class="Keyword">where</a>

<a id="598" class="Keyword">open</a> <a id="603" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="617" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#510" class="Bound">O</a>
<a id="619" class="Keyword">open</a> <a id="624" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Module">MinOperator</a> <a id="636" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#540" class="Bound">minOp</a>
<a id="642" class="Keyword">open</a> <a id="647" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Module">MaxOperator</a> <a id="659" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#566" class="Bound">maxOp</a>

<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="705" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="762" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#540" class="Bound">minOp</a> <a id="768" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#566" class="Bound">maxOp</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="821" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a>

<a id="831" class="Comment">------------------------------------------------------------------------</a>
<a id="904" class="Comment">-- Re-export properties of individual operators</a>

<a id="953" class="Keyword">open</a> <a id="958" class="Keyword">import</a> <a id="965" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="1011" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#540" class="Bound">minOp</a> <a id="1017" class="Keyword">public</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a> <a id="1082" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#566" class="Bound">maxOp</a> <a id="1088" class="Keyword">public</a>

<a id="1096" class="Comment">------------------------------------------------------------------------</a>
<a id="1169" class="Comment">-- Structures</a>

<a id="⊔-⊓-isLattice"></a><a id="1184" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1184" class="Function">⊔-⊓-isLattice</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="1210" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="1214" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="1218" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1184" class="Function">⊔-⊓-isLattice</a> <a id="1232" class="Symbol">=</a> <a id="1234" class="Keyword">record</a>
  <a id="1243" class="Symbol">{</a> <a id="1245" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
  <a id="1277" class="Symbol">;</a> <a id="1279" href="Algebra.Lattice.Structures.html#4113" class="Field">∨-comm</a>        <a id="1293" class="Symbol">=</a> <a id="1295" href="Algebra.Construct.NaturalChoice.MaxOp.html#1204" class="Function">⊔-comm</a>
  <a id="1304" class="Symbol">;</a> <a id="1306" href="Algebra.Lattice.Structures.html#4147" class="Field">∨-assoc</a>       <a id="1320" class="Symbol">=</a> <a id="1322" href="Algebra.Construct.NaturalChoice.MaxOp.html#1175" class="Function">⊔-assoc</a>
  <a id="1332" class="Symbol">;</a> <a id="1334" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a>        <a id="1348" class="Symbol">=</a> <a id="1350" href="Algebra.Construct.NaturalChoice.MaxOp.html#1034" class="Function">⊔-cong</a>
  <a id="1359" class="Symbol">;</a> <a id="1361" href="Algebra.Lattice.Structures.html#4214" class="Field">∧-comm</a>        <a id="1375" class="Symbol">=</a> <a id="1377" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>
  <a id="1386" class="Symbol">;</a> <a id="1388" href="Algebra.Lattice.Structures.html#4248" class="Field">∧-assoc</a>       <a id="1402" class="Symbol">=</a> <a id="1404" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>
  <a id="1414" class="Symbol">;</a> <a id="1416" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a>        <a id="1430" class="Symbol">=</a> <a id="1432" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a>
  <a id="1441" class="Symbol">;</a> <a id="1443" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>    <a id="1457" class="Symbol">=</a> <a id="1459" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3369" class="Function">⊔-⊓-absorptive</a>
  <a id="1476" class="Symbol">}</a>

<a id="⊓-⊔-isLattice"></a><a id="1479" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1479" class="Function">⊓-⊔-isLattice</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="1505" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="1509" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="1513" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1479" class="Function">⊓-⊔-isLattice</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Keyword">record</a>
  <a id="1538" class="Symbol">{</a> <a id="1540" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
  <a id="1572" class="Symbol">;</a> <a id="1574" href="Algebra.Lattice.Structures.html#4113" class="Field">∨-comm</a>        <a id="1588" class="Symbol">=</a> <a id="1590" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>
  <a id="1599" class="Symbol">;</a> <a id="1601" href="Algebra.Lattice.Structures.html#4147" class="Field">∨-assoc</a>       <a id="1615" class="Symbol">=</a> <a id="1617" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>
  <a id="1627" class="Symbol">;</a> <a id="1629" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a>        <a id="1643" class="Symbol">=</a> <a id="1645" href="Algebra.Construct.NaturalChoice.MinOp.html#2418" class="Function">⊓-cong</a>
  <a id="1654" class="Symbol">;</a> <a id="1656" href="Algebra.Lattice.Structures.html#4214" class="Field">∧-comm</a>        <a id="1670" class="Symbol">=</a> <a id="1672" href="Algebra.Construct.NaturalChoice.MaxOp.html#1204" class="Function">⊔-comm</a>
  <a id="1681" class="Symbol">;</a> <a id="1683" href="Algebra.Lattice.Structures.html#4248" class="Field">∧-assoc</a>       <a id="1697" class="Symbol">=</a> <a id="1699" href="Algebra.Construct.NaturalChoice.MaxOp.html#1175" class="Function">⊔-assoc</a>
  <a id="1709" class="Symbol">;</a> <a id="1711" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a>        <a id="1725" class="Symbol">=</a> <a id="1727" href="Algebra.Construct.NaturalChoice.MaxOp.html#1034" class="Function">⊔-cong</a>
  <a id="1736" class="Symbol">;</a> <a id="1738" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>    <a id="1752" class="Symbol">=</a> <a id="1754" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3449" class="Function">⊓-⊔-absorptive</a>
  <a id="1771" class="Symbol">}</a>

<a id="⊓-⊔-isDistributiveLattice"></a><a id="1774" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1774" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="1824" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a> <a id="1828" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a>
<a id="1832" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1774" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1858" class="Symbol">=</a> <a id="1860" class="Keyword">record</a>
  <a id="1869" class="Symbol">{</a> <a id="1871" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a>    <a id="1884" class="Symbol">=</a> <a id="1886" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1479" class="Function">⊓-⊔-isLattice</a>
  <a id="1902" class="Symbol">;</a> <a id="1904" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a>  <a id="1917" class="Symbol">=</a> <a id="1919" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a>
  <a id="1933" class="Symbol">;</a> <a id="1935" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a>  <a id="1948" class="Symbol">=</a> <a id="1950" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2658" class="Function">⊔-distrib-⊓</a>
  <a id="1964" class="Symbol">}</a>

<a id="⊔-⊓-isDistributiveLattice"></a><a id="1967" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1967" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="2017" href="Algebra.Construct.NaturalChoice.Base.html#1266" class="Field Operator">_⊔_</a> <a id="2021" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Function Operator">_⊓_</a>
<a id="2025" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1967" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2051" class="Symbol">=</a> <a id="2053" class="Keyword">record</a>
  <a id="2062" class="Symbol">{</a> <a id="2064" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a>    <a id="2077" class="Symbol">=</a> <a id="2079" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1184" class="Function">⊔-⊓-isLattice</a>
  <a id="2095" class="Symbol">;</a> <a id="2097" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a>  <a id="2110" class="Symbol">=</a> <a id="2112" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2658" class="Function">⊔-distrib-⊓</a>
  <a id="2126" class="Symbol">;</a> <a id="2128" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a>  <a id="2141" class="Symbol">=</a> <a id="2143" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a>
  <a id="2157" class="Symbol">}</a>

<a id="2160" class="Comment">------------------------------------------------------------------------</a>
<a id="2233" class="Comment">-- Bundles</a>

<a id="⊔-⊓-lattice"></a><a id="2245" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2245" class="Function">⊔-⊓-lattice</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="2267" class="Symbol">_</a> <a id="2269" class="Symbol">_</a>
<a id="2271" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2245" class="Function">⊔-⊓-lattice</a> <a id="2283" class="Symbol">=</a> <a id="2285" class="Keyword">record</a>
  <a id="2294" class="Symbol">{</a> <a id="2296" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1184" class="Function">⊔-⊓-isLattice</a>
  <a id="2324" class="Symbol">}</a>

<a id="⊓-⊔-lattice"></a><a id="2327" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2327" class="Function">⊓-⊔-lattice</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="2349" class="Symbol">_</a> <a id="2351" class="Symbol">_</a>
<a id="2353" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2327" class="Function">⊓-⊔-lattice</a> <a id="2365" class="Symbol">=</a> <a id="2367" class="Keyword">record</a>
  <a id="2376" class="Symbol">{</a> <a id="2378" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1479" class="Function">⊓-⊔-isLattice</a>
  <a id="2406" class="Symbol">}</a>

<a id="⊔-⊓-distributiveLattice"></a><a id="2409" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2409" class="Function">⊔-⊓-distributiveLattice</a> <a id="2433" class="Symbol">:</a> <a id="2435" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="2455" class="Symbol">_</a> <a id="2457" class="Symbol">_</a>
<a id="2459" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2409" class="Function">⊔-⊓-distributiveLattice</a> <a id="2483" class="Symbol">=</a> <a id="2485" class="Keyword">record</a>
  <a id="2494" class="Symbol">{</a> <a id="2496" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1967" class="Function">⊔-⊓-isDistributiveLattice</a>
  <a id="2548" class="Symbol">}</a>

<a id="⊓-⊔-distributiveLattice"></a><a id="2551" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2551" class="Function">⊓-⊔-distributiveLattice</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="2597" class="Symbol">_</a> <a id="2599" class="Symbol">_</a>
<a id="2601" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2551" class="Function">⊓-⊔-distributiveLattice</a> <a id="2625" class="Symbol">=</a> <a id="2627" class="Keyword">record</a>
  <a id="2636" class="Symbol">{</a> <a id="2638" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="2660" class="Symbol">=</a> <a id="2662" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1774" class="Function">⊓-⊔-isDistributiveLattice</a>
  <a id="2690" class="Symbol">}</a>
</pre></body></html>

==> anc/Algebra.Lattice.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Construct.NaturalChoice.MinOp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="472" class="Symbol">)</a>

<a id="475" class="Keyword">module</a> <a id="482" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a>
  <a id="530" class="Symbol">{</a><a id="531" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#531" class="Bound">a</a> <a id="533" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#533" class="Bound">ℓ₁</a> <a id="536" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#536" class="Bound">ℓ₂</a><a id="538" class="Symbol">}</a> <a id="540" class="Symbol">{</a><a id="541" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#541" class="Bound">O</a> <a id="543" class="Symbol">:</a> <a id="545" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="559" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#531" class="Bound">a</a> <a id="561" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#533" class="Bound">ℓ₁</a> <a id="564" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#536" class="Bound">ℓ₂</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">(</a><a id="569" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#569" class="Bound">minOp</a> <a id="575" class="Symbol">:</a> <a id="577" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="589" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#541" class="Bound">O</a><a id="590" class="Symbol">)</a> <a id="592" class="Keyword">where</a>

<a id="599" class="Keyword">open</a> <a id="604" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="618" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#541" class="Bound">O</a>
<a id="620" class="Keyword">open</a> <a id="625" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Module">MinOperator</a> <a id="637" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#569" class="Bound">minOp</a>

<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="683" href="Relation.Binary.Bundles.html#2954" class="Function Operator">_≈_</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="737" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#569" class="Bound">minOp</a>

<a id="744" class="Comment">------------------------------------------------------------------------</a>
<a id="817" class="Comment">-- Structures</a>

<a id="⊓-isSemilattice"></a><a id="832" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#832" class="Function">⊓-isSemilattice</a> <a id="848" class="Symbol">:</a> <a id="850" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="864" href="Algebra.Construct.NaturalChoice.Base.html#1065" class="Field Operator">_⊓_</a>
<a id="868" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#832" class="Function">⊓-isSemilattice</a> <a id="884" class="Symbol">=</a> <a id="886" class="Keyword">record</a>
  <a id="895" class="Symbol">{</a> <a id="897" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="904" class="Symbol">=</a> <a id="906" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a>
  <a id="917" class="Symbol">;</a> <a id="919" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="926" class="Symbol">=</a> <a id="928" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>
  <a id="937" class="Symbol">}</a>

<a id="940" class="Comment">------------------------------------------------------------------------</a>
<a id="1013" class="Comment">-- Bundles</a>

<a id="⊓-semilattice"></a><a id="1025" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1025" class="Function">⊓-semilattice</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="1053" class="Symbol">_</a> <a id="1055" class="Symbol">_</a>
<a id="1057" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1025" class="Function">⊓-semilattice</a> <a id="1071" class="Symbol">=</a> <a id="1073" class="Keyword">record</a>
  <a id="1082" class="Symbol">{</a> <a id="1084" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#832" class="Function">⊓-isSemilattice</a>
  <a id="1118" class="Symbol">}</a>
</pre></body></html>

==> anc/Algebra.Lattice.Properties.BooleanAlgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.BooleanAlgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of Boolean algebras</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>

<a id="311" class="Keyword">module</a> <a id="318" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a>
  <a id="362" class="Symbol">{</a><a id="363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a> <a id="373" class="Symbol">:</a> <a id="375" href="Algebra.Lattice.Bundles.html#5554" class="Record">BooleanAlgebra</a> <a id="390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="395" class="Symbol">)</a>
  <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" href="Algebra.Lattice.Bundles.html#5554" class="Module">BooleanAlgebra</a> <a id="426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">DistribLatticeProperties</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="567" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="603" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="647" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="721" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">_≈_</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="770" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a>
<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="Function.Base.html" class="Module">Function.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Function.Base.html#704" class="Function">id</a><a id="812" class="Symbol">;</a> <a id="814" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="817" class="Symbol">;</a> <a id="819" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="855" class="Keyword">using</a> <a id="861" class="Symbol">(</a><a id="862" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="865" class="Symbol">;</a> <a id="867" class="Keyword">module</a> <a id="874" href="Function.Bundles.html#4752" class="Module">Equivalence</a><a id="885" class="Symbol">)</a>
<a id="887" class="Keyword">open</a> <a id="892" class="Keyword">import</a> <a id="899" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="917" class="Keyword">using</a> <a id="923" class="Symbol">(</a><a id="924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="927" class="Symbol">)</a>

<a id="930" class="Comment">------------------------------------------------------------------------</a>
<a id="1003" class="Comment">-- Export properties from distributive lattices</a>

<a id="1052" class="Keyword">open</a> <a id="1057" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">DistribLatticeProperties</a> <a id="1082" href="Algebra.Lattice.Bundles.html#6010" class="Function">distributiveLattice</a> <a id="1102" class="Keyword">public</a>

<a id="1110" class="Comment">------------------------------------------------------------------------</a>
<a id="1183" class="Comment">-- The dual construction is also a boolean algebra</a>

<a id="∧-∨-isBooleanAlgebra"></a><a id="1235" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1235" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Algebra.Lattice.Structures.html#5413" class="Record">IsBooleanAlgebra</a> <a id="1275" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="1279" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="1283" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬_</a> <a id="1286" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="1288" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="1290" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1235" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1311" class="Symbol">=</a> <a id="1313" class="Keyword">record</a>
  <a id="1322" class="Symbol">{</a> <a id="1324" href="Algebra.Lattice.Structures.html#5501" class="Field">isDistributiveLattice</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Algebra.Lattice.Properties.DistributiveLattice.html#901" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1376" class="Symbol">;</a> <a id="1378" href="Algebra.Lattice.Structures.html#5555" class="Field">∨-complement</a>          <a id="1400" class="Symbol">=</a> <a id="1402" href="Algebra.Lattice.Structures.html#5597" class="Function">∧-complement</a>
  <a id="1417" class="Symbol">;</a> <a id="1419" href="Algebra.Lattice.Structures.html#5597" class="Field">∧-complement</a>          <a id="1441" class="Symbol">=</a> <a id="1443" href="Algebra.Lattice.Structures.html#5555" class="Function">∨-complement</a>
  <a id="1458" class="Symbol">;</a> <a id="1460" href="Algebra.Lattice.Structures.html#5639" class="Field">¬-cong</a>                <a id="1482" class="Symbol">=</a> <a id="1484" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a>
  <a id="1493" class="Symbol">}</a>

<a id="∧-∨-booleanAlgebra"></a><a id="1496" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1496" class="Function">∧-∨-booleanAlgebra</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Algebra.Lattice.Bundles.html#5554" class="Record">BooleanAlgebra</a> <a id="1532" class="Symbol">_</a> <a id="1534" class="Symbol">_</a>
<a id="1536" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1496" class="Function">∧-∨-booleanAlgebra</a> <a id="1555" class="Symbol">=</a> <a id="1557" class="Keyword">record</a>
  <a id="1566" class="Symbol">{</a> <a id="1568" href="Algebra.Lattice.Bundles.html#5903" class="Field">isBooleanAlgebra</a> <a id="1585" class="Symbol">=</a> <a id="1587" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1235" class="Function">∧-∨-isBooleanAlgebra</a>
  <a id="1610" class="Symbol">}</a>

<a id="1613" class="Comment">------------------------------------------------------------------------</a>
<a id="1686" class="Comment">-- (∨, ∧, ⊥, ⊤) and (∧, ∨, ⊤, ⊥) are commutative semirings</a>

<a id="∧-identityʳ"></a><a id="1746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1774" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="1776" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="1780" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="1792" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a> <a id="1806" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="1808" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>          <a id="1819" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1822" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="1850" class="Symbol">_))</a> <a id="1854" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1858" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a> <a id="1860" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a> <a id="1865" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="1867" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="1869" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a><a id="1870" class="Symbol">)</a>  <a id="1873" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1876" href="Algebra.Lattice.Structures.html#4454" class="Function">∧-absorbs-∨</a> <a id="1888" class="Symbol">_</a> <a id="1890" class="Symbol">_</a> <a id="1892" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1792" class="Bound">x</a>              <a id="1911" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∧-identityˡ"></a><a id="1914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1941" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="1943" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="1947" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a> <a id="1974" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="1981" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a>

<a id="∧-identity"></a><a id="1994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1994" class="Function">∧-identity</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2016" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="2018" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="2022" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1994" class="Function">∧-identity</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="2047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a>

<a id="∨-identityʳ"></a><a id="2062" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="2090" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2092" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
<a id="2096" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a> <a id="2108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a> <a id="2122" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2124" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>          <a id="2135" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2138" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="2146" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2148" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="2167" class="Symbol">_)</a> <a id="2170" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a> <a id="2176" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a> <a id="2180" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2182" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2184" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a>    <a id="2189" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2192" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="2204" class="Symbol">_</a> <a id="2206" class="Symbol">_</a> <a id="2208" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2212" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2108" class="Bound">x</a>              <a id="2227" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∨-identityˡ"></a><a id="2230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="2257" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2259" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
<a id="2263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Algebra.Consequences.Setoid.html#4478" class="Function">comm∧idʳ⇒idˡ</a> <a id="2290" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="2297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a>

<a id="∨-identity"></a><a id="2310" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2310" class="Function">∨-identity</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2332" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2334" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
<a id="2338" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2310" class="Function">∨-identity</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="2363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a>

<a id="∧-zeroʳ"></a><a id="2378" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2398" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2400" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="2404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="2412" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2424" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2426" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2428" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>          <a id="2439" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2442" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="2465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a><a id="2466" class="Symbol">)</a> <a id="2468" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2472" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2474" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>  <a id="2477" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a>  <a id="2480" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2482" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2484" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a>  <a id="2487" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2490" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="2498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2500" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2505" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a><a id="2506" class="Symbol">)</a> <a id="2508" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2512" class="Symbol">(</a><a id="2513" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2515" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a><a id="2518" class="Symbol">)</a> <a id="2520" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2522" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a>  <a id="2527" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2531" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="2547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a><a id="2548" class="Symbol">)</a> <a id="2550" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a>       <a id="2562" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="2564" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a>  <a id="2569" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2573" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="2587" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2412" class="Bound">x</a> <a id="2589" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2593" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>              <a id="2608" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∧-zeroˡ"></a><a id="2611" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2611" class="Function">∧-zeroˡ</a> <a id="2619" class="Symbol">:</a> <a id="2621" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2630" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2632" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="2636" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2611" class="Function">∧-zeroˡ</a> <a id="2644" class="Symbol">=</a> <a id="2646" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="2659" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="2666" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a>

<a id="∧-zero"></a><a id="2675" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2675" class="Function">∧-zero</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2689" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="2691" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a>
<a id="2695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2675" class="Function">∧-zero</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2611" class="Function">∧-zeroˡ</a> <a id="2712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2714" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a>

<a id="∨-zeroʳ"></a><a id="2723" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a> <a id="2731" class="Symbol">:</a> <a id="2733" class="Symbol">∀</a> <a id="2735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2735" class="Bound">x</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2735" class="Bound">x</a> <a id="2741" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2743" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="2745" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="2747" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="2749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a> <a id="2757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2771" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2773" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>          <a id="2784" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2787" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="2810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2819" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a>  <a id="2822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a>  <a id="2825" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2827" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2829" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a>  <a id="2832" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2835" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="2843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2850" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a><a id="2851" class="Symbol">)</a> <a id="2853" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2857" class="Symbol">(</a><a id="2858" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2860" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a><a id="2863" class="Symbol">)</a> <a id="2865" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2867" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2869" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a>  <a id="2872" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2875" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Algebra.Lattice.Properties.Lattice.html#1877" class="Function">∨-idem</a> <a id="2891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a><a id="2892" class="Symbol">)</a> <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2898" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a>       <a id="2906" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="2908" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="2910" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a>  <a id="2913" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2916" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="2930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2757" class="Bound">x</a> <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2936" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>              <a id="2951" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∨-zeroˡ"></a><a id="2954" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2954" class="Function">∨-zeroˡ</a> <a id="2962" class="Symbol">:</a> <a id="2964" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2973" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="2975" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
<a id="2979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2954" class="Function">∨-zeroˡ</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Algebra.Consequences.Setoid.html#4953" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="3002" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="3009" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a>

<a id="∨-zero"></a><a id="3018" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3018" class="Function">∨-zero</a> <a id="3025" class="Symbol">:</a> <a id="3027" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="3032" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="3034" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a>
<a id="3038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3018" class="Function">∨-zero</a> <a id="3045" class="Symbol">=</a> <a id="3047" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2954" class="Function">∨-zeroˡ</a> <a id="3055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a>

<a id="∨-⊥-isMonoid"></a><a id="3066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3066" class="Function">∨-⊥-isMonoid</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="3090" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="3094" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
<a id="3096" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3066" class="Function">∨-⊥-isMonoid</a> <a id="3109" class="Symbol">=</a> <a id="3111" class="Keyword">record</a>
  <a id="3120" class="Symbol">{</a> <a id="3122" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="Algebra.Lattice.Properties.Lattice.html#2115" class="Function">∨-isSemigroup</a>
  <a id="3152" class="Symbol">;</a> <a id="3154" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="3166" class="Symbol">=</a> <a id="3168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2310" class="Function">∨-identity</a>
  <a id="3181" class="Symbol">}</a>

<a id="∧-⊤-isMonoid"></a><a id="3184" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3184" class="Function">∧-⊤-isMonoid</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="3208" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="3212" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="3214" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3184" class="Function">∧-⊤-isMonoid</a> <a id="3227" class="Symbol">=</a> <a id="3229" class="Keyword">record</a>
  <a id="3238" class="Symbol">{</a> <a id="3240" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Algebra.Lattice.Properties.Lattice.html#1156" class="Function">∧-isSemigroup</a>
  <a id="3270" class="Symbol">;</a> <a id="3272" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="3284" class="Symbol">=</a> <a id="3286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1994" class="Function">∧-identity</a>
  <a id="3299" class="Symbol">}</a>

<a id="∨-⊥-isCommutativeMonoid"></a><a id="3302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3302" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3326" class="Symbol">:</a> <a id="3328" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="3348" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="3352" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
<a id="3354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3302" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3378" class="Symbol">=</a> <a id="3380" class="Keyword">record</a>
  <a id="3389" class="Symbol">{</a> <a id="3391" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3066" class="Function">∨-⊥-isMonoid</a>
  <a id="3417" class="Symbol">;</a> <a id="3419" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="3428" class="Symbol">=</a> <a id="3430" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a>
  <a id="3439" class="Symbol">}</a>

<a id="∧-⊤-isCommutativeMonoid"></a><a id="3442" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3442" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3466" class="Symbol">:</a> <a id="3468" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="3488" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="3492" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="3494" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3442" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3518" class="Symbol">=</a> <a id="3520" class="Keyword">record</a>
  <a id="3529" class="Symbol">{</a> <a id="3531" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="3540" class="Symbol">=</a> <a id="3542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3184" class="Function">∧-⊤-isMonoid</a>
  <a id="3557" class="Symbol">;</a> <a id="3559" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="3568" class="Symbol">=</a> <a id="3570" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a>
  <a id="3579" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="3582" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3582" class="Function">∨-∧-isSemiring</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="3610" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="3614" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="3618" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="3620" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="3622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3582" class="Function">∨-∧-isSemiring</a> <a id="3637" class="Symbol">=</a> <a id="3639" class="Keyword">record</a>
  <a id="3648" class="Symbol">{</a> <a id="3650" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="3684" class="Symbol">=</a> <a id="3686" class="Keyword">record</a>
    <a id="3697" class="Symbol">{</a> <a id="3699" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3302" class="Function">∨-⊥-isCommutativeMonoid</a>
    <a id="3751" class="Symbol">;</a> <a id="3753" href="Algebra.Structures.html#11190" class="Field">*-cong</a> <a id="3760" class="Symbol">=</a> <a id="3762" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a>
    <a id="3773" class="Symbol">;</a> <a id="3775" href="Algebra.Structures.html#11231" class="Field">*-assoc</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a>
    <a id="3797" class="Symbol">;</a> <a id="3799" href="Algebra.Structures.html#11273" class="Field">*-identity</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1994" class="Function">∧-identity</a>
    <a id="3827" class="Symbol">;</a> <a id="3829" href="Algebra.Structures.html#11315" class="Field">distrib</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Algebra.Lattice.Structures.html#4906" class="Function">∧-distrib-∨</a>
    <a id="3855" class="Symbol">}</a>
  <a id="3859" class="Symbol">;</a> <a id="3861" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="3866" class="Symbol">=</a> <a id="3868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2675" class="Function">∧-zero</a>
  <a id="3877" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="3880" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3880" class="Function">∧-∨-isSemiring</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="3908" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="3912" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="3916" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="3918" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
<a id="3920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3880" class="Function">∧-∨-isSemiring</a> <a id="3935" class="Symbol">=</a> <a id="3937" class="Keyword">record</a>
  <a id="3946" class="Symbol">{</a> <a id="3948" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="3982" class="Symbol">=</a> <a id="3984" class="Keyword">record</a>
    <a id="3995" class="Symbol">{</a> <a id="3997" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="4019" class="Symbol">=</a> <a id="4021" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3442" class="Function">∧-⊤-isCommutativeMonoid</a>
    <a id="4049" class="Symbol">;</a> <a id="4051" href="Algebra.Structures.html#11190" class="Field">*-cong</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a>
    <a id="4071" class="Symbol">;</a> <a id="4073" href="Algebra.Structures.html#11231" class="Field">*-assoc</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a>
    <a id="4095" class="Symbol">;</a> <a id="4097" href="Algebra.Structures.html#11273" class="Field">*-identity</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2310" class="Function">∨-identity</a>
    <a id="4125" class="Symbol">;</a> <a id="4127" href="Algebra.Structures.html#11315" class="Field">distrib</a> <a id="4135" class="Symbol">=</a> <a id="4137" href="Algebra.Lattice.Structures.html#4868" class="Function">∨-distrib-∧</a>
    <a id="4153" class="Symbol">}</a>
  <a id="4157" class="Symbol">;</a> <a id="4159" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="4164" class="Symbol">=</a> <a id="4166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3018" class="Function">∨-zero</a>
  <a id="4175" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="4178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4178" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="4228" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="4232" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="4236" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="4238" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="4240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4178" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4266" class="Symbol">=</a> <a id="4268" class="Keyword">record</a>
  <a id="4277" class="Symbol">{</a> <a id="4279" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="4290" class="Symbol">=</a> <a id="4292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3582" class="Function">∨-∧-isSemiring</a>
  <a id="4309" class="Symbol">;</a> <a id="4311" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="4318" class="Symbol">=</a> <a id="4320" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a>
  <a id="4329" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="4332" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4332" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="4382" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="4386" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">_∨_</a> <a id="4390" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="4392" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
<a id="4394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4332" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4420" class="Symbol">=</a> <a id="4422" class="Keyword">record</a>
  <a id="4431" class="Symbol">{</a> <a id="4433" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3880" class="Function">∧-∨-isSemiring</a>
  <a id="4463" class="Symbol">;</a> <a id="4465" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="4472" class="Symbol">=</a> <a id="4474" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a>
  <a id="4483" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="4486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4486" class="Function">∨-∧-commutativeSemiring</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="4532" class="Symbol">_</a> <a id="4534" class="Symbol">_</a>
<a id="4536" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4486" class="Function">∨-∧-commutativeSemiring</a> <a id="4560" class="Symbol">=</a> <a id="4562" class="Keyword">record</a>
  <a id="4571" class="Symbol">{</a> <a id="4573" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4178" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="4625" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="4628" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4628" class="Function">∧-∨-commutativeSemiring</a> <a id="4652" class="Symbol">:</a> <a id="4654" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="4674" class="Symbol">_</a> <a id="4676" class="Symbol">_</a>
<a id="4678" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4628" class="Function">∧-∨-commutativeSemiring</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
  <a id="4713" class="Symbol">{</a> <a id="4715" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4332" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="4767" class="Symbol">}</a>

<a id="4770" class="Comment">------------------------------------------------------------------------</a>
<a id="4843" class="Comment">-- Some other properties</a>

<a id="4869" class="Comment">-- I took the statement of this lemma (called Uniqueness of</a>
<a id="4929" class="Comment">-- Complements) from some course notes, &quot;Boolean Algebra&quot;, written</a>
<a id="4996" class="Comment">-- by Gert Smolka.</a>

<a id="5016" class="Keyword">private</a>
  <a id="lemma"></a><a id="5026" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5032" class="Symbol">:</a> <a id="5034" class="Symbol">∀</a> <a id="5036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5036" class="Bound">x</a> <a id="5038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5038" class="Bound">y</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5036" class="Bound">x</a> <a id="5044" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5038" class="Bound">y</a> <a id="5048" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5050" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5036" class="Bound">x</a> <a id="5056" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5038" class="Bound">y</a> <a id="5060" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5062" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5068" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5036" class="Bound">x</a> <a id="5070" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5072" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5038" class="Bound">y</a>
  <a id="5076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a> <a id="5086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5086" class="Bound">x∧y=⊥</a> <a id="5092" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5092" class="Bound">x∨y=⊤</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5110" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a>                <a id="5129" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="5132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="5144" class="Symbol">_</a> <a id="5146" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="5152" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5156" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5158" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>            <a id="5171" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="5174" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="5182" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5092" class="Bound">x∨y=⊤</a> <a id="5188" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="5194" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5198" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5203" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5205" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a><a id="5206" class="Symbol">)</a>      <a id="5213" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="5217" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="5230" class="Symbol">_</a> <a id="5232" class="Symbol">_</a> <a id="5234" class="Symbol">_</a> <a id="5236" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5242" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5246" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5248" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5250" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5252" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5256" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>  <a id="5261" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="5265" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="5273" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5275" href="Algebra.Lattice.Structures.html#5887" class="Function">∧-complementˡ</a> <a id="5289" class="Symbol">_</a> <a id="5291" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5297" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="5299" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5301" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5305" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5307" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>        <a id="5316" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="5319" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="5327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5086" class="Bound">x∧y=⊥</a> <a id="5333" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="5339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5341" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a> <a id="5345" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5347" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5349" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5351" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5353" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>    <a id="5358" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="5361" href="Algebra.Lattice.Structures.html#5200" class="Function">∧-distribʳ-∨</a> <a id="5374" class="Symbol">_</a> <a id="5376" class="Symbol">_</a> <a id="5378" class="Symbol">_</a> <a id="5380" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="5386" class="Symbol">(</a><a id="5387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a> <a id="5389" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5391" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5082" class="Bound">x</a><a id="5394" class="Symbol">)</a> <a id="5396" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5398" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>      <a id="5405" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="5409" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="5417" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5419" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="5433" class="Symbol">_</a> <a id="5435" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5441" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5443" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>              <a id="5460" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="5464" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="5476" class="Symbol">_</a> <a id="5478" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5484" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5084" class="Bound">y</a>                  <a id="5503" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⊥≉⊤"></a><a id="5506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5506" class="Function">⊥≉⊤</a> <a id="5510" class="Symbol">:</a> <a id="5512" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5514" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="5516" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5518" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
<a id="5520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5506" class="Function">⊥≉⊤</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5532" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="5534" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5536" class="Symbol">(</a><a id="5537" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="5549" class="Symbol">_)</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a> <a id="5561" class="Symbol">_)</a>

<a id="⊤≉⊥"></a><a id="5565" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5565" class="Function">⊤≉⊥</a> <a id="5569" class="Symbol">:</a> <a id="5571" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5573" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5575" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5577" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
<a id="5579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5565" class="Function">⊤≉⊥</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5591" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="5593" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="5595" class="Symbol">(</a><a id="5596" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="5604" class="Symbol">_)</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a> <a id="5620" class="Symbol">_)</a>

<a id="¬-involutive"></a><a id="5624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="5637" class="Symbol">:</a> <a id="5639" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="5650" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬_</a>
<a id="5653" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="5666" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5666" class="Bound">x</a> <a id="5668" class="Symbol">=</a> <a id="5670" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5676" class="Symbol">(</a><a id="5677" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5679" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5666" class="Bound">x</a><a id="5680" class="Symbol">)</a> <a id="5682" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5666" class="Bound">x</a> <a id="5684" class="Symbol">(</a><a id="5685" href="Algebra.Lattice.Structures.html#5887" class="Function">∧-complementˡ</a> <a id="5699" class="Symbol">_)</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="5717" class="Symbol">_)</a>

<a id="deMorgan₁"></a><a id="5721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="5731" class="Symbol">:</a> <a id="5733" class="Symbol">∀</a> <a id="5735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a> <a id="5737" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5737" class="Bound">y</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a> <a id="5746" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5737" class="Bound">y</a><a id="5749" class="Symbol">)</a> <a id="5751" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="5753" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5755" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5735" class="Bound">x</a> <a id="5757" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5759" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5761" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5737" class="Bound">y</a>
<a id="5763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="5773" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5775" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5026" class="Function">lemma</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5788" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5796" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5798" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5800" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5802" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5803" class="Symbol">)</a> <a id="5805" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5825" class="Function">lem₁</a> <a id="5810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6600" class="Function">lem₂</a>
  <a id="5817" class="Keyword">where</a>
  <a id="5825" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5825" class="Function">lem₁</a> <a id="5830" class="Symbol">=</a> <a id="5832" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5842" class="Symbol">(</a><a id="5843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5845" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5847" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5855" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5857" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5859" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5862" class="Symbol">)</a>          <a id="5873" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5876" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="5889" class="Symbol">_</a> <a id="5891" class="Symbol">_</a> <a id="5893" class="Symbol">_</a> <a id="5895" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5901" class="Symbol">(</a><a id="5902" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5904" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5906" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5907" class="Symbol">)</a> <a id="5909" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5911" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5913" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5915" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5920" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5922" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5923" class="Symbol">)</a> <a id="5925" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5927" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5929" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a>  <a id="5932" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5935" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="5943" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5945" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="5953" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5955" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="5962" class="Symbol">_</a> <a id="5964" class="Symbol">_</a> <a id="5966" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5972" class="Symbol">(</a><a id="5973" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="5975" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5982" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="5984" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5986" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="5991" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="5994" class="Symbol">)</a> <a id="5996" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="5998" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a>  <a id="6003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6006" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="6014" class="Symbol">_</a> <a id="6016" class="Symbol">_</a> <a id="6018" class="Symbol">_</a> <a id="6020" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6022" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="6029" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="6031" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="6039" class="Symbol">_</a> <a id="6041" class="Symbol">_</a> <a id="6043" class="Symbol">_</a> <a id="6045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6051" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6053" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6058" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6060" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6062" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="6063" class="Symbol">)</a> <a id="6065" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6069" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6074" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6076" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6078" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6079" class="Symbol">)</a>  <a id="6082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6085" class="Symbol">(</a><a id="6086" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="6094" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6096" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="6110" class="Symbol">_)</a> <a id="6113" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6115" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="6122" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                      <a id="6162" class="Symbol">(</a><a id="6163" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="6171" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6173" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="6187" class="Symbol">_)</a> <a id="6190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6196" class="Symbol">(</a><a id="6197" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6199" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6201" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a><a id="6202" class="Symbol">)</a> <a id="6204" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6209" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6211" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a><a id="6212" class="Symbol">)</a>              <a id="6227" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="6238" class="Symbol">_</a> <a id="6240" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6242" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="6249" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="6251" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="6259" class="Symbol">_</a> <a id="6261" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6267" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="6269" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6271" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>                          <a id="6298" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6301" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2062" class="Function">∨-identityʳ</a> <a id="6313" class="Symbol">_</a> <a id="6315" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6321" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>                              <a id="6352" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6357" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6357" class="Function">lem₃</a> <a id="6362" class="Symbol">=</a> <a id="6364" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6374" class="Symbol">(</a><a id="6375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6377" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6380" class="Symbol">)</a> <a id="6382" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6384" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6386" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a>          <a id="6397" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6400" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="6413" class="Symbol">_</a> <a id="6415" class="Symbol">_</a> <a id="6417" class="Symbol">_</a> <a id="6419" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6425" class="Symbol">(</a><a id="6426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6428" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6430" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6440" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6442" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="6445" class="Symbol">)</a>  <a id="6448" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6451" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="6459" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6461" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="6475" class="Symbol">_</a> <a id="6477" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6483" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="6485" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6490" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6492" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6494" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="6495" class="Symbol">)</a>          <a id="6506" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="6521" class="Symbol">_</a> <a id="6523" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6529" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6531" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6533" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a>                <a id="6552" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6555" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="6562" class="Symbol">_</a> <a id="6564" class="Symbol">_</a> <a id="6566" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6572" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6574" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6576" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6578" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a>                <a id="6595" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6600" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6600" class="Function">lem₂</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6617" class="Symbol">(</a><a id="6618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6620" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6623" class="Symbol">)</a> <a id="6625" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6630" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6632" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6634" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6636" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6637" class="Symbol">)</a>  <a id="6640" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="6643" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="6651" class="Symbol">_</a> <a id="6653" class="Symbol">_</a> <a id="6655" class="Symbol">_</a> <a id="6657" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="6663" class="Symbol">((</a><a id="6665" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6667" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6669" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6670" class="Symbol">)</a> <a id="6672" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6674" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a><a id="6677" class="Symbol">)</a> <a id="6679" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6681" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6683" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a>  <a id="6686" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6689" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="6697" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6357" class="Function">lem₃</a> <a id="6702" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6708" class="Symbol">(</a><a id="6709" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6711" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6713" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6715" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6716" class="Symbol">)</a> <a id="6718" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6720" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a>        <a id="6731" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6734" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="6742" class="Symbol">_</a> <a id="6744" class="Symbol">_</a> <a id="6746" class="Symbol">_</a> <a id="6748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6754" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6758" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6760" class="Symbol">(</a><a id="6761" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a> <a id="6763" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6765" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6767" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5775" class="Bound">y</a><a id="6768" class="Symbol">)</a>        <a id="6777" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6780" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="6788" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6790" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="6804" class="Symbol">_</a> <a id="6806" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6812" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5773" class="Bound">x</a> <a id="6816" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6818" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>                <a id="6835" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2723" class="Function">∨-zeroʳ</a> <a id="6846" class="Symbol">_</a> <a id="6848" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6854" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>                      <a id="6877" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="deMorgan₂"></a><a id="6880" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6880" class="Function">deMorgan₂</a> <a id="6890" class="Symbol">:</a> <a id="6892" class="Symbol">∀</a> <a id="6894" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6894" class="Bound">x</a> <a id="6896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6896" class="Bound">y</a> <a id="6898" class="Symbol">→</a> <a id="6900" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6902" class="Symbol">(</a><a id="6903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6894" class="Bound">x</a> <a id="6905" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6896" class="Bound">y</a><a id="6908" class="Symbol">)</a> <a id="6910" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="6912" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6894" class="Bound">x</a> <a id="6916" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="6918" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6896" class="Bound">y</a>
<a id="6922" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6880" class="Function">deMorgan₂</a> <a id="6932" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6932" class="Bound">x</a> <a id="6934" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6934" class="Bound">y</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="6946" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6932" class="Bound">x</a> <a id="6951" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="6953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6934" class="Bound">y</a><a id="6954" class="Symbol">)</a>          <a id="6965" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="6968" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="6975" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6977" class="Symbol">((</a><a id="6979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="6992" class="Symbol">_)</a> <a id="6995" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6997" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="7004" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="7006" class="Symbol">(</a><a id="7007" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="7020" class="Symbol">_))</a> <a id="7024" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="7028" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7030" class="Symbol">(</a><a id="7031" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7033" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7035" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6932" class="Bound">x</a> <a id="7037" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="7039" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7041" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6934" class="Bound">y</a><a id="7044" class="Symbol">)</a>  <a id="7047" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="7050" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="7057" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="7059" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="7069" class="Symbol">_</a> <a id="7071" class="Symbol">_</a> <a id="7073" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="7077" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7079" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7081" class="Symbol">(</a><a id="7082" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6932" class="Bound">x</a> <a id="7086" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7088" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7090" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6934" class="Bound">y</a><a id="7091" class="Symbol">)</a>    <a id="7096" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7099" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="7112" class="Symbol">_</a> <a id="7114" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7118" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6932" class="Bound">x</a> <a id="7122" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7124" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7126" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6934" class="Bound">y</a>          <a id="7137" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="7140" class="Comment">------------------------------------------------------------------------</a>
<a id="7213" class="Comment">-- (⊕, ∧, id, ⊥, ⊤) is a commutative ring</a>

<a id="7256" class="Comment">-- This construction is parameterised over the definition of xor.</a>

<a id="7323" class="Keyword">module</a> <a id="XorRing"></a><a id="7330" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7330" class="Module">XorRing</a>
  <a id="7340" class="Symbol">(</a><a id="7341" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7341" class="Bound">xor</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7351" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a><a id="7358" class="Symbol">)</a>
  <a id="7362" class="Symbol">(</a><a id="7363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="7369" class="Symbol">:</a> <a id="7371" class="Symbol">∀</a> <a id="7373" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7373" class="Bound">x</a> <a id="7375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7375" class="Bound">y</a> <a id="7377" class="Symbol">→</a> <a id="7379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7341" class="Bound">xor</a> <a id="7383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7373" class="Bound">x</a> <a id="7385" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7375" class="Bound">y</a> <a id="7387" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7373" class="Bound">x</a> <a id="7392" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="7394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7375" class="Bound">y</a><a id="7395" class="Symbol">)</a> <a id="7397" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7399" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7401" class="Symbol">(</a><a id="7402" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7373" class="Bound">x</a> <a id="7404" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7375" class="Bound">y</a><a id="7407" class="Symbol">))</a>
  <a id="7412" class="Keyword">where</a>

  <a id="7421" class="Keyword">private</a>
    <a id="7433" class="Keyword">infixl</a> <a id="7440" class="Number">6</a> <a id="7442" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>

    <a id="XorRing._⊕_"></a><a id="7451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="7455" class="Symbol">:</a> <a id="7457" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7461" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
    <a id="7473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="7477" class="Symbol">=</a> <a id="7479" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7341" class="Bound">xor</a>

    <a id="XorRing.helper"></a><a id="7488" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="7495" class="Symbol">:</a> <a id="7497" class="Symbol">∀</a> <a id="7499" class="Symbol">{</a><a id="7500" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7500" class="Bound">x</a> <a id="7502" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7502" class="Bound">y</a> <a id="7504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7504" class="Bound">u</a> <a id="7506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7506" class="Bound">v</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Symbol">→</a> <a id="7511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7500" class="Bound">x</a> <a id="7513" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="7515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7502" class="Bound">y</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7504" class="Bound">u</a> <a id="7521" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="7523" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7506" class="Bound">v</a> <a id="7525" class="Symbol">→</a> <a id="7527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7500" class="Bound">x</a> <a id="7529" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7531" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7533" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7504" class="Bound">u</a> <a id="7535" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="7537" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7502" class="Bound">y</a> <a id="7539" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7541" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7543" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7506" class="Bound">v</a>
    <a id="7549" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="7556" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7556" class="Bound">x≈y</a> <a id="7560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7560" class="Bound">u≈v</a> <a id="7564" class="Symbol">=</a> <a id="7566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7556" class="Bound">x≈y</a> <a id="7570" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="7572" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="7579" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="7581" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="7588" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7560" class="Bound">u≈v</a>

  <a id="XorRing.⊕-cong"></a><a id="7595" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a> <a id="7602" class="Symbol">:</a> <a id="7604" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="7615" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="7621" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a> <a id="7628" class="Symbol">{</a><a id="7629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">x</a><a id="7630" class="Symbol">}</a> <a id="7632" class="Symbol">{</a><a id="7633" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7633" class="Bound">y</a><a id="7634" class="Symbol">}</a> <a id="7636" class="Symbol">{</a><a id="7637" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7637" class="Bound">u</a><a id="7638" class="Symbol">}</a> <a id="7640" class="Symbol">{</a><a id="7641" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7641" class="Bound">v</a><a id="7642" class="Symbol">}</a> <a id="7644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7644" class="Bound">x≈y</a> <a id="7648" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7648" class="Bound">u≈v</a> <a id="7652" class="Symbol">=</a> <a id="7654" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">x</a> <a id="7666" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="7668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7637" class="Bound">u</a>                <a id="7685" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="7689" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="7695" class="Symbol">_</a> <a id="7697" class="Symbol">_</a> <a id="7699" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7705" class="Symbol">(</a><a id="7706" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">x</a> <a id="7708" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="7710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7637" class="Bound">u</a><a id="7711" class="Symbol">)</a> <a id="7713" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7715" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7717" class="Symbol">(</a><a id="7718" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7629" class="Bound">x</a> <a id="7720" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7637" class="Bound">u</a><a id="7723" class="Symbol">)</a>  <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="7730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7644" class="Bound">x≈y</a> <a id="7742" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="7744" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="7751" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="7753" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7648" class="Bound">u≈v</a><a id="7756" class="Symbol">)</a>
                                    <a id="7794" class="Symbol">(</a><a id="7795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7644" class="Bound">x≈y</a> <a id="7799" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="7801" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="7808" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="7810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7648" class="Bound">u≈v</a><a id="7813" class="Symbol">)</a> <a id="7815" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7821" class="Symbol">(</a><a id="7822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7633" class="Bound">y</a> <a id="7824" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="7826" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7641" class="Bound">v</a><a id="7827" class="Symbol">)</a> <a id="7829" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7831" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7633" class="Bound">y</a> <a id="7836" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7641" class="Bound">v</a><a id="7839" class="Symbol">)</a>  <a id="7842" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="7845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="7851" class="Symbol">_</a> <a id="7853" class="Symbol">_</a> <a id="7855" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="7861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7633" class="Bound">y</a> <a id="7863" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="7865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7641" class="Bound">v</a>                <a id="7882" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-comm"></a><a id="7887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="7908" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="7914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="7921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a> <a id="7923" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7937" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a> <a id="7939" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="7941" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a>                <a id="7958" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="7962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="7968" class="Symbol">_</a> <a id="7970" class="Symbol">_</a> <a id="7972" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7978" class="Symbol">(</a><a id="7979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a> <a id="7981" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="7983" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a><a id="7984" class="Symbol">)</a> <a id="7986" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7988" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a> <a id="7993" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="7995" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a><a id="7996" class="Symbol">)</a>  <a id="7999" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="8003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="8010" class="Symbol">(</a><a id="8011" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="8018" class="Symbol">_</a> <a id="8020" class="Symbol">_)</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="8031" class="Symbol">_</a> <a id="8033" class="Symbol">_)</a> <a id="8036" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8042" class="Symbol">(</a><a id="8043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a> <a id="8045" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8047" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a><a id="8048" class="Symbol">)</a> <a id="8050" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8052" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a> <a id="8057" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8059" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a><a id="8060" class="Symbol">)</a>  <a id="8063" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="8066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="8072" class="Symbol">_</a> <a id="8074" class="Symbol">_</a> <a id="8076" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="8082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7923" class="Bound">y</a> <a id="8084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="8086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7921" class="Bound">x</a>                <a id="8103" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribˡ-⊕"></a><a id="8108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8108" class="Function">¬-distribˡ-⊕</a> <a id="8121" class="Symbol">:</a> <a id="8123" class="Symbol">∀</a> <a id="8125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8125" class="Bound">x</a> <a id="8127" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8127" class="Bound">y</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8133" class="Symbol">(</a><a id="8134" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8125" class="Bound">x</a> <a id="8136" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="8138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8127" class="Bound">y</a><a id="8139" class="Symbol">)</a> <a id="8141" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="8143" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8145" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8125" class="Bound">x</a> <a id="8147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="8149" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8127" class="Bound">y</a>
  <a id="8153" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8108" class="Function">¬-distribˡ-⊕</a> <a id="8166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8170" class="Symbol">=</a> <a id="8172" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="8182" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8184" class="Symbol">(</a><a id="8185" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="8189" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8190" class="Symbol">)</a>                              <a id="8221" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8224" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="8231" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="8239" class="Symbol">_</a> <a id="8241" class="Symbol">_</a> <a id="8243" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8249" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8251" class="Symbol">((</a><a id="8253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8255" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8257" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8258" class="Symbol">)</a> <a id="8260" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8268" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8270" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8271" class="Symbol">)))</a>              <a id="8288" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8291" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="8298" class="Symbol">(</a><a id="8299" href="Algebra.Lattice.Structures.html#5200" class="Function">∧-distribʳ-∨</a> <a id="8312" class="Symbol">_</a> <a id="8314" class="Symbol">_</a> <a id="8316" class="Symbol">_)</a> <a id="8319" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8325" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8327" class="Symbol">((</a><a id="8329" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8331" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8333" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8335" class="Symbol">(</a><a id="8336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8338" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8340" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8341" class="Symbol">))</a> <a id="8344" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8349" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8351" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8356" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8358" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8359" class="Symbol">)))</a>  <a id="8364" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8367" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="8374" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8376" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="8384" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8386" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="8394" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8396" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="8411" class="Symbol">_</a> <a id="8413" class="Symbol">_)</a> <a id="8416" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8422" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8424" class="Symbol">((</a><a id="8426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8428" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8430" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8432" class="Symbol">(</a><a id="8433" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8435" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8438" class="Symbol">))</a> <a id="8441" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8443" class="Symbol">(</a><a id="8444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8446" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8448" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8450" class="Symbol">(</a><a id="8451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8453" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8455" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a><a id="8456" class="Symbol">)))</a>  <a id="8461" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8464" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="8471" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8848" class="Function">lem</a> <a id="8477" class="Symbol">_</a> <a id="8479" class="Symbol">_</a> <a id="8481" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="8483" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="8490" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="8492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8848" class="Function">lem</a> <a id="8496" class="Symbol">_</a> <a id="8498" class="Symbol">_</a> <a id="8500" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8506" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8508" class="Symbol">((</a><a id="8510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8512" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8514" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8516" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8517" class="Symbol">)</a> <a id="8519" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8521" class="Symbol">(</a><a id="8522" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8524" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8526" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a><a id="8529" class="Symbol">))</a>              <a id="8545" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8548" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6880" class="Function">deMorgan₂</a> <a id="8558" class="Symbol">_</a> <a id="8560" class="Symbol">_</a> <a id="8562" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8568" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8570" class="Symbol">(</a><a id="8571" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8573" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8575" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8577" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8578" class="Symbol">)</a> <a id="8580" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8582" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8587" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8589" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8591" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a><a id="8592" class="Symbol">)</a>              <a id="8607" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8610" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="8618" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8620" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="8630" class="Symbol">_</a> <a id="8632" class="Symbol">_</a> <a id="8634" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8640" class="Symbol">(</a><a id="8641" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8645" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8647" class="Symbol">(</a><a id="8648" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8650" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8652" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8653" class="Symbol">))</a> <a id="8656" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8658" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8660" class="Symbol">(</a><a id="8661" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a> <a id="8663" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8665" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a><a id="8668" class="Symbol">)</a>          <a id="8679" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8682" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="8689" class="Symbol">(</a><a id="8690" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="8698" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8700" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="8713" class="Symbol">_)</a> <a id="8716" class="Symbol">(</a><a id="8717" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="8724" class="Symbol">_</a> <a id="8726" class="Symbol">_)</a> <a id="8729" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="8735" class="Symbol">(</a><a id="8736" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8738" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8740" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8743" class="Symbol">)</a> <a id="8745" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8747" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8749" class="Symbol">(</a><a id="8750" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8754" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a><a id="8757" class="Symbol">)</a>                <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="8777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="8783" class="Symbol">_</a> <a id="8785" class="Symbol">_</a> <a id="8787" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="8793" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8166" class="Bound">x</a> <a id="8797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="8799" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8168" class="Bound">y</a>                                <a id="8832" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="8838" class="Keyword">where</a>
    <a id="8848" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8848" class="Function">lem</a> <a id="8852" class="Symbol">:</a> <a id="8854" class="Symbol">∀</a> <a id="8856" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8856" class="Bound">x</a> <a id="8858" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8858" class="Bound">y</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8856" class="Bound">x</a> <a id="8864" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8866" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8868" class="Symbol">(</a><a id="8869" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8856" class="Bound">x</a> <a id="8871" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8873" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8858" class="Bound">y</a><a id="8874" class="Symbol">)</a> <a id="8876" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="8878" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8856" class="Bound">x</a> <a id="8880" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8882" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8858" class="Bound">y</a>
    <a id="8890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8848" class="Function">lem</a> <a id="8894" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="8896" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a> <a id="8898" class="Symbol">=</a> <a id="8900" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="8912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="8914" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8916" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8918" class="Symbol">(</a><a id="8919" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="8921" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8923" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a><a id="8924" class="Symbol">)</a>          <a id="8935" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8938" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="8946" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8948" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="8958" class="Symbol">_</a> <a id="8960" class="Symbol">_</a> <a id="8962" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="8970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="8972" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="8974" class="Symbol">(</a><a id="8975" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="8979" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="8981" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="8983" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a><a id="8984" class="Symbol">)</a>        <a id="8993" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8996" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="9009" class="Symbol">_</a> <a id="9011" class="Symbol">_</a> <a id="9013" class="Symbol">_</a> <a id="9015" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="9023" class="Symbol">(</a><a id="9024" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="9026" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9028" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9030" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a><a id="9031" class="Symbol">)</a> <a id="9033" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="9035" class="Symbol">(</a><a id="9036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="9038" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9040" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a><a id="9043" class="Symbol">)</a>  <a id="9046" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9049" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="9057" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9059" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="9073" class="Symbol">_</a> <a id="9075" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="9083" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9085" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="9087" class="Symbol">(</a><a id="9088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="9090" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9092" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9094" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a><a id="9095" class="Symbol">)</a>          <a id="9106" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="9121" class="Symbol">_</a> <a id="9123" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="9131" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8894" class="Bound">x</a> <a id="9133" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9135" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9137" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8896" class="Bound">y</a>                <a id="9154" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribʳ-⊕"></a><a id="9159" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9159" class="Function">¬-distribʳ-⊕</a> <a id="9172" class="Symbol">:</a> <a id="9174" class="Symbol">∀</a> <a id="9176" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9176" class="Bound">x</a> <a id="9178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9178" class="Bound">y</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9184" class="Symbol">(</a><a id="9185" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9176" class="Bound">x</a> <a id="9187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9189" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9178" class="Bound">y</a><a id="9190" class="Symbol">)</a> <a id="9192" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="9194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9176" class="Bound">x</a> <a id="9196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9198" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9200" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9178" class="Bound">y</a>
  <a id="9204" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9159" class="Function">¬-distribʳ-⊕</a> <a id="9217" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9217" class="Bound">x</a> <a id="9219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9219" class="Bound">y</a> <a id="9221" class="Symbol">=</a> <a id="9223" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9233" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9217" class="Bound">x</a> <a id="9238" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9219" class="Bound">y</a><a id="9241" class="Symbol">)</a>  <a id="9244" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9247" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="9254" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9256" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="9263" class="Symbol">_</a> <a id="9265" class="Symbol">_</a> <a id="9267" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9273" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9275" class="Symbol">(</a><a id="9276" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9219" class="Bound">y</a> <a id="9278" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9280" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9217" class="Bound">x</a><a id="9281" class="Symbol">)</a>  <a id="9284" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9287" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8108" class="Function">¬-distribˡ-⊕</a> <a id="9300" class="Symbol">_</a> <a id="9302" class="Symbol">_</a> <a id="9304" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9310" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9312" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9219" class="Bound">y</a> <a id="9314" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9316" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9217" class="Bound">x</a>    <a id="9321" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="9331" class="Symbol">_</a> <a id="9333" class="Symbol">_</a> <a id="9335" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9341" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9217" class="Bound">x</a> <a id="9343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9345" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9219" class="Bound">y</a>    <a id="9352" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-annihilates-¬"></a><a id="9357" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9357" class="Function">⊕-annihilates-¬</a> <a id="9373" class="Symbol">:</a> <a id="9375" class="Symbol">∀</a> <a id="9377" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9377" class="Bound">x</a> <a id="9379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9379" class="Bound">y</a> <a id="9381" class="Symbol">→</a> <a id="9383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9377" class="Bound">x</a> <a id="9385" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9379" class="Bound">y</a> <a id="9389" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a> <a id="9391" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9377" class="Bound">x</a> <a id="9395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9397" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9399" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9379" class="Bound">y</a>
  <a id="9403" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9357" class="Function">⊕-annihilates-¬</a> <a id="9419" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9419" class="Bound">x</a> <a id="9421" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9421" class="Bound">y</a> <a id="9423" class="Symbol">=</a> <a id="9425" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9435" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9419" class="Bound">x</a> <a id="9437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9439" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9421" class="Bound">y</a>        <a id="9448" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="9451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="9464" class="Symbol">_</a> <a id="9466" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="9472" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9474" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9476" class="Symbol">(</a><a id="9477" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9419" class="Bound">x</a> <a id="9479" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9481" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9421" class="Bound">y</a><a id="9482" class="Symbol">)</a>  <a id="9485" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="9489" href="Algebra.Lattice.Structures.html#5639" class="Function">¬-cong</a> <a id="9496" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8108" class="Function">¬-distribˡ-⊕</a> <a id="9511" class="Symbol">_</a> <a id="9513" class="Symbol">_</a> <a id="9515" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9521" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9523" class="Symbol">(</a><a id="9524" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9526" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9419" class="Bound">x</a> <a id="9528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9530" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9421" class="Bound">y</a><a id="9531" class="Symbol">)</a>  <a id="9534" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="9538" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9159" class="Function">¬-distribʳ-⊕</a> <a id="9551" class="Symbol">_</a> <a id="9553" class="Symbol">_</a> <a id="9555" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9561" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9563" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9419" class="Bound">x</a> <a id="9565" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9567" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9569" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9421" class="Bound">y</a>    <a id="9574" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityˡ"></a><a id="9579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9579" class="Function">⊕-identityˡ</a> <a id="9591" class="Symbol">:</a> <a id="9593" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="9606" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9608" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="9614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9579" class="Function">⊕-identityˡ</a> <a id="9626" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a> <a id="9628" class="Symbol">=</a> <a id="9630" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9640" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9642" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="9644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a>                <a id="9661" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="9670" class="Symbol">_</a> <a id="9672" class="Symbol">_</a> <a id="9674" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9680" class="Symbol">(</a><a id="9681" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9683" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="9685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a><a id="9686" class="Symbol">)</a> <a id="9688" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9690" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9692" class="Symbol">(</a><a id="9693" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9695" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9697" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a><a id="9698" class="Symbol">)</a>  <a id="9701" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="9711" class="Symbol">(</a><a id="9712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="9724" class="Symbol">_)</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2611" class="Function">∧-zeroˡ</a> <a id="9736" class="Symbol">_)</a> <a id="9739" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9745" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a> <a id="9747" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9749" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="9751" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>              <a id="9766" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9769" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="9777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5506" class="Function">⊥≉⊤</a> <a id="9781" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a> <a id="9789" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="9791" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>                <a id="9808" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="9823" class="Symbol">_</a> <a id="9825" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9626" class="Bound">x</a>                    <a id="9852" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityʳ"></a><a id="9857" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9857" class="Function">⊕-identityʳ</a> <a id="9869" class="Symbol">:</a> <a id="9871" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="9885" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="9893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9857" class="Function">⊕-identityʳ</a> <a id="9905" class="Symbol">_</a> <a id="9907" class="Symbol">=</a> <a id="9909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="9916" class="Symbol">_</a> <a id="9918" class="Symbol">_</a> <a id="9920" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="9922" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="9928" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="9930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9579" class="Function">⊕-identityˡ</a> <a id="9942" class="Symbol">_</a>

  <a id="XorRing.⊕-identity"></a><a id="9947" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9947" class="Function">⊕-identity</a> <a id="9958" class="Symbol">:</a> <a id="9960" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="9969" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="9971" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="9977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9947" class="Function">⊕-identity</a> <a id="9988" class="Symbol">=</a> <a id="9990" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9579" class="Function">⊕-identityˡ</a> <a id="10002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10004" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9857" class="Function">⊕-identityʳ</a>

  <a id="XorRing.⊕-inverseˡ"></a><a id="10019" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10019" class="Function">⊕-inverseˡ</a> <a id="10030" class="Symbol">:</a> <a id="10032" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="10044" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="10046" href="Function.Base.html#704" class="Function">id</a> <a id="10049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="10055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10019" class="Function">⊕-inverseˡ</a> <a id="10066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a> <a id="10068" class="Symbol">=</a> <a id="10070" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="10080" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a> <a id="10082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="10084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a>               <a id="10100" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10103" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="10109" class="Symbol">_</a> <a id="10111" class="Symbol">_</a> <a id="10113" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10119" class="Symbol">(</a><a id="10120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a> <a id="10122" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a><a id="10125" class="Symbol">)</a> <a id="10127" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10129" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10131" class="Symbol">(</a><a id="10132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a> <a id="10134" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10136" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a><a id="10137" class="Symbol">)</a> <a id="10139" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10142" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="10149" class="Symbol">(</a><a id="10150" href="Algebra.Lattice.Properties.Lattice.html#1877" class="Function">∨-idem</a> <a id="10157" class="Symbol">_)</a> <a id="10160" class="Symbol">(</a><a id="10161" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="10168" class="Symbol">_)</a> <a id="10171" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a> <a id="10179" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10181" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10183" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10066" class="Bound">x</a>             <a id="10197" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10200" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="10214" class="Symbol">_</a> <a id="10216" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10222" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>                   <a id="10242" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-inverseʳ"></a><a id="10247" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10247" class="Function">⊕-inverseʳ</a> <a id="10258" class="Symbol">:</a> <a id="10260" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="10273" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="10275" href="Function.Base.html#704" class="Function">id</a> <a id="10278" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="10284" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10247" class="Function">⊕-inverseʳ</a> <a id="10295" class="Symbol">_</a> <a id="10297" class="Symbol">=</a> <a id="10299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a> <a id="10306" class="Symbol">_</a> <a id="10308" class="Symbol">_</a> <a id="10310" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="10312" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="10318" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="10320" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10019" class="Function">⊕-inverseˡ</a> <a id="10331" class="Symbol">_</a>

  <a id="XorRing.⊕-inverse"></a><a id="10336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10336" class="Function">⊕-inverse</a> <a id="10346" class="Symbol">:</a> <a id="10348" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="10356" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="10358" href="Function.Base.html#704" class="Function">id</a> <a id="10361" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="10367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10336" class="Function">⊕-inverse</a> <a id="10377" class="Symbol">=</a> <a id="10379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10019" class="Function">⊕-inverseˡ</a> <a id="10390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10392" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10247" class="Function">⊕-inverseʳ</a>

  <a id="XorRing.∧-distribˡ-⊕"></a><a id="10406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">∧-distribˡ-⊕</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="10425" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="10442" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="10448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">∧-distribˡ-⊕</a> <a id="10461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10463" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a> <a id="10467" class="Symbol">=</a> <a id="10469" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="10479" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10481" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10483" class="Symbol">(</a><a id="10484" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="10488" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10489" class="Symbol">)</a>                <a id="10506" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10509" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="10517" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10519" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="10525" class="Symbol">_</a> <a id="10527" class="Symbol">_</a> <a id="10529" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10537" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10539" class="Symbol">((</a><a id="10541" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10543" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10546" class="Symbol">)</a> <a id="10548" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10550" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10552" class="Symbol">(</a><a id="10553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10555" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10558" class="Symbol">))</a>  <a id="10562" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="10565" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="10573" class="Symbol">_</a> <a id="10575" class="Symbol">_</a> <a id="10577" class="Symbol">_</a> <a id="10579" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="10585" class="Symbol">(</a><a id="10586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10588" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10590" class="Symbol">(</a><a id="10591" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10593" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10595" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10596" class="Symbol">))</a> <a id="10599" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10601" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10603" class="Symbol">(</a><a id="10604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10606" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10608" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10609" class="Symbol">)</a>  <a id="10612" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10615" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="10623" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10625" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="10635" class="Symbol">_</a> <a id="10637" class="Symbol">_</a> <a id="10639" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10645" class="Symbol">(</a><a id="10646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10648" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10650" class="Symbol">(</a><a id="10651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10653" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10655" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10656" class="Symbol">))</a> <a id="10659" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="10665" class="Symbol">(</a><a id="10666" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10670" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10672" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10675" class="Symbol">)</a>                <a id="10692" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="10695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2230" class="Function">∨-identityˡ</a> <a id="10707" class="Symbol">_</a> <a id="10709" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="10715" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="10717" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a>
    <a id="10723" class="Symbol">((</a><a id="10725" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10727" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10729" class="Symbol">(</a><a id="10730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10732" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10735" class="Symbol">))</a> <a id="10738" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="10744" class="Symbol">(</a><a id="10745" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10747" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10749" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10751" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10753" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10754" class="Symbol">))</a>               <a id="10771" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10774" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="10782" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11751" class="Function">lem₃</a> <a id="10787" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10793" class="Symbol">((</a><a id="10795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10797" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10802" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10805" class="Symbol">))</a> <a id="10808" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10810" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10812" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a><a id="10813" class="Symbol">)</a> <a id="10815" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a>
    <a id="10821" class="Symbol">((</a><a id="10823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10825" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10827" class="Symbol">(</a><a id="10828" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10830" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10832" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10833" class="Symbol">))</a> <a id="10836" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="10842" class="Symbol">(</a><a id="10843" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10847" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10849" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10851" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10852" class="Symbol">))</a>               <a id="10869" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="10872" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="10885" class="Symbol">_</a> <a id="10887" class="Symbol">_</a> <a id="10889" class="Symbol">_</a> <a id="10891" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="10897" class="Symbol">(</a><a id="10898" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10900" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10902" class="Symbol">(</a><a id="10903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10905" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10908" class="Symbol">))</a> <a id="10911" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="10917" class="Symbol">(</a><a id="10918" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10922" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10924" class="Symbol">(</a><a id="10925" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10929" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10931" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="10933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10934" class="Symbol">))</a>        <a id="10944" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="10947" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="10955" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10957" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="10965" class="Symbol">(</a><a id="10966" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="10976" class="Symbol">_</a> <a id="10978" class="Symbol">_)</a> <a id="10981" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="10987" class="Symbol">(</a><a id="10988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="10990" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="10992" class="Symbol">(</a><a id="10993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="10995" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="10997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="10998" class="Symbol">))</a> <a id="11001" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="11007" class="Symbol">(</a><a id="11008" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11010" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11012" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11014" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11016" class="Symbol">(</a><a id="11017" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11019" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11021" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11022" class="Symbol">))</a>          <a id="11034" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11037" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="11045" class="Symbol">(</a><a id="11046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="11056" class="Symbol">_</a> <a id="11058" class="Symbol">_)</a> <a id="11061" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="11067" class="Symbol">(</a><a id="11068" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11070" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11072" class="Symbol">(</a><a id="11073" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11075" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11077" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11078" class="Symbol">))</a> <a id="11081" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="11087" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11089" class="Symbol">(</a><a id="11090" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11092" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11094" class="Symbol">(</a><a id="11095" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11097" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11099" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11100" class="Symbol">))</a>            <a id="11114" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11117" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7488" class="Function">helper</a> <a id="11124" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11129" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11514" class="Function">lem₁</a> <a id="11134" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="11140" class="Symbol">(</a><a id="11141" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11143" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11145" class="Symbol">(</a><a id="11146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11148" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11151" class="Symbol">))</a> <a id="11154" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="11160" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11162" class="Symbol">((</a><a id="11164" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11166" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11169" class="Symbol">)</a> <a id="11171" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11173" class="Symbol">(</a><a id="11174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11176" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11179" class="Symbol">))</a>      <a id="11187" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11190" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="11198" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11200" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="11213" class="Symbol">_</a> <a id="11215" class="Symbol">_</a> <a id="11217" class="Symbol">_</a> <a id="11219" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="11225" class="Symbol">((</a><a id="11227" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11229" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11231" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11232" class="Symbol">)</a> <a id="11234" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11236" class="Symbol">(</a><a id="11237" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11239" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11242" class="Symbol">))</a> <a id="11245" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="11251" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11253" class="Symbol">((</a><a id="11255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11257" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11259" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11260" class="Symbol">)</a> <a id="11262" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11264" class="Symbol">(</a><a id="11265" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11267" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11269" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11270" class="Symbol">))</a>      <a id="11278" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11281" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="11287" class="Symbol">_</a> <a id="11289" class="Symbol">_</a> <a id="11291" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="11297" class="Symbol">(</a><a id="11298" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11300" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11303" class="Symbol">)</a> <a id="11305" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="11307" class="Symbol">(</a><a id="11308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11310" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11312" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11313" class="Symbol">)</a>          <a id="11324" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="11332" class="Keyword">where</a>
      <a id="11344" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11344" class="Function">lem₂</a> <a id="11349" class="Symbol">=</a> <a id="11351" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="11365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11367" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11369" class="Symbol">(</a><a id="11370" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11372" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11374" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11375" class="Symbol">)</a>  <a id="11378" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11381" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="11389" class="Symbol">_</a> <a id="11391" class="Symbol">_</a> <a id="11393" class="Symbol">_</a> <a id="11395" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11405" class="Symbol">(</a><a id="11406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11408" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11410" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11411" class="Symbol">)</a> <a id="11413" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a>  <a id="11418" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11421" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="11429" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11431" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="11438" class="Symbol">_</a> <a id="11440" class="Symbol">_</a> <a id="11442" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11452" class="Symbol">(</a><a id="11453" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11455" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a><a id="11458" class="Symbol">)</a> <a id="11460" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11462" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a>  <a id="11465" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11468" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="11476" class="Symbol">_</a> <a id="11478" class="Symbol">_</a> <a id="11480" class="Symbol">_</a> <a id="11482" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11494" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11496" class="Symbol">(</a><a id="11497" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11499" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11502" class="Symbol">)</a>  <a id="11505" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

      <a id="11514" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11514" class="Function">lem₁</a> <a id="11519" class="Symbol">=</a> <a id="11521" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="11535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11537" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11539" class="Symbol">(</a><a id="11540" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11542" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11544" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11545" class="Symbol">)</a>        <a id="11554" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11557" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="11565" class="Symbol">(</a><a id="11566" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="11573" class="Symbol">_)</a> <a id="11576" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11586" class="Symbol">(</a><a id="11587" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11589" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11591" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a><a id="11592" class="Symbol">)</a> <a id="11594" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11596" class="Symbol">(</a><a id="11597" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11599" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11602" class="Symbol">)</a>  <a id="11605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11608" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="11616" class="Symbol">_</a> <a id="11618" class="Symbol">_</a> <a id="11620" class="Symbol">_</a> <a id="11622" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11632" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11634" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11636" class="Symbol">(</a><a id="11637" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11639" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11641" class="Symbol">(</a><a id="11642" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11644" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11647" class="Symbol">))</a>  <a id="11651" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11654" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="11662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11344" class="Function">lem₂</a> <a id="11667" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11679" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11681" class="Symbol">(</a><a id="11682" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11684" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11686" class="Symbol">(</a><a id="11687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11689" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11691" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11692" class="Symbol">))</a>  <a id="11696" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11699" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="11707" class="Symbol">_</a> <a id="11709" class="Symbol">_</a> <a id="11711" class="Symbol">_</a> <a id="11713" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11723" class="Symbol">(</a><a id="11724" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11726" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11728" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a><a id="11729" class="Symbol">)</a> <a id="11731" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11733" class="Symbol">(</a><a id="11734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11736" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11738" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11739" class="Symbol">)</a>  <a id="11742" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

      <a id="11751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11751" class="Function">lem₃</a> <a id="11756" class="Symbol">=</a> <a id="11758" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="11772" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>                      <a id="11795" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11798" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2378" class="Function">∧-zeroʳ</a> <a id="11806" class="Symbol">_</a> <a id="11808" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11818" class="Symbol">(</a><a id="11819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11821" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11824" class="Symbol">)</a> <a id="11826" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11828" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>            <a id="11841" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11844" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="11852" class="Symbol">(</a><a id="11853" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="11867" class="Symbol">_)</a> <a id="11870" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11880" class="Symbol">(</a><a id="11881" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11883" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11885" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11886" class="Symbol">)</a> <a id="11888" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11890" class="Symbol">(</a><a id="11891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11893" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11895" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a><a id="11898" class="Symbol">)</a>    <a id="11903" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="11906" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="11914" class="Symbol">_</a> <a id="11916" class="Symbol">_</a> <a id="11918" class="Symbol">_</a> <a id="11920" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
        <a id="11930" class="Symbol">((</a><a id="11932" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11934" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11936" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11937" class="Symbol">)</a> <a id="11939" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11941" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a><a id="11942" class="Symbol">)</a> <a id="11944" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11946" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="11948" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a>    <a id="11953" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11956" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="11964" class="Symbol">(</a><a id="11965" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="11972" class="Symbol">_</a> <a id="11974" class="Symbol">_)</a> <a id="11977" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11987" class="Symbol">(</a><a id="11988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a> <a id="11990" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="11992" class="Symbol">(</a><a id="11993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10463" class="Bound">y</a> <a id="11995" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="11997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10465" class="Bound">z</a><a id="11998" class="Symbol">))</a> <a id="12001" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12003" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="12005" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10461" class="Bound">x</a>    <a id="12010" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.∧-distribʳ-⊕"></a><a id="12015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12015" class="Function">∧-distribʳ-⊕</a> <a id="12028" class="Symbol">:</a> <a id="12030" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="12034" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="12051" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="12057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12015" class="Function">∧-distribʳ-⊕</a> <a id="12070" class="Symbol">=</a> <a id="12072" href="Algebra.Consequences.Setoid.html#7938" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="12091" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a> <a id="12098" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="12105" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">∧-distribˡ-⊕</a>

  <a id="XorRing.∧-distrib-⊕"></a><a id="12121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12121" class="Function">∧-distrib-⊕</a> <a id="12133" class="Symbol">:</a> <a id="12135" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="12139" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="12155" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="12161" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12121" class="Function">∧-distrib-⊕</a> <a id="12173" class="Symbol">=</a> <a id="12175" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10406" class="Function">∧-distribˡ-⊕</a> <a id="12188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12190" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12015" class="Function">∧-distribʳ-⊕</a>

  <a id="12206" class="Keyword">private</a>

    <a id="XorRing.lemma₂"></a><a id="12219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12219" class="Function">lemma₂</a> <a id="12226" class="Symbol">:</a> <a id="12228" class="Symbol">∀</a> <a id="12230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12230" class="Bound">x</a> <a id="12232" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12232" class="Bound">y</a> <a id="12234" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12234" class="Bound">u</a> <a id="12236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12236" class="Bound">v</a> <a id="12238" class="Symbol">→</a>
             <a id="12253" class="Symbol">(</a><a id="12254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12230" class="Bound">x</a> <a id="12256" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12232" class="Bound">y</a><a id="12259" class="Symbol">)</a> <a id="12261" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12234" class="Bound">u</a> <a id="12266" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12268" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12236" class="Bound">v</a><a id="12269" class="Symbol">)</a> <a id="12271" href="Algebra.Lattice.Bundles.html#5699" class="Field Operator">≈</a>
             <a id="12286" class="Symbol">((</a><a id="12288" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12230" class="Bound">x</a> <a id="12290" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12234" class="Bound">u</a><a id="12293" class="Symbol">)</a> <a id="12295" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12297" class="Symbol">(</a><a id="12298" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12232" class="Bound">y</a> <a id="12300" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12234" class="Bound">u</a><a id="12303" class="Symbol">))</a> <a id="12306" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
             <a id="12321" class="Symbol">((</a><a id="12323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12230" class="Bound">x</a> <a id="12325" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12236" class="Bound">v</a><a id="12328" class="Symbol">)</a> <a id="12330" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12332" class="Symbol">(</a><a id="12333" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12232" class="Bound">y</a> <a id="12335" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12337" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12236" class="Bound">v</a><a id="12338" class="Symbol">))</a>
    <a id="12345" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12219" class="Function">lemma₂</a> <a id="12352" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a> <a id="12356" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12356" class="Bound">u</a> <a id="12358" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12358" class="Bound">v</a> <a id="12360" class="Symbol">=</a> <a id="12362" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="12376" class="Symbol">(</a><a id="12377" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12379" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12381" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a><a id="12382" class="Symbol">)</a> <a id="12384" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12386" class="Symbol">(</a><a id="12387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12356" class="Bound">u</a> <a id="12389" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12391" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12358" class="Bound">v</a><a id="12392" class="Symbol">)</a>              <a id="12407" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12410" href="Algebra.Lattice.Structures.html#4978" class="Function">∨-distribˡ-∧</a> <a id="12423" class="Symbol">_</a> <a id="12425" class="Symbol">_</a> <a id="12427" class="Symbol">_</a> <a id="12429" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="12439" class="Symbol">((</a><a id="12441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12443" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a><a id="12446" class="Symbol">)</a> <a id="12448" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12450" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12356" class="Bound">u</a><a id="12451" class="Symbol">)</a> <a id="12453" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12455" class="Symbol">((</a><a id="12457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12459" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a><a id="12462" class="Symbol">)</a> <a id="12464" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12466" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12358" class="Bound">v</a><a id="12467" class="Symbol">)</a>  <a id="12470" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12473" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="12486" class="Symbol">_</a> <a id="12488" class="Symbol">_</a> <a id="12490" class="Symbol">_</a>
                                            <a id="12536" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12538" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="12545" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                          <a id="12589" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="12602" class="Symbol">_</a> <a id="12604" class="Symbol">_</a> <a id="12606" class="Symbol">_</a> <a id="12608" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="12618" class="Symbol">((</a><a id="12620" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12622" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12356" class="Bound">u</a><a id="12625" class="Symbol">)</a> <a id="12627" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12629" class="Symbol">(</a><a id="12630" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a> <a id="12632" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12634" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12356" class="Bound">u</a><a id="12635" class="Symbol">))</a> <a id="12638" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
        <a id="12648" class="Symbol">((</a><a id="12650" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12352" class="Bound">x</a> <a id="12652" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12358" class="Bound">v</a><a id="12655" class="Symbol">)</a> <a id="12657" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12659" class="Symbol">(</a><a id="12660" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12354" class="Bound">y</a> <a id="12662" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12358" class="Bound">v</a><a id="12665" class="Symbol">))</a>            <a id="12679" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-assoc"></a><a id="12684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12684" class="Function">⊕-assoc</a> <a id="12692" class="Symbol">:</a> <a id="12694" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="12706" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="12712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12684" class="Function">⊕-assoc</a> <a id="12720" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12724" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a> <a id="12726" class="Symbol">=</a> <a id="12728" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="12732" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="12734" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="12744" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="12748" class="Symbol">(</a><a id="12749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="12753" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12754" class="Symbol">)</a>                                <a id="12787" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a> <a id="12797" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="12802" class="Symbol">(</a><a id="12803" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="12809" class="Symbol">_</a> <a id="12811" class="Symbol">_)</a> <a id="12814" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="12820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="12824" class="Symbol">((</a><a id="12826" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12828" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12831" class="Symbol">)</a> <a id="12833" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12835" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="12837" class="Symbol">(</a><a id="12838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12840" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12842" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12843" class="Symbol">))</a>                  <a id="12863" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12866" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="12872" class="Symbol">_</a> <a id="12874" class="Symbol">_</a> <a id="12876" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="12884" class="Symbol">(</a><a id="12885" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12887" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12889" class="Symbol">((</a><a id="12891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12893" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12895" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12896" class="Symbol">)</a> <a id="12898" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12900" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="12902" class="Symbol">(</a><a id="12903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12905" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12908" class="Symbol">)))</a> <a id="12912" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="12918" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="12920" class="Symbol">(</a><a id="12921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12923" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12925" class="Symbol">((</a><a id="12927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12929" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12932" class="Symbol">)</a> <a id="12934" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12936" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="12941" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="12943" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="12944" class="Symbol">)))</a>              <a id="12961" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12964" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="12971" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14727" class="Function">lem₃</a> <a id="12976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15578" class="Function">lem₄</a> <a id="12981" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="12987" class="Symbol">(((</a><a id="12990" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="12992" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="12995" class="Symbol">)</a> <a id="12997" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="12999" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13000" class="Symbol">)</a> <a id="13002" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13004" class="Symbol">((</a><a id="13006" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13008" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13010" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13012" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13013" class="Symbol">)</a> <a id="13015" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13017" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13019" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13020" class="Symbol">))</a> <a id="13023" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="13029" class="Symbol">(((</a><a id="13032" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13034" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13036" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13038" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13040" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13041" class="Symbol">)</a> <a id="13043" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13046" class="Symbol">)</a> <a id="13048" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13050" class="Symbol">((</a><a id="13052" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13054" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13056" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13059" class="Symbol">)</a> <a id="13061" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13063" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13065" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13066" class="Symbol">))</a>    <a id="13072" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13075" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="13083" class="Symbol">_</a> <a id="13085" class="Symbol">_</a> <a id="13087" class="Symbol">_</a> <a id="13089" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13095" class="Symbol">((</a><a id="13097" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13099" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13102" class="Symbol">)</a> <a id="13104" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13106" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13107" class="Symbol">)</a> <a id="13109" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="13115" class="Symbol">(((</a><a id="13118" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13120" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13122" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13125" class="Symbol">)</a> <a id="13127" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13129" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13131" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13132" class="Symbol">)</a> <a id="13134" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
     <a id="13141" class="Symbol">(((</a><a id="13144" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13148" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13150" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13152" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13153" class="Symbol">)</a> <a id="13155" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13158" class="Symbol">)</a> <a id="13160" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13162" class="Symbol">((</a><a id="13164" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13168" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13170" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13171" class="Symbol">)</a> <a id="13173" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13175" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13178" class="Symbol">)))</a>  <a id="13183" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13186" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="13194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16028" class="Function">lem₅</a> <a id="13199" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13205" class="Symbol">((</a><a id="13207" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13209" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13212" class="Symbol">)</a> <a id="13214" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13217" class="Symbol">)</a> <a id="13219" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="13225" class="Symbol">(((</a><a id="13228" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13232" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13234" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13237" class="Symbol">)</a> <a id="13239" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13242" class="Symbol">)</a> <a id="13244" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
     <a id="13251" class="Symbol">(((</a><a id="13254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13256" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13258" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13261" class="Symbol">)</a> <a id="13263" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13265" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13268" class="Symbol">)</a> <a id="13270" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13272" class="Symbol">((</a><a id="13274" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13276" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13278" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13280" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13281" class="Symbol">)</a> <a id="13283" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13285" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13287" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13288" class="Symbol">)))</a>  <a id="13293" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13296" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="13304" class="Symbol">_</a> <a id="13306" class="Symbol">_</a> <a id="13308" class="Symbol">_</a> <a id="13310" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="13316" class="Symbol">(((</a><a id="13319" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13321" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13324" class="Symbol">)</a> <a id="13326" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13329" class="Symbol">)</a> <a id="13331" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13333" class="Symbol">((</a><a id="13335" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13337" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13339" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13341" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13344" class="Symbol">)</a> <a id="13346" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13349" class="Symbol">))</a> <a id="13352" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="13358" class="Symbol">(((</a><a id="13361" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13363" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13365" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13368" class="Symbol">)</a> <a id="13370" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13372" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13374" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13375" class="Symbol">)</a> <a id="13377" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13379" class="Symbol">((</a><a id="13381" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13385" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13388" class="Symbol">)</a> <a id="13390" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13392" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13395" class="Symbol">))</a>    <a id="13401" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13404" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="13411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13660" class="Function">lem₁</a> <a id="13416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14465" class="Function">lem₂</a> <a id="13421" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="13429" class="Symbol">(((</a><a id="13432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13434" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13436" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13437" class="Symbol">)</a> <a id="13439" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13441" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13443" class="Symbol">(</a><a id="13444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13446" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13449" class="Symbol">))</a> <a id="13452" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13455" class="Symbol">)</a> <a id="13457" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
    <a id="13463" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13465" class="Symbol">(((</a><a id="13468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13470" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13472" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13473" class="Symbol">)</a> <a id="13475" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13477" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13479" class="Symbol">(</a><a id="13480" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13482" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13484" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13485" class="Symbol">))</a> <a id="13488" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13490" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13491" class="Symbol">)</a>              <a id="13506" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="13515" class="Symbol">_</a> <a id="13517" class="Symbol">_</a> <a id="13519" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="13525" class="Symbol">((</a><a id="13527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13529" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13531" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13532" class="Symbol">)</a> <a id="13534" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13536" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13538" class="Symbol">(</a><a id="13539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13541" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13543" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13544" class="Symbol">))</a> <a id="13547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="13549" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>                  <a id="13568" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13571" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a> <a id="13578" class="Symbol">(</a><a id="13579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7363" class="Bound">⊕-def</a> <a id="13585" class="Symbol">_</a> <a id="13587" class="Symbol">_)</a> <a id="13590" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="13595" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
    <a id="13601" class="Symbol">(</a><a id="13602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="13606" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13607" class="Symbol">)</a> <a id="13609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">⊕</a> <a id="13611" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>                                <a id="13644" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="13650" class="Keyword">where</a>
    <a id="13660" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13660" class="Function">lem₁</a> <a id="13665" class="Symbol">=</a> <a id="13667" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="13679" class="Symbol">((</a><a id="13681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13683" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13686" class="Symbol">)</a> <a id="13688" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13691" class="Symbol">)</a> <a id="13693" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13695" class="Symbol">((</a><a id="13697" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13701" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13703" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13705" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13706" class="Symbol">)</a> <a id="13708" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="13711" class="Symbol">)</a>  <a id="13714" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13717" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="13730" class="Symbol">_</a> <a id="13732" class="Symbol">_</a> <a id="13734" class="Symbol">_</a> <a id="13736" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="13744" class="Symbol">((</a><a id="13746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13748" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13750" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13751" class="Symbol">)</a> <a id="13753" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13755" class="Symbol">(</a><a id="13756" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13758" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13760" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13762" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13764" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13765" class="Symbol">))</a> <a id="13768" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13770" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>        <a id="13779" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13782" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="13790" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="13792" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="13800" class="Symbol">(</a><a id="13801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="13811" class="Symbol">_</a> <a id="13813" class="Symbol">_)</a> <a id="13816" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="13824" class="Symbol">((</a><a id="13826" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13828" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13831" class="Symbol">)</a> <a id="13833" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13835" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13837" class="Symbol">(</a><a id="13838" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13840" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13842" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13843" class="Symbol">))</a> <a id="13846" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13848" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>          <a id="13859" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="13866" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13866" class="Function">lem₂′</a> <a id="13872" class="Symbol">=</a> <a id="13874" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="13886" class="Symbol">(</a><a id="13887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13889" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13891" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13894" class="Symbol">)</a> <a id="13896" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13898" class="Symbol">(</a><a id="13899" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13901" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13903" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13906" class="Symbol">)</a>              <a id="13921" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="13924" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="13931" class="Symbol">(</a><a id="13932" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="13944" class="Symbol">_)</a> <a id="13947" class="Symbol">(</a><a id="13948" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="13960" class="Symbol">_)</a> <a id="13963" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="13971" class="Symbol">(</a><a id="13972" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="13974" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13976" class="Symbol">(</a><a id="13977" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13979" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13981" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13983" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13984" class="Symbol">))</a> <a id="13987" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="13989" class="Symbol">((</a><a id="13991" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="13993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="13995" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="13997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="13998" class="Symbol">)</a> <a id="14000" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14002" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a><a id="14003" class="Symbol">)</a>  <a id="14006" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14009" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a>
                                              <a id="14062" class="Symbol">(</a><a id="14063" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="14070" class="Symbol">(</a><a id="14071" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="14085" class="Symbol">_)</a> <a id="14088" class="Symbol">(</a><a id="14089" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="14096" class="Symbol">_</a> <a id="14098" class="Symbol">_))</a>
                                              <a id="14148" class="Symbol">(</a><a id="14149" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="14157" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14159" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="14173" class="Symbol">_)</a> <a id="14176" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14184" class="Symbol">((</a><a id="14186" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14188" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14190" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14192" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a><a id="14193" class="Symbol">)</a> <a id="14195" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14197" class="Symbol">(</a><a id="14198" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14200" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14202" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14204" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a><a id="14205" class="Symbol">))</a> <a id="14208" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="14216" class="Symbol">((</a><a id="14218" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14220" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14222" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14224" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14225" class="Symbol">)</a> <a id="14227" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14229" class="Symbol">(</a><a id="14230" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14232" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14234" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14237" class="Symbol">))</a>            <a id="14251" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12219" class="Function">lemma₂</a> <a id="14261" class="Symbol">_</a> <a id="14263" class="Symbol">_</a> <a id="14265" class="Symbol">_</a> <a id="14267" class="Symbol">_</a> <a id="14269" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14277" class="Symbol">(</a><a id="14278" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14280" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14282" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14284" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14287" class="Symbol">)</a> <a id="14289" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14291" class="Symbol">(</a><a id="14292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14294" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14296" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14297" class="Symbol">)</a>              <a id="14312" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14315" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="14322" class="Symbol">(</a><a id="14323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6880" class="Function">deMorgan₂</a> <a id="14333" class="Symbol">_</a> <a id="14335" class="Symbol">_)</a> <a id="14338" class="Symbol">(</a><a id="14339" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="14352" class="Symbol">_)</a> <a id="14355" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14363" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14365" class="Symbol">(</a><a id="14366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14368" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14370" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14371" class="Symbol">)</a> <a id="14373" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14375" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14377" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14379" class="Symbol">(</a><a id="14380" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14382" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14384" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14385" class="Symbol">)</a>            <a id="14398" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14401" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="14411" class="Symbol">_</a> <a id="14413" class="Symbol">_</a> <a id="14415" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14423" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14425" class="Symbol">((</a><a id="14427" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14429" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14431" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14432" class="Symbol">)</a> <a id="14434" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14436" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14438" class="Symbol">(</a><a id="14439" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14441" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14443" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14444" class="Symbol">))</a>            <a id="14458" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="14465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14465" class="Function">lem₂</a> <a id="14470" class="Symbol">=</a> <a id="14472" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="14484" class="Symbol">((</a><a id="14486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14488" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14490" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14493" class="Symbol">)</a> <a id="14495" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14497" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14499" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14500" class="Symbol">)</a> <a id="14502" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14504" class="Symbol">((</a><a id="14506" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14510" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14512" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14513" class="Symbol">)</a> <a id="14515" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14517" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14519" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14520" class="Symbol">)</a>  <a id="14523" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14526" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="14539" class="Symbol">_</a> <a id="14541" class="Symbol">_</a> <a id="14543" class="Symbol">_</a> <a id="14545" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14553" class="Symbol">((</a><a id="14555" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14557" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14559" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14561" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14562" class="Symbol">)</a> <a id="14564" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14566" class="Symbol">(</a><a id="14567" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14569" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14571" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14573" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14574" class="Symbol">))</a> <a id="14577" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14579" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14581" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>          <a id="14592" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14595" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="14603" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13866" class="Function">lem₂′</a> <a id="14609" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="14617" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14619" class="Symbol">((</a><a id="14621" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14623" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14625" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14626" class="Symbol">)</a> <a id="14628" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14630" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14632" class="Symbol">(</a><a id="14633" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14635" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14637" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14638" class="Symbol">))</a> <a id="14641" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14643" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14645" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a>          <a id="14656" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14659" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="14669" class="Symbol">_</a> <a id="14671" class="Symbol">_</a> <a id="14673" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14681" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14683" class="Symbol">(((</a><a id="14686" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14688" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14691" class="Symbol">)</a> <a id="14693" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14695" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14697" class="Symbol">(</a><a id="14698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14700" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14703" class="Symbol">))</a> <a id="14706" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14708" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14709" class="Symbol">)</a>          <a id="14720" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="14727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14727" class="Function">lem₃</a> <a id="14732" class="Symbol">=</a> <a id="14734" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="14746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14748" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14750" class="Symbol">((</a><a id="14752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14754" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14757" class="Symbol">)</a> <a id="14759" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14761" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14763" class="Symbol">(</a><a id="14764" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14766" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14768" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14769" class="Symbol">))</a>          <a id="14781" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14784" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="14792" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14794" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="14802" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="14814" class="Symbol">_</a> <a id="14816" class="Symbol">_</a> <a id="14818" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="14826" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14828" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14830" class="Symbol">((</a><a id="14832" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14834" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14836" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14837" class="Symbol">)</a> <a id="14839" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14841" class="Symbol">(</a><a id="14842" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14844" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14846" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14848" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14850" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14851" class="Symbol">))</a>        <a id="14861" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14864" href="Algebra.Lattice.Structures.html#4978" class="Function">∨-distribˡ-∧</a> <a id="14877" class="Symbol">_</a> <a id="14879" class="Symbol">_</a> <a id="14881" class="Symbol">_</a> <a id="14883" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="14891" class="Symbol">(</a><a id="14892" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14894" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14899" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14901" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14902" class="Symbol">))</a> <a id="14905" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14907" class="Symbol">(</a><a id="14908" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14910" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14912" class="Symbol">(</a><a id="14913" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="14917" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14919" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="14921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14922" class="Symbol">))</a>  <a id="14926" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="14929" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="14937" class="Symbol">_</a> <a id="14939" class="Symbol">_</a> <a id="14941" class="Symbol">_</a> <a id="14943" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="14945" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="14952" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="14954" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="14962" class="Symbol">_</a> <a id="14964" class="Symbol">_</a> <a id="14966" class="Symbol">_</a> <a id="14968" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="14976" class="Symbol">((</a><a id="14978" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14980" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="14983" class="Symbol">)</a> <a id="14985" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="14988" class="Symbol">)</a> <a id="14990" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="14992" class="Symbol">((</a><a id="14994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="14996" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="14998" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15001" class="Symbol">)</a> <a id="15003" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15005" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15007" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15008" class="Symbol">)</a>  <a id="15011" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="15018" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15018" class="Function">lem₄′</a> <a id="15024" class="Symbol">=</a> <a id="15026" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="15038" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15040" class="Symbol">((</a><a id="15042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15044" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15047" class="Symbol">)</a> <a id="15049" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15051" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15053" class="Symbol">(</a><a id="15054" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15056" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15058" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15059" class="Symbol">))</a>    <a id="15065" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15068" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="15078" class="Symbol">_</a> <a id="15080" class="Symbol">_</a> <a id="15082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15090" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15092" class="Symbol">(</a><a id="15093" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15095" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15097" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15098" class="Symbol">)</a> <a id="15100" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15102" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15104" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15106" class="Symbol">(</a><a id="15107" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15109" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15111" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15112" class="Symbol">)</a>    <a id="15117" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6880" class="Function">deMorgan₂</a> <a id="15130" class="Symbol">_</a> <a id="15132" class="Symbol">_</a> <a id="15134" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15136" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a> <a id="15143" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15145" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5624" class="Function">¬-involutive</a> <a id="15158" class="Symbol">_</a> <a id="15160" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15168" class="Symbol">(</a><a id="15169" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15171" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15173" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15175" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15178" class="Symbol">)</a> <a id="15180" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15182" class="Symbol">(</a><a id="15183" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15185" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15188" class="Symbol">)</a>      <a id="15195" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15198" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12219" class="Function">lemma₂</a> <a id="15205" class="Symbol">_</a> <a id="15207" class="Symbol">_</a> <a id="15209" class="Symbol">_</a> <a id="15211" class="Symbol">_</a> <a id="15213" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15221" class="Symbol">((</a><a id="15223" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15225" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15227" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15229" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15230" class="Symbol">)</a> <a id="15232" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15234" class="Symbol">(</a><a id="15235" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15237" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a> <a id="15239" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15242" class="Symbol">))</a> <a id="15245" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="15253" class="Symbol">((</a><a id="15255" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15257" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15259" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15261" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15262" class="Symbol">)</a> <a id="15264" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15266" class="Symbol">(</a><a id="15267" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15269" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a> <a id="15271" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15273" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15274" class="Symbol">))</a>    <a id="15280" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15283" class="Symbol">(</a><a id="15284" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="15298" class="Symbol">_</a> <a id="15300" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15302" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="15309" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15311" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="15318" class="Symbol">_</a> <a id="15320" class="Symbol">_)</a>
                                      <a id="15361" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15363" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="15370" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                   <a id="15407" class="Symbol">(</a><a id="15408" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="15416" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="15418" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="15432" class="Symbol">_)</a> <a id="15435" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15443" class="Symbol">(</a><a id="15444" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a> <a id="15446" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15448" class="Symbol">(</a><a id="15449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15451" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15453" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15455" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15456" class="Symbol">))</a> <a id="15459" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="15467" class="Symbol">((</a><a id="15469" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15471" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15473" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15475" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15476" class="Symbol">)</a> <a id="15478" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15480" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a><a id="15481" class="Symbol">)</a>            <a id="15494" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15497" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1914" class="Function">∧-identityˡ</a> <a id="15509" class="Symbol">_</a> <a id="15511" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15513" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="15520" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15522" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1746" class="Function">∧-identityʳ</a> <a id="15534" class="Symbol">_</a> <a id="15536" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15544" class="Symbol">(</a><a id="15545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15547" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15549" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15552" class="Symbol">)</a> <a id="15554" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15556" class="Symbol">(</a><a id="15557" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15561" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15563" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15564" class="Symbol">)</a>      <a id="15571" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="15578" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15578" class="Function">lem₄</a> <a id="15583" class="Symbol">=</a> <a id="15585" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="15597" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15602" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15604" class="Symbol">((</a><a id="15606" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15608" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15610" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15611" class="Symbol">)</a> <a id="15613" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15615" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15617" class="Symbol">(</a><a id="15618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15620" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15623" class="Symbol">)))</a>  <a id="15628" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15631" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5721" class="Function">deMorgan₁</a> <a id="15641" class="Symbol">_</a> <a id="15643" class="Symbol">_</a> <a id="15645" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15653" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15655" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15657" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15659" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15661" class="Symbol">((</a><a id="15663" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15665" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15668" class="Symbol">)</a> <a id="15670" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15672" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15674" class="Symbol">(</a><a id="15675" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15677" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15679" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15680" class="Symbol">))</a>  <a id="15684" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15687" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="15695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15018" class="Function">lem₄′</a> <a id="15701" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15709" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15711" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15713" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15715" class="Symbol">((</a><a id="15717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15719" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15721" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15723" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15724" class="Symbol">)</a> <a id="15726" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="15728" class="Symbol">(</a><a id="15729" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15733" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15736" class="Symbol">))</a>  <a id="15740" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15743" href="Algebra.Lattice.Structures.html#4978" class="Function">∨-distribˡ-∧</a> <a id="15756" class="Symbol">_</a> <a id="15758" class="Symbol">_</a> <a id="15760" class="Symbol">_</a> <a id="15762" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15770" class="Symbol">(</a><a id="15771" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15773" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15775" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15777" class="Symbol">(</a><a id="15778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a>     <a id="15784" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15786" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15789" class="Symbol">))</a> <a id="15792" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="15800" class="Symbol">(</a><a id="15801" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15803" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15805" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15807" class="Symbol">(</a><a id="15808" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a> <a id="15812" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15815" class="Symbol">))</a>              <a id="15831" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="15834" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="15842" class="Symbol">_</a> <a id="15844" class="Symbol">_</a> <a id="15846" class="Symbol">_</a> <a id="15848" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15850" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a> <a id="15857" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15859" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a> <a id="15867" class="Symbol">_</a> <a id="15869" class="Symbol">_</a> <a id="15871" class="Symbol">_</a> <a id="15873" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="15881" class="Symbol">((</a><a id="15883" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15885" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15887" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15889" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15890" class="Symbol">)</a>     <a id="15896" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15898" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15900" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15901" class="Symbol">)</a> <a id="15903" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="15911" class="Symbol">((</a><a id="15913" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15917" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15919" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15922" class="Symbol">)</a> <a id="15924" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15926" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15927" class="Symbol">)</a>              <a id="15942" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15945" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="15952" class="Symbol">_</a> <a id="15954" class="Symbol">_</a> <a id="15956" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="15964" class="Symbol">((</a><a id="15966" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15970" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15972" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15975" class="Symbol">)</a> <a id="15977" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="15980" class="Symbol">)</a> <a id="15982" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="15990" class="Symbol">((</a><a id="15992" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="15994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="15996" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="15998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="15999" class="Symbol">)</a>     <a id="16005" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16007" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16009" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16010" class="Symbol">)</a>          <a id="16021" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="16028" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16028" class="Function">lem₅</a> <a id="16033" class="Symbol">=</a> <a id="16035" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="16047" class="Symbol">((</a><a id="16049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16051" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16053" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16056" class="Symbol">)</a> <a id="16058" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16060" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16062" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16063" class="Symbol">)</a> <a id="16065" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="16073" class="Symbol">(((</a><a id="16076" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16078" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16080" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16082" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16085" class="Symbol">)</a> <a id="16087" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16089" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16090" class="Symbol">)</a> <a id="16092" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="16094" class="Symbol">((</a><a id="16096" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16098" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16100" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16102" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16103" class="Symbol">)</a> <a id="16105" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16107" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16110" class="Symbol">))</a>    <a id="16116" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="16119" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="16127" class="Symbol">_</a> <a id="16129" class="Symbol">_</a> <a id="16131" class="Symbol">_</a> <a id="16133" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="16141" class="Symbol">(((</a><a id="16144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16146" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16148" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16151" class="Symbol">)</a> <a id="16153" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16155" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16158" class="Symbol">)</a> <a id="16160" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="16162" class="Symbol">((</a><a id="16164" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16168" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16170" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16173" class="Symbol">)</a> <a id="16175" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16177" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16178" class="Symbol">))</a> <a id="16181" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="16189" class="Symbol">((</a><a id="16191" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16193" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16195" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16197" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16198" class="Symbol">)</a> <a id="16200" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16202" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16204" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16205" class="Symbol">)</a>                          <a id="16232" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16235" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="16243" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="16245" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="16252" class="Symbol">_</a> <a id="16254" class="Symbol">_</a> <a id="16256" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="16264" class="Symbol">(((</a><a id="16267" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16269" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16271" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16273" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16275" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16276" class="Symbol">)</a> <a id="16278" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16280" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16281" class="Symbol">)</a> <a id="16283" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="16285" class="Symbol">((</a><a id="16287" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16289" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16291" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16293" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16294" class="Symbol">)</a> <a id="16296" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16298" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16300" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16301" class="Symbol">))</a> <a id="16304" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="16312" class="Symbol">((</a><a id="16314" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16316" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16318" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16320" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16321" class="Symbol">)</a> <a id="16323" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16325" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16328" class="Symbol">)</a>                          <a id="16355" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16358" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a> <a id="16366" class="Symbol">_</a> <a id="16368" class="Symbol">_</a> <a id="16370" class="Symbol">_</a> <a id="16372" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="16380" class="Symbol">((</a><a id="16382" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16384" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16386" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16388" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16391" class="Symbol">)</a> <a id="16393" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16396" class="Symbol">)</a> <a id="16398" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a>
      <a id="16406" class="Symbol">(((</a><a id="16409" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16411" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16413" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16416" class="Symbol">)</a> <a id="16418" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16420" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16422" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16423" class="Symbol">)</a> <a id="16425" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="16427" class="Symbol">((</a><a id="16429" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16431" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12720" class="Bound">x</a> <a id="16433" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16435" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12722" class="Bound">y</a><a id="16436" class="Symbol">)</a> <a id="16438" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="16440" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="16442" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12724" class="Bound">z</a><a id="16443" class="Symbol">))</a>    <a id="16449" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="XorRing.⊕-isMagma"></a><a id="16454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16454" class="Function">⊕-isMagma</a> <a id="16464" class="Symbol">:</a> <a id="16466" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="16474" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="16480" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16454" class="Function">⊕-isMagma</a> <a id="16490" class="Symbol">=</a> <a id="16492" class="Keyword">record</a>
    <a id="16503" class="Symbol">{</a> <a id="16505" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="16519" class="Symbol">=</a> <a id="16521" href="Algebra.Lattice.Structures.html#4075" class="Function">isEquivalence</a>
    <a id="16539" class="Symbol">;</a> <a id="16541" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="16555" class="Symbol">=</a> <a id="16557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7595" class="Function">⊕-cong</a>
    <a id="16568" class="Symbol">}</a>

  <a id="XorRing.⊕-isSemigroup"></a><a id="16573" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16573" class="Function">⊕-isSemigroup</a> <a id="16587" class="Symbol">:</a> <a id="16589" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="16601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a>
  <a id="16607" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16573" class="Function">⊕-isSemigroup</a> <a id="16621" class="Symbol">=</a> <a id="16623" class="Keyword">record</a>
    <a id="16634" class="Symbol">{</a> <a id="16636" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="16644" class="Symbol">=</a> <a id="16646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16454" class="Function">⊕-isMagma</a>
    <a id="16660" class="Symbol">;</a> <a id="16662" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="16670" class="Symbol">=</a> <a id="16672" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12684" class="Function">⊕-assoc</a>
    <a id="16684" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isMonoid"></a><a id="16689" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16689" class="Function">⊕-⊥-isMonoid</a> <a id="16702" class="Symbol">:</a> <a id="16704" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="16713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="16717" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a>
  <a id="16721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16689" class="Function">⊕-⊥-isMonoid</a> <a id="16734" class="Symbol">=</a> <a id="16736" class="Keyword">record</a>
    <a id="16747" class="Symbol">{</a> <a id="16749" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="16761" class="Symbol">=</a> <a id="16763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16573" class="Function">⊕-isSemigroup</a>
    <a id="16781" class="Symbol">;</a> <a id="16783" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="16795" class="Symbol">=</a> <a id="16797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9947" class="Function">⊕-identity</a>
    <a id="16812" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isGroup"></a><a id="16817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16817" class="Function">⊕-⊥-isGroup</a> <a id="16829" class="Symbol">:</a> <a id="16831" href="Algebra.Structures.html#6188" class="Record">IsGroup</a> <a id="16839" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="16843" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="16845" href="Function.Base.html#704" class="Function">id</a>
  <a id="16850" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16817" class="Function">⊕-⊥-isGroup</a> <a id="16862" class="Symbol">=</a> <a id="16864" class="Keyword">record</a>
    <a id="16875" class="Symbol">{</a> <a id="16877" href="Algebra.Structures.html#6264" class="Field">isMonoid</a> <a id="16886" class="Symbol">=</a> <a id="16888" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16689" class="Function">⊕-⊥-isMonoid</a>
    <a id="16905" class="Symbol">;</a> <a id="16907" href="Algebra.Structures.html#6295" class="Field">inverse</a>  <a id="16916" class="Symbol">=</a> <a id="16918" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10336" class="Function">⊕-inverse</a>
    <a id="16932" class="Symbol">;</a> <a id="16934" href="Algebra.Structures.html#6329" class="Field">⁻¹-cong</a>  <a id="16943" class="Symbol">=</a> <a id="16945" href="Function.Base.html#704" class="Function">id</a>
    <a id="16952" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isAbelianGroup"></a><a id="16957" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16957" class="Function">⊕-⊥-isAbelianGroup</a> <a id="16976" class="Symbol">:</a> <a id="16978" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="16993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="16997" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="16999" href="Function.Base.html#704" class="Function">id</a>
  <a id="17004" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16957" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17023" class="Symbol">=</a> <a id="17025" class="Keyword">record</a>
    <a id="17036" class="Symbol">{</a> <a id="17038" href="Algebra.Structures.html#7324" class="Field">isGroup</a> <a id="17046" class="Symbol">=</a> <a id="17048" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16817" class="Function">⊕-⊥-isGroup</a>
    <a id="17064" class="Symbol">;</a> <a id="17066" href="Algebra.Structures.html#7353" class="Field">comm</a>    <a id="17074" class="Symbol">=</a> <a id="17076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7887" class="Function">⊕-comm</a>
    <a id="17087" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isRing"></a><a id="17092" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17092" class="Function">⊕-∧-isRing</a> <a id="17103" class="Symbol">:</a> <a id="17105" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="17112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="17116" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="17120" href="Function.Base.html#704" class="Function">id</a> <a id="17123" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="17125" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
  <a id="17129" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17092" class="Function">⊕-∧-isRing</a> <a id="17140" class="Symbol">=</a> <a id="17142" class="Keyword">record</a>
    <a id="17153" class="Symbol">{</a> <a id="17155" href="Algebra.Structures.html#21917" class="Field">+-isAbelianGroup</a> <a id="17172" class="Symbol">=</a> <a id="17174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16957" class="Function">⊕-⊥-isAbelianGroup</a>
    <a id="17197" class="Symbol">;</a> <a id="17199" href="Algebra.Structures.html#21963" class="Field">*-cong</a> <a id="17206" class="Symbol">=</a> <a id="17208" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a>
    <a id="17219" class="Symbol">;</a> <a id="17221" href="Algebra.Structures.html#21999" class="Field">*-assoc</a> <a id="17229" class="Symbol">=</a> <a id="17231" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a>
    <a id="17243" class="Symbol">;</a> <a id="17245" href="Algebra.Structures.html#22036" class="Field">*-identity</a> <a id="17256" class="Symbol">=</a> <a id="17258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1994" class="Function">∧-identity</a>
    <a id="17273" class="Symbol">;</a> <a id="17275" href="Algebra.Structures.html#22073" class="Field">distrib</a> <a id="17283" class="Symbol">=</a> <a id="17285" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12121" class="Function">∧-distrib-⊕</a>
    <a id="17301" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isCommutativeRing"></a><a id="17306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17306" class="Function">⊕-∧-isCommutativeRing</a> <a id="17328" class="Symbol">:</a> <a id="17330" href="Algebra.Structures.html#23275" class="Record">IsCommutativeRing</a> <a id="17348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7451" class="Function Operator">_⊕_</a> <a id="17352" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">_∧_</a> <a id="17356" href="Function.Base.html#704" class="Function">id</a> <a id="17359" href="Algebra.Lattice.Bundles.html#5872" class="Field">⊥</a> <a id="17361" href="Algebra.Lattice.Bundles.html#5841" class="Field">⊤</a>
  <a id="17365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17306" class="Function">⊕-∧-isCommutativeRing</a> <a id="17387" class="Symbol">=</a> <a id="17389" class="Keyword">record</a>
    <a id="17400" class="Symbol">{</a> <a id="17402" href="Algebra.Structures.html#23372" class="Field">isRing</a> <a id="17409" class="Symbol">=</a> <a id="17411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17092" class="Function">⊕-∧-isRing</a>
    <a id="17426" class="Symbol">;</a> <a id="17428" href="Algebra.Structures.html#23404" class="Field">*-comm</a> <a id="17435" class="Symbol">=</a> <a id="17437" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a>
    <a id="17448" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-commutativeRing"></a><a id="17453" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17453" class="Function">⊕-∧-commutativeRing</a> <a id="17473" class="Symbol">:</a> <a id="17475" href="Algebra.Bundles.html#27248" class="Record">CommutativeRing</a> <a id="17491" class="Symbol">_</a> <a id="17493" class="Symbol">_</a>
  <a id="17497" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17453" class="Function">⊕-∧-commutativeRing</a> <a id="17517" class="Symbol">=</a> <a id="17519" class="Keyword">record</a>
    <a id="17530" class="Symbol">{</a> <a id="17532" href="Algebra.Bundles.html#27605" class="Field">isCommutativeRing</a> <a id="17550" class="Symbol">=</a> <a id="17552" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17306" class="Function">⊕-∧-isCommutativeRing</a>
    <a id="17578" class="Symbol">}</a>


<a id="17582" class="Keyword">infixl</a> <a id="17589" class="Number">6</a> <a id="17591" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17596" class="Function Operator">_⊕_</a>

<a id="_⊕_"></a><a id="17596" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17596" class="Function Operator">_⊕_</a> <a id="17600" class="Symbol">:</a> <a id="17602" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17606" href="Algebra.Lattice.Bundles.html#5670" class="Field">Carrier</a>
<a id="17614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17614" class="Bound">x</a> <a id="17616" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17596" class="Function Operator">⊕</a> <a id="17618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17618" class="Bound">y</a> <a id="17620" class="Symbol">=</a> <a id="17622" class="Symbol">(</a><a id="17623" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17614" class="Bound">x</a> <a id="17625" href="Algebra.Lattice.Bundles.html#5736" class="Field Operator">∨</a> <a id="17627" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17618" class="Bound">y</a><a id="17628" class="Symbol">)</a> <a id="17630" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="17632" href="Algebra.Lattice.Bundles.html#5806" class="Field Operator">¬</a> <a id="17634" class="Symbol">(</a><a id="17635" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17614" class="Bound">x</a> <a id="17637" href="Algebra.Lattice.Bundles.html#5771" class="Field Operator">∧</a> <a id="17639" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17618" class="Bound">y</a><a id="17640" class="Symbol">)</a>

<a id="17643" class="Keyword">module</a> <a id="DefaultXorRing"></a><a id="17650" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17650" class="Module">DefaultXorRing</a> <a id="17665" class="Symbol">=</a> <a id="17667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7330" class="Module">XorRing</a> <a id="17675" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17596" class="Function Operator">_⊕_</a> <a id="17679" class="Symbol">(λ</a> <a id="17682" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17682" class="Bound">_</a> <a id="17684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17684" class="Bound">_</a> <a id="17686" class="Symbol">→</a> <a id="17688" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="17692" class="Symbol">)</a>
</pre></body></html>

==> anc/Algebra.Lattice.Properties.DistributiveLattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.DistributiveLattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
<a id="290" class="Keyword">import</a> <a id="297" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a> <a id="332" class="Symbol">as</a> <a id="335" class="Module">LatticeProperties</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a>
  <a id="410" class="Symbol">{</a><a id="411" href="Algebra.Lattice.Properties.DistributiveLattice.html#411" class="Bound">dl₁</a> <a id="415" href="Algebra.Lattice.Properties.DistributiveLattice.html#415" class="Bound">dl₂</a><a id="418" class="Symbol">}</a> <a id="420" class="Symbol">(</a><a id="421" href="Algebra.Lattice.Properties.DistributiveLattice.html#421" class="Bound">DL</a> <a id="424" class="Symbol">:</a> <a id="426" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="446" href="Algebra.Lattice.Properties.DistributiveLattice.html#411" class="Bound">dl₁</a> <a id="450" href="Algebra.Lattice.Properties.DistributiveLattice.html#415" class="Bound">dl₂</a><a id="453" class="Symbol">)</a>
  <a id="457" class="Keyword">where</a>

<a id="464" class="Keyword">open</a> <a id="469" href="Algebra.Lattice.Bundles.html#4989" class="Module">DistributiveLattice</a> <a id="489" href="Algebra.Lattice.Properties.DistributiveLattice.html#421" class="Bound">DL</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="524" href="Algebra.Lattice.Bundles.html#5130" class="Field Operator">_≈_</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="567" href="Algebra.Lattice.Bundles.html#5130" class="Field Operator">_≈_</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="616" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a>

<a id="624" class="Comment">------------------------------------------------------------------------</a>
<a id="697" class="Comment">-- Export properties of lattices</a>

<a id="731" class="Keyword">open</a> <a id="736" href="Algebra.Lattice.Properties.Lattice.html" class="Module">LatticeProperties</a> <a id="754" href="Algebra.Lattice.Bundles.html#5372" class="Function">lattice</a> <a id="762" class="Keyword">public</a>

<a id="770" class="Comment">------------------------------------------------------------------------</a>
<a id="843" class="Comment">-- The dual construction is also a distributive lattice.</a>

<a id="∧-∨-isDistributiveLattice"></a><a id="901" href="Algebra.Lattice.Properties.DistributiveLattice.html#901" class="Function">∧-∨-isDistributiveLattice</a> <a id="927" class="Symbol">:</a> <a id="929" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="951" href="Algebra.Lattice.Bundles.html#5212" class="Field Operator">_∧_</a> <a id="955" href="Algebra.Lattice.Bundles.html#5172" class="Field Operator">_∨_</a>
<a id="959" href="Algebra.Lattice.Properties.DistributiveLattice.html#901" class="Function">∧-∨-isDistributiveLattice</a> <a id="985" class="Symbol">=</a> <a id="987" class="Keyword">record</a>
  <a id="996" class="Symbol">{</a> <a id="998" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a>   <a id="1010" class="Symbol">=</a> <a id="1012" href="Algebra.Lattice.Properties.Lattice.html#3018" class="Function">∧-∨-isLattice</a>
  <a id="1028" class="Symbol">;</a> <a id="1030" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="Algebra.Lattice.Structures.html#4906" class="Function">∧-distrib-∨</a>
  <a id="1058" class="Symbol">;</a> <a id="1060" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a> <a id="1072" class="Symbol">=</a> <a id="1074" href="Algebra.Lattice.Structures.html#4868" class="Function">∨-distrib-∧</a>
  <a id="1088" class="Symbol">}</a>

<a id="∧-∨-distributiveLattice"></a><a id="1091" href="Algebra.Lattice.Properties.DistributiveLattice.html#1091" class="Function">∧-∨-distributiveLattice</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="1137" class="Symbol">_</a> <a id="1139" class="Symbol">_</a>
<a id="1141" href="Algebra.Lattice.Properties.DistributiveLattice.html#1091" class="Function">∧-∨-distributiveLattice</a> <a id="1165" class="Symbol">=</a> <a id="1167" class="Keyword">record</a>
  <a id="1176" class="Symbol">{</a> <a id="1178" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Algebra.Lattice.Properties.DistributiveLattice.html#901" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1230" class="Symbol">}</a>
</pre></body></html>

==> anc/Algebra.Lattice.Properties.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of lattices</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
<a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a> <a id="348" class="Symbol">as</a> <a id="351" class="Module">SemilatticeProperties</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="421" class="Symbol">)</a>
<a id="423" class="Keyword">import</a> <a id="430" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="454" class="Symbol">as</a> <a id="457" class="Module">R</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Function.Base.html" class="Module">Function.Base</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="531" class="Symbol">)</a>

<a id="534" class="Keyword">module</a> <a id="541" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a>
  <a id="578" class="Symbol">{</a><a id="579" href="Algebra.Lattice.Properties.Lattice.html#579" class="Bound">l₁</a> <a id="582" href="Algebra.Lattice.Properties.Lattice.html#582" class="Bound">l₂</a><a id="584" class="Symbol">}</a> <a id="586" class="Symbol">(</a><a id="587" href="Algebra.Lattice.Properties.Lattice.html#587" class="Bound">L</a> <a id="589" class="Symbol">:</a> <a id="591" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="599" href="Algebra.Lattice.Properties.Lattice.html#579" class="Bound">l₁</a> <a id="602" href="Algebra.Lattice.Properties.Lattice.html#582" class="Bound">l₂</a><a id="604" class="Symbol">)</a> <a id="606" class="Keyword">where</a>

<a id="613" class="Keyword">open</a> <a id="618" href="Algebra.Lattice.Bundles.html#4406" class="Module">Lattice</a> <a id="626" href="Algebra.Lattice.Properties.Lattice.html#587" class="Bound">L</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="660" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="695" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="738" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="787" href="Algebra.Lattice.Bundles.html#4863" class="Function">setoid</a>

<a id="795" class="Comment">------------------------------------------------------------------------</a>
<a id="868" class="Comment">-- _∧_ is a semilattice</a>

<a id="∧-idem"></a><a id="893" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="900" class="Symbol">:</a> <a id="902" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="913" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="917" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="924" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a> <a id="926" class="Symbol">=</a> <a id="928" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="936" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a> <a id="938" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="940" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a>            <a id="953" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="956" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="964" class="Symbol">(</a><a id="965" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="977" class="Symbol">_</a> <a id="979" class="Symbol">_)</a> <a id="982" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="986" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a> <a id="988" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="990" class="Symbol">(</a><a id="991" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a> <a id="993" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="995" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a> <a id="997" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="999" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a><a id="1000" class="Symbol">)</a>  <a id="1003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1007" href="Algebra.Lattice.Structures.html#4454" class="Function">∧-absorbs-∨</a> <a id="1019" class="Symbol">_</a> <a id="1021" class="Symbol">_</a> <a id="1023" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1027" href="Algebra.Lattice.Properties.Lattice.html#924" class="Bound">x</a>                <a id="1044" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∧-isMagma"></a><a id="1047" href="Algebra.Lattice.Properties.Lattice.html#1047" class="Function">∧-isMagma</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1067" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="1071" href="Algebra.Lattice.Properties.Lattice.html#1047" class="Function">∧-isMagma</a> <a id="1081" class="Symbol">=</a> <a id="1083" class="Keyword">record</a>
  <a id="1092" class="Symbol">{</a> <a id="1094" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Algebra.Lattice.Structures.html#4075" class="Function">isEquivalence</a>
  <a id="1126" class="Symbol">;</a> <a id="1128" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="1142" class="Symbol">=</a> <a id="1144" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a>
  <a id="1153" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="1156" href="Algebra.Lattice.Properties.Lattice.html#1156" class="Function">∧-isSemigroup</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="1184" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="1188" href="Algebra.Lattice.Properties.Lattice.html#1156" class="Function">∧-isSemigroup</a> <a id="1202" class="Symbol">=</a> <a id="1204" class="Keyword">record</a>
  <a id="1213" class="Symbol">{</a> <a id="1215" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="Algebra.Lattice.Properties.Lattice.html#1047" class="Function">∧-isMagma</a>
  <a id="1237" class="Symbol">;</a> <a id="1239" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="1247" class="Symbol">=</a> <a id="1249" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a>
  <a id="1259" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="1262" href="Algebra.Lattice.Properties.Lattice.html#1262" class="Function">∧-isBand</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="1280" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="1284" href="Algebra.Lattice.Properties.Lattice.html#1262" class="Function">∧-isBand</a> <a id="1293" class="Symbol">=</a> <a id="1295" class="Keyword">record</a>
  <a id="1304" class="Symbol">{</a> <a id="1306" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Algebra.Lattice.Properties.Lattice.html#1156" class="Function">∧-isSemigroup</a>
  <a id="1336" class="Symbol">;</a> <a id="1338" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="1350" class="Symbol">=</a> <a id="1352" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a>
  <a id="1361" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="1364" href="Algebra.Lattice.Properties.Lattice.html#1364" class="Function">∧-isSemilattice</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="1396" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="1400" href="Algebra.Lattice.Properties.Lattice.html#1364" class="Function">∧-isSemilattice</a> <a id="1416" class="Symbol">=</a> <a id="1418" class="Keyword">record</a>
  <a id="1427" class="Symbol">{</a> <a id="1429" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Algebra.Lattice.Properties.Lattice.html#1262" class="Function">∧-isBand</a>
  <a id="1449" class="Symbol">;</a> <a id="1451" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="1458" class="Symbol">=</a> <a id="1460" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a>
  <a id="1469" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="1472" href="Algebra.Lattice.Properties.Lattice.html#1472" class="Function">∧-semilattice</a> <a id="1486" class="Symbol">:</a> <a id="1488" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="1500" href="Algebra.Lattice.Properties.Lattice.html#579" class="Bound">l₁</a> <a id="1503" href="Algebra.Lattice.Properties.Lattice.html#582" class="Bound">l₂</a>
<a id="1506" href="Algebra.Lattice.Properties.Lattice.html#1472" class="Function">∧-semilattice</a> <a id="1520" class="Symbol">=</a> <a id="1522" class="Keyword">record</a>
  <a id="1531" class="Symbol">{</a> <a id="1533" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Algebra.Lattice.Properties.Lattice.html#1364" class="Function">∧-isSemilattice</a>
  <a id="1567" class="Symbol">}</a>

<a id="1570" class="Keyword">open</a> <a id="1575" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="1597" href="Algebra.Lattice.Properties.Lattice.html#1472" class="Function">∧-semilattice</a> <a id="1611" class="Keyword">public</a>
  <a id="1620" class="Keyword">using</a>
  <a id="1628" class="Symbol">(</a> <a id="1630" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1666" class="Symbol">;</a> <a id="1668" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1704" class="Symbol">;</a> <a id="1706" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>
  <a id="1740" class="Symbol">;</a> <a id="1742" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>
  <a id="1776" class="Symbol">)</a>

<a id="1779" class="Comment">------------------------------------------------------------------------</a>
<a id="1852" class="Comment">-- _∨_ is a semilattice</a>

<a id="∨-idem"></a><a id="1877" href="Algebra.Lattice.Properties.Lattice.html#1877" class="Function">∨-idem</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="1897" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="1901" href="Algebra.Lattice.Properties.Lattice.html#1877" class="Function">∨-idem</a> <a id="1908" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1920" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a> <a id="1922" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="1924" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a>      <a id="1931" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1934" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Algebra.Lattice.Properties.Lattice.html#893" class="Function">∧-idem</a> <a id="1950" class="Symbol">_)</a> <a id="1953" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1957" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a> <a id="1959" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="1961" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a> <a id="1963" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="1965" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a>  <a id="1968" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1972" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="1984" class="Symbol">_</a> <a id="1986" class="Symbol">_</a> <a id="1988" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1992" href="Algebra.Lattice.Properties.Lattice.html#1908" class="Bound">x</a>          <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∨-isMagma"></a><a id="2006" href="Algebra.Lattice.Properties.Lattice.html#2006" class="Function">∨-isMagma</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2026" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="2030" href="Algebra.Lattice.Properties.Lattice.html#2006" class="Function">∨-isMagma</a> <a id="2040" class="Symbol">=</a> <a id="2042" class="Keyword">record</a>
  <a id="2051" class="Symbol">{</a> <a id="2053" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="2067" class="Symbol">=</a> <a id="2069" href="Algebra.Lattice.Structures.html#4075" class="Function">isEquivalence</a>
  <a id="2085" class="Symbol">;</a> <a id="2087" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="2101" class="Symbol">=</a> <a id="2103" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a>
  <a id="2112" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="2115" href="Algebra.Lattice.Properties.Lattice.html#2115" class="Function">∨-isSemigroup</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="2143" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="2147" href="Algebra.Lattice.Properties.Lattice.html#2115" class="Function">∨-isSemigroup</a> <a id="2161" class="Symbol">=</a> <a id="2163" class="Keyword">record</a>
  <a id="2172" class="Symbol">{</a> <a id="2174" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Algebra.Lattice.Properties.Lattice.html#2006" class="Function">∨-isMagma</a>
  <a id="2196" class="Symbol">;</a> <a id="2198" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="2206" class="Symbol">=</a> <a id="2208" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a>
  <a id="2218" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="2221" href="Algebra.Lattice.Properties.Lattice.html#2221" class="Function">∨-isBand</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="2239" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="2243" href="Algebra.Lattice.Properties.Lattice.html#2221" class="Function">∨-isBand</a> <a id="2252" class="Symbol">=</a> <a id="2254" class="Keyword">record</a>
  <a id="2263" class="Symbol">{</a> <a id="2265" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Algebra.Lattice.Properties.Lattice.html#2115" class="Function">∨-isSemigroup</a>
  <a id="2295" class="Symbol">;</a> <a id="2297" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="2309" class="Symbol">=</a> <a id="2311" href="Algebra.Lattice.Properties.Lattice.html#1877" class="Function">∨-idem</a>
  <a id="2320" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="2323" href="Algebra.Lattice.Properties.Lattice.html#2323" class="Function">∨-isSemilattice</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="2355" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="2359" href="Algebra.Lattice.Properties.Lattice.html#2323" class="Function">∨-isSemilattice</a> <a id="2375" class="Symbol">=</a> <a id="2377" class="Keyword">record</a>
  <a id="2386" class="Symbol">{</a> <a id="2388" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="Algebra.Lattice.Properties.Lattice.html#2221" class="Function">∨-isBand</a>
  <a id="2408" class="Symbol">;</a> <a id="2410" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="2417" class="Symbol">=</a> <a id="2419" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a>
  <a id="2428" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="2431" href="Algebra.Lattice.Properties.Lattice.html#2431" class="Function">∨-semilattice</a> <a id="2445" class="Symbol">:</a> <a id="2447" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="2459" href="Algebra.Lattice.Properties.Lattice.html#579" class="Bound">l₁</a> <a id="2462" href="Algebra.Lattice.Properties.Lattice.html#582" class="Bound">l₂</a>
<a id="2465" href="Algebra.Lattice.Properties.Lattice.html#2431" class="Function">∨-semilattice</a> <a id="2479" class="Symbol">=</a> <a id="2481" class="Keyword">record</a>
  <a id="2490" class="Symbol">{</a> <a id="2492" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Algebra.Lattice.Properties.Lattice.html#2323" class="Function">∨-isSemilattice</a>
  <a id="2526" class="Symbol">}</a>

<a id="2529" class="Keyword">open</a> <a id="2534" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="2556" href="Algebra.Lattice.Properties.Lattice.html#2431" class="Function">∨-semilattice</a> <a id="2570" class="Keyword">public</a>
  <a id="2579" class="Keyword">using</a> <a id="2585" class="Symbol">()</a>
  <a id="2590" class="Keyword">renaming</a>
  <a id="2601" class="Symbol">(</a> <a id="2603" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="2637" class="Symbol">to</a> <a id="2640" class="Function">∨-isOrderTheoreticMeetSemilattice</a>
  <a id="2676" class="Symbol">;</a> <a id="2678" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="2712" class="Symbol">to</a> <a id="2715" class="Function">∨-isOrderTheoreticJoinSemilattice</a>
  <a id="2751" class="Symbol">;</a> <a id="2753" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>   <a id="2787" class="Symbol">to</a> <a id="2790" class="Function">∨-orderTheoreticMeetSemilattice</a>
  <a id="2824" class="Symbol">;</a> <a id="2826" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>   <a id="2860" class="Symbol">to</a> <a id="2863" class="Function">∨-orderTheoreticJoinSemilattice</a>
  <a id="2897" class="Symbol">)</a>

<a id="2900" class="Comment">------------------------------------------------------------------------</a>
<a id="2973" class="Comment">-- The dual construction is also a lattice.</a>

<a id="∧-∨-isLattice"></a><a id="3018" href="Algebra.Lattice.Properties.Lattice.html#3018" class="Function">∧-∨-isLattice</a> <a id="3032" class="Symbol">:</a> <a id="3034" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="3044" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a> <a id="3048" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
<a id="3052" href="Algebra.Lattice.Properties.Lattice.html#3018" class="Function">∧-∨-isLattice</a> <a id="3066" class="Symbol">=</a> <a id="3068" class="Keyword">record</a>
  <a id="3077" class="Symbol">{</a> <a id="3079" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Algebra.Lattice.Structures.html#4075" class="Function">isEquivalence</a>
  <a id="3111" class="Symbol">;</a> <a id="3113" href="Algebra.Lattice.Structures.html#4113" class="Field">∨-comm</a>        <a id="3127" class="Symbol">=</a> <a id="3129" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a>
  <a id="3138" class="Symbol">;</a> <a id="3140" href="Algebra.Lattice.Structures.html#4147" class="Field">∨-assoc</a>       <a id="3154" class="Symbol">=</a> <a id="3156" href="Algebra.Lattice.Structures.html#4248" class="Function">∧-assoc</a>
  <a id="3166" class="Symbol">;</a> <a id="3168" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a>        <a id="3182" class="Symbol">=</a> <a id="3184" href="Algebra.Lattice.Structures.html#4282" class="Function">∧-cong</a>
  <a id="3193" class="Symbol">;</a> <a id="3195" href="Algebra.Lattice.Structures.html#4214" class="Field">∧-comm</a>        <a id="3209" class="Symbol">=</a> <a id="3211" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a>
  <a id="3220" class="Symbol">;</a> <a id="3222" href="Algebra.Lattice.Structures.html#4248" class="Field">∧-assoc</a>       <a id="3236" class="Symbol">=</a> <a id="3238" href="Algebra.Lattice.Structures.html#4147" class="Function">∨-assoc</a>
  <a id="3248" class="Symbol">;</a> <a id="3250" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a>        <a id="3264" class="Symbol">=</a> <a id="3266" href="Algebra.Lattice.Structures.html#4181" class="Function">∨-cong</a>
  <a id="3275" class="Symbol">;</a> <a id="3277" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>    <a id="3291" class="Symbol">=</a> <a id="3293" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="3298" href="Algebra.Lattice.Structures.html#4315" class="Function">absorptive</a>
  <a id="3311" class="Symbol">}</a>

<a id="∧-∨-lattice"></a><a id="3314" href="Algebra.Lattice.Properties.Lattice.html#3314" class="Function">∧-∨-lattice</a> <a id="3326" class="Symbol">:</a> <a id="3328" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="3336" class="Symbol">_</a> <a id="3338" class="Symbol">_</a>
<a id="3340" href="Algebra.Lattice.Properties.Lattice.html#3314" class="Function">∧-∨-lattice</a> <a id="3352" class="Symbol">=</a> <a id="3354" class="Keyword">record</a>
  <a id="3363" class="Symbol">{</a> <a id="3365" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Algebra.Lattice.Properties.Lattice.html#3018" class="Function">∧-∨-isLattice</a>
  <a id="3393" class="Symbol">}</a>

<a id="3396" class="Comment">------------------------------------------------------------------------</a>
<a id="3469" class="Comment">-- Every algebraic lattice can be turned into an order-theoretic one.</a>

<a id="3540" class="Keyword">open</a> <a id="3545" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="3567" href="Algebra.Lattice.Properties.Lattice.html#1472" class="Function">∧-semilattice</a> <a id="3581" class="Keyword">public</a> <a id="3588" class="Keyword">using</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a><a id="3600" class="Symbol">)</a>
<a id="3602" class="Keyword">open</a> <a id="3607" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="3613" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="3619" class="Keyword">using</a> <a id="3625" class="Symbol">(</a><a id="3626" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a><a id="3629" class="Symbol">;</a> <a id="3631" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a><a id="3645" class="Symbol">)</a>

<a id="∨-∧-isOrderTheoreticLattice"></a><a id="3648" href="Algebra.Lattice.Properties.Lattice.html#3648" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="Relation.Binary.Lattice.Structures.html#2895" class="Record">R.IsLattice</a> <a id="3690" href="Algebra.Lattice.Bundles.html#4523" class="Field Operator">_≈_</a> <a id="3694" href="Relation.Binary.Bundles.html#3669" class="Function Operator">_≤_</a> <a id="3698" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a> <a id="3702" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">_∧_</a>
<a id="3706" href="Algebra.Lattice.Properties.Lattice.html#3648" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3734" class="Symbol">=</a> <a id="3736" class="Keyword">record</a>
  <a id="3745" class="Symbol">{</a> <a id="3747" href="Relation.Binary.Lattice.Structures.html#3057" class="Field">isPartialOrder</a> <a id="3762" class="Symbol">=</a> <a id="3764" href="Relation.Binary.Bundles.html#3705" class="Function">isPartialOrder</a>
  <a id="3781" class="Symbol">;</a> <a id="3783" href="Relation.Binary.Lattice.Structures.html#3101" class="Field">supremum</a>       <a id="3798" class="Symbol">=</a> <a id="3800" href="Algebra.Lattice.Properties.Lattice.html#4531" class="Function">supremum</a>
  <a id="3811" class="Symbol">;</a> <a id="3813" href="Relation.Binary.Lattice.Structures.html#3139" class="Field">infimum</a>        <a id="3828" class="Symbol">=</a> <a id="3830" href="Relation.Binary.Lattice.Structures.html#2104" class="Function">infimum</a>
  <a id="3840" class="Symbol">}</a>
  <a id="3844" class="Keyword">where</a>
  <a id="3852" class="Keyword">open</a> <a id="3857" href="Relation.Binary.Lattice.Bundles.html#2108" class="Module">R.MeetSemilattice</a> <a id="3875" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="3907" class="Keyword">using</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Lattice.Structures.html#2104" class="Function">infimum</a><a id="3921" class="Symbol">)</a>
  <a id="3925" class="Keyword">open</a> <a id="3930" href="Relation.Binary.Lattice.Bundles.html#709" class="Module">R.JoinSemilattice</a> <a id="3948" href="Algebra.Lattice.Properties.Lattice.html#2863" class="Function">∨-orderTheoreticJoinSemilattice</a> <a id="3980" class="Keyword">using</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Relation.Binary.Lattice.Structures.html#1178" class="Function">x≤x∨y</a><a id="3992" class="Symbol">;</a> <a id="3994" href="Relation.Binary.Lattice.Structures.html#1259" class="Function">y≤x∨y</a><a id="3999" class="Symbol">;</a> <a id="4001" href="Relation.Binary.Lattice.Structures.html#1340" class="Function">∨-least</a><a id="4008" class="Symbol">)</a>
    <a id="4014" class="Keyword">renaming</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Relation.Binary.Lattice.Bundles.html#909" class="Field Operator">_≤_</a> <a id="4028" class="Symbol">to</a> <a id="4031" class="Field Operator">_≤′_</a><a id="4035" class="Symbol">)</a>

  <a id="4040" class="Comment">-- An alternative but equivalent interpretation of the order _≤_.</a>

  <a id="4109" href="Algebra.Lattice.Properties.Lattice.html#4109" class="Function">sound</a> <a id="4115" class="Symbol">:</a> <a id="4117" class="Symbol">∀</a> <a id="4119" class="Symbol">{</a><a id="4120" href="Algebra.Lattice.Properties.Lattice.html#4120" class="Bound">x</a> <a id="4122" href="Algebra.Lattice.Properties.Lattice.html#4122" class="Bound">y</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">→</a> <a id="4127" href="Algebra.Lattice.Properties.Lattice.html#4120" class="Bound">x</a> <a id="4129" href="Algebra.Lattice.Properties.Lattice.html#4031" class="Function Operator">≤′</a> <a id="4132" href="Algebra.Lattice.Properties.Lattice.html#4122" class="Bound">y</a> <a id="4134" class="Symbol">→</a> <a id="4136" href="Algebra.Lattice.Properties.Lattice.html#4120" class="Bound">x</a> <a id="4138" href="Relation.Binary.Bundles.html#3669" class="Function Operator">≤</a> <a id="4140" href="Algebra.Lattice.Properties.Lattice.html#4122" class="Bound">y</a>
  <a id="4144" href="Algebra.Lattice.Properties.Lattice.html#4109" class="Function">sound</a> <a id="4150" class="Symbol">{</a><a id="4151" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a><a id="4152" class="Symbol">}</a> <a id="4154" class="Symbol">{</a><a id="4155" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a><a id="4156" class="Symbol">}</a> <a id="4158" href="Algebra.Lattice.Properties.Lattice.html#4158" class="Bound">y≈y∨x</a> <a id="4164" class="Symbol">=</a> <a id="4166" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4170" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4172" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4182" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a> <a id="4184" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="4186" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a>        <a id="4195" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4198" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="4206" href="Algebra.Lattice.Properties.Lattice.html#4158" class="Bound">y≈y∨x</a> <a id="4212" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4218" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a> <a id="4220" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a> <a id="4225" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="4227" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a><a id="4228" class="Symbol">)</a>  <a id="4231" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4234" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Algebra.Lattice.Structures.html#4113" class="Function">∨-comm</a> <a id="4250" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a> <a id="4252" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4261" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a> <a id="4263" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a> <a id="4268" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="4270" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a><a id="4271" class="Symbol">)</a>  <a id="4274" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4277" href="Algebra.Lattice.Structures.html#4454" class="Function">∧-absorbs-∨</a> <a id="4289" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a> <a id="4291" href="Algebra.Lattice.Properties.Lattice.html#4155" class="Bound">y</a> <a id="4293" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4299" href="Algebra.Lattice.Properties.Lattice.html#4151" class="Bound">x</a>            <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4317" href="Algebra.Lattice.Properties.Lattice.html#4317" class="Function">complete</a> <a id="4326" class="Symbol">:</a> <a id="4328" class="Symbol">∀</a> <a id="4330" class="Symbol">{</a><a id="4331" href="Algebra.Lattice.Properties.Lattice.html#4331" class="Bound">x</a> <a id="4333" href="Algebra.Lattice.Properties.Lattice.html#4333" class="Bound">y</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="Algebra.Lattice.Properties.Lattice.html#4331" class="Bound">x</a> <a id="4340" href="Relation.Binary.Bundles.html#3669" class="Function Operator">≤</a> <a id="4342" href="Algebra.Lattice.Properties.Lattice.html#4333" class="Bound">y</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Algebra.Lattice.Properties.Lattice.html#4331" class="Bound">x</a> <a id="4348" href="Algebra.Lattice.Properties.Lattice.html#4031" class="Function Operator">≤′</a> <a id="4351" href="Algebra.Lattice.Properties.Lattice.html#4333" class="Bound">y</a>
  <a id="4355" href="Algebra.Lattice.Properties.Lattice.html#4317" class="Function">complete</a> <a id="4364" class="Symbol">{</a><a id="4365" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a><a id="4366" class="Symbol">}</a> <a id="4368" class="Symbol">{</a><a id="4369" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a><a id="4370" class="Symbol">}</a> <a id="4372" href="Algebra.Lattice.Properties.Lattice.html#4372" class="Bound">x≈x∧y</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4384" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4386" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4396" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a> <a id="4398" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="4400" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a>        <a id="4409" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4412" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="4420" href="Algebra.Lattice.Properties.Lattice.html#4372" class="Bound">x≈x∧y</a> <a id="4426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4432" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a> <a id="4434" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a> <a id="4439" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="4441" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a><a id="4442" class="Symbol">)</a>  <a id="4445" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4448" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Algebra.Lattice.Structures.html#4214" class="Function">∧-comm</a> <a id="4464" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a> <a id="4466" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a><a id="4467" class="Symbol">)</a> <a id="4469" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4475" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a> <a id="4477" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">∨</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a> <a id="4482" href="Algebra.Lattice.Bundles.html#4581" class="Field Operator">∧</a> <a id="4484" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a><a id="4485" class="Symbol">)</a>  <a id="4488" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4491" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="4503" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a> <a id="4505" href="Algebra.Lattice.Properties.Lattice.html#4365" class="Bound">x</a> <a id="4507" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4513" href="Algebra.Lattice.Properties.Lattice.html#4369" class="Bound">y</a>            <a id="4526" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4531" href="Algebra.Lattice.Properties.Lattice.html#4531" class="Function">supremum</a> <a id="4540" class="Symbol">:</a> <a id="4542" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">R.Supremum</a> <a id="4553" href="Relation.Binary.Bundles.html#3669" class="Function Operator">_≤_</a> <a id="4557" href="Algebra.Lattice.Bundles.html#4553" class="Field Operator">_∨_</a>
  <a id="4563" href="Algebra.Lattice.Properties.Lattice.html#4531" class="Function">supremum</a> <a id="4572" href="Algebra.Lattice.Properties.Lattice.html#4572" class="Bound">x</a> <a id="4574" href="Algebra.Lattice.Properties.Lattice.html#4574" class="Bound">y</a> <a id="4576" class="Symbol">=</a>
     <a id="4583" href="Algebra.Lattice.Properties.Lattice.html#4109" class="Function">sound</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Relation.Binary.Lattice.Structures.html#1178" class="Function">x≤x∨y</a> <a id="4596" href="Algebra.Lattice.Properties.Lattice.html#4572" class="Bound">x</a> <a id="4598" href="Algebra.Lattice.Properties.Lattice.html#4574" class="Bound">y</a><a id="4599" class="Symbol">)</a> <a id="4601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4608" href="Algebra.Lattice.Properties.Lattice.html#4109" class="Function">sound</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.Lattice.Structures.html#1259" class="Function">y≤x∨y</a> <a id="4621" href="Algebra.Lattice.Properties.Lattice.html#4572" class="Bound">x</a> <a id="4623" href="Algebra.Lattice.Properties.Lattice.html#4574" class="Bound">y</a><a id="4624" class="Symbol">)</a> <a id="4626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4633" class="Symbol">λ</a> <a id="4635" href="Algebra.Lattice.Properties.Lattice.html#4635" class="Bound">z</a> <a id="4637" href="Algebra.Lattice.Properties.Lattice.html#4637" class="Bound">x≤z</a> <a id="4641" href="Algebra.Lattice.Properties.Lattice.html#4641" class="Bound">y≤z</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Algebra.Lattice.Properties.Lattice.html#4109" class="Function">sound</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Relation.Binary.Lattice.Structures.html#1340" class="Function">∨-least</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Algebra.Lattice.Properties.Lattice.html#4317" class="Function">complete</a> <a id="4672" href="Algebra.Lattice.Properties.Lattice.html#4637" class="Bound">x≤z</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Algebra.Lattice.Properties.Lattice.html#4317" class="Function">complete</a> <a id="4687" href="Algebra.Lattice.Properties.Lattice.html#4641" class="Bound">y≤z</a><a id="4690" class="Symbol">))</a>

<a id="∨-∧-orderTheoreticLattice"></a><a id="4694" href="Algebra.Lattice.Properties.Lattice.html#4694" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Relation.Binary.Lattice.Bundles.html#3497" class="Record">R.Lattice</a> <a id="4732" class="Symbol">_</a> <a id="4734" class="Symbol">_</a> <a id="4736" class="Symbol">_</a>
<a id="4738" href="Algebra.Lattice.Properties.Lattice.html#4694" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4764" class="Symbol">=</a> <a id="4766" class="Keyword">record</a>
  <a id="4775" class="Symbol">{</a> <a id="4777" href="Relation.Binary.Lattice.Bundles.html#3852" class="Field">isLattice</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Algebra.Lattice.Properties.Lattice.html#3648" class="Function">∨-∧-isOrderTheoreticLattice</a>
  <a id="4819" class="Symbol">}</a>
</pre></body></html>

==> anc/Algebra.Lattice.Properties.Semilattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Properties.Semilattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of semilattices</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">import</a> <a id="383" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="407" class="Symbol">as</a> <a id="410" class="Module">B</a>
<a id="412" class="Keyword">import</a> <a id="419" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="452" class="Symbol">as</a> <a id="455" class="Module">PosetProperties</a>

<a id="472" class="Keyword">module</a> <a id="479" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a>
  <a id="520" class="Symbol">{</a><a id="521" href="Algebra.Lattice.Properties.Semilattice.html#521" class="Bound">c</a> <a id="523" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a><a id="524" class="Symbol">}</a> <a id="526" class="Symbol">(</a><a id="527" href="Algebra.Lattice.Properties.Semilattice.html#527" class="Bound">L</a> <a id="529" class="Symbol">:</a> <a id="531" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="543" href="Algebra.Lattice.Properties.Semilattice.html#521" class="Bound">c</a> <a id="545" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a><a id="546" class="Symbol">)</a> <a id="548" class="Keyword">where</a>

<a id="555" class="Keyword">open</a> <a id="560" href="Algebra.Lattice.Bundles.html#1223" class="Module">Semilattice</a> <a id="572" href="Algebra.Lattice.Properties.Semilattice.html#527" class="Bound">L</a> <a id="574" class="Keyword">renaming</a> <a id="583" class="Symbol">(</a><a id="584" href="Algebra.Lattice.Bundles.html#1367" class="Field Operator">_∙_</a> <a id="588" class="Symbol">to</a> <a id="591" class="Field Operator">_∧_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="642" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="649" class="Keyword">import</a> <a id="656" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a> <a id="700" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a> <a id="704" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
  as <a id="LeftNaturalOrder"></a><a id="713" href="Algebra.Lattice.Properties.Semilattice.html#713" class="Module">LeftNaturalOrder</a>

<a id="731" class="Comment">------------------------------------------------------------------------</a>
<a id="804" class="Comment">-- Every semilattice can be turned into a poset via the left natural</a>
<a id="873" class="Comment">-- order.</a>

<a id="poset"></a><a id="884" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="890" class="Symbol">:</a> <a id="892" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="898" href="Algebra.Lattice.Properties.Semilattice.html#521" class="Bound">c</a> <a id="900" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a> <a id="902" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a>
<a id="904" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="910" class="Symbol">=</a> <a id="912" href="Relation.Binary.Construct.NaturalOrder.Left.html#5379" class="Function">LeftNaturalOrder.poset</a> <a id="935" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a>

<a id="950" class="Keyword">open</a> <a id="955" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="961" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a><a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a><a id="982" class="Symbol">;</a> <a id="984" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" href="Relation.Binary.Properties.Poset.html" class="Module">PosetProperties</a> <a id="1021" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a><a id="1050" class="Symbol">)</a>

<a id="1053" class="Comment">------------------------------------------------------------------------</a>
<a id="1126" class="Comment">-- Every algebraic semilattice can be turned into an order-theoretic one.</a>

<a id="∧-isOrderTheoreticMeetSemilattice"></a><a id="1201" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Relation.Binary.Lattice.Structures.html#1939" class="Record">B.IsMeetSemilattice</a> <a id="1257" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a> <a id="1261" href="Relation.Binary.Bundles.html#3669" class="Function Operator">_≤_</a> <a id="1265" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1269" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">record</a>
  <a id="1314" class="Symbol">{</a> <a id="1316" href="Relation.Binary.Lattice.Structures.html#2060" class="Field">isPartialOrder</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Bundles.html#3705" class="Function">isPartialOrder</a>
  <a id="1350" class="Symbol">;</a> <a id="1352" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a>        <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3830" class="Function">LeftNaturalOrder.infimum</a> <a id="1394" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a>
  <a id="1410" class="Symbol">}</a>

<a id="∧-isOrderTheoreticJoinSemilattice"></a><a id="1413" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Lattice.Structures.html#976" class="Record">B.IsJoinSemilattice</a> <a id="1469" href="Algebra.Lattice.Bundles.html#1333" class="Field Operator">_≈_</a> <a id="1473" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a> <a id="1477" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1481" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1515" class="Symbol">=</a> <a id="1517" class="Keyword">record</a>
  <a id="1526" class="Symbol">{</a> <a id="1528" href="Relation.Binary.Lattice.Structures.html#1097" class="Field">isPartialOrder</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a>       <a id="1581" class="Symbol">=</a> <a id="1583" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">B.IsMeetSemilattice.infimum</a>
                       <a id="1634" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1670" class="Symbol">}</a>

<a id="∧-orderTheoreticMeetSemilattice"></a><a id="1673" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Relation.Binary.Lattice.Bundles.html#2108" class="Record">B.MeetSemilattice</a> <a id="1725" href="Algebra.Lattice.Properties.Semilattice.html#521" class="Bound">c</a> <a id="1727" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a> <a id="1729" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a>
<a id="1731" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Keyword">record</a>
  <a id="1774" class="Symbol">{</a> <a id="1776" href="Relation.Binary.Lattice.Bundles.html#2433" class="Field">isMeetSemilattice</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1832" class="Symbol">}</a>

<a id="∧-orderTheoreticJoinSemilattice"></a><a id="1835" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Binary.Lattice.Bundles.html#709" class="Record">B.JoinSemilattice</a> <a id="1887" href="Algebra.Lattice.Properties.Semilattice.html#521" class="Bound">c</a> <a id="1889" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a> <a id="1891" href="Algebra.Lattice.Properties.Semilattice.html#523" class="Bound">ℓ</a>
<a id="1893" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1925" class="Symbol">=</a> <a id="1927" class="Keyword">record</a>
  <a id="1936" class="Symbol">{</a> <a id="1938" href="Relation.Binary.Lattice.Bundles.html#1034" class="Field">isJoinSemilattice</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1994" class="Symbol">}</a>
</pre></body></html>

==> anc/Algebra.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some lattice-like structures defined by properties of _∧_ and _∨_</a>
<a id="175" class="Comment">-- (not packed up with sets, operations, etc.)</a>
<a id="222" class="Comment">--</a>
<a id="225" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="276" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="304" class="Comment">------------------------------------------------------------------------</a>

<a id="378" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`,</a>
<a id="451" class="Comment">-- unless you want to parameterise it via the equality relation.</a>

<a id="517" class="Symbol">{-#</a> <a id="521" class="Keyword">OPTIONS</a> <a id="529" class="Pragma">--cubical-compatible</a> <a id="550" class="Pragma">--safe</a> <a id="557" class="Symbol">#-}</a>

<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="636" class="Symbol">)</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Level.html" class="Module">Level</a> <a id="656" class="Keyword">using</a> <a id="662" class="Symbol">(</a><a id="663" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="711" class="Symbol">)</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="749" class="Keyword">using</a> <a id="755" class="Symbol">(</a><a id="756" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="762" class="Symbol">)</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="823" class="Symbol">)</a>

<a id="826" class="Keyword">module</a> <a id="833" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="862" class="Symbol">{</a><a id="863" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a> <a id="865" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="866" class="Symbol">}</a> <a id="868" class="Symbol">{</a><a id="869" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a> <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="877" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a><a id="878" class="Symbol">}</a>  <a id="881" class="Comment">-- The underlying set</a>
  <a id="905" class="Symbol">(</a><a id="906" href="Algebra.Lattice.Structures.html#906" class="Bound Operator">_≈_</a> <a id="910" class="Symbol">:</a> <a id="912" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="916" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a> <a id="918" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="919" class="Symbol">)</a>    <a id="924" class="Comment">-- The underlying equality relation</a>
  <a id="962" class="Keyword">where</a>

<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1001" href="Algebra.Lattice.Structures.html#906" class="Bound Operator">_≈_</a>
<a id="1005" class="Keyword">open</a> <a id="1010" class="Keyword">import</a> <a id="1017" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1036" href="Algebra.Lattice.Structures.html#906" class="Bound Operator">_≈_</a>

<a id="1041" class="Comment">------------------------------------------------------------------------</a>
<a id="1114" class="Comment">-- Structures with 1 binary operation</a>

<a id="1153" class="Keyword">record</a> <a id="IsSemilattice"></a><a id="1160" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Algebra.Lattice.Structures.html#1175" class="Bound">∙</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1183" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a> <a id="1195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1197" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Keyword">where</a>
  <a id="1208" class="Keyword">field</a>
    <a id="IsSemilattice.isBand"></a><a id="1218" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="1234" href="Algebra.Lattice.Structures.html#1175" class="Bound">∙</a>
    <a id="IsSemilattice.comm"></a><a id="1240" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="1247" class="Symbol">:</a> <a id="1249" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1261" href="Algebra.Lattice.Structures.html#1175" class="Bound">∙</a>

  <a id="1266" class="Keyword">open</a> <a id="1271" href="Algebra.Structures.html#3041" class="Module">IsBand</a> <a id="1278" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="1285" class="Keyword">public</a>

<a id="1293" class="Comment">-- Used to bring names appropriate for a meet semilattice into scope.</a>
<a id="IsMeetSemilattice"></a><a id="1363" href="Algebra.Lattice.Structures.html#1363" class="Function">IsMeetSemilattice</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a>
<a id="1397" class="Keyword">module</a> <a id="IsMeetSemilattice"></a><a id="1404" href="Algebra.Lattice.Structures.html#1404" class="Module">IsMeetSemilattice</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Algebra.Lattice.Structures.html#1423" class="Bound">∧</a><a id="1424" class="Symbol">}</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Algebra.Lattice.Structures.html#1427" class="Bound">L</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Algebra.Lattice.Structures.html#1363" class="Function">IsMeetSemilattice</a> <a id="1449" href="Algebra.Lattice.Structures.html#1423" class="Bound">∧</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Keyword">where</a>
  <a id="1460" class="Keyword">open</a> <a id="1465" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="1479" href="Algebra.Lattice.Structures.html#1427" class="Bound">L</a> <a id="1481" class="Keyword">public</a>
    <a id="1492" class="Keyword">renaming</a>
    <a id="1505" class="Symbol">(</a> <a id="1507" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>  <a id="1515" class="Symbol">to</a> <a id="1518" class="Function">∧-cong</a>
    <a id="1529" class="Symbol">;</a> <a id="1531" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1539" class="Symbol">to</a> <a id="1542" class="Function">∧-congˡ</a>
    <a id="1554" class="Symbol">;</a> <a id="1556" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1564" class="Symbol">to</a> <a id="1567" class="Function">∧-congʳ</a>
    <a id="1579" class="Symbol">)</a>

<a id="1582" class="Comment">-- Used to bring names appropriate for a join semilattice into scope.</a>
<a id="IsJoinSemilattice"></a><a id="1652" href="Algebra.Lattice.Structures.html#1652" class="Function">IsJoinSemilattice</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a>
<a id="1686" class="Keyword">module</a> <a id="IsJoinSemilattice"></a><a id="1693" href="Algebra.Lattice.Structures.html#1693" class="Module">IsJoinSemilattice</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Algebra.Lattice.Structures.html#1712" class="Bound">∨</a><a id="1713" class="Symbol">}</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Algebra.Lattice.Structures.html#1716" class="Bound">L</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Algebra.Lattice.Structures.html#1652" class="Function">IsJoinSemilattice</a> <a id="1738" href="Algebra.Lattice.Structures.html#1712" class="Bound">∨</a><a id="1739" class="Symbol">)</a> <a id="1741" class="Keyword">where</a>
  <a id="1749" class="Keyword">open</a> <a id="1754" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="1768" href="Algebra.Lattice.Structures.html#1716" class="Bound">L</a> <a id="1770" class="Keyword">public</a>
    <a id="1781" class="Keyword">renaming</a>
    <a id="1794" class="Symbol">(</a> <a id="1796" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>  <a id="1804" class="Symbol">to</a> <a id="1807" class="Function">∨-cong</a>
    <a id="1818" class="Symbol">;</a> <a id="1820" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1828" class="Symbol">to</a> <a id="1831" class="Function">∨-congˡ</a>
    <a id="1843" class="Symbol">;</a> <a id="1845" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1853" class="Symbol">to</a> <a id="1856" class="Function">∨-congʳ</a>
    <a id="1868" class="Symbol">)</a>

<a id="1871" class="Comment">------------------------------------------------------------------------</a>
<a id="1944" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>

<a id="1995" class="Comment">-- A bounded semi-lattice is the same thing as an idempotent commutative</a>
<a id="2068" class="Comment">-- monoid.</a>
<a id="IsBoundedSemilattice"></a><a id="2079" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Algebra.Structures.html#4793" class="Record">IsIdempotentCommutativeMonoid</a>
<a id="2132" class="Keyword">module</a> <a id="IsBoundedSemilattice"></a><a id="2139" href="Algebra.Lattice.Structures.html#2139" class="Module">IsBoundedSemilattice</a> <a id="2160" class="Symbol">{</a><a id="2161" href="Algebra.Lattice.Structures.html#2161" class="Bound">∙</a> <a id="2163" href="Algebra.Lattice.Structures.html#2163" class="Bound">ε</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Algebra.Lattice.Structures.html#2167" class="Bound">L</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a> <a id="2192" href="Algebra.Lattice.Structures.html#2161" class="Bound">∙</a> <a id="2194" href="Algebra.Lattice.Structures.html#2163" class="Bound">ε</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Keyword">where</a>

  <a id="2206" class="Keyword">open</a> <a id="2211" href="Algebra.Structures.html#4793" class="Module">IsIdempotentCommutativeMonoid</a> <a id="2241" href="Algebra.Lattice.Structures.html#2167" class="Bound">L</a> <a id="2243" class="Keyword">public</a>

  <a id="IsBoundedSemilattice.isSemilattice"></a><a id="2253" href="Algebra.Lattice.Structures.html#2253" class="Function">isSemilattice</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="2283" href="Algebra.Lattice.Structures.html#2161" class="Bound">∙</a>
  <a id="2287" href="Algebra.Lattice.Structures.html#2253" class="Function">isSemilattice</a> <a id="2301" class="Symbol">=</a> <a id="2303" class="Keyword">record</a>
    <a id="2314" class="Symbol">{</a> <a id="2316" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Algebra.Structures.html#5055" class="Function">isBand</a>
    <a id="2336" class="Symbol">;</a> <a id="2338" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="2345" class="Symbol">=</a> <a id="2347" href="Algebra.Structures.html#4484" class="Function">comm</a>
    <a id="2356" class="Symbol">}</a>


<a id="2360" class="Comment">-- Used to bring names appropriate for a bounded meet semilattice</a>
<a id="2426" class="Comment">-- into scope.</a>
<a id="IsBoundedMeetSemilattice"></a><a id="2441" href="Algebra.Lattice.Structures.html#2441" class="Function">IsBoundedMeetSemilattice</a> <a id="2466" class="Symbol">=</a> <a id="2468" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a>
<a id="2489" class="Keyword">module</a> <a id="IsBoundedMeetSemilattice"></a><a id="2496" href="Algebra.Lattice.Structures.html#2496" class="Module">IsBoundedMeetSemilattice</a> <a id="2521" class="Symbol">{</a><a id="2522" href="Algebra.Lattice.Structures.html#2522" class="Bound">∧</a> <a id="2524" href="Algebra.Lattice.Structures.html#2524" class="Bound">⊤</a><a id="2525" class="Symbol">}</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Algebra.Lattice.Structures.html#2528" class="Bound">L</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Algebra.Lattice.Structures.html#2441" class="Function">IsBoundedMeetSemilattice</a> <a id="2557" href="Algebra.Lattice.Structures.html#2522" class="Bound">∧</a> <a id="2559" href="Algebra.Lattice.Structures.html#2524" class="Bound">⊤</a><a id="2560" class="Symbol">)</a>
  <a id="2564" class="Keyword">where</a>

  <a id="2573" class="Keyword">open</a> <a id="2578" href="Algebra.Lattice.Structures.html#2139" class="Module">IsBoundedSemilattice</a> <a id="2599" href="Algebra.Lattice.Structures.html#2528" class="Bound">L</a> <a id="2601" class="Keyword">public</a>
    <a id="2612" class="Keyword">using</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Algebra.Structures.html#4067" class="Function">identity</a><a id="2627" class="Symbol">;</a> <a id="2629" href="Algebra.Structures.html#4136" class="Function">identityˡ</a><a id="2638" class="Symbol">;</a> <a id="2640" href="Algebra.Structures.html#4197" class="Function">identityʳ</a><a id="2649" class="Symbol">)</a>
    <a id="2655" class="Keyword">renaming</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Algebra.Lattice.Structures.html#2253" class="Function">isSemilattice</a> <a id="2679" class="Symbol">to</a> <a id="2682" class="Function">isMeetSemilattice</a><a id="2699" class="Symbol">)</a>

  <a id="2704" class="Keyword">open</a> <a id="2709" href="Algebra.Lattice.Structures.html#1404" class="Module">IsMeetSemilattice</a> <a id="2727" href="Algebra.Lattice.Structures.html#2682" class="Function">isMeetSemilattice</a> <a id="2745" class="Keyword">public</a>


<a id="2754" class="Comment">-- Used to bring names appropriate for a bounded join semilattice</a>
<a id="2820" class="Comment">-- into scope.</a>
<a id="IsBoundedJoinSemilattice"></a><a id="2835" href="Algebra.Lattice.Structures.html#2835" class="Function">IsBoundedJoinSemilattice</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Algebra.Lattice.Structures.html#2079" class="Function">IsBoundedSemilattice</a>
<a id="2883" class="Keyword">module</a> <a id="IsBoundedJoinSemilattice"></a><a id="2890" href="Algebra.Lattice.Structures.html#2890" class="Module">IsBoundedJoinSemilattice</a> <a id="2915" class="Symbol">{</a><a id="2916" href="Algebra.Lattice.Structures.html#2916" class="Bound">∨</a> <a id="2918" href="Algebra.Lattice.Structures.html#2918" class="Bound">⊥</a><a id="2919" class="Symbol">}</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Algebra.Lattice.Structures.html#2922" class="Bound">L</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Algebra.Lattice.Structures.html#2835" class="Function">IsBoundedJoinSemilattice</a> <a id="2951" href="Algebra.Lattice.Structures.html#2916" class="Bound">∨</a> <a id="2953" href="Algebra.Lattice.Structures.html#2918" class="Bound">⊥</a><a id="2954" class="Symbol">)</a>
  <a id="2958" class="Keyword">where</a>

  <a id="2967" class="Keyword">open</a> <a id="2972" href="Algebra.Lattice.Structures.html#2139" class="Module">IsBoundedSemilattice</a> <a id="2993" href="Algebra.Lattice.Structures.html#2922" class="Bound">L</a> <a id="2995" class="Keyword">public</a>
    <a id="3006" class="Keyword">using</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Algebra.Structures.html#4067" class="Function">identity</a><a id="3021" class="Symbol">;</a> <a id="3023" href="Algebra.Structures.html#4136" class="Function">identityˡ</a><a id="3032" class="Symbol">;</a> <a id="3034" href="Algebra.Structures.html#4197" class="Function">identityʳ</a><a id="3043" class="Symbol">)</a>
    <a id="3049" class="Keyword">renaming</a> <a id="3058" class="Symbol">(</a><a id="3059" href="Algebra.Lattice.Structures.html#2253" class="Function">isSemilattice</a> <a id="3073" class="Symbol">to</a> <a id="3076" class="Function">isJoinSemilattice</a><a id="3093" class="Symbol">)</a>

  <a id="3098" class="Keyword">open</a> <a id="3103" href="Algebra.Lattice.Structures.html#1693" class="Module">IsJoinSemilattice</a> <a id="3121" href="Algebra.Lattice.Structures.html#3076" class="Function">isJoinSemilattice</a> <a id="3139" class="Keyword">public</a>

<a id="3147" class="Comment">------------------------------------------------------------------------</a>
<a id="3220" class="Comment">-- Structures with 2 binary operations</a>

<a id="3260" class="Comment">-- Note that `IsLattice` is not defined in terms of `IsMeetSemilattice`</a>
<a id="3332" class="Comment">-- and `IsJoinSemilattice` for two reasons:</a>
<a id="3376" class="Comment">--   1) it would result in a structure with two *different* proofs that</a>
<a id="3448" class="Comment">--   the equality relation `≈` is an equivalence relation.</a>
<a id="3507" class="Comment">--   2) the idempotence laws of ∨ and ∧ can be derived from the</a>
<a id="3571" class="Comment">--   absorption laws, which makes the corresponding &quot;idem&quot; fields</a>
<a id="3637" class="Comment">--   redundant.</a>
<a id="3653" class="Comment">--</a>
<a id="3656" class="Comment">-- It is possible to construct the `IsLattice` record from</a>
<a id="3715" class="Comment">-- `IsMeetSemilattice` and `IsJoinSemilattice` via the `IsLattice₂`</a>
<a id="3783" class="Comment">-- record found in `Algebra.Lattice.Structures.Biased`.</a>
<a id="3839" class="Comment">--</a>
<a id="3842" class="Comment">-- The derived idempotence laws are stated and proved in</a>
<a id="3899" class="Comment">-- `Algebra.Lattice.Properties.Lattice` along with the fact that every</a>
<a id="3970" class="Comment">-- lattice consists of two semilattices.</a>

<a id="4012" class="Keyword">record</a> <a id="IsLattice"></a><a id="4019" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a> <a id="4032" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a> <a id="4034" class="Symbol">:</a> <a id="4036" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4040" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="4041" class="Symbol">)</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a> <a id="4052" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4054" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="4055" class="Symbol">)</a> <a id="4057" class="Keyword">where</a>
  <a id="4065" class="Keyword">field</a>
    <a id="IsLattice.isEquivalence"></a><a id="4075" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4105" href="Algebra.Lattice.Structures.html#906" class="Bound Operator">_≈_</a>
    <a id="IsLattice.∨-comm"></a><a id="4113" href="Algebra.Lattice.Structures.html#4113" class="Field">∨-comm</a>        <a id="4127" class="Symbol">:</a> <a id="4129" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4141" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
    <a id="IsLattice.∨-assoc"></a><a id="4147" href="Algebra.Lattice.Structures.html#4147" class="Field">∨-assoc</a>       <a id="4161" class="Symbol">:</a> <a id="4163" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="4175" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
    <a id="IsLattice.∨-cong"></a><a id="4181" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a>        <a id="4195" class="Symbol">:</a> <a id="4197" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="4208" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
    <a id="IsLattice.∧-comm"></a><a id="4214" href="Algebra.Lattice.Structures.html#4214" class="Field">∧-comm</a>        <a id="4228" class="Symbol">:</a> <a id="4230" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4242" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
    <a id="IsLattice.∧-assoc"></a><a id="4248" href="Algebra.Lattice.Structures.html#4248" class="Field">∧-assoc</a>       <a id="4262" class="Symbol">:</a> <a id="4264" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="4276" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
    <a id="IsLattice.∧-cong"></a><a id="4282" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a>        <a id="4296" class="Symbol">:</a> <a id="4298" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="4309" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
    <a id="IsLattice.absorptive"></a><a id="4315" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>    <a id="4329" class="Symbol">:</a> <a id="4331" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="4342" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a> <a id="4344" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>

  <a id="4349" class="Keyword">open</a> <a id="4354" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="4368" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="4382" class="Keyword">public</a>

  <a id="IsLattice.∨-absorbs-∧"></a><a id="4392" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="4404" class="Symbol">:</a> <a id="4406" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a> <a id="4408" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="4416" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
  <a id="4420" href="Algebra.Lattice.Structures.html#4392" class="Function">∨-absorbs-∧</a> <a id="4432" class="Symbol">=</a> <a id="4434" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4440" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>

  <a id="IsLattice.∧-absorbs-∨"></a><a id="4454" href="Algebra.Lattice.Structures.html#4454" class="Function">∧-absorbs-∨</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a> <a id="4470" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="4478" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
  <a id="4482" href="Algebra.Lattice.Structures.html#4454" class="Function">∧-absorbs-∨</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4502" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>

  <a id="IsLattice.∧-congˡ"></a><a id="4516" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="4540" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
  <a id="4544" href="Algebra.Lattice.Structures.html#4516" class="Function">∧-congˡ</a> <a id="4552" href="Algebra.Lattice.Structures.html#4552" class="Bound">y≈z</a> <a id="4556" class="Symbol">=</a> <a id="4558" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a> <a id="4565" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4570" href="Algebra.Lattice.Structures.html#4552" class="Bound">y≈z</a>

  <a id="IsLattice.∧-congʳ"></a><a id="4577" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="4585" class="Symbol">:</a> <a id="4587" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="4602" href="Algebra.Lattice.Structures.html#4032" class="Bound">∧</a>
  <a id="4606" href="Algebra.Lattice.Structures.html#4577" class="Function">∧-congʳ</a> <a id="4614" href="Algebra.Lattice.Structures.html#4614" class="Bound">y≈z</a> <a id="4618" class="Symbol">=</a> <a id="4620" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a> <a id="4627" href="Algebra.Lattice.Structures.html#4614" class="Bound">y≈z</a> <a id="4631" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="IsLattice.∨-congˡ"></a><a id="4639" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="4647" class="Symbol">:</a> <a id="4649" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="4663" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
  <a id="4667" href="Algebra.Lattice.Structures.html#4639" class="Function">∨-congˡ</a> <a id="4675" href="Algebra.Lattice.Structures.html#4675" class="Bound">y≈z</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a> <a id="4688" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4693" href="Algebra.Lattice.Structures.html#4675" class="Bound">y≈z</a>

  <a id="IsLattice.∨-congʳ"></a><a id="4700" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="4708" class="Symbol">:</a> <a id="4710" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="4725" href="Algebra.Lattice.Structures.html#4030" class="Bound">∨</a>
  <a id="4729" href="Algebra.Lattice.Structures.html#4700" class="Function">∨-congʳ</a> <a id="4737" href="Algebra.Lattice.Structures.html#4737" class="Bound">y≈z</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a> <a id="4750" href="Algebra.Lattice.Structures.html#4737" class="Bound">y≈z</a> <a id="4754" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>


<a id="4761" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="4768" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a> <a id="4793" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4801" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="4802" class="Symbol">)</a> <a id="4804" class="Symbol">:</a> <a id="4806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a> <a id="4813" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4815" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="4816" class="Symbol">)</a> <a id="4818" class="Keyword">where</a>
  <a id="4826" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="4836" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a>   <a id="4848" class="Symbol">:</a> <a id="4850" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="4860" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a> <a id="4862" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∨-distrib-∧"></a><a id="4868" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a> <a id="4884" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="4900" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∧-distrib-∨"></a><a id="4906" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a> <a id="4922" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="4938" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a>

  <a id="4943" class="Keyword">open</a> <a id="4948" href="Algebra.Lattice.Structures.html#4019" class="Module">IsLattice</a> <a id="4958" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a> <a id="4968" class="Keyword">public</a>

  <a id="IsDistributiveLattice.∨-distribˡ-∧"></a><a id="4978" href="Algebra.Lattice.Structures.html#4978" class="Function">∨-distribˡ-∧</a> <a id="4991" class="Symbol">:</a> <a id="4993" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a> <a id="4995" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="5012" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a>
  <a id="5016" href="Algebra.Lattice.Structures.html#4978" class="Function">∨-distribˡ-∧</a> <a id="5029" class="Symbol">=</a> <a id="5031" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5037" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∨-distribʳ-∧"></a><a id="5052" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="5065" class="Symbol">:</a> <a id="5067" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a> <a id="5069" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="5086" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a>
  <a id="5090" href="Algebra.Lattice.Structures.html#5052" class="Function">∨-distribʳ-∧</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5111" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="5126" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="5139" class="Symbol">:</a> <a id="5141" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a> <a id="5143" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="5160" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a>
  <a id="5164" href="Algebra.Lattice.Structures.html#5126" class="Function">∧-distribˡ-∨</a> <a id="5177" class="Symbol">=</a> <a id="5179" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5185" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a>

  <a id="IsDistributiveLattice.∧-distribʳ-∨"></a><a id="5200" href="Algebra.Lattice.Structures.html#5200" class="Function">∧-distribʳ-∨</a> <a id="5213" class="Symbol">:</a> <a id="5215" href="Algebra.Lattice.Structures.html#4793" class="Bound">∧</a> <a id="5217" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="5234" href="Algebra.Lattice.Structures.html#4791" class="Bound">∨</a>
  <a id="5238" href="Algebra.Lattice.Structures.html#5200" class="Function">∧-distribʳ-∨</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5259" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a>

<a id="5272" class="Comment">------------------------------------------------------------------------</a>
<a id="5345" class="Comment">-- Structures with 2 binary ops, 1 unary op and 2 elements.</a>

<a id="5406" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5413" href="Algebra.Lattice.Structures.html#5413" class="Record">IsBooleanAlgebra</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Algebra.Lattice.Structures.html#5431" class="Bound">∨</a> <a id="5433" href="Algebra.Lattice.Structures.html#5433" class="Bound">∧</a> <a id="5435" class="Symbol">:</a> <a id="5437" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5441" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="5442" class="Symbol">)</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5447" class="Symbol">:</a> <a id="5449" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5453" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="5454" class="Symbol">)</a> <a id="5456" class="Symbol">(</a><a id="5457" href="Algebra.Lattice.Structures.html#5457" class="Bound">⊤</a> <a id="5459" href="Algebra.Lattice.Structures.html#5459" class="Bound">⊥</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="Algebra.Lattice.Structures.html#869" class="Bound">A</a><a id="5464" class="Symbol">)</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Algebra.Lattice.Structures.html#863" class="Bound">a</a> <a id="5475" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5477" href="Algebra.Lattice.Structures.html#865" class="Bound">ℓ</a><a id="5478" class="Symbol">)</a>
  <a id="5482" class="Keyword">where</a>

  <a id="5491" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isDistributiveLattice"></a><a id="5501" href="Algebra.Lattice.Structures.html#5501" class="Field">isDistributiveLattice</a> <a id="5523" class="Symbol">:</a> <a id="5525" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="5547" href="Algebra.Lattice.Structures.html#5431" class="Bound">∨</a> <a id="5549" href="Algebra.Lattice.Structures.html#5433" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.∨-complement"></a><a id="5555" href="Algebra.Lattice.Structures.html#5555" class="Field">∨-complement</a>          <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="5587" href="Algebra.Lattice.Structures.html#5457" class="Bound">⊤</a> <a id="5589" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5591" href="Algebra.Lattice.Structures.html#5431" class="Bound">∨</a>
    <a id="IsBooleanAlgebra.∧-complement"></a><a id="5597" href="Algebra.Lattice.Structures.html#5597" class="Field">∧-complement</a>          <a id="5619" class="Symbol">:</a> <a id="5621" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="5629" href="Algebra.Lattice.Structures.html#5459" class="Bound">⊥</a> <a id="5631" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5633" href="Algebra.Lattice.Structures.html#5433" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.¬-cong"></a><a id="5639" href="Algebra.Lattice.Structures.html#5639" class="Field">¬-cong</a>                <a id="5661" class="Symbol">:</a> <a id="5663" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="5674" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a>

  <a id="5679" class="Keyword">open</a> <a id="5684" href="Algebra.Lattice.Structures.html#4768" class="Module">IsDistributiveLattice</a> <a id="5706" href="Algebra.Lattice.Structures.html#5501" class="Field">isDistributiveLattice</a> <a id="5728" class="Keyword">public</a>

  <a id="IsBooleanAlgebra.∨-complementˡ"></a><a id="5738" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="5752" class="Symbol">:</a> <a id="5754" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="5766" href="Algebra.Lattice.Structures.html#5457" class="Bound">⊤</a> <a id="5768" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5770" href="Algebra.Lattice.Structures.html#5431" class="Bound">∨</a>
  <a id="5774" href="Algebra.Lattice.Structures.html#5738" class="Function">∨-complementˡ</a> <a id="5788" class="Symbol">=</a> <a id="5790" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5796" href="Algebra.Lattice.Structures.html#5555" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∨-complementʳ"></a><a id="5812" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="5841" href="Algebra.Lattice.Structures.html#5457" class="Bound">⊤</a> <a id="5843" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5845" href="Algebra.Lattice.Structures.html#5431" class="Bound">∨</a>
  <a id="5849" href="Algebra.Lattice.Structures.html#5812" class="Function">∨-complementʳ</a> <a id="5863" class="Symbol">=</a> <a id="5865" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5871" href="Algebra.Lattice.Structures.html#5555" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∧-complementˡ"></a><a id="5887" href="Algebra.Lattice.Structures.html#5887" class="Function">∧-complementˡ</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="5915" href="Algebra.Lattice.Structures.html#5459" class="Bound">⊥</a> <a id="5917" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5919" href="Algebra.Lattice.Structures.html#5433" class="Bound">∧</a>
  <a id="5923" href="Algebra.Lattice.Structures.html#5887" class="Function">∧-complementˡ</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5945" href="Algebra.Lattice.Structures.html#5597" class="Field">∧-complement</a>

  <a id="IsBooleanAlgebra.∧-complementʳ"></a><a id="5961" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="5975" class="Symbol">:</a> <a id="5977" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="5990" href="Algebra.Lattice.Structures.html#5459" class="Bound">⊥</a> <a id="5992" href="Algebra.Lattice.Structures.html#5445" class="Bound">¬</a> <a id="5994" href="Algebra.Lattice.Structures.html#5433" class="Bound">∧</a>
  <a id="5998" href="Algebra.Lattice.Structures.html#5961" class="Function">∧-complementʳ</a> <a id="6012" class="Symbol">=</a> <a id="6014" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6020" href="Algebra.Lattice.Structures.html#5597" class="Field">∧-complement</a>
</pre></body></html>

==> anc/Algebra.Morphism.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a>
  <a id="361" class="Symbol">{</a><a id="362" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="363" class="Symbol">}</a> <a id="365" class="Symbol">(</a><a id="366" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="374" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="375" class="Symbol">)</a>     <a id="381" class="Comment">-- The domain of the morphism</a>
  <a id="413" class="Symbol">{</a><a id="414" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="415" class="Symbol">}</a> <a id="417" class="Symbol">(</a><a id="418" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="427" class="Symbol">)</a>     <a id="433" class="Comment">-- The codomain of the morphism</a>
  <a id="467" class="Symbol">{</a><a id="468" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">(</a><a id="472" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">_≈_</a> <a id="476" class="Symbol">:</a> <a id="478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="482" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="484" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="485" class="Symbol">)</a>  <a id="488" class="Comment">-- The equality relation over the codomain</a>
  <a id="533" class="Keyword">where</a>

<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Algebra.Core.html" class="Module">Algebra.Core</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="582" class="Symbol">)</a>

<a id="585" class="Comment">------------------------------------------------------------------------</a>
<a id="658" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₀"></a><a id="680" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">(</a><a id="696" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="698" class="Symbol">→</a> <a id="700" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="707" class="Symbol">→</a> <a id="709" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="717" class="Symbol">_</a>
<a id="719" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="732" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦_⟧</a> <a id="736" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="738" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a> <a id="740" class="Symbol">=</a> <a id="742" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦</a> <a id="744" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="746" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟧</a> <a id="748" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="750" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a>

<a id="Homomorphic₁"></a><a id="753" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="771" class="Symbol">→</a> <a id="773" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">→</a> <a id="778" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="782" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="790" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" class="Symbol">_</a>
<a id="800" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="813" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦_⟧</a> <a id="817" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙_</a> <a id="820" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘_</a> <a id="823" class="Symbol">=</a> <a id="825" class="Symbol">∀</a> <a id="827" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="829" class="Symbol">→</a> <a id="831" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="833" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙</a> <a id="835" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="837" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a> <a id="839" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="841" class="Symbol">(</a><a id="842" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘</a> <a id="844" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="846" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="848" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a><a id="849" class="Symbol">)</a>

<a id="Homomorphic₂"></a><a id="852" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="865" class="Symbol">:</a> <a id="867" class="Symbol">(</a><a id="868" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="870" class="Symbol">→</a> <a id="872" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="881" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="889" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">_</a>
<a id="899" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="912" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦_⟧</a> <a id="916" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">_∙_</a> <a id="920" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">_∘_</a> <a id="924" class="Symbol">=</a> <a id="926" class="Symbol">∀</a> <a id="928" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="930" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="932" class="Symbol">→</a> <a id="934" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="936" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="938" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">∙</a> <a id="940" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="942" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="944" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="949" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="951" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="953" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">∘</a> <a id="955" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="957" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="959" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a><a id="960" class="Symbol">)</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- DEPRECATED NAMES</a>
<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1200" class="Comment">-- not guaranteed.</a>

<a id="1220" class="Comment">-- Version 1.3</a>

<a id="Morphism"></a><a id="1236" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" class="Symbol">_</a>
<a id="1253" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a>

<a id="1271" class="Symbol">{-#</a> <a id="1275" class="Keyword">WARNING_ON_USAGE</a> <a id="1292" class="Pragma">Morphism</a>
<a id="1301" class="String">&quot;Warning: Morphism was deprecated in v1.3.
Please use the standard function notation (e.g. A → B) instead.&quot;</a>
<a id="1409" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="301" class="Keyword">module</a> <a id="308" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="396" class="Keyword">import</a> <a id="403" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="432" class="Symbol">as</a> <a id="435" class="Module">MorphismDefinitions</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Level.html" class="Module">Level</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="485" class="Symbol">;</a> <a id="487" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>

<a id="574" class="Keyword">private</a>
  <a id="584" class="Keyword">variable</a>
    <a id="597" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="599" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="601" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a> <a id="604" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a> <a id="607" class="Symbol">:</a> <a id="609" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="616" class="Comment">------------------------------------------------------------------------</a>
<a id="689" class="Comment">-- Morphisms over magma-like structures</a>
<a id="729" class="Comment">------------------------------------------------------------------------</a>

<a id="803" class="Keyword">module</a> <a id="MagmaMorphisms"></a><a id="810" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="825" class="Symbol">(</a><a id="826" href="Algebra.Morphism.Structures.html#826" class="Bound">M₁</a> <a id="829" class="Symbol">:</a> <a id="831" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="840" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="842" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">(</a><a id="847" href="Algebra.Morphism.Structures.html#847" class="Bound">M₂</a> <a id="850" class="Symbol">:</a> <a id="852" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="861" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="863" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="865" class="Symbol">)</a> <a id="867" class="Keyword">where</a>

  <a id="876" class="Keyword">open</a> <a id="881" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="890" href="Algebra.Morphism.Structures.html#826" class="Bound">M₁</a> <a id="893" class="Keyword">renaming</a> <a id="902" class="Symbol">(</a><a id="903" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="911" class="Symbol">to</a> <a id="914" class="Field">A</a><a id="915" class="Symbol">;</a> <a id="917" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="921" class="Symbol">to</a> <a id="924" class="Field Operator">_≈₁_</a><a id="928" class="Symbol">;</a> <a id="930" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="934" class="Symbol">to</a> <a id="937" class="Field Operator">_∙_</a><a id="940" class="Symbol">)</a>
  <a id="944" class="Keyword">open</a> <a id="949" href="Algebra.Bundles.Raw.html#644" class="Module">RawMagma</a> <a id="958" href="Algebra.Morphism.Structures.html#847" class="Bound">M₂</a> <a id="961" class="Keyword">renaming</a> <a id="970" class="Symbol">(</a><a id="971" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="979" class="Symbol">to</a> <a id="982" class="Field">B</a><a id="983" class="Symbol">;</a> <a id="985" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="989" class="Symbol">to</a> <a id="992" class="Field Operator">_≈₂_</a><a id="996" class="Symbol">;</a> <a id="998" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="1002" class="Symbol">to</a> <a id="1005" class="Field Operator">_◦_</a><a id="1008" class="Symbol">)</a>
  <a id="1012" class="Keyword">open</a> <a id="1017" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="1037" href="Algebra.Morphism.Structures.html#914" class="Function">A</a> <a id="1039" href="Algebra.Morphism.Structures.html#982" class="Field">B</a> <a id="1041" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a>


  <a id="1050" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaHomomorphism"></a><a id="1057" href="Algebra.Morphism.Structures.html#1057" class="Record">IsMagmaHomomorphism</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Algebra.Morphism.Structures.html#1078" class="Bound Operator">⟦_⟧</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Algebra.Morphism.Structures.html#914" class="Function">A</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Algebra.Morphism.Structures.html#982" class="Field">B</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Algebra.Morphism.Structures.html#840" class="Bound">a</a> <a id="1100" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1102" href="Algebra.Morphism.Structures.html#842" class="Bound">ℓ₁</a> <a id="1105" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1107" href="Algebra.Morphism.Structures.html#863" class="Bound">ℓ₂</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Keyword">where</a>
    <a id="1121" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.isRelHomomorphism"></a><a id="1133" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="1171" href="Algebra.Morphism.Structures.html#924" class="Function Operator">_≈₁_</a> <a id="1176" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a> <a id="1181" href="Algebra.Morphism.Structures.html#1078" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.homo"></a><a id="1191" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a>              <a id="1209" class="Symbol">:</a> <a id="1211" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="1224" href="Algebra.Morphism.Structures.html#1078" class="Bound Operator">⟦_⟧</a> <a id="1228" href="Algebra.Morphism.Structures.html#937" class="Function Operator">_∙_</a> <a id="1232" href="Algebra.Morphism.Structures.html#1005" class="Field Operator">_◦_</a>

    <a id="1241" class="Keyword">open</a> <a id="1246" href="Relation.Binary.Morphism.Structures.html#751" class="Module">IsRelHomomorphism</a> <a id="1264" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="1282" class="Keyword">public</a>
      <a id="1295" class="Keyword">renaming</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="1310" class="Symbol">to</a> <a id="1313" class="Field">⟦⟧-cong</a><a id="1320" class="Symbol">)</a>


  <a id="1326" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaMonomorphism"></a><a id="1333" href="Algebra.Morphism.Structures.html#1333" class="Record">IsMagmaMonomorphism</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Algebra.Morphism.Structures.html#1354" class="Bound Operator">⟦_⟧</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Algebra.Morphism.Structures.html#914" class="Function">A</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Algebra.Morphism.Structures.html#982" class="Field">B</a><a id="1365" class="Symbol">)</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Algebra.Morphism.Structures.html#840" class="Bound">a</a> <a id="1376" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1378" href="Algebra.Morphism.Structures.html#842" class="Bound">ℓ₁</a> <a id="1381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1383" href="Algebra.Morphism.Structures.html#863" class="Bound">ℓ₂</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Keyword">where</a>
    <a id="1397" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.isMagmaHomomorphism"></a><a id="1409" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Algebra.Morphism.Structures.html#1057" class="Record">IsMagmaHomomorphism</a> <a id="1451" href="Algebra.Morphism.Structures.html#1354" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.injective"></a><a id="1461" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="1481" class="Symbol">:</a> <a id="1483" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1493" href="Algebra.Morphism.Structures.html#924" class="Function Operator">_≈₁_</a> <a id="1498" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a> <a id="1503" href="Algebra.Morphism.Structures.html#1354" class="Bound Operator">⟦_⟧</a>

    <a id="1512" class="Keyword">open</a> <a id="1517" href="Algebra.Morphism.Structures.html#1057" class="Module">IsMagmaHomomorphism</a> <a id="1537" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="1557" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaMonomorphism.isRelMonomorphism"></a><a id="1569" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a> <a id="1587" class="Symbol">:</a> <a id="1589" href="Relation.Binary.Morphism.Structures.html#925" class="Record">IsRelMonomorphism</a> <a id="1607" href="Algebra.Morphism.Structures.html#924" class="Function Operator">_≈₁_</a> <a id="1612" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a> <a id="1617" href="Algebra.Morphism.Structures.html#1354" class="Bound Operator">⟦_⟧</a>
    <a id="1625" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a> <a id="1643" class="Symbol">=</a> <a id="1645" class="Keyword">record</a>
      <a id="1658" class="Symbol">{</a> <a id="1660" href="Relation.Binary.Morphism.Structures.html#1056" class="Field">isHomomorphism</a> <a id="1675" class="Symbol">=</a> <a id="1677" href="Algebra.Morphism.Structures.html#1133" class="Function">isRelHomomorphism</a>
      <a id="1701" class="Symbol">;</a> <a id="1703" href="Relation.Binary.Morphism.Structures.html#1109" class="Field">injective</a>      <a id="1718" class="Symbol">=</a> <a id="1720" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>
      <a id="1736" class="Symbol">}</a>


  <a id="1742" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaIsomorphism"></a><a id="1749" href="Algebra.Morphism.Structures.html#1749" class="Record">IsMagmaIsomorphism</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Algebra.Morphism.Structures.html#1769" class="Bound Operator">⟦_⟧</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Algebra.Morphism.Structures.html#914" class="Function">A</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Algebra.Morphism.Structures.html#982" class="Field">B</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Algebra.Morphism.Structures.html#840" class="Bound">a</a> <a id="1791" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1793" href="Algebra.Morphism.Structures.html#861" class="Bound">b</a> <a id="1795" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1797" href="Algebra.Morphism.Structures.html#842" class="Bound">ℓ₁</a> <a id="1800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1802" href="Algebra.Morphism.Structures.html#863" class="Bound">ℓ₂</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Keyword">where</a>
    <a id="1816" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.isMagmaMonomorphism"></a><a id="1828" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Algebra.Morphism.Structures.html#1333" class="Record">IsMagmaMonomorphism</a> <a id="1870" href="Algebra.Morphism.Structures.html#1769" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.surjective"></a><a id="1880" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="1900" class="Symbol">:</a> <a id="1902" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1913" href="Algebra.Morphism.Structures.html#924" class="Function Operator">_≈₁_</a> <a id="1918" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a> <a id="1923" href="Algebra.Morphism.Structures.html#1769" class="Bound Operator">⟦_⟧</a>

    <a id="1932" class="Keyword">open</a> <a id="1937" href="Algebra.Morphism.Structures.html#1333" class="Module">IsMagmaMonomorphism</a> <a id="1957" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="1977" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaIsomorphism.isRelIsomorphism"></a><a id="1989" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a> <a id="2006" class="Symbol">:</a> <a id="2008" href="Relation.Binary.Morphism.Structures.html#1207" class="Record">IsRelIsomorphism</a> <a id="2025" href="Algebra.Morphism.Structures.html#924" class="Function Operator">_≈₁_</a> <a id="2030" href="Algebra.Morphism.Structures.html#992" class="Field Operator">_≈₂_</a> <a id="2035" href="Algebra.Morphism.Structures.html#1769" class="Bound Operator">⟦_⟧</a>
    <a id="2043" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a> <a id="2060" class="Symbol">=</a> <a id="2062" class="Keyword">record</a>
      <a id="2075" class="Symbol">{</a> <a id="2077" href="Relation.Binary.Morphism.Structures.html#1340" class="Field">isMonomorphism</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a>
      <a id="2118" class="Symbol">;</a> <a id="2120" href="Relation.Binary.Morphism.Structures.html#1393" class="Field">surjective</a>     <a id="2135" class="Symbol">=</a> <a id="2137" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>
      <a id="2154" class="Symbol">}</a>


<a id="2158" class="Comment">------------------------------------------------------------------------</a>
<a id="2231" class="Comment">-- Morphisms over monoid-like structures</a>
<a id="2272" class="Comment">------------------------------------------------------------------------</a>

<a id="2346" class="Keyword">module</a> <a id="MonoidMorphisms"></a><a id="2353" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Algebra.Morphism.Structures.html#2370" class="Bound">M₁</a> <a id="2373" class="Symbol">:</a> <a id="2375" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="2385" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="2387" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Algebra.Morphism.Structures.html#2392" class="Bound">M₂</a> <a id="2395" class="Symbol">:</a> <a id="2397" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="2407" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="2409" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="2411" class="Symbol">)</a> <a id="2413" class="Keyword">where</a>

  <a id="2422" class="Keyword">open</a> <a id="2427" href="Algebra.Bundles.Raw.html#1105" class="Module">RawMonoid</a> <a id="2437" href="Algebra.Morphism.Structures.html#2370" class="Bound">M₁</a> <a id="2440" class="Keyword">renaming</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="2458" class="Symbol">to</a> <a id="2461" class="Field">A</a><a id="2462" class="Symbol">;</a> <a id="2464" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="2468" class="Symbol">to</a> <a id="2471" class="Field Operator">_≈₁_</a><a id="2475" class="Symbol">;</a> <a id="2477" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="2481" class="Symbol">to</a> <a id="2484" class="Field Operator">_∙_</a><a id="2487" class="Symbol">;</a> <a id="2489" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="2491" class="Symbol">to</a> <a id="2494" class="Field">ε₁</a><a id="2496" class="Symbol">)</a>
  <a id="2500" class="Keyword">open</a> <a id="2505" href="Algebra.Bundles.Raw.html#1105" class="Module">RawMonoid</a> <a id="2515" href="Algebra.Morphism.Structures.html#2392" class="Bound">M₂</a> <a id="2518" class="Keyword">renaming</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="2536" class="Symbol">to</a> <a id="2539" class="Field">B</a><a id="2540" class="Symbol">;</a> <a id="2542" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="2546" class="Symbol">to</a> <a id="2549" class="Field Operator">_≈₂_</a><a id="2553" class="Symbol">;</a> <a id="2555" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="2559" class="Symbol">to</a> <a id="2562" class="Field Operator">_◦_</a><a id="2565" class="Symbol">;</a> <a id="2567" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="2569" class="Symbol">to</a> <a id="2572" class="Field">ε₂</a><a id="2574" class="Symbol">)</a>
  <a id="2578" class="Keyword">open</a> <a id="2583" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2603" href="Algebra.Morphism.Structures.html#2461" class="Function">A</a> <a id="2605" href="Algebra.Morphism.Structures.html#2539" class="Field">B</a> <a id="2607" href="Algebra.Morphism.Structures.html#2549" class="Field Operator">_≈₂_</a>
  <a id="2614" class="Keyword">open</a> <a id="2619" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Algebra.Bundles.Raw.html#1282" class="Function">RawMonoid.rawMagma</a> <a id="2654" href="Algebra.Morphism.Structures.html#2370" class="Bound">M₁</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Bundles.Raw.html#1282" class="Function">RawMonoid.rawMagma</a> <a id="2678" href="Algebra.Morphism.Structures.html#2392" class="Bound">M₂</a><a id="2680" class="Symbol">)</a>


  <a id="2686" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidHomomorphism"></a><a id="2693" href="Algebra.Morphism.Structures.html#2693" class="Record">IsMonoidHomomorphism</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Algebra.Morphism.Structures.html#2715" class="Bound Operator">⟦_⟧</a> <a id="2719" class="Symbol">:</a> <a id="2721" href="Algebra.Morphism.Structures.html#2461" class="Function">A</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Algebra.Morphism.Structures.html#2539" class="Field">B</a><a id="2726" class="Symbol">)</a> <a id="2728" class="Symbol">:</a> <a id="2730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Algebra.Morphism.Structures.html#2385" class="Bound">a</a> <a id="2737" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2739" href="Algebra.Morphism.Structures.html#2387" class="Bound">ℓ₁</a> <a id="2742" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2744" href="Algebra.Morphism.Structures.html#2409" class="Bound">ℓ₂</a><a id="2746" class="Symbol">)</a> <a id="2748" class="Keyword">where</a>
    <a id="2758" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.isMagmaHomomorphism"></a><a id="2770" href="Algebra.Morphism.Structures.html#2770" class="Field">isMagmaHomomorphism</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Algebra.Morphism.Structures.html#1057" class="Record">IsMagmaHomomorphism</a> <a id="2812" href="Algebra.Morphism.Structures.html#2715" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.ε-homo"></a><a id="2822" href="Algebra.Morphism.Structures.html#2822" class="Field">ε-homo</a>              <a id="2842" class="Symbol">:</a> <a id="2844" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2857" href="Algebra.Morphism.Structures.html#2715" class="Bound Operator">⟦_⟧</a> <a id="2861" href="Algebra.Morphism.Structures.html#2494" class="Function">ε₁</a> <a id="2864" href="Algebra.Morphism.Structures.html#2572" class="Field">ε₂</a>

    <a id="2872" class="Keyword">open</a> <a id="2877" href="Algebra.Morphism.Structures.html#1057" class="Module">IsMagmaHomomorphism</a> <a id="2897" href="Algebra.Morphism.Structures.html#2770" class="Field">isMagmaHomomorphism</a> <a id="2917" class="Keyword">public</a>


  <a id="2928" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidMonomorphism"></a><a id="2935" href="Algebra.Morphism.Structures.html#2935" class="Record">IsMonoidMonomorphism</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Algebra.Morphism.Structures.html#2957" class="Bound Operator">⟦_⟧</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="Algebra.Morphism.Structures.html#2461" class="Function">A</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="Algebra.Morphism.Structures.html#2539" class="Field">B</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Algebra.Morphism.Structures.html#2385" class="Bound">a</a> <a id="2979" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2981" href="Algebra.Morphism.Structures.html#2387" class="Bound">ℓ₁</a> <a id="2984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2986" href="Algebra.Morphism.Structures.html#2409" class="Bound">ℓ₂</a><a id="2988" class="Symbol">)</a> <a id="2990" class="Keyword">where</a>
    <a id="3000" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.isMonoidHomomorphism"></a><a id="3012" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Morphism.Structures.html#2693" class="Record">IsMonoidHomomorphism</a> <a id="3056" href="Algebra.Morphism.Structures.html#2957" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.injective"></a><a id="3066" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>            <a id="3087" class="Symbol">:</a> <a id="3089" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3099" href="Algebra.Morphism.Structures.html#2471" class="Function Operator">_≈₁_</a> <a id="3104" href="Algebra.Morphism.Structures.html#2549" class="Field Operator">_≈₂_</a> <a id="3109" href="Algebra.Morphism.Structures.html#2957" class="Bound Operator">⟦_⟧</a>

    <a id="3118" class="Keyword">open</a> <a id="3123" href="Algebra.Morphism.Structures.html#2693" class="Module">IsMonoidHomomorphism</a> <a id="3144" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="3165" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidMonomorphism.isMagmaMonomorphism"></a><a id="3177" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Algebra.Morphism.Structures.html#1333" class="Record">IsMagmaMonomorphism</a> <a id="3219" href="Algebra.Morphism.Structures.html#2957" class="Bound Operator">⟦_⟧</a>
    <a id="3227" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="3247" class="Symbol">=</a> <a id="3249" class="Keyword">record</a>
      <a id="3262" class="Symbol">{</a> <a id="3264" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="3284" class="Symbol">=</a> <a id="3286" href="Algebra.Morphism.Structures.html#2770" class="Function">isMagmaHomomorphism</a>
      <a id="3312" class="Symbol">;</a> <a id="3314" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="3334" class="Symbol">=</a> <a id="3336" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>
      <a id="3352" class="Symbol">}</a>

    <a id="3359" class="Keyword">open</a> <a id="3364" href="Algebra.Morphism.Structures.html#1333" class="Module">IsMagmaMonomorphism</a> <a id="3384" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="3404" class="Keyword">public</a>
      <a id="3417" class="Keyword">using</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="3441" class="Symbol">)</a>


  <a id="3447" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidIsomorphism"></a><a id="3454" href="Algebra.Morphism.Structures.html#3454" class="Record">IsMonoidIsomorphism</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Algebra.Morphism.Structures.html#3475" class="Bound Operator">⟦_⟧</a> <a id="3479" class="Symbol">:</a> <a id="3481" href="Algebra.Morphism.Structures.html#2461" class="Function">A</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Algebra.Morphism.Structures.html#2539" class="Field">B</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Algebra.Morphism.Structures.html#2385" class="Bound">a</a> <a id="3497" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3499" href="Algebra.Morphism.Structures.html#2407" class="Bound">b</a> <a id="3501" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3503" href="Algebra.Morphism.Structures.html#2387" class="Bound">ℓ₁</a> <a id="3506" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3508" href="Algebra.Morphism.Structures.html#2409" class="Bound">ℓ₂</a><a id="3510" class="Symbol">)</a> <a id="3512" class="Keyword">where</a>
    <a id="3522" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.isMonoidMonomorphism"></a><a id="3534" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Algebra.Morphism.Structures.html#2935" class="Record">IsMonoidMonomorphism</a> <a id="3578" href="Algebra.Morphism.Structures.html#3475" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.surjective"></a><a id="3588" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>           <a id="3609" class="Symbol">:</a> <a id="3611" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3622" href="Algebra.Morphism.Structures.html#2471" class="Function Operator">_≈₁_</a> <a id="3627" href="Algebra.Morphism.Structures.html#2549" class="Field Operator">_≈₂_</a> <a id="3632" href="Algebra.Morphism.Structures.html#3475" class="Bound Operator">⟦_⟧</a>

    <a id="3641" class="Keyword">open</a> <a id="3646" href="Algebra.Morphism.Structures.html#2935" class="Module">IsMonoidMonomorphism</a> <a id="3667" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="3688" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidIsomorphism.isMagmaIsomorphism"></a><a id="3700" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="Algebra.Morphism.Structures.html#1749" class="Record">IsMagmaIsomorphism</a> <a id="3740" href="Algebra.Morphism.Structures.html#3475" class="Bound Operator">⟦_⟧</a>
    <a id="3748" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="3767" class="Symbol">=</a> <a id="3769" class="Keyword">record</a>
      <a id="3782" class="Symbol">{</a> <a id="3784" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a>
      <a id="3832" class="Symbol">;</a> <a id="3834" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="3854" class="Symbol">=</a> <a id="3856" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>
      <a id="3873" class="Symbol">}</a>

    <a id="3880" class="Keyword">open</a> <a id="3885" href="Algebra.Morphism.Structures.html#1749" class="Module">IsMagmaIsomorphism</a> <a id="3904" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="3923" class="Keyword">public</a>
      <a id="3936" class="Keyword">using</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="3959" class="Symbol">)</a>


<a id="3963" class="Comment">------------------------------------------------------------------------</a>
<a id="4036" class="Comment">-- Morphisms over group-like structures</a>
<a id="4076" class="Comment">------------------------------------------------------------------------</a>

<a id="4150" class="Keyword">module</a> <a id="GroupMorphisms"></a><a id="4157" href="Algebra.Morphism.Structures.html#4157" class="Module">GroupMorphisms</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Algebra.Morphism.Structures.html#4173" class="Bound">G₁</a> <a id="4176" class="Symbol">:</a> <a id="4178" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="4187" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="4189" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="4191" class="Symbol">)</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Algebra.Morphism.Structures.html#4194" class="Bound">G₂</a> <a id="4197" class="Symbol">:</a> <a id="4199" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="4208" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="4210" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="4212" class="Symbol">)</a> <a id="4214" class="Keyword">where</a>

  <a id="4223" class="Keyword">open</a> <a id="4228" href="Algebra.Bundles.Raw.html#1638" class="Module">RawGroup</a> <a id="4237" href="Algebra.Morphism.Structures.html#4173" class="Bound">G₁</a> <a id="4240" class="Keyword">renaming</a>
    <a id="4253" class="Symbol">(</a><a id="4254" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a> <a id="4262" class="Symbol">to</a> <a id="4265" class="Field">A</a><a id="4266" class="Symbol">;</a> <a id="4268" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="4272" class="Symbol">to</a> <a id="4275" class="Field Operator">_≈₁_</a><a id="4279" class="Symbol">;</a> <a id="4281" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="4285" class="Symbol">to</a> <a id="4288" class="Field Operator">_∙_</a><a id="4291" class="Symbol">;</a> <a id="4293" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="4297" class="Symbol">to</a> <a id="4300" class="Field Operator">_⁻¹₁</a><a id="4304" class="Symbol">;</a> <a id="4306" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a> <a id="4308" class="Symbol">to</a> <a id="4311" class="Field">ε₁</a><a id="4313" class="Symbol">)</a>
  <a id="4317" class="Keyword">open</a> <a id="4322" href="Algebra.Bundles.Raw.html#1638" class="Module">RawGroup</a> <a id="4331" href="Algebra.Morphism.Structures.html#4194" class="Bound">G₂</a> <a id="4334" class="Keyword">renaming</a>
    <a id="4347" class="Symbol">(</a><a id="4348" href="Algebra.Bundles.Raw.html#1734" class="Field">Carrier</a> <a id="4356" class="Symbol">to</a> <a id="4359" class="Field">B</a><a id="4360" class="Symbol">;</a> <a id="4362" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="4366" class="Symbol">to</a> <a id="4369" class="Field Operator">_≈₂_</a><a id="4373" class="Symbol">;</a> <a id="4375" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="4379" class="Symbol">to</a> <a id="4382" class="Field Operator">_◦_</a><a id="4385" class="Symbol">;</a> <a id="4387" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="4391" class="Symbol">to</a> <a id="4394" class="Field Operator">_⁻¹₂</a><a id="4398" class="Symbol">;</a> <a id="4400" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a> <a id="4402" class="Symbol">to</a> <a id="4405" class="Field">ε₂</a><a id="4407" class="Symbol">)</a>
  <a id="4411" class="Keyword">open</a> <a id="4416" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="4436" href="Algebra.Morphism.Structures.html#4265" class="Function">A</a> <a id="4438" href="Algebra.Morphism.Structures.html#4359" class="Field">B</a> <a id="4440" href="Algebra.Morphism.Structures.html#4369" class="Field Operator">_≈₂_</a>
  <a id="4447" class="Keyword">open</a> <a id="4452" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a>  <a id="4468" class="Symbol">(</a><a id="4469" href="Algebra.Bundles.Raw.html#1282" class="Function">RawGroup.rawMagma</a>  <a id="4488" href="Algebra.Morphism.Structures.html#4173" class="Bound">G₁</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Algebra.Bundles.Raw.html#1282" class="Function">RawGroup.rawMagma</a>  <a id="4512" href="Algebra.Morphism.Structures.html#4194" class="Bound">G₂</a><a id="4514" class="Symbol">)</a>
  <a id="4518" class="Keyword">open</a> <a id="4523" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Algebra.Bundles.Raw.html#1855" class="Function">RawGroup.rawMonoid</a> <a id="4559" href="Algebra.Morphism.Structures.html#4173" class="Bound">G₁</a><a id="4561" class="Symbol">)</a> <a id="4563" class="Symbol">(</a><a id="4564" href="Algebra.Bundles.Raw.html#1855" class="Function">RawGroup.rawMonoid</a> <a id="4583" href="Algebra.Morphism.Structures.html#4194" class="Bound">G₂</a><a id="4585" class="Symbol">)</a>


  <a id="4591" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupHomomorphism"></a><a id="4598" href="Algebra.Morphism.Structures.html#4598" class="Record">IsGroupHomomorphism</a> <a id="4618" class="Symbol">(</a><a id="4619" href="Algebra.Morphism.Structures.html#4619" class="Bound Operator">⟦_⟧</a> <a id="4623" class="Symbol">:</a> <a id="4625" href="Algebra.Morphism.Structures.html#4265" class="Function">A</a> <a id="4627" class="Symbol">→</a> <a id="4629" href="Algebra.Morphism.Structures.html#4359" class="Field">B</a><a id="4630" class="Symbol">)</a> <a id="4632" class="Symbol">:</a> <a id="4634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Algebra.Morphism.Structures.html#4187" class="Bound">a</a> <a id="4641" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4643" href="Algebra.Morphism.Structures.html#4189" class="Bound">ℓ₁</a> <a id="4646" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4648" href="Algebra.Morphism.Structures.html#4210" class="Bound">ℓ₂</a><a id="4650" class="Symbol">)</a> <a id="4652" class="Keyword">where</a>
    <a id="4662" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.isMonoidHomomorphism"></a><a id="4674" href="Algebra.Morphism.Structures.html#4674" class="Field">isMonoidHomomorphism</a> <a id="4695" class="Symbol">:</a> <a id="4697" href="Algebra.Morphism.Structures.html#2693" class="Record">IsMonoidHomomorphism</a> <a id="4718" href="Algebra.Morphism.Structures.html#4619" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.⁻¹-homo"></a><a id="4728" href="Algebra.Morphism.Structures.html#4728" class="Field">⁻¹-homo</a>              <a id="4749" class="Symbol">:</a> <a id="4751" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="4764" href="Algebra.Morphism.Structures.html#4619" class="Bound Operator">⟦_⟧</a> <a id="4768" href="Algebra.Morphism.Structures.html#4300" class="Function Operator">_⁻¹₁</a> <a id="4773" href="Algebra.Morphism.Structures.html#4394" class="Field Operator">_⁻¹₂</a>

    <a id="4783" class="Keyword">open</a> <a id="4788" href="Algebra.Morphism.Structures.html#2693" class="Module">IsMonoidHomomorphism</a> <a id="4809" href="Algebra.Morphism.Structures.html#4674" class="Field">isMonoidHomomorphism</a> <a id="4830" class="Keyword">public</a>


  <a id="4841" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupMonomorphism"></a><a id="4848" href="Algebra.Morphism.Structures.html#4848" class="Record">IsGroupMonomorphism</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Algebra.Morphism.Structures.html#4869" class="Bound Operator">⟦_⟧</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Algebra.Morphism.Structures.html#4265" class="Function">A</a> <a id="4877" class="Symbol">→</a> <a id="4879" href="Algebra.Morphism.Structures.html#4359" class="Field">B</a><a id="4880" class="Symbol">)</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Algebra.Morphism.Structures.html#4187" class="Bound">a</a> <a id="4891" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4893" href="Algebra.Morphism.Structures.html#4189" class="Bound">ℓ₁</a> <a id="4896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4898" href="Algebra.Morphism.Structures.html#4210" class="Bound">ℓ₂</a><a id="4900" class="Symbol">)</a> <a id="4902" class="Keyword">where</a>
    <a id="4912" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.isGroupHomomorphism"></a><a id="4924" href="Algebra.Morphism.Structures.html#4924" class="Field">isGroupHomomorphism</a> <a id="4944" class="Symbol">:</a> <a id="4946" href="Algebra.Morphism.Structures.html#4598" class="Record">IsGroupHomomorphism</a> <a id="4966" href="Algebra.Morphism.Structures.html#4869" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.injective"></a><a id="4976" href="Algebra.Morphism.Structures.html#4976" class="Field">injective</a>           <a id="4996" class="Symbol">:</a> <a id="4998" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="5008" href="Algebra.Morphism.Structures.html#4275" class="Function Operator">_≈₁_</a> <a id="5013" href="Algebra.Morphism.Structures.html#4369" class="Field Operator">_≈₂_</a> <a id="5018" href="Algebra.Morphism.Structures.html#4869" class="Bound Operator">⟦_⟧</a>

    <a id="5027" class="Keyword">open</a> <a id="5032" href="Algebra.Morphism.Structures.html#4598" class="Module">IsGroupHomomorphism</a> <a id="5052" href="Algebra.Morphism.Structures.html#4924" class="Field">isGroupHomomorphism</a> <a id="5072" class="Keyword">public</a>
      <a id="5085" class="Keyword">renaming</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Algebra.Morphism.Structures.html#1191" class="Function">homo</a> <a id="5100" class="Symbol">to</a> <a id="5103" class="Function">∙-homo</a><a id="5109" class="Symbol">)</a>

    <a id="GroupMorphisms.IsGroupMonomorphism.isMonoidMonomorphism"></a><a id="5116" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="Algebra.Morphism.Structures.html#2935" class="Record">IsMonoidMonomorphism</a> <a id="5160" href="Algebra.Morphism.Structures.html#4869" class="Bound Operator">⟦_⟧</a>
    <a id="5168" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a> <a id="5189" class="Symbol">=</a> <a id="5191" class="Keyword">record</a>
      <a id="5204" class="Symbol">{</a> <a id="5206" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="5227" class="Symbol">=</a> <a id="5229" href="Algebra.Morphism.Structures.html#4674" class="Function">isMonoidHomomorphism</a>
      <a id="5256" class="Symbol">;</a> <a id="5258" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>            <a id="5279" class="Symbol">=</a> <a id="5281" href="Algebra.Morphism.Structures.html#4976" class="Field">injective</a>
      <a id="5297" class="Symbol">}</a>

    <a id="5304" class="Keyword">open</a> <a id="5309" href="Algebra.Morphism.Structures.html#2935" class="Module">IsMonoidMonomorphism</a> <a id="5330" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a> <a id="5351" class="Keyword">public</a>
      <a id="5364" class="Keyword">using</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="5388" class="Symbol">;</a> <a id="5390" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a><a id="5409" class="Symbol">)</a>


  <a id="5415" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupIsomorphism"></a><a id="5422" href="Algebra.Morphism.Structures.html#5422" class="Record">IsGroupIsomorphism</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Algebra.Morphism.Structures.html#5442" class="Bound Operator">⟦_⟧</a> <a id="5446" class="Symbol">:</a> <a id="5448" href="Algebra.Morphism.Structures.html#4265" class="Function">A</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="Algebra.Morphism.Structures.html#4359" class="Field">B</a><a id="5453" class="Symbol">)</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Algebra.Morphism.Structures.html#4187" class="Bound">a</a> <a id="5464" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5466" href="Algebra.Morphism.Structures.html#4208" class="Bound">b</a> <a id="5468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5470" href="Algebra.Morphism.Structures.html#4189" class="Bound">ℓ₁</a> <a id="5473" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5475" href="Algebra.Morphism.Structures.html#4210" class="Bound">ℓ₂</a><a id="5477" class="Symbol">)</a> <a id="5479" class="Keyword">where</a>
    <a id="5489" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.isGroupMonomorphism"></a><a id="5501" href="Algebra.Morphism.Structures.html#5501" class="Field">isGroupMonomorphism</a> <a id="5521" class="Symbol">:</a> <a id="5523" href="Algebra.Morphism.Structures.html#4848" class="Record">IsGroupMonomorphism</a> <a id="5543" href="Algebra.Morphism.Structures.html#5442" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.surjective"></a><a id="5553" href="Algebra.Morphism.Structures.html#5553" class="Field">surjective</a>          <a id="5573" class="Symbol">:</a> <a id="5575" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="5586" href="Algebra.Morphism.Structures.html#4275" class="Function Operator">_≈₁_</a> <a id="5591" href="Algebra.Morphism.Structures.html#4369" class="Field Operator">_≈₂_</a> <a id="5596" href="Algebra.Morphism.Structures.html#5442" class="Bound Operator">⟦_⟧</a>

    <a id="5605" class="Keyword">open</a> <a id="5610" href="Algebra.Morphism.Structures.html#4848" class="Module">IsGroupMonomorphism</a> <a id="5630" href="Algebra.Morphism.Structures.html#5501" class="Field">isGroupMonomorphism</a> <a id="5650" class="Keyword">public</a>

    <a id="GroupMorphisms.IsGroupIsomorphism.isMonoidIsomorphism"></a><a id="5662" href="Algebra.Morphism.Structures.html#5662" class="Function">isMonoidIsomorphism</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Algebra.Morphism.Structures.html#3454" class="Record">IsMonoidIsomorphism</a> <a id="5704" href="Algebra.Morphism.Structures.html#5442" class="Bound Operator">⟦_⟧</a>
    <a id="5712" href="Algebra.Morphism.Structures.html#5662" class="Function">isMonoidIsomorphism</a> <a id="5732" class="Symbol">=</a> <a id="5734" class="Keyword">record</a>
      <a id="5747" class="Symbol">{</a> <a id="5749" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="5770" class="Symbol">=</a> <a id="5772" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a>
      <a id="5799" class="Symbol">;</a> <a id="5801" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>           <a id="5822" class="Symbol">=</a> <a id="5824" href="Algebra.Morphism.Structures.html#5553" class="Field">surjective</a>
      <a id="5841" class="Symbol">}</a>

    <a id="5848" class="Keyword">open</a> <a id="5853" href="Algebra.Morphism.Structures.html#3454" class="Module">IsMonoidIsomorphism</a> <a id="5873" href="Algebra.Morphism.Structures.html#5662" class="Function">isMonoidIsomorphism</a> <a id="5893" class="Keyword">public</a>
      <a id="5906" class="Keyword">using</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="5929" class="Symbol">;</a> <a id="5931" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a><a id="5949" class="Symbol">)</a>


<a id="5953" class="Comment">------------------------------------------------------------------------</a>
<a id="6026" class="Comment">-- Morphisms over near-semiring-like structures</a>
<a id="6074" class="Comment">------------------------------------------------------------------------</a>

<a id="6148" class="Keyword">module</a> <a id="NearSemiringMorphisms"></a><a id="6155" href="Algebra.Morphism.Structures.html#6155" class="Module">NearSemiringMorphisms</a> <a id="6177" class="Symbol">(</a><a id="6178" href="Algebra.Morphism.Structures.html#6178" class="Bound">R₁</a> <a id="6181" class="Symbol">:</a> <a id="6183" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="6199" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="6201" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="6203" class="Symbol">)</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Algebra.Morphism.Structures.html#6206" class="Bound">R₂</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="6227" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="6229" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Keyword">where</a>

  <a id="6242" class="Keyword">open</a> <a id="6247" href="Algebra.Bundles.Raw.html#2222" class="Module">RawNearSemiring</a> <a id="6263" href="Algebra.Morphism.Structures.html#6178" class="Bound">R₁</a> <a id="6266" class="Keyword">renaming</a>
    <a id="6279" class="Symbol">(</a> <a id="6281" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="6289" class="Symbol">to</a> <a id="6292" class="Field">A</a><a id="6293" class="Symbol">;</a> <a id="6295" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="6299" class="Symbol">to</a> <a id="6302" class="Field Operator">_≈₁_</a>
    <a id="6311" class="Symbol">;</a> <a id="6313" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="6325" class="Symbol">to</a> <a id="6328" class="Function">+-rawMonoid₁</a>
    <a id="6345" class="Symbol">;</a> <a id="6347" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="6351" class="Symbol">to</a> <a id="6354" class="Field Operator">_*₁_</a>
    <a id="6363" class="Symbol">;</a> <a id="6365" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a> <a id="6376" class="Symbol">to</a> <a id="6379" class="Function">*-rawMagma₁</a><a id="6390" class="Symbol">)</a>

  <a id="6395" class="Keyword">open</a> <a id="6400" href="Algebra.Bundles.Raw.html#2222" class="Module">RawNearSemiring</a> <a id="6416" href="Algebra.Morphism.Structures.html#6206" class="Bound">R₂</a> <a id="6419" class="Keyword">renaming</a>
    <a id="6432" class="Symbol">(</a> <a id="6434" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="6442" class="Symbol">to</a> <a id="6445" class="Field">B</a><a id="6446" class="Symbol">;</a> <a id="6448" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="6452" class="Symbol">to</a> <a id="6455" class="Field Operator">_≈₂_</a>
    <a id="6464" class="Symbol">;</a> <a id="6466" href="Algebra.Bundles.Raw.html#2446" class="Function">+-rawMonoid</a> <a id="6478" class="Symbol">to</a> <a id="6481" class="Function">+-rawMonoid₂</a>
    <a id="6498" class="Symbol">;</a> <a id="6500" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="6504" class="Symbol">to</a> <a id="6507" class="Field Operator">_*₂_</a>
    <a id="6516" class="Symbol">;</a> <a id="6518" href="Algebra.Bundles.Raw.html#2640" class="Function">*-rawMagma</a> <a id="6529" class="Symbol">to</a> <a id="6532" class="Function">*-rawMagma₂</a><a id="6543" class="Symbol">)</a>

  <a id="6548" class="Keyword">private</a>
    <a id="6560" class="Keyword">module</a> <a id="NearSemiringMorphisms.+"></a><a id="6567" href="Algebra.Morphism.Structures.html#6567" class="Module">+</a> <a id="6569" class="Symbol">=</a> <a id="6571" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="6587" href="Algebra.Morphism.Structures.html#6328" class="Function">+-rawMonoid₁</a> <a id="6600" href="Algebra.Morphism.Structures.html#6481" class="Function">+-rawMonoid₂</a>
    <a id="6617" class="Keyword">module</a> <a id="NearSemiringMorphisms.*"></a><a id="6624" href="Algebra.Morphism.Structures.html#6624" class="Module">*</a> <a id="6626" class="Symbol">=</a> <a id="6628" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="6643" href="Algebra.Morphism.Structures.html#6379" class="Function">*-rawMagma₁</a> <a id="6655" href="Algebra.Morphism.Structures.html#6532" class="Function">*-rawMagma₂</a>

  <a id="6670" class="Keyword">open</a> <a id="6675" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="6695" href="Algebra.Morphism.Structures.html#6292" class="Function">A</a> <a id="6697" href="Algebra.Morphism.Structures.html#6445" class="Field">B</a> <a id="6699" href="Algebra.Morphism.Structures.html#6455" class="Field Operator">_≈₂_</a>


  <a id="6708" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism"></a><a id="6715" href="Algebra.Morphism.Structures.html#6715" class="Record">IsNearSemiringHomomorphism</a> <a id="6742" class="Symbol">(</a><a id="6743" href="Algebra.Morphism.Structures.html#6743" class="Bound Operator">⟦_⟧</a> <a id="6747" class="Symbol">:</a> <a id="6749" href="Algebra.Morphism.Structures.html#6292" class="Function">A</a> <a id="6751" class="Symbol">→</a> <a id="6753" href="Algebra.Morphism.Structures.html#6445" class="Field">B</a><a id="6754" class="Symbol">)</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6762" class="Symbol">(</a><a id="6763" href="Algebra.Morphism.Structures.html#6199" class="Bound">a</a> <a id="6765" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6767" href="Algebra.Morphism.Structures.html#6201" class="Bound">ℓ₁</a> <a id="6770" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6772" href="Algebra.Morphism.Structures.html#6229" class="Bound">ℓ₂</a><a id="6774" class="Symbol">)</a> <a id="6776" class="Keyword">where</a>
    <a id="6786" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.+-isMonoidHomomorphism"></a><a id="6798" href="Algebra.Morphism.Structures.html#6798" class="Field">+-isMonoidHomomorphism</a> <a id="6821" class="Symbol">:</a> <a id="6823" href="Algebra.Morphism.Structures.html#2693" class="Record">+.IsMonoidHomomorphism</a> <a id="6846" href="Algebra.Morphism.Structures.html#6743" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-homo"></a><a id="6856" href="Algebra.Morphism.Structures.html#6856" class="Field">*-homo</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="6878" href="Algebra.Morphism.Structures.html#6743" class="Bound Operator">⟦_⟧</a> <a id="6882" href="Algebra.Morphism.Structures.html#6354" class="Function Operator">_*₁_</a> <a id="6887" href="Algebra.Morphism.Structures.html#6507" class="Field Operator">_*₂_</a>

    <a id="6897" class="Keyword">open</a> <a id="6902" href="Algebra.Morphism.Structures.html#2693" class="Module">+.IsMonoidHomomorphism</a> <a id="6925" href="Algebra.Morphism.Structures.html#6798" class="Field">+-isMonoidHomomorphism</a> <a id="6948" class="Keyword">public</a>
      <a id="6961" class="Keyword">renaming</a> <a id="6970" class="Symbol">(</a><a id="6971" href="Algebra.Morphism.Structures.html#1191" class="Function">homo</a> <a id="6976" class="Symbol">to</a> <a id="6979" class="Function">+-homo</a><a id="6985" class="Symbol">;</a> <a id="6987" href="Algebra.Morphism.Structures.html#2822" class="Field">ε-homo</a> <a id="6994" class="Symbol">to</a> <a id="6997" class="Field">0#-homo</a><a id="7004" class="Symbol">;</a> <a id="7006" href="Algebra.Morphism.Structures.html#2770" class="Field">isMagmaHomomorphism</a> <a id="7026" class="Symbol">to</a> <a id="7029" class="Field">+-isMagmaHomomorphism</a><a id="7050" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-isMagmaHomomorphism"></a><a id="7057" href="Algebra.Morphism.Structures.html#7057" class="Function">*-isMagmaHomomorphism</a> <a id="7079" class="Symbol">:</a> <a id="7081" href="Algebra.Morphism.Structures.html#1057" class="Record">*.IsMagmaHomomorphism</a> <a id="7103" href="Algebra.Morphism.Structures.html#6743" class="Bound Operator">⟦_⟧</a>
    <a id="7111" href="Algebra.Morphism.Structures.html#7057" class="Function">*-isMagmaHomomorphism</a> <a id="7133" class="Symbol">=</a> <a id="7135" class="Keyword">record</a>
      <a id="7148" class="Symbol">{</a> <a id="7150" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Algebra.Morphism.Structures.html#1133" class="Function">isRelHomomorphism</a>
      <a id="7194" class="Symbol">;</a> <a id="7196" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Algebra.Morphism.Structures.html#6856" class="Field">*-homo</a>
      <a id="7216" class="Symbol">}</a>

  <a id="7221" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism"></a><a id="7228" href="Algebra.Morphism.Structures.html#7228" class="Record">IsNearSemiringMonomorphism</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Algebra.Morphism.Structures.html#7256" class="Bound Operator">⟦_⟧</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="Algebra.Morphism.Structures.html#6292" class="Function">A</a> <a id="7264" class="Symbol">→</a> <a id="7266" href="Algebra.Morphism.Structures.html#6445" class="Field">B</a><a id="7267" class="Symbol">)</a> <a id="7269" class="Symbol">:</a> <a id="7271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Algebra.Morphism.Structures.html#6199" class="Bound">a</a> <a id="7278" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7280" href="Algebra.Morphism.Structures.html#6201" class="Bound">ℓ₁</a> <a id="7283" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7285" href="Algebra.Morphism.Structures.html#6229" class="Bound">ℓ₂</a><a id="7287" class="Symbol">)</a> <a id="7289" class="Keyword">where</a>
    <a id="7299" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.isNearSemiringHomomorphism"></a><a id="7311" href="Algebra.Morphism.Structures.html#7311" class="Field">isNearSemiringHomomorphism</a> <a id="7338" class="Symbol">:</a> <a id="7340" href="Algebra.Morphism.Structures.html#6715" class="Record">IsNearSemiringHomomorphism</a> <a id="7367" href="Algebra.Morphism.Structures.html#7256" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.injective"></a><a id="7377" href="Algebra.Morphism.Structures.html#7377" class="Field">injective</a>          <a id="7396" class="Symbol">:</a> <a id="7398" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="7408" href="Algebra.Morphism.Structures.html#6302" class="Function Operator">_≈₁_</a> <a id="7413" href="Algebra.Morphism.Structures.html#6455" class="Field Operator">_≈₂_</a> <a id="7418" href="Algebra.Morphism.Structures.html#7256" class="Bound Operator">⟦_⟧</a>

    <a id="7427" class="Keyword">open</a> <a id="7432" href="Algebra.Morphism.Structures.html#6715" class="Module">IsNearSemiringHomomorphism</a> <a id="7459" href="Algebra.Morphism.Structures.html#7311" class="Field">isNearSemiringHomomorphism</a> <a id="7486" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.+-isMonoidMonomorphism"></a><a id="7498" href="Algebra.Morphism.Structures.html#7498" class="Function">+-isMonoidMonomorphism</a> <a id="7521" class="Symbol">:</a> <a id="7523" href="Algebra.Morphism.Structures.html#2935" class="Record">+.IsMonoidMonomorphism</a> <a id="7546" href="Algebra.Morphism.Structures.html#7256" class="Bound Operator">⟦_⟧</a>
    <a id="7554" href="Algebra.Morphism.Structures.html#7498" class="Function">+-isMonoidMonomorphism</a> <a id="7577" class="Symbol">=</a> <a id="7579" class="Keyword">record</a>
      <a id="7592" class="Symbol">{</a> <a id="7594" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Algebra.Morphism.Structures.html#6798" class="Function">+-isMonoidHomomorphism</a>
      <a id="7646" class="Symbol">;</a> <a id="7648" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>            <a id="7669" class="Symbol">=</a> <a id="7671" href="Algebra.Morphism.Structures.html#7377" class="Field">injective</a>
      <a id="7687" class="Symbol">}</a>

    <a id="7694" class="Keyword">open</a> <a id="7699" href="Algebra.Morphism.Structures.html#2935" class="Module">+.IsMonoidMonomorphism</a> <a id="7722" href="Algebra.Morphism.Structures.html#7498" class="Function">+-isMonoidMonomorphism</a> <a id="7745" class="Keyword">public</a>
      <a id="7758" class="Keyword">using</a> <a id="7764" class="Symbol">(</a><a id="7765" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="7782" class="Symbol">)</a>
      <a id="7790" class="Keyword">renaming</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="7820" class="Symbol">to</a> <a id="7823" class="Function">+-isMagmaMonomorphsm</a><a id="7843" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.*-isMagmaMonomorphism"></a><a id="7850" href="Algebra.Morphism.Structures.html#7850" class="Function">*-isMagmaMonomorphism</a> <a id="7872" class="Symbol">:</a> <a id="7874" href="Algebra.Morphism.Structures.html#1333" class="Record">*.IsMagmaMonomorphism</a> <a id="7896" href="Algebra.Morphism.Structures.html#7256" class="Bound Operator">⟦_⟧</a>
    <a id="7904" href="Algebra.Morphism.Structures.html#7850" class="Function">*-isMagmaMonomorphism</a> <a id="7926" class="Symbol">=</a> <a id="7928" class="Keyword">record</a>
      <a id="7941" class="Symbol">{</a> <a id="7943" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="Algebra.Morphism.Structures.html#7057" class="Function">*-isMagmaHomomorphism</a>
      <a id="7993" class="Symbol">;</a> <a id="7995" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="8015" class="Symbol">=</a> <a id="8017" href="Algebra.Morphism.Structures.html#7377" class="Field">injective</a>
      <a id="8033" class="Symbol">}</a>

  <a id="8038" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism"></a><a id="8045" href="Algebra.Morphism.Structures.html#8045" class="Record">IsNearSemiringIsomorphism</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Algebra.Morphism.Structures.html#8072" class="Bound Operator">⟦_⟧</a> <a id="8076" class="Symbol">:</a> <a id="8078" href="Algebra.Morphism.Structures.html#6292" class="Function">A</a> <a id="8080" class="Symbol">→</a> <a id="8082" href="Algebra.Morphism.Structures.html#6445" class="Field">B</a><a id="8083" class="Symbol">)</a> <a id="8085" class="Symbol">:</a> <a id="8087" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8091" class="Symbol">(</a><a id="8092" href="Algebra.Morphism.Structures.html#6199" class="Bound">a</a> <a id="8094" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8096" href="Algebra.Morphism.Structures.html#6227" class="Bound">b</a> <a id="8098" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8100" href="Algebra.Morphism.Structures.html#6201" class="Bound">ℓ₁</a> <a id="8103" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8105" href="Algebra.Morphism.Structures.html#6229" class="Bound">ℓ₂</a><a id="8107" class="Symbol">)</a> <a id="8109" class="Keyword">where</a>
    <a id="8119" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.isNearSemiringMonomorphism"></a><a id="8131" href="Algebra.Morphism.Structures.html#8131" class="Field">isNearSemiringMonomorphism</a> <a id="8158" class="Symbol">:</a> <a id="8160" href="Algebra.Morphism.Structures.html#7228" class="Record">IsNearSemiringMonomorphism</a> <a id="8187" href="Algebra.Morphism.Structures.html#8072" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.surjective"></a><a id="8197" href="Algebra.Morphism.Structures.html#8197" class="Field">surjective</a>                 <a id="8224" class="Symbol">:</a> <a id="8226" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="8237" href="Algebra.Morphism.Structures.html#6302" class="Function Operator">_≈₁_</a> <a id="8242" href="Algebra.Morphism.Structures.html#6455" class="Field Operator">_≈₂_</a> <a id="8247" href="Algebra.Morphism.Structures.html#8072" class="Bound Operator">⟦_⟧</a>

    <a id="8256" class="Keyword">open</a> <a id="8261" href="Algebra.Morphism.Structures.html#7228" class="Module">IsNearSemiringMonomorphism</a> <a id="8288" href="Algebra.Morphism.Structures.html#8131" class="Field">isNearSemiringMonomorphism</a> <a id="8315" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.+-isMonoidIsomorphism"></a><a id="8327" href="Algebra.Morphism.Structures.html#8327" class="Function">+-isMonoidIsomorphism</a> <a id="8349" class="Symbol">:</a> <a id="8351" href="Algebra.Morphism.Structures.html#3454" class="Record">+.IsMonoidIsomorphism</a> <a id="8373" href="Algebra.Morphism.Structures.html#8072" class="Bound Operator">⟦_⟧</a>
    <a id="8381" href="Algebra.Morphism.Structures.html#8327" class="Function">+-isMonoidIsomorphism</a> <a id="8403" class="Symbol">=</a> <a id="8405" class="Keyword">record</a>
      <a id="8418" class="Symbol">{</a> <a id="8420" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="8441" class="Symbol">=</a> <a id="8443" href="Algebra.Morphism.Structures.html#7498" class="Function">+-isMonoidMonomorphism</a>
      <a id="8472" class="Symbol">;</a> <a id="8474" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>           <a id="8495" class="Symbol">=</a> <a id="8497" href="Algebra.Morphism.Structures.html#8197" class="Field">surjective</a>
      <a id="8514" class="Symbol">}</a>

    <a id="8521" class="Keyword">open</a> <a id="8526" href="Algebra.Morphism.Structures.html#3454" class="Module">+.IsMonoidIsomorphism</a> <a id="8548" href="Algebra.Morphism.Structures.html#8327" class="Function">+-isMonoidIsomorphism</a> <a id="8570" class="Keyword">public</a>
      <a id="8583" class="Keyword">using</a> <a id="8589" class="Symbol">(</a><a id="8590" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="8606" class="Symbol">)</a>
      <a id="8614" class="Keyword">renaming</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="8643" class="Symbol">to</a> <a id="8646" class="Function">+-isMagmaIsomorphism</a><a id="8666" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.*-isMagmaIsomorphism"></a><a id="8673" href="Algebra.Morphism.Structures.html#8673" class="Function">*-isMagmaIsomorphism</a> <a id="8694" class="Symbol">:</a> <a id="8696" href="Algebra.Morphism.Structures.html#1749" class="Record">*.IsMagmaIsomorphism</a> <a id="8717" href="Algebra.Morphism.Structures.html#8072" class="Bound Operator">⟦_⟧</a>
    <a id="8725" href="Algebra.Morphism.Structures.html#8673" class="Function">*-isMagmaIsomorphism</a> <a id="8746" class="Symbol">=</a> <a id="8748" class="Keyword">record</a>
      <a id="8761" class="Symbol">{</a> <a id="8763" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Algebra.Morphism.Structures.html#7850" class="Function">*-isMagmaMonomorphism</a>
      <a id="8813" class="Symbol">;</a> <a id="8815" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="8835" class="Symbol">=</a> <a id="8837" href="Algebra.Morphism.Structures.html#8197" class="Field">surjective</a>
      <a id="8854" class="Symbol">}</a>

<a id="8857" class="Comment">------------------------------------------------------------------------</a>
<a id="8930" class="Comment">-- Morphisms over semiring-like structures</a>
<a id="8973" class="Comment">------------------------------------------------------------------------</a>

<a id="9047" class="Keyword">module</a> <a id="SemiringMorphisms"></a><a id="9054" href="Algebra.Morphism.Structures.html#9054" class="Module">SemiringMorphisms</a> <a id="9072" class="Symbol">(</a><a id="9073" href="Algebra.Morphism.Structures.html#9073" class="Bound">R₁</a> <a id="9076" class="Symbol">:</a> <a id="9078" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="9090" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="9092" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="9094" class="Symbol">)</a> <a id="9096" class="Symbol">(</a><a id="9097" href="Algebra.Morphism.Structures.html#9097" class="Bound">R₂</a> <a id="9100" class="Symbol">:</a> <a id="9102" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="9114" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="9116" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="9118" class="Symbol">)</a> <a id="9120" class="Keyword">where</a>

  <a id="9129" class="Keyword">open</a> <a id="9134" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="9146" href="Algebra.Morphism.Structures.html#9073" class="Bound">R₁</a> <a id="9149" class="Keyword">renaming</a>
    <a id="9162" class="Symbol">(</a> <a id="9164" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="9172" class="Symbol">to</a> <a id="9175" class="Field">A</a><a id="9176" class="Symbol">;</a> <a id="9178" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="9182" class="Symbol">to</a> <a id="9185" class="Field Operator">_≈₁_</a>
    <a id="9194" class="Symbol">;</a> <a id="9196" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a> <a id="9199" class="Symbol">to</a> <a id="9202" class="Field">1#₁</a>
    <a id="9210" class="Symbol">;</a> <a id="9212" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="9228" class="Symbol">to</a> <a id="9231" class="Function">rawNearSemiring₁</a>
    <a id="9252" class="Symbol">;</a> <a id="9254" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="9266" class="Symbol">to</a> <a id="9269" class="Function">*-rawMonoid₁</a><a id="9281" class="Symbol">)</a>

  <a id="9286" class="Keyword">open</a> <a id="9291" href="Algebra.Bundles.Raw.html#2934" class="Module">RawSemiring</a> <a id="9303" href="Algebra.Morphism.Structures.html#9097" class="Bound">R₂</a> <a id="9306" class="Keyword">renaming</a>
    <a id="9319" class="Symbol">(</a> <a id="9321" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="9329" class="Symbol">to</a> <a id="9332" class="Field">B</a><a id="9333" class="Symbol">;</a> <a id="9335" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="9339" class="Symbol">to</a> <a id="9342" class="Field Operator">_≈₂_</a>
    <a id="9351" class="Symbol">;</a> <a id="9353" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a> <a id="9356" class="Symbol">to</a> <a id="9359" class="Field">1#₂</a>
    <a id="9367" class="Symbol">;</a> <a id="9369" href="Algebra.Bundles.Raw.html#3176" class="Function">rawNearSemiring</a> <a id="9385" class="Symbol">to</a> <a id="9388" class="Function">rawNearSemiring₂</a>
    <a id="9409" class="Symbol">;</a> <a id="9411" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="9423" class="Symbol">to</a> <a id="9426" class="Function">*-rawMonoid₂</a><a id="9438" class="Symbol">)</a>

  <a id="9443" class="Keyword">private</a>
    <a id="9455" class="Keyword">module</a> <a id="SemiringMorphisms.*"></a><a id="9462" href="Algebra.Morphism.Structures.html#9462" class="Module">*</a> <a id="9464" class="Symbol">=</a> <a id="9466" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="9482" href="Algebra.Morphism.Structures.html#9269" class="Function">*-rawMonoid₁</a> <a id="9495" href="Algebra.Morphism.Structures.html#9426" class="Function">*-rawMonoid₂</a>

  <a id="9511" class="Keyword">open</a> <a id="9516" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="9536" href="Algebra.Morphism.Structures.html#9175" class="Function">A</a> <a id="9538" href="Algebra.Morphism.Structures.html#9332" class="Field">B</a> <a id="9540" href="Algebra.Morphism.Structures.html#9342" class="Field Operator">_≈₂_</a>
  <a id="9547" class="Keyword">open</a> <a id="9552" href="Algebra.Morphism.Structures.html#6155" class="Module">NearSemiringMorphisms</a> <a id="9574" href="Algebra.Morphism.Structures.html#9231" class="Function">rawNearSemiring₁</a> <a id="9591" href="Algebra.Morphism.Structures.html#9388" class="Function">rawNearSemiring₂</a>

  <a id="9611" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringHomomorphism"></a><a id="9618" href="Algebra.Morphism.Structures.html#9618" class="Record">IsSemiringHomomorphism</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Algebra.Morphism.Structures.html#9642" class="Bound Operator">⟦_⟧</a> <a id="9646" class="Symbol">:</a> <a id="9648" href="Algebra.Morphism.Structures.html#9175" class="Function">A</a> <a id="9650" class="Symbol">→</a> <a id="9652" href="Algebra.Morphism.Structures.html#9332" class="Field">B</a><a id="9653" class="Symbol">)</a> <a id="9655" class="Symbol">:</a> <a id="9657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Algebra.Morphism.Structures.html#9090" class="Bound">a</a> <a id="9664" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9666" href="Algebra.Morphism.Structures.html#9092" class="Bound">ℓ₁</a> <a id="9669" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9671" href="Algebra.Morphism.Structures.html#9116" class="Bound">ℓ₂</a><a id="9673" class="Symbol">)</a> <a id="9675" class="Keyword">where</a>
    <a id="9685" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.isNearSemiringHomomorphism"></a><a id="9697" href="Algebra.Morphism.Structures.html#9697" class="Field">isNearSemiringHomomorphism</a> <a id="9724" class="Symbol">:</a> <a id="9726" href="Algebra.Morphism.Structures.html#6715" class="Record">IsNearSemiringHomomorphism</a> <a id="9753" href="Algebra.Morphism.Structures.html#9642" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.1#-homo"></a><a id="9763" href="Algebra.Morphism.Structures.html#9763" class="Field">1#-homo</a> <a id="9771" class="Symbol">:</a> <a id="9773" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="9786" href="Algebra.Morphism.Structures.html#9642" class="Bound Operator">⟦_⟧</a> <a id="9790" href="Algebra.Morphism.Structures.html#9202" class="Function">1#₁</a> <a id="9794" href="Algebra.Morphism.Structures.html#9359" class="Field">1#₂</a>

    <a id="9803" class="Keyword">open</a> <a id="9808" href="Algebra.Morphism.Structures.html#6715" class="Module">IsNearSemiringHomomorphism</a> <a id="9835" href="Algebra.Morphism.Structures.html#9697" class="Field">isNearSemiringHomomorphism</a> <a id="9862" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringHomomorphism.*-isMonoidHomomorphism"></a><a id="9874" href="Algebra.Morphism.Structures.html#9874" class="Function">*-isMonoidHomomorphism</a> <a id="9897" class="Symbol">:</a> <a id="9899" href="Algebra.Morphism.Structures.html#2693" class="Record">*.IsMonoidHomomorphism</a> <a id="9922" href="Algebra.Morphism.Structures.html#9642" class="Bound Operator">⟦_⟧</a>
    <a id="9930" href="Algebra.Morphism.Structures.html#9874" class="Function">*-isMonoidHomomorphism</a> <a id="9953" class="Symbol">=</a> <a id="9955" class="Keyword">record</a>
      <a id="9968" class="Symbol">{</a> <a id="9970" href="Algebra.Morphism.Structures.html#2770" class="Field">isMagmaHomomorphism</a> <a id="9990" class="Symbol">=</a> <a id="9992" href="Algebra.Morphism.Structures.html#7057" class="Function">*-isMagmaHomomorphism</a>
      <a id="10020" class="Symbol">;</a> <a id="10022" href="Algebra.Morphism.Structures.html#2822" class="Field">ε-homo</a> <a id="10029" class="Symbol">=</a> <a id="10031" href="Algebra.Morphism.Structures.html#9763" class="Field">1#-homo</a>
      <a id="10045" class="Symbol">}</a>

  <a id="10050" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringMonomorphism"></a><a id="10057" href="Algebra.Morphism.Structures.html#10057" class="Record">IsSemiringMonomorphism</a> <a id="10080" class="Symbol">(</a><a id="10081" href="Algebra.Morphism.Structures.html#10081" class="Bound Operator">⟦_⟧</a> <a id="10085" class="Symbol">:</a> <a id="10087" href="Algebra.Morphism.Structures.html#9175" class="Function">A</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Algebra.Morphism.Structures.html#9332" class="Field">B</a><a id="10092" class="Symbol">)</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10100" class="Symbol">(</a><a id="10101" href="Algebra.Morphism.Structures.html#9090" class="Bound">a</a> <a id="10103" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10105" href="Algebra.Morphism.Structures.html#9092" class="Bound">ℓ₁</a> <a id="10108" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10110" href="Algebra.Morphism.Structures.html#9116" class="Bound">ℓ₂</a><a id="10112" class="Symbol">)</a> <a id="10114" class="Keyword">where</a>
    <a id="10124" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.isSemiringHomomorphism"></a><a id="10136" href="Algebra.Morphism.Structures.html#10136" class="Field">isSemiringHomomorphism</a> <a id="10159" class="Symbol">:</a> <a id="10161" href="Algebra.Morphism.Structures.html#9618" class="Record">IsSemiringHomomorphism</a> <a id="10184" href="Algebra.Morphism.Structures.html#10081" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.injective"></a><a id="10194" href="Algebra.Morphism.Structures.html#10194" class="Field">injective</a>              <a id="10217" class="Symbol">:</a> <a id="10219" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="10229" href="Algebra.Morphism.Structures.html#9185" class="Function Operator">_≈₁_</a> <a id="10234" href="Algebra.Morphism.Structures.html#9342" class="Field Operator">_≈₂_</a> <a id="10239" href="Algebra.Morphism.Structures.html#10081" class="Bound Operator">⟦_⟧</a>

    <a id="10248" class="Keyword">open</a> <a id="10253" href="Algebra.Morphism.Structures.html#9618" class="Module">IsSemiringHomomorphism</a> <a id="10276" href="Algebra.Morphism.Structures.html#10136" class="Field">isSemiringHomomorphism</a> <a id="10299" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.isNearSemiringMonomorphism"></a><a id="10311" href="Algebra.Morphism.Structures.html#10311" class="Function">isNearSemiringMonomorphism</a> <a id="10338" class="Symbol">:</a> <a id="10340" href="Algebra.Morphism.Structures.html#7228" class="Record">IsNearSemiringMonomorphism</a> <a id="10367" href="Algebra.Morphism.Structures.html#10081" class="Bound Operator">⟦_⟧</a>
    <a id="10375" href="Algebra.Morphism.Structures.html#10311" class="Function">isNearSemiringMonomorphism</a> <a id="10402" class="Symbol">=</a> <a id="10404" class="Keyword">record</a>
      <a id="10417" class="Symbol">{</a> <a id="10419" href="Algebra.Morphism.Structures.html#7311" class="Field">isNearSemiringHomomorphism</a> <a id="10446" class="Symbol">=</a> <a id="10448" href="Algebra.Morphism.Structures.html#9697" class="Function">isNearSemiringHomomorphism</a>
      <a id="10481" class="Symbol">;</a> <a id="10483" href="Algebra.Morphism.Structures.html#7377" class="Field">injective</a> <a id="10493" class="Symbol">=</a> <a id="10495" href="Algebra.Morphism.Structures.html#10194" class="Field">injective</a>
      <a id="10511" class="Symbol">}</a>

    <a id="10518" class="Keyword">open</a> <a id="10523" href="Algebra.Morphism.Structures.html#7228" class="Module">IsNearSemiringMonomorphism</a> <a id="10550" href="Algebra.Morphism.Structures.html#10311" class="Function">isNearSemiringMonomorphism</a> <a id="10577" class="Keyword">public</a>
      <a id="10590" class="Keyword">using</a> <a id="10596" class="Symbol">(</a><a id="10597" href="Algebra.Morphism.Structures.html#7498" class="Function">+-isMonoidMonomorphism</a><a id="10619" class="Symbol">;</a> <a id="10621" href="Algebra.Morphism.Structures.html#7850" class="Function">*-isMagmaMonomorphism</a><a id="10642" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.*-isMonoidMonomorphism"></a><a id="10649" href="Algebra.Morphism.Structures.html#10649" class="Function">*-isMonoidMonomorphism</a> <a id="10672" class="Symbol">:</a> <a id="10674" href="Algebra.Morphism.Structures.html#2935" class="Record">*.IsMonoidMonomorphism</a> <a id="10697" href="Algebra.Morphism.Structures.html#10081" class="Bound Operator">⟦_⟧</a>
    <a id="10705" href="Algebra.Morphism.Structures.html#10649" class="Function">*-isMonoidMonomorphism</a> <a id="10728" class="Symbol">=</a> <a id="10730" class="Keyword">record</a>
      <a id="10743" class="Symbol">{</a> <a id="10745" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="10766" class="Symbol">=</a> <a id="10768" href="Algebra.Morphism.Structures.html#9874" class="Function">*-isMonoidHomomorphism</a>
      <a id="10797" class="Symbol">;</a> <a id="10799" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>            <a id="10820" class="Symbol">=</a> <a id="10822" href="Algebra.Morphism.Structures.html#10194" class="Field">injective</a>
      <a id="10838" class="Symbol">}</a>

  <a id="10843" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringIsomorphism"></a><a id="10850" href="Algebra.Morphism.Structures.html#10850" class="Record">IsSemiringIsomorphism</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Algebra.Morphism.Structures.html#10873" class="Bound Operator">⟦_⟧</a> <a id="10877" class="Symbol">:</a> <a id="10879" href="Algebra.Morphism.Structures.html#9175" class="Function">A</a> <a id="10881" class="Symbol">→</a> <a id="10883" href="Algebra.Morphism.Structures.html#9332" class="Field">B</a><a id="10884" class="Symbol">)</a> <a id="10886" class="Symbol">:</a> <a id="10888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10892" class="Symbol">(</a><a id="10893" href="Algebra.Morphism.Structures.html#9090" class="Bound">a</a> <a id="10895" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10897" href="Algebra.Morphism.Structures.html#9114" class="Bound">b</a> <a id="10899" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10901" href="Algebra.Morphism.Structures.html#9092" class="Bound">ℓ₁</a> <a id="10904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10906" href="Algebra.Morphism.Structures.html#9116" class="Bound">ℓ₂</a><a id="10908" class="Symbol">)</a> <a id="10910" class="Keyword">where</a>
    <a id="10920" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.isSemiringMonomorphism"></a><a id="10932" href="Algebra.Morphism.Structures.html#10932" class="Field">isSemiringMonomorphism</a> <a id="10955" class="Symbol">:</a> <a id="10957" href="Algebra.Morphism.Structures.html#10057" class="Record">IsSemiringMonomorphism</a> <a id="10980" href="Algebra.Morphism.Structures.html#10873" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.surjective"></a><a id="10990" href="Algebra.Morphism.Structures.html#10990" class="Field">surjective</a>             <a id="11013" class="Symbol">:</a> <a id="11015" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="11026" href="Algebra.Morphism.Structures.html#9185" class="Function Operator">_≈₁_</a> <a id="11031" href="Algebra.Morphism.Structures.html#9342" class="Field Operator">_≈₂_</a> <a id="11036" href="Algebra.Morphism.Structures.html#10873" class="Bound Operator">⟦_⟧</a>

    <a id="11045" class="Keyword">open</a> <a id="11050" href="Algebra.Morphism.Structures.html#10057" class="Module">IsSemiringMonomorphism</a> <a id="11073" href="Algebra.Morphism.Structures.html#10932" class="Field">isSemiringMonomorphism</a> <a id="11096" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.isNearSemiringIsomorphism"></a><a id="11108" href="Algebra.Morphism.Structures.html#11108" class="Function">isNearSemiringIsomorphism</a> <a id="11134" class="Symbol">:</a> <a id="11136" href="Algebra.Morphism.Structures.html#8045" class="Record">IsNearSemiringIsomorphism</a> <a id="11162" href="Algebra.Morphism.Structures.html#10873" class="Bound Operator">⟦_⟧</a>
    <a id="11170" href="Algebra.Morphism.Structures.html#11108" class="Function">isNearSemiringIsomorphism</a> <a id="11196" class="Symbol">=</a> <a id="11198" class="Keyword">record</a>
      <a id="11211" class="Symbol">{</a> <a id="11213" href="Algebra.Morphism.Structures.html#8131" class="Field">isNearSemiringMonomorphism</a> <a id="11240" class="Symbol">=</a> <a id="11242" href="Algebra.Morphism.Structures.html#10311" class="Function">isNearSemiringMonomorphism</a>
      <a id="11275" class="Symbol">;</a> <a id="11277" href="Algebra.Morphism.Structures.html#8197" class="Field">surjective</a> <a id="11288" class="Symbol">=</a> <a id="11290" href="Algebra.Morphism.Structures.html#10990" class="Field">surjective</a>
      <a id="11307" class="Symbol">}</a>

    <a id="11314" class="Keyword">open</a> <a id="11319" href="Algebra.Morphism.Structures.html#8045" class="Module">IsNearSemiringIsomorphism</a> <a id="11345" href="Algebra.Morphism.Structures.html#11108" class="Function">isNearSemiringIsomorphism</a> <a id="11371" class="Keyword">public</a>
      <a id="11384" class="Keyword">using</a> <a id="11390" class="Symbol">(</a><a id="11391" href="Algebra.Morphism.Structures.html#8327" class="Function">+-isMonoidIsomorphism</a><a id="11412" class="Symbol">;</a> <a id="11414" href="Algebra.Morphism.Structures.html#8673" class="Function">*-isMagmaIsomorphism</a><a id="11434" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.*-isMonoidIsomorphism"></a><a id="11441" href="Algebra.Morphism.Structures.html#11441" class="Function">*-isMonoidIsomorphism</a> <a id="11463" class="Symbol">:</a> <a id="11465" href="Algebra.Morphism.Structures.html#3454" class="Record">*.IsMonoidIsomorphism</a> <a id="11487" href="Algebra.Morphism.Structures.html#10873" class="Bound Operator">⟦_⟧</a>
    <a id="11495" href="Algebra.Morphism.Structures.html#11441" class="Function">*-isMonoidIsomorphism</a> <a id="11517" class="Symbol">=</a> <a id="11519" class="Keyword">record</a>
      <a id="11532" class="Symbol">{</a> <a id="11534" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="11555" class="Symbol">=</a> <a id="11557" href="Algebra.Morphism.Structures.html#10649" class="Function">*-isMonoidMonomorphism</a>
      <a id="11586" class="Symbol">;</a> <a id="11588" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>           <a id="11609" class="Symbol">=</a> <a id="11611" href="Algebra.Morphism.Structures.html#10990" class="Field">surjective</a>
      <a id="11628" class="Symbol">}</a>

<a id="11631" class="Comment">------------------------------------------------------------------------</a>
<a id="11704" class="Comment">-- Morphisms over ringWithoutOne-like structures</a>
<a id="11753" class="Comment">------------------------------------------------------------------------</a>

<a id="11827" class="Keyword">module</a> <a id="RingWithoutOneMorphisms"></a><a id="11834" href="Algebra.Morphism.Structures.html#11834" class="Module">RingWithoutOneMorphisms</a> <a id="11858" class="Symbol">(</a><a id="11859" href="Algebra.Morphism.Structures.html#11859" class="Bound">R₁</a> <a id="11862" class="Symbol">:</a> <a id="11864" href="Algebra.Bundles.Raw.html#3743" class="Record">RawRingWithoutOne</a> <a id="11882" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="11884" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="11886" class="Symbol">)</a> <a id="11888" class="Symbol">(</a><a id="11889" href="Algebra.Morphism.Structures.html#11889" class="Bound">R₂</a> <a id="11892" class="Symbol">:</a> <a id="11894" href="Algebra.Bundles.Raw.html#3743" class="Record">RawRingWithoutOne</a> <a id="11912" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="11914" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="11916" class="Symbol">)</a> <a id="11918" class="Keyword">where</a>

  <a id="11927" class="Keyword">open</a> <a id="11932" href="Algebra.Bundles.Raw.html#3743" class="Module">RawRingWithoutOne</a> <a id="11950" href="Algebra.Morphism.Structures.html#11859" class="Bound">R₁</a> <a id="11953" class="Keyword">renaming</a>
    <a id="11966" class="Symbol">(</a> <a id="11968" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a> <a id="11976" class="Symbol">to</a> <a id="11979" class="Field">A</a><a id="11980" class="Symbol">;</a> <a id="11982" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a> <a id="11986" class="Symbol">to</a> <a id="11989" class="Field Operator">_≈₁_</a>
    <a id="11998" class="Symbol">;</a> <a id="12000" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a> <a id="12004" class="Symbol">to</a> <a id="12007" class="Field Operator">_*₁_</a>
    <a id="12016" class="Symbol">;</a> <a id="12018" href="Algebra.Bundles.Raw.html#4239" class="Function">*-rawMagma</a> <a id="12029" class="Symbol">to</a> <a id="12032" class="Function">*-rawMagma₁</a>
    <a id="12048" class="Symbol">;</a> <a id="12050" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="12061" class="Symbol">to</a> <a id="12064" class="Function">+-rawGroup₁</a><a id="12075" class="Symbol">)</a>

  <a id="12080" class="Keyword">open</a> <a id="12085" href="Algebra.Bundles.Raw.html#3743" class="Module">RawRingWithoutOne</a> <a id="12103" href="Algebra.Morphism.Structures.html#11889" class="Bound">R₂</a> <a id="12106" class="Keyword">renaming</a>
    <a id="12119" class="Symbol">(</a> <a id="12121" href="Algebra.Bundles.Raw.html#3862" class="Field">Carrier</a> <a id="12129" class="Symbol">to</a> <a id="12132" class="Field">B</a><a id="12133" class="Symbol">;</a> <a id="12135" href="Algebra.Bundles.Raw.html#3882" class="Field Operator">_≈_</a> <a id="12139" class="Symbol">to</a> <a id="12142" class="Field Operator">_≈₂_</a>
    <a id="12151" class="Symbol">;</a> <a id="12153" href="Algebra.Bundles.Raw.html#3936" class="Field Operator">_*_</a> <a id="12157" class="Symbol">to</a> <a id="12160" class="Field Operator">_*₂_</a>
    <a id="12169" class="Symbol">;</a> <a id="12171" href="Algebra.Bundles.Raw.html#4239" class="Function">*-rawMagma</a> <a id="12182" class="Symbol">to</a> <a id="12185" class="Function">*-rawMagma₂</a>
    <a id="12201" class="Symbol">;</a> <a id="12203" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="12214" class="Symbol">to</a> <a id="12217" class="Function">+-rawGroup₂</a><a id="12228" class="Symbol">)</a>

  <a id="12233" class="Keyword">private</a>
    <a id="12245" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+"></a><a id="12252" href="Algebra.Morphism.Structures.html#12252" class="Module">+</a> <a id="12254" class="Symbol">=</a> <a id="12256" href="Algebra.Morphism.Structures.html#4157" class="Module">GroupMorphisms</a>  <a id="12272" href="Algebra.Morphism.Structures.html#12064" class="Function">+-rawGroup₁</a>  <a id="12285" href="Algebra.Morphism.Structures.html#12217" class="Function">+-rawGroup₂</a>
    <a id="12301" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.*"></a><a id="12308" href="Algebra.Morphism.Structures.html#12308" class="Module">*</a> <a id="12310" class="Symbol">=</a> <a id="12312" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="12327" href="Algebra.Morphism.Structures.html#12032" class="Function">*-rawMagma₁</a> <a id="12339" href="Algebra.Morphism.Structures.html#12185" class="Function">*-rawMagma₂</a>

  <a id="12354" class="Keyword">open</a> <a id="12359" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="12379" href="Algebra.Morphism.Structures.html#11979" class="Function">A</a> <a id="12381" href="Algebra.Morphism.Structures.html#12132" class="Field">B</a> <a id="12383" href="Algebra.Morphism.Structures.html#12142" class="Field Operator">_≈₂_</a>

  <a id="12391" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism"></a><a id="12398" href="Algebra.Morphism.Structures.html#12398" class="Record">IsRingWithoutOneHomomorphism</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Algebra.Morphism.Structures.html#12428" class="Bound Operator">⟦_⟧</a> <a id="12432" class="Symbol">:</a> <a id="12434" href="Algebra.Morphism.Structures.html#11979" class="Function">A</a> <a id="12436" class="Symbol">→</a> <a id="12438" href="Algebra.Morphism.Structures.html#12132" class="Field">B</a><a id="12439" class="Symbol">)</a> <a id="12441" class="Symbol">:</a> <a id="12443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12447" class="Symbol">(</a><a id="12448" href="Algebra.Morphism.Structures.html#11882" class="Bound">a</a> <a id="12450" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12452" href="Algebra.Morphism.Structures.html#11884" class="Bound">ℓ₁</a> <a id="12455" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12457" href="Algebra.Morphism.Structures.html#11914" class="Bound">ℓ₂</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Keyword">where</a>
    <a id="12471" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.+-isGroupHomomorphism"></a><a id="12483" href="Algebra.Morphism.Structures.html#12483" class="Field">+-isGroupHomomorphism</a> <a id="12505" class="Symbol">:</a> <a id="12507" href="Algebra.Morphism.Structures.html#4598" class="Record">+.IsGroupHomomorphism</a> <a id="12529" href="Algebra.Morphism.Structures.html#12428" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-homo"></a><a id="12539" href="Algebra.Morphism.Structures.html#12539" class="Field">*-homo</a> <a id="12546" class="Symbol">:</a> <a id="12548" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="12561" href="Algebra.Morphism.Structures.html#12428" class="Bound Operator">⟦_⟧</a> <a id="12565" href="Algebra.Morphism.Structures.html#12007" class="Function Operator">_*₁_</a> <a id="12570" href="Algebra.Morphism.Structures.html#12160" class="Field Operator">_*₂_</a>

    <a id="12580" class="Keyword">open</a> <a id="12585" href="Algebra.Morphism.Structures.html#4598" class="Module">+.IsGroupHomomorphism</a> <a id="12607" href="Algebra.Morphism.Structures.html#12483" class="Field">+-isGroupHomomorphism</a> <a id="12629" class="Keyword">public</a>
      <a id="12642" class="Keyword">renaming</a> <a id="12651" class="Symbol">(</a><a id="12652" href="Algebra.Morphism.Structures.html#1191" class="Function">homo</a> <a id="12657" class="Symbol">to</a> <a id="12660" class="Function">+-homo</a><a id="12666" class="Symbol">;</a> <a id="12668" href="Algebra.Morphism.Structures.html#2822" class="Function">ε-homo</a> <a id="12675" class="Symbol">to</a> <a id="12678" class="Function">0#-homo</a><a id="12685" class="Symbol">;</a> <a id="12687" href="Algebra.Morphism.Structures.html#2770" class="Function">isMagmaHomomorphism</a> <a id="12707" class="Symbol">to</a> <a id="12710" class="Function">+-isMagmaHomomorphism</a><a id="12731" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-isMagmaHomomorphism"></a><a id="12738" href="Algebra.Morphism.Structures.html#12738" class="Function">*-isMagmaHomomorphism</a> <a id="12760" class="Symbol">:</a> <a id="12762" href="Algebra.Morphism.Structures.html#1057" class="Record">*.IsMagmaHomomorphism</a> <a id="12784" href="Algebra.Morphism.Structures.html#12428" class="Bound Operator">⟦_⟧</a>
    <a id="12792" href="Algebra.Morphism.Structures.html#12738" class="Function">*-isMagmaHomomorphism</a> <a id="12814" class="Symbol">=</a> <a id="12816" class="Keyword">record</a>
      <a id="12829" class="Symbol">{</a> <a id="12831" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="12849" class="Symbol">=</a> <a id="12851" href="Algebra.Morphism.Structures.html#1133" class="Function">isRelHomomorphism</a>
      <a id="12875" class="Symbol">;</a> <a id="12877" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="12882" class="Symbol">=</a> <a id="12884" href="Algebra.Morphism.Structures.html#12539" class="Field">*-homo</a>
      <a id="12897" class="Symbol">}</a>

  <a id="12902" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism"></a><a id="12909" href="Algebra.Morphism.Structures.html#12909" class="Record">IsRingWithoutOneMonomorphism</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Algebra.Morphism.Structures.html#12939" class="Bound Operator">⟦_⟧</a> <a id="12943" class="Symbol">:</a> <a id="12945" href="Algebra.Morphism.Structures.html#11979" class="Function">A</a> <a id="12947" class="Symbol">→</a> <a id="12949" href="Algebra.Morphism.Structures.html#12132" class="Field">B</a><a id="12950" class="Symbol">)</a> <a id="12952" class="Symbol">:</a> <a id="12954" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12958" class="Symbol">(</a><a id="12959" href="Algebra.Morphism.Structures.html#11882" class="Bound">a</a> <a id="12961" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12963" href="Algebra.Morphism.Structures.html#11884" class="Bound">ℓ₁</a> <a id="12966" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12968" href="Algebra.Morphism.Structures.html#11914" class="Bound">ℓ₂</a><a id="12970" class="Symbol">)</a> <a id="12972" class="Keyword">where</a>
    <a id="12982" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.isRingWithoutOneHomomorphism"></a><a id="12994" href="Algebra.Morphism.Structures.html#12994" class="Field">isRingWithoutOneHomomorphism</a> <a id="13023" class="Symbol">:</a> <a id="13025" href="Algebra.Morphism.Structures.html#12398" class="Record">IsRingWithoutOneHomomorphism</a> <a id="13054" href="Algebra.Morphism.Structures.html#12939" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.injective"></a><a id="13064" href="Algebra.Morphism.Structures.html#13064" class="Field">injective</a>                    <a id="13093" class="Symbol">:</a> <a id="13095" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="13105" href="Algebra.Morphism.Structures.html#11989" class="Function Operator">_≈₁_</a> <a id="13110" href="Algebra.Morphism.Structures.html#12142" class="Field Operator">_≈₂_</a> <a id="13115" href="Algebra.Morphism.Structures.html#12939" class="Bound Operator">⟦_⟧</a>

    <a id="13124" class="Keyword">open</a> <a id="13129" href="Algebra.Morphism.Structures.html#12398" class="Module">IsRingWithoutOneHomomorphism</a> <a id="13158" href="Algebra.Morphism.Structures.html#12994" class="Field">isRingWithoutOneHomomorphism</a> <a id="13187" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.+-isGroupMonomorphism"></a><a id="13199" href="Algebra.Morphism.Structures.html#13199" class="Function">+-isGroupMonomorphism</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Algebra.Morphism.Structures.html#4848" class="Record">+.IsGroupMonomorphism</a> <a id="13245" href="Algebra.Morphism.Structures.html#12939" class="Bound Operator">⟦_⟧</a>
    <a id="13253" href="Algebra.Morphism.Structures.html#13199" class="Function">+-isGroupMonomorphism</a> <a id="13275" class="Symbol">=</a> <a id="13277" class="Keyword">record</a>
      <a id="13290" class="Symbol">{</a> <a id="13292" href="Algebra.Morphism.Structures.html#4924" class="Field">isGroupHomomorphism</a> <a id="13312" class="Symbol">=</a> <a id="13314" href="Algebra.Morphism.Structures.html#12483" class="Function">+-isGroupHomomorphism</a>
      <a id="13342" class="Symbol">;</a> <a id="13344" href="Algebra.Morphism.Structures.html#4976" class="Field">injective</a>            <a id="13365" class="Symbol">=</a> <a id="13367" href="Algebra.Morphism.Structures.html#13064" class="Field">injective</a>
      <a id="13383" class="Symbol">}</a>

    <a id="13390" class="Keyword">open</a> <a id="13395" href="Algebra.Morphism.Structures.html#4848" class="Module">+.IsGroupMonomorphism</a> <a id="13417" href="Algebra.Morphism.Structures.html#13199" class="Function">+-isGroupMonomorphism</a> <a id="13439" class="Keyword">public</a>
      <a id="13452" class="Keyword">using</a> <a id="13458" class="Symbol">(</a><a id="13459" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="13476" class="Symbol">)</a>
      <a id="13484" class="Keyword">renaming</a> <a id="13493" class="Symbol">(</a><a id="13494" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="13514" class="Symbol">to</a> <a id="13517" class="Function">+-isMagmaMonomorphsm</a><a id="13537" class="Symbol">;</a> <a id="13539" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a> <a id="13560" class="Symbol">to</a> <a id="13563" class="Function">+-isMonoidMonomorphism</a><a id="13585" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.*-isMagmaMonomorphism"></a><a id="13592" href="Algebra.Morphism.Structures.html#13592" class="Function">*-isMagmaMonomorphism</a> <a id="13614" class="Symbol">:</a> <a id="13616" href="Algebra.Morphism.Structures.html#1333" class="Record">*.IsMagmaMonomorphism</a> <a id="13638" href="Algebra.Morphism.Structures.html#12939" class="Bound Operator">⟦_⟧</a>
    <a id="13646" href="Algebra.Morphism.Structures.html#13592" class="Function">*-isMagmaMonomorphism</a> <a id="13668" class="Symbol">=</a> <a id="13670" class="Keyword">record</a>
      <a id="13683" class="Symbol">{</a> <a id="13685" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="13705" class="Symbol">=</a> <a id="13707" href="Algebra.Morphism.Structures.html#12738" class="Function">*-isMagmaHomomorphism</a>
      <a id="13735" class="Symbol">;</a> <a id="13737" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="13757" class="Symbol">=</a> <a id="13759" href="Algebra.Morphism.Structures.html#13064" class="Field">injective</a>
      <a id="13775" class="Symbol">}</a>

  <a id="13780" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism"></a><a id="13787" href="Algebra.Morphism.Structures.html#13787" class="Record">IsRingWithoutOneIsoMorphism</a> <a id="13815" class="Symbol">(</a><a id="13816" href="Algebra.Morphism.Structures.html#13816" class="Bound Operator">⟦_⟧</a> <a id="13820" class="Symbol">:</a> <a id="13822" href="Algebra.Morphism.Structures.html#11979" class="Function">A</a> <a id="13824" class="Symbol">→</a> <a id="13826" href="Algebra.Morphism.Structures.html#12132" class="Field">B</a><a id="13827" class="Symbol">)</a> <a id="13829" class="Symbol">:</a> <a id="13831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13835" class="Symbol">(</a><a id="13836" href="Algebra.Morphism.Structures.html#11882" class="Bound">a</a> <a id="13838" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13840" href="Algebra.Morphism.Structures.html#11912" class="Bound">b</a> <a id="13842" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13844" href="Algebra.Morphism.Structures.html#11884" class="Bound">ℓ₁</a> <a id="13847" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13849" href="Algebra.Morphism.Structures.html#11914" class="Bound">ℓ₂</a><a id="13851" class="Symbol">)</a> <a id="13853" class="Keyword">where</a>
    <a id="13863" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.isRingWithoutOneMonomorphism"></a><a id="13875" href="Algebra.Morphism.Structures.html#13875" class="Field">isRingWithoutOneMonomorphism</a> <a id="13904" class="Symbol">:</a> <a id="13906" href="Algebra.Morphism.Structures.html#12909" class="Record">IsRingWithoutOneMonomorphism</a> <a id="13935" href="Algebra.Morphism.Structures.html#13816" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.surjective"></a><a id="13945" href="Algebra.Morphism.Structures.html#13945" class="Field">surjective</a>                   <a id="13974" class="Symbol">:</a> <a id="13976" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="13987" href="Algebra.Morphism.Structures.html#11989" class="Function Operator">_≈₁_</a> <a id="13992" href="Algebra.Morphism.Structures.html#12142" class="Field Operator">_≈₂_</a> <a id="13997" href="Algebra.Morphism.Structures.html#13816" class="Bound Operator">⟦_⟧</a>

    <a id="14006" class="Keyword">open</a> <a id="14011" href="Algebra.Morphism.Structures.html#12909" class="Module">IsRingWithoutOneMonomorphism</a> <a id="14040" href="Algebra.Morphism.Structures.html#13875" class="Field">isRingWithoutOneMonomorphism</a> <a id="14069" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.+-isGroupIsomorphism"></a><a id="14081" href="Algebra.Morphism.Structures.html#14081" class="Function">+-isGroupIsomorphism</a>   <a id="14104" class="Symbol">:</a> <a id="14106" href="Algebra.Morphism.Structures.html#5422" class="Record">+.IsGroupIsomorphism</a> <a id="14127" href="Algebra.Morphism.Structures.html#13816" class="Bound Operator">⟦_⟧</a>
    <a id="14135" href="Algebra.Morphism.Structures.html#14081" class="Function">+-isGroupIsomorphism</a>  <a id="14157" class="Symbol">=</a> <a id="14159" class="Keyword">record</a>
      <a id="14172" class="Symbol">{</a> <a id="14174" href="Algebra.Morphism.Structures.html#5501" class="Field">isGroupMonomorphism</a> <a id="14194" class="Symbol">=</a> <a id="14196" href="Algebra.Morphism.Structures.html#13199" class="Function">+-isGroupMonomorphism</a>
      <a id="14224" class="Symbol">;</a> <a id="14226" href="Algebra.Morphism.Structures.html#5553" class="Field">surjective</a>           <a id="14247" class="Symbol">=</a> <a id="14249" href="Algebra.Morphism.Structures.html#13945" class="Field">surjective</a>
      <a id="14266" class="Symbol">}</a>

    <a id="14273" class="Keyword">open</a> <a id="14278" href="Algebra.Morphism.Structures.html#5422" class="Module">+.IsGroupIsomorphism</a> <a id="14299" href="Algebra.Morphism.Structures.html#14081" class="Function">+-isGroupIsomorphism</a> <a id="14320" class="Keyword">public</a>
      <a id="14333" class="Keyword">using</a> <a id="14339" class="Symbol">(</a><a id="14340" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="14356" class="Symbol">)</a>
      <a id="14364" class="Keyword">renaming</a> <a id="14373" class="Symbol">(</a><a id="14374" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="14393" class="Symbol">to</a> <a id="14396" class="Function">+-isMagmaIsomorphism</a><a id="14416" class="Symbol">;</a> <a id="14418" href="Algebra.Morphism.Structures.html#5662" class="Function">isMonoidIsomorphism</a> <a id="14438" class="Symbol">to</a> <a id="14441" class="Function">+-isMonoidIsomorphism</a><a id="14462" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.*-isMagmaIsomorphism"></a><a id="14469" href="Algebra.Morphism.Structures.html#14469" class="Function">*-isMagmaIsomorphism</a> <a id="14490" class="Symbol">:</a> <a id="14492" href="Algebra.Morphism.Structures.html#1749" class="Record">*.IsMagmaIsomorphism</a> <a id="14513" href="Algebra.Morphism.Structures.html#13816" class="Bound Operator">⟦_⟧</a>
    <a id="14521" href="Algebra.Morphism.Structures.html#14469" class="Function">*-isMagmaIsomorphism</a> <a id="14542" class="Symbol">=</a> <a id="14544" class="Keyword">record</a>
      <a id="14557" class="Symbol">{</a> <a id="14559" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="14579" class="Symbol">=</a> <a id="14581" href="Algebra.Morphism.Structures.html#13592" class="Function">*-isMagmaMonomorphism</a>
      <a id="14609" class="Symbol">;</a> <a id="14611" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="14631" class="Symbol">=</a> <a id="14633" href="Algebra.Morphism.Structures.html#13945" class="Field">surjective</a>
      <a id="14650" class="Symbol">}</a>


<a id="14654" class="Comment">------------------------------------------------------------------------</a>
<a id="14727" class="Comment">-- Morphisms over ring-like structures</a>
<a id="14766" class="Comment">------------------------------------------------------------------------</a>

<a id="14840" class="Keyword">module</a> <a id="RingMorphisms"></a><a id="14847" href="Algebra.Morphism.Structures.html#14847" class="Module">RingMorphisms</a> <a id="14861" class="Symbol">(</a><a id="14862" href="Algebra.Morphism.Structures.html#14862" class="Bound">R₁</a> <a id="14865" class="Symbol">:</a> <a id="14867" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="14875" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="14877" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="14879" class="Symbol">)</a> <a id="14881" class="Symbol">(</a><a id="14882" href="Algebra.Morphism.Structures.html#14882" class="Bound">R₂</a> <a id="14885" class="Symbol">:</a> <a id="14887" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="14895" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="14897" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="14899" class="Symbol">)</a> <a id="14901" class="Keyword">where</a>

  <a id="14910" class="Keyword">open</a> <a id="14915" href="Algebra.Bundles.Raw.html#4595" class="Module">RawRing</a> <a id="14923" href="Algebra.Morphism.Structures.html#14862" class="Bound">R₁</a> <a id="14926" class="Keyword">renaming</a>
    <a id="14939" class="Symbol">(</a> <a id="14941" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a> <a id="14949" class="Symbol">to</a> <a id="14952" class="Field">A</a><a id="14953" class="Symbol">;</a> <a id="14955" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a> <a id="14959" class="Symbol">to</a> <a id="14962" class="Field Operator">_≈₁_</a>
    <a id="14971" class="Symbol">;</a> <a id="14973" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a> <a id="14976" class="Symbol">to</a> <a id="14979" class="Field Operator">-₁_</a>
    <a id="14987" class="Symbol">;</a> <a id="14989" href="Algebra.Bundles.Raw.html#4873" class="Function">rawSemiring</a> <a id="15001" class="Symbol">to</a> <a id="15004" class="Function">rawSemiring₁</a>
    <a id="15021" class="Symbol">;</a> <a id="15023" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="15035" class="Symbol">to</a> <a id="15038" class="Function">*-rawMonoid₁</a>
    <a id="15055" class="Symbol">;</a> <a id="15057" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="15068" class="Symbol">to</a> <a id="15071" class="Function">+-rawGroup₁</a><a id="15082" class="Symbol">)</a>

  <a id="15087" class="Keyword">open</a> <a id="15092" href="Algebra.Bundles.Raw.html#4595" class="Module">RawRing</a> <a id="15100" href="Algebra.Morphism.Structures.html#14882" class="Bound">R₂</a> <a id="15103" class="Keyword">renaming</a>
    <a id="15116" class="Symbol">(</a> <a id="15118" href="Algebra.Bundles.Raw.html#4704" class="Field">Carrier</a> <a id="15126" class="Symbol">to</a> <a id="15129" class="Field">B</a><a id="15130" class="Symbol">;</a> <a id="15132" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a> <a id="15136" class="Symbol">to</a> <a id="15139" class="Field Operator">_≈₂_</a>
    <a id="15148" class="Symbol">;</a> <a id="15150" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a> <a id="15153" class="Symbol">to</a> <a id="15156" class="Field Operator">-₂_</a>
    <a id="15164" class="Symbol">;</a> <a id="15166" href="Algebra.Bundles.Raw.html#4873" class="Function">rawSemiring</a> <a id="15178" class="Symbol">to</a> <a id="15181" class="Function">rawSemiring₂</a>
    <a id="15198" class="Symbol">;</a> <a id="15200" href="Algebra.Bundles.Raw.html#3413" class="Function">*-rawMonoid</a> <a id="15212" class="Symbol">to</a> <a id="15215" class="Function">*-rawMonoid₂</a>
    <a id="15232" class="Symbol">;</a> <a id="15234" href="Algebra.Bundles.Raw.html#4009" class="Function">+-rawGroup</a> <a id="15245" class="Symbol">to</a> <a id="15248" class="Function">+-rawGroup₂</a><a id="15259" class="Symbol">)</a>

  <a id="15264" class="Keyword">module</a> <a id="RingMorphisms.+"></a><a id="15271" href="Algebra.Morphism.Structures.html#15271" class="Module">+</a> <a id="15273" class="Symbol">=</a> <a id="15275" href="Algebra.Morphism.Structures.html#4157" class="Module">GroupMorphisms</a>  <a id="15291" href="Algebra.Morphism.Structures.html#15071" class="Function">+-rawGroup₁</a>  <a id="15304" href="Algebra.Morphism.Structures.html#15248" class="Function">+-rawGroup₂</a>
  <a id="15318" class="Keyword">module</a> <a id="RingMorphisms.*"></a><a id="15325" href="Algebra.Morphism.Structures.html#15325" class="Module">*</a> <a id="15327" class="Symbol">=</a> <a id="15329" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="15345" href="Algebra.Morphism.Structures.html#15038" class="Function">*-rawMonoid₁</a> <a id="15358" href="Algebra.Morphism.Structures.html#15215" class="Function">*-rawMonoid₂</a>

  <a id="15374" class="Keyword">open</a> <a id="15379" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="15399" href="Algebra.Morphism.Structures.html#14952" class="Function">A</a> <a id="15401" href="Algebra.Morphism.Structures.html#15129" class="Field">B</a> <a id="15403" href="Algebra.Morphism.Structures.html#15139" class="Field Operator">_≈₂_</a>
  <a id="15410" class="Keyword">open</a> <a id="15415" href="Algebra.Morphism.Structures.html#9054" class="Module">SemiringMorphisms</a> <a id="15433" href="Algebra.Morphism.Structures.html#15004" class="Function">rawSemiring₁</a> <a id="15446" href="Algebra.Morphism.Structures.html#15181" class="Function">rawSemiring₂</a>


  <a id="15463" class="Keyword">record</a> <a id="RingMorphisms.IsRingHomomorphism"></a><a id="15470" href="Algebra.Morphism.Structures.html#15470" class="Record">IsRingHomomorphism</a> <a id="15489" class="Symbol">(</a><a id="15490" href="Algebra.Morphism.Structures.html#15490" class="Bound Operator">⟦_⟧</a> <a id="15494" class="Symbol">:</a> <a id="15496" href="Algebra.Morphism.Structures.html#14952" class="Function">A</a> <a id="15498" class="Symbol">→</a> <a id="15500" href="Algebra.Morphism.Structures.html#15129" class="Field">B</a><a id="15501" class="Symbol">)</a> <a id="15503" class="Symbol">:</a> <a id="15505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15509" class="Symbol">(</a><a id="15510" href="Algebra.Morphism.Structures.html#14875" class="Bound">a</a> <a id="15512" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15514" href="Algebra.Morphism.Structures.html#14877" class="Bound">ℓ₁</a> <a id="15517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15519" href="Algebra.Morphism.Structures.html#14897" class="Bound">ℓ₂</a><a id="15521" class="Symbol">)</a> <a id="15523" class="Keyword">where</a>
    <a id="15533" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingHomomorphism.isSemiringHomomorphism"></a><a id="15545" href="Algebra.Morphism.Structures.html#15545" class="Field">isSemiringHomomorphism</a> <a id="15568" class="Symbol">:</a> <a id="15570" href="Algebra.Morphism.Structures.html#9618" class="Record">IsSemiringHomomorphism</a> <a id="15593" href="Algebra.Morphism.Structures.html#15490" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingHomomorphism.-‿homo"></a><a id="15603" href="Algebra.Morphism.Structures.html#15603" class="Field">-‿homo</a> <a id="15610" class="Symbol">:</a> <a id="15612" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="15625" href="Algebra.Morphism.Structures.html#15490" class="Bound Operator">⟦_⟧</a> <a id="15629" href="Algebra.Morphism.Structures.html#14979" class="Function Operator">-₁_</a> <a id="15633" href="Algebra.Morphism.Structures.html#15156" class="Field Operator">-₂_</a>

    <a id="15642" class="Keyword">open</a> <a id="15647" href="Algebra.Morphism.Structures.html#9618" class="Module">IsSemiringHomomorphism</a> <a id="15670" href="Algebra.Morphism.Structures.html#15545" class="Field">isSemiringHomomorphism</a> <a id="15693" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingHomomorphism.+-isGroupHomomorphism"></a><a id="15705" href="Algebra.Morphism.Structures.html#15705" class="Function">+-isGroupHomomorphism</a> <a id="15727" class="Symbol">:</a> <a id="15729" href="Algebra.Morphism.Structures.html#4598" class="Record">+.IsGroupHomomorphism</a> <a id="15751" href="Algebra.Morphism.Structures.html#15490" class="Bound Operator">⟦_⟧</a>
    <a id="15759" href="Algebra.Morphism.Structures.html#15705" class="Function">+-isGroupHomomorphism</a> <a id="15781" class="Symbol">=</a> <a id="15783" class="Keyword">record</a>
      <a id="15796" class="Symbol">{</a> <a id="15798" href="Algebra.Morphism.Structures.html#4674" class="Field">isMonoidHomomorphism</a> <a id="15819" class="Symbol">=</a> <a id="15821" href="Algebra.Morphism.Structures.html#6798" class="Function">+-isMonoidHomomorphism</a>
      <a id="15850" class="Symbol">;</a> <a id="15852" href="Algebra.Morphism.Structures.html#4728" class="Field">⁻¹-homo</a> <a id="15860" class="Symbol">=</a> <a id="15862" href="Algebra.Morphism.Structures.html#15603" class="Field">-‿homo</a>
      <a id="15875" class="Symbol">}</a>

  <a id="15880" class="Keyword">record</a> <a id="RingMorphisms.IsRingMonomorphism"></a><a id="15887" href="Algebra.Morphism.Structures.html#15887" class="Record">IsRingMonomorphism</a> <a id="15906" class="Symbol">(</a><a id="15907" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a> <a id="15911" class="Symbol">:</a> <a id="15913" href="Algebra.Morphism.Structures.html#14952" class="Function">A</a> <a id="15915" class="Symbol">→</a> <a id="15917" href="Algebra.Morphism.Structures.html#15129" class="Field">B</a><a id="15918" class="Symbol">)</a> <a id="15920" class="Symbol">:</a> <a id="15922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15926" class="Symbol">(</a><a id="15927" href="Algebra.Morphism.Structures.html#14875" class="Bound">a</a> <a id="15929" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15931" href="Algebra.Morphism.Structures.html#14877" class="Bound">ℓ₁</a> <a id="15934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15936" href="Algebra.Morphism.Structures.html#14897" class="Bound">ℓ₂</a><a id="15938" class="Symbol">)</a> <a id="15940" class="Keyword">where</a>
    <a id="15950" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingMonomorphism.isRingHomomorphism"></a><a id="15962" href="Algebra.Morphism.Structures.html#15962" class="Field">isRingHomomorphism</a> <a id="15981" class="Symbol">:</a> <a id="15983" href="Algebra.Morphism.Structures.html#15470" class="Record">IsRingHomomorphism</a> <a id="16002" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingMonomorphism.injective"></a><a id="16012" href="Algebra.Morphism.Structures.html#16012" class="Field">injective</a>          <a id="16031" class="Symbol">:</a> <a id="16033" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="16043" href="Algebra.Morphism.Structures.html#14962" class="Function Operator">_≈₁_</a> <a id="16048" href="Algebra.Morphism.Structures.html#15139" class="Field Operator">_≈₂_</a> <a id="16053" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a>

    <a id="16062" class="Keyword">open</a> <a id="16067" href="Algebra.Morphism.Structures.html#15470" class="Module">IsRingHomomorphism</a> <a id="16086" href="Algebra.Morphism.Structures.html#15962" class="Field">isRingHomomorphism</a> <a id="16105" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingMonomorphism.isSemiringMonomorphism"></a><a id="16117" href="Algebra.Morphism.Structures.html#16117" class="Function">isSemiringMonomorphism</a> <a id="16140" class="Symbol">:</a> <a id="16142" href="Algebra.Morphism.Structures.html#10057" class="Record">IsSemiringMonomorphism</a> <a id="16165" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a>
    <a id="16173" href="Algebra.Morphism.Structures.html#16117" class="Function">isSemiringMonomorphism</a> <a id="16196" class="Symbol">=</a> <a id="16198" class="Keyword">record</a>
      <a id="16211" class="Symbol">{</a> <a id="16213" href="Algebra.Morphism.Structures.html#10136" class="Field">isSemiringHomomorphism</a> <a id="16236" class="Symbol">=</a> <a id="16238" href="Algebra.Morphism.Structures.html#15545" class="Function">isSemiringHomomorphism</a>
      <a id="16267" class="Symbol">;</a> <a id="16269" href="Algebra.Morphism.Structures.html#10194" class="Field">injective</a> <a id="16279" class="Symbol">=</a> <a id="16281" href="Algebra.Morphism.Structures.html#16012" class="Field">injective</a>
      <a id="16297" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingMonomorphism.+-isGroupMonomorphism"></a><a id="16304" href="Algebra.Morphism.Structures.html#16304" class="Function">+-isGroupMonomorphism</a> <a id="16326" class="Symbol">:</a> <a id="16328" href="Algebra.Morphism.Structures.html#4848" class="Record">+.IsGroupMonomorphism</a> <a id="16350" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a>
    <a id="16358" href="Algebra.Morphism.Structures.html#16304" class="Function">+-isGroupMonomorphism</a> <a id="16380" class="Symbol">=</a> <a id="16382" class="Keyword">record</a>
      <a id="16395" class="Symbol">{</a> <a id="16397" href="Algebra.Morphism.Structures.html#4924" class="Field">isGroupHomomorphism</a> <a id="16417" class="Symbol">=</a> <a id="16419" href="Algebra.Morphism.Structures.html#15705" class="Function">+-isGroupHomomorphism</a>
      <a id="16447" class="Symbol">;</a> <a id="16449" href="Algebra.Morphism.Structures.html#4976" class="Field">injective</a>           <a id="16469" class="Symbol">=</a> <a id="16471" href="Algebra.Morphism.Structures.html#16012" class="Field">injective</a>
      <a id="16487" class="Symbol">}</a>

    <a id="16494" class="Keyword">open</a> <a id="16499" href="Algebra.Morphism.Structures.html#4848" class="Module">+.IsGroupMonomorphism</a> <a id="16521" href="Algebra.Morphism.Structures.html#16304" class="Function">+-isGroupMonomorphism</a>
      <a id="16549" class="Keyword">using</a> <a id="16555" class="Symbol">(</a><a id="16556" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="16573" class="Symbol">)</a>
      <a id="16581" class="Keyword">renaming</a> <a id="16590" class="Symbol">(</a> <a id="16592" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="16612" class="Symbol">to</a> <a id="16615" class="Function">+-isMagmaMonomorphism</a>
               <a id="16652" class="Symbol">;</a> <a id="16654" href="Algebra.Morphism.Structures.html#5116" class="Function">isMonoidMonomorphism</a> <a id="16675" class="Symbol">to</a> <a id="16678" class="Function">+-isMonoidMonomorphism</a>
               <a id="16716" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingMonomorphism.*-isMonoidMonomorphism"></a><a id="16723" href="Algebra.Morphism.Structures.html#16723" class="Function">*-isMonoidMonomorphism</a> <a id="16746" class="Symbol">:</a> <a id="16748" href="Algebra.Morphism.Structures.html#2935" class="Record">*.IsMonoidMonomorphism</a> <a id="16771" href="Algebra.Morphism.Structures.html#15907" class="Bound Operator">⟦_⟧</a>
    <a id="16779" href="Algebra.Morphism.Structures.html#16723" class="Function">*-isMonoidMonomorphism</a> <a id="16802" class="Symbol">=</a> <a id="16804" class="Keyword">record</a>
      <a id="16817" class="Symbol">{</a> <a id="16819" href="Algebra.Morphism.Structures.html#3012" class="Field">isMonoidHomomorphism</a> <a id="16840" class="Symbol">=</a> <a id="16842" href="Algebra.Morphism.Structures.html#9874" class="Function">*-isMonoidHomomorphism</a>
      <a id="16871" class="Symbol">;</a> <a id="16873" href="Algebra.Morphism.Structures.html#3066" class="Field">injective</a>            <a id="16894" class="Symbol">=</a> <a id="16896" href="Algebra.Morphism.Structures.html#16012" class="Field">injective</a>
      <a id="16912" class="Symbol">}</a>

    <a id="16919" class="Keyword">open</a> <a id="16924" href="Algebra.Morphism.Structures.html#2935" class="Module">*.IsMonoidMonomorphism</a> <a id="16947" href="Algebra.Morphism.Structures.html#16723" class="Function">*-isMonoidMonomorphism</a> <a id="16970" class="Keyword">public</a>
      <a id="16983" class="Keyword">using</a> <a id="16989" class="Symbol">()</a>
      <a id="16998" class="Keyword">renaming</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Algebra.Morphism.Structures.html#3177" class="Function">isMagmaMonomorphism</a> <a id="17028" class="Symbol">to</a> <a id="17031" class="Function">*-isMagmaMonomorphism</a><a id="17052" class="Symbol">)</a>


  <a id="17058" class="Keyword">record</a> <a id="RingMorphisms.IsRingIsomorphism"></a><a id="17065" href="Algebra.Morphism.Structures.html#17065" class="Record">IsRingIsomorphism</a> <a id="17083" class="Symbol">(</a><a id="17084" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a> <a id="17088" class="Symbol">:</a> <a id="17090" href="Algebra.Morphism.Structures.html#14952" class="Function">A</a> <a id="17092" class="Symbol">→</a> <a id="17094" href="Algebra.Morphism.Structures.html#15129" class="Field">B</a><a id="17095" class="Symbol">)</a> <a id="17097" class="Symbol">:</a> <a id="17099" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17103" class="Symbol">(</a><a id="17104" href="Algebra.Morphism.Structures.html#14875" class="Bound">a</a> <a id="17106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17108" href="Algebra.Morphism.Structures.html#14895" class="Bound">b</a> <a id="17110" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17112" href="Algebra.Morphism.Structures.html#14877" class="Bound">ℓ₁</a> <a id="17115" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17117" href="Algebra.Morphism.Structures.html#14897" class="Bound">ℓ₂</a><a id="17119" class="Symbol">)</a> <a id="17121" class="Keyword">where</a>
    <a id="17131" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingIsomorphism.isRingMonomorphism"></a><a id="17143" href="Algebra.Morphism.Structures.html#17143" class="Field">isRingMonomorphism</a> <a id="17162" class="Symbol">:</a> <a id="17164" href="Algebra.Morphism.Structures.html#15887" class="Record">IsRingMonomorphism</a> <a id="17183" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingIsomorphism.surjective"></a><a id="17193" href="Algebra.Morphism.Structures.html#17193" class="Field">surjective</a>         <a id="17212" class="Symbol">:</a> <a id="17214" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="17225" href="Algebra.Morphism.Structures.html#14962" class="Function Operator">_≈₁_</a> <a id="17230" href="Algebra.Morphism.Structures.html#15139" class="Field Operator">_≈₂_</a> <a id="17235" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a>

    <a id="17244" class="Keyword">open</a> <a id="17249" href="Algebra.Morphism.Structures.html#15887" class="Module">IsRingMonomorphism</a> <a id="17268" href="Algebra.Morphism.Structures.html#17143" class="Field">isRingMonomorphism</a> <a id="17287" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingIsomorphism.isSemiringIsomorphism"></a><a id="17299" href="Algebra.Morphism.Structures.html#17299" class="Function">isSemiringIsomorphism</a> <a id="17321" class="Symbol">:</a> <a id="17323" href="Algebra.Morphism.Structures.html#10850" class="Record">IsSemiringIsomorphism</a> <a id="17345" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a>
    <a id="17353" href="Algebra.Morphism.Structures.html#17299" class="Function">isSemiringIsomorphism</a> <a id="17375" class="Symbol">=</a> <a id="17377" class="Keyword">record</a>
      <a id="17390" class="Symbol">{</a> <a id="17392" href="Algebra.Morphism.Structures.html#10932" class="Field">isSemiringMonomorphism</a> <a id="17415" class="Symbol">=</a> <a id="17417" href="Algebra.Morphism.Structures.html#16117" class="Function">isSemiringMonomorphism</a>
      <a id="17446" class="Symbol">;</a> <a id="17448" href="Algebra.Morphism.Structures.html#10990" class="Field">surjective</a> <a id="17459" class="Symbol">=</a> <a id="17461" href="Algebra.Morphism.Structures.html#17193" class="Field">surjective</a>
      <a id="17478" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingIsomorphism.+-isGroupIsomorphism"></a><a id="17485" href="Algebra.Morphism.Structures.html#17485" class="Function">+-isGroupIsomorphism</a> <a id="17506" class="Symbol">:</a> <a id="17508" href="Algebra.Morphism.Structures.html#5422" class="Record">+.IsGroupIsomorphism</a> <a id="17529" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a>
    <a id="17537" href="Algebra.Morphism.Structures.html#17485" class="Function">+-isGroupIsomorphism</a> <a id="17558" class="Symbol">=</a> <a id="17560" class="Keyword">record</a>
      <a id="17573" class="Symbol">{</a> <a id="17575" href="Algebra.Morphism.Structures.html#5501" class="Field">isGroupMonomorphism</a> <a id="17595" class="Symbol">=</a> <a id="17597" href="Algebra.Morphism.Structures.html#16304" class="Function">+-isGroupMonomorphism</a>
      <a id="17625" class="Symbol">;</a> <a id="17627" href="Algebra.Morphism.Structures.html#5553" class="Field">surjective</a>          <a id="17647" class="Symbol">=</a> <a id="17649" href="Algebra.Morphism.Structures.html#17193" class="Field">surjective</a>
      <a id="17666" class="Symbol">}</a>

    <a id="17673" class="Keyword">open</a> <a id="17678" href="Algebra.Morphism.Structures.html#5422" class="Module">+.IsGroupIsomorphism</a> <a id="17699" href="Algebra.Morphism.Structures.html#17485" class="Function">+-isGroupIsomorphism</a>
      <a id="17726" class="Keyword">using</a> <a id="17732" class="Symbol">(</a><a id="17733" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="17749" class="Symbol">)</a>
      <a id="17757" class="Keyword">renaming</a> <a id="17766" class="Symbol">(</a> <a id="17768" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="17787" class="Symbol">to</a> <a id="17790" class="Function">+-isMagmaIsomorphism</a>
               <a id="17826" class="Symbol">;</a> <a id="17828" href="Algebra.Morphism.Structures.html#5662" class="Function">isMonoidIsomorphism</a> <a id="17848" class="Symbol">to</a> <a id="17851" class="Function">+-isMonoidIsomorphisn</a>
               <a id="17888" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingIsomorphism.*-isMonoidIsomorphism"></a><a id="17895" href="Algebra.Morphism.Structures.html#17895" class="Function">*-isMonoidIsomorphism</a> <a id="17917" class="Symbol">:</a> <a id="17919" href="Algebra.Morphism.Structures.html#3454" class="Record">*.IsMonoidIsomorphism</a> <a id="17941" href="Algebra.Morphism.Structures.html#17084" class="Bound Operator">⟦_⟧</a>
    <a id="17949" href="Algebra.Morphism.Structures.html#17895" class="Function">*-isMonoidIsomorphism</a> <a id="17971" class="Symbol">=</a> <a id="17973" class="Keyword">record</a>
      <a id="17986" class="Symbol">{</a> <a id="17988" href="Algebra.Morphism.Structures.html#3534" class="Field">isMonoidMonomorphism</a> <a id="18009" class="Symbol">=</a> <a id="18011" href="Algebra.Morphism.Structures.html#16723" class="Function">*-isMonoidMonomorphism</a>
      <a id="18040" class="Symbol">;</a> <a id="18042" href="Algebra.Morphism.Structures.html#3588" class="Field">surjective</a>           <a id="18063" class="Symbol">=</a> <a id="18065" href="Algebra.Morphism.Structures.html#17193" class="Field">surjective</a>
      <a id="18082" class="Symbol">}</a>

    <a id="18089" class="Keyword">open</a> <a id="18094" href="Algebra.Morphism.Structures.html#3454" class="Module">*.IsMonoidIsomorphism</a> <a id="18116" href="Algebra.Morphism.Structures.html#17895" class="Function">*-isMonoidIsomorphism</a> <a id="18138" class="Keyword">public</a>
      <a id="18151" class="Keyword">using</a> <a id="18157" class="Symbol">()</a>
      <a id="18166" class="Keyword">renaming</a> <a id="18175" class="Symbol">(</a><a id="18176" href="Algebra.Morphism.Structures.html#3700" class="Function">isMagmaIsomorphism</a> <a id="18195" class="Symbol">to</a> <a id="18198" class="Function">*-isMagmaIsomorphisn</a><a id="18218" class="Symbol">)</a>

<a id="18221" class="Comment">------------------------------------------------------------------------</a>
<a id="18294" class="Comment">-- Morphisms over quasigroup-like structures</a>
<a id="18339" class="Comment">------------------------------------------------------------------------</a>

<a id="18413" class="Keyword">module</a> <a id="QuasigroupMorphisms"></a><a id="18420" href="Algebra.Morphism.Structures.html#18420" class="Module">QuasigroupMorphisms</a> <a id="18440" class="Symbol">(</a><a id="18441" href="Algebra.Morphism.Structures.html#18441" class="Bound">Q₁</a> <a id="18444" class="Symbol">:</a> <a id="18446" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a> <a id="18460" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="18462" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="18464" class="Symbol">)</a> <a id="18466" class="Symbol">(</a><a id="18467" href="Algebra.Morphism.Structures.html#18467" class="Bound">Q₂</a> <a id="18470" class="Symbol">:</a> <a id="18472" href="Algebra.Bundles.Raw.html#5560" class="Record">RawQuasigroup</a> <a id="18486" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="18488" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="18490" class="Symbol">)</a> <a id="18492" class="Keyword">where</a>

  <a id="18501" class="Keyword">open</a> <a id="18506" href="Algebra.Bundles.Raw.html#5560" class="Module">RawQuasigroup</a> <a id="18520" href="Algebra.Morphism.Structures.html#18441" class="Bound">Q₁</a> <a id="18523" class="Keyword">renaming</a> <a id="18532" class="Symbol">(</a><a id="18533" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a> <a id="18541" class="Symbol">to</a> <a id="18544" class="Field">A</a><a id="18545" class="Symbol">;</a> <a id="18547" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="18558" class="Symbol">to</a> <a id="18561" class="Function">∙-rawMagma₁</a><a id="18572" class="Symbol">;</a>
                                  <a id="18608" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="18620" class="Symbol">to</a> <a id="18623" class="Function">\\-rawMagma₁</a><a id="18635" class="Symbol">;</a> <a id="18637" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="18649" class="Symbol">to</a> <a id="18652" class="Function">//-rawMagma₁</a><a id="18664" class="Symbol">;</a>
                                  <a id="18700" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a> <a id="18704" class="Symbol">to</a> <a id="18707" class="Field Operator">_≈₁_</a><a id="18711" class="Symbol">;</a> <a id="18713" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a> <a id="18717" class="Symbol">to</a> <a id="18720" class="Field Operator">_∙₁_</a><a id="18724" class="Symbol">;</a> <a id="18726" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a> <a id="18731" class="Symbol">to</a> <a id="18734" class="Field Operator">_\\₁_</a><a id="18739" class="Symbol">;</a> <a id="18741" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a> <a id="18746" class="Symbol">to</a> <a id="18749" class="Field Operator">_//₁_</a><a id="18754" class="Symbol">)</a>
  <a id="18758" class="Keyword">open</a> <a id="18763" href="Algebra.Bundles.Raw.html#5560" class="Module">RawQuasigroup</a> <a id="18777" href="Algebra.Morphism.Structures.html#18467" class="Bound">Q₂</a> <a id="18780" class="Keyword">renaming</a> <a id="18789" class="Symbol">(</a><a id="18790" href="Algebra.Bundles.Raw.html#5678" class="Field">Carrier</a> <a id="18798" class="Symbol">to</a> <a id="18801" class="Field">B</a><a id="18802" class="Symbol">;</a> <a id="18804" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="18815" class="Symbol">to</a> <a id="18818" class="Function">∙-rawMagma₂</a><a id="18829" class="Symbol">;</a>
                                  <a id="18865" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="18877" class="Symbol">to</a> <a id="18880" class="Function">\\-rawMagma₂</a><a id="18892" class="Symbol">;</a> <a id="18894" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="18906" class="Symbol">to</a> <a id="18909" class="Function">//-rawMagma₂</a><a id="18921" class="Symbol">;</a>
                                  <a id="18957" href="Algebra.Bundles.Raw.html#5698" class="Field Operator">_≈_</a> <a id="18961" class="Symbol">to</a> <a id="18964" class="Field Operator">_≈₂_</a><a id="18968" class="Symbol">;</a> <a id="18970" href="Algebra.Bundles.Raw.html#5726" class="Field Operator">_∙_</a> <a id="18974" class="Symbol">to</a> <a id="18977" class="Field Operator">_∙₂_</a><a id="18981" class="Symbol">;</a> <a id="18983" href="Algebra.Bundles.Raw.html#5752" class="Field Operator">_\\_</a> <a id="18988" class="Symbol">to</a> <a id="18991" class="Field Operator">_\\₂_</a><a id="18996" class="Symbol">;</a> <a id="18998" href="Algebra.Bundles.Raw.html#5778" class="Field Operator">_//_</a> <a id="19003" class="Symbol">to</a> <a id="19006" class="Field Operator">_//₂_</a><a id="19011" class="Symbol">)</a>

  <a id="19016" class="Keyword">module</a> <a id="QuasigroupMorphisms.∙"></a><a id="19023" href="Algebra.Morphism.Structures.html#19023" class="Module">∙</a>  <a id="19026" class="Symbol">=</a> <a id="19028" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="19043" href="Algebra.Morphism.Structures.html#18561" class="Function">∙-rawMagma₁</a> <a id="19055" href="Algebra.Morphism.Structures.html#18818" class="Function">∙-rawMagma₂</a>
  <a id="19069" class="Keyword">module</a> <a id="QuasigroupMorphisms.\\"></a><a id="19076" href="Algebra.Morphism.Structures.html#19076" class="Module">\\</a> <a id="19079" class="Symbol">=</a> <a id="19081" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="19096" href="Algebra.Morphism.Structures.html#18623" class="Function">\\-rawMagma₁</a> <a id="19109" href="Algebra.Morphism.Structures.html#18880" class="Function">\\-rawMagma₂</a>
  <a id="19124" class="Keyword">module</a> <a id="QuasigroupMorphisms.//"></a><a id="19131" href="Algebra.Morphism.Structures.html#19131" class="Module">//</a> <a id="19134" class="Symbol">=</a> <a id="19136" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="19151" href="Algebra.Morphism.Structures.html#18652" class="Function">//-rawMagma₁</a> <a id="19164" href="Algebra.Morphism.Structures.html#18909" class="Function">//-rawMagma₂</a>

  <a id="19180" class="Keyword">open</a> <a id="19185" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="19205" href="Algebra.Morphism.Structures.html#18544" class="Function">A</a> <a id="19207" href="Algebra.Morphism.Structures.html#18801" class="Field">B</a> <a id="19209" href="Algebra.Morphism.Structures.html#18964" class="Field Operator">_≈₂_</a>

  <a id="19217" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism"></a><a id="19224" href="Algebra.Morphism.Structures.html#19224" class="Record">IsQuasigroupHomomorphism</a> <a id="19249" class="Symbol">(</a><a id="19250" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a> <a id="19254" class="Symbol">:</a> <a id="19256" href="Algebra.Morphism.Structures.html#18544" class="Function">A</a> <a id="19258" class="Symbol">→</a> <a id="19260" href="Algebra.Morphism.Structures.html#18801" class="Field">B</a><a id="19261" class="Symbol">)</a> <a id="19263" class="Symbol">:</a> <a id="19265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19269" class="Symbol">(</a><a id="19270" href="Algebra.Morphism.Structures.html#18460" class="Bound">a</a> <a id="19272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19274" href="Algebra.Morphism.Structures.html#18462" class="Bound">ℓ₁</a> <a id="19277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19279" href="Algebra.Morphism.Structures.html#18488" class="Bound">ℓ₂</a><a id="19281" class="Symbol">)</a> <a id="19283" class="Keyword">where</a>
    <a id="19293" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.isRelHomomorphism"></a><a id="19305" href="Algebra.Morphism.Structures.html#19305" class="Field">isRelHomomorphism</a> <a id="19323" class="Symbol">:</a> <a id="19325" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="19343" href="Algebra.Morphism.Structures.html#18707" class="Function Operator">_≈₁_</a> <a id="19348" href="Algebra.Morphism.Structures.html#18964" class="Field Operator">_≈₂_</a> <a id="19353" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-homo"></a><a id="19363" href="Algebra.Morphism.Structures.html#19363" class="Field">∙-homo</a>            <a id="19381" class="Symbol">:</a> <a id="19383" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="19396" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a> <a id="19400" href="Algebra.Morphism.Structures.html#18720" class="Function Operator">_∙₁_</a> <a id="19405" href="Algebra.Morphism.Structures.html#18977" class="Field Operator">_∙₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-homo"></a><a id="19416" href="Algebra.Morphism.Structures.html#19416" class="Field">\\-homo</a>           <a id="19434" class="Symbol">:</a> <a id="19436" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="19449" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a> <a id="19453" href="Algebra.Morphism.Structures.html#18734" class="Function Operator">_\\₁_</a> <a id="19459" href="Algebra.Morphism.Structures.html#18991" class="Field Operator">_\\₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-homo"></a><a id="19471" href="Algebra.Morphism.Structures.html#19471" class="Field">//-homo</a>           <a id="19489" class="Symbol">:</a> <a id="19491" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="19504" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a> <a id="19508" href="Algebra.Morphism.Structures.html#18749" class="Function Operator">_//₁_</a> <a id="19514" href="Algebra.Morphism.Structures.html#19006" class="Field Operator">_//₂_</a>

    <a id="19525" class="Keyword">open</a> <a id="19530" href="Relation.Binary.Morphism.Structures.html#751" class="Module">IsRelHomomorphism</a> <a id="19548" href="Algebra.Morphism.Structures.html#19305" class="Field">isRelHomomorphism</a> <a id="19566" class="Keyword">public</a>
      <a id="19579" class="Keyword">renaming</a> <a id="19588" class="Symbol">(</a><a id="19589" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="19594" class="Symbol">to</a> <a id="19597" class="Field">⟦⟧-cong</a><a id="19604" class="Symbol">)</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-isMagmaHomomorphism"></a><a id="19611" href="Algebra.Morphism.Structures.html#19611" class="Function">∙-isMagmaHomomorphism</a> <a id="19633" class="Symbol">:</a> <a id="19635" href="Algebra.Morphism.Structures.html#1057" class="Record">∙.IsMagmaHomomorphism</a> <a id="19657" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a>
    <a id="19665" href="Algebra.Morphism.Structures.html#19611" class="Function">∙-isMagmaHomomorphism</a> <a id="19687" class="Symbol">=</a> <a id="19689" class="Keyword">record</a>
      <a id="19702" class="Symbol">{</a> <a id="19704" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="19722" class="Symbol">=</a> <a id="19724" href="Algebra.Morphism.Structures.html#19305" class="Field">isRelHomomorphism</a>
      <a id="19748" class="Symbol">;</a> <a id="19750" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="19755" class="Symbol">=</a> <a id="19757" href="Algebra.Morphism.Structures.html#19363" class="Field">∙-homo</a>
      <a id="19770" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-isMagmaHomomorphism"></a><a id="19777" href="Algebra.Morphism.Structures.html#19777" class="Function">\\-isMagmaHomomorphism</a> <a id="19800" class="Symbol">:</a> <a id="19802" href="Algebra.Morphism.Structures.html#1057" class="Record">\\.IsMagmaHomomorphism</a> <a id="19825" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a>
    <a id="19833" href="Algebra.Morphism.Structures.html#19777" class="Function">\\-isMagmaHomomorphism</a> <a id="19856" class="Symbol">=</a> <a id="19858" class="Keyword">record</a>
      <a id="19871" class="Symbol">{</a> <a id="19873" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a>  <a id="19892" class="Symbol">=</a> <a id="19894" href="Algebra.Morphism.Structures.html#19305" class="Field">isRelHomomorphism</a>
      <a id="19918" class="Symbol">;</a> <a id="19920" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="19925" class="Symbol">=</a> <a id="19927" href="Algebra.Morphism.Structures.html#19416" class="Field">\\-homo</a>
      <a id="19941" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-isMagmaHomomorphism"></a><a id="19948" href="Algebra.Morphism.Structures.html#19948" class="Function">//-isMagmaHomomorphism</a> <a id="19971" class="Symbol">:</a> <a id="19973" href="Algebra.Morphism.Structures.html#1057" class="Record">//.IsMagmaHomomorphism</a> <a id="19996" href="Algebra.Morphism.Structures.html#19250" class="Bound Operator">⟦_⟧</a>
    <a id="20004" href="Algebra.Morphism.Structures.html#19948" class="Function">//-isMagmaHomomorphism</a> <a id="20027" class="Symbol">=</a> <a id="20029" class="Keyword">record</a>
      <a id="20042" class="Symbol">{</a> <a id="20044" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a>  <a id="20063" class="Symbol">=</a> <a id="20065" href="Algebra.Morphism.Structures.html#19305" class="Field">isRelHomomorphism</a>
      <a id="20089" class="Symbol">;</a> <a id="20091" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="20096" class="Symbol">=</a> <a id="20098" href="Algebra.Morphism.Structures.html#19471" class="Field">//-homo</a>
      <a id="20112" class="Symbol">}</a>

  <a id="20117" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism"></a><a id="20124" href="Algebra.Morphism.Structures.html#20124" class="Record">IsQuasigroupMonomorphism</a> <a id="20149" class="Symbol">(</a><a id="20150" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a> <a id="20154" class="Symbol">:</a> <a id="20156" href="Algebra.Morphism.Structures.html#18544" class="Function">A</a> <a id="20158" class="Symbol">→</a> <a id="20160" href="Algebra.Morphism.Structures.html#18801" class="Field">B</a><a id="20161" class="Symbol">)</a> <a id="20163" class="Symbol">:</a> <a id="20165" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20169" class="Symbol">(</a><a id="20170" href="Algebra.Morphism.Structures.html#18460" class="Bound">a</a> <a id="20172" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="20174" href="Algebra.Morphism.Structures.html#18462" class="Bound">ℓ₁</a> <a id="20177" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="20179" href="Algebra.Morphism.Structures.html#18488" class="Bound">ℓ₂</a><a id="20181" class="Symbol">)</a> <a id="20183" class="Keyword">where</a>
    <a id="20193" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.isQuasigroupHomomorphism"></a><a id="20205" href="Algebra.Morphism.Structures.html#20205" class="Field">isQuasigroupHomomorphism</a> <a id="20230" class="Symbol">:</a> <a id="20232" href="Algebra.Morphism.Structures.html#19224" class="Record">IsQuasigroupHomomorphism</a> <a id="20257" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.injective"></a><a id="20267" href="Algebra.Morphism.Structures.html#20267" class="Field">injective</a>                <a id="20292" class="Symbol">:</a> <a id="20294" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="20304" href="Algebra.Morphism.Structures.html#18707" class="Function Operator">_≈₁_</a> <a id="20309" href="Algebra.Morphism.Structures.html#18964" class="Field Operator">_≈₂_</a> <a id="20314" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a>

    <a id="20323" class="Keyword">open</a> <a id="20328" href="Algebra.Morphism.Structures.html#19224" class="Module">IsQuasigroupHomomorphism</a> <a id="20353" href="Algebra.Morphism.Structures.html#20205" class="Field">isQuasigroupHomomorphism</a> <a id="20378" class="Keyword">public</a>


    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.∙-isMagmaMonomorphism"></a><a id="20391" href="Algebra.Morphism.Structures.html#20391" class="Function">∙-isMagmaMonomorphism</a>   <a id="20415" class="Symbol">:</a> <a id="20417" href="Algebra.Morphism.Structures.html#1333" class="Record">∙.IsMagmaMonomorphism</a> <a id="20439" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a>
    <a id="20447" href="Algebra.Morphism.Structures.html#20391" class="Function">∙-isMagmaMonomorphism</a>   <a id="20471" class="Symbol">=</a> <a id="20473" class="Keyword">record</a>
      <a id="20486" class="Symbol">{</a> <a id="20488" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="20508" class="Symbol">=</a> <a id="20510" href="Algebra.Morphism.Structures.html#19611" class="Function">∙-isMagmaHomomorphism</a>
      <a id="20538" class="Symbol">;</a> <a id="20540" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="20560" class="Symbol">=</a> <a id="20562" href="Algebra.Morphism.Structures.html#20267" class="Field">injective</a>
      <a id="20578" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.\\-isMagmaMonomorphism"></a><a id="20585" href="Algebra.Morphism.Structures.html#20585" class="Function">\\-isMagmaMonomorphism</a>  <a id="20609" class="Symbol">:</a> <a id="20611" href="Algebra.Morphism.Structures.html#1333" class="Record">\\.IsMagmaMonomorphism</a> <a id="20634" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a>
    <a id="20642" href="Algebra.Morphism.Structures.html#20585" class="Function">\\-isMagmaMonomorphism</a>  <a id="20666" class="Symbol">=</a> <a id="20668" class="Keyword">record</a>
      <a id="20681" class="Symbol">{</a> <a id="20683" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="20703" class="Symbol">=</a> <a id="20705" href="Algebra.Morphism.Structures.html#19777" class="Function">\\-isMagmaHomomorphism</a>
      <a id="20734" class="Symbol">;</a> <a id="20736" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="20756" class="Symbol">=</a> <a id="20758" href="Algebra.Morphism.Structures.html#20267" class="Field">injective</a>
      <a id="20774" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.//-isMagmaMonomorphism"></a><a id="20781" href="Algebra.Morphism.Structures.html#20781" class="Function">//-isMagmaMonomorphism</a>  <a id="20805" class="Symbol">:</a> <a id="20807" href="Algebra.Morphism.Structures.html#1333" class="Record">//.IsMagmaMonomorphism</a> <a id="20830" href="Algebra.Morphism.Structures.html#20150" class="Bound Operator">⟦_⟧</a>
    <a id="20838" href="Algebra.Morphism.Structures.html#20781" class="Function">//-isMagmaMonomorphism</a>  <a id="20862" class="Symbol">=</a> <a id="20864" class="Keyword">record</a>
      <a id="20877" class="Symbol">{</a> <a id="20879" href="Algebra.Morphism.Structures.html#1409" class="Field">isMagmaHomomorphism</a> <a id="20899" class="Symbol">=</a> <a id="20901" href="Algebra.Morphism.Structures.html#19948" class="Function">//-isMagmaHomomorphism</a>
      <a id="20930" class="Symbol">;</a> <a id="20932" href="Algebra.Morphism.Structures.html#1461" class="Field">injective</a>           <a id="20952" class="Symbol">=</a> <a id="20954" href="Algebra.Morphism.Structures.html#20267" class="Field">injective</a>
      <a id="20970" class="Symbol">}</a>

    <a id="20977" class="Keyword">open</a> <a id="20982" href="Algebra.Morphism.Structures.html#1333" class="Module">//.IsMagmaMonomorphism</a> <a id="21005" href="Algebra.Morphism.Structures.html#20781" class="Function">//-isMagmaMonomorphism</a> <a id="21028" class="Keyword">public</a>
      <a id="21041" class="Keyword">using</a> <a id="21047" class="Symbol">(</a><a id="21048" href="Algebra.Morphism.Structures.html#1569" class="Function">isRelMonomorphism</a><a id="21065" class="Symbol">)</a>


  <a id="21071" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism"></a><a id="21078" href="Algebra.Morphism.Structures.html#21078" class="Record">IsQuasigroupIsomorphism</a> <a id="21102" class="Symbol">(</a><a id="21103" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a> <a id="21107" class="Symbol">:</a> <a id="21109" href="Algebra.Morphism.Structures.html#18544" class="Function">A</a> <a id="21111" class="Symbol">→</a> <a id="21113" href="Algebra.Morphism.Structures.html#18801" class="Field">B</a><a id="21114" class="Symbol">)</a> <a id="21116" class="Symbol">:</a> <a id="21118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21122" class="Symbol">(</a><a id="21123" href="Algebra.Morphism.Structures.html#18460" class="Bound">a</a> <a id="21125" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21127" href="Algebra.Morphism.Structures.html#18486" class="Bound">b</a> <a id="21129" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21131" href="Algebra.Morphism.Structures.html#18462" class="Bound">ℓ₁</a> <a id="21134" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21136" href="Algebra.Morphism.Structures.html#18488" class="Bound">ℓ₂</a><a id="21138" class="Symbol">)</a> <a id="21140" class="Keyword">where</a>
    <a id="21150" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.isQuasigroupMonomorphism"></a><a id="21162" href="Algebra.Morphism.Structures.html#21162" class="Field">isQuasigroupMonomorphism</a> <a id="21187" class="Symbol">:</a> <a id="21189" href="Algebra.Morphism.Structures.html#20124" class="Record">IsQuasigroupMonomorphism</a> <a id="21214" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.surjective"></a><a id="21224" href="Algebra.Morphism.Structures.html#21224" class="Field">surjective</a>               <a id="21249" class="Symbol">:</a> <a id="21251" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="21262" href="Algebra.Morphism.Structures.html#18707" class="Function Operator">_≈₁_</a> <a id="21267" href="Algebra.Morphism.Structures.html#18964" class="Field Operator">_≈₂_</a> <a id="21272" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a>

    <a id="21281" class="Keyword">open</a> <a id="21286" href="Algebra.Morphism.Structures.html#20124" class="Module">IsQuasigroupMonomorphism</a> <a id="21311" href="Algebra.Morphism.Structures.html#21162" class="Field">isQuasigroupMonomorphism</a> <a id="21336" class="Keyword">public</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.∙-isMagmaIsomorphism"></a><a id="21348" href="Algebra.Morphism.Structures.html#21348" class="Function">∙-isMagmaIsomorphism</a>    <a id="21372" class="Symbol">:</a> <a id="21374" href="Algebra.Morphism.Structures.html#1749" class="Record">∙.IsMagmaIsomorphism</a> <a id="21395" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a>
    <a id="21403" href="Algebra.Morphism.Structures.html#21348" class="Function">∙-isMagmaIsomorphism</a>    <a id="21427" class="Symbol">=</a> <a id="21429" class="Keyword">record</a>
      <a id="21442" class="Symbol">{</a> <a id="21444" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="21464" class="Symbol">=</a> <a id="21466" href="Algebra.Morphism.Structures.html#20391" class="Function">∙-isMagmaMonomorphism</a>
      <a id="21494" class="Symbol">;</a> <a id="21496" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="21516" class="Symbol">=</a> <a id="21518" href="Algebra.Morphism.Structures.html#21224" class="Field">surjective</a>
      <a id="21535" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.\\-isMagmaIsomorphism"></a><a id="21542" href="Algebra.Morphism.Structures.html#21542" class="Function">\\-isMagmaIsomorphism</a>   <a id="21566" class="Symbol">:</a> <a id="21568" href="Algebra.Morphism.Structures.html#1749" class="Record">\\.IsMagmaIsomorphism</a> <a id="21590" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a>
    <a id="21598" href="Algebra.Morphism.Structures.html#21542" class="Function">\\-isMagmaIsomorphism</a>   <a id="21622" class="Symbol">=</a> <a id="21624" class="Keyword">record</a>
      <a id="21637" class="Symbol">{</a> <a id="21639" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="21659" class="Symbol">=</a> <a id="21661" href="Algebra.Morphism.Structures.html#20585" class="Function">\\-isMagmaMonomorphism</a>
      <a id="21690" class="Symbol">;</a> <a id="21692" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="21712" class="Symbol">=</a> <a id="21714" href="Algebra.Morphism.Structures.html#21224" class="Field">surjective</a>
      <a id="21731" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.//-isMagmaIsomorphism"></a><a id="21738" href="Algebra.Morphism.Structures.html#21738" class="Function">//-isMagmaIsomorphism</a>   <a id="21762" class="Symbol">:</a> <a id="21764" href="Algebra.Morphism.Structures.html#1749" class="Record">//.IsMagmaIsomorphism</a> <a id="21786" href="Algebra.Morphism.Structures.html#21103" class="Bound Operator">⟦_⟧</a>
    <a id="21794" href="Algebra.Morphism.Structures.html#21738" class="Function">//-isMagmaIsomorphism</a>   <a id="21818" class="Symbol">=</a> <a id="21820" class="Keyword">record</a>
      <a id="21833" class="Symbol">{</a> <a id="21835" href="Algebra.Morphism.Structures.html#1828" class="Field">isMagmaMonomorphism</a> <a id="21855" class="Symbol">=</a> <a id="21857" href="Algebra.Morphism.Structures.html#20781" class="Function">//-isMagmaMonomorphism</a>
      <a id="21886" class="Symbol">;</a> <a id="21888" href="Algebra.Morphism.Structures.html#1880" class="Field">surjective</a>          <a id="21908" class="Symbol">=</a> <a id="21910" href="Algebra.Morphism.Structures.html#21224" class="Field">surjective</a>
      <a id="21927" class="Symbol">}</a>

    <a id="21934" class="Keyword">open</a> <a id="21939" href="Algebra.Morphism.Structures.html#1749" class="Module">//.IsMagmaIsomorphism</a> <a id="21961" href="Algebra.Morphism.Structures.html#21738" class="Function">//-isMagmaIsomorphism</a> <a id="21983" class="Keyword">public</a>
      <a id="21996" class="Keyword">using</a> <a id="22002" class="Symbol">(</a><a id="22003" href="Algebra.Morphism.Structures.html#1989" class="Function">isRelIsomorphism</a><a id="22019" class="Symbol">)</a>

<a id="22022" class="Comment">------------------------------------------------------------------------</a>
<a id="22095" class="Comment">-- Morphisms over loop-like structures</a>
<a id="22134" class="Comment">------------------------------------------------------------------------</a>

<a id="22208" class="Keyword">module</a> <a id="LoopMorphisms"></a><a id="22215" href="Algebra.Morphism.Structures.html#22215" class="Module">LoopMorphisms</a> <a id="22229" class="Symbol">(</a><a id="22230" href="Algebra.Morphism.Structures.html#22230" class="Bound">L₁</a> <a id="22233" class="Symbol">:</a> <a id="22235" href="Algebra.Bundles.Raw.html#6332" class="Record">RawLoop</a> <a id="22243" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="22245" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="22247" class="Symbol">)</a> <a id="22249" class="Symbol">(</a><a id="22250" href="Algebra.Morphism.Structures.html#22250" class="Bound">L₂</a> <a id="22253" class="Symbol">:</a> <a id="22255" href="Algebra.Bundles.Raw.html#6332" class="Record">RawLoop</a> <a id="22263" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="22265" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="22267" class="Symbol">)</a> <a id="22269" class="Keyword">where</a>

  <a id="22278" class="Keyword">open</a> <a id="22283" href="Algebra.Bundles.Raw.html#6332" class="Module">RawLoop</a> <a id="22291" href="Algebra.Morphism.Structures.html#22230" class="Bound">L₁</a> <a id="22294" class="Keyword">renaming</a> <a id="22303" class="Symbol">(</a><a id="22304" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a> <a id="22312" class="Symbol">to</a> <a id="22315" class="Field">A</a><a id="22316" class="Symbol">;</a> <a id="22318" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="22329" class="Symbol">to</a> <a id="22332" class="Function">∙-rawMagma₁</a><a id="22343" class="Symbol">;</a>
                            <a id="22373" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="22385" class="Symbol">to</a> <a id="22388" class="Function">\\-rawMagma₁</a><a id="22400" class="Symbol">;</a> <a id="22402" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="22414" class="Symbol">to</a> <a id="22417" class="Function">//-rawMagma₁</a><a id="22429" class="Symbol">;</a>
                             <a id="22460" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a> <a id="22464" class="Symbol">to</a> <a id="22467" class="Field Operator">_≈₁_</a><a id="22471" class="Symbol">;</a> <a id="22473" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a> <a id="22477" class="Symbol">to</a> <a id="22480" class="Field Operator">_∙₁_</a><a id="22484" class="Symbol">;</a> <a id="22486" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a> <a id="22491" class="Symbol">to</a> <a id="22494" class="Field Operator">_\\₁_</a><a id="22499" class="Symbol">;</a> <a id="22501" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a> <a id="22506" class="Symbol">to</a> <a id="22509" class="Field Operator">_//₁_</a><a id="22514" class="Symbol">;</a> <a id="22516" href="Algebra.Bundles.Raw.html#6571" class="Field">ε</a> <a id="22518" class="Symbol">to</a> <a id="22521" class="Field">ε₁</a><a id="22523" class="Symbol">)</a>
  <a id="22527" class="Keyword">open</a> <a id="22532" href="Algebra.Bundles.Raw.html#6332" class="Module">RawLoop</a> <a id="22540" href="Algebra.Morphism.Structures.html#22250" class="Bound">L₂</a> <a id="22543" class="Keyword">renaming</a> <a id="22552" class="Symbol">(</a><a id="22553" href="Algebra.Bundles.Raw.html#6445" class="Field">Carrier</a> <a id="22561" class="Symbol">to</a> <a id="22564" class="Field">B</a><a id="22565" class="Symbol">;</a> <a id="22567" href="Algebra.Bundles.Raw.html#5803" class="Function">∙-rawMagma</a> <a id="22578" class="Symbol">to</a> <a id="22581" class="Function">∙-rawMagma₂</a><a id="22592" class="Symbol">;</a>
                            <a id="22622" href="Algebra.Bundles.Raw.html#5892" class="Function">\\-rawMagma</a> <a id="22634" class="Symbol">to</a> <a id="22637" class="Function">\\-rawMagma₂</a><a id="22649" class="Symbol">;</a> <a id="22651" href="Algebra.Bundles.Raw.html#5984" class="Function">//-rawMagma</a> <a id="22663" class="Symbol">to</a> <a id="22666" class="Function">//-rawMagma₂</a><a id="22678" class="Symbol">;</a>
                            <a id="22708" href="Algebra.Bundles.Raw.html#6465" class="Field Operator">_≈_</a> <a id="22712" class="Symbol">to</a> <a id="22715" class="Field Operator">_≈₂_</a><a id="22719" class="Symbol">;</a> <a id="22721" href="Algebra.Bundles.Raw.html#6493" class="Field Operator">_∙_</a> <a id="22725" class="Symbol">to</a> <a id="22728" class="Field Operator">_∙₂_</a><a id="22732" class="Symbol">;</a> <a id="22734" href="Algebra.Bundles.Raw.html#6519" class="Field Operator">_\\_</a> <a id="22739" class="Symbol">to</a> <a id="22742" class="Field Operator">_\\₂_</a><a id="22747" class="Symbol">;</a> <a id="22749" href="Algebra.Bundles.Raw.html#6545" class="Field Operator">_//_</a> <a id="22754" class="Symbol">to</a> <a id="22757" class="Field Operator">_//₂_</a> <a id="22763" class="Symbol">;</a> <a id="22765" href="Algebra.Bundles.Raw.html#6571" class="Field">ε</a> <a id="22767" class="Symbol">to</a> <a id="22770" class="Field">ε₂</a><a id="22772" class="Symbol">)</a>
  <a id="22776" class="Keyword">open</a> <a id="22781" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="22801" href="Algebra.Morphism.Structures.html#22315" class="Function">A</a> <a id="22803" href="Algebra.Morphism.Structures.html#22564" class="Field">B</a> <a id="22805" href="Algebra.Morphism.Structures.html#22715" class="Field Operator">_≈₂_</a>

  <a id="22813" class="Keyword">open</a> <a id="22818" href="Algebra.Morphism.Structures.html#18420" class="Module">QuasigroupMorphisms</a> <a id="22838" class="Symbol">(</a><a id="22839" href="Algebra.Bundles.Raw.html#6592" class="Function">RawLoop.rawQuasigroup</a> <a id="22861" href="Algebra.Morphism.Structures.html#22230" class="Bound">L₁</a><a id="22863" class="Symbol">)</a> <a id="22865" class="Symbol">(</a><a id="22866" href="Algebra.Bundles.Raw.html#6592" class="Function">RawLoop.rawQuasigroup</a> <a id="22888" href="Algebra.Morphism.Structures.html#22250" class="Bound">L₂</a><a id="22890" class="Symbol">)</a>

  <a id="22895" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopHomomorphism"></a><a id="22902" href="Algebra.Morphism.Structures.html#22902" class="Record">IsLoopHomomorphism</a> <a id="22921" class="Symbol">(</a><a id="22922" href="Algebra.Morphism.Structures.html#22922" class="Bound Operator">⟦_⟧</a> <a id="22926" class="Symbol">:</a> <a id="22928" href="Algebra.Morphism.Structures.html#22315" class="Function">A</a> <a id="22930" class="Symbol">→</a> <a id="22932" href="Algebra.Morphism.Structures.html#22564" class="Field">B</a><a id="22933" class="Symbol">)</a> <a id="22935" class="Symbol">:</a> <a id="22937" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22941" class="Symbol">(</a><a id="22942" href="Algebra.Morphism.Structures.html#22243" class="Bound">a</a> <a id="22944" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22946" href="Algebra.Morphism.Structures.html#22245" class="Bound">ℓ₁</a> <a id="22949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22951" href="Algebra.Morphism.Structures.html#22265" class="Bound">ℓ₂</a><a id="22953" class="Symbol">)</a> <a id="22955" class="Keyword">where</a>
    <a id="22965" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.isQuasigroupHomomorphism"></a><a id="22977" href="Algebra.Morphism.Structures.html#22977" class="Field">isQuasigroupHomomorphism</a> <a id="23002" class="Symbol">:</a> <a id="23004" href="Algebra.Morphism.Structures.html#19224" class="Record">IsQuasigroupHomomorphism</a> <a id="23029" href="Algebra.Morphism.Structures.html#22922" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.ε-homo"></a><a id="23039" href="Algebra.Morphism.Structures.html#23039" class="Field">ε-homo</a>                   <a id="23064" class="Symbol">:</a> <a id="23066" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="23079" href="Algebra.Morphism.Structures.html#22922" class="Bound Operator">⟦_⟧</a> <a id="23083" href="Algebra.Morphism.Structures.html#22521" class="Function">ε₁</a> <a id="23086" href="Algebra.Morphism.Structures.html#22770" class="Field">ε₂</a>

    <a id="23094" class="Keyword">open</a> <a id="23099" href="Algebra.Morphism.Structures.html#19224" class="Module">IsQuasigroupHomomorphism</a> <a id="23124" href="Algebra.Morphism.Structures.html#22977" class="Field">isQuasigroupHomomorphism</a> <a id="23149" class="Keyword">public</a>

  <a id="23159" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopMonomorphism"></a><a id="23166" href="Algebra.Morphism.Structures.html#23166" class="Record">IsLoopMonomorphism</a> <a id="23185" class="Symbol">(</a><a id="23186" href="Algebra.Morphism.Structures.html#23186" class="Bound Operator">⟦_⟧</a> <a id="23190" class="Symbol">:</a> <a id="23192" href="Algebra.Morphism.Structures.html#22315" class="Function">A</a> <a id="23194" class="Symbol">→</a> <a id="23196" href="Algebra.Morphism.Structures.html#22564" class="Field">B</a><a id="23197" class="Symbol">)</a> <a id="23199" class="Symbol">:</a> <a id="23201" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23205" class="Symbol">(</a><a id="23206" href="Algebra.Morphism.Structures.html#22243" class="Bound">a</a> <a id="23208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23210" href="Algebra.Morphism.Structures.html#22245" class="Bound">ℓ₁</a> <a id="23213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23215" href="Algebra.Morphism.Structures.html#22265" class="Bound">ℓ₂</a><a id="23217" class="Symbol">)</a> <a id="23219" class="Keyword">where</a>
    <a id="23229" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.isLoopHomomorphism"></a><a id="23241" href="Algebra.Morphism.Structures.html#23241" class="Field">isLoopHomomorphism</a>   <a id="23262" class="Symbol">:</a> <a id="23264" href="Algebra.Morphism.Structures.html#22902" class="Record">IsLoopHomomorphism</a> <a id="23283" href="Algebra.Morphism.Structures.html#23186" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.injective"></a><a id="23293" href="Algebra.Morphism.Structures.html#23293" class="Field">injective</a>            <a id="23314" class="Symbol">:</a> <a id="23316" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="23326" href="Algebra.Morphism.Structures.html#22467" class="Function Operator">_≈₁_</a> <a id="23331" href="Algebra.Morphism.Structures.html#22715" class="Field Operator">_≈₂_</a> <a id="23336" href="Algebra.Morphism.Structures.html#23186" class="Bound Operator">⟦_⟧</a>

    <a id="23345" class="Keyword">open</a> <a id="23350" href="Algebra.Morphism.Structures.html#22902" class="Module">IsLoopHomomorphism</a> <a id="23369" href="Algebra.Morphism.Structures.html#23241" class="Field">isLoopHomomorphism</a> <a id="23388" class="Keyword">public</a>

  <a id="23398" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopIsomorphism"></a><a id="23405" href="Algebra.Morphism.Structures.html#23405" class="Record">IsLoopIsomorphism</a> <a id="23423" class="Symbol">(</a><a id="23424" href="Algebra.Morphism.Structures.html#23424" class="Bound Operator">⟦_⟧</a> <a id="23428" class="Symbol">:</a> <a id="23430" href="Algebra.Morphism.Structures.html#22315" class="Function">A</a> <a id="23432" class="Symbol">→</a> <a id="23434" href="Algebra.Morphism.Structures.html#22564" class="Field">B</a><a id="23435" class="Symbol">)</a> <a id="23437" class="Symbol">:</a> <a id="23439" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23443" class="Symbol">(</a><a id="23444" href="Algebra.Morphism.Structures.html#22243" class="Bound">a</a> <a id="23446" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23448" href="Algebra.Morphism.Structures.html#22263" class="Bound">b</a> <a id="23450" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23452" href="Algebra.Morphism.Structures.html#22245" class="Bound">ℓ₁</a> <a id="23455" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23457" href="Algebra.Morphism.Structures.html#22265" class="Bound">ℓ₂</a><a id="23459" class="Symbol">)</a> <a id="23461" class="Keyword">where</a>
    <a id="23471" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.isLoopMonomorphism"></a><a id="23483" href="Algebra.Morphism.Structures.html#23483" class="Field">isLoopMonomorphism</a>   <a id="23504" class="Symbol">:</a> <a id="23506" href="Algebra.Morphism.Structures.html#23166" class="Record">IsLoopMonomorphism</a> <a id="23525" href="Algebra.Morphism.Structures.html#23424" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.surjective"></a><a id="23535" href="Algebra.Morphism.Structures.html#23535" class="Field">surjective</a>           <a id="23556" class="Symbol">:</a> <a id="23558" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="23569" href="Algebra.Morphism.Structures.html#22467" class="Function Operator">_≈₁_</a> <a id="23574" href="Algebra.Morphism.Structures.html#22715" class="Field Operator">_≈₂_</a> <a id="23579" href="Algebra.Morphism.Structures.html#23424" class="Bound Operator">⟦_⟧</a>

    <a id="23588" class="Keyword">open</a> <a id="23593" href="Algebra.Morphism.Structures.html#23166" class="Module">IsLoopMonomorphism</a> <a id="23612" href="Algebra.Morphism.Structures.html#23483" class="Field">isLoopMonomorphism</a> <a id="23631" class="Keyword">public</a>

<a id="23639" class="Comment">------------------------------------------------------------------------</a>
<a id="23712" class="Comment">-- Morphisms over Kleene algebra structures</a>
<a id="23756" class="Comment">------------------------------------------------------------------------</a>
<a id="23829" class="Keyword">module</a> <a id="KleeneAlgebraMorphisms"></a><a id="23836" href="Algebra.Morphism.Structures.html#23836" class="Module">KleeneAlgebraMorphisms</a> <a id="23859" class="Symbol">(</a><a id="23860" href="Algebra.Morphism.Structures.html#23860" class="Bound">R₁</a> <a id="23863" class="Symbol">:</a> <a id="23865" href="Algebra.Bundles.Raw.html#6831" class="Record">RawKleeneAlgebra</a> <a id="23882" href="Algebra.Morphism.Structures.html#597" class="Generalizable">a</a> <a id="23884" href="Algebra.Morphism.Structures.html#601" class="Generalizable">ℓ₁</a><a id="23886" class="Symbol">)</a> <a id="23888" class="Symbol">(</a><a id="23889" href="Algebra.Morphism.Structures.html#23889" class="Bound">R₂</a> <a id="23892" class="Symbol">:</a> <a id="23894" href="Algebra.Bundles.Raw.html#6831" class="Record">RawKleeneAlgebra</a> <a id="23911" href="Algebra.Morphism.Structures.html#599" class="Generalizable">b</a> <a id="23913" href="Algebra.Morphism.Structures.html#604" class="Generalizable">ℓ₂</a><a id="23915" class="Symbol">)</a> <a id="23917" class="Keyword">where</a>

  <a id="23926" class="Keyword">open</a> <a id="23931" href="Algebra.Bundles.Raw.html#6831" class="Module">RawKleeneAlgebra</a> <a id="23948" href="Algebra.Morphism.Structures.html#23860" class="Bound">R₁</a> <a id="23951" class="Keyword">renaming</a>
    <a id="23964" class="Symbol">(</a> <a id="23966" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a> <a id="23974" class="Symbol">to</a> <a id="23977" class="Field">A</a><a id="23978" class="Symbol">;</a> <a id="23980" href="Algebra.Bundles.Raw.html#6969" class="Field Operator">_≈_</a> <a id="23984" class="Symbol">to</a> <a id="23987" class="Field Operator">_≈₁_</a>
    <a id="23996" class="Symbol">;</a> <a id="23998" href="Algebra.Bundles.Raw.html#7049" class="Field Operator">_⋆</a> <a id="24001" class="Symbol">to</a> <a id="24004" class="Field Operator">_⋆₁</a>
    <a id="24012" class="Symbol">;</a> <a id="24014" href="Algebra.Bundles.Raw.html#7118" class="Function">rawSemiring</a> <a id="24026" class="Symbol">to</a> <a id="24029" class="Function">rawSemiring₁</a>
    <a id="24046" class="Symbol">)</a>

  <a id="24051" class="Keyword">open</a> <a id="24056" href="Algebra.Bundles.Raw.html#6831" class="Module">RawKleeneAlgebra</a> <a id="24073" href="Algebra.Morphism.Structures.html#23889" class="Bound">R₂</a> <a id="24076" class="Keyword">renaming</a>
    <a id="24089" class="Symbol">(</a> <a id="24091" href="Algebra.Bundles.Raw.html#6949" class="Field">Carrier</a> <a id="24099" class="Symbol">to</a> <a id="24102" class="Field">B</a><a id="24103" class="Symbol">;</a> <a id="24105" href="Algebra.Bundles.Raw.html#6969" class="Field Operator">_≈_</a> <a id="24109" class="Symbol">to</a> <a id="24112" class="Field Operator">_≈₂_</a>
    <a id="24121" class="Symbol">;</a> <a id="24123" href="Algebra.Bundles.Raw.html#7049" class="Field Operator">_⋆</a> <a id="24126" class="Symbol">to</a> <a id="24129" class="Field Operator">_⋆₂</a>
    <a id="24137" class="Symbol">;</a> <a id="24139" href="Algebra.Bundles.Raw.html#7118" class="Function">rawSemiring</a> <a id="24151" class="Symbol">to</a> <a id="24154" class="Function">rawSemiring₂</a>
    <a id="24171" class="Symbol">)</a>

  <a id="24176" class="Keyword">open</a> <a id="24181" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="24201" href="Algebra.Morphism.Structures.html#23977" class="Function">A</a> <a id="24203" href="Algebra.Morphism.Structures.html#24102" class="Field">B</a> <a id="24205" href="Algebra.Morphism.Structures.html#24112" class="Field Operator">_≈₂_</a>
  <a id="24212" class="Keyword">open</a> <a id="24217" href="Algebra.Morphism.Structures.html#9054" class="Module">SemiringMorphisms</a> <a id="24235" href="Algebra.Morphism.Structures.html#24029" class="Function">rawSemiring₁</a> <a id="24248" href="Algebra.Morphism.Structures.html#24154" class="Function">rawSemiring₂</a>

  <a id="24264" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism"></a><a id="24271" href="Algebra.Morphism.Structures.html#24271" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="24299" class="Symbol">(</a><a id="24300" href="Algebra.Morphism.Structures.html#24300" class="Bound Operator">⟦_⟧</a> <a id="24304" class="Symbol">:</a> <a id="24306" href="Algebra.Morphism.Structures.html#23977" class="Function">A</a> <a id="24308" class="Symbol">→</a> <a id="24310" href="Algebra.Morphism.Structures.html#24102" class="Field">B</a><a id="24311" class="Symbol">)</a> <a id="24313" class="Symbol">:</a> <a id="24315" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24319" class="Symbol">(</a><a id="24320" href="Algebra.Morphism.Structures.html#23882" class="Bound">a</a> <a id="24322" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24324" href="Algebra.Morphism.Structures.html#23884" class="Bound">ℓ₁</a> <a id="24327" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24329" href="Algebra.Morphism.Structures.html#23913" class="Bound">ℓ₂</a><a id="24331" class="Symbol">)</a> <a id="24333" class="Keyword">where</a>
    <a id="24343" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.isSemiringHomomorphism"></a><a id="24355" href="Algebra.Morphism.Structures.html#24355" class="Field">isSemiringHomomorphism</a> <a id="24378" class="Symbol">:</a> <a id="24380" href="Algebra.Morphism.Structures.html#9618" class="Record">IsSemiringHomomorphism</a> <a id="24403" href="Algebra.Morphism.Structures.html#24300" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.⋆-homo"></a><a id="24413" href="Algebra.Morphism.Structures.html#24413" class="Field">⋆-homo</a> <a id="24420" class="Symbol">:</a>  <a id="24423" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="24436" href="Algebra.Morphism.Structures.html#24300" class="Bound Operator">⟦_⟧</a> <a id="24440" href="Algebra.Morphism.Structures.html#24004" class="Function Operator">_⋆₁</a> <a id="24444" href="Algebra.Morphism.Structures.html#24129" class="Field Operator">_⋆₂</a>

    <a id="24453" class="Keyword">open</a> <a id="24458" href="Algebra.Morphism.Structures.html#9618" class="Module">IsSemiringHomomorphism</a> <a id="24481" href="Algebra.Morphism.Structures.html#24355" class="Field">isSemiringHomomorphism</a> <a id="24504" class="Keyword">public</a>

  <a id="24514" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism"></a><a id="24521" href="Algebra.Morphism.Structures.html#24521" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="24549" class="Symbol">(</a><a id="24550" href="Algebra.Morphism.Structures.html#24550" class="Bound Operator">⟦_⟧</a> <a id="24554" class="Symbol">:</a> <a id="24556" href="Algebra.Morphism.Structures.html#23977" class="Function">A</a> <a id="24558" class="Symbol">→</a> <a id="24560" href="Algebra.Morphism.Structures.html#24102" class="Field">B</a><a id="24561" class="Symbol">)</a> <a id="24563" class="Symbol">:</a> <a id="24565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24569" class="Symbol">(</a><a id="24570" href="Algebra.Morphism.Structures.html#23882" class="Bound">a</a> <a id="24572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24574" href="Algebra.Morphism.Structures.html#23884" class="Bound">ℓ₁</a> <a id="24577" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24579" href="Algebra.Morphism.Structures.html#23913" class="Bound">ℓ₂</a><a id="24581" class="Symbol">)</a> <a id="24583" class="Keyword">where</a>
    <a id="24593" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.isKleeneAlgebraHomomorphism"></a><a id="24605" href="Algebra.Morphism.Structures.html#24605" class="Field">isKleeneAlgebraHomomorphism</a>   <a id="24635" class="Symbol">:</a> <a id="24637" href="Algebra.Morphism.Structures.html#24271" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="24665" href="Algebra.Morphism.Structures.html#24550" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.injective"></a><a id="24675" href="Algebra.Morphism.Structures.html#24675" class="Field">injective</a>                     <a id="24705" class="Symbol">:</a> <a id="24707" href="Function.Definitions.html#842" class="Function">Injective</a>  <a id="24718" href="Algebra.Morphism.Structures.html#23987" class="Function Operator">_≈₁_</a> <a id="24723" href="Algebra.Morphism.Structures.html#24112" class="Field Operator">_≈₂_</a> <a id="24728" href="Algebra.Morphism.Structures.html#24550" class="Bound Operator">⟦_⟧</a>

    <a id="24737" class="Keyword">open</a> <a id="24742" href="Algebra.Morphism.Structures.html#24271" class="Module">IsKleeneAlgebraHomomorphism</a> <a id="24770" href="Algebra.Morphism.Structures.html#24605" class="Field">isKleeneAlgebraHomomorphism</a> <a id="24798" class="Keyword">public</a>

  <a id="24808" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism"></a><a id="24815" href="Algebra.Morphism.Structures.html#24815" class="Record">IsKleeneAlgebraIsomorphism</a> <a id="24842" class="Symbol">(</a><a id="24843" href="Algebra.Morphism.Structures.html#24843" class="Bound Operator">⟦_⟧</a> <a id="24847" class="Symbol">:</a> <a id="24849" href="Algebra.Morphism.Structures.html#23977" class="Function">A</a> <a id="24851" class="Symbol">→</a> <a id="24853" href="Algebra.Morphism.Structures.html#24102" class="Field">B</a><a id="24854" class="Symbol">)</a> <a id="24856" class="Symbol">:</a> <a id="24858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24862" class="Symbol">(</a><a id="24863" href="Algebra.Morphism.Structures.html#23882" class="Bound">a</a> <a id="24865" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24867" href="Algebra.Morphism.Structures.html#23911" class="Bound">b</a> <a id="24869" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24871" href="Algebra.Morphism.Structures.html#23884" class="Bound">ℓ₁</a> <a id="24874" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24876" href="Algebra.Morphism.Structures.html#23913" class="Bound">ℓ₂</a><a id="24878" class="Symbol">)</a> <a id="24880" class="Keyword">where</a>
    <a id="24890" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.isKleeneAlgebraMonomorphism"></a><a id="24902" href="Algebra.Morphism.Structures.html#24902" class="Field">isKleeneAlgebraMonomorphism</a>   <a id="24932" class="Symbol">:</a> <a id="24934" href="Algebra.Morphism.Structures.html#24521" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="24962" href="Algebra.Morphism.Structures.html#24843" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.surjective"></a><a id="24972" href="Algebra.Morphism.Structures.html#24972" class="Field">surjective</a>                    <a id="25002" class="Symbol">:</a> <a id="25004" href="Function.Definitions.html#919" class="Function">Surjective</a>  <a id="25016" href="Algebra.Morphism.Structures.html#23987" class="Function Operator">_≈₁_</a> <a id="25021" href="Algebra.Morphism.Structures.html#24112" class="Field Operator">_≈₂_</a> <a id="25026" href="Algebra.Morphism.Structures.html#24843" class="Bound Operator">⟦_⟧</a>

    <a id="25035" class="Keyword">open</a> <a id="25040" href="Algebra.Morphism.Structures.html#24521" class="Module">IsKleeneAlgebraMonomorphism</a> <a id="25068" href="Algebra.Morphism.Structures.html#24902" class="Field">isKleeneAlgebraMonomorphism</a> <a id="25096" class="Keyword">public</a>

<a id="25104" class="Comment">------------------------------------------------------------------------</a>
<a id="25177" class="Comment">-- Re-export contents of modules publicly</a>

<a id="25220" class="Keyword">open</a> <a id="25225" href="Algebra.Morphism.Structures.html#810" class="Module">MagmaMorphisms</a> <a id="25240" class="Keyword">public</a>
<a id="25247" class="Keyword">open</a> <a id="25252" href="Algebra.Morphism.Structures.html#2353" class="Module">MonoidMorphisms</a> <a id="25268" class="Keyword">public</a>
<a id="25275" class="Keyword">open</a> <a id="25280" href="Algebra.Morphism.Structures.html#4157" class="Module">GroupMorphisms</a> <a id="25295" class="Keyword">public</a>
<a id="25302" class="Keyword">open</a> <a id="25307" href="Algebra.Morphism.Structures.html#6155" class="Module">NearSemiringMorphisms</a> <a id="25329" class="Keyword">public</a>
<a id="25336" class="Keyword">open</a> <a id="25341" href="Algebra.Morphism.Structures.html#9054" class="Module">SemiringMorphisms</a> <a id="25359" class="Keyword">public</a>
<a id="25366" class="Keyword">open</a> <a id="25371" href="Algebra.Morphism.Structures.html#11834" class="Module">RingWithoutOneMorphisms</a> <a id="25395" class="Keyword">public</a>
<a id="25402" class="Keyword">open</a> <a id="25407" href="Algebra.Morphism.Structures.html#14847" class="Module">RingMorphisms</a> <a id="25421" class="Keyword">public</a>
<a id="25428" class="Keyword">open</a> <a id="25433" href="Algebra.Morphism.Structures.html#18420" class="Module">QuasigroupMorphisms</a> <a id="25453" class="Keyword">public</a>
<a id="25460" class="Keyword">open</a> <a id="25465" href="Algebra.Morphism.Structures.html#22215" class="Module">LoopMorphisms</a> <a id="25479" class="Keyword">public</a>
<a id="25486" class="Keyword">open</a> <a id="25491" href="Algebra.Morphism.Structures.html#23836" class="Module">KleeneAlgebraMorphisms</a> <a id="25514" class="Keyword">public</a>
</pre></body></html>

==> anc/Algebra.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">import</a> <a id="305" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">MorphismDefinitions</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Algebra.html" class="Module">Algebra</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Algebra.Properties.Group.html" class="Module">Algebra.Properties.Group</a> <a id="409" class="Symbol">as</a> <a id="412" class="Module">GroupP</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Function.Base.html" class="Module">Function.Base</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Level.html" class="Module">Level</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="506" class="Symbol">;</a> <a id="508" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">EqR</a>

<a id="571" class="Keyword">private</a>
  <a id="581" class="Keyword">variable</a>
    <a id="594" href="Algebra.Morphism.html#594" class="Generalizable">a</a> <a id="596" href="Algebra.Morphism.html#596" class="Generalizable">b</a> <a id="598" href="Algebra.Morphism.html#598" class="Generalizable">ℓ₁</a> <a id="601" href="Algebra.Morphism.html#601" class="Generalizable">ℓ₂</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="616" href="Algebra.Morphism.html#616" class="Generalizable">A</a> <a id="618" class="Symbol">:</a> <a id="620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="624" href="Algebra.Morphism.html#594" class="Generalizable">a</a>
    <a id="630" href="Algebra.Morphism.html#630" class="Generalizable">B</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Algebra.Morphism.html#596" class="Generalizable">b</a>

<a id="641" class="Comment">------------------------------------------------------------------------</a>
<a id="714" class="Comment">-- Re-export</a>

<a id="728" class="Keyword">module</a> <a id="Definitions"></a><a id="735" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="747" class="Symbol">{</a><a id="748" href="Algebra.Morphism.html#748" class="Bound">a</a> <a id="750" href="Algebra.Morphism.html#750" class="Bound">b</a> <a id="752" href="Algebra.Morphism.html#752" class="Bound">ℓ₁</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">(</a><a id="757" href="Algebra.Morphism.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="765" href="Algebra.Morphism.html#748" class="Bound">a</a><a id="766" class="Symbol">)</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Morphism.html#769" class="Bound">B</a> <a id="771" class="Symbol">:</a> <a id="773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="777" href="Algebra.Morphism.html#750" class="Bound">b</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">(</a><a id="781" href="Algebra.Morphism.html#781" class="Bound Operator">_≈_</a> <a id="785" class="Symbol">:</a> <a id="787" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="791" href="Algebra.Morphism.html#769" class="Bound">B</a> <a id="793" href="Algebra.Morphism.html#752" class="Bound">ℓ₁</a><a id="795" class="Symbol">)</a> <a id="797" class="Keyword">where</a>
  <a id="805" class="Keyword">open</a> <a id="810" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="830" href="Algebra.Morphism.html#757" class="Bound">A</a> <a id="832" href="Algebra.Morphism.html#769" class="Bound">B</a> <a id="834" href="Algebra.Morphism.html#781" class="Bound Operator">_≈_</a> <a id="838" class="Keyword">public</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="886" class="Keyword">public</a>


<a id="895" class="Comment">------------------------------------------------------------------------</a>
<a id="968" class="Comment">-- DEPRECATED</a>
<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Please use the new definitions re-exported from</a>
<a id="1106" class="Comment">-- `Algebra.Morphism.Structures` as continuing support for the below is</a>
<a id="1178" class="Comment">-- no guaranteed.</a>

<a id="1197" class="Comment">-- Version 1.5</a>

<a id="1213" class="Keyword">module</a> <a id="1220" href="Algebra.Morphism.html#1220" class="Module">_</a> <a id="1222" class="Symbol">{</a><a id="1223" href="Algebra.Morphism.html#1223" class="Bound">c₁</a> <a id="1226" href="Algebra.Morphism.html#1226" class="Bound">ℓ₁</a> <a id="1229" href="Algebra.Morphism.html#1229" class="Bound">c₂</a> <a id="1232" href="Algebra.Morphism.html#1232" class="Bound">ℓ₂</a><a id="1234" class="Symbol">}</a>
         <a id="1245" class="Symbol">(</a><a id="1246" href="Algebra.Morphism.html#1246" class="Bound">From</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="1263" href="Algebra.Morphism.html#1223" class="Bound">c₁</a> <a id="1266" href="Algebra.Morphism.html#1226" class="Bound">ℓ₁</a><a id="1268" class="Symbol">)</a>
         <a id="1279" class="Symbol">(</a><a id="1280" href="Algebra.Morphism.html#1280" class="Bound">To</a>   <a id="1285" class="Symbol">:</a> <a id="1287" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="1297" href="Algebra.Morphism.html#1229" class="Bound">c₂</a> <a id="1300" href="Algebra.Morphism.html#1232" class="Bound">ℓ₂</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Keyword">where</a>

  <a id="1313" class="Keyword">private</a>
    <a id="1325" class="Keyword">module</a> <a id="1332" href="Algebra.Morphism.html#1332" class="Module">F</a> <a id="1334" class="Symbol">=</a> <a id="1336" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="1346" href="Algebra.Morphism.html#1246" class="Bound">From</a>
    <a id="1355" class="Keyword">module</a> <a id="1362" href="Algebra.Morphism.html#1362" class="Module">T</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="1376" href="Algebra.Morphism.html#1280" class="Bound">To</a>
  <a id="1381" class="Keyword">open</a> <a id="1386" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="1398" href="Algebra.Bundles.html#4221" class="Function">F.Carrier</a> <a id="1408" href="Algebra.Bundles.html#4221" class="Field">T.Carrier</a> <a id="1418" href="Algebra.Bundles.html#4245" class="Field Operator">T._≈_</a>

  <a id="1427" class="Keyword">record</a> <a id="1434" href="Algebra.Morphism.html#1434" class="Record">IsSemigroupMorphism</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Algebra.Morphism.html#1455" class="Bound Operator">⟦_⟧</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">:</a>
         <a id="1482" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Algebra.Morphism.html#1223" class="Bound">c₁</a> <a id="1490" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1492" href="Algebra.Morphism.html#1226" class="Bound">ℓ₁</a> <a id="1495" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1497" href="Algebra.Morphism.html#1229" class="Bound">c₂</a> <a id="1500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1502" href="Algebra.Morphism.html#1232" class="Bound">ℓ₂</a><a id="1504" class="Symbol">)</a> <a id="1506" class="Keyword">where</a>
    <a id="1516" class="Keyword">field</a>
      <a id="1528" href="Algebra.Morphism.html#1528" class="Field">⟦⟧-cong</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Algebra.Morphism.html#1455" class="Bound Operator">⟦_⟧</a> <a id="1542" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1552" href="Algebra.Bundles.html#4245" class="Function Operator">F._≈_</a> <a id="1558" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1560" href="Algebra.Bundles.html#4245" class="Field Operator">T._≈_</a>
      <a id="1572" href="Algebra.Morphism.html#1572" class="Field">∙-homo</a>  <a id="1580" class="Symbol">:</a> <a id="1582" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="1595" href="Algebra.Morphism.html#1455" class="Bound Operator">⟦_⟧</a> <a id="1599" href="Algebra.Bundles.html#4277" class="Function Operator">F._∙_</a> <a id="1605" href="Algebra.Bundles.html#4277" class="Field Operator">T._∙_</a>

  <a id="1614" href="Algebra.Morphism.html#1614" class="Function">IsSemigroupMorphism-syntax</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Algebra.Morphism.html#1434" class="Record">IsSemigroupMorphism</a>
  <a id="1665" class="Keyword">syntax</a> <a id="1672" href="Algebra.Morphism.html#1614" class="Function">IsSemigroupMorphism-syntax</a> <a id="1699" class="Bound">From</a> <a id="1704" class="Bound">To</a> <a id="1707" class="Bound">F</a> <a id="1709" class="Symbol">=</a> <a id="1711" class="Bound">F</a> <a id="1713" class="Function">Is</a> <a id="1716" class="Bound">From</a> <a id="1721" class="Function">-Semigroup⟶</a> <a id="1733" class="Bound">To</a>

<a id="1737" class="Keyword">module</a> <a id="1744" href="Algebra.Morphism.html#1744" class="Module">_</a> <a id="1746" class="Symbol">{</a><a id="1747" href="Algebra.Morphism.html#1747" class="Bound">c₁</a> <a id="1750" href="Algebra.Morphism.html#1750" class="Bound">ℓ₁</a> <a id="1753" href="Algebra.Morphism.html#1753" class="Bound">c₂</a> <a id="1756" href="Algebra.Morphism.html#1756" class="Bound">ℓ₂</a><a id="1758" class="Symbol">}</a>
         <a id="1769" class="Symbol">(</a><a id="1770" href="Algebra.Morphism.html#1770" class="Bound">From</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="1784" href="Algebra.Morphism.html#1747" class="Bound">c₁</a> <a id="1787" href="Algebra.Morphism.html#1750" class="Bound">ℓ₁</a><a id="1789" class="Symbol">)</a>
         <a id="1800" class="Symbol">(</a><a id="1801" href="Algebra.Morphism.html#1801" class="Bound">To</a>   <a id="1806" class="Symbol">:</a> <a id="1808" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="1815" href="Algebra.Morphism.html#1753" class="Bound">c₂</a> <a id="1818" href="Algebra.Morphism.html#1756" class="Bound">ℓ₂</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Keyword">where</a>

  <a id="1831" class="Keyword">private</a>
    <a id="1843" class="Keyword">module</a> <a id="1850" href="Algebra.Morphism.html#1850" class="Module">F</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="1861" href="Algebra.Morphism.html#1770" class="Bound">From</a>
    <a id="1870" class="Keyword">module</a> <a id="1877" href="Algebra.Morphism.html#1877" class="Module">T</a> <a id="1879" class="Symbol">=</a> <a id="1881" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="1888" href="Algebra.Morphism.html#1801" class="Bound">To</a>
  <a id="1893" class="Keyword">open</a> <a id="1898" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="1910" href="Algebra.Bundles.html#6130" class="Function">F.Carrier</a> <a id="1920" href="Algebra.Bundles.html#6130" class="Field">T.Carrier</a> <a id="1930" href="Algebra.Bundles.html#6151" class="Field Operator">T._≈_</a>

  <a id="1939" class="Keyword">record</a> <a id="1946" href="Algebra.Morphism.html#1946" class="Record">IsMonoidMorphism</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Algebra.Morphism.html#1964" class="Bound Operator">⟦_⟧</a> <a id="1968" class="Symbol">:</a> <a id="1970" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">:</a>
         <a id="1991" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1995" class="Symbol">(</a><a id="1996" href="Algebra.Morphism.html#1747" class="Bound">c₁</a> <a id="1999" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2001" href="Algebra.Morphism.html#1750" class="Bound">ℓ₁</a> <a id="2004" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2006" href="Algebra.Morphism.html#1753" class="Bound">c₂</a> <a id="2009" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2011" href="Algebra.Morphism.html#1756" class="Bound">ℓ₂</a><a id="2013" class="Symbol">)</a> <a id="2015" class="Keyword">where</a>
    <a id="2025" class="Keyword">field</a>
      <a id="2037" href="Algebra.Morphism.html#2037" class="Field">sm-homo</a> <a id="2045" class="Symbol">:</a> <a id="2047" href="Algebra.Morphism.html#1434" class="Record">IsSemigroupMorphism</a> <a id="2067" href="Algebra.Bundles.html#6296" class="Function">F.semigroup</a> <a id="2079" href="Algebra.Bundles.html#6296" class="Function">T.semigroup</a> <a id="2091" href="Algebra.Morphism.html#1964" class="Bound Operator">⟦_⟧</a>
      <a id="2101" href="Algebra.Morphism.html#2101" class="Field">ε-homo</a>  <a id="2109" class="Symbol">:</a> <a id="2111" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2124" href="Algebra.Morphism.html#1964" class="Bound Operator">⟦_⟧</a> <a id="2128" href="Algebra.Bundles.html#6207" class="Function">F.ε</a> <a id="2132" href="Algebra.Bundles.html#6207" class="Field">T.ε</a>

    <a id="2141" class="Keyword">open</a> <a id="2146" href="Algebra.Morphism.html#1434" class="Module">IsSemigroupMorphism</a> <a id="2166" href="Algebra.Morphism.html#2037" class="Field">sm-homo</a> <a id="2174" class="Keyword">public</a>

  <a id="2184" href="Algebra.Morphism.html#2184" class="Function">IsMonoidMorphism-syntax</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Algebra.Morphism.html#1946" class="Record">IsMonoidMorphism</a>
  <a id="2229" class="Keyword">syntax</a> <a id="2236" href="Algebra.Morphism.html#2184" class="Function">IsMonoidMorphism-syntax</a> <a id="2260" class="Bound">From</a> <a id="2265" class="Bound">To</a> <a id="2268" class="Bound">F</a> <a id="2270" class="Symbol">=</a> <a id="2272" class="Bound">F</a> <a id="2274" class="Function">Is</a> <a id="2277" class="Bound">From</a> <a id="2282" class="Function">-Monoid⟶</a> <a id="2291" class="Bound">To</a>

<a id="2295" class="Keyword">module</a> <a id="2302" href="Algebra.Morphism.html#2302" class="Module">_</a> <a id="2304" class="Symbol">{</a><a id="2305" href="Algebra.Morphism.html#2305" class="Bound">c₁</a> <a id="2308" href="Algebra.Morphism.html#2308" class="Bound">ℓ₁</a> <a id="2311" href="Algebra.Morphism.html#2311" class="Bound">c₂</a> <a id="2314" href="Algebra.Morphism.html#2314" class="Bound">ℓ₂</a><a id="2316" class="Symbol">}</a>
         <a id="2327" class="Symbol">(</a><a id="2328" href="Algebra.Morphism.html#2328" class="Bound">From</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="2353" href="Algebra.Morphism.html#2305" class="Bound">c₁</a> <a id="2356" href="Algebra.Morphism.html#2308" class="Bound">ℓ₁</a><a id="2358" class="Symbol">)</a>
         <a id="2369" class="Symbol">(</a><a id="2370" href="Algebra.Morphism.html#2370" class="Bound">To</a>   <a id="2375" class="Symbol">:</a> <a id="2377" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="2395" href="Algebra.Morphism.html#2311" class="Bound">c₂</a> <a id="2398" href="Algebra.Morphism.html#2314" class="Bound">ℓ₂</a><a id="2400" class="Symbol">)</a> <a id="2402" class="Keyword">where</a>

  <a id="2411" class="Keyword">private</a>
    <a id="2423" class="Keyword">module</a> <a id="2430" href="Algebra.Morphism.html#2430" class="Module">F</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="2452" href="Algebra.Morphism.html#2328" class="Bound">From</a>
    <a id="2461" class="Keyword">module</a> <a id="2468" href="Algebra.Morphism.html#2468" class="Module">T</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Algebra.Bundles.html#6622" class="Module">CommutativeMonoid</a> <a id="2490" href="Algebra.Morphism.html#2370" class="Bound">To</a>
  <a id="2495" class="Keyword">open</a> <a id="2500" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="2512" href="Algebra.Bundles.html#6712" class="Function">F.Carrier</a> <a id="2522" href="Algebra.Bundles.html#6712" class="Field">T.Carrier</a> <a id="2532" href="Algebra.Bundles.html#6744" class="Field Operator">T._≈_</a>

  <a id="2541" class="Keyword">record</a> <a id="2548" href="Algebra.Morphism.html#2548" class="Record">IsCommutativeMonoidMorphism</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Algebra.Morphism.html#2577" class="Bound Operator">⟦_⟧</a> <a id="2581" class="Symbol">:</a> <a id="2583" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">:</a>
         <a id="2604" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Algebra.Morphism.html#2305" class="Bound">c₁</a> <a id="2612" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2614" href="Algebra.Morphism.html#2308" class="Bound">ℓ₁</a> <a id="2617" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2619" href="Algebra.Morphism.html#2311" class="Bound">c₂</a> <a id="2622" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2624" href="Algebra.Morphism.html#2314" class="Bound">ℓ₂</a><a id="2626" class="Symbol">)</a> <a id="2628" class="Keyword">where</a>
    <a id="2638" class="Keyword">field</a>
      <a id="2650" href="Algebra.Morphism.html#2650" class="Field">mn-homo</a> <a id="2658" class="Symbol">:</a> <a id="2660" href="Algebra.Morphism.html#1946" class="Record">IsMonoidMorphism</a> <a id="2677" href="Algebra.Bundles.html#6966" class="Function">F.monoid</a> <a id="2686" href="Algebra.Bundles.html#6966" class="Function">T.monoid</a> <a id="2695" href="Algebra.Morphism.html#2577" class="Bound Operator">⟦_⟧</a>

    <a id="2704" class="Keyword">open</a> <a id="2709" href="Algebra.Morphism.html#1946" class="Module">IsMonoidMorphism</a> <a id="2726" href="Algebra.Morphism.html#2650" class="Field">mn-homo</a> <a id="2734" class="Keyword">public</a>

  <a id="2744" href="Algebra.Morphism.html#2744" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Algebra.Morphism.html#2548" class="Record">IsCommutativeMonoidMorphism</a>
  <a id="2811" class="Keyword">syntax</a> <a id="2818" href="Algebra.Morphism.html#2744" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2853" class="Bound">From</a> <a id="2858" class="Bound">To</a> <a id="2861" class="Bound">F</a> <a id="2863" class="Symbol">=</a> <a id="2865" class="Bound">F</a> <a id="2867" class="Function">Is</a> <a id="2870" class="Bound">From</a> <a id="2875" class="Function">-CommutativeMonoid⟶</a> <a id="2895" class="Bound">To</a>

<a id="2899" class="Keyword">module</a> <a id="2906" href="Algebra.Morphism.html#2906" class="Module">_</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Algebra.Morphism.html#2909" class="Bound">c₁</a> <a id="2912" href="Algebra.Morphism.html#2912" class="Bound">ℓ₁</a> <a id="2915" href="Algebra.Morphism.html#2915" class="Bound">c₂</a> <a id="2918" href="Algebra.Morphism.html#2918" class="Bound">ℓ₂</a><a id="2920" class="Symbol">}</a>
         <a id="2931" class="Symbol">(</a><a id="2932" href="Algebra.Morphism.html#2932" class="Bound">From</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="2967" href="Algebra.Morphism.html#2909" class="Bound">c₁</a> <a id="2970" href="Algebra.Morphism.html#2912" class="Bound">ℓ₁</a><a id="2972" class="Symbol">)</a>
         <a id="2983" class="Symbol">(</a><a id="2984" href="Algebra.Morphism.html#2984" class="Bound">To</a>   <a id="2989" class="Symbol">:</a> <a id="2991" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="3019" href="Algebra.Morphism.html#2915" class="Bound">c₂</a> <a id="3022" href="Algebra.Morphism.html#2918" class="Bound">ℓ₂</a><a id="3024" class="Symbol">)</a> <a id="3026" class="Keyword">where</a>

  <a id="3035" class="Keyword">private</a>
    <a id="3047" class="Keyword">module</a> <a id="3054" href="Algebra.Morphism.html#3054" class="Module">F</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Algebra.Bundles.html#7355" class="Module">IdempotentCommutativeMonoid</a> <a id="3086" href="Algebra.Morphism.html#2932" class="Bound">From</a>
    <a id="3095" class="Keyword">module</a> <a id="3102" href="Algebra.Morphism.html#3102" class="Module">T</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Algebra.Bundles.html#7355" class="Module">IdempotentCommutativeMonoid</a> <a id="3134" href="Algebra.Morphism.html#2984" class="Bound">To</a>
  <a id="3139" class="Keyword">open</a> <a id="3144" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="3156" href="Algebra.Bundles.html#7455" class="Function">F.Carrier</a> <a id="3166" href="Algebra.Bundles.html#7455" class="Field">T.Carrier</a> <a id="3176" href="Algebra.Bundles.html#7497" class="Field Operator">T._≈_</a>

  <a id="3185" class="Keyword">record</a> <a id="3192" href="Algebra.Morphism.html#3192" class="Record">IsIdempotentCommutativeMonoidMorphism</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Algebra.Morphism.html#3231" class="Bound Operator">⟦_⟧</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">:</a>
         <a id="3258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Algebra.Morphism.html#2909" class="Bound">c₁</a> <a id="3266" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3268" href="Algebra.Morphism.html#2912" class="Bound">ℓ₁</a> <a id="3271" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3273" href="Algebra.Morphism.html#2915" class="Bound">c₂</a> <a id="3276" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3278" href="Algebra.Morphism.html#2918" class="Bound">ℓ₂</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Keyword">where</a>
    <a id="3292" class="Keyword">field</a>
      <a id="3304" href="Algebra.Morphism.html#3304" class="Field">mn-homo</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Algebra.Morphism.html#1946" class="Record">IsMonoidMorphism</a> <a id="3331" href="Algebra.Bundles.html#6966" class="Function">F.monoid</a> <a id="3340" href="Algebra.Bundles.html#6966" class="Function">T.monoid</a> <a id="3349" href="Algebra.Morphism.html#3231" class="Bound Operator">⟦_⟧</a>

    <a id="3358" class="Keyword">open</a> <a id="3363" href="Algebra.Morphism.html#1946" class="Module">IsMonoidMorphism</a> <a id="3380" href="Algebra.Morphism.html#3304" class="Field">mn-homo</a> <a id="3388" class="Keyword">public</a>

    <a id="3400" href="Algebra.Morphism.html#3400" class="Function">isCommutativeMonoidMorphism</a> <a id="3428" class="Symbol">:</a>
      <a id="3436" href="Algebra.Morphism.html#2548" class="Record">IsCommutativeMonoidMorphism</a> <a id="3464" href="Algebra.Bundles.html#7789" class="Function">F.commutativeMonoid</a> <a id="3484" href="Algebra.Bundles.html#7789" class="Function">T.commutativeMonoid</a> <a id="3504" href="Algebra.Morphism.html#3231" class="Bound Operator">⟦_⟧</a>
    <a id="3512" href="Algebra.Morphism.html#3400" class="Function">isCommutativeMonoidMorphism</a> <a id="3540" class="Symbol">=</a> <a id="3542" class="Keyword">record</a> <a id="3549" class="Symbol">{</a> <a id="3551" href="Algebra.Morphism.html#2650" class="Field">mn-homo</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Algebra.Morphism.html#3304" class="Field">mn-homo</a> <a id="3569" class="Symbol">}</a>

  <a id="3574" href="Algebra.Morphism.html#3574" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3619" class="Symbol">=</a> <a id="3621" href="Algebra.Morphism.html#3192" class="Record">IsIdempotentCommutativeMonoidMorphism</a>
  <a id="3661" class="Keyword">syntax</a> <a id="3668" href="Algebra.Morphism.html#3574" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3713" class="Bound">From</a> <a id="3718" class="Bound">To</a> <a id="3721" class="Bound">F</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Bound">F</a> <a id="3727" class="Function">Is</a> <a id="3730" class="Bound">From</a> <a id="3735" class="Function">-IdempotentCommutativeMonoid⟶</a> <a id="3765" class="Bound">To</a>

<a id="3769" class="Keyword">module</a> <a id="3776" href="Algebra.Morphism.html#3776" class="Module">_</a> <a id="3778" class="Symbol">{</a><a id="3779" href="Algebra.Morphism.html#3779" class="Bound">c₁</a> <a id="3782" href="Algebra.Morphism.html#3782" class="Bound">ℓ₁</a> <a id="3785" href="Algebra.Morphism.html#3785" class="Bound">c₂</a> <a id="3788" href="Algebra.Morphism.html#3788" class="Bound">ℓ₂</a><a id="3790" class="Symbol">}</a>
         <a id="3801" class="Symbol">(</a><a id="3802" href="Algebra.Morphism.html#3802" class="Bound">From</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="Algebra.Bundles.html#9767" class="Record">Group</a> <a id="3815" href="Algebra.Morphism.html#3779" class="Bound">c₁</a> <a id="3818" href="Algebra.Morphism.html#3782" class="Bound">ℓ₁</a><a id="3820" class="Symbol">)</a>
         <a id="3831" class="Symbol">(</a><a id="3832" href="Algebra.Morphism.html#3832" class="Bound">To</a>   <a id="3837" class="Symbol">:</a> <a id="3839" href="Algebra.Bundles.html#9767" class="Record">Group</a> <a id="3845" href="Algebra.Morphism.html#3785" class="Bound">c₂</a> <a id="3848" href="Algebra.Morphism.html#3788" class="Bound">ℓ₂</a><a id="3850" class="Symbol">)</a> <a id="3852" class="Keyword">where</a>

  <a id="3861" class="Keyword">private</a>
    <a id="3873" class="Keyword">module</a> <a id="3880" href="Algebra.Morphism.html#3880" class="Module">F</a> <a id="3882" class="Symbol">=</a> <a id="3884" href="Algebra.Bundles.html#9767" class="Module">Group</a> <a id="3890" href="Algebra.Morphism.html#3802" class="Bound">From</a>
    <a id="3899" class="Keyword">module</a> <a id="3906" href="Algebra.Morphism.html#3906" class="Module">T</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Algebra.Bundles.html#9767" class="Module">Group</a> <a id="3916" href="Algebra.Morphism.html#3832" class="Bound">To</a>
  <a id="3921" class="Keyword">open</a> <a id="3926" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="3938" href="Algebra.Bundles.html#9860" class="Function">F.Carrier</a> <a id="3948" href="Algebra.Bundles.html#9860" class="Field">T.Carrier</a> <a id="3958" href="Algebra.Bundles.html#9880" class="Field Operator">T._≈_</a>

  <a id="3967" class="Keyword">record</a> <a id="3974" href="Algebra.Morphism.html#3974" class="Record">IsGroupMorphism</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦_⟧</a> <a id="3995" class="Symbol">:</a> <a id="3997" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">:</a>
         <a id="4018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4022" class="Symbol">(</a><a id="4023" href="Algebra.Morphism.html#3779" class="Bound">c₁</a> <a id="4026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4028" href="Algebra.Morphism.html#3782" class="Bound">ℓ₁</a> <a id="4031" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4033" href="Algebra.Morphism.html#3785" class="Bound">c₂</a> <a id="4036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4038" href="Algebra.Morphism.html#3788" class="Bound">ℓ₂</a><a id="4040" class="Symbol">)</a> <a id="4042" class="Keyword">where</a>
    <a id="4052" class="Keyword">field</a>
      <a id="4064" href="Algebra.Morphism.html#4064" class="Field">mn-homo</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Algebra.Morphism.html#1946" class="Record">IsMonoidMorphism</a> <a id="4091" href="Algebra.Bundles.html#10137" class="Function">F.monoid</a> <a id="4100" href="Algebra.Bundles.html#10137" class="Function">T.monoid</a> <a id="4109" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦_⟧</a>

    <a id="4118" class="Keyword">open</a> <a id="4123" href="Algebra.Morphism.html#1946" class="Module">IsMonoidMorphism</a> <a id="4140" href="Algebra.Morphism.html#4064" class="Field">mn-homo</a> <a id="4148" class="Keyword">public</a>

    <a id="4160" href="Algebra.Morphism.html#4160" class="Function">⁻¹-homo</a> <a id="4168" class="Symbol">:</a> <a id="4170" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="4183" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦_⟧</a> <a id="4187" href="Algebra.Bundles.html#9956" class="Function Operator">F._⁻¹</a> <a id="4193" href="Algebra.Bundles.html#9956" class="Field Operator">T._⁻¹</a>
    <a id="4203" href="Algebra.Morphism.html#4160" class="Function">⁻¹-homo</a> <a id="4211" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4213" class="Symbol">=</a> <a id="4215" class="Keyword">let</a> <a id="4219" class="Keyword">open</a> <a id="4224" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqR</a> <a id="4228" href="Algebra.Structures.html#1390" class="Function">T.setoid</a> <a id="4237" class="Keyword">in</a> <a id="4240" href="Algebra.Structures.html#6570" class="Function">T.uniqueˡ-⁻¹</a> <a id="4253" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4255" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4257" href="Algebra.Bundles.html#9956" class="Function Operator">F.⁻¹</a> <a id="4262" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a> <a id="4264" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4266" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4268" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a> <a id="4270" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4272" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4284" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4286" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4288" href="Algebra.Bundles.html#9956" class="Function Operator">F.⁻¹</a> <a id="4293" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a> <a id="4295" href="Algebra.Bundles.html#9908" class="Field Operator">T.∙</a> <a id="4299" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4301" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4303" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a> <a id="4305" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4308" href="Relation.Binary.Structures.html#1622" class="Function">T.sym</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Algebra.Morphism.html#1572" class="Function">∙-homo</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4325" href="Algebra.Bundles.html#9956" class="Function Operator">F.⁻¹</a><a id="4329" class="Symbol">)</a> <a id="4331" href="Algebra.Morphism.html#4211" class="Bound">x</a><a id="4332" class="Symbol">)</a> <a id="4334" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4342" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4344" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4346" href="Algebra.Bundles.html#9956" class="Function Operator">F.⁻¹</a> <a id="4351" href="Algebra.Bundles.html#9908" class="Function Operator">F.∙</a> <a id="4355" href="Algebra.Morphism.html#4211" class="Bound">x</a> <a id="4357" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a>     <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4366" href="Algebra.Morphism.html#1528" class="Function">⟦⟧-cong</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.html#6443" class="Function">F.inverseˡ</a> <a id="4386" href="Algebra.Morphism.html#4211" class="Bound">x</a><a id="4387" class="Symbol">)</a> <a id="4389" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4397" href="Algebra.Morphism.html#3991" class="Bound Operator">⟦</a> <a id="4399" href="Algebra.Bundles.html#9934" class="Function">F.ε</a> <a id="4403" href="Algebra.Morphism.html#3991" class="Bound Operator">⟧</a>              <a id="4418" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4421" href="Algebra.Morphism.html#2101" class="Function">ε-homo</a> <a id="4428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4436" href="Algebra.Bundles.html#9934" class="Field">T.ε</a> <a id="4440" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4445" href="Algebra.Morphism.html#4445" class="Function">IsGroupMorphism-syntax</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="Algebra.Morphism.html#3974" class="Record">IsGroupMorphism</a>
  <a id="4488" class="Keyword">syntax</a> <a id="4495" href="Algebra.Morphism.html#4445" class="Function">IsGroupMorphism-syntax</a> <a id="4518" class="Bound">From</a> <a id="4523" class="Bound">To</a> <a id="4526" class="Bound">F</a> <a id="4528" class="Symbol">=</a> <a id="4530" class="Bound">F</a> <a id="4532" class="Function">Is</a> <a id="4535" class="Bound">From</a> <a id="4540" class="Function">-Group⟶</a> <a id="4548" class="Bound">To</a>

<a id="4552" class="Keyword">module</a> <a id="4559" href="Algebra.Morphism.html#4559" class="Module">_</a> <a id="4561" class="Symbol">{</a><a id="4562" href="Algebra.Morphism.html#4562" class="Bound">c₁</a> <a id="4565" href="Algebra.Morphism.html#4565" class="Bound">ℓ₁</a> <a id="4568" href="Algebra.Morphism.html#4568" class="Bound">c₂</a> <a id="4571" href="Algebra.Morphism.html#4571" class="Bound">ℓ₂</a><a id="4573" class="Symbol">}</a>
         <a id="4584" class="Symbol">(</a><a id="4585" href="Algebra.Morphism.html#4585" class="Bound">From</a> <a id="4590" class="Symbol">:</a> <a id="4592" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="4605" href="Algebra.Morphism.html#4562" class="Bound">c₁</a> <a id="4608" href="Algebra.Morphism.html#4565" class="Bound">ℓ₁</a><a id="4610" class="Symbol">)</a>
         <a id="4621" class="Symbol">(</a><a id="4622" href="Algebra.Morphism.html#4622" class="Bound">To</a>   <a id="4627" class="Symbol">:</a> <a id="4629" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="4642" href="Algebra.Morphism.html#4568" class="Bound">c₂</a> <a id="4645" href="Algebra.Morphism.html#4571" class="Bound">ℓ₂</a><a id="4647" class="Symbol">)</a> <a id="4649" class="Keyword">where</a>

  <a id="4658" class="Keyword">private</a>
    <a id="4670" class="Keyword">module</a> <a id="4677" href="Algebra.Morphism.html#4677" class="Module">F</a> <a id="4679" class="Symbol">=</a> <a id="4681" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="4694" href="Algebra.Morphism.html#4585" class="Bound">From</a>
    <a id="4703" class="Keyword">module</a> <a id="4710" href="Algebra.Morphism.html#4710" class="Module">T</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="4727" href="Algebra.Morphism.html#4622" class="Bound">To</a>
  <a id="4732" class="Keyword">open</a> <a id="4737" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="4749" href="Algebra.Bundles.html#10670" class="Function">F.Carrier</a> <a id="4759" href="Algebra.Bundles.html#10670" class="Field">T.Carrier</a> <a id="4769" href="Algebra.Bundles.html#10697" class="Field Operator">T._≈_</a>

  <a id="4778" class="Keyword">record</a> <a id="4785" href="Algebra.Morphism.html#4785" class="Record">IsAbelianGroupMorphism</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Algebra.Morphism.html#4809" class="Bound Operator">⟦_⟧</a> <a id="4813" class="Symbol">:</a> <a id="4815" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="4823" class="Symbol">)</a> <a id="4825" class="Symbol">:</a>
         <a id="4836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Algebra.Morphism.html#4562" class="Bound">c₁</a> <a id="4844" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4846" href="Algebra.Morphism.html#4565" class="Bound">ℓ₁</a> <a id="4849" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4851" href="Algebra.Morphism.html#4568" class="Bound">c₂</a> <a id="4854" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4856" href="Algebra.Morphism.html#4571" class="Bound">ℓ₂</a><a id="4858" class="Symbol">)</a> <a id="4860" class="Keyword">where</a>
    <a id="4870" class="Keyword">field</a>
      <a id="4882" href="Algebra.Morphism.html#4882" class="Field">gp-homo</a> <a id="4890" class="Symbol">:</a> <a id="4892" href="Algebra.Morphism.html#3974" class="Record">IsGroupMorphism</a> <a id="4908" href="Algebra.Bundles.html#10921" class="Function">F.group</a> <a id="4916" href="Algebra.Bundles.html#10921" class="Function">T.group</a> <a id="4924" href="Algebra.Morphism.html#4809" class="Bound Operator">⟦_⟧</a>

    <a id="4933" class="Keyword">open</a> <a id="4938" href="Algebra.Morphism.html#3974" class="Module">IsGroupMorphism</a> <a id="4954" href="Algebra.Morphism.html#4882" class="Field">gp-homo</a> <a id="4962" class="Keyword">public</a>

  <a id="4972" href="Algebra.Morphism.html#4972" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="5002" class="Symbol">=</a> <a id="5004" href="Algebra.Morphism.html#4785" class="Record">IsAbelianGroupMorphism</a>
  <a id="5029" class="Keyword">syntax</a> <a id="5036" href="Algebra.Morphism.html#4972" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="5066" class="Bound">From</a> <a id="5071" class="Bound">To</a> <a id="5074" class="Bound">F</a> <a id="5076" class="Symbol">=</a> <a id="5078" class="Bound">F</a> <a id="5080" class="Function">Is</a> <a id="5083" class="Bound">From</a> <a id="5088" class="Function">-AbelianGroup⟶</a> <a id="5103" class="Bound">To</a>

<a id="5107" class="Keyword">module</a> <a id="5114" href="Algebra.Morphism.html#5114" class="Module">_</a> <a id="5116" class="Symbol">{</a><a id="5117" href="Algebra.Morphism.html#5117" class="Bound">c₁</a> <a id="5120" href="Algebra.Morphism.html#5120" class="Bound">ℓ₁</a> <a id="5123" href="Algebra.Morphism.html#5123" class="Bound">c₂</a> <a id="5126" href="Algebra.Morphism.html#5126" class="Bound">ℓ₂</a><a id="5128" class="Symbol">}</a>
         <a id="5139" class="Symbol">(</a><a id="5140" href="Algebra.Morphism.html#5140" class="Bound">From</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Algebra.Bundles.html#25949" class="Record">Ring</a> <a id="5152" href="Algebra.Morphism.html#5117" class="Bound">c₁</a> <a id="5155" href="Algebra.Morphism.html#5120" class="Bound">ℓ₁</a><a id="5157" class="Symbol">)</a>
         <a id="5168" class="Symbol">(</a><a id="5169" href="Algebra.Morphism.html#5169" class="Bound">To</a>   <a id="5174" class="Symbol">:</a> <a id="5176" href="Algebra.Bundles.html#25949" class="Record">Ring</a> <a id="5181" href="Algebra.Morphism.html#5123" class="Bound">c₂</a> <a id="5184" href="Algebra.Morphism.html#5126" class="Bound">ℓ₂</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Keyword">where</a>

  <a id="5197" class="Keyword">private</a>
    <a id="5209" class="Keyword">module</a> <a id="5216" href="Algebra.Morphism.html#5216" class="Module">F</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Algebra.Bundles.html#25949" class="Module">Ring</a> <a id="5225" href="Algebra.Morphism.html#5140" class="Bound">From</a>
    <a id="5234" class="Keyword">module</a> <a id="5241" href="Algebra.Morphism.html#5241" class="Module">T</a> <a id="5243" class="Symbol">=</a> <a id="5245" href="Algebra.Bundles.html#25949" class="Module">Ring</a> <a id="5250" href="Algebra.Morphism.html#5169" class="Bound">To</a>
  <a id="5255" class="Keyword">open</a> <a id="5260" href="Algebra.Morphism.html#735" class="Module">Definitions</a> <a id="5272" href="Algebra.Bundles.html#26055" class="Function">F.Carrier</a> <a id="5282" href="Algebra.Bundles.html#26055" class="Field">T.Carrier</a> <a id="5292" href="Algebra.Bundles.html#26075" class="Field Operator">T._≈_</a>

  <a id="5301" class="Keyword">record</a> <a id="5308" href="Algebra.Morphism.html#5308" class="Record">IsRingMorphism</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Algebra.Morphism.html#5324" class="Bound Operator">⟦_⟧</a> <a id="5328" class="Symbol">:</a> <a id="5330" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">:</a>
         <a id="5351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Algebra.Morphism.html#5117" class="Bound">c₁</a> <a id="5359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5361" href="Algebra.Morphism.html#5120" class="Bound">ℓ₁</a> <a id="5364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5366" href="Algebra.Morphism.html#5123" class="Bound">c₂</a> <a id="5369" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5371" href="Algebra.Morphism.html#5126" class="Bound">ℓ₂</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Keyword">where</a>
    <a id="5385" class="Keyword">field</a>
      <a id="5397" href="Algebra.Morphism.html#5397" class="Field">+-abgp-homo</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="Algebra.Morphism.html#5324" class="Bound Operator">⟦_⟧</a> <a id="5415" href="Algebra.Morphism.html#4972" class="Function">Is</a> <a id="5418" href="Algebra.Bundles.html#26295" class="Function">F.+-abelianGroup</a> <a id="5435" href="Algebra.Morphism.html#4972" class="Function">-AbelianGroup⟶</a> <a id="5450" href="Algebra.Bundles.html#26295" class="Function">T.+-abelianGroup</a>
      <a id="5473" href="Algebra.Morphism.html#5473" class="Field">*-mn-homo</a>   <a id="5485" class="Symbol">:</a> <a id="5487" href="Algebra.Morphism.html#5324" class="Bound Operator">⟦_⟧</a> <a id="5491" href="Algebra.Morphism.html#2184" class="Function">Is</a> <a id="5494" href="Algebra.Bundles.html#16091" class="Function">F.*-monoid</a> <a id="5505" href="Algebra.Morphism.html#2184" class="Function">-Monoid⟶</a> <a id="5514" href="Algebra.Bundles.html#16091" class="Function">T.*-monoid</a>

  <a id="5528" href="Algebra.Morphism.html#5528" class="Function">IsRingMorphism-syntax</a> <a id="5550" class="Symbol">=</a> <a id="5552" href="Algebra.Morphism.html#5308" class="Record">IsRingMorphism</a>
  <a id="5569" class="Keyword">syntax</a> <a id="5576" href="Algebra.Morphism.html#5528" class="Function">IsRingMorphism-syntax</a> <a id="5598" class="Bound">From</a> <a id="5603" class="Bound">To</a> <a id="5606" class="Bound">F</a> <a id="5608" class="Symbol">=</a> <a id="5610" class="Bound">F</a> <a id="5612" class="Function">Is</a> <a id="5615" class="Bound">From</a> <a id="5620" class="Function">-Ring⟶</a> <a id="5627" class="Bound">To</a>

<a id="5631" class="Symbol">{-#</a> <a id="5635" class="Keyword">WARNING_ON_USAGE</a> <a id="5652" class="Pragma">IsSemigroupMorphism</a>
<a id="5672" class="String">&quot;Warning: IsSemigroupMorphism was deprecated in v1.5.
Please use IsSemigroupHomomorphism instead.&quot;</a>
<a id="5771" class="Symbol">#-}</a>
<a id="5775" class="Symbol">{-#</a> <a id="5779" class="Keyword">WARNING_ON_USAGE</a> <a id="5796" class="Pragma">IsMonoidMorphism</a>
<a id="5813" class="String">&quot;Warning: IsMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="5906" class="Symbol">#-}</a>
<a id="5910" class="Symbol">{-#</a> <a id="5914" class="Keyword">WARNING_ON_USAGE</a> <a id="5931" class="Pragma">IsCommutativeMonoidMorphism</a>
<a id="5959" class="String">&quot;Warning: IsCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6063" class="Symbol">#-}</a>
<a id="6067" class="Symbol">{-#</a> <a id="6071" class="Keyword">WARNING_ON_USAGE</a> <a id="6088" class="Pragma">IsIdempotentCommutativeMonoidMorphism</a>
<a id="6126" class="String">&quot;Warning: IsIdempotentCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6240" class="Symbol">#-}</a>
<a id="6244" class="Symbol">{-#</a> <a id="6248" class="Keyword">WARNING_ON_USAGE</a> <a id="6265" class="Pragma">IsGroupMorphism</a>
<a id="6281" class="String">&quot;Warning: IsGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6372" class="Symbol">#-}</a>
<a id="6376" class="Symbol">{-#</a> <a id="6380" class="Keyword">WARNING_ON_USAGE</a> <a id="6397" class="Pragma">IsAbelianGroupMorphism</a>
<a id="6420" class="String">&quot;Warning: IsAbelianGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6518" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Properties.AbelianGroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.AbelianGroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.html" class="Module">Algebra</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a>
  <a id="316" class="Symbol">{</a><a id="317" href="Algebra.Properties.AbelianGroup.html#317" class="Bound">a</a> <a id="319" href="Algebra.Properties.AbelianGroup.html#319" class="Bound">ℓ</a><a id="320" class="Symbol">}</a> <a id="322" class="Symbol">(</a><a id="323" href="Algebra.Properties.AbelianGroup.html#323" class="Bound">G</a> <a id="325" class="Symbol">:</a> <a id="327" href="Algebra.Bundles.html#10570" class="Record">AbelianGroup</a> <a id="340" href="Algebra.Properties.AbelianGroup.html#317" class="Bound">a</a> <a id="342" href="Algebra.Properties.AbelianGroup.html#319" class="Bound">ℓ</a><a id="343" class="Symbol">)</a> <a id="345" class="Keyword">where</a>

<a id="352" class="Keyword">open</a> <a id="357" href="Algebra.Bundles.html#10570" class="Module">AbelianGroup</a> <a id="370" href="Algebra.Properties.AbelianGroup.html#323" class="Bound">G</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Function.Base.html" class="Module">Function.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="455" href="Algebra.Structures.html#1390" class="Function">setoid</a>

<a id="463" class="Comment">------------------------------------------------------------------------</a>
<a id="536" class="Comment">-- Publicly re-export group properties</a>

<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Algebra.Properties.Group.html" class="Module">Algebra.Properties.Group</a> <a id="613" href="Algebra.Bundles.html#10921" class="Function">group</a> <a id="619" class="Keyword">public</a>

<a id="627" class="Comment">------------------------------------------------------------------------</a>
<a id="700" class="Comment">-- Properties of abelian groups</a>

<a id="xyx⁻¹≈y"></a><a id="733" href="Algebra.Properties.AbelianGroup.html#733" class="Function">xyx⁻¹≈y</a> <a id="741" class="Symbol">:</a> <a id="743" class="Symbol">∀</a> <a id="745" href="Algebra.Properties.AbelianGroup.html#745" class="Bound">x</a> <a id="747" href="Algebra.Properties.AbelianGroup.html#747" class="Bound">y</a> <a id="749" class="Symbol">→</a> <a id="751" href="Algebra.Properties.AbelianGroup.html#745" class="Bound">x</a> <a id="753" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="755" href="Algebra.Properties.AbelianGroup.html#747" class="Bound">y</a> <a id="757" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="759" href="Algebra.Properties.AbelianGroup.html#745" class="Bound">x</a> <a id="761" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a> <a id="764" href="Algebra.Bundles.html#10697" class="Field Operator">≈</a> <a id="766" href="Algebra.Properties.AbelianGroup.html#747" class="Bound">y</a>
<a id="768" href="Algebra.Properties.AbelianGroup.html#733" class="Function">xyx⁻¹≈y</a> <a id="776" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="778" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a> <a id="780" class="Symbol">=</a> <a id="782" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="790" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="792" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="794" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a> <a id="796" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="798" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="800" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a>    <a id="806" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="809" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="817" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="819" href="Algebra.Structures.html#7353" class="Function">comm</a> <a id="824" class="Symbol">_</a> <a id="826" class="Symbol">_</a> <a id="828" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="832" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a> <a id="834" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="836" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="838" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="840" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="842" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a>    <a id="848" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="851" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="857" class="Symbol">_</a> <a id="859" class="Symbol">_</a> <a id="861" class="Symbol">_</a> <a id="863" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="867" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a> <a id="869" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="871" class="Symbol">(</a><a id="872" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="874" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="876" href="Algebra.Properties.AbelianGroup.html#776" class="Bound">x</a> <a id="878" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a><a id="880" class="Symbol">)</a>  <a id="883" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="886" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="894" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="896" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="905" class="Symbol">_</a> <a id="907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="911" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a> <a id="913" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="915" href="Algebra.Bundles.html#10765" class="Field">ε</a>           <a id="927" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="930" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="940" class="Symbol">_</a> <a id="942" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="946" href="Algebra.Properties.AbelianGroup.html#778" class="Bound">y</a>               <a id="962" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⁻¹-∙-comm"></a><a id="965" href="Algebra.Properties.AbelianGroup.html#965" class="Function">⁻¹-∙-comm</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" href="Algebra.Properties.AbelianGroup.html#979" class="Bound">x</a> <a id="981" href="Algebra.Properties.AbelianGroup.html#981" class="Bound">y</a> <a id="983" class="Symbol">→</a> <a id="985" href="Algebra.Properties.AbelianGroup.html#979" class="Bound">x</a> <a id="987" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a> <a id="990" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="992" href="Algebra.Properties.AbelianGroup.html#981" class="Bound">y</a> <a id="994" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a> <a id="997" href="Algebra.Bundles.html#10697" class="Field Operator">≈</a> <a id="999" class="Symbol">(</a><a id="1000" href="Algebra.Properties.AbelianGroup.html#979" class="Bound">x</a> <a id="1002" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="1004" href="Algebra.Properties.AbelianGroup.html#981" class="Bound">y</a><a id="1005" class="Symbol">)</a> <a id="1007" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a>
<a id="1010" href="Algebra.Properties.AbelianGroup.html#965" class="Function">⁻¹-∙-comm</a> <a id="1020" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a> <a id="1022" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a> <a id="1024" class="Symbol">=</a> <a id="1026" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1034" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a> <a id="1036" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a> <a id="1039" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="1041" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a> <a id="1043" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a> <a id="1046" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1049" href="Algebra.Properties.Group.html#1975" class="Function">⁻¹-anti-homo-∙</a> <a id="1064" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a> <a id="1066" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a> <a id="1068" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1072" class="Symbol">(</a><a id="1073" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a> <a id="1075" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="1077" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a><a id="1078" class="Symbol">)</a> <a id="1080" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a>  <a id="1084" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1087" href="Algebra.Structures.html#6329" class="Function">⁻¹-cong</a> <a id="1095" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1097" href="Algebra.Structures.html#7353" class="Function">comm</a> <a id="1102" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a> <a id="1104" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a> <a id="1106" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1110" class="Symbol">(</a><a id="1111" href="Algebra.Properties.AbelianGroup.html#1020" class="Bound">x</a> <a id="1113" href="Algebra.Bundles.html#10732" class="Field Operator">∙</a> <a id="1115" href="Algebra.Properties.AbelianGroup.html#1022" class="Bound">y</a><a id="1116" class="Symbol">)</a> <a id="1118" href="Algebra.Bundles.html#10794" class="Field Operator">⁻¹</a>  <a id="1122" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Properties.CommutativeSemigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.CommutativeSemigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for commutative semigroup</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.html" class="Module">Algebra</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a><a id="313" class="Symbol">)</a>

<a id="316" class="Keyword">module</a> <a id="323" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a>
  <a id="365" class="Symbol">{</a><a id="366" href="Algebra.Properties.CommutativeSemigroup.html#366" class="Bound">a</a> <a id="368" href="Algebra.Properties.CommutativeSemigroup.html#368" class="Bound">ℓ</a><a id="369" class="Symbol">}</a> <a id="371" class="Symbol">(</a><a id="372" href="Algebra.Properties.CommutativeSemigroup.html#372" class="Bound">CS</a> <a id="375" class="Symbol">:</a> <a id="377" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="398" href="Algebra.Properties.CommutativeSemigroup.html#366" class="Bound">a</a> <a id="400" href="Algebra.Properties.CommutativeSemigroup.html#368" class="Bound">ℓ</a><a id="401" class="Symbol">)</a>
  <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" href="Algebra.Bundles.html#4864" class="Module">CommutativeSemigroup</a> <a id="438" href="Algebra.Properties.CommutativeSemigroup.html#372" class="Bound">CS</a>

<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="474" href="Algebra.Bundles.html#4993" class="Field Operator">_≈_</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="523" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="570" class="Symbol">)</a>

<a id="573" class="Comment">------------------------------------------------------------------------</a>
<a id="646" class="Comment">-- Re-export the contents of semigroup</a>

<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="727" href="Algebra.Bundles.html#5200" class="Function">semigroup</a> <a id="737" class="Keyword">public</a>

<a id="745" class="Comment">------------------------------------------------------------------------</a>
<a id="818" class="Comment">-- Properties</a>

<a id="interchange"></a><a id="833" href="Algebra.Properties.CommutativeSemigroup.html#833" class="Function">interchange</a> <a id="845" class="Symbol">:</a> <a id="847" href="Algebra.Definitions.html#4872" class="Function">Interchangable</a> <a id="862" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a> <a id="866" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>
<a id="870" href="Algebra.Properties.CommutativeSemigroup.html#833" class="Function">interchange</a> <a id="882" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="884" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="886" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="888" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a> <a id="890" class="Symbol">=</a> <a id="892" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="900" class="Symbol">(</a><a id="901" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="903" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="905" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a><a id="906" class="Symbol">)</a> <a id="908" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="910" class="Symbol">(</a><a id="911" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="913" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="915" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="916" class="Symbol">)</a>  <a id="919" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="923" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="929" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="931" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="933" class="Symbol">(</a><a id="934" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="936" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="938" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="939" class="Symbol">)</a> <a id="941" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="945" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="947" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="949" class="Symbol">(</a><a id="950" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="952" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="954" class="Symbol">(</a><a id="955" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="957" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="959" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="960" class="Symbol">))</a>  <a id="964" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="967" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="975" class="Symbol">(</a><a id="976" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="982" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="984" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="986" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="987" class="Symbol">)</a> <a id="989" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="993" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="995" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="997" class="Symbol">((</a><a id="999" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1001" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1003" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a><a id="1004" class="Symbol">)</a> <a id="1006" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1008" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1009" class="Symbol">)</a>  <a id="1012" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1016" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="1039" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1041" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a><a id="1042" class="Symbol">))</a> <a id="1045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1049" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="1051" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1053" class="Symbol">((</a><a id="1055" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="1057" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1059" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a><a id="1060" class="Symbol">)</a> <a id="1062" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1064" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1065" class="Symbol">)</a>  <a id="1068" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="1072" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="1087" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="1089" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1091" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1092" class="Symbol">)</a> <a id="1094" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1098" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="1100" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="1105" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1110" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1112" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1113" class="Symbol">))</a>  <a id="1117" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1120" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="1126" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="1128" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1133" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1135" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1136" class="Symbol">)</a> <a id="1138" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1142" class="Symbol">(</a><a id="1143" href="Algebra.Properties.CommutativeSemigroup.html#882" class="Bound">a</a> <a id="1145" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1147" href="Algebra.Properties.CommutativeSemigroup.html#886" class="Bound">c</a><a id="1148" class="Symbol">)</a> <a id="1150" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Algebra.Properties.CommutativeSemigroup.html#884" class="Bound">b</a> <a id="1155" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1157" href="Algebra.Properties.CommutativeSemigroup.html#888" class="Bound">d</a><a id="1158" class="Symbol">)</a>  <a id="1161" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1164" class="Comment">------------------------------------------------------------------------</a>
<a id="1237" class="Comment">-- Permutation laws for _∙_ for three factors.</a>

<a id="1285" class="Comment">-- There are five nontrivial permutations.</a>

<a id="1329" class="Comment">------------------------------------------------------------------------</a>
<a id="1402" class="Comment">-- Partitions (1,1).</a>

<a id="x∙yz≈y∙xz"></a><a id="1424" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="1434" class="Symbol">:</a>  <a id="1437" class="Symbol">∀</a> <a id="1439" href="Algebra.Properties.CommutativeSemigroup.html#1439" class="Bound">x</a> <a id="1441" href="Algebra.Properties.CommutativeSemigroup.html#1441" class="Bound">y</a> <a id="1443" href="Algebra.Properties.CommutativeSemigroup.html#1443" class="Bound">z</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Algebra.Properties.CommutativeSemigroup.html#1439" class="Bound">x</a> <a id="1449" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Algebra.Properties.CommutativeSemigroup.html#1441" class="Bound">y</a> <a id="1454" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1456" href="Algebra.Properties.CommutativeSemigroup.html#1443" class="Bound">z</a><a id="1457" class="Symbol">)</a> <a id="1459" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="1461" href="Algebra.Properties.CommutativeSemigroup.html#1441" class="Bound">y</a> <a id="1463" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Properties.CommutativeSemigroup.html#1439" class="Bound">x</a> <a id="1468" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1470" href="Algebra.Properties.CommutativeSemigroup.html#1443" class="Bound">z</a><a id="1471" class="Symbol">)</a>
<a id="1473" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="1483" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1485" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1487" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1499" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1501" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1506" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1508" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a><a id="1509" class="Symbol">)</a>    <a id="1514" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1517" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="1528" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1530" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1532" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a><a id="1533" class="Symbol">)</a> <a id="1535" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1539" class="Symbol">(</a><a id="1540" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1542" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1544" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a><a id="1545" class="Symbol">)</a> <a id="1547" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1549" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a>    <a id="1554" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1557" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="1571" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1573" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a><a id="1574" class="Symbol">)</a> <a id="1576" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1580" class="Symbol">(</a><a id="1581" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1583" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1585" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a><a id="1586" class="Symbol">)</a> <a id="1588" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1590" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a>    <a id="1595" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1598" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="1604" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1606" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1608" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a> <a id="1610" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1614" href="Algebra.Properties.CommutativeSemigroup.html#1485" class="Bound">y</a> <a id="1616" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Algebra.Properties.CommutativeSemigroup.html#1483" class="Bound">x</a> <a id="1621" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1623" href="Algebra.Properties.CommutativeSemigroup.html#1487" class="Bound">z</a><a id="1624" class="Symbol">)</a>    <a id="1629" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x∙yz≈z∙yx"></a><a id="1632" href="Algebra.Properties.CommutativeSemigroup.html#1632" class="Function">x∙yz≈z∙yx</a> <a id="1642" class="Symbol">:</a>  <a id="1645" class="Symbol">∀</a> <a id="1647" href="Algebra.Properties.CommutativeSemigroup.html#1647" class="Bound">x</a> <a id="1649" href="Algebra.Properties.CommutativeSemigroup.html#1649" class="Bound">y</a> <a id="1651" href="Algebra.Properties.CommutativeSemigroup.html#1651" class="Bound">z</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Algebra.Properties.CommutativeSemigroup.html#1647" class="Bound">x</a> <a id="1657" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Algebra.Properties.CommutativeSemigroup.html#1649" class="Bound">y</a> <a id="1662" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1664" href="Algebra.Properties.CommutativeSemigroup.html#1651" class="Bound">z</a><a id="1665" class="Symbol">)</a> <a id="1667" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="1669" href="Algebra.Properties.CommutativeSemigroup.html#1651" class="Bound">z</a> <a id="1671" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Algebra.Properties.CommutativeSemigroup.html#1649" class="Bound">y</a> <a id="1676" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1678" href="Algebra.Properties.CommutativeSemigroup.html#1647" class="Bound">x</a><a id="1679" class="Symbol">)</a>
<a id="1681" href="Algebra.Properties.CommutativeSemigroup.html#1632" class="Function">x∙yz≈z∙yx</a> <a id="1691" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1693" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a> <a id="1695" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1707" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1709" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a> <a id="1714" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1716" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a><a id="1717" class="Symbol">)</a>    <a id="1722" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1725" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="1739" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a> <a id="1741" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a><a id="1742" class="Symbol">)</a> <a id="1744" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1748" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1750" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a> <a id="1755" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1757" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a><a id="1758" class="Symbol">)</a>    <a id="1763" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1766" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="1776" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1778" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a> <a id="1780" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a> <a id="1782" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1786" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a> <a id="1788" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1793" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1795" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a><a id="1796" class="Symbol">)</a>    <a id="1801" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1804" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="1818" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a> <a id="1820" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a><a id="1821" class="Symbol">)</a> <a id="1823" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1827" href="Algebra.Properties.CommutativeSemigroup.html#1695" class="Bound">z</a> <a id="1829" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Algebra.Properties.CommutativeSemigroup.html#1693" class="Bound">y</a> <a id="1834" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1836" href="Algebra.Properties.CommutativeSemigroup.html#1691" class="Bound">x</a><a id="1837" class="Symbol">)</a>    <a id="1842" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x∙yz≈x∙zy"></a><a id="1845" href="Algebra.Properties.CommutativeSemigroup.html#1845" class="Function">x∙yz≈x∙zy</a> <a id="1855" class="Symbol">:</a>  <a id="1858" class="Symbol">∀</a> <a id="1860" href="Algebra.Properties.CommutativeSemigroup.html#1860" class="Bound">x</a> <a id="1862" href="Algebra.Properties.CommutativeSemigroup.html#1862" class="Bound">y</a> <a id="1864" href="Algebra.Properties.CommutativeSemigroup.html#1864" class="Bound">z</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Algebra.Properties.CommutativeSemigroup.html#1860" class="Bound">x</a> <a id="1870" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Algebra.Properties.CommutativeSemigroup.html#1862" class="Bound">y</a> <a id="1875" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1877" href="Algebra.Properties.CommutativeSemigroup.html#1864" class="Bound">z</a><a id="1878" class="Symbol">)</a> <a id="1880" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="1882" href="Algebra.Properties.CommutativeSemigroup.html#1860" class="Bound">x</a> <a id="1884" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Algebra.Properties.CommutativeSemigroup.html#1864" class="Bound">z</a> <a id="1889" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1891" href="Algebra.Properties.CommutativeSemigroup.html#1862" class="Bound">y</a><a id="1892" class="Symbol">)</a>
<a id="1894" href="Algebra.Properties.CommutativeSemigroup.html#1845" class="Function">x∙yz≈x∙zy</a> <a id="1904" class="Symbol">_</a> <a id="1906" href="Algebra.Properties.CommutativeSemigroup.html#1906" class="Bound">y</a> <a id="1908" href="Algebra.Properties.CommutativeSemigroup.html#1908" class="Bound">z</a> <a id="1910" class="Symbol">=</a>  <a id="1913" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="1927" href="Algebra.Properties.CommutativeSemigroup.html#1906" class="Bound">y</a> <a id="1929" href="Algebra.Properties.CommutativeSemigroup.html#1908" class="Bound">z</a><a id="1930" class="Symbol">)</a>

<a id="x∙yz≈y∙zx"></a><a id="1933" href="Algebra.Properties.CommutativeSemigroup.html#1933" class="Function">x∙yz≈y∙zx</a> <a id="1943" class="Symbol">:</a>  <a id="1946" class="Symbol">∀</a> <a id="1948" href="Algebra.Properties.CommutativeSemigroup.html#1948" class="Bound">x</a> <a id="1950" href="Algebra.Properties.CommutativeSemigroup.html#1950" class="Bound">y</a> <a id="1952" href="Algebra.Properties.CommutativeSemigroup.html#1952" class="Bound">z</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Algebra.Properties.CommutativeSemigroup.html#1948" class="Bound">x</a> <a id="1958" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Algebra.Properties.CommutativeSemigroup.html#1950" class="Bound">y</a> <a id="1963" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1965" href="Algebra.Properties.CommutativeSemigroup.html#1952" class="Bound">z</a><a id="1966" class="Symbol">)</a> <a id="1968" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="1970" href="Algebra.Properties.CommutativeSemigroup.html#1950" class="Bound">y</a> <a id="1972" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Algebra.Properties.CommutativeSemigroup.html#1952" class="Bound">z</a> <a id="1977" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="1979" href="Algebra.Properties.CommutativeSemigroup.html#1948" class="Bound">x</a><a id="1980" class="Symbol">)</a>
<a id="1982" href="Algebra.Properties.CommutativeSemigroup.html#1933" class="Function">x∙yz≈y∙zx</a> <a id="1992" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a> <a id="1994" href="Algebra.Properties.CommutativeSemigroup.html#1994" class="Bound">y</a> <a id="1996" href="Algebra.Properties.CommutativeSemigroup.html#1996" class="Bound">z</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2008" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a> <a id="2010" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Algebra.Properties.CommutativeSemigroup.html#1994" class="Bound">y</a> <a id="2015" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2017" href="Algebra.Properties.CommutativeSemigroup.html#1996" class="Bound">z</a><a id="2018" class="Symbol">)</a>   <a id="2022" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2025" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="2030" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a> <a id="2032" class="Symbol">_</a> <a id="2034" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2038" class="Symbol">(</a><a id="2039" href="Algebra.Properties.CommutativeSemigroup.html#1994" class="Bound">y</a> <a id="2041" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2043" href="Algebra.Properties.CommutativeSemigroup.html#1996" class="Bound">z</a><a id="2044" class="Symbol">)</a> <a id="2046" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2048" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a>   <a id="2052" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2055" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2061" href="Algebra.Properties.CommutativeSemigroup.html#1994" class="Bound">y</a> <a id="2063" href="Algebra.Properties.CommutativeSemigroup.html#1996" class="Bound">z</a> <a id="2065" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a> <a id="2067" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2071" href="Algebra.Properties.CommutativeSemigroup.html#1994" class="Bound">y</a> <a id="2073" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Algebra.Properties.CommutativeSemigroup.html#1996" class="Bound">z</a> <a id="2078" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2080" href="Algebra.Properties.CommutativeSemigroup.html#1992" class="Bound">x</a><a id="2081" class="Symbol">)</a>   <a id="2085" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x∙yz≈z∙xy"></a><a id="2088" href="Algebra.Properties.CommutativeSemigroup.html#2088" class="Function">x∙yz≈z∙xy</a> <a id="2098" class="Symbol">:</a>  <a id="2101" class="Symbol">∀</a> <a id="2103" href="Algebra.Properties.CommutativeSemigroup.html#2103" class="Bound">x</a> <a id="2105" href="Algebra.Properties.CommutativeSemigroup.html#2105" class="Bound">y</a> <a id="2107" href="Algebra.Properties.CommutativeSemigroup.html#2107" class="Bound">z</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Algebra.Properties.CommutativeSemigroup.html#2103" class="Bound">x</a> <a id="2113" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Algebra.Properties.CommutativeSemigroup.html#2105" class="Bound">y</a> <a id="2118" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2120" href="Algebra.Properties.CommutativeSemigroup.html#2107" class="Bound">z</a><a id="2121" class="Symbol">)</a> <a id="2123" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2125" href="Algebra.Properties.CommutativeSemigroup.html#2107" class="Bound">z</a> <a id="2127" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Algebra.Properties.CommutativeSemigroup.html#2103" class="Bound">x</a> <a id="2132" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2134" href="Algebra.Properties.CommutativeSemigroup.html#2105" class="Bound">y</a><a id="2135" class="Symbol">)</a>
<a id="2137" href="Algebra.Properties.CommutativeSemigroup.html#2088" class="Function">x∙yz≈z∙xy</a> <a id="2147" href="Algebra.Properties.CommutativeSemigroup.html#2147" class="Bound">x</a> <a id="2149" href="Algebra.Properties.CommutativeSemigroup.html#2149" class="Bound">y</a> <a id="2151" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2163" href="Algebra.Properties.CommutativeSemigroup.html#2147" class="Bound">x</a> <a id="2165" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Algebra.Properties.CommutativeSemigroup.html#2149" class="Bound">y</a> <a id="2170" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2172" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a><a id="2173" class="Symbol">)</a>   <a id="2177" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2180" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2191" href="Algebra.Properties.CommutativeSemigroup.html#2147" class="Bound">x</a> <a id="2193" href="Algebra.Properties.CommutativeSemigroup.html#2149" class="Bound">y</a> <a id="2195" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a><a id="2196" class="Symbol">)</a> <a id="2198" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2202" class="Symbol">(</a><a id="2203" href="Algebra.Properties.CommutativeSemigroup.html#2147" class="Bound">x</a> <a id="2205" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2207" href="Algebra.Properties.CommutativeSemigroup.html#2149" class="Bound">y</a><a id="2208" class="Symbol">)</a> <a id="2210" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2212" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a>   <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2219" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="2224" class="Symbol">_</a> <a id="2226" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a> <a id="2228" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2232" href="Algebra.Properties.CommutativeSemigroup.html#2151" class="Bound">z</a> <a id="2234" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Algebra.Properties.CommutativeSemigroup.html#2147" class="Bound">x</a> <a id="2239" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2241" href="Algebra.Properties.CommutativeSemigroup.html#2149" class="Bound">y</a><a id="2242" class="Symbol">)</a>   <a id="2246" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2249" class="Comment">------------------------------------------------------------------------</a>
<a id="2322" class="Comment">-- Partitions (1,2).</a>

<a id="2344" class="Comment">-- These permutation laws are proved by composing the proofs for</a>
<a id="2409" class="Comment">-- partitions (1,1) with  \p → trans p (sym (assoc _ _ _)).</a>

<a id="x∙yz≈yx∙z"></a><a id="2470" href="Algebra.Properties.CommutativeSemigroup.html#2470" class="Function">x∙yz≈yx∙z</a> <a id="2480" class="Symbol">:</a>  <a id="2483" class="Symbol">∀</a> <a id="2485" href="Algebra.Properties.CommutativeSemigroup.html#2485" class="Bound">x</a> <a id="2487" href="Algebra.Properties.CommutativeSemigroup.html#2487" class="Bound">y</a> <a id="2489" href="Algebra.Properties.CommutativeSemigroup.html#2489" class="Bound">z</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Algebra.Properties.CommutativeSemigroup.html#2485" class="Bound">x</a> <a id="2495" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Algebra.Properties.CommutativeSemigroup.html#2487" class="Bound">y</a> <a id="2500" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2502" href="Algebra.Properties.CommutativeSemigroup.html#2489" class="Bound">z</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Algebra.Properties.CommutativeSemigroup.html#2487" class="Bound">y</a> <a id="2510" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2512" href="Algebra.Properties.CommutativeSemigroup.html#2485" class="Bound">x</a><a id="2513" class="Symbol">)</a> <a id="2515" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2517" href="Algebra.Properties.CommutativeSemigroup.html#2489" class="Bound">z</a>
<a id="2519" href="Algebra.Properties.CommutativeSemigroup.html#2470" class="Function">x∙yz≈yx∙z</a> <a id="2529" href="Algebra.Properties.CommutativeSemigroup.html#2529" class="Bound">x</a> <a id="2531" href="Algebra.Properties.CommutativeSemigroup.html#2531" class="Bound">y</a> <a id="2533" href="Algebra.Properties.CommutativeSemigroup.html#2533" class="Bound">z</a> <a id="2535" class="Symbol">=</a>  <a id="2538" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="2555" href="Algebra.Properties.CommutativeSemigroup.html#2529" class="Bound">x</a> <a id="2557" href="Algebra.Properties.CommutativeSemigroup.html#2531" class="Bound">y</a> <a id="2559" href="Algebra.Properties.CommutativeSemigroup.html#2533" class="Bound">z</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2574" href="Algebra.Properties.CommutativeSemigroup.html#2531" class="Bound">y</a> <a id="2576" href="Algebra.Properties.CommutativeSemigroup.html#2529" class="Bound">x</a> <a id="2578" href="Algebra.Properties.CommutativeSemigroup.html#2533" class="Bound">z</a><a id="2579" class="Symbol">))</a>

<a id="x∙yz≈zy∙x"></a><a id="2583" href="Algebra.Properties.CommutativeSemigroup.html#2583" class="Function">x∙yz≈zy∙x</a> <a id="2593" class="Symbol">:</a>  <a id="2596" class="Symbol">∀</a> <a id="2598" href="Algebra.Properties.CommutativeSemigroup.html#2598" class="Bound">x</a> <a id="2600" href="Algebra.Properties.CommutativeSemigroup.html#2600" class="Bound">y</a> <a id="2602" href="Algebra.Properties.CommutativeSemigroup.html#2602" class="Bound">z</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Algebra.Properties.CommutativeSemigroup.html#2598" class="Bound">x</a> <a id="2608" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Algebra.Properties.CommutativeSemigroup.html#2600" class="Bound">y</a> <a id="2613" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2615" href="Algebra.Properties.CommutativeSemigroup.html#2602" class="Bound">z</a><a id="2616" class="Symbol">)</a> <a id="2618" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Algebra.Properties.CommutativeSemigroup.html#2602" class="Bound">z</a> <a id="2623" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2625" href="Algebra.Properties.CommutativeSemigroup.html#2600" class="Bound">y</a><a id="2626" class="Symbol">)</a> <a id="2628" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2630" href="Algebra.Properties.CommutativeSemigroup.html#2598" class="Bound">x</a>
<a id="2632" href="Algebra.Properties.CommutativeSemigroup.html#2583" class="Function">x∙yz≈zy∙x</a> <a id="2642" href="Algebra.Properties.CommutativeSemigroup.html#2642" class="Bound">x</a> <a id="2644" href="Algebra.Properties.CommutativeSemigroup.html#2644" class="Bound">y</a> <a id="2646" href="Algebra.Properties.CommutativeSemigroup.html#2646" class="Bound">z</a> <a id="2648" class="Symbol">=</a>  <a id="2651" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Algebra.Properties.CommutativeSemigroup.html#1632" class="Function">x∙yz≈z∙yx</a> <a id="2668" href="Algebra.Properties.CommutativeSemigroup.html#2642" class="Bound">x</a> <a id="2670" href="Algebra.Properties.CommutativeSemigroup.html#2644" class="Bound">y</a> <a id="2672" href="Algebra.Properties.CommutativeSemigroup.html#2646" class="Bound">z</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2687" href="Algebra.Properties.CommutativeSemigroup.html#2646" class="Bound">z</a> <a id="2689" href="Algebra.Properties.CommutativeSemigroup.html#2644" class="Bound">y</a> <a id="2691" href="Algebra.Properties.CommutativeSemigroup.html#2642" class="Bound">x</a><a id="2692" class="Symbol">))</a>

<a id="x∙yz≈xz∙y"></a><a id="2696" href="Algebra.Properties.CommutativeSemigroup.html#2696" class="Function">x∙yz≈xz∙y</a> <a id="2706" class="Symbol">:</a>  <a id="2709" class="Symbol">∀</a> <a id="2711" href="Algebra.Properties.CommutativeSemigroup.html#2711" class="Bound">x</a> <a id="2713" href="Algebra.Properties.CommutativeSemigroup.html#2713" class="Bound">y</a> <a id="2715" href="Algebra.Properties.CommutativeSemigroup.html#2715" class="Bound">z</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="Algebra.Properties.CommutativeSemigroup.html#2711" class="Bound">x</a> <a id="2721" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Algebra.Properties.CommutativeSemigroup.html#2713" class="Bound">y</a> <a id="2726" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2728" href="Algebra.Properties.CommutativeSemigroup.html#2715" class="Bound">z</a><a id="2729" class="Symbol">)</a> <a id="2731" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Algebra.Properties.CommutativeSemigroup.html#2711" class="Bound">x</a> <a id="2736" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2738" href="Algebra.Properties.CommutativeSemigroup.html#2715" class="Bound">z</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2743" href="Algebra.Properties.CommutativeSemigroup.html#2713" class="Bound">y</a>
<a id="2745" href="Algebra.Properties.CommutativeSemigroup.html#2696" class="Function">x∙yz≈xz∙y</a> <a id="2755" href="Algebra.Properties.CommutativeSemigroup.html#2755" class="Bound">x</a> <a id="2757" href="Algebra.Properties.CommutativeSemigroup.html#2757" class="Bound">y</a> <a id="2759" href="Algebra.Properties.CommutativeSemigroup.html#2759" class="Bound">z</a> <a id="2761" class="Symbol">=</a>  <a id="2764" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Properties.CommutativeSemigroup.html#1845" class="Function">x∙yz≈x∙zy</a> <a id="2781" href="Algebra.Properties.CommutativeSemigroup.html#2755" class="Bound">x</a> <a id="2783" href="Algebra.Properties.CommutativeSemigroup.html#2757" class="Bound">y</a> <a id="2785" href="Algebra.Properties.CommutativeSemigroup.html#2759" class="Bound">z</a><a id="2786" class="Symbol">)</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2800" href="Algebra.Properties.CommutativeSemigroup.html#2755" class="Bound">x</a> <a id="2802" href="Algebra.Properties.CommutativeSemigroup.html#2759" class="Bound">z</a> <a id="2804" href="Algebra.Properties.CommutativeSemigroup.html#2757" class="Bound">y</a><a id="2805" class="Symbol">))</a>

<a id="x∙yz≈yz∙x"></a><a id="2809" href="Algebra.Properties.CommutativeSemigroup.html#2809" class="Function">x∙yz≈yz∙x</a> <a id="2819" class="Symbol">:</a>  <a id="2822" class="Symbol">∀</a> <a id="2824" href="Algebra.Properties.CommutativeSemigroup.html#2824" class="Bound">x</a> <a id="2826" href="Algebra.Properties.CommutativeSemigroup.html#2826" class="Bound">y</a> <a id="2828" href="Algebra.Properties.CommutativeSemigroup.html#2828" class="Bound">z</a> <a id="2830" class="Symbol">→</a> <a id="2832" href="Algebra.Properties.CommutativeSemigroup.html#2824" class="Bound">x</a> <a id="2834" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Algebra.Properties.CommutativeSemigroup.html#2826" class="Bound">y</a> <a id="2839" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2841" href="Algebra.Properties.CommutativeSemigroup.html#2828" class="Bound">z</a><a id="2842" class="Symbol">)</a> <a id="2844" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Algebra.Properties.CommutativeSemigroup.html#2826" class="Bound">y</a> <a id="2849" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2851" href="Algebra.Properties.CommutativeSemigroup.html#2828" class="Bound">z</a><a id="2852" class="Symbol">)</a> <a id="2854" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2856" href="Algebra.Properties.CommutativeSemigroup.html#2824" class="Bound">x</a>
<a id="2858" href="Algebra.Properties.CommutativeSemigroup.html#2809" class="Function">x∙yz≈yz∙x</a> <a id="2868" href="Algebra.Properties.CommutativeSemigroup.html#2868" class="Bound">x</a> <a id="2870" href="Algebra.Properties.CommutativeSemigroup.html#2870" class="Bound">y</a> <a id="2872" href="Algebra.Properties.CommutativeSemigroup.html#2872" class="Bound">z</a> <a id="2874" class="Symbol">=</a>  <a id="2877" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Algebra.Properties.CommutativeSemigroup.html#1933" class="Function">x∙yz≈y∙zx</a> <a id="2894" class="Symbol">_</a> <a id="2896" class="Symbol">_</a> <a id="2898" class="Symbol">_)</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2913" href="Algebra.Properties.CommutativeSemigroup.html#2870" class="Bound">y</a> <a id="2915" href="Algebra.Properties.CommutativeSemigroup.html#2872" class="Bound">z</a> <a id="2917" href="Algebra.Properties.CommutativeSemigroup.html#2868" class="Bound">x</a><a id="2918" class="Symbol">))</a>

<a id="x∙yz≈zx∙y"></a><a id="2922" href="Algebra.Properties.CommutativeSemigroup.html#2922" class="Function">x∙yz≈zx∙y</a> <a id="2932" class="Symbol">:</a>  <a id="2935" class="Symbol">∀</a> <a id="2937" href="Algebra.Properties.CommutativeSemigroup.html#2937" class="Bound">x</a> <a id="2939" href="Algebra.Properties.CommutativeSemigroup.html#2939" class="Bound">y</a> <a id="2941" href="Algebra.Properties.CommutativeSemigroup.html#2941" class="Bound">z</a> <a id="2943" class="Symbol">→</a> <a id="2945" href="Algebra.Properties.CommutativeSemigroup.html#2937" class="Bound">x</a> <a id="2947" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Algebra.Properties.CommutativeSemigroup.html#2939" class="Bound">y</a> <a id="2952" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2954" href="Algebra.Properties.CommutativeSemigroup.html#2941" class="Bound">z</a><a id="2955" class="Symbol">)</a> <a id="2957" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Algebra.Properties.CommutativeSemigroup.html#2941" class="Bound">z</a> <a id="2962" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2964" href="Algebra.Properties.CommutativeSemigroup.html#2937" class="Bound">x</a><a id="2965" class="Symbol">)</a> <a id="2967" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="2969" href="Algebra.Properties.CommutativeSemigroup.html#2939" class="Bound">y</a>
<a id="2971" href="Algebra.Properties.CommutativeSemigroup.html#2922" class="Function">x∙yz≈zx∙y</a> <a id="2981" href="Algebra.Properties.CommutativeSemigroup.html#2981" class="Bound">x</a> <a id="2983" href="Algebra.Properties.CommutativeSemigroup.html#2983" class="Bound">y</a> <a id="2985" href="Algebra.Properties.CommutativeSemigroup.html#2985" class="Bound">z</a> <a id="2987" class="Symbol">=</a>  <a id="2990" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Algebra.Properties.CommutativeSemigroup.html#2088" class="Function">x∙yz≈z∙xy</a> <a id="3007" href="Algebra.Properties.CommutativeSemigroup.html#2981" class="Bound">x</a> <a id="3009" href="Algebra.Properties.CommutativeSemigroup.html#2983" class="Bound">y</a> <a id="3011" href="Algebra.Properties.CommutativeSemigroup.html#2985" class="Bound">z</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3026" href="Algebra.Properties.CommutativeSemigroup.html#2985" class="Bound">z</a> <a id="3028" href="Algebra.Properties.CommutativeSemigroup.html#2981" class="Bound">x</a> <a id="3030" href="Algebra.Properties.CommutativeSemigroup.html#2983" class="Bound">y</a><a id="3031" class="Symbol">))</a>

<a id="3035" class="Comment">------------------------------------------------------------------------</a>
<a id="3108" class="Comment">-- Partitions (2,1).</a>

<a id="3130" class="Comment">-- Their laws are proved by composing proofs for partitions (1,1) with</a>
<a id="3201" class="Comment">-- trans (assoc x y z).</a>

<a id="xy∙z≈y∙xz"></a><a id="3226" href="Algebra.Properties.CommutativeSemigroup.html#3226" class="Function">xy∙z≈y∙xz</a> <a id="3236" class="Symbol">:</a>  <a id="3239" class="Symbol">∀</a> <a id="3241" href="Algebra.Properties.CommutativeSemigroup.html#3241" class="Bound">x</a> <a id="3243" href="Algebra.Properties.CommutativeSemigroup.html#3243" class="Bound">y</a> <a id="3245" href="Algebra.Properties.CommutativeSemigroup.html#3245" class="Bound">z</a> <a id="3247" class="Symbol">→</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Algebra.Properties.CommutativeSemigroup.html#3241" class="Bound">x</a> <a id="3252" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3254" href="Algebra.Properties.CommutativeSemigroup.html#3243" class="Bound">y</a><a id="3255" class="Symbol">)</a> <a id="3257" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3259" href="Algebra.Properties.CommutativeSemigroup.html#3245" class="Bound">z</a> <a id="3261" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3263" href="Algebra.Properties.CommutativeSemigroup.html#3243" class="Bound">y</a> <a id="3265" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Algebra.Properties.CommutativeSemigroup.html#3241" class="Bound">x</a> <a id="3270" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3272" href="Algebra.Properties.CommutativeSemigroup.html#3245" class="Bound">z</a><a id="3273" class="Symbol">)</a>
<a id="3275" href="Algebra.Properties.CommutativeSemigroup.html#3226" class="Function">xy∙z≈y∙xz</a> <a id="3285" href="Algebra.Properties.CommutativeSemigroup.html#3285" class="Bound">x</a> <a id="3287" href="Algebra.Properties.CommutativeSemigroup.html#3287" class="Bound">y</a> <a id="3289" href="Algebra.Properties.CommutativeSemigroup.html#3289" class="Bound">z</a> <a id="3291" class="Symbol">=</a>  <a id="3294" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3300" class="Symbol">(</a><a id="3301" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3307" href="Algebra.Properties.CommutativeSemigroup.html#3285" class="Bound">x</a> <a id="3309" href="Algebra.Properties.CommutativeSemigroup.html#3287" class="Bound">y</a> <a id="3311" href="Algebra.Properties.CommutativeSemigroup.html#3289" class="Bound">z</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="3325" href="Algebra.Properties.CommutativeSemigroup.html#3285" class="Bound">x</a> <a id="3327" href="Algebra.Properties.CommutativeSemigroup.html#3287" class="Bound">y</a> <a id="3329" href="Algebra.Properties.CommutativeSemigroup.html#3289" class="Bound">z</a><a id="3330" class="Symbol">)</a>

<a id="xy∙z≈z∙yx"></a><a id="3333" href="Algebra.Properties.CommutativeSemigroup.html#3333" class="Function">xy∙z≈z∙yx</a> <a id="3343" class="Symbol">:</a>  <a id="3346" class="Symbol">∀</a> <a id="3348" href="Algebra.Properties.CommutativeSemigroup.html#3348" class="Bound">x</a> <a id="3350" href="Algebra.Properties.CommutativeSemigroup.html#3350" class="Bound">y</a> <a id="3352" href="Algebra.Properties.CommutativeSemigroup.html#3352" class="Bound">z</a> <a id="3354" class="Symbol">→</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Algebra.Properties.CommutativeSemigroup.html#3348" class="Bound">x</a> <a id="3359" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3361" href="Algebra.Properties.CommutativeSemigroup.html#3350" class="Bound">y</a><a id="3362" class="Symbol">)</a> <a id="3364" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3366" href="Algebra.Properties.CommutativeSemigroup.html#3352" class="Bound">z</a> <a id="3368" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3370" href="Algebra.Properties.CommutativeSemigroup.html#3352" class="Bound">z</a> <a id="3372" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Algebra.Properties.CommutativeSemigroup.html#3350" class="Bound">y</a> <a id="3377" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3379" href="Algebra.Properties.CommutativeSemigroup.html#3348" class="Bound">x</a><a id="3380" class="Symbol">)</a>
<a id="3382" href="Algebra.Properties.CommutativeSemigroup.html#3333" class="Function">xy∙z≈z∙yx</a> <a id="3392" href="Algebra.Properties.CommutativeSemigroup.html#3392" class="Bound">x</a> <a id="3394" href="Algebra.Properties.CommutativeSemigroup.html#3394" class="Bound">y</a> <a id="3396" href="Algebra.Properties.CommutativeSemigroup.html#3396" class="Bound">z</a> <a id="3398" class="Symbol">=</a>  <a id="3401" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3414" href="Algebra.Properties.CommutativeSemigroup.html#3392" class="Bound">x</a> <a id="3416" href="Algebra.Properties.CommutativeSemigroup.html#3394" class="Bound">y</a> <a id="3418" href="Algebra.Properties.CommutativeSemigroup.html#3396" class="Bound">z</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Algebra.Properties.CommutativeSemigroup.html#1632" class="Function">x∙yz≈z∙yx</a> <a id="3432" href="Algebra.Properties.CommutativeSemigroup.html#3392" class="Bound">x</a> <a id="3434" href="Algebra.Properties.CommutativeSemigroup.html#3394" class="Bound">y</a> <a id="3436" href="Algebra.Properties.CommutativeSemigroup.html#3396" class="Bound">z</a><a id="3437" class="Symbol">)</a>

<a id="xy∙z≈x∙zy"></a><a id="3440" href="Algebra.Properties.CommutativeSemigroup.html#3440" class="Function">xy∙z≈x∙zy</a> <a id="3450" class="Symbol">:</a>  <a id="3453" class="Symbol">∀</a> <a id="3455" href="Algebra.Properties.CommutativeSemigroup.html#3455" class="Bound">x</a> <a id="3457" href="Algebra.Properties.CommutativeSemigroup.html#3457" class="Bound">y</a> <a id="3459" href="Algebra.Properties.CommutativeSemigroup.html#3459" class="Bound">z</a> <a id="3461" class="Symbol">→</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Algebra.Properties.CommutativeSemigroup.html#3455" class="Bound">x</a> <a id="3466" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3468" href="Algebra.Properties.CommutativeSemigroup.html#3457" class="Bound">y</a><a id="3469" class="Symbol">)</a> <a id="3471" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3473" href="Algebra.Properties.CommutativeSemigroup.html#3459" class="Bound">z</a> <a id="3475" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3477" href="Algebra.Properties.CommutativeSemigroup.html#3455" class="Bound">x</a> <a id="3479" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Algebra.Properties.CommutativeSemigroup.html#3459" class="Bound">z</a> <a id="3484" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3486" href="Algebra.Properties.CommutativeSemigroup.html#3457" class="Bound">y</a><a id="3487" class="Symbol">)</a>
<a id="3489" href="Algebra.Properties.CommutativeSemigroup.html#3440" class="Function">xy∙z≈x∙zy</a> <a id="3499" href="Algebra.Properties.CommutativeSemigroup.html#3499" class="Bound">x</a> <a id="3501" href="Algebra.Properties.CommutativeSemigroup.html#3501" class="Bound">y</a> <a id="3503" href="Algebra.Properties.CommutativeSemigroup.html#3503" class="Bound">z</a> <a id="3505" class="Symbol">=</a>  <a id="3508" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3521" href="Algebra.Properties.CommutativeSemigroup.html#3499" class="Bound">x</a> <a id="3523" href="Algebra.Properties.CommutativeSemigroup.html#3501" class="Bound">y</a> <a id="3525" href="Algebra.Properties.CommutativeSemigroup.html#3503" class="Bound">z</a><a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Algebra.Properties.CommutativeSemigroup.html#1845" class="Function">x∙yz≈x∙zy</a> <a id="3539" href="Algebra.Properties.CommutativeSemigroup.html#3499" class="Bound">x</a> <a id="3541" href="Algebra.Properties.CommutativeSemigroup.html#3501" class="Bound">y</a> <a id="3543" href="Algebra.Properties.CommutativeSemigroup.html#3503" class="Bound">z</a><a id="3544" class="Symbol">)</a>

<a id="xy∙z≈y∙zx"></a><a id="3547" href="Algebra.Properties.CommutativeSemigroup.html#3547" class="Function">xy∙z≈y∙zx</a> <a id="3557" class="Symbol">:</a>  <a id="3560" class="Symbol">∀</a> <a id="3562" href="Algebra.Properties.CommutativeSemigroup.html#3562" class="Bound">x</a> <a id="3564" href="Algebra.Properties.CommutativeSemigroup.html#3564" class="Bound">y</a> <a id="3566" href="Algebra.Properties.CommutativeSemigroup.html#3566" class="Bound">z</a> <a id="3568" class="Symbol">→</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Algebra.Properties.CommutativeSemigroup.html#3562" class="Bound">x</a> <a id="3573" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3575" href="Algebra.Properties.CommutativeSemigroup.html#3564" class="Bound">y</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3580" href="Algebra.Properties.CommutativeSemigroup.html#3566" class="Bound">z</a> <a id="3582" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3584" href="Algebra.Properties.CommutativeSemigroup.html#3564" class="Bound">y</a> <a id="3586" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Algebra.Properties.CommutativeSemigroup.html#3566" class="Bound">z</a> <a id="3591" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3593" href="Algebra.Properties.CommutativeSemigroup.html#3562" class="Bound">x</a><a id="3594" class="Symbol">)</a>
<a id="3596" href="Algebra.Properties.CommutativeSemigroup.html#3547" class="Function">xy∙z≈y∙zx</a> <a id="3606" href="Algebra.Properties.CommutativeSemigroup.html#3606" class="Bound">x</a> <a id="3608" href="Algebra.Properties.CommutativeSemigroup.html#3608" class="Bound">y</a> <a id="3610" href="Algebra.Properties.CommutativeSemigroup.html#3610" class="Bound">z</a> <a id="3612" class="Symbol">=</a>  <a id="3615" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3621" class="Symbol">(</a><a id="3622" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3628" href="Algebra.Properties.CommutativeSemigroup.html#3606" class="Bound">x</a> <a id="3630" href="Algebra.Properties.CommutativeSemigroup.html#3608" class="Bound">y</a> <a id="3632" href="Algebra.Properties.CommutativeSemigroup.html#3610" class="Bound">z</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Algebra.Properties.CommutativeSemigroup.html#1933" class="Function">x∙yz≈y∙zx</a> <a id="3646" href="Algebra.Properties.CommutativeSemigroup.html#3606" class="Bound">x</a> <a id="3648" href="Algebra.Properties.CommutativeSemigroup.html#3608" class="Bound">y</a> <a id="3650" href="Algebra.Properties.CommutativeSemigroup.html#3610" class="Bound">z</a><a id="3651" class="Symbol">)</a>

<a id="xy∙z≈z∙xy"></a><a id="3654" href="Algebra.Properties.CommutativeSemigroup.html#3654" class="Function">xy∙z≈z∙xy</a> <a id="3664" class="Symbol">:</a>  <a id="3667" class="Symbol">∀</a> <a id="3669" href="Algebra.Properties.CommutativeSemigroup.html#3669" class="Bound">x</a> <a id="3671" href="Algebra.Properties.CommutativeSemigroup.html#3671" class="Bound">y</a> <a id="3673" href="Algebra.Properties.CommutativeSemigroup.html#3673" class="Bound">z</a> <a id="3675" class="Symbol">→</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Algebra.Properties.CommutativeSemigroup.html#3669" class="Bound">x</a> <a id="3680" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3682" href="Algebra.Properties.CommutativeSemigroup.html#3671" class="Bound">y</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3687" href="Algebra.Properties.CommutativeSemigroup.html#3673" class="Bound">z</a> <a id="3689" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3691" href="Algebra.Properties.CommutativeSemigroup.html#3673" class="Bound">z</a> <a id="3693" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Algebra.Properties.CommutativeSemigroup.html#3669" class="Bound">x</a> <a id="3698" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3700" href="Algebra.Properties.CommutativeSemigroup.html#3671" class="Bound">y</a><a id="3701" class="Symbol">)</a>
<a id="3703" href="Algebra.Properties.CommutativeSemigroup.html#3654" class="Function">xy∙z≈z∙xy</a> <a id="3713" href="Algebra.Properties.CommutativeSemigroup.html#3713" class="Bound">x</a> <a id="3715" href="Algebra.Properties.CommutativeSemigroup.html#3715" class="Bound">y</a> <a id="3717" href="Algebra.Properties.CommutativeSemigroup.html#3717" class="Bound">z</a> <a id="3719" class="Symbol">=</a>  <a id="3722" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3735" href="Algebra.Properties.CommutativeSemigroup.html#3713" class="Bound">x</a> <a id="3737" href="Algebra.Properties.CommutativeSemigroup.html#3715" class="Bound">y</a> <a id="3739" href="Algebra.Properties.CommutativeSemigroup.html#3717" class="Bound">z</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Algebra.Properties.CommutativeSemigroup.html#2088" class="Function">x∙yz≈z∙xy</a> <a id="3753" href="Algebra.Properties.CommutativeSemigroup.html#3713" class="Bound">x</a> <a id="3755" href="Algebra.Properties.CommutativeSemigroup.html#3715" class="Bound">y</a> <a id="3757" href="Algebra.Properties.CommutativeSemigroup.html#3717" class="Bound">z</a><a id="3758" class="Symbol">)</a>

<a id="3761" class="Comment">------------------------------------------------------------------------</a>
<a id="3834" class="Comment">-- Partitions (2,2).</a>

<a id="3856" class="Comment">-- These proofs are by composing with the proofs for (2,1).</a>

<a id="xy∙z≈yx∙z"></a><a id="3917" href="Algebra.Properties.CommutativeSemigroup.html#3917" class="Function">xy∙z≈yx∙z</a> <a id="3927" class="Symbol">:</a>  <a id="3930" class="Symbol">∀</a> <a id="3932" href="Algebra.Properties.CommutativeSemigroup.html#3932" class="Bound">x</a> <a id="3934" href="Algebra.Properties.CommutativeSemigroup.html#3934" class="Bound">y</a> <a id="3936" href="Algebra.Properties.CommutativeSemigroup.html#3936" class="Bound">z</a> <a id="3938" class="Symbol">→</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Algebra.Properties.CommutativeSemigroup.html#3932" class="Bound">x</a> <a id="3943" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3945" href="Algebra.Properties.CommutativeSemigroup.html#3934" class="Bound">y</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3950" href="Algebra.Properties.CommutativeSemigroup.html#3936" class="Bound">z</a> <a id="3952" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Algebra.Properties.CommutativeSemigroup.html#3934" class="Bound">y</a> <a id="3957" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3959" href="Algebra.Properties.CommutativeSemigroup.html#3932" class="Bound">x</a><a id="3960" class="Symbol">)</a> <a id="3962" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="3964" href="Algebra.Properties.CommutativeSemigroup.html#3936" class="Bound">z</a>
<a id="3966" href="Algebra.Properties.CommutativeSemigroup.html#3917" class="Function">xy∙z≈yx∙z</a> <a id="3976" href="Algebra.Properties.CommutativeSemigroup.html#3976" class="Bound">x</a> <a id="3978" href="Algebra.Properties.CommutativeSemigroup.html#3978" class="Bound">y</a> <a id="3980" href="Algebra.Properties.CommutativeSemigroup.html#3980" class="Bound">z</a> <a id="3982" class="Symbol">=</a>  <a id="3985" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3991" class="Symbol">(</a><a id="3992" href="Algebra.Properties.CommutativeSemigroup.html#3226" class="Function">xy∙z≈y∙xz</a> <a id="4002" class="Symbol">_</a> <a id="4004" class="Symbol">_</a> <a id="4006" class="Symbol">_)</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4014" class="Symbol">(</a><a id="4015" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4021" href="Algebra.Properties.CommutativeSemigroup.html#3978" class="Bound">y</a> <a id="4023" href="Algebra.Properties.CommutativeSemigroup.html#3976" class="Bound">x</a> <a id="4025" href="Algebra.Properties.CommutativeSemigroup.html#3980" class="Bound">z</a><a id="4026" class="Symbol">))</a>

<a id="xy∙z≈zy∙x"></a><a id="4030" href="Algebra.Properties.CommutativeSemigroup.html#4030" class="Function">xy∙z≈zy∙x</a> <a id="4040" class="Symbol">:</a>  <a id="4043" class="Symbol">∀</a> <a id="4045" href="Algebra.Properties.CommutativeSemigroup.html#4045" class="Bound">x</a> <a id="4047" href="Algebra.Properties.CommutativeSemigroup.html#4047" class="Bound">y</a> <a id="4049" href="Algebra.Properties.CommutativeSemigroup.html#4049" class="Bound">z</a> <a id="4051" class="Symbol">→</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Algebra.Properties.CommutativeSemigroup.html#4045" class="Bound">x</a> <a id="4056" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4058" href="Algebra.Properties.CommutativeSemigroup.html#4047" class="Bound">y</a><a id="4059" class="Symbol">)</a> <a id="4061" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4063" href="Algebra.Properties.CommutativeSemigroup.html#4049" class="Bound">z</a> <a id="4065" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Algebra.Properties.CommutativeSemigroup.html#4049" class="Bound">z</a> <a id="4070" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4072" href="Algebra.Properties.CommutativeSemigroup.html#4047" class="Bound">y</a><a id="4073" class="Symbol">)</a> <a id="4075" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4077" href="Algebra.Properties.CommutativeSemigroup.html#4045" class="Bound">x</a>
<a id="4079" href="Algebra.Properties.CommutativeSemigroup.html#4030" class="Function">xy∙z≈zy∙x</a> <a id="4089" href="Algebra.Properties.CommutativeSemigroup.html#4089" class="Bound">x</a> <a id="4091" href="Algebra.Properties.CommutativeSemigroup.html#4091" class="Bound">y</a> <a id="4093" href="Algebra.Properties.CommutativeSemigroup.html#4093" class="Bound">z</a> <a id="4095" class="Symbol">=</a>  <a id="4098" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="4104" class="Symbol">(</a><a id="4105" href="Algebra.Properties.CommutativeSemigroup.html#3333" class="Function">xy∙z≈z∙yx</a> <a id="4115" href="Algebra.Properties.CommutativeSemigroup.html#4089" class="Bound">x</a> <a id="4117" href="Algebra.Properties.CommutativeSemigroup.html#4091" class="Bound">y</a> <a id="4119" href="Algebra.Properties.CommutativeSemigroup.html#4093" class="Bound">z</a><a id="4120" class="Symbol">)</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4134" href="Algebra.Properties.CommutativeSemigroup.html#4093" class="Bound">z</a> <a id="4136" href="Algebra.Properties.CommutativeSemigroup.html#4091" class="Bound">y</a> <a id="4138" href="Algebra.Properties.CommutativeSemigroup.html#4089" class="Bound">x</a><a id="4139" class="Symbol">))</a>

<a id="xy∙z≈xz∙y"></a><a id="4143" href="Algebra.Properties.CommutativeSemigroup.html#4143" class="Function">xy∙z≈xz∙y</a> <a id="4153" class="Symbol">:</a>  <a id="4156" class="Symbol">∀</a> <a id="4158" href="Algebra.Properties.CommutativeSemigroup.html#4158" class="Bound">x</a> <a id="4160" href="Algebra.Properties.CommutativeSemigroup.html#4160" class="Bound">y</a> <a id="4162" href="Algebra.Properties.CommutativeSemigroup.html#4162" class="Bound">z</a> <a id="4164" class="Symbol">→</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Algebra.Properties.CommutativeSemigroup.html#4158" class="Bound">x</a> <a id="4169" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4171" href="Algebra.Properties.CommutativeSemigroup.html#4160" class="Bound">y</a><a id="4172" class="Symbol">)</a> <a id="4174" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4176" href="Algebra.Properties.CommutativeSemigroup.html#4162" class="Bound">z</a> <a id="4178" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Algebra.Properties.CommutativeSemigroup.html#4158" class="Bound">x</a> <a id="4183" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4185" href="Algebra.Properties.CommutativeSemigroup.html#4162" class="Bound">z</a><a id="4186" class="Symbol">)</a> <a id="4188" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4190" href="Algebra.Properties.CommutativeSemigroup.html#4160" class="Bound">y</a>
<a id="4192" href="Algebra.Properties.CommutativeSemigroup.html#4143" class="Function">xy∙z≈xz∙y</a> <a id="4202" href="Algebra.Properties.CommutativeSemigroup.html#4202" class="Bound">x</a> <a id="4204" href="Algebra.Properties.CommutativeSemigroup.html#4204" class="Bound">y</a> <a id="4206" href="Algebra.Properties.CommutativeSemigroup.html#4206" class="Bound">z</a> <a id="4208" class="Symbol">=</a>  <a id="4211" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Algebra.Properties.CommutativeSemigroup.html#3440" class="Function">xy∙z≈x∙zy</a> <a id="4228" href="Algebra.Properties.CommutativeSemigroup.html#4202" class="Bound">x</a> <a id="4230" href="Algebra.Properties.CommutativeSemigroup.html#4204" class="Bound">y</a> <a id="4232" href="Algebra.Properties.CommutativeSemigroup.html#4206" class="Bound">z</a><a id="4233" class="Symbol">)</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4240" class="Symbol">(</a><a id="4241" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4247" href="Algebra.Properties.CommutativeSemigroup.html#4202" class="Bound">x</a> <a id="4249" href="Algebra.Properties.CommutativeSemigroup.html#4206" class="Bound">z</a> <a id="4251" href="Algebra.Properties.CommutativeSemigroup.html#4204" class="Bound">y</a><a id="4252" class="Symbol">))</a>

<a id="xy∙z≈yz∙x"></a><a id="4256" href="Algebra.Properties.CommutativeSemigroup.html#4256" class="Function">xy∙z≈yz∙x</a> <a id="4266" class="Symbol">:</a>  <a id="4269" class="Symbol">∀</a> <a id="4271" href="Algebra.Properties.CommutativeSemigroup.html#4271" class="Bound">x</a> <a id="4273" href="Algebra.Properties.CommutativeSemigroup.html#4273" class="Bound">y</a> <a id="4275" href="Algebra.Properties.CommutativeSemigroup.html#4275" class="Bound">z</a> <a id="4277" class="Symbol">→</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Algebra.Properties.CommutativeSemigroup.html#4271" class="Bound">x</a> <a id="4282" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4284" href="Algebra.Properties.CommutativeSemigroup.html#4273" class="Bound">y</a><a id="4285" class="Symbol">)</a> <a id="4287" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4289" href="Algebra.Properties.CommutativeSemigroup.html#4275" class="Bound">z</a> <a id="4291" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Algebra.Properties.CommutativeSemigroup.html#4273" class="Bound">y</a> <a id="4296" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4298" href="Algebra.Properties.CommutativeSemigroup.html#4275" class="Bound">z</a><a id="4299" class="Symbol">)</a> <a id="4301" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4303" href="Algebra.Properties.CommutativeSemigroup.html#4271" class="Bound">x</a>
<a id="4305" href="Algebra.Properties.CommutativeSemigroup.html#4256" class="Function">xy∙z≈yz∙x</a> <a id="4315" href="Algebra.Properties.CommutativeSemigroup.html#4315" class="Bound">x</a> <a id="4317" href="Algebra.Properties.CommutativeSemigroup.html#4317" class="Bound">y</a> <a id="4319" href="Algebra.Properties.CommutativeSemigroup.html#4319" class="Bound">z</a> <a id="4321" class="Symbol">=</a>  <a id="4324" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="4330" class="Symbol">(</a><a id="4331" href="Algebra.Properties.CommutativeSemigroup.html#3547" class="Function">xy∙z≈y∙zx</a> <a id="4341" href="Algebra.Properties.CommutativeSemigroup.html#4315" class="Bound">x</a> <a id="4343" href="Algebra.Properties.CommutativeSemigroup.html#4317" class="Bound">y</a> <a id="4345" href="Algebra.Properties.CommutativeSemigroup.html#4319" class="Bound">z</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4360" href="Algebra.Properties.CommutativeSemigroup.html#4317" class="Bound">y</a> <a id="4362" href="Algebra.Properties.CommutativeSemigroup.html#4319" class="Bound">z</a> <a id="4364" href="Algebra.Properties.CommutativeSemigroup.html#4315" class="Bound">x</a><a id="4365" class="Symbol">))</a>

<a id="xy∙z≈zx∙y"></a><a id="4369" href="Algebra.Properties.CommutativeSemigroup.html#4369" class="Function">xy∙z≈zx∙y</a> <a id="4379" class="Symbol">:</a>  <a id="4382" class="Symbol">∀</a> <a id="4384" href="Algebra.Properties.CommutativeSemigroup.html#4384" class="Bound">x</a> <a id="4386" href="Algebra.Properties.CommutativeSemigroup.html#4386" class="Bound">y</a> <a id="4388" href="Algebra.Properties.CommutativeSemigroup.html#4388" class="Bound">z</a> <a id="4390" class="Symbol">→</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Algebra.Properties.CommutativeSemigroup.html#4384" class="Bound">x</a> <a id="4395" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4397" href="Algebra.Properties.CommutativeSemigroup.html#4386" class="Bound">y</a><a id="4398" class="Symbol">)</a> <a id="4400" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4402" href="Algebra.Properties.CommutativeSemigroup.html#4388" class="Bound">z</a> <a id="4404" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Algebra.Properties.CommutativeSemigroup.html#4388" class="Bound">z</a> <a id="4409" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4411" href="Algebra.Properties.CommutativeSemigroup.html#4384" class="Bound">x</a><a id="4412" class="Symbol">)</a> <a id="4414" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4416" href="Algebra.Properties.CommutativeSemigroup.html#4386" class="Bound">y</a>
<a id="4418" href="Algebra.Properties.CommutativeSemigroup.html#4369" class="Function">xy∙z≈zx∙y</a> <a id="4428" href="Algebra.Properties.CommutativeSemigroup.html#4428" class="Bound">x</a> <a id="4430" href="Algebra.Properties.CommutativeSemigroup.html#4430" class="Bound">y</a> <a id="4432" href="Algebra.Properties.CommutativeSemigroup.html#4432" class="Bound">z</a> <a id="4434" class="Symbol">=</a>  <a id="4437" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Algebra.Properties.CommutativeSemigroup.html#3654" class="Function">xy∙z≈z∙xy</a> <a id="4454" href="Algebra.Properties.CommutativeSemigroup.html#4428" class="Bound">x</a> <a id="4456" href="Algebra.Properties.CommutativeSemigroup.html#4430" class="Bound">y</a> <a id="4458" href="Algebra.Properties.CommutativeSemigroup.html#4432" class="Bound">z</a><a id="4459" class="Symbol">)</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4473" href="Algebra.Properties.CommutativeSemigroup.html#4432" class="Bound">z</a> <a id="4475" href="Algebra.Properties.CommutativeSemigroup.html#4428" class="Bound">x</a> <a id="4477" href="Algebra.Properties.CommutativeSemigroup.html#4430" class="Bound">y</a><a id="4478" class="Symbol">))</a>

<a id="4482" class="Comment">------------------------------------------------------------------------</a>
<a id="4555" class="Comment">-- commutative semigroup has Jordan identity</a>

<a id="xy∙xx≈x∙yxx"></a><a id="4601" href="Algebra.Properties.CommutativeSemigroup.html#4601" class="Function">xy∙xx≈x∙yxx</a> <a id="4613" class="Symbol">:</a> <a id="4615" class="Symbol">∀</a> <a id="4617" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a> <a id="4619" href="Algebra.Properties.CommutativeSemigroup.html#4619" class="Bound">y</a> <a id="4621" class="Symbol">→</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a> <a id="4626" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4628" href="Algebra.Properties.CommutativeSemigroup.html#4619" class="Bound">y</a><a id="4629" class="Symbol">)</a> <a id="4631" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4633" class="Symbol">(</a><a id="4634" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a> <a id="4636" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4638" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a><a id="4639" class="Symbol">)</a> <a id="4641" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="4643" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a> <a id="4645" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Algebra.Properties.CommutativeSemigroup.html#4619" class="Bound">y</a> <a id="4650" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a> <a id="4655" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4657" href="Algebra.Properties.CommutativeSemigroup.html#4617" class="Bound">x</a><a id="4658" class="Symbol">))</a>
<a id="4661" href="Algebra.Properties.CommutativeSemigroup.html#4601" class="Function">xy∙xx≈x∙yxx</a> <a id="4673" href="Algebra.Properties.CommutativeSemigroup.html#4673" class="Bound">x</a> <a id="4675" href="Algebra.Properties.CommutativeSemigroup.html#4675" class="Bound">y</a> <a id="4677" class="Symbol">=</a> <a id="4679" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4685" href="Algebra.Properties.CommutativeSemigroup.html#4673" class="Bound">x</a> <a id="4687" href="Algebra.Properties.CommutativeSemigroup.html#4675" class="Bound">y</a> <a id="4689" class="Symbol">((</a><a id="4691" href="Algebra.Properties.CommutativeSemigroup.html#4673" class="Bound">x</a> <a id="4693" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4695" href="Algebra.Properties.CommutativeSemigroup.html#4673" class="Bound">x</a><a id="4696" class="Symbol">))</a>

<a id="4700" class="Comment">------------------------------------------------------------------------</a>
<a id="4773" class="Comment">-- commutative semigroup is left/right/middle semiMedial</a>

<a id="semimedialˡ"></a><a id="4831" href="Algebra.Properties.CommutativeSemigroup.html#4831" class="Function">semimedialˡ</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="Algebra.Definitions.html#6812" class="Function">LeftSemimedial</a> <a id="4860" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>
<a id="4864" href="Algebra.Properties.CommutativeSemigroup.html#4831" class="Function">semimedialˡ</a> <a id="4876" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4878" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="4880" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a> <a id="4882" class="Symbol">=</a> <a id="4884" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4892" class="Symbol">(</a><a id="4893" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4895" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4897" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a><a id="4898" class="Symbol">)</a> <a id="4900" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="4905" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4907" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="4908" class="Symbol">)</a> <a id="4910" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4913" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4919" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4921" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="4926" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4928" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="4929" class="Symbol">)</a> <a id="4931" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4935" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4937" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4942" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4944" class="Symbol">(</a><a id="4945" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="4947" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4949" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="4950" class="Symbol">))</a> <a id="4953" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4956" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="4976" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4978" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="4980" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="4981" class="Symbol">))</a> <a id="4984" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4988" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4990" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4992" class="Symbol">((</a><a id="4994" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="4996" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="4998" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a><a id="4999" class="Symbol">)</a> <a id="5001" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5003" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5004" class="Symbol">)</a> <a id="5006" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5009" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="5032" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5034" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a><a id="5035" class="Symbol">))</a> <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5042" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5044" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5046" class="Symbol">((</a><a id="5048" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="5050" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5052" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a><a id="5053" class="Symbol">)</a> <a id="5055" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5057" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5058" class="Symbol">)</a> <a id="5060" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5063" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5078" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="5080" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5082" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5083" class="Symbol">)</a> <a id="5085" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5089" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5091" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="5096" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5101" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5103" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5104" class="Symbol">))</a> <a id="5107" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5110" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5121" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5123" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a> <a id="5125" class="Symbol">((</a><a id="5127" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5129" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5131" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5132" class="Symbol">)))</a> <a id="5136" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5140" class="Symbol">(</a><a id="5141" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5143" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5145" href="Algebra.Properties.CommutativeSemigroup.html#4878" class="Bound">y</a><a id="5146" class="Symbol">)</a> <a id="5148" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Algebra.Properties.CommutativeSemigroup.html#4876" class="Bound">x</a> <a id="5153" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5155" href="Algebra.Properties.CommutativeSemigroup.html#4880" class="Bound">z</a><a id="5156" class="Symbol">)</a> <a id="5158" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="semimedialʳ"></a><a id="5161" href="Algebra.Properties.CommutativeSemigroup.html#5161" class="Function">semimedialʳ</a> <a id="5173" class="Symbol">:</a> <a id="5175" href="Algebra.Definitions.html#6917" class="Function">RightSemimedial</a> <a id="5191" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>
<a id="5195" href="Algebra.Properties.CommutativeSemigroup.html#5161" class="Function">semimedialʳ</a> <a id="5207" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5209" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5211" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5213" class="Symbol">=</a> <a id="5215" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5223" class="Symbol">(</a><a id="5224" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5226" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5228" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a><a id="5229" class="Symbol">)</a> <a id="5231" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5236" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5238" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5239" class="Symbol">)</a> <a id="5241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5244" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5250" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5252" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5257" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5259" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5260" class="Symbol">)</a> <a id="5262" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5266" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5268" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5273" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5278" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5280" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5281" class="Symbol">))</a> <a id="5284" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5287" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5295" class="Symbol">(</a><a id="5296" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5300" class="Symbol">(</a><a id="5301" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5307" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5309" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5311" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5312" class="Symbol">))</a> <a id="5315" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5319" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5321" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5323" class="Symbol">((</a><a id="5325" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5327" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5329" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5330" class="Symbol">)</a> <a id="5332" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5334" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5335" class="Symbol">)</a> <a id="5337" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5340" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5348" class="Symbol">(</a><a id="5349" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="5363" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5365" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5366" class="Symbol">))</a> <a id="5369" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5373" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5375" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5377" class="Symbol">((</a><a id="5379" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5381" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5383" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a><a id="5384" class="Symbol">)</a> <a id="5386" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5388" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5389" class="Symbol">)</a> <a id="5391" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5394" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5409" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5411" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5413" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5414" class="Symbol">)</a> <a id="5416" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5420" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5422" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5427" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5432" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5434" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5435" class="Symbol">))</a> <a id="5438" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5441" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5452" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5454" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a> <a id="5456" class="Symbol">((</a><a id="5458" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5460" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5462" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5463" class="Symbol">)))</a> <a id="5467" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5471" class="Symbol">(</a><a id="5472" href="Algebra.Properties.CommutativeSemigroup.html#5209" class="Bound">y</a> <a id="5474" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5476" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5477" class="Symbol">)</a> <a id="5479" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Algebra.Properties.CommutativeSemigroup.html#5211" class="Bound">z</a> <a id="5484" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5486" href="Algebra.Properties.CommutativeSemigroup.html#5207" class="Bound">x</a><a id="5487" class="Symbol">)</a> <a id="5489" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="middleSemimedial"></a><a id="5492" href="Algebra.Properties.CommutativeSemigroup.html#5492" class="Function">middleSemimedial</a> <a id="5509" class="Symbol">:</a> <a id="5511" class="Symbol">∀</a> <a id="5513" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Bound">x</a> <a id="5515" href="Algebra.Properties.CommutativeSemigroup.html#5515" class="Bound">y</a> <a id="5517" href="Algebra.Properties.CommutativeSemigroup.html#5517" class="Bound">z</a> <a id="5519" class="Symbol">→</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Bound">x</a> <a id="5524" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5526" href="Algebra.Properties.CommutativeSemigroup.html#5515" class="Bound">y</a><a id="5527" class="Symbol">)</a> <a id="5529" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Algebra.Properties.CommutativeSemigroup.html#5517" class="Bound">z</a> <a id="5534" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5536" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Bound">x</a><a id="5537" class="Symbol">)</a> <a id="5539" href="Algebra.Bundles.html#4993" class="Field Operator">≈</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Bound">x</a> <a id="5544" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5546" href="Algebra.Properties.CommutativeSemigroup.html#5517" class="Bound">z</a><a id="5547" class="Symbol">)</a> <a id="5549" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Algebra.Properties.CommutativeSemigroup.html#5515" class="Bound">y</a> <a id="5554" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5556" href="Algebra.Properties.CommutativeSemigroup.html#5513" class="Bound">x</a><a id="5557" class="Symbol">)</a>
<a id="5559" href="Algebra.Properties.CommutativeSemigroup.html#5492" class="Function">middleSemimedial</a> <a id="5576" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5578" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5580" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5592" class="Symbol">(</a><a id="5593" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5595" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5597" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a><a id="5598" class="Symbol">)</a> <a id="5600" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5602" class="Symbol">(</a><a id="5603" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5605" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5607" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5608" class="Symbol">)</a> <a id="5610" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5613" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5619" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5621" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5623" class="Symbol">((</a><a id="5625" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5627" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5629" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5630" class="Symbol">))</a> <a id="5633" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5637" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5639" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5641" class="Symbol">(</a><a id="5642" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5644" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5649" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5651" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5652" class="Symbol">))</a> <a id="5655" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5658" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5678" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5680" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5682" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5683" class="Symbol">))</a> <a id="5686" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5690" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5692" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5694" class="Symbol">((</a><a id="5696" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5698" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5700" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a><a id="5701" class="Symbol">)</a> <a id="5703" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5705" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5706" class="Symbol">)</a> <a id="5708" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5711" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="5728" class="Symbol">(</a><a id="5729" href="Algebra.Structures.html#3298" class="Function">comm</a> <a id="5734" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5736" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a><a id="5737" class="Symbol">))</a> <a id="5740" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5744" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5746" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5748" class="Symbol">((</a><a id="5750" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5752" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5754" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a><a id="5755" class="Symbol">)</a> <a id="5757" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5759" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5760" class="Symbol">)</a> <a id="5762" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5765" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="5773" class="Symbol">(</a> <a id="5775" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5781" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5783" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5785" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5786" class="Symbol">)</a> <a id="5788" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5792" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5794" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5796" class="Symbol">(</a><a id="5797" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5799" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5801" class="Symbol">(</a><a id="5802" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5804" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5806" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5807" class="Symbol">))</a> <a id="5810" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5813" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="5824" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5826" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a> <a id="5828" class="Symbol">((</a><a id="5830" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5832" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5834" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5835" class="Symbol">)))</a> <a id="5839" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5843" class="Symbol">(</a><a id="5844" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a> <a id="5846" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5848" href="Algebra.Properties.CommutativeSemigroup.html#5580" class="Bound">z</a><a id="5849" class="Symbol">)</a> <a id="5851" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Algebra.Properties.CommutativeSemigroup.html#5578" class="Bound">y</a> <a id="5856" href="Algebra.Bundles.html#5037" class="Field Operator">∙</a> <a id="5858" href="Algebra.Properties.CommutativeSemigroup.html#5576" class="Bound">x</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="semimedial"></a><a id="5864" href="Algebra.Properties.CommutativeSemigroup.html#5864" class="Function">semimedial</a> <a id="5875" class="Symbol">:</a> <a id="5877" href="Algebra.Definitions.html#7024" class="Function">Semimedial</a> <a id="5888" href="Algebra.Bundles.html#5037" class="Field Operator">_∙_</a>
<a id="5892" href="Algebra.Properties.CommutativeSemigroup.html#5864" class="Function">semimedial</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Algebra.Properties.CommutativeSemigroup.html#4831" class="Function">semimedialˡ</a> <a id="5917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5919" href="Algebra.Properties.CommutativeSemigroup.html#5161" class="Function">semimedialʳ</a>
</pre></body></html>

==> anc/Algebra.Properties.Group.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Group</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Algebra.Properties.Group.html" class="Module">Algebra.Properties.Group</a> <a id="315" class="Symbol">{</a><a id="316" href="Algebra.Properties.Group.html#316" class="Bound">g₁</a> <a id="319" href="Algebra.Properties.Group.html#319" class="Bound">g₂</a><a id="321" class="Symbol">}</a> <a id="323" class="Symbol">(</a><a id="324" href="Algebra.Properties.Group.html#324" class="Bound">G</a> <a id="326" class="Symbol">:</a> <a id="328" href="Algebra.Bundles.html#9767" class="Record">Group</a> <a id="334" href="Algebra.Properties.Group.html#316" class="Bound">g₁</a> <a id="337" href="Algebra.Properties.Group.html#319" class="Bound">g₂</a><a id="339" class="Symbol">)</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" href="Algebra.Bundles.html#9767" class="Module">Group</a> <a id="359" href="Algebra.Properties.Group.html#324" class="Bound">G</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="393" href="Algebra.Bundles.html#9880" class="Field Operator">_≈_</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="442" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Function.Base.html" class="Module">Function.Base</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="534" class="Symbol">;</a> <a id="536" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="541" class="Symbol">)</a>

<a id="ε⁻¹≈ε"></a><a id="544" href="Algebra.Properties.Group.html#544" class="Function">ε⁻¹≈ε</a> <a id="550" class="Symbol">:</a> <a id="552" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="554" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="557" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="559" href="Algebra.Bundles.html#9934" class="Field">ε</a>
<a id="561" href="Algebra.Properties.Group.html#544" class="Function">ε⁻¹≈ε</a> <a id="567" class="Symbol">=</a> <a id="569" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="577" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="579" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>      <a id="587" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="590" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="594" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="596" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="606" class="Symbol">(</a><a id="607" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="609" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="611" class="Symbol">)</a> <a id="613" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="617" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="619" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="622" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="624" href="Algebra.Bundles.html#9934" class="Field">ε</a>  <a id="627" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="630" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="639" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="641" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="645" href="Algebra.Bundles.html#9934" class="Field">ε</a>         <a id="655" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="658" class="Keyword">private</a>

  <a id="left-helper"></a><a id="669" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="681" class="Symbol">:</a> <a id="683" class="Symbol">∀</a> <a id="685" href="Algebra.Properties.Group.html#685" class="Bound">x</a> <a id="687" href="Algebra.Properties.Group.html#687" class="Bound">y</a> <a id="689" class="Symbol">→</a> <a id="691" href="Algebra.Properties.Group.html#685" class="Bound">x</a> <a id="693" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="695" class="Symbol">(</a><a id="696" href="Algebra.Properties.Group.html#685" class="Bound">x</a> <a id="698" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="700" href="Algebra.Properties.Group.html#687" class="Bound">y</a><a id="701" class="Symbol">)</a> <a id="703" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="705" href="Algebra.Properties.Group.html#687" class="Bound">y</a> <a id="707" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>
  <a id="712" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="724" href="Algebra.Properties.Group.html#724" class="Bound">x</a> <a id="726" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="728" class="Symbol">=</a> <a id="730" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="740" href="Algebra.Properties.Group.html#724" class="Bound">x</a>              <a id="755" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="758" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="762" class="Symbol">(</a><a id="763" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="773" href="Algebra.Properties.Group.html#724" class="Bound">x</a><a id="774" class="Symbol">)</a> <a id="776" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="782" href="Algebra.Properties.Group.html#724" class="Bound">x</a> <a id="784" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="786" href="Algebra.Bundles.html#9934" class="Field">ε</a>          <a id="797" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="800" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="808" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="810" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="814" class="Symbol">(</a><a id="815" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="824" href="Algebra.Properties.Group.html#726" class="Bound">y</a><a id="825" class="Symbol">)</a> <a id="827" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="833" href="Algebra.Properties.Group.html#724" class="Bound">x</a> <a id="835" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="837" class="Symbol">(</a><a id="838" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="840" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="842" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="844" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="846" class="Symbol">)</a> <a id="848" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="851" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="855" class="Symbol">(</a><a id="856" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="862" href="Algebra.Properties.Group.html#724" class="Bound">x</a> <a id="864" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="866" class="Symbol">(</a><a id="867" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="869" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="871" class="Symbol">))</a> <a id="874" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="880" class="Symbol">(</a><a id="881" href="Algebra.Properties.Group.html#724" class="Bound">x</a> <a id="883" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="885" href="Algebra.Properties.Group.html#726" class="Bound">y</a><a id="886" class="Symbol">)</a> <a id="888" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="890" href="Algebra.Properties.Group.html#726" class="Bound">y</a> <a id="892" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="895" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="right-helper"></a><a id="900" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="913" class="Symbol">:</a> <a id="915" class="Symbol">∀</a> <a id="917" href="Algebra.Properties.Group.html#917" class="Bound">x</a> <a id="919" href="Algebra.Properties.Group.html#919" class="Bound">y</a> <a id="921" class="Symbol">→</a> <a id="923" href="Algebra.Properties.Group.html#919" class="Bound">y</a> <a id="925" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="927" href="Algebra.Properties.Group.html#917" class="Bound">x</a> <a id="929" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="932" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="934" class="Symbol">(</a><a id="935" href="Algebra.Properties.Group.html#917" class="Bound">x</a> <a id="937" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="939" href="Algebra.Properties.Group.html#919" class="Bound">y</a><a id="940" class="Symbol">)</a>
  <a id="944" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="957" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="959" href="Algebra.Properties.Group.html#959" class="Bound">y</a> <a id="961" class="Symbol">=</a> <a id="963" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="973" href="Algebra.Properties.Group.html#959" class="Bound">y</a>              <a id="988" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="991" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="995" class="Symbol">(</a><a id="996" href="Algebra.Structures.html#4136" class="Function">identityˡ</a> <a id="1006" href="Algebra.Properties.Group.html#959" class="Bound">y</a><a id="1007" class="Symbol">)</a> <a id="1009" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1015" href="Algebra.Bundles.html#9934" class="Field">ε</a>          <a id="1026" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1028" href="Algebra.Properties.Group.html#959" class="Bound">y</a> <a id="1030" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1033" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1041" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1043" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="1057" href="Algebra.Properties.Group.html#957" class="Bound">x</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1066" class="Symbol">(</a><a id="1067" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="1069" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1072" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1074" href="Algebra.Properties.Group.html#957" class="Bound">x</a><a id="1075" class="Symbol">)</a> <a id="1077" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1079" href="Algebra.Properties.Group.html#959" class="Bound">y</a> <a id="1081" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1084" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="1093" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="1095" class="Symbol">)</a> <a id="1097" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="1099" href="Algebra.Properties.Group.html#959" class="Bound">y</a> <a id="1101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1107" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="1109" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1112" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Algebra.Properties.Group.html#957" class="Bound">x</a> <a id="1117" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1119" href="Algebra.Properties.Group.html#959" class="Bound">y</a><a id="1120" class="Symbol">)</a> <a id="1122" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∙-cancelˡ"></a><a id="1125" href="Algebra.Properties.Group.html#1125" class="Function">∙-cancelˡ</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="1154" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a>
<a id="1158" href="Algebra.Properties.Group.html#1125" class="Function">∙-cancelˡ</a> <a id="1168" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1170" href="Algebra.Properties.Group.html#1170" class="Bound">y</a> <a id="1172" href="Algebra.Properties.Group.html#1172" class="Bound">z</a> <a id="1174" href="Algebra.Properties.Group.html#1174" class="Bound">eq</a> <a id="1177" class="Symbol">=</a> <a id="1179" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="1199" href="Algebra.Properties.Group.html#1170" class="Bound">y</a>  <a id="1202" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1205" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="1218" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1220" href="Algebra.Properties.Group.html#1170" class="Bound">y</a> <a id="1222" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1226" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1228" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1231" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1236" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1238" href="Algebra.Properties.Group.html#1170" class="Bound">y</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1244" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1252" href="Algebra.Properties.Group.html#1174" class="Bound">eq</a> <a id="1255" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1259" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1261" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1264" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1269" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1271" href="Algebra.Properties.Group.html#1172" class="Bound">z</a><a id="1272" class="Symbol">)</a> <a id="1274" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1277" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="1290" href="Algebra.Properties.Group.html#1168" class="Bound">x</a> <a id="1292" href="Algebra.Properties.Group.html#1172" class="Bound">z</a> <a id="1294" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
              <a id="1310" href="Algebra.Properties.Group.html#1172" class="Bound">z</a>  <a id="1313" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∙-cancelʳ"></a><a id="1316" href="Algebra.Properties.Group.html#1316" class="Function">∙-cancelʳ</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="1346" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a>
<a id="1350" href="Algebra.Properties.Group.html#1316" class="Function">∙-cancelʳ</a> <a id="1360" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1362" href="Algebra.Properties.Group.html#1362" class="Bound">y</a> <a id="1364" href="Algebra.Properties.Group.html#1364" class="Bound">z</a> <a id="1366" href="Algebra.Properties.Group.html#1366" class="Bound">eq</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1379" href="Algebra.Properties.Group.html#1362" class="Bound">y</a>            <a id="1392" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1395" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="1407" href="Algebra.Properties.Group.html#1362" class="Bound">y</a> <a id="1409" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1411" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1415" href="Algebra.Properties.Group.html#1362" class="Bound">y</a> <a id="1417" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1419" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1421" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1423" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1425" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1431" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1439" href="Algebra.Properties.Group.html#1366" class="Bound">eq</a> <a id="1442" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1446" href="Algebra.Properties.Group.html#1364" class="Bound">z</a> <a id="1448" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1450" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1452" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1454" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1456" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1459" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1462" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="1474" href="Algebra.Properties.Group.html#1364" class="Bound">z</a> <a id="1476" href="Algebra.Properties.Group.html#1360" class="Bound">x</a> <a id="1478" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1482" href="Algebra.Properties.Group.html#1364" class="Bound">z</a>            <a id="1495" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∙-cancel"></a><a id="1498" href="Algebra.Properties.Group.html#1498" class="Function">∙-cancel</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="1522" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a>
<a id="1526" href="Algebra.Properties.Group.html#1498" class="Function">∙-cancel</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Algebra.Properties.Group.html#1125" class="Function">∙-cancelˡ</a> <a id="1547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1549" href="Algebra.Properties.Group.html#1316" class="Function">∙-cancelʳ</a>

<a id="⁻¹-involutive"></a><a id="1560" href="Algebra.Properties.Group.html#1560" class="Function">⁻¹-involutive</a> <a id="1574" class="Symbol">:</a> <a id="1576" class="Symbol">∀</a> <a id="1578" href="Algebra.Properties.Group.html#1578" class="Bound">x</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Algebra.Properties.Group.html#1578" class="Bound">x</a> <a id="1584" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1587" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1590" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="1592" href="Algebra.Properties.Group.html#1578" class="Bound">x</a>
<a id="1594" href="Algebra.Properties.Group.html#1560" class="Function">⁻¹-involutive</a> <a id="1608" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1620" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1622" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1625" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>              <a id="1641" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1644" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="1654" class="Symbol">_</a> <a id="1656" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1660" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1662" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1665" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1668" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1670" href="Algebra.Bundles.html#9934" class="Field">ε</a>          <a id="1681" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1684" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1692" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1694" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="1703" class="Symbol">_</a> <a id="1705" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1709" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1711" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1714" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1717" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1722" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1725" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1727" href="Algebra.Properties.Group.html#1608" class="Bound">x</a><a id="1728" class="Symbol">)</a> <a id="1730" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1733" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1749" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="1751" class="Symbol">)</a> <a id="1753" href="Algebra.Properties.Group.html#1608" class="Bound">x</a> <a id="1755" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1759" href="Algebra.Properties.Group.html#1608" class="Bound">x</a>                    <a id="1780" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⁻¹-injective"></a><a id="1783" href="Algebra.Properties.Group.html#1783" class="Function">⁻¹-injective</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">∀</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Algebra.Properties.Group.html#1801" class="Bound">x</a> <a id="1803" href="Algebra.Properties.Group.html#1803" class="Bound">y</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Algebra.Properties.Group.html#1801" class="Bound">x</a> <a id="1810" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1813" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="1815" href="Algebra.Properties.Group.html#1803" class="Bound">y</a> <a id="1817" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="Algebra.Properties.Group.html#1801" class="Bound">x</a> <a id="1824" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="1826" href="Algebra.Properties.Group.html#1803" class="Bound">y</a>
<a id="1828" href="Algebra.Properties.Group.html#1783" class="Function">⁻¹-injective</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Algebra.Properties.Group.html#1842" class="Bound">x</a><a id="1843" class="Symbol">}</a> <a id="1845" class="Symbol">{</a><a id="1846" href="Algebra.Properties.Group.html#1846" class="Bound">y</a><a id="1847" class="Symbol">}</a> <a id="1849" href="Algebra.Properties.Group.html#1849" class="Bound">eq</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Algebra.Properties.Group.html#1316" class="Function">∙-cancelʳ</a> <a id="1864" class="Symbol">_</a> <a id="1866" class="Symbol">_</a> <a id="1868" class="Symbol">_</a> <a id="1870" class="Symbol">(</a> <a id="1872" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1880" href="Algebra.Properties.Group.html#1842" class="Bound">x</a> <a id="1882" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1884" href="Algebra.Properties.Group.html#1842" class="Bound">x</a> <a id="1886" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1889" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1892" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="1901" href="Algebra.Properties.Group.html#1842" class="Bound">x</a> <a id="1903" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1907" href="Algebra.Bundles.html#9934" class="Field">ε</a>        <a id="1916" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1919" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="1928" href="Algebra.Properties.Group.html#1846" class="Bound">y</a> <a id="1930" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1934" href="Algebra.Properties.Group.html#1846" class="Bound">y</a> <a id="1936" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1938" href="Algebra.Properties.Group.html#1846" class="Bound">y</a> <a id="1940" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1943" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1946" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1954" href="Algebra.Properties.Group.html#1849" class="Bound">eq</a> <a id="1957" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1961" href="Algebra.Properties.Group.html#1846" class="Bound">y</a> <a id="1963" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="1965" href="Algebra.Properties.Group.html#1842" class="Bound">x</a> <a id="1967" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="1970" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="1972" class="Symbol">)</a>

<a id="⁻¹-anti-homo-∙"></a><a id="1975" href="Algebra.Properties.Group.html#1975" class="Function">⁻¹-anti-homo-∙</a> <a id="1990" class="Symbol">:</a> <a id="1992" class="Symbol">∀</a> <a id="1994" href="Algebra.Properties.Group.html#1994" class="Bound">x</a> <a id="1996" href="Algebra.Properties.Group.html#1996" class="Bound">y</a> <a id="1998" class="Symbol">→</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Algebra.Properties.Group.html#1994" class="Bound">x</a> <a id="2003" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2005" href="Algebra.Properties.Group.html#1996" class="Bound">y</a><a id="2006" class="Symbol">)</a> <a id="2008" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2011" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2013" href="Algebra.Properties.Group.html#1996" class="Bound">y</a> <a id="2015" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2018" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2020" href="Algebra.Properties.Group.html#1994" class="Bound">x</a> <a id="2022" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>
<a id="2025" href="Algebra.Properties.Group.html#1975" class="Function">⁻¹-anti-homo-∙</a> <a id="2040" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2042" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Algebra.Properties.Group.html#1125" class="Function">∙-cancelˡ</a> <a id="2056" class="Symbol">_</a> <a id="2058" class="Symbol">_</a> <a id="2060" class="Symbol">_</a> <a id="2062" class="Symbol">(</a> <a id="2064" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2072" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2074" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2076" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2078" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2083" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2085" href="Algebra.Properties.Group.html#2042" class="Bound">y</a><a id="2086" class="Symbol">)</a> <a id="2088" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>    <a id="2094" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2097" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="2106" class="Symbol">_</a> <a id="2108" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2112" href="Algebra.Bundles.html#9934" class="Field">ε</a>                     <a id="2134" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2137" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="2146" class="Symbol">_</a> <a id="2148" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2152" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2154" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2156" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2158" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>              <a id="2174" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2177" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="2198" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2200" href="Algebra.Properties.Group.html#2042" class="Bound">y</a><a id="2201" class="Symbol">)</a> <a id="2203" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2210" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2212" href="Algebra.Properties.Group.html#2042" class="Bound">y</a><a id="2213" class="Symbol">)</a> <a id="2215" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2217" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2219" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2222" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2224" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2226" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2229" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2232" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2241" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2243" href="Algebra.Properties.Group.html#2042" class="Bound">y</a><a id="2244" class="Symbol">)</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2249" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="2251" class="Symbol">)</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2256" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="2258" class="Symbol">)</a> <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2264" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2266" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2268" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2270" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Algebra.Properties.Group.html#2042" class="Bound">y</a> <a id="2275" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2278" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2280" href="Algebra.Properties.Group.html#2040" class="Bound">x</a> <a id="2282" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="2284" class="Symbol">)</a> <a id="2286" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="2288" class="Symbol">)</a>

<a id="identityˡ-unique"></a><a id="2291" href="Algebra.Properties.Group.html#2291" class="Function">identityˡ-unique</a> <a id="2308" class="Symbol">:</a> <a id="2310" class="Symbol">∀</a> <a id="2312" href="Algebra.Properties.Group.html#2312" class="Bound">x</a> <a id="2314" href="Algebra.Properties.Group.html#2314" class="Bound">y</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="Algebra.Properties.Group.html#2312" class="Bound">x</a> <a id="2320" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2322" href="Algebra.Properties.Group.html#2314" class="Bound">y</a> <a id="2324" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2326" href="Algebra.Properties.Group.html#2314" class="Bound">y</a> <a id="2328" class="Symbol">→</a> <a id="2330" href="Algebra.Properties.Group.html#2312" class="Bound">x</a> <a id="2332" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2334" href="Algebra.Bundles.html#9934" class="Field">ε</a>
<a id="2336" href="Algebra.Properties.Group.html#2291" class="Function">identityˡ-unique</a> <a id="2353" href="Algebra.Properties.Group.html#2353" class="Bound">x</a> <a id="2355" href="Algebra.Properties.Group.html#2355" class="Bound">y</a> <a id="2357" href="Algebra.Properties.Group.html#2357" class="Bound">eq</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2370" href="Algebra.Properties.Group.html#2353" class="Bound">x</a>              <a id="2385" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2388" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="2400" href="Algebra.Properties.Group.html#2353" class="Bound">x</a> <a id="2402" href="Algebra.Properties.Group.html#2355" class="Bound">y</a> <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2408" class="Symbol">(</a><a id="2409" href="Algebra.Properties.Group.html#2353" class="Bound">x</a> <a id="2411" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2413" href="Algebra.Properties.Group.html#2355" class="Bound">y</a><a id="2414" class="Symbol">)</a> <a id="2416" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2418" href="Algebra.Properties.Group.html#2355" class="Bound">y</a> <a id="2420" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2423" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2426" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="2434" href="Algebra.Properties.Group.html#2357" class="Bound">eq</a> <a id="2437" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
       <a id="2446" href="Algebra.Properties.Group.html#2355" class="Bound">y</a>  <a id="2449" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2451" href="Algebra.Properties.Group.html#2355" class="Bound">y</a> <a id="2453" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2456" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2459" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="2468" href="Algebra.Properties.Group.html#2355" class="Bound">y</a> <a id="2470" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2474" href="Algebra.Bundles.html#9934" class="Field">ε</a>              <a id="2489" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="identityʳ-unique"></a><a id="2492" href="Algebra.Properties.Group.html#2492" class="Function">identityʳ-unique</a> <a id="2509" class="Symbol">:</a> <a id="2511" class="Symbol">∀</a> <a id="2513" href="Algebra.Properties.Group.html#2513" class="Bound">x</a> <a id="2515" href="Algebra.Properties.Group.html#2515" class="Bound">y</a> <a id="2517" class="Symbol">→</a> <a id="2519" href="Algebra.Properties.Group.html#2513" class="Bound">x</a> <a id="2521" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2523" href="Algebra.Properties.Group.html#2515" class="Bound">y</a> <a id="2525" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2527" href="Algebra.Properties.Group.html#2513" class="Bound">x</a> <a id="2529" class="Symbol">→</a> <a id="2531" href="Algebra.Properties.Group.html#2515" class="Bound">y</a> <a id="2533" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2535" href="Algebra.Bundles.html#9934" class="Field">ε</a>
<a id="2537" href="Algebra.Properties.Group.html#2492" class="Function">identityʳ-unique</a> <a id="2554" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2556" href="Algebra.Properties.Group.html#2556" class="Bound">y</a> <a id="2558" href="Algebra.Properties.Group.html#2558" class="Bound">eq</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2571" href="Algebra.Properties.Group.html#2556" class="Bound">y</a>              <a id="2586" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2589" href="Algebra.Properties.Group.html#900" class="Function">right-helper</a> <a id="2602" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2604" href="Algebra.Properties.Group.html#2556" class="Bound">y</a> <a id="2606" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2610" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2612" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2615" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2620" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2622" href="Algebra.Properties.Group.html#2556" class="Bound">y</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2628" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2633" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2635" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="2642" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2644" href="Algebra.Properties.Group.html#2558" class="Bound">eq</a> <a id="2647" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2651" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2653" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2656" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a>  <a id="2659" href="Algebra.Properties.Group.html#2554" class="Bound">x</a>      <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2669" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="2678" href="Algebra.Properties.Group.html#2554" class="Bound">x</a> <a id="2680" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2684" href="Algebra.Bundles.html#9934" class="Field">ε</a>              <a id="2699" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="identity-unique"></a><a id="2702" href="Algebra.Properties.Group.html#2702" class="Function">identity-unique</a> <a id="2718" class="Symbol">:</a> <a id="2720" class="Symbol">∀</a> <a id="2722" class="Symbol">{</a><a id="2723" href="Algebra.Properties.Group.html#2723" class="Bound">x</a><a id="2724" class="Symbol">}</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2737" href="Algebra.Properties.Group.html#2723" class="Bound">x</a> <a id="2739" href="Algebra.Bundles.html#9908" class="Field Operator">_∙_</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Algebra.Properties.Group.html#2723" class="Bound">x</a> <a id="2747" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2749" href="Algebra.Bundles.html#9934" class="Field">ε</a>
<a id="2751" href="Algebra.Properties.Group.html#2702" class="Function">identity-unique</a> <a id="2767" class="Symbol">{</a><a id="2768" href="Algebra.Properties.Group.html#2768" class="Bound">x</a><a id="2769" class="Symbol">}</a> <a id="2771" href="Algebra.Properties.Group.html#2771" class="Bound">id</a> <a id="2774" class="Symbol">=</a> <a id="2776" href="Algebra.Properties.Group.html#2291" class="Function">identityˡ-unique</a> <a id="2793" href="Algebra.Properties.Group.html#2768" class="Bound">x</a> <a id="2795" href="Algebra.Properties.Group.html#2768" class="Bound">x</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2804" href="Algebra.Properties.Group.html#2771" class="Bound">id</a> <a id="2807" href="Algebra.Properties.Group.html#2768" class="Bound">x</a><a id="2808" class="Symbol">)</a>

<a id="inverseˡ-unique"></a><a id="2811" href="Algebra.Properties.Group.html#2811" class="Function">inverseˡ-unique</a> <a id="2827" class="Symbol">:</a> <a id="2829" class="Symbol">∀</a> <a id="2831" href="Algebra.Properties.Group.html#2831" class="Bound">x</a> <a id="2833" href="Algebra.Properties.Group.html#2833" class="Bound">y</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Algebra.Properties.Group.html#2831" class="Bound">x</a> <a id="2839" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2841" href="Algebra.Properties.Group.html#2833" class="Bound">y</a> <a id="2843" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2845" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="2847" class="Symbol">→</a> <a id="2849" href="Algebra.Properties.Group.html#2831" class="Bound">x</a> <a id="2851" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="2853" href="Algebra.Properties.Group.html#2833" class="Bound">y</a> <a id="2855" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>
<a id="2858" href="Algebra.Properties.Group.html#2811" class="Function">inverseˡ-unique</a> <a id="2874" href="Algebra.Properties.Group.html#2874" class="Bound">x</a> <a id="2876" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="2878" href="Algebra.Properties.Group.html#2878" class="Bound">eq</a> <a id="2881" class="Symbol">=</a> <a id="2883" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2891" href="Algebra.Properties.Group.html#2874" class="Bound">x</a>              <a id="2906" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2909" href="Algebra.Properties.Group.html#669" class="Function">left-helper</a> <a id="2921" href="Algebra.Properties.Group.html#2874" class="Bound">x</a> <a id="2923" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="2925" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2929" class="Symbol">(</a><a id="2930" href="Algebra.Properties.Group.html#2874" class="Bound">x</a> <a id="2932" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2934" href="Algebra.Properties.Group.html#2876" class="Bound">y</a><a id="2935" class="Symbol">)</a> <a id="2937" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2939" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="2941" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2944" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2947" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="2955" href="Algebra.Properties.Group.html#2878" class="Bound">eq</a> <a id="2958" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
       <a id="2967" href="Algebra.Bundles.html#9934" class="Field">ε</a>  <a id="2970" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="2972" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="2974" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="2977" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2980" href="Algebra.Structures.html#4136" class="Function">identityˡ</a> <a id="2990" class="Symbol">(</a><a id="2991" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="2993" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a><a id="2995" class="Symbol">)</a> <a id="2997" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="3011" href="Algebra.Properties.Group.html#2876" class="Bound">y</a> <a id="3013" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="3016" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="inverseʳ-unique"></a><a id="3019" href="Algebra.Properties.Group.html#3019" class="Function">inverseʳ-unique</a> <a id="3035" class="Symbol">:</a> <a id="3037" class="Symbol">∀</a> <a id="3039" href="Algebra.Properties.Group.html#3039" class="Bound">x</a> <a id="3041" href="Algebra.Properties.Group.html#3041" class="Bound">y</a> <a id="3043" class="Symbol">→</a> <a id="3045" href="Algebra.Properties.Group.html#3039" class="Bound">x</a> <a id="3047" href="Algebra.Bundles.html#9908" class="Field Operator">∙</a> <a id="3049" href="Algebra.Properties.Group.html#3041" class="Bound">y</a> <a id="3051" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="3053" href="Algebra.Bundles.html#9934" class="Field">ε</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Algebra.Properties.Group.html#3041" class="Bound">y</a> <a id="3059" href="Algebra.Bundles.html#9880" class="Field Operator">≈</a> <a id="3061" href="Algebra.Properties.Group.html#3039" class="Bound">x</a> <a id="3063" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>
<a id="3066" href="Algebra.Properties.Group.html#3019" class="Function">inverseʳ-unique</a> <a id="3082" href="Algebra.Properties.Group.html#3082" class="Bound">x</a> <a id="3084" href="Algebra.Properties.Group.html#3084" class="Bound">y</a> <a id="3086" href="Algebra.Properties.Group.html#3086" class="Bound">eq</a> <a id="3089" class="Symbol">=</a> <a id="3091" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3099" href="Algebra.Properties.Group.html#3084" class="Bound">y</a>       <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3110" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Algebra.Properties.Group.html#1560" class="Function">⁻¹-involutive</a> <a id="3129" href="Algebra.Properties.Group.html#3084" class="Bound">y</a><a id="3130" class="Symbol">)</a> <a id="3132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3136" href="Algebra.Properties.Group.html#3084" class="Bound">y</a> <a id="3138" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="3141" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a> <a id="3144" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3147" href="Algebra.Structures.html#6329" class="Function">⁻¹-cong</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Algebra.Properties.Group.html#2811" class="Function">inverseˡ-unique</a> <a id="3177" href="Algebra.Properties.Group.html#3082" class="Bound">x</a> <a id="3179" href="Algebra.Properties.Group.html#3084" class="Bound">y</a> <a id="3181" href="Algebra.Properties.Group.html#3086" class="Bound">eq</a><a id="3183" class="Symbol">))</a> <a id="3186" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3190" href="Algebra.Properties.Group.html#3082" class="Bound">x</a> <a id="3192" href="Algebra.Bundles.html#9956" class="Field Operator">⁻¹</a>    <a id="3198" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Properties.Monoid.Mult.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Monoid.Mult</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Multiplication over a monoid (i.e. repeated addition)</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Algebra.Bundles.html#6051" class="Record">Monoid</a><a id="323" class="Symbol">)</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="351" class="Symbol">as</a> <a id="354" class="Module">ℕ</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="364" class="Symbol">;</a> <a id="366" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="370" class="Symbol">;</a> <a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Nat.Base.html#3260" class="Record">NonZero</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="439" class="Symbol">;</a> <a id="441" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="514" class="Symbol">as</a> <a id="517" class="Module">P</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="529" class="Symbol">)</a>

<a id="532" class="Keyword">module</a> <a id="539" href="Algebra.Properties.Monoid.Mult.html" class="Module">Algebra.Properties.Monoid.Mult</a> <a id="570" class="Symbol">{</a><a id="571" href="Algebra.Properties.Monoid.Mult.html#571" class="Bound">a</a> <a id="573" href="Algebra.Properties.Monoid.Mult.html#573" class="Bound">ℓ</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">(</a><a id="577" href="Algebra.Properties.Monoid.Mult.html#577" class="Bound">M</a> <a id="579" class="Symbol">:</a> <a id="581" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="588" href="Algebra.Properties.Monoid.Mult.html#571" class="Bound">a</a> <a id="590" href="Algebra.Properties.Monoid.Mult.html#573" class="Bound">ℓ</a><a id="591" class="Symbol">)</a> <a id="593" class="Keyword">where</a>

<a id="600" class="Comment">-- View of the monoid operator as addition</a>
<a id="643" class="Keyword">open</a> <a id="648" href="Algebra.Bundles.html#6051" class="Module">Monoid</a> <a id="655" href="Algebra.Properties.Monoid.Mult.html#577" class="Bound">M</a>
  <a id="659" class="Keyword">renaming</a>
  <a id="670" class="Symbol">(</a> <a id="672" href="Algebra.Bundles.html#6180" class="Field Operator">_∙_</a>       <a id="682" class="Symbol">to</a> <a id="685" class="Field Operator">_+_</a>
  <a id="691" class="Symbol">;</a> <a id="693" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>    <a id="703" class="Symbol">to</a> <a id="706" class="Function">+-cong</a>
  <a id="715" class="Symbol">;</a> <a id="717" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>   <a id="727" class="Symbol">to</a> <a id="730" class="Function">+-congʳ</a>
  <a id="740" class="Symbol">;</a> <a id="742" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>   <a id="752" class="Symbol">to</a> <a id="755" class="Function">+-congˡ</a>
  <a id="765" class="Symbol">;</a> <a id="767" href="Algebra.Structures.html#4136" class="Function">identityˡ</a> <a id="777" class="Symbol">to</a> <a id="780" class="Function">+-identityˡ</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="806" class="Symbol">to</a> <a id="809" class="Function">+-identityʳ</a>
  <a id="823" class="Symbol">;</a> <a id="825" href="Algebra.Structures.html#2977" class="Function">assoc</a>     <a id="835" class="Symbol">to</a> <a id="838" class="Function">+-assoc</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Algebra.Bundles.html#6207" class="Field">ε</a>         <a id="860" class="Symbol">to</a> <a id="863" class="Field">0#</a>
  <a id="868" class="Symbol">)</a>

<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="916" href="Algebra.Structures.html#1390" class="Function">setoid</a>

<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="956" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Definition</a>

<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="1091" href="Algebra.Bundles.html#6444" class="Function">rawMonoid</a> <a id="1101" class="Keyword">public</a>
  <a id="1110" class="Keyword">using</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a><a id="1120" class="Symbol">)</a>

<a id="1123" class="Comment">------------------------------------------------------------------------</a>
<a id="1196" class="Comment">-- Properties of _×_</a>

<a id="×-congʳ"></a><a id="1218" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1226" class="Symbol">:</a> <a id="1228" class="Symbol">∀</a> <a id="1230" href="Algebra.Properties.Monoid.Mult.html#1230" class="Bound">n</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Algebra.Properties.Monoid.Mult.html#1230" class="Bound">n</a> <a id="1237" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×_</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1251" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a> <a id="1255" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1257" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>
<a id="1261" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1269" class="Number">0</a>       <a id="1277" href="Algebra.Properties.Monoid.Mult.html#1277" class="Bound">x≈x′</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
<a id="1289" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1302" href="Algebra.Properties.Monoid.Mult.html#1302" class="Bound">n</a><a id="1303" class="Symbol">)</a> <a id="1305" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Algebra.Properties.Monoid.Mult.html#706" class="Function">+-cong</a> <a id="1319" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1333" href="Algebra.Properties.Monoid.Mult.html#1302" class="Bound">n</a> <a id="1335" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a><a id="1339" class="Symbol">)</a>

<a id="×-cong"></a><a id="1342" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a> <a id="1355" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1370" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1372" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a> <a id="1376" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1378" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>
<a id="1382" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Algebra.Properties.Monoid.Mult.html#1390" class="Bound">n</a><a id="1391" class="Symbol">}</a> <a id="1393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1400" href="Algebra.Properties.Monoid.Mult.html#1400" class="Bound">x≈x′</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1415" href="Algebra.Properties.Monoid.Mult.html#1390" class="Bound">n</a> <a id="1417" href="Algebra.Properties.Monoid.Mult.html#1400" class="Bound">x≈x′</a>

<a id="×-congˡ"></a><a id="1423" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">×-congˡ</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">∀</a> <a id="1435" class="Symbol">{</a><a id="1436" href="Algebra.Properties.Monoid.Mult.html#1436" class="Bound">x</a><a id="1437" class="Symbol">}</a> <a id="1439" class="Symbol">→</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×</a> <a id="1445" href="Algebra.Properties.Monoid.Mult.html#1436" class="Bound">x</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1462" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1464" href="Algebra.Bundles.html#6151" class="Field Operator">_≈_</a>
<a id="1468" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">×-congˡ</a> <a id="1476" href="Algebra.Properties.Monoid.Mult.html#1476" class="Bound">m≡n</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1489" href="Algebra.Properties.Monoid.Mult.html#1476" class="Bound">m≡n</a> <a id="1493" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

<a id="1499" class="Comment">-- _×_ is homomorphic with respect to _ℕ+_/_+_.</a>

<a id="×-homo-+"></a><a id="1548" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-+</a> <a id="1557" class="Symbol">:</a> <a id="1559" class="Symbol">∀</a> <a id="1561" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a> <a id="1563" href="Algebra.Properties.Monoid.Mult.html#1563" class="Bound">m</a> <a id="1565" href="Algebra.Properties.Monoid.Mult.html#1565" class="Bound">n</a> <a id="1567" class="Symbol">→</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Algebra.Properties.Monoid.Mult.html#1563" class="Bound">m</a> <a id="1572" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1576" href="Algebra.Properties.Monoid.Mult.html#1565" class="Bound">n</a><a id="1577" class="Symbol">)</a> <a id="1579" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1581" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a> <a id="1583" href="Algebra.Bundles.html#6151" class="Field Operator">≈</a> <a id="1585" href="Algebra.Properties.Monoid.Mult.html#1563" class="Bound">m</a> <a id="1587" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1589" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a> <a id="1591" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1593" href="Algebra.Properties.Monoid.Mult.html#1565" class="Bound">n</a> <a id="1595" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1597" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a>
<a id="1599" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-+</a> <a id="1608" href="Algebra.Properties.Monoid.Mult.html#1608" class="Bound">x</a> <a id="1610" class="Number">0</a>       <a id="1618" href="Algebra.Properties.Monoid.Mult.html#1618" class="Bound">n</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Algebra.Properties.Monoid.Mult.html#780" class="Function">+-identityˡ</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Algebra.Properties.Monoid.Mult.html#1618" class="Bound">n</a> <a id="1642" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1644" href="Algebra.Properties.Monoid.Mult.html#1608" class="Bound">x</a><a id="1645" class="Symbol">))</a>
<a id="1648" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-+</a> <a id="1657" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1664" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a><a id="1665" class="Symbol">)</a> <a id="1667" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a> <a id="1669" class="Symbol">=</a> <a id="1671" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1679" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1681" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a> <a id="1686" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1690" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a><a id="1691" class="Symbol">)</a> <a id="1693" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1695" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a>    <a id="1700" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1703" href="Algebra.Properties.Monoid.Mult.html#706" class="Function">+-cong</a> <a id="1710" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-+</a> <a id="1725" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1727" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a> <a id="1729" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a><a id="1730" class="Symbol">)</a> <a id="1732" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1736" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1738" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a> <a id="1743" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1745" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1747" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1749" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a> <a id="1751" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1753" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a><a id="1754" class="Symbol">)</a>  <a id="1757" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1760" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Algebra.Properties.Monoid.Mult.html#838" class="Function">+-assoc</a> <a id="1773" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a> <a id="1778" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1780" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a><a id="1781" class="Symbol">)</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a> <a id="1786" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1788" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a><a id="1789" class="Symbol">))</a> <a id="1792" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1796" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1798" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1800" href="Algebra.Properties.Monoid.Mult.html#1664" class="Bound">m</a> <a id="1802" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1804" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a> <a id="1806" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1808" href="Algebra.Properties.Monoid.Mult.html#1667" class="Bound">n</a> <a id="1810" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1812" href="Algebra.Properties.Monoid.Mult.html#1657" class="Bound">x</a>    <a id="1817" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="×-idem"></a><a id="1820" href="Algebra.Properties.Monoid.Mult.html#1820" class="Function">×-idem</a> <a id="1827" class="Symbol">:</a> <a id="1829" class="Symbol">∀</a> <a id="1831" class="Symbol">{</a><a id="1832" href="Algebra.Properties.Monoid.Mult.html#1832" class="Bound">c</a><a id="1833" class="Symbol">}</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">_+_</a> <a id="1841" href="Algebra.Definitions.html#3637" class="Function Operator">IdempotentOn</a> <a id="1854" href="Algebra.Properties.Monoid.Mult.html#1832" class="Bound">c</a> <a id="1856" class="Symbol">→</a>
         <a id="1867" class="Symbol">∀</a> <a id="1869" href="Algebra.Properties.Monoid.Mult.html#1869" class="Bound">n</a> <a id="1871" class="Symbol">→</a> <a id="1873" class="Symbol">.{{</a><a id="1876" href="Algebra.Properties.Monoid.Mult.html#1876" class="Bound">_</a> <a id="1878" class="Symbol">:</a> <a id="1880" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1888" href="Algebra.Properties.Monoid.Mult.html#1869" class="Bound">n</a><a id="1889" class="Symbol">}}</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Algebra.Properties.Monoid.Mult.html#1869" class="Bound">n</a> <a id="1896" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1898" href="Algebra.Properties.Monoid.Mult.html#1832" class="Bound">c</a> <a id="1900" href="Algebra.Bundles.html#6151" class="Field Operator">≈</a> <a id="1902" href="Algebra.Properties.Monoid.Mult.html#1832" class="Bound">c</a>
<a id="1904" href="Algebra.Properties.Monoid.Mult.html#1820" class="Function">×-idem</a> <a id="1911" class="Symbol">{</a><a id="1912" href="Algebra.Properties.Monoid.Mult.html#1912" class="Bound">c</a><a id="1913" class="Symbol">}</a> <a id="1915" href="Algebra.Properties.Monoid.Mult.html#1915" class="Bound">idem</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1925" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1929" class="Symbol">)</a>    <a id="1934" class="Symbol">=</a> <a id="1936" href="Algebra.Properties.Monoid.Mult.html#809" class="Function">+-identityʳ</a> <a id="1948" href="Algebra.Properties.Monoid.Mult.html#1912" class="Bound">c</a>
<a id="1950" href="Algebra.Properties.Monoid.Mult.html#1820" class="Function">×-idem</a> <a id="1957" class="Symbol">{</a><a id="1958" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a><a id="1959" class="Symbol">}</a> <a id="1961" href="Algebra.Properties.Monoid.Mult.html#1961" class="Bound">idem</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1971" href="Algebra.Properties.Monoid.Mult.html#1971" class="Bound">n</a><a id="1972" class="Symbol">@(</a><a id="1974" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1978" class="Symbol">_))</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1992" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a> <a id="1994" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Algebra.Properties.Monoid.Mult.html#1971" class="Bound">n</a> <a id="1999" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2001" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a><a id="2002" class="Symbol">)</a> <a id="2004" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2007" href="Algebra.Properties.Monoid.Mult.html#755" class="Function">+-congˡ</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Algebra.Properties.Monoid.Mult.html#1820" class="Function">×-idem</a> <a id="2023" href="Algebra.Properties.Monoid.Mult.html#1961" class="Bound">idem</a> <a id="2028" href="Algebra.Properties.Monoid.Mult.html#1971" class="Bound">n</a> <a id="2030" class="Symbol">)</a> <a id="2032" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2036" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a> <a id="2038" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2040" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a>       <a id="2048" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2051" href="Algebra.Properties.Monoid.Mult.html#1961" class="Bound">idem</a> <a id="2056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2060" href="Algebra.Properties.Monoid.Mult.html#1958" class="Bound">c</a>           <a id="2072" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="×-assocˡ"></a><a id="2075" href="Algebra.Properties.Monoid.Mult.html#2075" class="Function">×-assocˡ</a> <a id="2084" class="Symbol">:</a> <a id="2086" class="Symbol">∀</a> <a id="2088" href="Algebra.Properties.Monoid.Mult.html#2088" class="Bound">x</a> <a id="2090" href="Algebra.Properties.Monoid.Mult.html#2090" class="Bound">m</a> <a id="2092" href="Algebra.Properties.Monoid.Mult.html#2092" class="Bound">n</a> <a id="2094" class="Symbol">→</a> <a id="2096" href="Algebra.Properties.Monoid.Mult.html#2090" class="Bound">m</a> <a id="2098" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Algebra.Properties.Monoid.Mult.html#2092" class="Bound">n</a> <a id="2103" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2105" href="Algebra.Properties.Monoid.Mult.html#2088" class="Bound">x</a><a id="2106" class="Symbol">)</a> <a id="2108" href="Algebra.Bundles.html#6151" class="Field Operator">≈</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Algebra.Properties.Monoid.Mult.html#2090" class="Bound">m</a> <a id="2113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2117" href="Algebra.Properties.Monoid.Mult.html#2092" class="Bound">n</a><a id="2118" class="Symbol">)</a> <a id="2120" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2122" href="Algebra.Properties.Monoid.Mult.html#2088" class="Bound">x</a>
<a id="2124" href="Algebra.Properties.Monoid.Mult.html#2075" class="Function">×-assocˡ</a> <a id="2133" href="Algebra.Properties.Monoid.Mult.html#2133" class="Bound">x</a> <a id="2135" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2143" href="Algebra.Properties.Monoid.Mult.html#2143" class="Bound">n</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
<a id="2152" href="Algebra.Properties.Monoid.Mult.html#2075" class="Function">×-assocˡ</a> <a id="2161" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2168" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a><a id="2169" class="Symbol">)</a> <a id="2171" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a> <a id="2173" class="Symbol">=</a> <a id="2175" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2183" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a> <a id="2185" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2187" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2189" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2191" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a> <a id="2193" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2195" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a> <a id="2197" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2199" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a>     <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2208" href="Algebra.Properties.Monoid.Mult.html#755" class="Function">+-congˡ</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Algebra.Properties.Monoid.Mult.html#2075" class="Function">×-assocˡ</a> <a id="2226" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2228" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a> <a id="2230" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a><a id="2231" class="Symbol">)</a> <a id="2233" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2237" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a> <a id="2239" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2241" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2243" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a> <a id="2248" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2252" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a><a id="2253" class="Symbol">)</a> <a id="2255" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2257" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2259" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2262" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-+</a> <a id="2271" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a> <a id="2273" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a> <a id="2278" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2282" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2289" class="Symbol">(</a><a id="2290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2294" href="Algebra.Properties.Monoid.Mult.html#2168" class="Bound">m</a> <a id="2296" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2300" href="Algebra.Properties.Monoid.Mult.html#2171" class="Bound">n</a><a id="2301" class="Symbol">)</a> <a id="2303" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2305" href="Algebra.Properties.Monoid.Mult.html#2161" class="Bound">x</a>     <a id="2311" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Properties.Ring.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Ring</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of Rings</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Algebra.html" class="Module">Algebra</a> <a id="279" class="Keyword">using</a> <a id="285" class="Symbol">(</a><a id="286" href="Algebra.Bundles.html#25949" class="Record">Ring</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Ring.html" class="Module">Algebra.Properties.Ring</a> <a id="324" class="Symbol">{</a><a id="325" href="Algebra.Properties.Ring.html#325" class="Bound">r₁</a> <a id="328" href="Algebra.Properties.Ring.html#328" class="Bound">r₂</a><a id="330" class="Symbol">}</a> <a id="332" class="Symbol">(</a><a id="333" href="Algebra.Properties.Ring.html#333" class="Bound">R</a> <a id="335" class="Symbol">:</a> <a id="337" href="Algebra.Bundles.html#25949" class="Record">Ring</a> <a id="342" href="Algebra.Properties.Ring.html#325" class="Bound">r₁</a> <a id="345" href="Algebra.Properties.Ring.html#328" class="Bound">r₂</a><a id="347" class="Symbol">)</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" href="Algebra.Bundles.html#25949" class="Module">Ring</a> <a id="366" href="Algebra.Properties.Ring.html#333" class="Bound">R</a>

<a id="369" class="Keyword">import</a> <a id="376" href="Algebra.Properties.RingWithoutOne.html" class="Module">Algebra.Properties.RingWithoutOne</a> <a id="410" class="Symbol">as</a> <a id="413" class="Module">RingWithoutOneProperties</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Function.Base.html" class="Module">Function.Base</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="521" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="560" href="Algebra.Bundles.html#26075" class="Field Operator">_≈_</a>

<a id="565" class="Comment">------------------------------------------------------------------------</a>
<a id="638" class="Comment">-- Export properties of rings without a 1#.</a>

<a id="683" class="Keyword">open</a> <a id="688" href="Algebra.Properties.RingWithoutOne.html" class="Module">RingWithoutOneProperties</a> <a id="713" href="Algebra.Bundles.html#26396" class="Function">ringWithoutOne</a> <a id="728" class="Keyword">public</a>

<a id="736" class="Comment">------------------------------------------------------------------------</a>
<a id="809" class="Comment">-- Extra properties of 1#</a>

<a id="-1*x≈-x"></a><a id="836" href="Algebra.Properties.Ring.html#836" class="Function">-1*x≈-x</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" href="Algebra.Properties.Ring.html#848" class="Bound">x</a> <a id="850" class="Symbol">→</a> <a id="852" href="Algebra.Bundles.html#26155" class="Field Operator">-</a> <a id="854" href="Algebra.Bundles.html#26203" class="Field">1#</a> <a id="857" href="Algebra.Bundles.html#26129" class="Field Operator">*</a> <a id="859" href="Algebra.Properties.Ring.html#848" class="Bound">x</a> <a id="861" href="Algebra.Bundles.html#26075" class="Field Operator">≈</a> <a id="863" href="Algebra.Bundles.html#26155" class="Field Operator">-</a> <a id="865" href="Algebra.Properties.Ring.html#848" class="Bound">x</a>
<a id="867" href="Algebra.Properties.Ring.html#836" class="Function">-1*x≈-x</a> <a id="875" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="877" class="Symbol">=</a> <a id="879" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="887" href="Algebra.Bundles.html#26155" class="Field Operator">-</a> <a id="889" href="Algebra.Bundles.html#26203" class="Field">1#</a> <a id="892" href="Algebra.Bundles.html#26129" class="Field Operator">*</a> <a id="894" href="Algebra.Properties.Ring.html#875" class="Bound">x</a>    <a id="899" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="902" href="Algebra.Properties.RingWithoutOne.html#1218" class="Function">-‿distribˡ-*</a> <a id="915" href="Algebra.Bundles.html#26203" class="Field">1#</a> <a id="918" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="920" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="924" href="Algebra.Bundles.html#26155" class="Field Operator">-</a> <a id="926" class="Symbol">(</a><a id="927" href="Algebra.Bundles.html#26203" class="Field">1#</a> <a id="930" href="Algebra.Bundles.html#26129" class="Field Operator">*</a> <a id="932" href="Algebra.Properties.Ring.html#875" class="Bound">x</a><a id="933" class="Symbol">)</a>  <a id="936" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="939" href="Algebra.Structures.html#17777" class="Function">-‿cong</a> <a id="946" class="Symbol">(</a> <a id="948" href="Algebra.Structures.html#22618" class="Function">*-identityˡ</a> <a id="960" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="962" class="Symbol">)</a> <a id="964" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="968" href="Algebra.Bundles.html#26155" class="Field Operator">-</a> <a id="970" href="Algebra.Properties.Ring.html#875" class="Bound">x</a>         <a id="980" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Properties.RingWithoutOne.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.RingWithoutOne</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of RingWithoutOne</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Algebra.html" class="Module">Algebra</a>

<a id="289" class="Keyword">module</a> <a id="296" href="Algebra.Properties.RingWithoutOne.html" class="Module">Algebra.Properties.RingWithoutOne</a> <a id="330" class="Symbol">{</a><a id="331" href="Algebra.Properties.RingWithoutOne.html#331" class="Bound">r₁</a> <a id="334" href="Algebra.Properties.RingWithoutOne.html#334" class="Bound">r₂</a><a id="336" class="Symbol">}</a> <a id="338" class="Symbol">(</a><a id="339" href="Algebra.Properties.RingWithoutOne.html#339" class="Bound">R</a> <a id="341" class="Symbol">:</a> <a id="343" href="Algebra.Bundles.html#23164" class="Record">RingWithoutOne</a> <a id="358" href="Algebra.Properties.RingWithoutOne.html#331" class="Bound">r₁</a> <a id="361" href="Algebra.Properties.RingWithoutOne.html#334" class="Bound">r₂</a><a id="363" class="Symbol">)</a> <a id="365" class="Keyword">where</a>

<a id="372" class="Keyword">open</a> <a id="377" href="Algebra.Bundles.html#23164" class="Module">RingWithoutOne</a> <a id="392" href="Algebra.Properties.RingWithoutOne.html#339" class="Bound">R</a>

<a id="395" class="Keyword">import</a> <a id="402" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a> <a id="434" class="Symbol">as</a> <a id="437" class="Module">AbelianGroupProperties</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Function.Base.html" class="Module">Function.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="543" href="Algebra.Structures.html#1390" class="Function">setoid</a>

<a id="551" class="Comment">------------------------------------------------------------------------</a>
<a id="624" class="Comment">-- Export properties of abelian groups</a>

<a id="664" class="Keyword">open</a> <a id="669" href="Algebra.Properties.AbelianGroup.html" class="Module">AbelianGroupProperties</a> <a id="692" href="Algebra.Bundles.html#23595" class="Function">+-abelianGroup</a> <a id="707" class="Keyword">public</a>
  <a id="716" class="Keyword">renaming</a>
  <a id="727" class="Symbol">(</a> <a id="729" href="Algebra.Properties.Group.html#544" class="Function">ε⁻¹≈ε</a>            <a id="746" class="Symbol">to</a> <a id="749" class="Function">-0#≈0#</a>
  <a id="758" class="Symbol">;</a> <a id="760" href="Algebra.Properties.Group.html#1125" class="Function">∙-cancelˡ</a>        <a id="777" class="Symbol">to</a> <a id="780" class="Function">+-cancelˡ</a>
  <a id="792" class="Symbol">;</a> <a id="794" href="Algebra.Properties.Group.html#1316" class="Function">∙-cancelʳ</a>        <a id="811" class="Symbol">to</a> <a id="814" class="Function">+-cancelʳ</a>
  <a id="826" class="Symbol">;</a> <a id="828" href="Algebra.Properties.Group.html#1498" class="Function">∙-cancel</a>         <a id="845" class="Symbol">to</a> <a id="848" class="Function">+-cancel</a>
  <a id="859" class="Symbol">;</a> <a id="861" href="Algebra.Properties.Group.html#1560" class="Function">⁻¹-involutive</a>    <a id="878" class="Symbol">to</a> <a id="881" class="Function">-‿involutive</a>
  <a id="896" class="Symbol">;</a> <a id="898" href="Algebra.Properties.Group.html#1783" class="Function">⁻¹-injective</a>     <a id="915" class="Symbol">to</a> <a id="918" class="Function">-‿injective</a>
  <a id="932" class="Symbol">;</a> <a id="934" href="Algebra.Properties.Group.html#1975" class="Function">⁻¹-anti-homo-∙</a>   <a id="951" class="Symbol">to</a> <a id="954" class="Function">-‿anti-homo-+</a>
  <a id="970" class="Symbol">;</a> <a id="972" href="Algebra.Properties.Group.html#2291" class="Function">identityˡ-unique</a> <a id="989" class="Symbol">to</a> <a id="992" class="Function">+-identityˡ-unique</a>
  <a id="1013" class="Symbol">;</a> <a id="1015" href="Algebra.Properties.Group.html#2492" class="Function">identityʳ-unique</a> <a id="1032" class="Symbol">to</a> <a id="1035" class="Function">+-identityʳ-unique</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Algebra.Properties.Group.html#2702" class="Function">identity-unique</a>  <a id="1075" class="Symbol">to</a> <a id="1078" class="Function">+-identity-unique</a>
  <a id="1098" class="Symbol">;</a> <a id="1100" href="Algebra.Properties.Group.html#2811" class="Function">inverseˡ-unique</a>  <a id="1117" class="Symbol">to</a> <a id="1120" class="Function">+-inverseˡ-unique</a>
  <a id="1140" class="Symbol">;</a> <a id="1142" href="Algebra.Properties.Group.html#3019" class="Function">inverseʳ-unique</a>  <a id="1159" class="Symbol">to</a> <a id="1162" class="Function">+-inverseʳ-unique</a>
  <a id="1182" class="Symbol">;</a> <a id="1184" href="Algebra.Properties.AbelianGroup.html#965" class="Function">⁻¹-∙-comm</a>        <a id="1201" class="Symbol">to</a> <a id="1204" class="Function">-‿+-comm</a>
  <a id="1215" class="Symbol">)</a>

<a id="-‿distribˡ-*"></a><a id="1218" href="Algebra.Properties.RingWithoutOne.html#1218" class="Function">-‿distribˡ-*</a> <a id="1231" class="Symbol">:</a> <a id="1233" class="Symbol">∀</a> <a id="1235" href="Algebra.Properties.RingWithoutOne.html#1235" class="Bound">x</a> <a id="1237" href="Algebra.Properties.RingWithoutOne.html#1237" class="Bound">y</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Algebra.Properties.RingWithoutOne.html#1235" class="Bound">x</a> <a id="1246" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1248" href="Algebra.Properties.RingWithoutOne.html#1237" class="Bound">y</a><a id="1249" class="Symbol">)</a> <a id="1251" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="1253" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1255" href="Algebra.Properties.RingWithoutOne.html#1235" class="Bound">x</a> <a id="1257" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1259" href="Algebra.Properties.RingWithoutOne.html#1237" class="Bound">y</a>
<a id="1261" href="Algebra.Properties.RingWithoutOne.html#1218" class="Function">-‿distribˡ-*</a> <a id="1274" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1276" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1284" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1286" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1294" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1296" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1298" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1300" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a>                        <a id="1325" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1328" href="Algebra.Structures.html#17601" class="Function">+-identityʳ</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1343" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1345" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1347" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1348" class="Symbol">)</a> <a id="1350" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1354" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1356" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1358" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1360" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1362" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1364" href="Algebra.Bundles.html#23456" class="Field">0#</a>                   <a id="1385" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1388" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="1396" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1398" href="Algebra.Structures.html#17733" class="Function">-‿inverseʳ</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1412" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1414" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1415" class="Symbol">)</a> <a id="1417" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1421" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1423" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1425" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1427" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1429" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1434" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1436" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1438" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1440" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1445" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1447" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1448" class="Symbol">))</a>  <a id="1452" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1455" href="Algebra.Structures.html#17349" class="Function">+-assoc</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1466" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1468" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1470" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1471" class="Symbol">)</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1476" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1478" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1487" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1489" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1490" class="Symbol">))</a> <a id="1493" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1497" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1499" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1501" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1503" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1505" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1507" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1509" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1511" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1513" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1515" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1520" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1522" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1523" class="Symbol">)</a>    <a id="1528" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1531" href="Algebra.Structures.html#17471" class="Function">+-congʳ</a> <a id="1539" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1541" href="Algebra.Structures.html#18400" class="Function">distribʳ</a> <a id="1550" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1555" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1560" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1564" class="Symbol">(</a><a id="1565" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1567" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1569" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1571" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a><a id="1572" class="Symbol">)</a> <a id="1574" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1576" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1578" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1580" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1585" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1587" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1588" class="Symbol">)</a>      <a id="1595" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1598" href="Algebra.Structures.html#17471" class="Function">+-congʳ</a> <a id="1606" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1608" href="Algebra.Structures.html#19129" class="Function">*-congʳ</a> <a id="1616" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1618" href="Algebra.Structures.html#17689" class="Function">-‿inverseˡ</a> <a id="1629" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1631" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1635" href="Algebra.Bundles.html#23456" class="Field">0#</a> <a id="1638" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1640" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1642" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1644" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1649" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1651" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1652" class="Symbol">)</a>             <a id="1666" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1669" href="Algebra.Structures.html#17471" class="Function">+-congʳ</a> <a id="1677" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1679" href="Algebra.Structures.html#18462" class="Function">zeroˡ</a> <a id="1685" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a> <a id="1687" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1691" href="Algebra.Bundles.html#23456" class="Field">0#</a> <a id="1694" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1696" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1701" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1703" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1704" class="Symbol">)</a>                 <a id="1722" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1725" href="Algebra.Structures.html#17556" class="Function">+-identityˡ</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1743" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1745" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1746" class="Symbol">))</a> <a id="1749" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1753" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Algebra.Properties.RingWithoutOne.html#1274" class="Bound">x</a> <a id="1758" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1760" href="Algebra.Properties.RingWithoutOne.html#1276" class="Bound">y</a><a id="1761" class="Symbol">)</a>                      <a id="1784" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="-‿distribʳ-*"></a><a id="1787" href="Algebra.Properties.RingWithoutOne.html#1787" class="Function">-‿distribʳ-*</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">∀</a> <a id="1804" href="Algebra.Properties.RingWithoutOne.html#1804" class="Bound">x</a> <a id="1806" href="Algebra.Properties.RingWithoutOne.html#1806" class="Bound">y</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Algebra.Properties.RingWithoutOne.html#1804" class="Bound">x</a> <a id="1815" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1817" href="Algebra.Properties.RingWithoutOne.html#1806" class="Bound">y</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="1822" href="Algebra.Properties.RingWithoutOne.html#1804" class="Bound">x</a> <a id="1824" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1826" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1828" href="Algebra.Properties.RingWithoutOne.html#1806" class="Bound">y</a>
<a id="1830" href="Algebra.Properties.RingWithoutOne.html#1787" class="Function">-‿distribʳ-*</a> <a id="1843" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1845" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="1847" class="Symbol">=</a> <a id="1849" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1853" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1855" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1863" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1865" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1867" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1869" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a>                        <a id="1894" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1897" href="Algebra.Structures.html#17556" class="Function">+-identityˡ</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1912" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1914" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1916" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="1917" class="Symbol">)</a> <a id="1919" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1923" href="Algebra.Bundles.html#23456" class="Field">0#</a> <a id="1926" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="1928" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1930" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1932" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1934" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a>                   <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="1957" href="Algebra.Structures.html#17471" class="Function">+-congʳ</a> <a id="1965" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1967" href="Algebra.Structures.html#17689" class="Function">-‿inverseˡ</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1981" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1983" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="1984" class="Symbol">)</a> <a id="1986" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="1990" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="1995" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="1997" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="1998" class="Symbol">)</a> <a id="2000" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2002" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2004" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2006" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="2008" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2010" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2012" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2014" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2016" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a>    <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2024" href="Algebra.Structures.html#17349" class="Function">+-assoc</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2038" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2040" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2041" class="Symbol">))</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2047" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2049" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2050" class="Symbol">)</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2055" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2057" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2059" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2066" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2071" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2073" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2074" class="Symbol">)</a> <a id="2076" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2081" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2083" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="2085" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2087" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2089" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2091" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2093" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2094" class="Symbol">)</a>  <a id="2097" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2100" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="2108" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2110" href="Algebra.Structures.html#18338" class="Function">distribˡ</a> <a id="2119" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2121" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2126" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2127" class="Symbol">)</a> <a id="2129" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2133" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2138" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2140" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2145" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2147" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="2152" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2154" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2156" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2157" class="Symbol">)</a>      <a id="2164" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2167" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="2175" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2177" href="Algebra.Structures.html#19102" class="Function">*-congˡ</a> <a id="2185" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2187" href="Algebra.Structures.html#17733" class="Function">-‿inverseʳ</a> <a id="2198" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a> <a id="2200" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2204" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2209" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2211" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2212" class="Symbol">)</a> <a id="2214" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2216" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2218" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2220" href="Algebra.Bundles.html#23456" class="Field">0#</a>             <a id="2235" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2238" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="2246" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2248" href="Algebra.Structures.html#18603" class="Function">zeroʳ</a> <a id="2254" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2256" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2260" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2265" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2267" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2268" class="Symbol">)</a> <a id="2270" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2272" href="Algebra.Bundles.html#23456" class="Field">0#</a>                 <a id="2291" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2294" href="Algebra.Structures.html#17601" class="Function">+-identityʳ</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2312" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2314" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2315" class="Symbol">))</a> <a id="2318" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2322" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Algebra.Properties.RingWithoutOne.html#1843" class="Bound">x</a> <a id="2327" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2329" href="Algebra.Properties.RingWithoutOne.html#1845" class="Bound">y</a><a id="2330" class="Symbol">)</a>                      <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="x+x≈x⇒x≈0"></a><a id="2356" href="Algebra.Properties.RingWithoutOne.html#2356" class="Function">x+x≈x⇒x≈0</a> <a id="2366" class="Symbol">:</a> <a id="2368" class="Symbol">∀</a> <a id="2370" href="Algebra.Properties.RingWithoutOne.html#2370" class="Bound">x</a> <a id="2372" class="Symbol">→</a> <a id="2374" href="Algebra.Properties.RingWithoutOne.html#2370" class="Bound">x</a> <a id="2376" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2378" href="Algebra.Properties.RingWithoutOne.html#2370" class="Bound">x</a> <a id="2380" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="2382" href="Algebra.Properties.RingWithoutOne.html#2370" class="Bound">x</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Algebra.Properties.RingWithoutOne.html#2370" class="Bound">x</a> <a id="2388" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="2390" href="Algebra.Bundles.html#23456" class="Field">0#</a>
<a id="2393" href="Algebra.Properties.RingWithoutOne.html#2356" class="Function">x+x≈x⇒x≈0</a> <a id="2403" href="Algebra.Properties.RingWithoutOne.html#2403" class="Bound">x</a> <a id="2405" href="Algebra.Properties.RingWithoutOne.html#2405" class="Bound">eq</a> <a id="2408" class="Symbol">=</a> <a id="2410" href="Algebra.Properties.RingWithoutOne.html#992" class="Function">+-identityˡ-unique</a> <a id="2429" href="Algebra.Properties.RingWithoutOne.html#2403" class="Bound">x</a> <a id="2431" href="Algebra.Properties.RingWithoutOne.html#2403" class="Bound">x</a> <a id="2433" href="Algebra.Properties.RingWithoutOne.html#2405" class="Bound">eq</a>

<a id="x[y-z]≈xy-xz"></a><a id="2437" href="Algebra.Properties.RingWithoutOne.html#2437" class="Function">x[y-z]≈xy-xz</a> <a id="2450" class="Symbol">:</a> <a id="2452" class="Symbol">∀</a> <a id="2454" href="Algebra.Properties.RingWithoutOne.html#2454" class="Bound">x</a> <a id="2456" href="Algebra.Properties.RingWithoutOne.html#2456" class="Bound">y</a> <a id="2458" href="Algebra.Properties.RingWithoutOne.html#2458" class="Bound">z</a> <a id="2460" class="Symbol">→</a> <a id="2462" href="Algebra.Properties.RingWithoutOne.html#2454" class="Bound">x</a> <a id="2464" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Algebra.Properties.RingWithoutOne.html#2456" class="Bound">y</a> <a id="2469" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2471" href="Algebra.Properties.RingWithoutOne.html#2458" class="Bound">z</a><a id="2472" class="Symbol">)</a> <a id="2474" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="2476" href="Algebra.Properties.RingWithoutOne.html#2454" class="Bound">x</a> <a id="2478" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2480" href="Algebra.Properties.RingWithoutOne.html#2456" class="Bound">y</a> <a id="2482" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2484" href="Algebra.Properties.RingWithoutOne.html#2454" class="Bound">x</a> <a id="2486" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2488" href="Algebra.Properties.RingWithoutOne.html#2458" class="Bound">z</a>
<a id="2490" href="Algebra.Properties.RingWithoutOne.html#2437" class="Function">x[y-z]≈xy-xz</a> <a id="2503" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2505" href="Algebra.Properties.RingWithoutOne.html#2505" class="Bound">y</a> <a id="2507" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2519" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2521" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Algebra.Properties.RingWithoutOne.html#2505" class="Bound">y</a> <a id="2526" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2528" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a><a id="2529" class="Symbol">)</a>      <a id="2536" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2539" href="Algebra.Structures.html#18338" class="Function">distribˡ</a> <a id="2548" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2550" href="Algebra.Properties.RingWithoutOne.html#2505" class="Bound">y</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2555" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a><a id="2556" class="Symbol">)</a> <a id="2558" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2562" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2564" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2566" href="Algebra.Properties.RingWithoutOne.html#2505" class="Bound">y</a> <a id="2568" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2570" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2572" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2574" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2576" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a>  <a id="2579" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2582" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Algebra.Properties.RingWithoutOne.html#1787" class="Function">-‿distribʳ-*</a> <a id="2609" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2611" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a><a id="2612" class="Symbol">))</a> <a id="2615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2619" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2621" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2623" href="Algebra.Properties.RingWithoutOne.html#2505" class="Bound">y</a> <a id="2625" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2627" href="Algebra.Properties.RingWithoutOne.html#2503" class="Bound">x</a> <a id="2629" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2631" href="Algebra.Properties.RingWithoutOne.html#2507" class="Bound">z</a>    <a id="2636" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[y-z]x≈yx-zx"></a><a id="2639" href="Algebra.Properties.RingWithoutOne.html#2639" class="Function">[y-z]x≈yx-zx</a> <a id="2652" class="Symbol">:</a> <a id="2654" class="Symbol">∀</a> <a id="2656" href="Algebra.Properties.RingWithoutOne.html#2656" class="Bound">x</a> <a id="2658" href="Algebra.Properties.RingWithoutOne.html#2658" class="Bound">y</a> <a id="2660" href="Algebra.Properties.RingWithoutOne.html#2660" class="Bound">z</a> <a id="2662" class="Symbol">→</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Algebra.Properties.RingWithoutOne.html#2658" class="Bound">y</a> <a id="2667" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2669" href="Algebra.Properties.RingWithoutOne.html#2660" class="Bound">z</a><a id="2670" class="Symbol">)</a> <a id="2672" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2674" href="Algebra.Properties.RingWithoutOne.html#2656" class="Bound">x</a> <a id="2676" href="Algebra.Bundles.html#23310" class="Field Operator">≈</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Algebra.Properties.RingWithoutOne.html#2658" class="Bound">y</a> <a id="2681" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2683" href="Algebra.Properties.RingWithoutOne.html#2656" class="Bound">x</a><a id="2684" class="Symbol">)</a> <a id="2686" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Algebra.Properties.RingWithoutOne.html#2660" class="Bound">z</a> <a id="2691" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2693" href="Algebra.Properties.RingWithoutOne.html#2656" class="Bound">x</a><a id="2694" class="Symbol">)</a>
<a id="2696" href="Algebra.Properties.RingWithoutOne.html#2639" class="Function">[y-z]x≈yx-zx</a> <a id="2709" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a> <a id="2711" href="Algebra.Properties.RingWithoutOne.html#2711" class="Bound">y</a> <a id="2713" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a> <a id="2715" class="Symbol">=</a> <a id="2717" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2725" class="Symbol">(</a><a id="2726" href="Algebra.Properties.RingWithoutOne.html#2711" class="Bound">y</a> <a id="2728" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2730" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a><a id="2731" class="Symbol">)</a> <a id="2733" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2735" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a>      <a id="2742" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2745" href="Algebra.Structures.html#18400" class="Function">distribʳ</a> <a id="2754" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a> <a id="2756" href="Algebra.Properties.RingWithoutOne.html#2711" class="Bound">y</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2761" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a><a id="2762" class="Symbol">)</a> <a id="2764" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2768" href="Algebra.Properties.RingWithoutOne.html#2711" class="Bound">y</a> <a id="2770" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2772" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a> <a id="2774" href="Algebra.Bundles.html#23348" class="Field Operator">+</a> <a id="2776" href="Algebra.Bundles.html#23420" class="Field Operator">-</a> <a id="2778" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a> <a id="2780" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2782" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a>  <a id="2785" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2788" href="Algebra.Structures.html#17430" class="Function">+-congˡ</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Algebra.Properties.RingWithoutOne.html#1218" class="Function">-‿distribˡ-*</a> <a id="2815" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a> <a id="2817" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a><a id="2818" class="Symbol">))</a> <a id="2821" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2825" href="Algebra.Properties.RingWithoutOne.html#2711" class="Bound">y</a> <a id="2827" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2829" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a> <a id="2831" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="2833" href="Algebra.Properties.RingWithoutOne.html#2713" class="Bound">z</a> <a id="2835" href="Algebra.Bundles.html#23384" class="Field Operator">*</a> <a id="2837" href="Algebra.Properties.RingWithoutOne.html#2709" class="Bound">x</a>    <a id="2842" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Properties.Semigroup.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Semigroup</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for Semigroup</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.html" class="Module">Algebra</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="329" class="Symbol">{</a><a id="330" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="332" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a> <a id="338" class="Symbol">:</a> <a id="340" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="350" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="352" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="353" class="Symbol">)</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" href="Algebra.Bundles.html#4139" class="Module">Semigroup</a> <a id="377" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="411" href="Algebra.Bundles.html#4245" class="Field Operator">_≈_</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="455" class="Symbol">)</a>

<a id="x∙yz≈xy∙z"></a><a id="458" href="Algebra.Properties.Semigroup.html#458" class="Function">x∙yz≈xy∙z</a> <a id="468" class="Symbol">:</a> <a id="470" class="Symbol">∀</a> <a id="472" href="Algebra.Properties.Semigroup.html#472" class="Bound">x</a> <a id="474" href="Algebra.Properties.Semigroup.html#474" class="Bound">y</a> <a id="476" href="Algebra.Properties.Semigroup.html#476" class="Bound">z</a> <a id="478" class="Symbol">→</a> <a id="480" href="Algebra.Properties.Semigroup.html#472" class="Bound">x</a> <a id="482" href="Algebra.Bundles.html#4277" class="Field Operator">∙</a> <a id="484" class="Symbol">(</a><a id="485" href="Algebra.Properties.Semigroup.html#474" class="Bound">y</a> <a id="487" href="Algebra.Bundles.html#4277" class="Field Operator">∙</a> <a id="489" href="Algebra.Properties.Semigroup.html#476" class="Bound">z</a><a id="490" class="Symbol">)</a> <a id="492" href="Algebra.Bundles.html#4245" class="Field Operator">≈</a> <a id="494" class="Symbol">(</a><a id="495" href="Algebra.Properties.Semigroup.html#472" class="Bound">x</a> <a id="497" href="Algebra.Bundles.html#4277" class="Field Operator">∙</a> <a id="499" href="Algebra.Properties.Semigroup.html#474" class="Bound">y</a><a id="500" class="Symbol">)</a> <a id="502" href="Algebra.Bundles.html#4277" class="Field Operator">∙</a> <a id="504" href="Algebra.Properties.Semigroup.html#476" class="Bound">z</a>
<a id="506" href="Algebra.Properties.Semigroup.html#458" class="Function">x∙yz≈xy∙z</a> <a id="516" href="Algebra.Properties.Semigroup.html#516" class="Bound">x</a> <a id="518" href="Algebra.Properties.Semigroup.html#518" class="Bound">y</a> <a id="520" href="Algebra.Properties.Semigroup.html#520" class="Bound">z</a> <a id="522" class="Symbol">=</a> <a id="524" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="528" class="Symbol">(</a><a id="529" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="535" href="Algebra.Properties.Semigroup.html#516" class="Bound">x</a> <a id="537" href="Algebra.Properties.Semigroup.html#518" class="Bound">y</a> <a id="539" href="Algebra.Properties.Semigroup.html#520" class="Bound">z</a><a id="540" class="Symbol">)</a>

<a id="alternativeˡ"></a><a id="543" href="Algebra.Properties.Semigroup.html#543" class="Function">alternativeˡ</a> <a id="556" class="Symbol">:</a> <a id="558" href="Algebra.Definitions.html#6357" class="Function">LeftAlternative</a> <a id="574" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>
<a id="578" href="Algebra.Properties.Semigroup.html#543" class="Function">alternativeˡ</a> <a id="591" href="Algebra.Properties.Semigroup.html#591" class="Bound">x</a> <a id="593" href="Algebra.Properties.Semigroup.html#593" class="Bound">y</a> <a id="595" class="Symbol">=</a> <a id="597" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="603" href="Algebra.Properties.Semigroup.html#591" class="Bound">x</a> <a id="605" href="Algebra.Properties.Semigroup.html#591" class="Bound">x</a> <a id="607" href="Algebra.Properties.Semigroup.html#593" class="Bound">y</a>

<a id="alternativeʳ"></a><a id="610" href="Algebra.Properties.Semigroup.html#610" class="Function">alternativeʳ</a> <a id="623" class="Symbol">:</a> <a id="625" href="Algebra.Definitions.html#6452" class="Function">RightAlternative</a> <a id="642" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>
<a id="646" href="Algebra.Properties.Semigroup.html#610" class="Function">alternativeʳ</a> <a id="659" href="Algebra.Properties.Semigroup.html#659" class="Bound">x</a> <a id="661" href="Algebra.Properties.Semigroup.html#661" class="Bound">y</a> <a id="663" class="Symbol">=</a> <a id="665" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="669" class="Symbol">(</a><a id="670" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="676" href="Algebra.Properties.Semigroup.html#659" class="Bound">x</a> <a id="678" href="Algebra.Properties.Semigroup.html#661" class="Bound">y</a> <a id="680" href="Algebra.Properties.Semigroup.html#661" class="Bound">y</a><a id="681" class="Symbol">)</a>

<a id="alternative"></a><a id="684" href="Algebra.Properties.Semigroup.html#684" class="Function">alternative</a> <a id="696" class="Symbol">:</a> <a id="698" href="Algebra.Definitions.html#6547" class="Function">Alternative</a> <a id="710" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>
<a id="714" href="Algebra.Properties.Semigroup.html#684" class="Function">alternative</a> <a id="726" class="Symbol">=</a> <a id="728" href="Algebra.Properties.Semigroup.html#543" class="Function">alternativeˡ</a> <a id="741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="743" href="Algebra.Properties.Semigroup.html#610" class="Function">alternativeʳ</a>

<a id="flexible"></a><a id="757" href="Algebra.Properties.Semigroup.html#757" class="Function">flexible</a> <a id="766" class="Symbol">:</a> <a id="768" href="Algebra.Definitions.html#6642" class="Function">Flexible</a> <a id="777" href="Algebra.Bundles.html#4277" class="Field Operator">_∙_</a>
<a id="781" href="Algebra.Properties.Semigroup.html#757" class="Function">flexible</a> <a id="790" href="Algebra.Properties.Semigroup.html#790" class="Bound">x</a> <a id="792" href="Algebra.Properties.Semigroup.html#792" class="Bound">y</a> <a id="794" class="Symbol">=</a> <a id="796" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="802" href="Algebra.Properties.Semigroup.html#790" class="Bound">x</a> <a id="804" href="Algebra.Properties.Semigroup.html#792" class="Bound">y</a> <a id="806" href="Algebra.Properties.Semigroup.html#790" class="Bound">x</a>
</pre></body></html>

==> anc/Algebra.Properties.Semiring.Exp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Properties.Semiring.Exp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Exponentiation defined over a semiring as repeated multiplication</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Algebra.html" class="Module">Algebra</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="340" class="Symbol">as</a> <a id="343" class="Module">ℕ</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="419" class="Symbol">;</a> <a id="421" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="494" class="Symbol">as</a> <a id="497" class="Module">P</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">import</a> <a id="518" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="538" class="Symbol">as</a> <a id="541" class="Module">ℕ</a>

<a id="544" class="Keyword">module</a> <a id="551" href="Algebra.Properties.Semiring.Exp.html" class="Module">Algebra.Properties.Semiring.Exp</a>
  <a id="585" class="Symbol">{</a><a id="586" href="Algebra.Properties.Semiring.Exp.html#586" class="Bound">a</a> <a id="588" href="Algebra.Properties.Semiring.Exp.html#588" class="Bound">ℓ</a><a id="589" class="Symbol">}</a> <a id="591" class="Symbol">(</a><a id="592" href="Algebra.Properties.Semiring.Exp.html#592" class="Bound">S</a> <a id="594" class="Symbol">:</a> <a id="596" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="605" href="Algebra.Properties.Semiring.Exp.html#586" class="Bound">a</a> <a id="607" href="Algebra.Properties.Semiring.Exp.html#588" class="Bound">ℓ</a><a id="608" class="Symbol">)</a> <a id="610" class="Keyword">where</a>

<a id="617" class="Keyword">open</a> <a id="622" href="Algebra.Bundles.html#16346" class="Module">Semiring</a> <a id="631" href="Algebra.Properties.Semiring.Exp.html#592" class="Bound">S</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="678" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="685" class="Keyword">import</a> <a id="692" href="Algebra.Properties.Monoid.Mult.html" class="Module">Algebra.Properties.Monoid.Mult</a> <a id="723" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a> as <a id="Mult"></a><a id="735" href="Algebra.Properties.Semiring.Exp.html#735" class="Module">Mult</a>

<a id="741" class="Comment">------------------------------------------------------------------------</a>
<a id="814" class="Comment">-- Definition</a>

<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Algebra.Definitions.RawSemiring.html" class="Module">Algebra.Definitions.RawSemiring</a> <a id="873" href="Algebra.Bundles.html#15322" class="Function">rawSemiring</a> <a id="885" class="Keyword">public</a>
  <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">_^_</a><a id="904" class="Symbol">)</a>

<a id="907" class="Comment">------------------------------------------------------------------------</a>
<a id="980" class="Comment">-- Properties</a>

<a id="^-congˡ"></a><a id="995" href="Algebra.Properties.Semiring.Exp.html#995" class="Function">^-congˡ</a> <a id="1003" class="Symbol">:</a> <a id="1005" class="Symbol">∀</a> <a id="1007" href="Algebra.Properties.Semiring.Exp.html#1007" class="Bound">n</a> <a id="1009" class="Symbol">→</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">_^</a> <a id="1015" href="Algebra.Properties.Semiring.Exp.html#1007" class="Bound">n</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1028" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a> <a id="1032" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1034" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a>
<a id="1038" href="Algebra.Properties.Semiring.Exp.html#995" class="Function">^-congˡ</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">Mult.×-congʳ</a>

<a id="^-cong"></a><a id="1062" href="Algebra.Properties.Semiring.Exp.html#1062" class="Function">^-cong</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">_^_</a> <a id="1075" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1086" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a> <a id="1090" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1092" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1096" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1098" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a>
<a id="1102" href="Algebra.Properties.Semiring.Exp.html#1062" class="Function">^-cong</a> <a id="1109" href="Algebra.Properties.Semiring.Exp.html#1109" class="Bound">x≈y</a> <a id="1113" href="Algebra.Properties.Semiring.Exp.html#1113" class="Bound">u≡v</a> <a id="1117" class="Symbol">=</a> <a id="1119" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">Mult.×-cong</a> <a id="1131" href="Algebra.Properties.Semiring.Exp.html#1113" class="Bound">u≡v</a> <a id="1135" href="Algebra.Properties.Semiring.Exp.html#1109" class="Bound">x≈y</a>

<a id="^-congʳ"></a><a id="1140" href="Algebra.Properties.Semiring.Exp.html#1140" class="Function">^-congʳ</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">∀</a> <a id="1152" href="Algebra.Properties.Semiring.Exp.html#1152" class="Bound">x</a> <a id="1154" class="Symbol">→</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Algebra.Properties.Semiring.Exp.html#1152" class="Bound">x</a> <a id="1159" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^_</a><a id="1161" class="Symbol">)</a> <a id="1163" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1173" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1177" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1179" href="Algebra.Bundles.html#16465" class="Field Operator">_≈_</a>
<a id="1183" href="Algebra.Properties.Semiring.Exp.html#1140" class="Function">^-congʳ</a> <a id="1191" href="Algebra.Properties.Semiring.Exp.html#1191" class="Bound">x</a> <a id="1193" class="Symbol">=</a> <a id="1195" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">Mult.×-congˡ</a>

<a id="1209" class="Comment">-- xᵐ⁺ⁿ ≈ xᵐxⁿ</a>
<a id="^-homo-*"></a><a id="1224" href="Algebra.Properties.Semiring.Exp.html#1224" class="Function">^-homo-*</a> <a id="1233" class="Symbol">:</a> <a id="1235" class="Symbol">∀</a> <a id="1237" href="Algebra.Properties.Semiring.Exp.html#1237" class="Bound">x</a> <a id="1239" href="Algebra.Properties.Semiring.Exp.html#1239" class="Bound">m</a> <a id="1241" href="Algebra.Properties.Semiring.Exp.html#1241" class="Bound">n</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Algebra.Properties.Semiring.Exp.html#1237" class="Bound">x</a> <a id="1247" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Algebra.Properties.Semiring.Exp.html#1239" class="Bound">m</a> <a id="1252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1256" href="Algebra.Properties.Semiring.Exp.html#1241" class="Bound">n</a><a id="1257" class="Symbol">)</a> <a id="1259" href="Algebra.Bundles.html#16465" class="Field Operator">≈</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Algebra.Properties.Semiring.Exp.html#1237" class="Bound">x</a> <a id="1264" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1266" href="Algebra.Properties.Semiring.Exp.html#1239" class="Bound">m</a><a id="1267" class="Symbol">)</a> <a id="1269" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Algebra.Properties.Semiring.Exp.html#1237" class="Bound">x</a> <a id="1274" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1276" href="Algebra.Properties.Semiring.Exp.html#1241" class="Bound">n</a><a id="1277" class="Symbol">)</a>
<a id="1279" href="Algebra.Properties.Semiring.Exp.html#1224" class="Function">^-homo-*</a> <a id="1288" class="Symbol">=</a> <a id="1290" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">Mult.×-homo-+</a>

<a id="1305" class="Comment">-- (xᵐ)ⁿ≈xᵐ*ⁿ</a>
<a id="^-assocʳ"></a><a id="1319" href="Algebra.Properties.Semiring.Exp.html#1319" class="Function">^-assocʳ</a> <a id="1328" class="Symbol">:</a> <a id="1330" class="Symbol">∀</a> <a id="1332" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">x</a> <a id="1334" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">m</a> <a id="1336" href="Algebra.Properties.Semiring.Exp.html#1336" class="Bound">n</a> <a id="1338" class="Symbol">→</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">x</a> <a id="1343" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1345" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">m</a><a id="1346" class="Symbol">)</a> <a id="1348" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1350" href="Algebra.Properties.Semiring.Exp.html#1336" class="Bound">n</a> <a id="1352" href="Algebra.Bundles.html#16465" class="Field Operator">≈</a> <a id="1354" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">x</a> <a id="1356" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">m</a> <a id="1361" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="1365" href="Algebra.Properties.Semiring.Exp.html#1336" class="Bound">n</a><a id="1366" class="Symbol">)</a>
<a id="1368" href="Algebra.Properties.Semiring.Exp.html#1319" class="Function">^-assocʳ</a> <a id="1377" href="Algebra.Properties.Semiring.Exp.html#1377" class="Bound">x</a> <a id="1379" href="Algebra.Properties.Semiring.Exp.html#1379" class="Bound">m</a> <a id="1381" href="Algebra.Properties.Semiring.Exp.html#1381" class="Bound">n</a> <a id="1383" class="Keyword">rewrite</a> <a id="1391" href="Data.Nat.Properties.html#21421" class="Function">ℕ.*-comm</a> <a id="1400" href="Algebra.Properties.Semiring.Exp.html#1379" class="Bound">m</a> <a id="1402" href="Algebra.Properties.Semiring.Exp.html#1381" class="Bound">n</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Algebra.Properties.Monoid.Mult.html#2075" class="Function">Mult.×-assocˡ</a> <a id="1420" href="Algebra.Properties.Semiring.Exp.html#1377" class="Bound">x</a> <a id="1422" href="Algebra.Properties.Semiring.Exp.html#1381" class="Bound">n</a> <a id="1424" href="Algebra.Properties.Semiring.Exp.html#1379" class="Bound">m</a>

<a id="1427" class="Comment">------------------------------------------------------------------------</a>
<a id="1500" class="Comment">-- A lemma using commutativity, needed for the Binomial Theorem</a>

<a id="y*x^m*y^n≈x^m*y^[n+1]"></a><a id="1565" href="Algebra.Properties.Semiring.Exp.html#1565" class="Function">y*x^m*y^n≈x^m*y^[n+1]</a> <a id="1587" class="Symbol">:</a> <a id="1589" class="Symbol">∀</a> <a id="1591" class="Symbol">{</a><a id="1592" href="Algebra.Properties.Semiring.Exp.html#1592" class="Bound">x</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">{</a><a id="1596" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Algebra.Properties.Semiring.Exp.html#1600" class="Bound">x*y≈y*x</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Algebra.Properties.Semiring.Exp.html#1592" class="Bound">x</a> <a id="1612" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1614" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a> <a id="1616" href="Algebra.Bundles.html#16465" class="Field Operator">≈</a> <a id="1618" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a> <a id="1620" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1622" href="Algebra.Properties.Semiring.Exp.html#1592" class="Bound">x</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a>
                        <a id="1651" class="Symbol">∀</a> <a id="1653" href="Algebra.Properties.Semiring.Exp.html#1653" class="Bound">m</a> <a id="1655" href="Algebra.Properties.Semiring.Exp.html#1655" class="Bound">n</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a> <a id="1661" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Algebra.Properties.Semiring.Exp.html#1592" class="Bound">x</a> <a id="1666" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1668" href="Algebra.Properties.Semiring.Exp.html#1653" class="Bound">m</a> <a id="1670" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1672" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a> <a id="1674" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1676" href="Algebra.Properties.Semiring.Exp.html#1655" class="Bound">n</a><a id="1677" class="Symbol">)</a> <a id="1679" href="Algebra.Bundles.html#16465" class="Field Operator">≈</a> <a id="1681" href="Algebra.Properties.Semiring.Exp.html#1592" class="Bound">x</a> <a id="1683" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1685" href="Algebra.Properties.Semiring.Exp.html#1653" class="Bound">m</a> <a id="1687" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1689" href="Algebra.Properties.Semiring.Exp.html#1596" class="Bound">y</a> <a id="1691" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1697" href="Algebra.Properties.Semiring.Exp.html#1655" class="Bound">n</a>
<a id="1699" href="Algebra.Properties.Semiring.Exp.html#1565" class="Function">y*x^m*y^n≈x^m*y^[n+1]</a> <a id="1721" class="Symbol">{</a><a id="1722" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a><a id="1723" class="Symbol">}</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a><a id="1727" class="Symbol">}</a> <a id="1729" href="Algebra.Properties.Semiring.Exp.html#1729" class="Bound">x*y≈y*x</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Algebra.Properties.Semiring.Exp.html#1758" class="Function">helper</a>
  <a id="1748" class="Keyword">where</a>
    <a id="1758" href="Algebra.Properties.Semiring.Exp.html#1758" class="Function">helper</a> <a id="1765" class="Symbol">:</a> <a id="1767" class="Symbol">∀</a> <a id="1769" href="Algebra.Properties.Semiring.Exp.html#1769" class="Bound">m</a> <a id="1771" href="Algebra.Properties.Semiring.Exp.html#1771" class="Bound">n</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1777" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="1782" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1784" href="Algebra.Properties.Semiring.Exp.html#1769" class="Bound">m</a> <a id="1786" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1788" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1790" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1792" href="Algebra.Properties.Semiring.Exp.html#1771" class="Bound">n</a><a id="1793" class="Symbol">)</a> <a id="1795" href="Algebra.Bundles.html#16465" class="Field Operator">≈</a> <a id="1797" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="1799" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1801" href="Algebra.Properties.Semiring.Exp.html#1769" class="Bound">m</a> <a id="1803" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1805" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1807" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1813" href="Algebra.Properties.Semiring.Exp.html#1771" class="Bound">n</a>
    <a id="1819" href="Algebra.Properties.Semiring.Exp.html#1758" class="Function">helper</a> <a id="1826" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1834" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1850" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1852" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="1857" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1859" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1866" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1868" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1870" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1872" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="1873" class="Symbol">)</a>  <a id="1876" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="1886" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1888" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Algebra.Bundles.html#16579" class="Field">1#</a> <a id="1894" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1896" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1898" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1900" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="1901" class="Symbol">)</a>          <a id="1912" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1915" href="Algebra.Structures.html#12613" class="Function">*-congˡ</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Algebra.Structures.html#12671" class="Function">*-identityˡ</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1939" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1941" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="1942" class="Symbol">))</a> <a id="1945" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1953" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1955" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1960" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1962" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="1963" class="Symbol">)</a>               <a id="1979" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="1989" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="1991" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1998" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="1999" class="Symbol">)</a>               <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2018" href="Algebra.Structures.html#12671" class="Function">*-identityˡ</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2033" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2039" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="2040" class="Symbol">)</a> <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="2050" href="Algebra.Bundles.html#16579" class="Field">1#</a> <a id="2053" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2055" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2057" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2064" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="2065" class="Symbol">)</a>          <a id="2076" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="2086" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2088" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2090" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2097" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2099" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2101" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2108" href="Algebra.Properties.Semiring.Exp.html#1834" class="Bound">n</a><a id="2109" class="Symbol">)</a>  <a id="2112" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2118" href="Algebra.Properties.Semiring.Exp.html#1758" class="Function">helper</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2130" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a> <a id="2135" class="Symbol">=</a> <a id="2137" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="2149" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2151" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2156" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2162" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2164" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2166" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2168" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2170" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2171" class="Symbol">)</a>    <a id="2176" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="2186" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2188" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2190" class="Symbol">((</a><a id="2192" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2194" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2196" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2198" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2200" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a><a id="2201" class="Symbol">)</a> <a id="2203" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2205" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2207" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2209" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2210" class="Symbol">)</a>  <a id="2213" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2216" href="Algebra.Structures.html#12613" class="Function">*-congˡ</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="2233" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2238" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2240" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2246" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2248" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2249" class="Symbol">))</a> <a id="2252" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2260" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2262" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2267" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2272" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2274" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2276" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2278" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2280" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2282" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2283" class="Symbol">))</a>  <a id="2287" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2290" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="2298" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2300" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2305" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2307" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2309" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2311" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2313" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2315" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2316" class="Symbol">)</a> <a id="2318" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="2326" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2328" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2330" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2332" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2337" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2339" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2341" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2343" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2345" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2347" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2348" class="Symbol">)</a>    <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2356" href="Algebra.Structures.html#12642" class="Function">*-congʳ</a> <a id="2364" href="Algebra.Properties.Semiring.Exp.html#1729" class="Bound">x*y≈y*x</a> <a id="2372" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="2380" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2382" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2384" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2386" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2391" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2393" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2395" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2397" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2399" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2401" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2402" class="Symbol">)</a>    <a id="2407" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2410" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="2418" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2420" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2422" class="Symbol">_</a> <a id="2424" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2432" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2434" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2439" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2444" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2446" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2448" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2450" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2452" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2454" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2455" class="Symbol">))</a>  <a id="2459" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2462" href="Algebra.Structures.html#12613" class="Function">*-congˡ</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Algebra.Properties.Semiring.Exp.html#1758" class="Function">helper</a> <a id="2478" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2480" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2491" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2493" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2498" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2500" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2502" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2504" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2506" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2512" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2513" class="Symbol">)</a>    <a id="2518" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2521" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="2529" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2534" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2536" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a><a id="2537" class="Symbol">)</a> <a id="2539" class="Symbol">(</a><a id="2540" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2542" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2548" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a><a id="2549" class="Symbol">)</a> <a id="2551" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
      <a id="2559" class="Symbol">(</a><a id="2560" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2562" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2564" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2566" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2568" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a><a id="2569" class="Symbol">)</a> <a id="2571" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2573" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2575" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2581" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a>    <a id="2586" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="2596" href="Algebra.Properties.Semiring.Exp.html#1722" class="Bound">x</a> <a id="2598" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2604" href="Algebra.Properties.Semiring.Exp.html#2130" class="Bound">m</a> <a id="2606" href="Algebra.Bundles.html#16525" class="Field Operator">*</a> <a id="2608" href="Algebra.Properties.Semiring.Exp.html#1726" class="Bound">y</a> <a id="2610" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="2612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2616" href="Algebra.Properties.Semiring.Exp.html#2133" class="Bound">n</a>      <a id="2623" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Solver.Ring.AlmostCommutativeRing.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Solver.Ring.AlmostCommutativeRing</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Commutative semirings with some additional structure (&quot;almost&quot;</a>
<a id="172" class="Comment">-- commutative rings), used by the ring solver</a>
<a id="219" class="Comment">------------------------------------------------------------------------</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.html" class="Module">Algebra</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a> <a id="501" class="Symbol">as</a> <a id="504" class="Module">Morphism</a>
<a id="513" class="Keyword">import</a> <a id="520" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="549" class="Symbol">as</a> <a id="552" class="Module">MorphismDefinitions</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Function.Base.html" class="Module">Function.Base</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Function.Base.html#704" class="Function">id</a><a id="607" class="Symbol">)</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Level.html" class="Module">Level</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="670" class="Symbol">)</a>


<a id="674" class="Keyword">record</a> <a id="IsAlmostCommutativeRing"></a><a id="681" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#681" class="Record">IsAlmostCommutativeRing</a> <a id="705" class="Symbol">{</a><a id="706" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#706" class="Bound">a</a> <a id="708" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#708" class="Bound">ℓ</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">{</a><a id="712" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#712" class="Bound">A</a> <a id="714" class="Symbol">:</a> <a id="716" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="720" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#706" class="Bound">a</a><a id="721" class="Symbol">}</a> <a id="723" class="Symbol">(</a><a id="724" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#724" class="Bound Operator">_≈_</a> <a id="728" class="Symbol">:</a> <a id="730" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="734" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#712" class="Bound">A</a> <a id="736" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#708" class="Bound">ℓ</a><a id="737" class="Symbol">)</a>
                               <a id="770" class="Symbol">(</a><a id="771" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#771" class="Bound Operator">_+_</a> <a id="775" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#775" class="Bound Operator">_*_</a> <a id="779" class="Symbol">:</a> <a id="781" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="785" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#712" class="Bound">A</a><a id="786" class="Symbol">)</a> <a id="788" class="Symbol">(</a><a id="789" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-_</a> <a id="792" class="Symbol">:</a> <a id="794" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="798" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#712" class="Bound">A</a><a id="799" class="Symbol">)</a>
                               <a id="832" class="Symbol">(</a><a id="833" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#833" class="Bound">0#</a> <a id="836" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#836" class="Bound">1#</a> <a id="839" class="Symbol">:</a> <a id="841" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#712" class="Bound">A</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">:</a> <a id="846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="850" class="Symbol">(</a><a id="851" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#706" class="Bound">a</a> <a id="853" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="855" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#708" class="Bound">ℓ</a><a id="856" class="Symbol">)</a> <a id="858" class="Keyword">where</a>
  <a id="866" class="Keyword">field</a>
    <a id="IsAlmostCommutativeRing.isCommutativeSemiring"></a><a id="876" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Field">isCommutativeSemiring</a> <a id="898" class="Symbol">:</a> <a id="900" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="922" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#724" class="Bound Operator">_≈_</a> <a id="926" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#771" class="Bound Operator">_+_</a> <a id="930" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#775" class="Bound Operator">_*_</a> <a id="934" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#833" class="Bound">0#</a> <a id="937" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#836" class="Bound">1#</a>
    <a id="IsAlmostCommutativeRing.-‿cong"></a><a id="944" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Field">-‿cong</a>                <a id="966" class="Symbol">:</a> <a id="968" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="979" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#724" class="Bound Operator">_≈_</a> <a id="983" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-_</a>
    <a id="IsAlmostCommutativeRing.-‿*-distribˡ"></a><a id="990" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#990" class="Field">-‿*-distribˡ</a>          <a id="1012" class="Symbol">:</a> <a id="1014" class="Symbol">∀</a> <a id="1016" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1016" class="Bound">x</a> <a id="1018" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1018" class="Bound">y</a> <a id="1020" class="Symbol">→</a> <a id="1022" class="Symbol">((</a><a id="1024" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-</a> <a id="1026" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1016" class="Bound">x</a><a id="1027" class="Symbol">)</a> <a id="1029" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#775" class="Bound Operator">*</a> <a id="1031" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1018" class="Bound">y</a><a id="1032" class="Symbol">)</a>     <a id="1038" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#724" class="Bound Operator">≈</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1016" class="Bound">x</a> <a id="1046" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#775" class="Bound Operator">*</a> <a id="1048" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1018" class="Bound">y</a><a id="1049" class="Symbol">))</a>
    <a id="IsAlmostCommutativeRing.-‿+-comm"></a><a id="1056" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1056" class="Field">-‿+-comm</a>              <a id="1078" class="Symbol">:</a> <a id="1080" class="Symbol">∀</a> <a id="1082" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1082" class="Bound">x</a> <a id="1084" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1084" class="Bound">y</a> <a id="1086" class="Symbol">→</a> <a id="1088" class="Symbol">((</a><a id="1090" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-</a> <a id="1092" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1082" class="Bound">x</a><a id="1093" class="Symbol">)</a> <a id="1095" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#771" class="Bound Operator">+</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-</a> <a id="1100" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1084" class="Bound">y</a><a id="1101" class="Symbol">))</a> <a id="1104" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#724" class="Bound Operator">≈</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#789" class="Bound Operator">-</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1082" class="Bound">x</a> <a id="1112" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#771" class="Bound Operator">+</a> <a id="1114" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1084" class="Bound">y</a><a id="1115" class="Symbol">))</a>

  <a id="1121" class="Keyword">open</a> <a id="1126" href="Algebra.Structures.html#13418" class="Module">IsCommutativeSemiring</a> <a id="1148" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Field">isCommutativeSemiring</a> <a id="1170" class="Keyword">public</a>


<a id="1179" class="Keyword">record</a> <a id="AlmostCommutativeRing"></a><a id="1186" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="1208" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1208" class="Bound">c</a> <a id="1210" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1210" class="Bound">ℓ</a> <a id="1212" class="Symbol">:</a> <a id="1214" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1208" class="Bound">c</a> <a id="1226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1228" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1210" class="Bound">ℓ</a><a id="1229" class="Symbol">))</a> <a id="1232" class="Keyword">where</a>
  <a id="1240" class="Keyword">infix</a>  <a id="1247" class="Number">8</a> <a id="1249" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Field Operator">-_</a>
  <a id="1254" class="Keyword">infixl</a> <a id="1261" class="Number">7</a> <a id="1263" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">_*_</a>
  <a id="1269" class="Keyword">infixl</a> <a id="1276" class="Number">6</a> <a id="1278" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">_+_</a>
  <a id="1284" class="Keyword">infix</a>  <a id="1291" class="Number">4</a> <a id="1293" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">_≈_</a>
  <a id="1299" class="Keyword">field</a>
    <a id="AlmostCommutativeRing.Carrier"></a><a id="1309" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>                 <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1208" class="Bound">c</a>
    <a id="AlmostCommutativeRing._≈_"></a><a id="1345" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Field Operator">_≈_</a>                     <a id="1369" class="Symbol">:</a> <a id="1371" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1375" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a> <a id="1383" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1210" class="Bound">ℓ</a>
    <a id="AlmostCommutativeRing._+_"></a><a id="1389" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Field Operator">_+_</a>                     <a id="1413" class="Symbol">:</a> <a id="1415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1419" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing._*_"></a><a id="1431" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Field Operator">_*_</a>                     <a id="1455" class="Symbol">:</a> <a id="1457" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1461" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.-_"></a><a id="1473" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Field Operator">-_</a>                      <a id="1497" class="Symbol">:</a> <a id="1499" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1503" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.0#"></a><a id="1515" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field">0#</a>                      <a id="1539" class="Symbol">:</a> <a id="1541" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.1#"></a><a id="1553" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Field">1#</a>                      <a id="1577" class="Symbol">:</a> <a id="1579" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.isAlmostCommutativeRing"></a><a id="1591" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1591" class="Field">isAlmostCommutativeRing</a> <a id="1615" class="Symbol">:</a> <a id="1617" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#681" class="Record">IsAlmostCommutativeRing</a> <a id="1641" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Field Operator">_≈_</a> <a id="1645" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Field Operator">_+_</a> <a id="1649" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Field Operator">_*_</a> <a id="1653" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Field Operator">-_</a> <a id="1656" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field">0#</a> <a id="1659" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Field">1#</a>

  <a id="1665" class="Keyword">open</a> <a id="1670" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#681" class="Module">IsAlmostCommutativeRing</a> <a id="1694" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1591" class="Field">isAlmostCommutativeRing</a> <a id="1718" class="Keyword">public</a>

  <a id="AlmostCommutativeRing.commutativeSemiring"></a><a id="1728" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1728" class="Function">commutativeSemiring</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="1770" class="Symbol">_</a> <a id="1772" class="Symbol">_</a>
  <a id="1776" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1728" class="Function">commutativeSemiring</a> <a id="1796" class="Symbol">=</a> <a id="1798" class="Keyword">record</a>
    <a id="1809" class="Symbol">{</a> <a id="1811" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Function">isCommutativeSemiring</a>
    <a id="1861" class="Symbol">}</a>

  <a id="1866" class="Keyword">open</a> <a id="1871" href="Algebra.Bundles.html#17471" class="Module">CommutativeSemiring</a> <a id="1891" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1728" class="Function">commutativeSemiring</a> <a id="1911" class="Keyword">public</a>
    <a id="1922" class="Keyword">using</a>
    <a id="1932" class="Symbol">(</a> <a id="1934" href="Algebra.Bundles.html#15805" class="Function">+-magma</a><a id="1941" class="Symbol">;</a> <a id="1943" href="Algebra.Bundles.html#15936" class="Function">+-semigroup</a>
    <a id="1959" class="Symbol">;</a> <a id="1961" href="Algebra.Bundles.html#16261" class="Function">*-magma</a><a id="1968" class="Symbol">;</a> <a id="1970" href="Algebra.Bundles.html#16288" class="Function">*-semigroup</a><a id="1981" class="Symbol">;</a> <a id="1983" href="Algebra.Bundles.html#18660" class="Function">*-commutativeSemigroup</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Algebra.Bundles.html#16073" class="Function">+-monoid</a><a id="2020" class="Symbol">;</a> <a id="2022" href="Algebra.Bundles.html#15529" class="Function">+-commutativeMonoid</a>
    <a id="2046" class="Symbol">;</a> <a id="2048" href="Algebra.Bundles.html#16091" class="Function">*-monoid</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Algebra.Bundles.html#18375" class="Function">*-commutativeMonoid</a>
    <a id="2082" class="Symbol">;</a> <a id="2084" href="Algebra.Bundles.html#17932" class="Function">semiring</a>
    <a id="2097" class="Symbol">)</a>

  <a id="AlmostCommutativeRing.rawRing"></a><a id="2102" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2102" class="Function">rawRing</a> <a id="2110" class="Symbol">:</a> <a id="2112" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="2120" class="Symbol">_</a> <a id="2122" class="Symbol">_</a>
  <a id="2126" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2102" class="Function">rawRing</a> <a id="2134" class="Symbol">=</a> <a id="2136" class="Keyword">record</a>
    <a id="2147" class="Symbol">{</a> <a id="2149" href="Algebra.Bundles.Raw.html#4724" class="Field Operator">_≈_</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Field Operator">_≈_</a>
    <a id="2163" class="Symbol">;</a> <a id="2165" href="Algebra.Bundles.Raw.html#4752" class="Field Operator">_+_</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Field Operator">_+_</a>
    <a id="2179" class="Symbol">;</a> <a id="2181" href="Algebra.Bundles.Raw.html#4778" class="Field Operator">_*_</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Field Operator">_*_</a>
    <a id="2195" class="Symbol">;</a> <a id="2197" href="Algebra.Bundles.Raw.html#4804" class="Field Operator">-_</a>  <a id="2201" class="Symbol">=</a> <a id="2203" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Field Operator">-_</a>
    <a id="2210" class="Symbol">;</a> <a id="2212" href="Algebra.Bundles.Raw.html#4830" class="Field">0#</a>  <a id="2216" class="Symbol">=</a> <a id="2218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field">0#</a>
    <a id="2225" class="Symbol">;</a> <a id="2227" href="Algebra.Bundles.Raw.html#4852" class="Field">1#</a>  <a id="2231" class="Symbol">=</a> <a id="2233" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Field">1#</a>
    <a id="2240" class="Symbol">}</a>


<a id="2244" class="Comment">------------------------------------------------------------------------</a>
<a id="2317" class="Comment">-- Homomorphisms</a>

<a id="2335" class="Keyword">record</a> <a id="_-Raw-AlmostCommutative⟶_"></a><a id="2342" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Record Operator">_-Raw-AlmostCommutative⟶_</a>
  <a id="2370" class="Symbol">{</a><a id="2371" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2371" class="Bound">r₁</a> <a id="2374" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2374" class="Bound">r₂</a> <a id="2377" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2377" class="Bound">r₃</a> <a id="2380" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2380" class="Bound">r₄</a><a id="2382" class="Symbol">}</a>
  <a id="2386" class="Symbol">(</a><a id="2387" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2387" class="Bound">From</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="2402" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2371" class="Bound">r₁</a> <a id="2405" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2380" class="Bound">r₄</a><a id="2407" class="Symbol">)</a>
  <a id="2411" class="Symbol">(</a><a id="2412" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2412" class="Bound">To</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="2439" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2374" class="Bound">r₂</a> <a id="2442" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2377" class="Bound">r₃</a><a id="2444" class="Symbol">)</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2371" class="Bound">r₁</a> <a id="2456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2458" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2374" class="Bound">r₂</a> <a id="2461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2463" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2377" class="Bound">r₃</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Keyword">where</a>
  <a id="2475" class="Keyword">private</a>
    <a id="2487" class="Keyword">module</a> <a id="_-Raw-AlmostCommutative⟶_.F"></a><a id="2494" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2494" class="Module">F</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Algebra.Bundles.Raw.html#4595" class="Module">RawRing</a> <a id="2506" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2387" class="Bound">From</a>
    <a id="2515" class="Keyword">module</a> <a id="_-Raw-AlmostCommutative⟶_.T"></a><a id="2522" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2522" class="Module">T</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="2548" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2412" class="Bound">To</a>
  <a id="2553" class="Keyword">open</a> <a id="2558" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2578" href="Algebra.Bundles.Raw.html#4704" class="Function">F.Carrier</a> <a id="2588" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">T.Carrier</a> <a id="2598" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">T._≈_</a>
  <a id="2606" class="Keyword">field</a>
    <a id="_-Raw-AlmostCommutative⟶_.⟦_⟧"></a><a id="2616" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a>    <a id="2623" class="Symbol">:</a> <a id="2625" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a>
    <a id="_-Raw-AlmostCommutative⟶_.+-homo"></a><a id="2638" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2638" class="Field">+-homo</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="2660" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="2664" href="Algebra.Bundles.Raw.html#4752" class="Function Operator">F._+_</a> <a id="2670" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">T._+_</a>
    <a id="_-Raw-AlmostCommutative⟶_.*-homo"></a><a id="2680" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2680" class="Field">*-homo</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="2702" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="2706" href="Algebra.Bundles.Raw.html#4778" class="Function Operator">F._*_</a> <a id="2712" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">T._*_</a>
    <a id="_-Raw-AlmostCommutative⟶_.-‿homo"></a><a id="2722" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2722" class="Field">-‿homo</a> <a id="2729" class="Symbol">:</a> <a id="2731" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="2744" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="2748" href="Algebra.Bundles.Raw.html#4804" class="Function Operator">F.-_</a>  <a id="2754" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">T.-_</a>
    <a id="_-Raw-AlmostCommutative⟶_.0-homo"></a><a id="2763" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2763" class="Field">0-homo</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2785" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="2789" href="Algebra.Bundles.Raw.html#4830" class="Function">F.0#</a>  <a id="2795" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">T.0#</a>
    <a id="_-Raw-AlmostCommutative⟶_.1-homo"></a><a id="2804" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2804" class="Field">1-homo</a> <a id="2811" class="Symbol">:</a> <a id="2813" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2826" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="2830" href="Algebra.Bundles.Raw.html#4852" class="Function">F.1#</a>  <a id="2836" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">T.1#</a>

<a id="-raw-almostCommutative⟶"></a><a id="2842" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2842" class="Function">-raw-almostCommutative⟶</a> <a id="2866" class="Symbol">:</a>
  <a id="2870" class="Symbol">∀</a> <a id="2872" class="Symbol">{</a><a id="2873" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2873" class="Bound">r₁</a> <a id="2876" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2876" class="Bound">r₂</a><a id="2878" class="Symbol">}</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2881" class="Bound">R</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="2907" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2873" class="Bound">r₁</a> <a id="2910" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2876" class="Bound">r₂</a><a id="2912" class="Symbol">)</a> <a id="2914" class="Symbol">→</a>
  <a id="2918" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2102" class="Function">AlmostCommutativeRing.rawRing</a> <a id="2948" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2881" class="Bound">R</a> <a id="2950" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="2974" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2881" class="Bound">R</a>
<a id="2976" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2842" class="Function">-raw-almostCommutative⟶</a> <a id="3000" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3000" class="Bound">R</a> <a id="3002" class="Symbol">=</a> <a id="3004" class="Keyword">record</a>
  <a id="3013" class="Symbol">{</a> <a id="3015" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a>    <a id="3022" class="Symbol">=</a> <a id="3024" href="Function.Base.html#704" class="Function">id</a>
  <a id="3029" class="Symbol">;</a> <a id="3031" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2638" class="Field">+-homo</a> <a id="3038" class="Symbol">=</a> <a id="3040" class="Symbol">λ</a> <a id="3042" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3042" class="Bound">_</a> <a id="3044" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3044" class="Bound">_</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="3055" class="Symbol">;</a> <a id="3057" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2680" class="Field">*-homo</a> <a id="3064" class="Symbol">=</a> <a id="3066" class="Symbol">λ</a> <a id="3068" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3068" class="Bound">_</a> <a id="3070" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3070" class="Bound">_</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="3081" class="Symbol">;</a> <a id="3083" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2722" class="Field">-‿homo</a> <a id="3090" class="Symbol">=</a> <a id="3092" class="Symbol">λ</a> <a id="3094" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3094" class="Bound">_</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="3105" class="Symbol">;</a> <a id="3107" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2763" class="Field">0-homo</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="3123" class="Symbol">;</a> <a id="3125" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2804" class="Field">1-homo</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="3141" class="Symbol">}</a>
  <a id="3145" class="Keyword">where</a> <a id="3151" class="Keyword">open</a> <a id="3156" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="3178" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3000" class="Bound">R</a>

<a id="Induced-equivalence"></a><a id="3181" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3181" class="Function">Induced-equivalence</a> <a id="3201" class="Symbol">:</a> <a id="3203" class="Symbol">∀</a> <a id="3205" class="Symbol">{</a><a id="3206" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3206" class="Bound">c₁</a> <a id="3209" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3209" class="Bound">c₂</a> <a id="3212" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3212" class="Bound">ℓ₁</a> <a id="3215" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3215" class="Bound">ℓ₂</a><a id="3217" class="Symbol">}</a> <a id="3219" class="Symbol">{</a><a id="3220" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3220" class="Bound">Coeff</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="3236" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3206" class="Bound">c₁</a> <a id="3239" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3212" class="Bound">ℓ₁</a><a id="3241" class="Symbol">}</a>
                      <a id="3265" class="Symbol">{</a><a id="3266" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3266" class="Bound">R</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="3292" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3209" class="Bound">c₂</a> <a id="3295" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3215" class="Bound">ℓ₂</a><a id="3297" class="Symbol">}</a> <a id="3299" class="Symbol">→</a>
                      <a id="3323" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3220" class="Bound">Coeff</a> <a id="3329" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="3353" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3266" class="Bound">R</a> <a id="3355" class="Symbol">→</a>
                      <a id="3379" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Algebra.Bundles.Raw.html#4704" class="Field">RawRing.Carrier</a> <a id="3400" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3220" class="Bound">Coeff</a><a id="3405" class="Symbol">)</a> <a id="3407" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3215" class="Bound">ℓ₂</a>
<a id="3410" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3181" class="Function">Induced-equivalence</a> <a id="3430" class="Symbol">{</a><a id="3431" class="Argument">R</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3435" class="Bound">R</a><a id="3436" class="Symbol">}</a> <a id="3438" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3438" class="Bound">morphism</a> <a id="3447" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3447" class="Bound">a</a> <a id="3449" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3449" class="Bound">b</a> <a id="3451" class="Symbol">=</a> <a id="3453" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Function Operator">⟦</a> <a id="3455" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3447" class="Bound">a</a> <a id="3457" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Function Operator">⟧</a> <a id="3459" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="3461" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Function Operator">⟦</a> <a id="3463" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3449" class="Bound">b</a> <a id="3465" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Function Operator">⟧</a>
  <a id="3469" class="Keyword">where</a>
  <a id="3477" class="Keyword">open</a> <a id="3482" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="3504" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3435" class="Bound">R</a>
  <a id="3508" class="Keyword">open</a> <a id="3513" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="3539" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3438" class="Bound">morphism</a>

<a id="3549" class="Comment">------------------------------------------------------------------------</a>
<a id="3622" class="Comment">-- Conversions</a>

<a id="3638" class="Comment">-- Commutative rings are almost commutative rings.</a>

<a id="fromCommutativeRing"></a><a id="3690" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3690" class="Function">fromCommutativeRing</a> <a id="3710" class="Symbol">:</a> <a id="3712" class="Symbol">∀</a> <a id="3714" class="Symbol">{</a><a id="3715" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3715" class="Bound">r₁</a> <a id="3718" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3718" class="Bound">r₂</a><a id="3720" class="Symbol">}</a> <a id="3722" class="Symbol">→</a> <a id="3724" href="Algebra.Bundles.html#27248" class="Record">CommutativeRing</a> <a id="3740" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3715" class="Bound">r₁</a> <a id="3743" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3718" class="Bound">r₂</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="3770" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3715" class="Bound">r₁</a> <a id="3773" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3718" class="Bound">r₂</a>
<a id="3776" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3690" class="Function">fromCommutativeRing</a> <a id="3796" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3796" class="Bound">CR</a> <a id="3799" class="Symbol">=</a> <a id="3801" class="Keyword">record</a>
  <a id="3810" class="Symbol">{</a> <a id="3812" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1591" class="Field">isAlmostCommutativeRing</a> <a id="3836" class="Symbol">=</a> <a id="3838" class="Keyword">record</a>
      <a id="3851" class="Symbol">{</a> <a id="3853" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Field">isCommutativeSemiring</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Algebra.Structures.html#23459" class="Function">isCommutativeSemiring</a>
      <a id="3905" class="Symbol">;</a> <a id="3907" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Field">-‿cong</a>                <a id="3929" class="Symbol">=</a> <a id="3931" href="Algebra.Structures.html#17777" class="Function">-‿cong</a>
      <a id="3944" class="Symbol">;</a> <a id="3946" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#990" class="Field">-‿*-distribˡ</a>          <a id="3968" class="Symbol">=</a> <a id="3970" class="Symbol">λ</a> <a id="3972" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3972" class="Bound">x</a> <a id="3974" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3974" class="Bound">y</a> <a id="3976" class="Symbol">→</a> <a id="3978" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Algebra.Properties.RingWithoutOne.html#1218" class="Function">-‿distribˡ-*</a> <a id="3996" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3972" class="Bound">x</a> <a id="3998" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3974" class="Bound">y</a><a id="3999" class="Symbol">)</a>
      <a id="4007" class="Symbol">;</a> <a id="4009" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1056" class="Field">-‿+-comm</a>              <a id="4031" class="Symbol">=</a> <a id="4033" href="Algebra.Properties.AbelianGroup.html#965" class="Function">⁻¹-∙-comm</a>
      <a id="4049" class="Symbol">}</a>
  <a id="4053" class="Symbol">}</a>
  <a id="4057" class="Keyword">where</a>
  <a id="4065" class="Keyword">open</a> <a id="4070" href="Algebra.Bundles.html#27248" class="Module">CommutativeRing</a> <a id="4086" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3796" class="Bound">CR</a>
  <a id="4091" class="Keyword">open</a> <a id="4096" class="Keyword">import</a> <a id="4103" href="Algebra.Properties.Ring.html" class="Module">Algebra.Properties.Ring</a> <a id="4127" href="Algebra.Bundles.html#27718" class="Function">ring</a>
  <a id="4134" class="Keyword">open</a> <a id="4139" class="Keyword">import</a> <a id="4146" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a> <a id="4178" href="Algebra.Bundles.html#26295" class="Function">+-abelianGroup</a>

<a id="4194" class="Comment">-- Commutative semirings can be viewed as almost commutative rings by</a>
<a id="4264" class="Comment">-- using identity as the &quot;almost negation&quot;.</a>

<a id="fromCommutativeSemiring"></a><a id="4309" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4309" class="Function">fromCommutativeSemiring</a> <a id="4333" class="Symbol">:</a> <a id="4335" class="Symbol">∀</a> <a id="4337" class="Symbol">{</a><a id="4338" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4338" class="Bound">r₁</a> <a id="4341" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4341" class="Bound">r₂</a><a id="4343" class="Symbol">}</a> <a id="4345" class="Symbol">→</a> <a id="4347" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="4367" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4338" class="Bound">r₁</a> <a id="4370" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4341" class="Bound">r₂</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="4397" class="Symbol">_</a> <a id="4399" class="Symbol">_</a>
<a id="4401" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4309" class="Function">fromCommutativeSemiring</a> <a id="4425" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4425" class="Bound">CS</a> <a id="4428" class="Symbol">=</a> <a id="4430" class="Keyword">record</a>
  <a id="4439" class="Symbol">{</a> <a id="4441" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Field Operator">-_</a>                      <a id="4465" class="Symbol">=</a> <a id="4467" href="Function.Base.html#704" class="Function">id</a>
  <a id="4472" class="Symbol">;</a> <a id="4474" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1591" class="Field">isAlmostCommutativeRing</a> <a id="4498" class="Symbol">=</a> <a id="4500" class="Keyword">record</a>
      <a id="4513" class="Symbol">{</a> <a id="4515" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Field">isCommutativeSemiring</a> <a id="4537" class="Symbol">=</a> <a id="4539" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a>
      <a id="4567" class="Symbol">;</a> <a id="4569" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Field">-‿cong</a>                <a id="4591" class="Symbol">=</a> <a id="4593" href="Function.Base.html#704" class="Function">id</a>
      <a id="4602" class="Symbol">;</a> <a id="4604" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#990" class="Field">-‿*-distribˡ</a>          <a id="4626" class="Symbol">=</a> <a id="4628" class="Symbol">λ</a> <a id="4630" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4630" class="Bound">_</a> <a id="4632" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4632" class="Bound">_</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
      <a id="4647" class="Symbol">;</a> <a id="4649" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1056" class="Field">-‿+-comm</a>              <a id="4671" class="Symbol">=</a> <a id="4673" class="Symbol">λ</a> <a id="4675" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4675" class="Bound">_</a> <a id="4677" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4677" class="Bound">_</a> <a id="4679" class="Symbol">→</a> <a id="4681" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
      <a id="4692" class="Symbol">}</a>
  <a id="4696" class="Symbol">}</a>
  <a id="4700" class="Keyword">where</a> <a id="4706" class="Keyword">open</a> <a id="4711" href="Algebra.Bundles.html#17471" class="Module">CommutativeSemiring</a> <a id="4731" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4425" class="Bound">CS</a>
</pre></body></html>

==> anc/Algebra.Solver.Ring.Lemmas.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Solver.Ring.Lemmas</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some boring lemmas used by the ring solver</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Comment">-- Note that these proofs use all &quot;almost commutative ring&quot; properties.</a>

<a id="299" class="Symbol">{-#</a> <a id="303" class="Keyword">OPTIONS</a> <a id="311" class="Pragma">--cubical-compatible</a> <a id="332" class="Pragma">--safe</a> <a id="339" class="Symbol">#-}</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Algebra.html" class="Module">Algebra</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a>

<a id="419" class="Keyword">module</a> <a id="426" href="Algebra.Solver.Ring.Lemmas.html" class="Module">Algebra.Solver.Ring.Lemmas</a>
  <a id="455" class="Symbol">{</a><a id="456" href="Algebra.Solver.Ring.Lemmas.html#456" class="Bound">r₁</a> <a id="459" href="Algebra.Solver.Ring.Lemmas.html#459" class="Bound">r₂</a> <a id="462" href="Algebra.Solver.Ring.Lemmas.html#462" class="Bound">r₃</a> <a id="465" href="Algebra.Solver.Ring.Lemmas.html#465" class="Bound">r₄</a><a id="467" class="Symbol">}</a>
  <a id="471" class="Symbol">(</a><a id="472" href="Algebra.Solver.Ring.Lemmas.html#472" class="Bound">coeff</a> <a id="478" class="Symbol">:</a> <a id="480" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="488" href="Algebra.Solver.Ring.Lemmas.html#456" class="Bound">r₁</a> <a id="491" href="Algebra.Solver.Ring.Lemmas.html#465" class="Bound">r₄</a><a id="493" class="Symbol">)</a>
  <a id="497" class="Symbol">(</a><a id="498" href="Algebra.Solver.Ring.Lemmas.html#498" class="Bound">r</a> <a id="500" class="Symbol">:</a> <a id="502" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="524" href="Algebra.Solver.Ring.Lemmas.html#459" class="Bound">r₂</a> <a id="527" href="Algebra.Solver.Ring.Lemmas.html#462" class="Bound">r₃</a><a id="529" class="Symbol">)</a>
  <a id="533" class="Symbol">(</a><a id="534" href="Algebra.Solver.Ring.Lemmas.html#534" class="Bound">morphism</a> <a id="543" class="Symbol">:</a> <a id="545" href="Algebra.Solver.Ring.Lemmas.html#472" class="Bound">coeff</a> <a id="551" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="575" href="Algebra.Solver.Ring.Lemmas.html#498" class="Bound">r</a><a id="576" class="Symbol">)</a>
  <a id="580" class="Keyword">where</a>

<a id="587" class="Keyword">private</a>
  <a id="597" class="Keyword">module</a> <a id="C"></a><a id="604" href="Algebra.Solver.Ring.Lemmas.html#604" class="Module">C</a> <a id="606" class="Symbol">=</a> <a id="608" href="Algebra.Bundles.Raw.html#4595" class="Module">RawRing</a> <a id="616" href="Algebra.Solver.Ring.Lemmas.html#472" class="Bound">coeff</a>
<a id="622" class="Keyword">open</a> <a id="627" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="649" href="Algebra.Solver.Ring.Lemmas.html#498" class="Bound">r</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="680" class="Keyword">open</a> <a id="685" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="711" href="Algebra.Solver.Ring.Lemmas.html#534" class="Bound">morphism</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="765" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Function.Base.html" class="Module">Function.Base</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="810" class="Symbol">;</a> <a id="812" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="815" class="Symbol">)</a>

<a id="lemma₀"></a><a id="818" href="Algebra.Solver.Ring.Lemmas.html#818" class="Function">lemma₀</a> <a id="825" class="Symbol">:</a> <a id="827" class="Symbol">∀</a> <a id="829" href="Algebra.Solver.Ring.Lemmas.html#829" class="Bound">a</a> <a id="831" href="Algebra.Solver.Ring.Lemmas.html#831" class="Bound">b</a> <a id="833" href="Algebra.Solver.Ring.Lemmas.html#833" class="Bound">c</a> <a id="835" href="Algebra.Solver.Ring.Lemmas.html#835" class="Bound">x</a> <a id="837" class="Symbol">→</a>
         <a id="848" class="Symbol">(</a><a id="849" href="Algebra.Solver.Ring.Lemmas.html#829" class="Bound">a</a> <a id="851" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="853" href="Algebra.Solver.Ring.Lemmas.html#831" class="Bound">b</a><a id="854" class="Symbol">)</a> <a id="856" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="858" href="Algebra.Solver.Ring.Lemmas.html#835" class="Bound">x</a> <a id="860" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="862" href="Algebra.Solver.Ring.Lemmas.html#833" class="Bound">c</a> <a id="864" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="866" href="Algebra.Solver.Ring.Lemmas.html#829" class="Bound">a</a> <a id="868" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="870" href="Algebra.Solver.Ring.Lemmas.html#835" class="Bound">x</a> <a id="872" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="874" class="Symbol">(</a><a id="875" href="Algebra.Solver.Ring.Lemmas.html#831" class="Bound">b</a> <a id="877" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="879" href="Algebra.Solver.Ring.Lemmas.html#835" class="Bound">x</a> <a id="881" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="883" href="Algebra.Solver.Ring.Lemmas.html#833" class="Bound">c</a><a id="884" class="Symbol">)</a>
<a id="886" href="Algebra.Solver.Ring.Lemmas.html#818" class="Function">lemma₀</a> <a id="893" href="Algebra.Solver.Ring.Lemmas.html#893" class="Bound">a</a> <a id="895" href="Algebra.Solver.Ring.Lemmas.html#895" class="Bound">b</a> <a id="897" href="Algebra.Solver.Ring.Lemmas.html#897" class="Bound">c</a> <a id="899" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a> <a id="901" class="Symbol">=</a> <a id="903" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="911" class="Symbol">(</a><a id="912" href="Algebra.Solver.Ring.Lemmas.html#893" class="Bound">a</a> <a id="914" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="916" href="Algebra.Solver.Ring.Lemmas.html#895" class="Bound">b</a><a id="917" class="Symbol">)</a> <a id="919" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="921" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a> <a id="923" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="925" href="Algebra.Solver.Ring.Lemmas.html#897" class="Bound">c</a>      <a id="932" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="935" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="944" class="Symbol">_</a> <a id="946" class="Symbol">_</a> <a id="948" class="Symbol">_</a> <a id="950" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="952" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="959" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="961" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="966" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="970" class="Symbol">(</a><a id="971" href="Algebra.Solver.Ring.Lemmas.html#893" class="Bound">a</a> <a id="973" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="975" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a> <a id="977" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="979" href="Algebra.Solver.Ring.Lemmas.html#895" class="Bound">b</a> <a id="981" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="983" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a><a id="984" class="Symbol">)</a> <a id="986" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="988" href="Algebra.Solver.Ring.Lemmas.html#897" class="Bound">c</a>  <a id="991" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="994" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="1002" class="Symbol">_</a> <a id="1004" class="Symbol">_</a> <a id="1006" class="Symbol">_</a> <a id="1008" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1012" href="Algebra.Solver.Ring.Lemmas.html#893" class="Bound">a</a> <a id="1014" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1016" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a> <a id="1018" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Solver.Ring.Lemmas.html#895" class="Bound">b</a> <a id="1023" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1025" href="Algebra.Solver.Ring.Lemmas.html#899" class="Bound">x</a> <a id="1027" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1029" href="Algebra.Solver.Ring.Lemmas.html#897" class="Bound">c</a><a id="1030" class="Symbol">)</a>  <a id="1033" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₁"></a><a id="1036" href="Algebra.Solver.Ring.Lemmas.html#1036" class="Function">lemma₁</a> <a id="1043" class="Symbol">:</a> <a id="1045" class="Symbol">∀</a> <a id="1047" href="Algebra.Solver.Ring.Lemmas.html#1047" class="Bound">a</a> <a id="1049" href="Algebra.Solver.Ring.Lemmas.html#1049" class="Bound">b</a> <a id="1051" href="Algebra.Solver.Ring.Lemmas.html#1051" class="Bound">c</a> <a id="1053" href="Algebra.Solver.Ring.Lemmas.html#1053" class="Bound">d</a> <a id="1055" href="Algebra.Solver.Ring.Lemmas.html#1055" class="Bound">x</a> <a id="1057" class="Symbol">→</a>
         <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Solver.Ring.Lemmas.html#1047" class="Bound">a</a> <a id="1071" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1073" href="Algebra.Solver.Ring.Lemmas.html#1049" class="Bound">b</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1078" href="Algebra.Solver.Ring.Lemmas.html#1055" class="Bound">x</a> <a id="1080" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Algebra.Solver.Ring.Lemmas.html#1051" class="Bound">c</a> <a id="1085" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1087" href="Algebra.Solver.Ring.Lemmas.html#1053" class="Bound">d</a><a id="1088" class="Symbol">)</a> <a id="1090" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Algebra.Solver.Ring.Lemmas.html#1047" class="Bound">a</a> <a id="1095" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1097" href="Algebra.Solver.Ring.Lemmas.html#1055" class="Bound">x</a> <a id="1099" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1101" href="Algebra.Solver.Ring.Lemmas.html#1051" class="Bound">c</a><a id="1102" class="Symbol">)</a> <a id="1104" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Algebra.Solver.Ring.Lemmas.html#1049" class="Bound">b</a> <a id="1109" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1111" href="Algebra.Solver.Ring.Lemmas.html#1055" class="Bound">x</a> <a id="1113" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1115" href="Algebra.Solver.Ring.Lemmas.html#1053" class="Bound">d</a><a id="1116" class="Symbol">)</a>
<a id="1118" href="Algebra.Solver.Ring.Lemmas.html#1036" class="Function">lemma₁</a> <a id="1125" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1127" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1129" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a> <a id="1131" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a> <a id="1133" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1145" class="Symbol">(</a><a id="1146" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1148" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1150" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a><a id="1151" class="Symbol">)</a> <a id="1153" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1155" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1157" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a> <a id="1162" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1164" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1165" class="Symbol">)</a>      <a id="1172" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1175" href="Algebra.Solver.Ring.Lemmas.html#818" class="Function">lemma₀</a> <a id="1182" class="Symbol">_</a> <a id="1184" class="Symbol">_</a> <a id="1186" class="Symbol">_</a> <a id="1188" class="Symbol">_</a> <a id="1190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1194" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1196" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1198" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1200" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1205" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1207" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1209" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a> <a id="1214" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1216" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1217" class="Symbol">))</a>  <a id="1221" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1224" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1229" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1231" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1238" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1240" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="1253" class="Symbol">_</a> <a id="1255" class="Symbol">_</a> <a id="1257" class="Symbol">_)</a> <a id="1260" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1264" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1266" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1268" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1270" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1272" class="Symbol">((</a><a id="1274" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1276" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1278" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1280" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1282" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a><a id="1283" class="Symbol">)</a> <a id="1285" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1287" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1288" class="Symbol">)</a>  <a id="1291" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1294" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1299" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1301" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1308" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Algebra.Structures.html#11875" class="Function">+-comm</a> <a id="1318" class="Symbol">_</a> <a id="1320" class="Symbol">_</a> <a id="1322" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1324" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1331" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1333" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1337" class="Symbol">)</a> <a id="1339" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1343" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1345" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1347" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1349" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1351" class="Symbol">((</a><a id="1353" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a> <a id="1355" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1357" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1359" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1361" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a><a id="1362" class="Symbol">)</a> <a id="1364" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1366" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1367" class="Symbol">)</a>  <a id="1370" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1373" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1378" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1380" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1387" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1389" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="1397" class="Symbol">_</a> <a id="1399" class="Symbol">_</a> <a id="1401" class="Symbol">_</a> <a id="1403" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1407" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1409" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1411" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1413" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a> <a id="1418" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1423" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1425" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1427" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1429" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1430" class="Symbol">))</a>  <a id="1434" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1437" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1441" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1443" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="1451" class="Symbol">_</a> <a id="1453" class="Symbol">_</a> <a id="1455" class="Symbol">_</a> <a id="1457" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1461" class="Symbol">(</a><a id="1462" href="Algebra.Solver.Ring.Lemmas.html#1125" class="Bound">a</a> <a id="1464" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1466" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1468" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1470" href="Algebra.Solver.Ring.Lemmas.html#1129" class="Bound">c</a><a id="1471" class="Symbol">)</a> <a id="1473" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Algebra.Solver.Ring.Lemmas.html#1127" class="Bound">b</a> <a id="1478" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1480" href="Algebra.Solver.Ring.Lemmas.html#1133" class="Bound">x</a> <a id="1482" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1484" href="Algebra.Solver.Ring.Lemmas.html#1131" class="Bound">d</a><a id="1485" class="Symbol">)</a>  <a id="1488" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₂"></a><a id="1491" href="Algebra.Solver.Ring.Lemmas.html#1491" class="Function">lemma₂</a> <a id="1498" class="Symbol">:</a> <a id="1500" class="Symbol">∀</a> <a id="1502" href="Algebra.Solver.Ring.Lemmas.html#1502" class="Bound">a</a> <a id="1504" href="Algebra.Solver.Ring.Lemmas.html#1504" class="Bound">b</a> <a id="1506" href="Algebra.Solver.Ring.Lemmas.html#1506" class="Bound">c</a> <a id="1508" href="Algebra.Solver.Ring.Lemmas.html#1508" class="Bound">x</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Algebra.Solver.Ring.Lemmas.html#1502" class="Bound">a</a> <a id="1514" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1516" href="Algebra.Solver.Ring.Lemmas.html#1506" class="Bound">c</a> <a id="1518" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1520" href="Algebra.Solver.Ring.Lemmas.html#1508" class="Bound">x</a> <a id="1522" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1524" href="Algebra.Solver.Ring.Lemmas.html#1504" class="Bound">b</a> <a id="1526" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1528" href="Algebra.Solver.Ring.Lemmas.html#1506" class="Bound">c</a> <a id="1530" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Algebra.Solver.Ring.Lemmas.html#1502" class="Bound">a</a> <a id="1535" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1537" href="Algebra.Solver.Ring.Lemmas.html#1508" class="Bound">x</a> <a id="1539" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1541" href="Algebra.Solver.Ring.Lemmas.html#1504" class="Bound">b</a><a id="1542" class="Symbol">)</a> <a id="1544" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1546" href="Algebra.Solver.Ring.Lemmas.html#1506" class="Bound">c</a>
<a id="1548" href="Algebra.Solver.Ring.Lemmas.html#1491" class="Function">lemma₂</a> <a id="1555" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1557" href="Algebra.Solver.Ring.Lemmas.html#1557" class="Bound">b</a> <a id="1559" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a> <a id="1561" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1573" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1577" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a> <a id="1579" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1581" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1583" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1585" href="Algebra.Solver.Ring.Lemmas.html#1557" class="Bound">b</a> <a id="1587" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1589" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a>  <a id="1592" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1595" href="Algebra.Solver.Ring.Lemmas.html#1697" class="Function">lem</a> <a id="1599" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1601" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1608" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1610" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1619" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1621" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1623" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1625" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1627" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a> <a id="1629" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1631" href="Algebra.Solver.Ring.Lemmas.html#1557" class="Bound">b</a> <a id="1633" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1635" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a>  <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1641" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1645" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1647" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="1656" class="Symbol">_</a> <a id="1658" class="Symbol">_</a> <a id="1660" class="Symbol">_</a> <a id="1662" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1666" class="Symbol">(</a><a id="1667" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1669" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1671" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1673" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1675" href="Algebra.Solver.Ring.Lemmas.html#1557" class="Bound">b</a><a id="1676" class="Symbol">)</a> <a id="1678" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1680" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a>    <a id="1685" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1689" class="Keyword">where</a>
  <a id="1697" href="Algebra.Solver.Ring.Lemmas.html#1697" class="Function">lem</a> <a id="1701" class="Symbol">=</a> <a id="1703" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1713" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1715" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1717" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a> <a id="1719" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1721" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a>    <a id="1726" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1729" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="1737" class="Symbol">_</a> <a id="1739" class="Symbol">_</a> <a id="1741" class="Symbol">_</a> <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1749" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1751" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a> <a id="1756" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1758" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a><a id="1759" class="Symbol">)</a>  <a id="1762" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1765" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1770" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1772" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="1779" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1781" href="Algebra.Structures.html#13536" class="Function">*-comm</a> <a id="1788" class="Symbol">_</a> <a id="1790" class="Symbol">_</a> <a id="1792" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1798" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1800" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1805" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1807" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a><a id="1808" class="Symbol">)</a>  <a id="1811" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1814" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1818" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1820" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="1828" class="Symbol">_</a> <a id="1830" class="Symbol">_</a> <a id="1832" class="Symbol">_</a> <a id="1834" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1840" href="Algebra.Solver.Ring.Lemmas.html#1555" class="Bound">a</a> <a id="1842" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1844" href="Algebra.Solver.Ring.Lemmas.html#1561" class="Bound">x</a> <a id="1846" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1848" href="Algebra.Solver.Ring.Lemmas.html#1559" class="Bound">c</a>    <a id="1853" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₃"></a><a id="1856" href="Algebra.Solver.Ring.Lemmas.html#1856" class="Function">lemma₃</a> <a id="1863" class="Symbol">:</a> <a id="1865" class="Symbol">∀</a> <a id="1867" href="Algebra.Solver.Ring.Lemmas.html#1867" class="Bound">a</a> <a id="1869" href="Algebra.Solver.Ring.Lemmas.html#1869" class="Bound">b</a> <a id="1871" href="Algebra.Solver.Ring.Lemmas.html#1871" class="Bound">c</a> <a id="1873" href="Algebra.Solver.Ring.Lemmas.html#1873" class="Bound">x</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Algebra.Solver.Ring.Lemmas.html#1867" class="Bound">a</a> <a id="1879" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1881" href="Algebra.Solver.Ring.Lemmas.html#1869" class="Bound">b</a> <a id="1883" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1885" href="Algebra.Solver.Ring.Lemmas.html#1873" class="Bound">x</a> <a id="1887" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1889" href="Algebra.Solver.Ring.Lemmas.html#1867" class="Bound">a</a> <a id="1891" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1893" href="Algebra.Solver.Ring.Lemmas.html#1871" class="Bound">c</a> <a id="1895" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="1897" href="Algebra.Solver.Ring.Lemmas.html#1867" class="Bound">a</a> <a id="1899" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Algebra.Solver.Ring.Lemmas.html#1869" class="Bound">b</a> <a id="1904" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1906" href="Algebra.Solver.Ring.Lemmas.html#1873" class="Bound">x</a> <a id="1908" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1910" href="Algebra.Solver.Ring.Lemmas.html#1871" class="Bound">c</a><a id="1911" class="Symbol">)</a>
<a id="1913" href="Algebra.Solver.Ring.Lemmas.html#1856" class="Function">lemma₃</a> <a id="1920" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="1922" href="Algebra.Solver.Ring.Lemmas.html#1922" class="Bound">b</a> <a id="1924" href="Algebra.Solver.Ring.Lemmas.html#1924" class="Bound">c</a> <a id="1926" href="Algebra.Solver.Ring.Lemmas.html#1926" class="Bound">x</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1938" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="1940" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1942" href="Algebra.Solver.Ring.Lemmas.html#1922" class="Bound">b</a> <a id="1944" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1946" href="Algebra.Solver.Ring.Lemmas.html#1926" class="Bound">x</a> <a id="1948" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="1950" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="1952" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="1954" href="Algebra.Solver.Ring.Lemmas.html#1924" class="Bound">c</a>    <a id="1959" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1962" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="1970" class="Symbol">_</a> <a id="1972" class="Symbol">_</a> <a id="1974" class="Symbol">_</a> <a id="1976" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1978" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="1985" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1987" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1996" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="1998" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Algebra.Solver.Ring.Lemmas.html#1922" class="Bound">b</a> <a id="2003" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2005" href="Algebra.Solver.Ring.Lemmas.html#1926" class="Bound">x</a><a id="2006" class="Symbol">)</a> <a id="2008" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2010" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="2012" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2014" href="Algebra.Solver.Ring.Lemmas.html#1924" class="Bound">c</a>  <a id="2017" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2020" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2024" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2026" href="Algebra.Structures.html#11362" class="Function">distribˡ</a> <a id="2035" class="Symbol">_</a> <a id="2037" class="Symbol">_</a> <a id="2039" class="Symbol">_</a> <a id="2041" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2045" href="Algebra.Solver.Ring.Lemmas.html#1920" class="Bound">a</a> <a id="2047" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Algebra.Solver.Ring.Lemmas.html#1922" class="Bound">b</a> <a id="2052" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2054" href="Algebra.Solver.Ring.Lemmas.html#1926" class="Bound">x</a> <a id="2056" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2058" href="Algebra.Solver.Ring.Lemmas.html#1924" class="Bound">c</a><a id="2059" class="Symbol">)</a>      <a id="2066" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₄"></a><a id="2069" href="Algebra.Solver.Ring.Lemmas.html#2069" class="Function">lemma₄</a> <a id="2076" class="Symbol">:</a> <a id="2078" class="Symbol">∀</a> <a id="2080" href="Algebra.Solver.Ring.Lemmas.html#2080" class="Bound">a</a> <a id="2082" href="Algebra.Solver.Ring.Lemmas.html#2082" class="Bound">b</a> <a id="2084" href="Algebra.Solver.Ring.Lemmas.html#2084" class="Bound">c</a> <a id="2086" href="Algebra.Solver.Ring.Lemmas.html#2086" class="Bound">d</a> <a id="2088" href="Algebra.Solver.Ring.Lemmas.html#2088" class="Bound">x</a> <a id="2090" class="Symbol">→</a>
         <a id="2101" class="Symbol">(</a><a id="2102" href="Algebra.Solver.Ring.Lemmas.html#2080" class="Bound">a</a> <a id="2104" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2106" href="Algebra.Solver.Ring.Lemmas.html#2084" class="Bound">c</a> <a id="2108" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2110" href="Algebra.Solver.Ring.Lemmas.html#2088" class="Bound">x</a> <a id="2112" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Algebra.Solver.Ring.Lemmas.html#2080" class="Bound">a</a> <a id="2117" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2119" href="Algebra.Solver.Ring.Lemmas.html#2086" class="Bound">d</a> <a id="2121" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2123" href="Algebra.Solver.Ring.Lemmas.html#2082" class="Bound">b</a> <a id="2125" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2127" href="Algebra.Solver.Ring.Lemmas.html#2084" class="Bound">c</a><a id="2128" class="Symbol">))</a> <a id="2131" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2133" href="Algebra.Solver.Ring.Lemmas.html#2088" class="Bound">x</a> <a id="2135" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2137" href="Algebra.Solver.Ring.Lemmas.html#2082" class="Bound">b</a> <a id="2139" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2141" href="Algebra.Solver.Ring.Lemmas.html#2086" class="Bound">d</a> <a id="2143" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a>
         <a id="2154" class="Symbol">(</a><a id="2155" href="Algebra.Solver.Ring.Lemmas.html#2080" class="Bound">a</a> <a id="2157" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2159" href="Algebra.Solver.Ring.Lemmas.html#2088" class="Bound">x</a> <a id="2161" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2163" href="Algebra.Solver.Ring.Lemmas.html#2082" class="Bound">b</a><a id="2164" class="Symbol">)</a> <a id="2166" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2168" class="Symbol">(</a><a id="2169" href="Algebra.Solver.Ring.Lemmas.html#2084" class="Bound">c</a> <a id="2171" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2173" href="Algebra.Solver.Ring.Lemmas.html#2088" class="Bound">x</a> <a id="2175" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2177" href="Algebra.Solver.Ring.Lemmas.html#2086" class="Bound">d</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Algebra.Solver.Ring.Lemmas.html#2069" class="Function">lemma₄</a> <a id="2187" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2189" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2191" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2193" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2195" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2210" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2212" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2214" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2216" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2223" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2225" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2227" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2229" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2231" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2233" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="2234" class="Symbol">))</a> <a id="2237" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2239" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2241" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2243" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2245" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2247" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a>              <a id="2262" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2265" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="2274" class="Symbol">_</a> <a id="2276" class="Symbol">_</a> <a id="2278" class="Symbol">_</a> <a id="2280" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2282" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2289" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2291" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2296" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2300" class="Symbol">(</a><a id="2301" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2303" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2305" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2307" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2309" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2311" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2313" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2315" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2320" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2322" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2324" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2326" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2328" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2330" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="2331" class="Symbol">)</a> <a id="2333" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2335" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2336" class="Symbol">)</a> <a id="2338" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2340" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2342" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2344" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a>          <a id="2355" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2358" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2363" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2365" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2372" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2374" class="Symbol">((</a><a id="2376" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2381" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2383" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2390" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2392" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="2396" class="Symbol">)</a> <a id="2398" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2400" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="2407" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2409" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="2413" class="Symbol">)</a> <a id="2415" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2417" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2424" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2426" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2431" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2435" class="Symbol">(</a><a id="2436" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2438" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2440" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2442" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2444" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2446" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2448" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2450" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2455" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2457" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2459" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2461" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2463" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2465" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="2466" class="Symbol">)</a> <a id="2468" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2470" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2471" class="Symbol">)</a> <a id="2473" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2475" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2477" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2479" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a>          <a id="2490" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2493" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="2501" class="Symbol">_</a> <a id="2503" class="Symbol">_</a> <a id="2505" class="Symbol">_</a>  <a id="2508" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2512" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2514" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2516" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2518" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2520" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2522" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2524" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2526" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2528" class="Symbol">((</a><a id="2530" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2532" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2534" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2536" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2538" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2540" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2542" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="2543" class="Symbol">)</a> <a id="2545" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2547" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2549" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2551" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2553" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2555" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2556" class="Symbol">)</a>          <a id="2567" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2570" href="Algebra.Solver.Ring.Lemmas.html#3209" class="Function">lem₁</a> <a id="2575" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2577" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2584" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Algebra.Solver.Ring.Lemmas.html#3336" class="Function">lem₂</a> <a id="2592" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2594" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2601" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2603" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="2607" class="Symbol">)</a> <a id="2609" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2613" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2615" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2617" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2619" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2624" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2626" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2627" class="Symbol">)</a> <a id="2629" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2634" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2636" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2638" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2640" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2642" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2644" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2646" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2651" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2653" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2654" class="Symbol">)</a> <a id="2656" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2658" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2660" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2662" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2663" class="Symbol">)</a>    <a id="2668" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2671" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2676" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2678" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2685" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2687" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="2695" class="Symbol">_</a> <a id="2697" class="Symbol">_</a> <a id="2699" class="Symbol">_</a> <a id="2701" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2705" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2707" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2709" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2716" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2718" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2719" class="Symbol">)</a> <a id="2721" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2726" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2728" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2730" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2732" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2734" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2739" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2744" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2746" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2747" class="Symbol">)</a> <a id="2749" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2751" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2753" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2755" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2756" class="Symbol">))</a>  <a id="2760" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2763" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2767" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2769" href="Algebra.Structures.html#11585" class="Function">+-assoc</a> <a id="2777" class="Symbol">_</a> <a id="2779" class="Symbol">_</a> <a id="2781" class="Symbol">_</a> <a id="2783" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2787" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2789" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2791" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2793" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2798" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2800" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2805" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2807" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2809" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2811" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2813" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="2815" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2820" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2825" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2827" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="2828" class="Symbol">)</a> <a id="2830" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2832" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2834" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2836" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2837" class="Symbol">)</a>    <a id="2842" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2845" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2849" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2851" href="Algebra.Structures.html#11362" class="Function">distribˡ</a> <a id="2860" class="Symbol">_</a> <a id="2862" class="Symbol">_</a> <a id="2864" class="Symbol">_</a> <a id="2866" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="2868" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="2875" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="2877" href="Algebra.Structures.html#11362" class="Function">distribˡ</a> <a id="2886" class="Symbol">_</a> <a id="2888" class="Symbol">_</a> <a id="2890" class="Symbol">_</a> <a id="2892" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2896" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2898" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2900" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2902" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2907" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2909" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2911" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2913" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2914" class="Symbol">)</a> <a id="2916" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2918" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="2920" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2925" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2927" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2929" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2931" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="2932" class="Symbol">)</a>                  <a id="2951" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2954" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2958" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2960" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="2969" class="Symbol">_</a> <a id="2971" class="Symbol">_</a> <a id="2973" class="Symbol">_</a> <a id="2975" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2979" class="Symbol">(</a><a id="2980" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="2982" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2984" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="2986" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="2988" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a><a id="2989" class="Symbol">)</a> <a id="2991" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="2996" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="2998" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3000" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3002" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="3003" class="Symbol">)</a>                              <a id="3034" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3038" class="Keyword">where</a>
  <a id="3046" href="Algebra.Solver.Ring.Lemmas.html#3046" class="Function">lem₁′</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3064" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3066" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3068" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3070" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3072" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a>    <a id="3077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3080" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3088" class="Symbol">_</a> <a id="3090" class="Symbol">_</a> <a id="3092" class="Symbol">_</a> <a id="3094" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3100" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3102" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3107" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3109" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3110" class="Symbol">)</a>  <a id="3113" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3116" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3121" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3123" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="3130" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3132" href="Algebra.Structures.html#13536" class="Function">*-comm</a> <a id="3139" class="Symbol">_</a> <a id="3141" class="Symbol">_</a> <a id="3143" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3149" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3151" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3156" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3158" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="3159" class="Symbol">)</a>  <a id="3162" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3165" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3169" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3171" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3179" class="Symbol">_</a> <a id="3181" class="Symbol">_</a> <a id="3183" class="Symbol">_</a> <a id="3185" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3191" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3193" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3195" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3197" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3199" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a>    <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3209" href="Algebra.Solver.Ring.Lemmas.html#3209" class="Function">lem₁</a> <a id="3214" class="Symbol">=</a> <a id="3216" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3226" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3228" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3230" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3232" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3234" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3236" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3238" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a>    <a id="3243" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3246" href="Algebra.Solver.Ring.Lemmas.html#3046" class="Function">lem₁′</a> <a id="3252" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3254" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="3261" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3263" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3268" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3274" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3276" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3278" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3280" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3282" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3284" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3286" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a>    <a id="3291" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3294" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3302" class="Symbol">_</a> <a id="3304" class="Symbol">_</a> <a id="3306" class="Symbol">_</a> <a id="3308" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3314" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3316" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3318" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3320" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3325" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3327" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3328" class="Symbol">)</a>  <a id="3331" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3336" href="Algebra.Solver.Ring.Lemmas.html#3336" class="Function">lem₂</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3353" class="Symbol">(</a><a id="3354" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3356" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3358" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="3360" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3362" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="3364" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3366" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3371" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a>        <a id="3380" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3383" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="3392" class="Symbol">_</a> <a id="3394" class="Symbol">_</a> <a id="3396" class="Symbol">_</a> <a id="3398" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3404" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3406" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3408" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="3410" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3412" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3414" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3416" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="3418" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3420" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3422" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3424" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a>      <a id="3431" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3434" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3442" class="Symbol">_</a> <a id="3444" class="Symbol">_</a> <a id="3446" class="Symbol">_</a> <a id="3448" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3450" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3457" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3459" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3467" class="Symbol">_</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">_</a> <a id="3473" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3479" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3481" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="3486" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3488" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3489" class="Symbol">)</a> <a id="3491" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3493" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="3495" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3500" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3502" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3503" class="Symbol">)</a>  <a id="3506" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3515" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3517" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="3524" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3526" href="Algebra.Structures.html#13536" class="Function">*-comm</a> <a id="3533" class="Symbol">_</a> <a id="3535" class="Symbol">_)</a> <a id="3538" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3540" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3547" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3549" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3554" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3560" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3562" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3567" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3569" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a><a id="3570" class="Symbol">)</a> <a id="3572" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3574" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="3576" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3581" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3583" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3584" class="Symbol">)</a>  <a id="3587" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3590" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3594" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3596" href="Algebra.Structures.html#11231" class="Function">*-assoc</a> <a id="3604" class="Symbol">_</a> <a id="3606" class="Symbol">_</a> <a id="3608" class="Symbol">_</a> <a id="3610" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3612" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3619" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3621" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3626" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3632" href="Algebra.Solver.Ring.Lemmas.html#2187" class="Bound">a</a> <a id="3634" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3636" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a> <a id="3638" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3640" href="Algebra.Solver.Ring.Lemmas.html#2193" class="Bound">d</a> <a id="3642" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3644" href="Algebra.Solver.Ring.Lemmas.html#2189" class="Bound">b</a> <a id="3646" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Algebra.Solver.Ring.Lemmas.html#2191" class="Bound">c</a> <a id="3651" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3653" href="Algebra.Solver.Ring.Lemmas.html#2195" class="Bound">x</a><a id="3654" class="Symbol">)</a>    <a id="3659" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₅"></a><a id="3662" href="Algebra.Solver.Ring.Lemmas.html#3662" class="Function">lemma₅</a> <a id="3669" class="Symbol">:</a> <a id="3671" class="Symbol">∀</a> <a id="3673" href="Algebra.Solver.Ring.Lemmas.html#3673" class="Bound">x</a> <a id="3675" class="Symbol">→</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="3681" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3683" href="Algebra.Solver.Ring.Lemmas.html#3673" class="Bound">x</a> <a id="3685" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3687" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a><a id="3689" class="Symbol">)</a> <a id="3691" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3693" href="Algebra.Solver.Ring.Lemmas.html#3673" class="Bound">x</a> <a id="3695" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3697" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="3700" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="3702" href="Algebra.Solver.Ring.Lemmas.html#3673" class="Bound">x</a>
<a id="3704" href="Algebra.Solver.Ring.Lemmas.html#3662" class="Function">lemma₅</a> <a id="3711" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3723" class="Symbol">(</a><a id="3724" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="3727" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3729" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a> <a id="3731" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3733" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a><a id="3735" class="Symbol">)</a> <a id="3737" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3739" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a> <a id="3741" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3743" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>   <a id="3748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3751" class="Symbol">((</a><a id="3753" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a> <a id="3759" class="Symbol">_</a> <a id="3761" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3763" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3770" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3772" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="3776" class="Symbol">)</a> <a id="3778" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3780" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="3787" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3789" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="3793" class="Symbol">)</a> <a id="3795" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3797" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3804" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3806" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3811" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3815" class="Symbol">(</a><a id="3816" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="3819" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3821" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a><a id="3823" class="Symbol">)</a> <a id="3825" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3827" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a> <a id="3829" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3831" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>       <a id="3840" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Algebra.Structures.html#11787" class="Function">+-identityˡ</a> <a id="3856" class="Symbol">_</a> <a id="3858" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3860" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="3867" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3869" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="3873" class="Symbol">)</a> <a id="3875" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3877" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="3884" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3886" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3891" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3895" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="3898" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3900" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a> <a id="3902" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="3904" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>              <a id="3920" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3923" href="Algebra.Structures.html#11831" class="Function">+-identityʳ</a> <a id="3935" class="Symbol">_</a> <a id="3937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3941" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="3944" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="3946" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a>                   <a id="3966" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3969" href="Algebra.Structures.html#12671" class="Function">*-identityˡ</a> <a id="3981" class="Symbol">_</a> <a id="3983" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3987" href="Algebra.Solver.Ring.Lemmas.html#3711" class="Bound">x</a>                        <a id="4012" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₆"></a><a id="4015" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="4022" class="Symbol">:</a> <a id="4024" class="Symbol">∀</a> <a id="4026" href="Algebra.Solver.Ring.Lemmas.html#4026" class="Bound">a</a> <a id="4028" href="Algebra.Solver.Ring.Lemmas.html#4028" class="Bound">x</a> <a id="4030" class="Symbol">→</a> <a id="4032" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="4035" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4037" href="Algebra.Solver.Ring.Lemmas.html#4028" class="Bound">x</a> <a id="4039" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="4041" href="Algebra.Solver.Ring.Lemmas.html#4026" class="Bound">a</a> <a id="4043" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="4045" href="Algebra.Solver.Ring.Lemmas.html#4026" class="Bound">a</a>
<a id="4047" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="4054" href="Algebra.Solver.Ring.Lemmas.html#4054" class="Bound">a</a> <a id="4056" href="Algebra.Solver.Ring.Lemmas.html#4056" class="Bound">x</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4068" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="4071" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4073" href="Algebra.Solver.Ring.Lemmas.html#4056" class="Bound">x</a> <a id="4075" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="4077" href="Algebra.Solver.Ring.Lemmas.html#4054" class="Bound">a</a>    <a id="4082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4085" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a> <a id="4091" class="Symbol">_</a> <a id="4093" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="4095" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="4102" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="4104" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4109" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4113" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="4116" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="4118" href="Algebra.Solver.Ring.Lemmas.html#4054" class="Bound">a</a>        <a id="4127" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4130" href="Algebra.Structures.html#11787" class="Function">+-identityˡ</a> <a id="4142" class="Symbol">_</a> <a id="4144" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4148" href="Algebra.Solver.Ring.Lemmas.html#4054" class="Bound">a</a>             <a id="4162" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="lemma₇"></a><a id="4165" href="Algebra.Solver.Ring.Lemmas.html#4165" class="Function">lemma₇</a> <a id="4172" class="Symbol">:</a> <a id="4174" class="Symbol">∀</a> <a id="4176" href="Algebra.Solver.Ring.Lemmas.html#4176" class="Bound">x</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="4182" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="4185" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4187" href="Algebra.Solver.Ring.Lemmas.html#4176" class="Bound">x</a> <a id="4189" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="4191" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="4193" href="Algebra.Solver.Ring.Lemmas.html#4176" class="Bound">x</a>
<a id="4195" href="Algebra.Solver.Ring.Lemmas.html#4165" class="Function">lemma₇</a> <a id="4202" href="Algebra.Solver.Ring.Lemmas.html#4202" class="Bound">x</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4214" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="4216" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="4219" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4221" href="Algebra.Solver.Ring.Lemmas.html#4202" class="Bound">x</a>      <a id="4228" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4231" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#990" class="Function">-‿*-distribˡ</a> <a id="4244" class="Symbol">_</a> <a id="4246" class="Symbol">_</a> <a id="4248" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4252" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="4254" class="Symbol">(</a><a id="4255" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="4258" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4260" href="Algebra.Solver.Ring.Lemmas.html#4202" class="Bound">x</a><a id="4261" class="Symbol">)</a>    <a id="4266" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4269" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Function">-‿cong</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Algebra.Structures.html#12671" class="Function">*-identityˡ</a> <a id="4289" class="Symbol">_)</a> <a id="4292" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4296" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="4298" href="Algebra.Solver.Ring.Lemmas.html#4202" class="Bound">x</a>           <a id="4310" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Algebra.Solver.Ring.Simple.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Solver.Ring.Simple</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Instantiates the ring solver with two copies of the same ring with</a>
<a id="176" class="Comment">-- decidable equality</a>
<a id="198" class="Comment">------------------------------------------------------------------------</a>

<a id="272" class="Symbol">{-#</a> <a id="276" class="Keyword">OPTIONS</a> <a id="284" class="Pragma">--cubical-compatible</a> <a id="305" class="Pragma">--safe</a> <a id="312" class="Symbol">#-}</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="411" class="Keyword">using</a> <a id="417" class="Symbol">(</a><a id="418" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Relation.Binary.Consequences.html#6955" class="Function">dec⇒weaklyDec</a><a id="490" class="Symbol">)</a>

<a id="493" class="Keyword">module</a> <a id="500" href="Algebra.Solver.Ring.Simple.html" class="Module">Algebra.Solver.Ring.Simple</a>
  <a id="529" class="Symbol">{</a><a id="530" href="Algebra.Solver.Ring.Simple.html#530" class="Bound">r₁</a> <a id="533" href="Algebra.Solver.Ring.Simple.html#533" class="Bound">r₂</a><a id="535" class="Symbol">}</a> <a id="537" class="Symbol">(</a><a id="538" href="Algebra.Solver.Ring.Simple.html#538" class="Bound">R</a> <a id="540" class="Symbol">:</a> <a id="542" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="564" href="Algebra.Solver.Ring.Simple.html#530" class="Bound">r₁</a> <a id="567" href="Algebra.Solver.Ring.Simple.html#533" class="Bound">r₂</a><a id="569" class="Symbol">)</a>
  <a id="573" class="Symbol">(</a><a id="574" href="Algebra.Solver.Ring.Simple.html#574" class="Bound Operator">_≟_</a> <a id="578" class="Symbol">:</a> <a id="580" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="590" class="Symbol">(</a><a id="591" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Field Operator">AlmostCommutativeRing._≈_</a> <a id="617" href="Algebra.Solver.Ring.Simple.html#538" class="Bound">R</a><a id="618" class="Symbol">))</a>
  <a id="623" class="Keyword">where</a>

<a id="630" class="Keyword">open</a> <a id="635" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="657" href="Algebra.Solver.Ring.Simple.html#538" class="Bound">R</a>
<a id="659" class="Keyword">import</a> <a id="666" href="Algebra.Solver.Ring.html" class="Module">Algebra.Solver.Ring</a> <a id="686" class="Symbol">as</a> <a id="689" class="Module">RS</a>
<a id="692" class="Keyword">open</a> <a id="697" href="Algebra.Solver.Ring.html" class="Module">RS</a> <a id="700" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2102" class="Function">rawRing</a> <a id="708" href="Algebra.Solver.Ring.Simple.html#538" class="Bound">R</a> <a id="710" class="Symbol">(</a><a id="711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2842" class="Function">-raw-almostCommutative⟶</a> <a id="735" href="Algebra.Solver.Ring.Simple.html#538" class="Bound">R</a><a id="736" class="Symbol">)</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Binary.Consequences.html#6955" class="Function">dec⇒weaklyDec</a> <a id="753" href="Algebra.Solver.Ring.Simple.html#574" class="Bound Operator">_≟_</a><a id="756" class="Symbol">)</a> <a id="758" class="Keyword">public</a>
</pre></body></html>

==> anc/Algebra.Solver.Ring.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Solver.Ring</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Old solver for commutative ring or semiring equalities</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- Uses ideas from the Coq ring tactic. See &quot;Proving Equalities in a</a>
<a id="307" class="Comment">-- Commutative Ring Done Right in Coq&quot; by Grégoire and Mahboubi. The</a>
<a id="376" class="Comment">-- code below is not optimised like theirs, though (in particular, our</a>
<a id="447" class="Comment">-- Horner normal forms are not sparse).</a>
<a id="487" class="Comment">--</a>
<a id="490" class="Comment">-- At first the `WeaklyDecidable` type may at first glance look useless</a>
<a id="562" class="Comment">-- as there is no guarantee that it doesn&#39;t always return `nothing`.</a>
<a id="631" class="Comment">-- However the implementation of it affects the power of the solver. The</a>
<a id="704" class="Comment">-- more equalities it returns, the more expressions the ring solver can</a>
<a id="776" class="Comment">-- solve.</a>

<a id="787" class="Symbol">{-#</a> <a id="791" class="Keyword">OPTIONS</a> <a id="799" class="Pragma">--cubical-compatible</a> <a id="820" class="Pragma">--safe</a> <a id="827" class="Symbol">#-}</a>

<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="954" class="Keyword">using</a> <a id="960" class="Symbol">(</a><a id="961" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a><a id="976" class="Symbol">)</a>

<a id="979" class="Keyword">module</a> <a id="986" href="Algebra.Solver.Ring.html" class="Module">Algebra.Solver.Ring</a>
  <a id="1008" class="Symbol">{</a><a id="1009" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="1012" href="Algebra.Solver.Ring.html#1012" class="Bound">r₂</a> <a id="1015" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a> <a id="1018" href="Algebra.Solver.Ring.html#1018" class="Bound">r₄</a><a id="1020" class="Symbol">}</a>
  <a id="1024" class="Symbol">(</a><a id="1025" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Algebra.Bundles.Raw.html#4595" class="Record">RawRing</a> <a id="1041" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="1044" href="Algebra.Solver.Ring.html#1018" class="Bound">r₄</a><a id="1046" class="Symbol">)</a>            <a id="1059" class="Comment">-- Coefficient &quot;ring&quot;.</a>
  <a id="1084" class="Symbol">(</a><a id="1085" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Record">AlmostCommutativeRing</a> <a id="1111" href="Algebra.Solver.Ring.html#1012" class="Bound">r₂</a> <a id="1114" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="1116" class="Symbol">)</a>  <a id="1119" class="Comment">-- Main &quot;ring&quot;.</a>
  <a id="1137" class="Symbol">(</a><a id="1138" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1155" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="1179" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a><a id="1180" class="Symbol">)</a>
  <a id="1184" class="Symbol">(</a><a id="1185" href="Algebra.Solver.Ring.html#1185" class="Bound Operator">_coeff≟_</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3181" class="Function">Induced-equivalence</a> <a id="1233" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a><a id="1241" class="Symbol">))</a>
  <a id="1246" class="Keyword">where</a>

<a id="1253" class="Keyword">open</a> <a id="1258" class="Keyword">import</a> <a id="1265" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="1278" class="Keyword">open</a> <a id="1283" class="Keyword">import</a> <a id="1290" href="Algebra.Solver.Ring.Lemmas.html" class="Module">Algebra.Solver.Ring.Lemmas</a> <a id="1317" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1323" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a> <a id="1325" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a>
<a id="1334" class="Keyword">private</a> <a id="1342" class="Keyword">module</a> <a id="C"></a><a id="1349" href="Algebra.Solver.Ring.html#1349" class="Module">C</a> <a id="1351" class="Symbol">=</a> <a id="1353" href="Algebra.Bundles.Raw.html#4595" class="Module">RawRing</a> <a id="1361" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a>
<a id="1367" class="Keyword">open</a> <a id="1372" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Module">AlmostCommutativeRing</a> <a id="1394" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a>
  <a id="1398" class="Keyword">renaming</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Algebra.Structures.html#12890" class="Function">zero</a> <a id="1413" class="Symbol">to</a> <a id="1416" class="Function">*-zero</a><a id="1422" class="Symbol">;</a> <a id="1424" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a> <a id="1430" class="Symbol">to</a> <a id="1433" class="Function">*-zeroˡ</a><a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Structures.html#9853" class="Function">zeroʳ</a> <a id="1448" class="Symbol">to</a> <a id="1451" class="Function">*-zeroʳ</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1492" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">_≈_</a>
<a id="1496" class="Keyword">open</a> <a id="1501" class="Keyword">import</a> <a id="1508" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="1525" class="Keyword">open</a> <a id="1530" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2342" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="1556" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a> <a id="1565" class="Keyword">renaming</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2616" class="Field Operator">⟦_⟧</a> <a id="1579" class="Symbol">to</a> <a id="1582" class="Field Operator">⟦_⟧′</a><a id="1586" class="Symbol">)</a>
<a id="1588" class="Keyword">open</a> <a id="1593" class="Keyword">import</a> <a id="1600" href="Algebra.Properties.Semiring.Exp.html" class="Module">Algebra.Properties.Semiring.Exp</a> <a id="1632" href="Algebra.Bundles.html#17932" class="Function">semiring</a>

<a id="1642" class="Keyword">open</a> <a id="1647" class="Keyword">import</a> <a id="1654" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1681" class="Keyword">using</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1691" class="Symbol">;</a> <a id="1693" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1695" class="Symbol">)</a>
<a id="1697" class="Keyword">open</a> <a id="1702" class="Keyword">import</a> <a id="1709" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1742" href="Algebra.Structures.html#1390" class="Function">setoid</a>
<a id="1749" class="Keyword">import</a> <a id="1756" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1799" class="Symbol">as</a> <a id="1802" class="Module">PropEq</a>
<a id="1809" class="Keyword">import</a> <a id="1816" href="Relation.Binary.Reflection.html" class="Module">Relation.Binary.Reflection</a> <a id="1843" class="Symbol">as</a> <a id="1846" class="Module">Reflection</a>

<a id="1858" class="Keyword">open</a> <a id="1863" class="Keyword">import</a> <a id="1870" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1884" class="Keyword">using</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1892" class="Symbol">;</a> <a id="1894" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1897" class="Symbol">;</a> <a id="1899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1903" class="Symbol">)</a>
<a id="1905" class="Keyword">open</a> <a id="1910" class="Keyword">import</a> <a id="1917" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="1931" class="Keyword">using</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="1941" class="Symbol">;</a> <a id="1943" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="1947" class="Symbol">;</a> <a id="1949" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="1952" class="Symbol">)</a>
<a id="1954" class="Keyword">open</a> <a id="1959" class="Keyword">import</a> <a id="1966" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="1980" class="Keyword">using</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="1990" class="Symbol">;</a> <a id="1992" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="1994" class="Symbol">;</a> <a id="1996" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="1999" class="Symbol">;</a> <a id="2001" href="Data.Vec.Base.html#1668" class="Function">lookup</a><a id="2007" class="Symbol">)</a>
<a id="2009" class="Keyword">open</a> <a id="2014" class="Keyword">import</a> <a id="2021" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="2037" class="Keyword">using</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="2048" class="Symbol">;</a> <a id="2050" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2057" class="Symbol">)</a>
<a id="2059" class="Keyword">open</a> <a id="2064" class="Keyword">import</a> <a id="2071" href="Function.Base.html" class="Module">Function.Base</a> <a id="2085" class="Keyword">using</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="2097" class="Symbol">;</a> <a id="2099" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="2102" class="Symbol">)</a>
<a id="2104" class="Keyword">open</a> <a id="2109" class="Keyword">import</a> <a id="2116" href="Level.html" class="Module">Level</a> <a id="2122" class="Keyword">using</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="2132" class="Symbol">)</a>

<a id="2135" class="Keyword">infix</a>  <a id="2142" class="Number">9</a> <a id="2144" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-_</a> <a id="2148" href="Algebra.Solver.Ring.html#8540" class="Function Operator">-H_</a> <a id="2152" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N_</a>
<a id="2156" class="Keyword">infixr</a> <a id="2163" class="Number">9</a> <a id="2165" href="Algebra.Solver.Ring.html#3019" class="Function Operator">_:×_</a> <a id="2170" href="Algebra.Solver.Ring.html#2677" class="InductiveConstructor Operator">_:^_</a> <a id="2175" href="Algebra.Solver.Ring.html#8431" class="Function Operator">_^N_</a>
<a id="2180" class="Keyword">infix</a>  <a id="2187" class="Number">8</a> <a id="2189" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">_*x+_</a> <a id="2195" href="Algebra.Solver.Ring.html#6999" class="Function Operator">_*x+HN_</a> <a id="2203" href="Algebra.Solver.Ring.html#7523" class="Function Operator">_*x+H_</a>
<a id="2210" class="Keyword">infixl</a> <a id="2217" class="Number">8</a> <a id="2219" href="Algebra.Solver.Ring.html#2868" class="Function Operator">_:*_</a> <a id="2224" href="Algebra.Solver.Ring.html#8286" class="Function Operator">_*N_</a> <a id="2229" href="Algebra.Solver.Ring.html#8067" class="Function Operator">_*H_</a> <a id="2234" href="Algebra.Solver.Ring.html#7717" class="Function Operator">_*NH_</a> <a id="2240" href="Algebra.Solver.Ring.html#7892" class="Function Operator">_*HN_</a>
<a id="2246" class="Keyword">infixl</a> <a id="2253" class="Number">7</a> <a id="2255" href="Algebra.Solver.Ring.html#2795" class="Function Operator">_:+_</a> <a id="2260" href="Algebra.Solver.Ring.html#2941" class="Function Operator">_:-_</a> <a id="2265" href="Algebra.Solver.Ring.html#7195" class="Function Operator">_+H_</a> <a id="2270" href="Algebra.Solver.Ring.html#7378" class="Function Operator">_+N_</a>
<a id="2275" class="Keyword">infix</a>  <a id="2282" class="Number">4</a> <a id="2284" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">_≈H_</a> <a id="2289" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">_≈N_</a>

<a id="2295" class="Comment">------------------------------------------------------------------------</a>
<a id="2368" class="Comment">-- Polynomials</a>

<a id="2384" class="Keyword">data</a> <a id="Op"></a><a id="2389" href="Algebra.Solver.Ring.html#2389" class="Datatype">Op</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2398" class="Keyword">where</a>
  <a id="Op.[+]"></a><a id="2406" href="Algebra.Solver.Ring.html#2406" class="InductiveConstructor">[+]</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Algebra.Solver.Ring.html#2389" class="Datatype">Op</a>
  <a id="Op.[*]"></a><a id="2417" href="Algebra.Solver.Ring.html#2417" class="InductiveConstructor">[*]</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Algebra.Solver.Ring.html#2389" class="Datatype">Op</a>

<a id="2427" class="Comment">-- The polynomials are indexed by the number of variables.</a>

<a id="2487" class="Keyword">data</a> <a id="Polynomial"></a><a id="2492" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a> <a id="2506" class="Symbol">:</a> <a id="2508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2509" class="Symbol">)</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2517" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="2520" class="Keyword">where</a>
  <a id="Polynomial.op"></a><a id="2528" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a>   <a id="2533" class="Symbol">:</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Algebra.Solver.Ring.html#2536" class="Bound">o</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Algebra.Solver.Ring.html#2389" class="Datatype">Op</a><a id="2542" class="Symbol">)</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Algebra.Solver.Ring.html#2545" class="Bound">p₁</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2561" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a><a id="2562" class="Symbol">)</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Algebra.Solver.Ring.html#2565" class="Bound">p₂</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2581" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2597" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a>
  <a id="Polynomial.con"></a><a id="2601" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a>  <a id="2606" class="Symbol">:</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Algebra.Solver.Ring.html#2609" class="Bound">c</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Algebra.Bundles.Raw.html#4704" class="Function">C.Carrier</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2637" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a>
  <a id="Polynomial.var"></a><a id="2641" href="Algebra.Solver.Ring.html#2641" class="InductiveConstructor">var</a>  <a id="2646" class="Symbol">:</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Algebra.Solver.Ring.html#2649" class="Bound">x</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2657" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a><a id="2658" class="Symbol">)</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2673" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a>
  <a id="Polynomial._:^_"></a><a id="2677" href="Algebra.Solver.Ring.html#2677" class="InductiveConstructor Operator">_:^_</a> <a id="2682" class="Symbol">:</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Algebra.Solver.Ring.html#2685" class="Bound">p</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2700" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Algebra.Solver.Ring.html#2704" class="Bound">n</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">→</a> <a id="2713" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2724" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a>
  <a id="Polynomial.:-_"></a><a id="2728" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-_</a>  <a id="2733" class="Symbol">:</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Algebra.Solver.Ring.html#2736" class="Bound">p</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2751" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a><a id="2752" class="Symbol">)</a> <a id="2754" class="Symbol">→</a> <a id="2756" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2767" href="Algebra.Solver.Ring.html#2504" class="Bound">m</a>

<a id="2770" class="Comment">-- Short-hand notation.</a>

<a id="_:+_"></a><a id="2795" href="Algebra.Solver.Ring.html#2795" class="Function Operator">_:+_</a> <a id="2800" class="Symbol">:</a> <a id="2802" class="Symbol">∀</a> <a id="2804" class="Symbol">{</a><a id="2805" href="Algebra.Solver.Ring.html#2805" class="Bound">n</a><a id="2806" class="Symbol">}</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2821" href="Algebra.Solver.Ring.html#2805" class="Bound">n</a> <a id="2823" class="Symbol">→</a> <a id="2825" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2836" href="Algebra.Solver.Ring.html#2805" class="Bound">n</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2851" href="Algebra.Solver.Ring.html#2805" class="Bound">n</a>
<a id="2853" href="Algebra.Solver.Ring.html#2795" class="Function Operator">_:+_</a> <a id="2858" class="Symbol">=</a> <a id="2860" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="2863" href="Algebra.Solver.Ring.html#2406" class="InductiveConstructor">[+]</a>

<a id="_:*_"></a><a id="2868" href="Algebra.Solver.Ring.html#2868" class="Function Operator">_:*_</a> <a id="2873" class="Symbol">:</a> <a id="2875" class="Symbol">∀</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Algebra.Solver.Ring.html#2878" class="Bound">n</a><a id="2879" class="Symbol">}</a> <a id="2881" class="Symbol">→</a> <a id="2883" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2894" href="Algebra.Solver.Ring.html#2878" class="Bound">n</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2909" href="Algebra.Solver.Ring.html#2878" class="Bound">n</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2924" href="Algebra.Solver.Ring.html#2878" class="Bound">n</a>
<a id="2926" href="Algebra.Solver.Ring.html#2868" class="Function Operator">_:*_</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="2936" href="Algebra.Solver.Ring.html#2417" class="InductiveConstructor">[*]</a>

<a id="_:-_"></a><a id="2941" href="Algebra.Solver.Ring.html#2941" class="Function Operator">_:-_</a> <a id="2946" class="Symbol">:</a> <a id="2948" class="Symbol">∀</a> <a id="2950" class="Symbol">{</a><a id="2951" href="Algebra.Solver.Ring.html#2951" class="Bound">n</a><a id="2952" class="Symbol">}</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2967" href="Algebra.Solver.Ring.html#2951" class="Bound">n</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2982" href="Algebra.Solver.Ring.html#2951" class="Bound">n</a> <a id="2984" class="Symbol">→</a> <a id="2986" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="2997" href="Algebra.Solver.Ring.html#2951" class="Bound">n</a>
<a id="2999" href="Algebra.Solver.Ring.html#2999" class="Bound">x</a> <a id="3001" href="Algebra.Solver.Ring.html#2941" class="Function Operator">:-</a> <a id="3004" href="Algebra.Solver.Ring.html#3004" class="Bound">y</a> <a id="3006" class="Symbol">=</a> <a id="3008" href="Algebra.Solver.Ring.html#2999" class="Bound">x</a> <a id="3010" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="3013" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-</a> <a id="3016" href="Algebra.Solver.Ring.html#3004" class="Bound">y</a>

<a id="_:×_"></a><a id="3019" href="Algebra.Solver.Ring.html#3019" class="Function Operator">_:×_</a> <a id="3024" class="Symbol">:</a> <a id="3026" class="Symbol">∀</a> <a id="3028" class="Symbol">{</a><a id="3029" href="Algebra.Solver.Ring.html#3029" class="Bound">n</a><a id="3030" class="Symbol">}</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="3049" href="Algebra.Solver.Ring.html#3029" class="Bound">n</a> <a id="3051" class="Symbol">→</a> <a id="3053" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="3064" href="Algebra.Solver.Ring.html#3029" class="Bound">n</a>
<a id="3066" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3071" href="Algebra.Solver.Ring.html#3019" class="Function Operator">:×</a> <a id="3074" href="Algebra.Solver.Ring.html#3074" class="Bound">p</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a> <a id="3082" href="Algebra.Bundles.Raw.html#4830" class="Function">C.0#</a>
<a id="3087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3091" href="Algebra.Solver.Ring.html#3091" class="Bound">m</a> <a id="3093" href="Algebra.Solver.Ring.html#3019" class="Function Operator">:×</a> <a id="3096" href="Algebra.Solver.Ring.html#3096" class="Bound">p</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Algebra.Solver.Ring.html#3096" class="Bound">p</a> <a id="3102" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="3105" href="Algebra.Solver.Ring.html#3091" class="Bound">m</a> <a id="3107" href="Algebra.Solver.Ring.html#3019" class="Function Operator">:×</a> <a id="3110" href="Algebra.Solver.Ring.html#3096" class="Bound">p</a>

<a id="3113" class="Comment">-- Semantics.</a>

<a id="sem"></a><a id="3128" href="Algebra.Solver.Ring.html#3128" class="Function">sem</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Algebra.Solver.Ring.html#2389" class="Datatype">Op</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3143" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a>
<a id="3151" href="Algebra.Solver.Ring.html#3128" class="Function">sem</a> <a id="3155" href="Algebra.Solver.Ring.html#2406" class="InductiveConstructor">[+]</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">_+_</a>
<a id="3165" href="Algebra.Solver.Ring.html#3128" class="Function">sem</a> <a id="3169" href="Algebra.Solver.Ring.html#2417" class="InductiveConstructor">[*]</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">_*_</a>

<a id="⟦_⟧"></a><a id="3180" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦_⟧</a> <a id="3184" class="Symbol">:</a> <a id="3186" class="Symbol">∀</a> <a id="3188" class="Symbol">{</a><a id="3189" href="Algebra.Solver.Ring.html#3189" class="Bound">n</a><a id="3190" class="Symbol">}</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="3205" href="Algebra.Solver.Ring.html#3189" class="Bound">n</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3213" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a> <a id="3221" href="Algebra.Solver.Ring.html#3189" class="Bound">n</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a>
<a id="3233" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3235" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="3238" href="Algebra.Solver.Ring.html#3238" class="Bound">o</a> <a id="3240" href="Algebra.Solver.Ring.html#3240" class="Bound">p₁</a> <a id="3243" href="Algebra.Solver.Ring.html#3243" class="Bound">p₂</a> <a id="3246" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3248" href="Algebra.Solver.Ring.html#3248" class="Bound">ρ</a> <a id="3250" class="Symbol">=</a> <a id="3252" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3254" href="Algebra.Solver.Ring.html#3240" class="Bound">p₁</a> <a id="3257" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3259" href="Algebra.Solver.Ring.html#3248" class="Bound">ρ</a> <a id="3261" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="3263" href="Algebra.Solver.Ring.html#3128" class="Function">sem</a> <a id="3267" href="Algebra.Solver.Ring.html#3238" class="Bound">o</a> <a id="3269" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="3271" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3273" href="Algebra.Solver.Ring.html#3243" class="Bound">p₂</a> <a id="3276" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3278" href="Algebra.Solver.Ring.html#3248" class="Bound">ρ</a>
<a id="3280" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3282" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a> <a id="3286" href="Algebra.Solver.Ring.html#3286" class="Bound">c</a>      <a id="3293" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3295" href="Algebra.Solver.Ring.html#3295" class="Bound">ρ</a> <a id="3297" class="Symbol">=</a> <a id="3299" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="3301" href="Algebra.Solver.Ring.html#3286" class="Bound">c</a> <a id="3303" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
<a id="3306" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3308" href="Algebra.Solver.Ring.html#2641" class="InductiveConstructor">var</a> <a id="3312" href="Algebra.Solver.Ring.html#3312" class="Bound">x</a>      <a id="3319" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3321" href="Algebra.Solver.Ring.html#3321" class="Bound">ρ</a> <a id="3323" class="Symbol">=</a> <a id="3325" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="3332" href="Algebra.Solver.Ring.html#3321" class="Bound">ρ</a> <a id="3334" href="Algebra.Solver.Ring.html#3312" class="Bound">x</a>
<a id="3336" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3338" href="Algebra.Solver.Ring.html#3338" class="Bound">p</a> <a id="3340" href="Algebra.Solver.Ring.html#2677" class="InductiveConstructor Operator">:^</a> <a id="3343" href="Algebra.Solver.Ring.html#3343" class="Bound">n</a>     <a id="3349" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3351" href="Algebra.Solver.Ring.html#3351" class="Bound">ρ</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3357" href="Algebra.Solver.Ring.html#3338" class="Bound">p</a> <a id="3359" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3361" href="Algebra.Solver.Ring.html#3351" class="Bound">ρ</a> <a id="3363" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="3365" href="Algebra.Solver.Ring.html#3343" class="Bound">n</a>
<a id="3367" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3369" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-</a> <a id="3372" href="Algebra.Solver.Ring.html#3372" class="Bound">p</a>       <a id="3380" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3382" href="Algebra.Solver.Ring.html#3382" class="Bound">ρ</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="3388" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="3390" href="Algebra.Solver.Ring.html#3372" class="Bound">p</a> <a id="3392" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="3394" href="Algebra.Solver.Ring.html#3382" class="Bound">ρ</a>

<a id="3397" class="Comment">------------------------------------------------------------------------</a>
<a id="3470" class="Comment">-- Normal forms of polynomials</a>

<a id="3502" class="Comment">-- A univariate polynomial of degree d,</a>
<a id="3542" class="Comment">--</a>
<a id="3545" class="Comment">--     p = a_d x^d + a_{d-1}x^{d-1} + … + a_0,</a>
<a id="3592" class="Comment">--</a>
<a id="3595" class="Comment">-- is represented in Horner normal form by</a>
<a id="3638" class="Comment">--</a>
<a id="3641" class="Comment">--     p = ((a_d x + a_{d-1})x + …)x + a_0.</a>
<a id="3685" class="Comment">--</a>
<a id="3688" class="Comment">-- Note that Horner normal forms can be represented as lists, with the</a>
<a id="3759" class="Comment">-- empty list standing for the zero polynomial of degree &quot;-1&quot;.</a>
<a id="3822" class="Comment">--</a>
<a id="3825" class="Comment">-- Given this representation of univariate polynomials over an</a>
<a id="3888" class="Comment">-- arbitrary ring, polynomials in any number of variables over the</a>
<a id="3955" class="Comment">-- ring C can be represented via the isomorphisms</a>
<a id="4005" class="Comment">--</a>
<a id="4008" class="Comment">--     C[] ≅ C</a>
<a id="4023" class="Comment">--</a>
<a id="4026" class="Comment">-- and</a>
<a id="4033" class="Comment">--</a>
<a id="4036" class="Comment">--     C[X_0,...X_{n+1}] ≅ C[X_0,...,X_n][X_{n+1}].</a>

<a id="4089" class="Keyword">mutual</a>

  <a id="4099" class="Comment">-- The polynomial representations are indexed by the polynomial&#39;s</a>
  <a id="4167" class="Comment">-- degree.</a>

  <a id="4181" class="Keyword">data</a> <a id="HNF"></a><a id="4186" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4200" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="4203" class="Keyword">where</a>
    <a id="HNF.∅"></a><a id="4213" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>     <a id="4219" class="Symbol">:</a> <a id="4221" class="Symbol">∀</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Algebra.Solver.Ring.html#4224" class="Bound">n</a><a id="4225" class="Symbol">}</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4238" href="Algebra.Solver.Ring.html#4224" class="Bound">n</a><a id="4239" class="Symbol">)</a>
    <a id="HNF._*x+_"></a><a id="4245" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">_*x+_</a> <a id="4251" class="Symbol">:</a> <a id="4253" class="Symbol">∀</a> <a id="4255" class="Symbol">{</a><a id="4256" href="Algebra.Solver.Ring.html#4256" class="Bound">n</a><a id="4257" class="Symbol">}</a> <a id="4259" class="Symbol">→</a> <a id="4261" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4270" href="Algebra.Solver.Ring.html#4256" class="Bound">n</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="4282" href="Algebra.Solver.Ring.html#4256" class="Bound">n</a> <a id="4284" class="Symbol">→</a> <a id="4286" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4295" href="Algebra.Solver.Ring.html#4256" class="Bound">n</a><a id="4296" class="Symbol">)</a>

  <a id="4301" class="Keyword">data</a> <a id="Normal"></a><a id="4306" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4317" class="Symbol">→</a> <a id="4319" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4323" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="4326" class="Keyword">where</a>
    <a id="Normal.con"></a><a id="4336" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a>  <a id="4341" class="Symbol">:</a> <a id="4343" href="Algebra.Bundles.Raw.html#4704" class="Function">C.Carrier</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="4362" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
    <a id="Normal.poly"></a><a id="4371" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="4376" class="Symbol">:</a> <a id="4378" class="Symbol">∀</a> <a id="4380" class="Symbol">{</a><a id="4381" href="Algebra.Solver.Ring.html#4381" class="Bound">n</a><a id="4382" class="Symbol">}</a> <a id="4384" class="Symbol">→</a> <a id="4386" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4390" class="Symbol">(</a><a id="4391" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4395" href="Algebra.Solver.Ring.html#4381" class="Bound">n</a><a id="4396" class="Symbol">)</a> <a id="4398" class="Symbol">→</a> <a id="4400" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4412" href="Algebra.Solver.Ring.html#4381" class="Bound">n</a><a id="4413" class="Symbol">)</a>

  <a id="4418" class="Comment">-- Note that the data types above do /not/ ensure uniqueness of</a>
  <a id="4484" class="Comment">-- normal forms: the zero polynomial of degree one can be</a>
  <a id="4544" class="Comment">-- represented using both ∅ and ∅ *x+ con C.0#.</a>

<a id="4593" class="Keyword">mutual</a>

  <a id="4603" class="Comment">-- Semantics.</a>

  <a id="⟦_⟧H"></a><a id="4620" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦_⟧H</a> <a id="4625" class="Symbol">:</a> <a id="4627" class="Symbol">∀</a> <a id="4629" class="Symbol">{</a><a id="4630" href="Algebra.Solver.Ring.html#4630" class="Bound">n</a><a id="4631" class="Symbol">}</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="4639" class="Symbol">(</a><a id="4640" class="InductiveConstructor">suc</a> <a id="4644" href="Algebra.Solver.Ring.html#4630" class="Bound">n</a><a id="4645" class="Symbol">)</a> <a id="4647" class="Symbol">→</a> <a id="4649" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4653" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a> <a id="4661" class="Symbol">(</a><a id="4662" class="InductiveConstructor">suc</a> <a id="4666" href="Algebra.Solver.Ring.html#4630" class="Bound">n</a><a id="4667" class="Symbol">)</a> <a id="4669" class="Symbol">→</a> <a id="4671" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a>
  <a id="4681" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="4683" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>       <a id="4691" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="4694" class="Symbol">_</a>       <a id="4702" class="Symbol">=</a> <a id="4704" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>
  <a id="4709" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="4711" href="Algebra.Solver.Ring.html#4711" class="Bound">p</a> <a id="4713" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="4717" href="Algebra.Solver.Ring.html#4717" class="Bound">c</a> <a id="4719" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Algebra.Solver.Ring.html#4723" class="Bound">x</a> <a id="4725" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4727" href="Algebra.Solver.Ring.html#4727" class="Bound">ρ</a><a id="4728" class="Symbol">)</a> <a id="4730" class="Symbol">=</a> <a id="4732" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="4734" href="Algebra.Solver.Ring.html#4711" class="Bound">p</a> <a id="4736" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Algebra.Solver.Ring.html#4723" class="Bound">x</a> <a id="4742" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4744" href="Algebra.Solver.Ring.html#4727" class="Bound">ρ</a><a id="4745" class="Symbol">)</a> <a id="4747" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="4749" href="Algebra.Solver.Ring.html#4723" class="Bound">x</a> <a id="4751" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="4753" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="4755" href="Algebra.Solver.Ring.html#4717" class="Bound">c</a> <a id="4757" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="4760" href="Algebra.Solver.Ring.html#4727" class="Bound">ρ</a>

  <a id="⟦_⟧N"></a><a id="4765" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦_⟧N</a> <a id="4770" class="Symbol">:</a> <a id="4772" class="Symbol">∀</a> <a id="4774" class="Symbol">{</a><a id="4775" href="Algebra.Solver.Ring.html#4775" class="Bound">n</a><a id="4776" class="Symbol">}</a> <a id="4778" class="Symbol">→</a> <a id="4780" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="4787" href="Algebra.Solver.Ring.html#4775" class="Bound">n</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4795" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a> <a id="4803" href="Algebra.Solver.Ring.html#4775" class="Bound">n</a> <a id="4805" class="Symbol">→</a> <a id="4807" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a>
  <a id="4817" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="4819" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="4823" href="Algebra.Solver.Ring.html#4823" class="Bound">c</a>  <a id="4826" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="4829" class="Symbol">_</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="4835" href="Algebra.Solver.Ring.html#4823" class="Bound">c</a> <a id="4837" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
  <a id="4842" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="4844" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="4849" href="Algebra.Solver.Ring.html#4849" class="Bound">p</a> <a id="4851" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="4854" href="Algebra.Solver.Ring.html#4854" class="Bound">ρ</a> <a id="4856" class="Symbol">=</a> <a id="4858" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="4860" href="Algebra.Solver.Ring.html#4849" class="Bound">p</a> <a id="4862" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="4865" href="Algebra.Solver.Ring.html#4854" class="Bound">ρ</a>

<a id="4868" class="Comment">------------------------------------------------------------------------</a>
<a id="4941" class="Comment">-- Equality and decidability</a>

<a id="4971" class="Keyword">mutual</a>

  <a id="4981" class="Comment">-- Equality.</a>

  <a id="4997" class="Keyword">data</a> <a id="_≈H_"></a><a id="5002" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">_≈H_</a> <a id="5007" class="Symbol">:</a> <a id="5009" class="Symbol">∀</a> <a id="5011" class="Symbol">{</a><a id="5012" href="Algebra.Solver.Ring.html#5012" class="Bound">n</a><a id="5013" class="Symbol">}</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="5021" href="Algebra.Solver.Ring.html#5012" class="Bound">n</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="5029" href="Algebra.Solver.Ring.html#5012" class="Bound">n</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="5041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5043" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="5045" class="Symbol">)</a> <a id="5047" class="Keyword">where</a>
    <a id="_≈H_.∅"></a><a id="5057" href="Algebra.Solver.Ring.html#5057" class="InductiveConstructor">∅</a>     <a id="5063" class="Symbol">:</a> <a id="5065" class="Symbol">∀</a> <a id="5067" class="Symbol">{</a><a id="5068" href="Algebra.Solver.Ring.html#5068" class="Bound">n</a><a id="5069" class="Symbol">}</a> <a id="5071" class="Symbol">→</a> <a id="5073" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">_≈H_</a> <a id="5078" class="Symbol">{</a><a id="5079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5083" href="Algebra.Solver.Ring.html#5068" class="Bound">n</a><a id="5084" class="Symbol">}</a> <a id="5086" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="5088" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
    <a id="_≈H_._*x+_"></a><a id="5094" href="Algebra.Solver.Ring.html#5094" class="InductiveConstructor Operator">_*x+_</a> <a id="5100" class="Symbol">:</a> <a id="5102" class="Symbol">∀</a> <a id="5104" class="Symbol">{</a><a id="5105" href="Algebra.Solver.Ring.html#5105" class="Bound">n</a><a id="5106" class="Symbol">}</a> <a id="5108" class="Symbol">{</a><a id="5109" href="Algebra.Solver.Ring.html#5109" class="Bound">p₁</a> <a id="5112" href="Algebra.Solver.Ring.html#5112" class="Bound">p₂</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5126" href="Algebra.Solver.Ring.html#5105" class="Bound">n</a><a id="5127" class="Symbol">)}</a> <a id="5130" class="Symbol">{</a><a id="5131" href="Algebra.Solver.Ring.html#5131" class="Bound">c₁</a> <a id="5134" href="Algebra.Solver.Ring.html#5134" class="Bound">c₂</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="5146" href="Algebra.Solver.Ring.html#5105" class="Bound">n</a><a id="5147" class="Symbol">}</a> <a id="5149" class="Symbol">→</a>
            <a id="5163" href="Algebra.Solver.Ring.html#5109" class="Bound">p₁</a> <a id="5166" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">≈H</a> <a id="5169" href="Algebra.Solver.Ring.html#5112" class="Bound">p₂</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Algebra.Solver.Ring.html#5131" class="Bound">c₁</a> <a id="5177" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">≈N</a> <a id="5180" href="Algebra.Solver.Ring.html#5134" class="Bound">c₂</a> <a id="5183" class="Symbol">→</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Algebra.Solver.Ring.html#5109" class="Bound">p₁</a> <a id="5189" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5193" href="Algebra.Solver.Ring.html#5131" class="Bound">c₁</a><a id="5195" class="Symbol">)</a> <a id="5197" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">≈H</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Algebra.Solver.Ring.html#5112" class="Bound">p₂</a> <a id="5204" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5208" href="Algebra.Solver.Ring.html#5134" class="Bound">c₂</a><a id="5210" class="Symbol">)</a>

  <a id="5215" class="Keyword">data</a> <a id="_≈N_"></a><a id="5220" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">_≈N_</a> <a id="5225" class="Symbol">:</a> <a id="5227" class="Symbol">∀</a> <a id="5229" class="Symbol">{</a><a id="5230" href="Algebra.Solver.Ring.html#5230" class="Bound">n</a><a id="5231" class="Symbol">}</a> <a id="5233" class="Symbol">→</a> <a id="5235" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="5242" href="Algebra.Solver.Ring.html#5230" class="Bound">n</a> <a id="5244" class="Symbol">→</a> <a id="5246" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="5253" href="Algebra.Solver.Ring.html#5230" class="Bound">n</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="5265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5267" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="5269" class="Symbol">)</a> <a id="5271" class="Keyword">where</a>
    <a id="_≈N_.con"></a><a id="5281" href="Algebra.Solver.Ring.html#5281" class="InductiveConstructor">con</a>  <a id="5286" class="Symbol">:</a> <a id="5288" class="Symbol">∀</a> <a id="5290" class="Symbol">{</a><a id="5291" href="Algebra.Solver.Ring.html#5291" class="Bound">c₁</a> <a id="5294" href="Algebra.Solver.Ring.html#5294" class="Bound">c₂</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">→</a> <a id="5300" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="5302" href="Algebra.Solver.Ring.html#5291" class="Bound">c₁</a> <a id="5305" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a> <a id="5308" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="5310" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="5312" href="Algebra.Solver.Ring.html#5294" class="Bound">c₂</a> <a id="5315" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="5324" href="Algebra.Solver.Ring.html#5291" class="Bound">c₁</a> <a id="5327" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">≈N</a> <a id="5330" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="5334" href="Algebra.Solver.Ring.html#5294" class="Bound">c₂</a>
    <a id="_≈N_.poly"></a><a id="5341" href="Algebra.Solver.Ring.html#5341" class="InductiveConstructor">poly</a> <a id="5346" class="Symbol">:</a> <a id="5348" class="Symbol">∀</a> <a id="5350" class="Symbol">{</a><a id="5351" href="Algebra.Solver.Ring.html#5351" class="Bound">n</a><a id="5352" class="Symbol">}</a> <a id="5354" class="Symbol">{</a><a id="5355" href="Algebra.Solver.Ring.html#5355" class="Bound">p₁</a> <a id="5358" href="Algebra.Solver.Ring.html#5358" class="Bound">p₂</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5372" href="Algebra.Solver.Ring.html#5351" class="Bound">n</a><a id="5373" class="Symbol">)}</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Algebra.Solver.Ring.html#5355" class="Bound">p₁</a> <a id="5381" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">≈H</a> <a id="5384" href="Algebra.Solver.Ring.html#5358" class="Bound">p₂</a> <a id="5387" class="Symbol">→</a> <a id="5389" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="5394" href="Algebra.Solver.Ring.html#5355" class="Bound">p₁</a> <a id="5397" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">≈N</a> <a id="5400" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="5405" href="Algebra.Solver.Ring.html#5358" class="Bound">p₂</a>

<a id="5409" class="Keyword">mutual</a>

  <a id="5419" class="Comment">-- Equality is weakly decidable.</a>

  <a id="5455" class="Keyword">infix</a> <a id="5461" class="Number">4</a> <a id="5463" href="Algebra.Solver.Ring.html#5476" class="Function Operator">_≟H_</a> <a id="5468" href="Algebra.Solver.Ring.html#5836" class="Function Operator">_≟N_</a>

  <a id="_≟H_"></a><a id="5476" href="Algebra.Solver.Ring.html#5476" class="Function Operator">_≟H_</a> <a id="5481" class="Symbol">:</a> <a id="5483" class="Symbol">∀</a> <a id="5485" class="Symbol">{</a><a id="5486" href="Algebra.Solver.Ring.html#5486" class="Bound">n</a><a id="5487" class="Symbol">}</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="5507" class="Symbol">(</a><a id="5508" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">_≈H_</a> <a id="5513" class="Symbol">{</a><a id="5514" class="Argument">n</a> <a id="5516" class="Symbol">=</a> <a id="5518" href="Algebra.Solver.Ring.html#5486" class="Bound">n</a><a id="5519" class="Symbol">})</a>
  <a id="5524" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="5536" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="5539" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="5551" class="Symbol">=</a> <a id="5553" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5558" href="Algebra.Solver.Ring.html#5057" class="InductiveConstructor">∅</a>
  <a id="5562" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="5574" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="5577" class="Symbol">(_</a> <a id="5580" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5584" class="Symbol">_)</a>   <a id="5589" class="Symbol">=</a> <a id="5591" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5601" class="Symbol">(_</a> <a id="5604" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5608" class="Symbol">_)</a>   <a id="5613" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="5616" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="5628" class="Symbol">=</a> <a id="5630" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5640" class="Symbol">(</a><a id="5641" href="Algebra.Solver.Ring.html#5641" class="Bound">p₁</a> <a id="5644" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5648" href="Algebra.Solver.Ring.html#5648" class="Bound">c₁</a><a id="5650" class="Symbol">)</a> <a id="5652" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Algebra.Solver.Ring.html#5656" class="Bound">p₂</a> <a id="5659" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="5663" href="Algebra.Solver.Ring.html#5663" class="Bound">c₂</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Keyword">with</a> <a id="5672" href="Algebra.Solver.Ring.html#5641" class="Bound">p₁</a> <a id="5675" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="5678" href="Algebra.Solver.Ring.html#5656" class="Bound">p₂</a> <a id="5681" class="Symbol">|</a> <a id="5683" href="Algebra.Solver.Ring.html#5648" class="Bound">c₁</a> <a id="5686" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="5689" href="Algebra.Solver.Ring.html#5663" class="Bound">c₂</a>
  <a id="5694" class="Symbol">...</a> <a id="5698" class="Symbol">|</a> <a id="5700" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5705" href="Algebra.Solver.Ring.html#5705" class="Bound">p₁≈p₂</a> <a id="5711" class="Symbol">|</a> <a id="5713" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5718" href="Algebra.Solver.Ring.html#5718" class="Bound">c₁≈c₂</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Algebra.Solver.Ring.html#5705" class="Bound">p₁≈p₂</a> <a id="5738" href="Algebra.Solver.Ring.html#5094" class="InductiveConstructor Operator">*x+</a> <a id="5742" href="Algebra.Solver.Ring.html#5718" class="Bound">c₁≈c₂</a><a id="5747" class="Symbol">)</a>
  <a id="5751" class="CatchallClause Symbol">...</a><a id="5754" class="CatchallClause"> </a><a id="5755" class="CatchallClause Symbol">|</a><a id="5756" class="CatchallClause"> </a><a id="5757" class="CatchallClause Symbol">_</a><a id="5758" class="CatchallClause">          </a><a id="5768" class="CatchallClause Symbol">|</a><a id="5769" class="CatchallClause"> </a><a id="5770" href="Agda.Builtin.Maybe.html#194" class="CatchallClause InductiveConstructor">nothing</a>    <a id="5781" class="Symbol">=</a> <a id="5783" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5793" class="CatchallClause Symbol">...</a><a id="5796" class="CatchallClause"> </a><a id="5797" class="CatchallClause Symbol">|</a><a id="5798" class="CatchallClause"> </a><a id="5799" href="Agda.Builtin.Maybe.html#194" class="CatchallClause InductiveConstructor">nothing</a><a id="5806" class="CatchallClause">    </a><a id="5810" class="CatchallClause Symbol">|</a><a id="5811" class="CatchallClause"> </a><a id="5812" class="CatchallClause Symbol">_</a>          <a id="5823" class="Symbol">=</a> <a id="5825" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="_≟N_"></a><a id="5836" href="Algebra.Solver.Ring.html#5836" class="Function Operator">_≟N_</a> <a id="5841" class="Symbol">:</a> <a id="5843" class="Symbol">∀</a> <a id="5845" class="Symbol">{</a><a id="5846" href="Algebra.Solver.Ring.html#5846" class="Bound">n</a><a id="5847" class="Symbol">}</a> <a id="5849" class="Symbol">→</a> <a id="5851" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">_≈N_</a> <a id="5873" class="Symbol">{</a><a id="5874" class="Argument">n</a> <a id="5876" class="Symbol">=</a> <a id="5878" href="Algebra.Solver.Ring.html#5846" class="Bound">n</a><a id="5879" class="Symbol">})</a>
  <a id="5884" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="5888" href="Algebra.Solver.Ring.html#5888" class="Bound">c₁</a> <a id="5891" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="5894" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="5898" href="Algebra.Solver.Ring.html#5898" class="Bound">c₂</a> <a id="5901" class="Keyword">with</a> <a id="5906" href="Algebra.Solver.Ring.html#5888" class="Bound">c₁</a> <a id="5909" href="Algebra.Solver.Ring.html#1185" class="Bound Operator">coeff≟</a> <a id="5916" href="Algebra.Solver.Ring.html#5898" class="Bound">c₂</a>
  <a id="5921" class="Symbol">...</a> <a id="5925" class="Symbol">|</a> <a id="5927" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5932" href="Algebra.Solver.Ring.html#5932" class="Bound">c₁≈c₂</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Algebra.Solver.Ring.html#5281" class="InductiveConstructor">con</a> <a id="5950" href="Algebra.Solver.Ring.html#5932" class="Bound">c₁≈c₂</a><a id="5955" class="Symbol">)</a>
  <a id="5959" class="Symbol">...</a> <a id="5963" class="Symbol">|</a> <a id="5965" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="5976" class="Symbol">=</a> <a id="5978" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5988" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="5993" href="Algebra.Solver.Ring.html#5993" class="Bound">p₁</a> <a id="5996" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="5999" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="6004" href="Algebra.Solver.Ring.html#6004" class="Bound">p₂</a> <a id="6007" class="Keyword">with</a> <a id="6012" href="Algebra.Solver.Ring.html#5993" class="Bound">p₁</a> <a id="6015" href="Algebra.Solver.Ring.html#5476" class="Function Operator">≟H</a> <a id="6018" href="Algebra.Solver.Ring.html#6004" class="Bound">p₂</a>
  <a id="6023" class="Symbol">...</a> <a id="6027" class="Symbol">|</a> <a id="6029" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6034" href="Algebra.Solver.Ring.html#6034" class="Bound">p₁≈p₂</a> <a id="6040" class="Symbol">=</a> <a id="6042" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Algebra.Solver.Ring.html#5341" class="InductiveConstructor">poly</a> <a id="6053" href="Algebra.Solver.Ring.html#6034" class="Bound">p₁≈p₂</a><a id="6058" class="Symbol">)</a>
  <a id="6062" class="Symbol">...</a> <a id="6066" class="Symbol">|</a> <a id="6068" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="6079" class="Symbol">=</a> <a id="6081" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="6090" class="Keyword">mutual</a>

  <a id="6100" class="Comment">-- The semantics respect the equality relations defined above.</a>

  <a id="⟦_⟧H-cong"></a><a id="6166" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟦_⟧H-cong</a> <a id="6176" class="Symbol">:</a> <a id="6178" class="Symbol">∀</a> <a id="6180" class="Symbol">{</a><a id="6181" href="Algebra.Solver.Ring.html#6181" class="Bound">n</a><a id="6182" class="Symbol">}</a> <a id="6184" class="Symbol">{</a><a id="6185" href="Algebra.Solver.Ring.html#6185" class="Bound">p₁</a> <a id="6188" href="Algebra.Solver.Ring.html#6188" class="Bound">p₂</a> <a id="6191" class="Symbol">:</a> <a id="6193" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="6197" class="Symbol">(</a><a id="6198" class="InductiveConstructor">suc</a> <a id="6202" href="Algebra.Solver.Ring.html#6181" class="Bound">n</a><a id="6203" class="Symbol">)}</a> <a id="6206" class="Symbol">→</a>
              <a id="6222" href="Algebra.Solver.Ring.html#6185" class="Bound">p₁</a> <a id="6225" href="Algebra.Solver.Ring.html#5002" class="Datatype Operator">≈H</a> <a id="6228" href="Algebra.Solver.Ring.html#6188" class="Bound">p₂</a> <a id="6231" class="Symbol">→</a> <a id="6233" class="Symbol">∀</a> <a id="6235" href="Algebra.Solver.Ring.html#6235" class="Bound">ρ</a> <a id="6237" class="Symbol">→</a> <a id="6239" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="6241" href="Algebra.Solver.Ring.html#6185" class="Bound">p₁</a> <a id="6244" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="6247" href="Algebra.Solver.Ring.html#6235" class="Bound">ρ</a> <a id="6249" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="6251" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="6253" href="Algebra.Solver.Ring.html#6188" class="Bound">p₂</a> <a id="6256" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="6259" href="Algebra.Solver.Ring.html#6235" class="Bound">ρ</a>
  <a id="6263" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟦</a> <a id="6265" href="Algebra.Solver.Ring.html#5057" class="InductiveConstructor">∅</a>               <a id="6281" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟧H-cong</a> <a id="6289" class="Symbol">_</a>       <a id="6297" class="Symbol">=</a> <a id="6299" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="6306" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟦</a> <a id="6308" href="Algebra.Solver.Ring.html#6308" class="Bound">p₁≈p₂</a> <a id="6314" href="Algebra.Solver.Ring.html#5094" class="InductiveConstructor Operator">*x+</a> <a id="6318" href="Algebra.Solver.Ring.html#6318" class="Bound">c₁≈c₂</a> <a id="6324" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟧H-cong</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Algebra.Solver.Ring.html#6333" class="Bound">x</a> <a id="6335" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6337" href="Algebra.Solver.Ring.html#6337" class="Bound">ρ</a><a id="6338" class="Symbol">)</a> <a id="6340" class="Symbol">=</a>
    <a id="6346" class="Symbol">(</a><a id="6347" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟦</a> <a id="6349" href="Algebra.Solver.Ring.html#6308" class="Bound">p₁≈p₂</a> <a id="6355" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟧H-cong</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Algebra.Solver.Ring.html#6333" class="Bound">x</a> <a id="6366" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6368" href="Algebra.Solver.Ring.html#6337" class="Bound">ρ</a><a id="6369" class="Symbol">)</a> <a id="6371" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6373" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="6380" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="6382" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="6386" class="Symbol">)</a>
      <a id="6394" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6396" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="6403" href="Function.Base.html#4322" class="Function Operator">⟩</a>
    <a id="6409" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟦</a> <a id="6411" href="Algebra.Solver.Ring.html#6318" class="Bound">c₁≈c₂</a> <a id="6417" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟧N-cong</a> <a id="6425" href="Algebra.Solver.Ring.html#6337" class="Bound">ρ</a>

  <a id="⟦_⟧N-cong"></a><a id="6430" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟦_⟧N-cong</a> <a id="6440" class="Symbol">:</a>
    <a id="6446" class="Symbol">∀</a> <a id="6448" class="Symbol">{</a><a id="6449" href="Algebra.Solver.Ring.html#6449" class="Bound">n</a><a id="6450" class="Symbol">}</a> <a id="6452" class="Symbol">{</a><a id="6453" href="Algebra.Solver.Ring.html#6453" class="Bound">p₁</a> <a id="6456" href="Algebra.Solver.Ring.html#6456" class="Bound">p₂</a> <a id="6459" class="Symbol">:</a> <a id="6461" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="6468" href="Algebra.Solver.Ring.html#6449" class="Bound">n</a><a id="6469" class="Symbol">}</a> <a id="6471" class="Symbol">→</a>
    <a id="6477" href="Algebra.Solver.Ring.html#6453" class="Bound">p₁</a> <a id="6480" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">≈N</a> <a id="6483" href="Algebra.Solver.Ring.html#6456" class="Bound">p₂</a> <a id="6486" class="Symbol">→</a> <a id="6488" class="Symbol">∀</a> <a id="6490" href="Algebra.Solver.Ring.html#6490" class="Bound">ρ</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="6496" href="Algebra.Solver.Ring.html#6453" class="Bound">p₁</a> <a id="6499" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="6502" href="Algebra.Solver.Ring.html#6490" class="Bound">ρ</a> <a id="6504" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="6506" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="6508" href="Algebra.Solver.Ring.html#6456" class="Bound">p₂</a> <a id="6511" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="6514" href="Algebra.Solver.Ring.html#6490" class="Bound">ρ</a>
  <a id="6518" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟦</a> <a id="6520" href="Algebra.Solver.Ring.html#5281" class="InductiveConstructor">con</a> <a id="6524" href="Algebra.Solver.Ring.html#6524" class="Bound">c₁≈c₂</a>  <a id="6531" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟧N-cong</a> <a id="6539" class="Symbol">_</a> <a id="6541" class="Symbol">=</a> <a id="6543" href="Algebra.Solver.Ring.html#6524" class="Bound">c₁≈c₂</a>
  <a id="6551" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟦</a> <a id="6553" href="Algebra.Solver.Ring.html#5341" class="InductiveConstructor">poly</a> <a id="6558" href="Algebra.Solver.Ring.html#6558" class="Bound">p₁≈p₂</a> <a id="6564" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟧N-cong</a> <a id="6572" href="Algebra.Solver.Ring.html#6572" class="Bound">ρ</a> <a id="6574" class="Symbol">=</a> <a id="6576" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟦</a> <a id="6578" href="Algebra.Solver.Ring.html#6558" class="Bound">p₁≈p₂</a> <a id="6584" href="Algebra.Solver.Ring.html#6166" class="Function Operator">⟧H-cong</a> <a id="6592" href="Algebra.Solver.Ring.html#6572" class="Bound">ρ</a>

<a id="6595" class="Comment">------------------------------------------------------------------------</a>
<a id="6668" class="Comment">-- Ring operations on Horner normal forms</a>

<a id="6711" class="Comment">-- Zero.</a>

<a id="0H"></a><a id="6721" href="Algebra.Solver.Ring.html#6721" class="Function">0H</a> <a id="6724" class="Symbol">:</a> <a id="6726" class="Symbol">∀</a> <a id="6728" class="Symbol">{</a><a id="6729" href="Algebra.Solver.Ring.html#6729" class="Bound">n</a><a id="6730" class="Symbol">}</a> <a id="6732" class="Symbol">→</a> <a id="6734" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="6738" class="Symbol">(</a><a id="6739" class="InductiveConstructor">suc</a> <a id="6743" href="Algebra.Solver.Ring.html#6729" class="Bound">n</a><a id="6744" class="Symbol">)</a>
<a id="6746" href="Algebra.Solver.Ring.html#6721" class="Function">0H</a> <a id="6749" class="Symbol">=</a> <a id="6751" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>

<a id="0N"></a><a id="6754" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="6757" class="Symbol">:</a> <a id="6759" class="Symbol">∀</a> <a id="6761" class="Symbol">{</a><a id="6762" href="Algebra.Solver.Ring.html#6762" class="Bound">n</a><a id="6763" class="Symbol">}</a> <a id="6765" class="Symbol">→</a> <a id="6767" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="6774" href="Algebra.Solver.Ring.html#6762" class="Bound">n</a>
<a id="6776" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="6779" class="Symbol">{</a><a id="6780" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6784" class="Symbol">}</a>  <a id="6787" class="Symbol">=</a> <a id="6789" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="6793" href="Algebra.Bundles.Raw.html#4830" class="Function">C.0#</a>
<a id="6798" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="6801" class="Symbol">{</a><a id="6802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6806" href="Algebra.Solver.Ring.html#6806" class="Bound">n</a><a id="6807" class="Symbol">}</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="6816" href="Algebra.Solver.Ring.html#6721" class="Function">0H</a>

<a id="6820" class="Keyword">mutual</a>

  <a id="6830" class="Comment">-- One.</a>

  <a id="1H"></a><a id="6841" href="Algebra.Solver.Ring.html#6841" class="Function">1H</a> <a id="6844" class="Symbol">:</a> <a id="6846" class="Symbol">∀</a> <a id="6848" class="Symbol">{</a><a id="6849" href="Algebra.Solver.Ring.html#6849" class="Bound">n</a><a id="6850" class="Symbol">}</a> <a id="6852" class="Symbol">→</a> <a id="6854" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="6858" class="Symbol">(</a><a id="6859" class="InductiveConstructor">suc</a> <a id="6863" href="Algebra.Solver.Ring.html#6849" class="Bound">n</a><a id="6864" class="Symbol">)</a>
  <a id="6868" href="Algebra.Solver.Ring.html#6841" class="Function">1H</a> <a id="6871" class="Symbol">{</a><a id="6872" href="Algebra.Solver.Ring.html#6872" class="Bound">n</a><a id="6873" class="Symbol">}</a> <a id="6875" class="Symbol">=</a> <a id="6877" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="6879" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="6883" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="6886" class="Symbol">{</a><a id="6887" href="Algebra.Solver.Ring.html#6872" class="Bound">n</a><a id="6888" class="Symbol">}</a>

  <a id="1N"></a><a id="6893" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="6896" class="Symbol">:</a> <a id="6898" class="Symbol">∀</a> <a id="6900" class="Symbol">{</a><a id="6901" href="Algebra.Solver.Ring.html#6901" class="Bound">n</a><a id="6902" class="Symbol">}</a> <a id="6904" class="Symbol">→</a> <a id="6906" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="6913" href="Algebra.Solver.Ring.html#6901" class="Bound">n</a>
  <a id="6917" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="6920" class="Symbol">{</a><a id="6921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6925" class="Symbol">}</a>  <a id="6928" class="Symbol">=</a> <a id="6930" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="6934" href="Algebra.Bundles.Raw.html#4852" class="Function">C.1#</a>
  <a id="6941" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="6944" class="Symbol">{</a><a id="6945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6949" href="Algebra.Solver.Ring.html#6949" class="Bound">n</a><a id="6950" class="Symbol">}</a> <a id="6952" class="Symbol">=</a> <a id="6954" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="6959" href="Algebra.Solver.Ring.html#6841" class="Function">1H</a>

<a id="6963" class="Comment">-- A simplifying variant of _*x+_.</a>

<a id="_*x+HN_"></a><a id="6999" href="Algebra.Solver.Ring.html#6999" class="Function Operator">_*x+HN_</a> <a id="7007" class="Symbol">:</a> <a id="7009" class="Symbol">∀</a> <a id="7011" class="Symbol">{</a><a id="7012" href="Algebra.Solver.Ring.html#7012" class="Bound">n</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">→</a> <a id="7017" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7021" class="Symbol">(</a><a id="7022" class="InductiveConstructor">suc</a> <a id="7026" href="Algebra.Solver.Ring.html#7012" class="Bound">n</a><a id="7027" class="Symbol">)</a> <a id="7029" class="Symbol">→</a> <a id="7031" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7038" href="Algebra.Solver.Ring.html#7012" class="Bound">n</a> <a id="7040" class="Symbol">→</a> <a id="7042" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7046" class="Symbol">(</a><a id="7047" class="InductiveConstructor">suc</a> <a id="7051" href="Algebra.Solver.Ring.html#7012" class="Bound">n</a><a id="7052" class="Symbol">)</a>
<a id="7054" class="Symbol">(</a><a id="7055" href="Algebra.Solver.Ring.html#7055" class="Bound">p</a> <a id="7057" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7061" href="Algebra.Solver.Ring.html#7061" class="Bound">c′</a><a id="7063" class="Symbol">)</a> <a id="7065" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="7071" href="Algebra.Solver.Ring.html#7071" class="Bound">c</a> <a id="7073" class="Symbol">=</a> <a id="7075" class="Symbol">(</a><a id="7076" href="Algebra.Solver.Ring.html#7055" class="Bound">p</a> <a id="7078" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7082" href="Algebra.Solver.Ring.html#7061" class="Bound">c′</a><a id="7084" class="Symbol">)</a> <a id="7086" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7090" href="Algebra.Solver.Ring.html#7071" class="Bound">c</a>
<a id="7092" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7103" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="7109" href="Algebra.Solver.Ring.html#7109" class="Bound">c</a> <a id="7111" class="Keyword">with</a> <a id="7116" href="Algebra.Solver.Ring.html#7109" class="Bound">c</a> <a id="7118" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="7121" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
<a id="7124" class="Symbol">...</a> <a id="7128" class="Symbol">|</a> <a id="7130" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7135" href="Algebra.Solver.Ring.html#7135" class="Bound">c≈0</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
<a id="7143" class="Symbol">...</a> <a id="7147" class="Symbol">|</a> <a id="7149" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7158" class="Symbol">=</a> <a id="7160" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="7162" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7166" class="Bound">c</a>

<a id="7169" class="Keyword">mutual</a>

  <a id="7179" class="Comment">-- Addition.</a>

  <a id="_+H_"></a><a id="7195" href="Algebra.Solver.Ring.html#7195" class="Function Operator">_+H_</a> <a id="7200" class="Symbol">:</a> <a id="7202" class="Symbol">∀</a> <a id="7204" class="Symbol">{</a><a id="7205" href="Algebra.Solver.Ring.html#7205" class="Bound">n</a><a id="7206" class="Symbol">}</a> <a id="7208" class="Symbol">→</a> <a id="7210" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7214" class="Symbol">(</a><a id="7215" class="InductiveConstructor">suc</a> <a id="7219" href="Algebra.Solver.Ring.html#7205" class="Bound">n</a><a id="7220" class="Symbol">)</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7228" class="Symbol">(</a><a id="7229" class="InductiveConstructor">suc</a> <a id="7233" href="Algebra.Solver.Ring.html#7205" class="Bound">n</a><a id="7234" class="Symbol">)</a> <a id="7236" class="Symbol">→</a> <a id="7238" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7242" class="Symbol">(</a><a id="7243" class="InductiveConstructor">suc</a> <a id="7247" href="Algebra.Solver.Ring.html#7205" class="Bound">n</a><a id="7248" class="Symbol">)</a>
  <a id="7252" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="7264" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="7267" href="Algebra.Solver.Ring.html#7267" class="Bound">p</a>           <a id="7279" class="Symbol">=</a> <a id="7281" href="Algebra.Solver.Ring.html#7267" class="Bound">p</a>
  <a id="7285" href="Algebra.Solver.Ring.html#7285" class="CatchallClause Bound">p</a><a id="7286" class="CatchallClause">           </a><a id="7297" href="Algebra.Solver.Ring.html#7195" class="CatchallClause Function Operator">+H</a><a id="7299" class="CatchallClause"> </a><a id="7300" href="Algebra.Solver.Ring.html#4213" class="CatchallClause InductiveConstructor">∅</a>           <a id="7312" class="Symbol">=</a> <a id="7314" href="Algebra.Solver.Ring.html#7285" class="Bound">p</a>
  <a id="7318" class="Symbol">(</a><a id="7319" href="Algebra.Solver.Ring.html#7319" class="Bound">p₁</a> <a id="7322" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7326" href="Algebra.Solver.Ring.html#7326" class="Bound">c₁</a><a id="7328" class="Symbol">)</a> <a id="7330" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="7333" class="Symbol">(</a><a id="7334" href="Algebra.Solver.Ring.html#7334" class="Bound">p₂</a> <a id="7337" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7341" href="Algebra.Solver.Ring.html#7341" class="Bound">c₂</a><a id="7343" class="Symbol">)</a> <a id="7345" class="Symbol">=</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Algebra.Solver.Ring.html#7319" class="Bound">p₁</a> <a id="7351" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="7354" href="Algebra.Solver.Ring.html#7334" class="Bound">p₂</a><a id="7356" class="Symbol">)</a> <a id="7358" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Algebra.Solver.Ring.html#7326" class="Bound">c₁</a> <a id="7368" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="7371" href="Algebra.Solver.Ring.html#7341" class="Bound">c₂</a><a id="7373" class="Symbol">)</a>

  <a id="_+N_"></a><a id="7378" href="Algebra.Solver.Ring.html#7378" class="Function Operator">_+N_</a> <a id="7383" class="Symbol">:</a> <a id="7385" class="Symbol">∀</a> <a id="7387" class="Symbol">{</a><a id="7388" href="Algebra.Solver.Ring.html#7388" class="Bound">n</a><a id="7389" class="Symbol">}</a> <a id="7391" class="Symbol">→</a> <a id="7393" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7400" href="Algebra.Solver.Ring.html#7388" class="Bound">n</a> <a id="7402" class="Symbol">→</a> <a id="7404" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7411" href="Algebra.Solver.Ring.html#7388" class="Bound">n</a> <a id="7413" class="Symbol">→</a> <a id="7415" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7422" href="Algebra.Solver.Ring.html#7388" class="Bound">n</a>
  <a id="7426" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="7430" href="Algebra.Solver.Ring.html#7430" class="Bound">c₁</a>  <a id="7434" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="7437" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="7441" href="Algebra.Solver.Ring.html#7441" class="Bound">c₂</a>  <a id="7445" class="Symbol">=</a> <a id="7447" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="7451" class="Symbol">(</a><a id="7452" href="Algebra.Solver.Ring.html#7430" class="Bound">c₁</a> <a id="7455" href="Algebra.Bundles.Raw.html#4752" class="Function Operator">C.+</a> <a id="7459" href="Algebra.Solver.Ring.html#7441" class="Bound">c₂</a><a id="7461" class="Symbol">)</a>
  <a id="7465" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="7470" href="Algebra.Solver.Ring.html#7470" class="Bound">p₁</a> <a id="7473" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="7476" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="7481" href="Algebra.Solver.Ring.html#7481" class="Bound">p₂</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="7491" class="Symbol">(</a><a id="7492" href="Algebra.Solver.Ring.html#7470" class="Bound">p₁</a> <a id="7495" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="7498" href="Algebra.Solver.Ring.html#7481" class="Bound">p₂</a><a id="7500" class="Symbol">)</a>

<a id="7503" class="Comment">-- Multiplication.</a>

<a id="_*x+H_"></a><a id="7523" href="Algebra.Solver.Ring.html#7523" class="Function Operator">_*x+H_</a> <a id="7530" class="Symbol">:</a> <a id="7532" class="Symbol">∀</a> <a id="7534" class="Symbol">{</a><a id="7535" href="Algebra.Solver.Ring.html#7535" class="Bound">n</a><a id="7536" class="Symbol">}</a> <a id="7538" class="Symbol">→</a> <a id="7540" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7544" class="Symbol">(</a><a id="7545" class="InductiveConstructor">suc</a> <a id="7549" href="Algebra.Solver.Ring.html#7535" class="Bound">n</a><a id="7550" class="Symbol">)</a> <a id="7552" class="Symbol">→</a> <a id="7554" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7558" class="Symbol">(</a><a id="7559" class="InductiveConstructor">suc</a> <a id="7563" href="Algebra.Solver.Ring.html#7535" class="Bound">n</a><a id="7564" class="Symbol">)</a> <a id="7566" class="Symbol">→</a> <a id="7568" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7572" class="Symbol">(</a><a id="7573" class="InductiveConstructor">suc</a> <a id="7577" href="Algebra.Solver.Ring.html#7535" class="Bound">n</a><a id="7578" class="Symbol">)</a>
<a id="7580" href="Algebra.Solver.Ring.html#7580" class="Bound">p₁</a>         <a id="7591" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Algebra.Solver.Ring.html#7597" class="Bound">p₂</a> <a id="7600" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7604" href="Algebra.Solver.Ring.html#7604" class="Bound">c</a><a id="7605" class="Symbol">)</a> <a id="7607" class="Symbol">=</a> <a id="7609" class="Symbol">(</a><a id="7610" href="Algebra.Solver.Ring.html#7580" class="Bound">p₁</a> <a id="7613" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="7616" href="Algebra.Solver.Ring.html#7597" class="Bound">p₂</a><a id="7618" class="Symbol">)</a> <a id="7620" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="7626" href="Algebra.Solver.Ring.html#7604" class="Bound">c</a>
<a id="7628" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7639" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="7644" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7655" class="Symbol">=</a> <a id="7657" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
<a id="7659" class="Symbol">(</a><a id="7660" href="Algebra.Solver.Ring.html#7660" class="Bound">p₁</a> <a id="7663" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7667" href="Algebra.Solver.Ring.html#7667" class="Bound">c</a><a id="7668" class="Symbol">)</a> <a id="7670" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="7675" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7686" class="Symbol">=</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Algebra.Solver.Ring.html#7660" class="Bound">p₁</a> <a id="7692" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7696" href="Algebra.Solver.Ring.html#7667" class="Bound">c</a><a id="7697" class="Symbol">)</a> <a id="7699" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7703" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>

<a id="7707" class="Keyword">mutual</a>

  <a id="_*NH_"></a><a id="7717" href="Algebra.Solver.Ring.html#7717" class="Function Operator">_*NH_</a> <a id="7723" class="Symbol">:</a> <a id="7725" class="Symbol">∀</a> <a id="7727" class="Symbol">{</a><a id="7728" href="Algebra.Solver.Ring.html#7728" class="Bound">n</a><a id="7729" class="Symbol">}</a> <a id="7731" class="Symbol">→</a> <a id="7733" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7740" href="Algebra.Solver.Ring.html#7728" class="Bound">n</a> <a id="7742" class="Symbol">→</a> <a id="7744" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7748" class="Symbol">(</a><a id="7749" class="InductiveConstructor">suc</a> <a id="7753" href="Algebra.Solver.Ring.html#7728" class="Bound">n</a><a id="7754" class="Symbol">)</a> <a id="7756" class="Symbol">→</a> <a id="7758" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7762" class="Symbol">(</a><a id="7763" class="InductiveConstructor">suc</a> <a id="7767" href="Algebra.Solver.Ring.html#7728" class="Bound">n</a><a id="7768" class="Symbol">)</a>
  <a id="7772" href="Algebra.Solver.Ring.html#7772" class="Bound">c</a> <a id="7774" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="7778" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7789" class="Symbol">=</a> <a id="7791" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="7795" href="Algebra.Solver.Ring.html#7795" class="Bound">c</a> <a id="7797" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="7801" class="Symbol">(</a><a id="7802" href="Algebra.Solver.Ring.html#7802" class="Bound">p</a> <a id="7804" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7808" href="Algebra.Solver.Ring.html#7808" class="Bound">c′</a><a id="7810" class="Symbol">)</a> <a id="7812" class="Keyword">with</a> <a id="7817" href="Algebra.Solver.Ring.html#7795" class="Bound">c</a> <a id="7819" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="7822" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
  <a id="7827" class="Symbol">...</a> <a id="7831" class="Symbol">|</a> <a id="7833" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7838" href="Algebra.Solver.Ring.html#7838" class="Bound">c≈0</a> <a id="7842" class="Symbol">=</a> <a id="7844" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="7848" class="Symbol">...</a> <a id="7852" class="Symbol">|</a> <a id="7854" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7863" class="Symbol">=</a> <a id="7865" class="Symbol">(</a><a id="7866" class="Bound">c</a> <a id="7868" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="7872" class="Bound">p</a><a id="7873" class="Symbol">)</a> <a id="7875" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7879" class="Symbol">(</a><a id="7880" class="Bound">c</a> <a id="7882" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="7885" class="Bound">c′</a><a id="7887" class="Symbol">)</a>

  <a id="_*HN_"></a><a id="7892" href="Algebra.Solver.Ring.html#7892" class="Function Operator">_*HN_</a> <a id="7898" class="Symbol">:</a> <a id="7900" class="Symbol">∀</a> <a id="7902" class="Symbol">{</a><a id="7903" href="Algebra.Solver.Ring.html#7903" class="Bound">n</a><a id="7904" class="Symbol">}</a> <a id="7906" class="Symbol">→</a> <a id="7908" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7912" class="Symbol">(</a><a id="7913" class="InductiveConstructor">suc</a> <a id="7917" href="Algebra.Solver.Ring.html#7903" class="Bound">n</a><a id="7918" class="Symbol">)</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="7929" href="Algebra.Solver.Ring.html#7903" class="Bound">n</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="7937" class="Symbol">(</a><a id="7938" class="InductiveConstructor">suc</a> <a id="7942" href="Algebra.Solver.Ring.html#7903" class="Bound">n</a><a id="7943" class="Symbol">)</a>
  <a id="7947" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="7958" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="7962" href="Algebra.Solver.Ring.html#7962" class="Bound">c</a> <a id="7964" class="Symbol">=</a> <a id="7966" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="7970" class="Symbol">(</a><a id="7971" href="Algebra.Solver.Ring.html#7971" class="Bound">p</a> <a id="7973" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="7977" href="Algebra.Solver.Ring.html#7977" class="Bound">c′</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="7985" href="Algebra.Solver.Ring.html#7985" class="Bound">c</a> <a id="7987" class="Keyword">with</a> <a id="7992" href="Algebra.Solver.Ring.html#7985" class="Bound">c</a> <a id="7994" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="7997" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
  <a id="8002" class="Symbol">...</a> <a id="8006" class="Symbol">|</a> <a id="8008" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8013" href="Algebra.Solver.Ring.html#8013" class="Bound">c≈0</a> <a id="8017" class="Symbol">=</a> <a id="8019" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="8023" class="Symbol">...</a> <a id="8027" class="Symbol">|</a> <a id="8029" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="8038" class="Symbol">=</a> <a id="8040" class="Symbol">(</a><a id="8041" class="Bound">p</a> <a id="8043" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="8047" class="Bound">c</a><a id="8048" class="Symbol">)</a> <a id="8050" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="8054" class="Symbol">(</a><a id="8055" class="Bound">c′</a> <a id="8058" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="8061" class="Bound">c</a><a id="8062" class="Symbol">)</a>

  <a id="_*H_"></a><a id="8067" href="Algebra.Solver.Ring.html#8067" class="Function Operator">_*H_</a> <a id="8072" class="Symbol">:</a> <a id="8074" class="Symbol">∀</a> <a id="8076" class="Symbol">{</a><a id="8077" href="Algebra.Solver.Ring.html#8077" class="Bound">n</a><a id="8078" class="Symbol">}</a> <a id="8080" class="Symbol">→</a> <a id="8082" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="8086" class="Symbol">(</a><a id="8087" class="InductiveConstructor">suc</a> <a id="8091" href="Algebra.Solver.Ring.html#8077" class="Bound">n</a><a id="8092" class="Symbol">)</a> <a id="8094" class="Symbol">→</a> <a id="8096" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="8100" class="Symbol">(</a><a id="8101" class="InductiveConstructor">suc</a> <a id="8105" href="Algebra.Solver.Ring.html#8077" class="Bound">n</a><a id="8106" class="Symbol">)</a> <a id="8108" class="Symbol">→</a> <a id="8110" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="8114" class="Symbol">(</a><a id="8115" class="InductiveConstructor">suc</a> <a id="8119" href="Algebra.Solver.Ring.html#8077" class="Bound">n</a><a id="8120" class="Symbol">)</a>
  <a id="8124" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="8136" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="8139" class="Symbol">_</a>           <a id="8151" class="Symbol">=</a> <a id="8153" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="8157" class="Symbol">(_</a> <a id="8160" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="8164" class="Symbol">_)</a>   <a id="8169" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="8172" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="8184" class="Symbol">=</a> <a id="8186" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>
  <a id="8190" class="Symbol">(</a><a id="8191" href="Algebra.Solver.Ring.html#8191" class="Bound">p₁</a> <a id="8194" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="8198" href="Algebra.Solver.Ring.html#8198" class="Bound">c₁</a><a id="8200" class="Symbol">)</a> <a id="8202" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Algebra.Solver.Ring.html#8206" class="Bound">p₂</a> <a id="8209" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="8213" href="Algebra.Solver.Ring.html#8213" class="Bound">c₂</a><a id="8215" class="Symbol">)</a> <a id="8217" class="Symbol">=</a>
    <a id="8223" class="Symbol">((</a><a id="8225" href="Algebra.Solver.Ring.html#8191" class="Bound">p₁</a> <a id="8228" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="8231" href="Algebra.Solver.Ring.html#8206" class="Bound">p₂</a><a id="8233" class="Symbol">)</a> <a id="8235" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="8240" class="Symbol">(</a><a id="8241" href="Algebra.Solver.Ring.html#8191" class="Bound">p₁</a> <a id="8244" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="8248" href="Algebra.Solver.Ring.html#8213" class="Bound">c₂</a> <a id="8251" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="8254" href="Algebra.Solver.Ring.html#8198" class="Bound">c₁</a> <a id="8257" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="8261" href="Algebra.Solver.Ring.html#8206" class="Bound">p₂</a><a id="8263" class="Symbol">))</a> <a id="8266" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Algebra.Solver.Ring.html#8198" class="Bound">c₁</a> <a id="8276" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="8279" href="Algebra.Solver.Ring.html#8213" class="Bound">c₂</a><a id="8281" class="Symbol">)</a>

  <a id="_*N_"></a><a id="8286" href="Algebra.Solver.Ring.html#8286" class="Function Operator">_*N_</a> <a id="8291" class="Symbol">:</a> <a id="8293" class="Symbol">∀</a> <a id="8295" class="Symbol">{</a><a id="8296" href="Algebra.Solver.Ring.html#8296" class="Bound">n</a><a id="8297" class="Symbol">}</a> <a id="8299" class="Symbol">→</a> <a id="8301" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8308" href="Algebra.Solver.Ring.html#8296" class="Bound">n</a> <a id="8310" class="Symbol">→</a> <a id="8312" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8319" href="Algebra.Solver.Ring.html#8296" class="Bound">n</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8330" href="Algebra.Solver.Ring.html#8296" class="Bound">n</a>
  <a id="8334" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8338" href="Algebra.Solver.Ring.html#8338" class="Bound">c₁</a>  <a id="8342" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="8345" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8349" href="Algebra.Solver.Ring.html#8349" class="Bound">c₂</a>  <a id="8353" class="Symbol">=</a> <a id="8355" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Algebra.Solver.Ring.html#8338" class="Bound">c₁</a> <a id="8363" href="Algebra.Bundles.Raw.html#4778" class="Function Operator">C.*</a> <a id="8367" href="Algebra.Solver.Ring.html#8349" class="Bound">c₂</a><a id="8369" class="Symbol">)</a>
  <a id="8373" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8378" href="Algebra.Solver.Ring.html#8378" class="Bound">p₁</a> <a id="8381" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="8384" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8389" href="Algebra.Solver.Ring.html#8389" class="Bound">p₂</a> <a id="8392" class="Symbol">=</a> <a id="8394" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8399" class="Symbol">(</a><a id="8400" href="Algebra.Solver.Ring.html#8378" class="Bound">p₁</a> <a id="8403" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="8406" href="Algebra.Solver.Ring.html#8389" class="Bound">p₂</a><a id="8408" class="Symbol">)</a>

<a id="8411" class="Comment">-- Exponentiation.</a>

<a id="_^N_"></a><a id="8431" href="Algebra.Solver.Ring.html#8431" class="Function Operator">_^N_</a> <a id="8436" class="Symbol">:</a> <a id="8438" class="Symbol">∀</a> <a id="8440" class="Symbol">{</a><a id="8441" href="Algebra.Solver.Ring.html#8441" class="Bound">n</a><a id="8442" class="Symbol">}</a> <a id="8444" class="Symbol">→</a> <a id="8446" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8453" href="Algebra.Solver.Ring.html#8441" class="Bound">n</a> <a id="8455" class="Symbol">→</a> <a id="8457" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8459" class="Symbol">→</a> <a id="8461" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8468" href="Algebra.Solver.Ring.html#8441" class="Bound">n</a>
<a id="8470" href="Algebra.Solver.Ring.html#8470" class="Bound">p</a> <a id="8472" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="8475" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="8481" class="Symbol">=</a> <a id="8483" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a>
<a id="8486" href="Algebra.Solver.Ring.html#8486" class="Bound">p</a> <a id="8488" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="8491" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8495" href="Algebra.Solver.Ring.html#8495" class="Bound">n</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="Algebra.Solver.Ring.html#8486" class="Bound">p</a> <a id="8501" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="8504" class="Symbol">(</a><a id="8505" href="Algebra.Solver.Ring.html#8486" class="Bound">p</a> <a id="8507" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="8510" href="Algebra.Solver.Ring.html#8495" class="Bound">n</a><a id="8511" class="Symbol">)</a>

<a id="8514" class="Keyword">mutual</a>

  <a id="8524" class="Comment">-- Negation.</a>

  <a id="-H_"></a><a id="8540" href="Algebra.Solver.Ring.html#8540" class="Function Operator">-H_</a> <a id="8544" class="Symbol">:</a> <a id="8546" class="Symbol">∀</a> <a id="8548" class="Symbol">{</a><a id="8549" href="Algebra.Solver.Ring.html#8549" class="Bound">n</a><a id="8550" class="Symbol">}</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="8558" class="Symbol">(</a><a id="8559" class="InductiveConstructor">suc</a> <a id="8563" href="Algebra.Solver.Ring.html#8549" class="Bound">n</a><a id="8564" class="Symbol">)</a> <a id="8566" class="Symbol">→</a> <a id="8568" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="8572" class="Symbol">(</a><a id="8573" class="InductiveConstructor">suc</a> <a id="8577" href="Algebra.Solver.Ring.html#8549" class="Bound">n</a><a id="8578" class="Symbol">)</a>
  <a id="8582" href="Algebra.Solver.Ring.html#8540" class="Function Operator">-H</a> <a id="8585" href="Algebra.Solver.Ring.html#8585" class="Bound">p</a> <a id="8587" class="Symbol">=</a> <a id="8589" class="Symbol">(</a><a id="8590" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="8593" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a><a id="8595" class="Symbol">)</a> <a id="8597" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="8601" href="Algebra.Solver.Ring.html#8585" class="Bound">p</a>

  <a id="-N_"></a><a id="8606" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N_</a> <a id="8610" class="Symbol">:</a> <a id="8612" class="Symbol">∀</a> <a id="8614" class="Symbol">{</a><a id="8615" href="Algebra.Solver.Ring.html#8615" class="Bound">n</a><a id="8616" class="Symbol">}</a> <a id="8618" class="Symbol">→</a> <a id="8620" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8627" href="Algebra.Solver.Ring.html#8615" class="Bound">n</a> <a id="8629" class="Symbol">→</a> <a id="8631" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8638" href="Algebra.Solver.Ring.html#8615" class="Bound">n</a>
  <a id="8642" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="8645" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8649" href="Algebra.Solver.Ring.html#8649" class="Bound">c</a>  <a id="8652" class="Symbol">=</a> <a id="8654" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8658" class="Symbol">(</a><a id="8659" href="Algebra.Bundles.Raw.html#4804" class="Function Operator">C.-</a> <a id="8663" href="Algebra.Solver.Ring.html#8649" class="Bound">c</a><a id="8664" class="Symbol">)</a>
  <a id="8668" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="8671" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8676" href="Algebra.Solver.Ring.html#8676" class="Bound">p</a> <a id="8678" class="Symbol">=</a> <a id="8680" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Algebra.Solver.Ring.html#8540" class="Function Operator">-H</a> <a id="8689" href="Algebra.Solver.Ring.html#8676" class="Bound">p</a><a id="8690" class="Symbol">)</a>

<a id="8693" class="Comment">------------------------------------------------------------------------</a>
<a id="8766" class="Comment">-- Normalisation</a>

<a id="normalise-con"></a><a id="8784" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="8798" class="Symbol">:</a> <a id="8800" class="Symbol">∀</a> <a id="8802" class="Symbol">{</a><a id="8803" href="Algebra.Solver.Ring.html#8803" class="Bound">n</a><a id="8804" class="Symbol">}</a> <a id="8806" class="Symbol">→</a> <a id="8808" href="Algebra.Bundles.Raw.html#4704" class="Function">C.Carrier</a> <a id="8818" class="Symbol">→</a> <a id="8820" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8827" href="Algebra.Solver.Ring.html#8803" class="Bound">n</a>
<a id="8829" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8848" class="Symbol">}</a>  <a id="8851" href="Algebra.Solver.Ring.html#8851" class="Bound">c</a> <a id="8853" class="Symbol">=</a> <a id="8855" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="8859" href="Algebra.Solver.Ring.html#8851" class="Bound">c</a>
<a id="8861" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="8875" class="Symbol">{</a><a id="8876" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8880" href="Algebra.Solver.Ring.html#8880" class="Bound">n</a><a id="8881" class="Symbol">}</a> <a id="8883" href="Algebra.Solver.Ring.html#8883" class="Bound">c</a> <a id="8885" class="Symbol">=</a> <a id="8887" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="8895" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="8901" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="8915" href="Algebra.Solver.Ring.html#8883" class="Bound">c</a><a id="8916" class="Symbol">)</a>

<a id="normalise-var"></a><a id="8919" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="8933" class="Symbol">:</a> <a id="8935" class="Symbol">∀</a> <a id="8937" class="Symbol">{</a><a id="8938" href="Algebra.Solver.Ring.html#8938" class="Bound">n</a><a id="8939" class="Symbol">}</a> <a id="8941" class="Symbol">→</a> <a id="8943" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="8947" href="Algebra.Solver.Ring.html#8938" class="Bound">n</a> <a id="8949" class="Symbol">→</a> <a id="8951" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="8958" href="Algebra.Solver.Ring.html#8938" class="Bound">n</a>
<a id="8960" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="8974" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="8982" class="Symbol">=</a> <a id="8984" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="8989" class="Symbol">((</a><a id="8991" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="8993" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="8997" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a><a id="8999" class="Symbol">)</a> <a id="9001" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="9005" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a><a id="9007" class="Symbol">)</a>
<a id="9009" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9028" href="Algebra.Solver.Ring.html#9028" class="Bound">i</a><a id="9029" class="Symbol">)</a> <a id="9031" class="Symbol">=</a> <a id="9033" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="9038" class="Symbol">(</a><a id="9039" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="9041" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="9047" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="9061" href="Algebra.Solver.Ring.html#9028" class="Bound">i</a><a id="9062" class="Symbol">)</a>

<a id="normalise"></a><a id="9065" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9075" class="Symbol">:</a> <a id="9077" class="Symbol">∀</a> <a id="9079" class="Symbol">{</a><a id="9080" href="Algebra.Solver.Ring.html#9080" class="Bound">n</a><a id="9081" class="Symbol">}</a> <a id="9083" class="Symbol">→</a> <a id="9085" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="9096" href="Algebra.Solver.Ring.html#9080" class="Bound">n</a> <a id="9098" class="Symbol">→</a> <a id="9100" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="9107" href="Algebra.Solver.Ring.html#9080" class="Bound">n</a>
<a id="9109" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9119" class="Symbol">(</a><a id="9120" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="9123" href="Algebra.Solver.Ring.html#2406" class="InductiveConstructor">[+]</a> <a id="9127" href="Algebra.Solver.Ring.html#9127" class="Bound">t₁</a> <a id="9130" href="Algebra.Solver.Ring.html#9130" class="Bound">t₂</a><a id="9132" class="Symbol">)</a> <a id="9134" class="Symbol">=</a> <a id="9136" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9146" href="Algebra.Solver.Ring.html#9127" class="Bound">t₁</a> <a id="9149" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="9152" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9162" href="Algebra.Solver.Ring.html#9130" class="Bound">t₂</a>
<a id="9165" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9175" class="Symbol">(</a><a id="9176" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="9179" href="Algebra.Solver.Ring.html#2417" class="InductiveConstructor">[*]</a> <a id="9183" href="Algebra.Solver.Ring.html#9183" class="Bound">t₁</a> <a id="9186" href="Algebra.Solver.Ring.html#9186" class="Bound">t₂</a><a id="9188" class="Symbol">)</a> <a id="9190" class="Symbol">=</a> <a id="9192" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9202" href="Algebra.Solver.Ring.html#9183" class="Bound">t₁</a> <a id="9205" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="9208" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9218" href="Algebra.Solver.Ring.html#9186" class="Bound">t₂</a>
<a id="9221" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9231" class="Symbol">(</a><a id="9232" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a> <a id="9236" href="Algebra.Solver.Ring.html#9236" class="Bound">c</a><a id="9237" class="Symbol">)</a>        <a id="9246" class="Symbol">=</a> <a id="9248" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="9262" href="Algebra.Solver.Ring.html#9236" class="Bound">c</a>
<a id="9264" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9274" class="Symbol">(</a><a id="9275" href="Algebra.Solver.Ring.html#2641" class="InductiveConstructor">var</a> <a id="9279" href="Algebra.Solver.Ring.html#9279" class="Bound">i</a><a id="9280" class="Symbol">)</a>        <a id="9289" class="Symbol">=</a> <a id="9291" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="9305" href="Algebra.Solver.Ring.html#9279" class="Bound">i</a>
<a id="9307" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Algebra.Solver.Ring.html#9318" class="Bound">t</a> <a id="9320" href="Algebra.Solver.Ring.html#2677" class="InductiveConstructor Operator">:^</a> <a id="9323" href="Algebra.Solver.Ring.html#9323" class="Bound">k</a><a id="9324" class="Symbol">)</a>       <a id="9332" class="Symbol">=</a> <a id="9334" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9344" href="Algebra.Solver.Ring.html#9318" class="Bound">t</a> <a id="9346" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="9349" href="Algebra.Solver.Ring.html#9323" class="Bound">k</a>
<a id="9351" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9361" class="Symbol">(</a><a id="9362" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-</a> <a id="9365" href="Algebra.Solver.Ring.html#9365" class="Bound">t</a><a id="9366" class="Symbol">)</a>         <a id="9376" class="Symbol">=</a> <a id="9378" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="9381" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9391" href="Algebra.Solver.Ring.html#9365" class="Bound">t</a>

<a id="9394" class="Comment">-- Evaluation after normalisation.</a>

<a id="⟦_⟧↓"></a><a id="9430" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦_⟧↓</a> <a id="9435" class="Symbol">:</a> <a id="9437" class="Symbol">∀</a> <a id="9439" class="Symbol">{</a><a id="9440" href="Algebra.Solver.Ring.html#9440" class="Bound">n</a><a id="9441" class="Symbol">}</a> <a id="9443" class="Symbol">→</a> <a id="9445" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="9456" href="Algebra.Solver.Ring.html#9440" class="Bound">n</a> <a id="9458" class="Symbol">→</a> <a id="9460" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9464" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a> <a id="9472" href="Algebra.Solver.Ring.html#9440" class="Bound">n</a> <a id="9474" class="Symbol">→</a> <a id="9476" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a>
<a id="9484" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="9486" href="Algebra.Solver.Ring.html#9486" class="Bound">p</a> <a id="9488" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="9491" href="Algebra.Solver.Ring.html#9491" class="Bound">ρ</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9497" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="9507" href="Algebra.Solver.Ring.html#9486" class="Bound">p</a> <a id="9509" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9512" href="Algebra.Solver.Ring.html#9491" class="Bound">ρ</a>

<a id="9515" class="Comment">------------------------------------------------------------------------</a>
<a id="9588" class="Comment">-- Homomorphism lemmas</a>

<a id="0N-homo"></a><a id="9612" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="9620" class="Symbol">:</a> <a id="9622" class="Symbol">∀</a> <a id="9624" class="Symbol">{</a><a id="9625" href="Algebra.Solver.Ring.html#9625" class="Bound">n</a><a id="9626" class="Symbol">}</a> <a id="9628" href="Algebra.Solver.Ring.html#9628" class="Bound">ρ</a> <a id="9630" class="Symbol">→</a> <a id="9632" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9634" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="9637" class="Symbol">{</a><a id="9638" href="Algebra.Solver.Ring.html#9625" class="Bound">n</a><a id="9639" class="Symbol">}</a> <a id="9641" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9644" href="Algebra.Solver.Ring.html#9628" class="Bound">ρ</a> <a id="9646" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="9648" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>
<a id="9651" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="9659" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>      <a id="9667" class="Symbol">=</a> <a id="9669" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2763" class="Function">0-homo</a>
<a id="9676" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Algebra.Solver.Ring.html#9685" class="Bound">x</a> <a id="9687" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9689" href="Algebra.Solver.Ring.html#9689" class="Bound">ρ</a><a id="9690" class="Symbol">)</a> <a id="9692" class="Symbol">=</a> <a id="9694" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

<a id="9700" class="Comment">-- If c is equal to 0N, then c is semantically equal to 0#.</a>

<a id="0≈⟦0⟧"></a><a id="9761" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="9767" class="Symbol">:</a> <a id="9769" class="Symbol">∀</a> <a id="9771" class="Symbol">{</a><a id="9772" href="Algebra.Solver.Ring.html#9772" class="Bound">n</a><a id="9773" class="Symbol">}</a> <a id="9775" class="Symbol">{</a><a id="9776" href="Algebra.Solver.Ring.html#9776" class="Bound">c</a> <a id="9778" class="Symbol">:</a> <a id="9780" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="9787" href="Algebra.Solver.Ring.html#9772" class="Bound">n</a><a id="9788" class="Symbol">}</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Algebra.Solver.Ring.html#9776" class="Bound">c</a> <a id="9794" href="Algebra.Solver.Ring.html#5220" class="Datatype Operator">≈N</a> <a id="9797" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="9800" class="Symbol">→</a> <a id="9802" class="Symbol">∀</a> <a id="9804" href="Algebra.Solver.Ring.html#9804" class="Bound">ρ</a> <a id="9806" class="Symbol">→</a> <a id="9808" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="9811" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="9813" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9815" href="Algebra.Solver.Ring.html#9776" class="Bound">c</a> <a id="9817" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9820" href="Algebra.Solver.Ring.html#9804" class="Bound">ρ</a>
<a id="9822" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="9828" class="Symbol">{</a><a id="9829" class="Argument">c</a> <a id="9831" class="Symbol">=</a> <a id="9833" href="Algebra.Solver.Ring.html#9833" class="Bound">c</a><a id="9834" class="Symbol">}</a> <a id="9836" href="Algebra.Solver.Ring.html#9836" class="Bound">c≈0</a> <a id="9840" href="Algebra.Solver.Ring.html#9840" class="Bound">ρ</a> <a id="9842" class="Symbol">=</a> <a id="9844" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="9848" class="Symbol">(</a><a id="9849" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="9857" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9859" href="Algebra.Solver.Ring.html#9833" class="Bound">c</a>  <a id="9862" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9865" href="Algebra.Solver.Ring.html#9840" class="Bound">ρ</a>  <a id="9868" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9871" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟦</a> <a id="9873" href="Algebra.Solver.Ring.html#9836" class="Bound">c≈0</a> <a id="9877" href="Algebra.Solver.Ring.html#6430" class="Function Operator">⟧N-cong</a> <a id="9885" href="Algebra.Solver.Ring.html#9840" class="Bound">ρ</a> <a id="9887" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="9891" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9893" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="9896" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9899" href="Algebra.Solver.Ring.html#9840" class="Bound">ρ</a>  <a id="9902" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9905" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="9913" href="Algebra.Solver.Ring.html#9840" class="Bound">ρ</a> <a id="9915" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="9919" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>         <a id="9930" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9931" class="Symbol">)</a>

<a id="1N-homo"></a><a id="9934" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="9942" class="Symbol">:</a> <a id="9944" class="Symbol">∀</a> <a id="9946" class="Symbol">{</a><a id="9947" href="Algebra.Solver.Ring.html#9947" class="Bound">n</a><a id="9948" class="Symbol">}</a> <a id="9950" href="Algebra.Solver.Ring.html#9950" class="Bound">ρ</a> <a id="9952" class="Symbol">→</a> <a id="9954" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="9956" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="9959" class="Symbol">{</a><a id="9960" href="Algebra.Solver.Ring.html#9947" class="Bound">n</a><a id="9961" class="Symbol">}</a> <a id="9963" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="9966" href="Algebra.Solver.Ring.html#9950" class="Bound">ρ</a> <a id="9968" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="9970" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a>
<a id="9973" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="9981" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>      <a id="9989" class="Symbol">=</a> <a id="9991" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2804" class="Function">1-homo</a>
<a id="9998" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="10006" class="Symbol">(</a><a id="10007" href="Algebra.Solver.Ring.html#10007" class="Bound">x</a> <a id="10009" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10011" href="Algebra.Solver.Ring.html#10011" class="Bound">ρ</a><a id="10012" class="Symbol">)</a> <a id="10014" class="Symbol">=</a> <a id="10016" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="10024" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="10027" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="10029" href="Algebra.Solver.Ring.html#10007" class="Bound">x</a> <a id="10031" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="10033" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="10035" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="10038" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="10041" href="Algebra.Solver.Ring.html#10011" class="Bound">ρ</a>  <a id="10044" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10047" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="10052" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="10054" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="10061" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="10063" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="10071" href="Algebra.Solver.Ring.html#10011" class="Bound">ρ</a> <a id="10073" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="10077" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="10080" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="10082" href="Algebra.Solver.Ring.html#10007" class="Bound">x</a> <a id="10084" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="10086" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a>         <a id="10097" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10100" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="10107" class="Symbol">_</a> <a id="10109" class="Symbol">_</a> <a id="10111" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="10115" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a>                  <a id="10135" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="10138" class="Comment">-- _*x+HN_ is equal to _*x+_.</a>

<a id="*x+HN≈*x+"></a><a id="10169" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="10179" class="Symbol">:</a> <a id="10181" class="Symbol">∀</a> <a id="10183" class="Symbol">{</a><a id="10184" href="Algebra.Solver.Ring.html#10184" class="Bound">n</a><a id="10185" class="Symbol">}</a> <a id="10187" class="Symbol">(</a><a id="10188" href="Algebra.Solver.Ring.html#10188" class="Bound">p</a> <a id="10190" class="Symbol">:</a> <a id="10192" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="10196" class="Symbol">(</a><a id="10197" class="InductiveConstructor">suc</a> <a id="10201" href="Algebra.Solver.Ring.html#10184" class="Bound">n</a><a id="10202" class="Symbol">))</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Algebra.Solver.Ring.html#10206" class="Bound">c</a> <a id="10208" class="Symbol">:</a> <a id="10210" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="10217" href="Algebra.Solver.Ring.html#10184" class="Bound">n</a><a id="10218" class="Symbol">)</a> <a id="10220" class="Symbol">→</a>
            <a id="10234" class="Symbol">∀</a> <a id="10236" href="Algebra.Solver.Ring.html#10236" class="Bound">ρ</a> <a id="10238" class="Symbol">→</a> <a id="10240" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10242" href="Algebra.Solver.Ring.html#10188" class="Bound">p</a> <a id="10244" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="10250" href="Algebra.Solver.Ring.html#10206" class="Bound">c</a> <a id="10252" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10255" href="Algebra.Solver.Ring.html#10236" class="Bound">ρ</a> <a id="10257" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="10259" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10261" href="Algebra.Solver.Ring.html#10188" class="Bound">p</a> <a id="10263" class="InductiveConstructor Operator">*x+</a> <a id="10267" href="Algebra.Solver.Ring.html#10206" class="Bound">c</a> <a id="10269" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10272" href="Algebra.Solver.Ring.html#10236" class="Bound">ρ</a>
<a id="10274" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="10284" class="Symbol">(</a><a id="10285" href="Algebra.Solver.Ring.html#10285" class="Bound">p</a> <a id="10287" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="10291" href="Algebra.Solver.Ring.html#10291" class="Bound">c′</a><a id="10293" class="Symbol">)</a> <a id="10295" href="Algebra.Solver.Ring.html#10295" class="Bound">c</a> <a id="10297" href="Algebra.Solver.Ring.html#10297" class="Bound">ρ</a>       <a id="10305" class="Symbol">=</a> <a id="10307" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
<a id="10312" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="10322" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="10333" href="Algebra.Solver.Ring.html#10333" class="Bound">c</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Algebra.Solver.Ring.html#10336" class="Bound">x</a> <a id="10338" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10340" href="Algebra.Solver.Ring.html#10340" class="Bound">ρ</a><a id="10341" class="Symbol">)</a> <a id="10343" class="Keyword">with</a> <a id="10348" href="Algebra.Solver.Ring.html#10333" class="Bound">c</a> <a id="10350" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="10353" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
<a id="10356" class="Symbol">...</a> <a id="10360" class="Symbol">|</a> <a id="10362" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="10367" href="Algebra.Solver.Ring.html#10367" class="Bound">c≈0</a> <a id="10371" class="Symbol">=</a> <a id="10373" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="10381" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>                 <a id="10400" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10403" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="10409" href="Algebra.Solver.Ring.html#10367" class="Bound">c≈0</a> <a id="10413" class="Bound">ρ</a> <a id="10415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="10419" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="10421" class="Bound">c</a> <a id="10423" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="10426" class="Bound">ρ</a>           <a id="10438" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10441" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="10445" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10447" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="10454" class="Symbol">_</a> <a id="10456" class="Symbol">_</a> <a id="10458" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="10462" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="10465" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="10467" class="Bound">x</a> <a id="10469" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="10471" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="10473" class="Bound">c</a> <a id="10475" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="10478" class="Bound">ρ</a>  <a id="10481" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="10483" class="Symbol">...</a> <a id="10487" class="Symbol">|</a> <a id="10489" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="10497" class="Symbol">=</a> <a id="10499" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

<a id="∅*x+HN-homo"></a><a id="10505" href="Algebra.Solver.Ring.html#10505" class="Function">∅*x+HN-homo</a> <a id="10517" class="Symbol">:</a> <a id="10519" class="Symbol">∀</a> <a id="10521" class="Symbol">{</a><a id="10522" href="Algebra.Solver.Ring.html#10522" class="Bound">n</a><a id="10523" class="Symbol">}</a> <a id="10525" class="Symbol">(</a><a id="10526" href="Algebra.Solver.Ring.html#10526" class="Bound">c</a> <a id="10528" class="Symbol">:</a> <a id="10530" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="10537" href="Algebra.Solver.Ring.html#10522" class="Bound">n</a><a id="10538" class="Symbol">)</a> <a id="10540" href="Algebra.Solver.Ring.html#10540" class="Bound">x</a> <a id="10542" href="Algebra.Solver.Ring.html#10542" class="Bound">ρ</a> <a id="10544" class="Symbol">→</a>
              <a id="10560" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10562" class="InductiveConstructor">∅</a> <a id="10564" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="10570" href="Algebra.Solver.Ring.html#10526" class="Bound">c</a> <a id="10572" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10575" class="Symbol">(</a><a id="10576" href="Algebra.Solver.Ring.html#10540" class="Bound">x</a> <a id="10578" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10580" href="Algebra.Solver.Ring.html#10542" class="Bound">ρ</a><a id="10581" class="Symbol">)</a> <a id="10583" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="10585" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="10587" href="Algebra.Solver.Ring.html#10526" class="Bound">c</a> <a id="10589" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="10592" href="Algebra.Solver.Ring.html#10542" class="Bound">ρ</a>
<a id="10594" href="Algebra.Solver.Ring.html#10505" class="Function">∅*x+HN-homo</a> <a id="10606" href="Algebra.Solver.Ring.html#10606" class="Bound">c</a> <a id="10608" href="Algebra.Solver.Ring.html#10608" class="Bound">x</a> <a id="10610" href="Algebra.Solver.Ring.html#10610" class="Bound">ρ</a> <a id="10612" class="Keyword">with</a> <a id="10617" href="Algebra.Solver.Ring.html#10606" class="Bound">c</a> <a id="10619" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="10622" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
<a id="10625" class="Symbol">...</a> <a id="10629" class="Symbol">|</a> <a id="10631" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="10636" href="Algebra.Solver.Ring.html#10636" class="Bound">c≈0</a> <a id="10640" class="Symbol">=</a> <a id="10642" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="10648" href="Algebra.Solver.Ring.html#10636" class="Bound">c≈0</a> <a id="10652" class="Bound">ρ</a>
<a id="10654" class="Symbol">...</a> <a id="10658" class="Symbol">|</a> <a id="10660" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="10668" class="Symbol">=</a> <a id="10670" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="10677" class="Symbol">_</a> <a id="10679" class="Symbol">_</a>

<a id="10682" class="Keyword">mutual</a>

  <a id="+H-homo"></a><a id="10692" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="10700" class="Symbol">:</a> <a id="10702" class="Symbol">∀</a> <a id="10704" class="Symbol">{</a><a id="10705" href="Algebra.Solver.Ring.html#10705" class="Bound">n</a><a id="10706" class="Symbol">}</a> <a id="10708" class="Symbol">(</a><a id="10709" href="Algebra.Solver.Ring.html#10709" class="Bound">p₁</a> <a id="10712" href="Algebra.Solver.Ring.html#10712" class="Bound">p₂</a> <a id="10715" class="Symbol">:</a> <a id="10717" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="10721" class="Symbol">(</a><a id="10722" class="InductiveConstructor">suc</a> <a id="10726" href="Algebra.Solver.Ring.html#10705" class="Bound">n</a><a id="10727" class="Symbol">))</a> <a id="10730" class="Symbol">→</a>
            <a id="10744" class="Symbol">∀</a> <a id="10746" href="Algebra.Solver.Ring.html#10746" class="Bound">ρ</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10752" href="Algebra.Solver.Ring.html#10709" class="Bound">p₁</a> <a id="10755" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="10758" href="Algebra.Solver.Ring.html#10712" class="Bound">p₂</a> <a id="10761" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10764" href="Algebra.Solver.Ring.html#10746" class="Bound">ρ</a> <a id="10766" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="10768" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10770" href="Algebra.Solver.Ring.html#10709" class="Bound">p₁</a> <a id="10773" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10776" href="Algebra.Solver.Ring.html#10746" class="Bound">ρ</a> <a id="10778" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="10780" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10782" href="Algebra.Solver.Ring.html#10712" class="Bound">p₂</a> <a id="10785" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="10788" href="Algebra.Solver.Ring.html#10746" class="Bound">ρ</a>
  <a id="10792" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="10800" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="10812" href="Algebra.Solver.Ring.html#10812" class="Bound">p₂</a>          <a id="10824" href="Algebra.Solver.Ring.html#10824" class="Bound">ρ</a>       <a id="10832" class="Symbol">=</a> <a id="10834" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="10838" class="Symbol">(</a><a id="10839" href="Algebra.Structures.html#11787" class="Function">+-identityˡ</a> <a id="10851" class="Symbol">_)</a>
  <a id="10856" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="10864" class="Symbol">(</a><a id="10865" href="Algebra.Solver.Ring.html#10865" class="Bound">p₁</a> <a id="10868" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="10872" href="Algebra.Solver.Ring.html#10872" class="Bound">x₁</a><a id="10874" class="Symbol">)</a> <a id="10876" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="10888" href="Algebra.Solver.Ring.html#10888" class="Bound">ρ</a>       <a id="10896" class="Symbol">=</a> <a id="10898" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="10902" class="Symbol">(</a><a id="10903" href="Algebra.Structures.html#11831" class="Function">+-identityʳ</a> <a id="10915" class="Symbol">_)</a>
  <a id="10920" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="10932" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="10936" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a><a id="10938" class="Symbol">)</a> <a id="10940" class="Symbol">(</a><a id="10941" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a> <a id="10944" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="10948" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a><a id="10950" class="Symbol">)</a> <a id="10952" class="Symbol">(</a><a id="10953" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="10955" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10957" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="10958" class="Symbol">)</a> <a id="10960" class="Symbol">=</a> <a id="10962" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="10972" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="10974" class="Symbol">(</a><a id="10975" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="10978" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="10981" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a><a id="10983" class="Symbol">)</a> <a id="10985" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="10991" class="Symbol">(</a><a id="10992" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="10995" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="10998" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a><a id="11000" class="Symbol">)</a> <a id="11002" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11005" class="Symbol">(</a><a id="11006" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11008" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11010" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11011" class="Symbol">)</a>                           <a id="11039" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11042" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="11052" class="Symbol">(</a><a id="11053" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="11056" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="11059" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a><a id="11061" class="Symbol">)</a> <a id="11063" class="Symbol">(</a><a id="11064" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="11067" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="11070" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a><a id="11072" class="Symbol">)</a> <a id="11074" class="Symbol">(</a><a id="11075" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11077" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11079" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11080" class="Symbol">)</a> <a id="11082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>

    <a id="11089" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11091" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="11094" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="11097" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a> <a id="11100" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11103" class="Symbol">(</a><a id="11104" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11106" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11108" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11109" class="Symbol">)</a> <a id="11111" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11113" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11115" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11117" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11119" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="11122" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="11125" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a> <a id="11128" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11131" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a>                        <a id="11156" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11159" class="Symbol">(</a><a id="11160" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="11168" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="11171" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11177" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11179" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11180" class="Symbol">)</a> <a id="11182" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="11184" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="11191" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="11193" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="11197" class="Symbol">)</a> <a id="11199" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="11201" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="11208" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="11210" href="Algebra.Solver.Ring.html#11439" class="Function">+N-homo</a> <a id="11218" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="11221" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a> <a id="11224" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a> <a id="11226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>

    <a id="11233" class="Symbol">(</a><a id="11234" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11236" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="11239" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11242" class="Symbol">(</a><a id="11243" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11245" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11247" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11248" class="Symbol">)</a> <a id="11250" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11252" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11254" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a> <a id="11257" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11260" class="Symbol">(</a><a id="11261" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11263" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11265" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11266" class="Symbol">))</a> <a id="11269" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11271" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11273" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11275" class="Symbol">(</a><a id="11276" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11278" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="11281" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11284" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a> <a id="11286" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11288" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11290" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a> <a id="11293" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11296" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11297" class="Symbol">)</a>  <a id="11300" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11303" href="Algebra.Solver.Ring.Lemmas.html#1036" class="Function">lemma₁</a> <a id="11310" class="Symbol">_</a> <a id="11312" class="Symbol">_</a> <a id="11314" class="Symbol">_</a> <a id="11316" class="Symbol">_</a> <a id="11318" class="Symbol">_</a> <a id="11320" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>

    <a id="11327" class="Symbol">(</a><a id="11328" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11330" href="Algebra.Solver.Ring.html#10929" class="Bound">p₁</a> <a id="11333" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11336" class="Symbol">(</a><a id="11337" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11339" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11341" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11342" class="Symbol">)</a> <a id="11344" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11346" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11348" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11350" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11352" href="Algebra.Solver.Ring.html#10936" class="Bound">c₁</a> <a id="11355" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11358" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11359" class="Symbol">)</a> <a id="11361" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
    <a id="11367" class="Symbol">(</a><a id="11368" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11370" href="Algebra.Solver.Ring.html#10941" class="Bound">p₂</a> <a id="11373" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11376" class="Symbol">(</a><a id="11377" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11379" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11381" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11382" class="Symbol">)</a> <a id="11384" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11386" href="Algebra.Solver.Ring.html#10953" class="Bound">x</a> <a id="11388" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11390" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11392" href="Algebra.Solver.Ring.html#10948" class="Bound">c₂</a> <a id="11395" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11398" href="Algebra.Solver.Ring.html#10957" class="Bound">ρ</a><a id="11399" class="Symbol">)</a>                                  <a id="11434" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="+N-homo"></a><a id="11439" href="Algebra.Solver.Ring.html#11439" class="Function">+N-homo</a> <a id="11447" class="Symbol">:</a> <a id="11449" class="Symbol">∀</a> <a id="11451" class="Symbol">{</a><a id="11452" href="Algebra.Solver.Ring.html#11452" class="Bound">n</a><a id="11453" class="Symbol">}</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Algebra.Solver.Ring.html#11456" class="Bound">p₁</a> <a id="11459" href="Algebra.Solver.Ring.html#11459" class="Bound">p₂</a> <a id="11462" class="Symbol">:</a> <a id="11464" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="11471" href="Algebra.Solver.Ring.html#11452" class="Bound">n</a><a id="11472" class="Symbol">)</a> <a id="11474" class="Symbol">→</a>
            <a id="11488" class="Symbol">∀</a> <a id="11490" href="Algebra.Solver.Ring.html#11490" class="Bound">ρ</a> <a id="11492" class="Symbol">→</a> <a id="11494" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11496" href="Algebra.Solver.Ring.html#11456" class="Bound">p₁</a> <a id="11499" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="11502" href="Algebra.Solver.Ring.html#11459" class="Bound">p₂</a> <a id="11505" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11508" href="Algebra.Solver.Ring.html#11490" class="Bound">ρ</a> <a id="11510" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="11512" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11514" href="Algebra.Solver.Ring.html#11456" class="Bound">p₁</a> <a id="11517" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11520" href="Algebra.Solver.Ring.html#11490" class="Bound">ρ</a> <a id="11522" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11524" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11526" href="Algebra.Solver.Ring.html#11459" class="Bound">p₂</a> <a id="11529" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11532" href="Algebra.Solver.Ring.html#11490" class="Bound">ρ</a>
  <a id="11536" href="Algebra.Solver.Ring.html#11439" class="Function">+N-homo</a> <a id="11544" class="Symbol">(</a><a id="11545" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="11549" href="Algebra.Solver.Ring.html#11549" class="Bound">c₁</a><a id="11551" class="Symbol">)</a>  <a id="11554" class="Symbol">(</a><a id="11555" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="11559" href="Algebra.Solver.Ring.html#11559" class="Bound">c₂</a><a id="11561" class="Symbol">)</a>  <a id="11564" class="Symbol">_</a> <a id="11566" class="Symbol">=</a> <a id="11568" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2638" class="Function">+-homo</a> <a id="11575" class="Symbol">_</a> <a id="11577" class="Symbol">_</a>
  <a id="11581" href="Algebra.Solver.Ring.html#11439" class="Function">+N-homo</a> <a id="11589" class="Symbol">(</a><a id="11590" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="11595" href="Algebra.Solver.Ring.html#11595" class="Bound">p₁</a><a id="11597" class="Symbol">)</a> <a id="11599" class="Symbol">(</a><a id="11600" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="11605" href="Algebra.Solver.Ring.html#11605" class="Bound">p₂</a><a id="11607" class="Symbol">)</a> <a id="11609" href="Algebra.Solver.Ring.html#11609" class="Bound">ρ</a> <a id="11611" class="Symbol">=</a> <a id="11613" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="11621" href="Algebra.Solver.Ring.html#11595" class="Bound">p₁</a> <a id="11624" href="Algebra.Solver.Ring.html#11605" class="Bound">p₂</a> <a id="11627" href="Algebra.Solver.Ring.html#11609" class="Bound">ρ</a>

<a id="*x+H-homo"></a><a id="11630" href="Algebra.Solver.Ring.html#11630" class="Function">*x+H-homo</a> <a id="11640" class="Symbol">:</a>
  <a id="11644" class="Symbol">∀</a> <a id="11646" class="Symbol">{</a><a id="11647" href="Algebra.Solver.Ring.html#11647" class="Bound">n</a><a id="11648" class="Symbol">}</a> <a id="11650" class="Symbol">(</a><a id="11651" href="Algebra.Solver.Ring.html#11651" class="Bound">p₁</a> <a id="11654" href="Algebra.Solver.Ring.html#11654" class="Bound">p₂</a> <a id="11657" class="Symbol">:</a> <a id="11659" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="11663" class="Symbol">(</a><a id="11664" class="InductiveConstructor">suc</a> <a id="11668" href="Algebra.Solver.Ring.html#11647" class="Bound">n</a><a id="11669" class="Symbol">))</a> <a id="11672" href="Algebra.Solver.Ring.html#11672" class="Bound">x</a> <a id="11674" href="Algebra.Solver.Ring.html#11674" class="Bound">ρ</a> <a id="11676" class="Symbol">→</a>
  <a id="11680" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11682" href="Algebra.Solver.Ring.html#11651" class="Bound">p₁</a> <a id="11685" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="11690" href="Algebra.Solver.Ring.html#11654" class="Bound">p₂</a> <a id="11693" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11696" class="Symbol">(</a><a id="11697" href="Algebra.Solver.Ring.html#11672" class="Bound">x</a> <a id="11699" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11701" href="Algebra.Solver.Ring.html#11674" class="Bound">ρ</a><a id="11702" class="Symbol">)</a> <a id="11704" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a>
  <a id="11708" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11710" href="Algebra.Solver.Ring.html#11651" class="Bound">p₁</a> <a id="11713" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11716" class="Symbol">(</a><a id="11717" href="Algebra.Solver.Ring.html#11672" class="Bound">x</a> <a id="11719" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11721" href="Algebra.Solver.Ring.html#11674" class="Bound">ρ</a><a id="11722" class="Symbol">)</a> <a id="11724" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11726" href="Algebra.Solver.Ring.html#11672" class="Bound">x</a> <a id="11728" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11730" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11732" href="Algebra.Solver.Ring.html#11654" class="Bound">p₂</a> <a id="11735" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11738" class="Symbol">(</a><a id="11739" href="Algebra.Solver.Ring.html#11672" class="Bound">x</a> <a id="11741" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11743" href="Algebra.Solver.Ring.html#11674" class="Bound">ρ</a><a id="11744" class="Symbol">)</a>
<a id="11746" href="Algebra.Solver.Ring.html#11630" class="Function">*x+H-homo</a> <a id="11756" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>         <a id="11766" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="11768" class="Symbol">_</a> <a id="11770" class="Symbol">_</a> <a id="11772" class="Symbol">=</a> <a id="11774" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="11778" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11780" href="Algebra.Solver.Ring.Lemmas.html#4015" class="Function">lemma₆</a> <a id="11787" class="Symbol">_</a> <a id="11789" class="Symbol">_</a>
<a id="11791" href="Algebra.Solver.Ring.html#11630" class="Function">*x+H-homo</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Algebra.Solver.Ring.html#11802" class="Bound">p</a> <a id="11804" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="11808" href="Algebra.Solver.Ring.html#11808" class="Bound">c</a><a id="11809" class="Symbol">)</a> <a id="11811" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="11813" href="Algebra.Solver.Ring.html#11813" class="Bound">x</a> <a id="11815" href="Algebra.Solver.Ring.html#11815" class="Bound">ρ</a> <a id="11817" class="Symbol">=</a> <a id="11819" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="11827" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11829" href="Algebra.Solver.Ring.html#11802" class="Bound">p</a> <a id="11831" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="11835" href="Algebra.Solver.Ring.html#11808" class="Bound">c</a> <a id="11837" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11840" class="Symbol">(</a><a id="11841" href="Algebra.Solver.Ring.html#11813" class="Bound">x</a> <a id="11843" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11845" href="Algebra.Solver.Ring.html#11815" class="Bound">ρ</a><a id="11846" class="Symbol">)</a> <a id="11848" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11850" href="Algebra.Solver.Ring.html#11813" class="Bound">x</a> <a id="11852" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11854" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="11856" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="11859" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="11862" href="Algebra.Solver.Ring.html#11815" class="Bound">ρ</a>  <a id="11865" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11868" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="11873" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="11875" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="11882" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="11884" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="11892" href="Algebra.Solver.Ring.html#11815" class="Bound">ρ</a> <a id="11894" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="11898" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11900" href="Algebra.Solver.Ring.html#11802" class="Bound">p</a> <a id="11902" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="11906" href="Algebra.Solver.Ring.html#11808" class="Bound">c</a> <a id="11908" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Algebra.Solver.Ring.html#11813" class="Bound">x</a> <a id="11914" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11916" href="Algebra.Solver.Ring.html#11815" class="Bound">ρ</a><a id="11917" class="Symbol">)</a> <a id="11919" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="11921" href="Algebra.Solver.Ring.html#11813" class="Bound">x</a> <a id="11923" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="11925" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>         <a id="11936" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="11938" href="Algebra.Solver.Ring.html#11630" class="CatchallClause Function">*x+H-homo</a><a id="11947" class="CatchallClause"> </a><a id="11948" href="Algebra.Solver.Ring.html#11948" class="CatchallClause Bound">p₁</a><a id="11950" class="CatchallClause">         </a><a id="11959" class="CatchallClause Symbol">(</a><a id="11960" href="Algebra.Solver.Ring.html#11960" class="CatchallClause Bound">p₂</a><a id="11962" class="CatchallClause"> </a><a id="11963" href="Algebra.Solver.Ring.html#4245" class="CatchallClause InductiveConstructor Operator">*x+</a><a id="11966" class="CatchallClause"> </a><a id="11967" href="Algebra.Solver.Ring.html#11967" class="CatchallClause Bound">c₂</a><a id="11969" class="CatchallClause Symbol">)</a><a id="11970" class="CatchallClause"> </a><a id="11971" href="Algebra.Solver.Ring.html#11971" class="CatchallClause Bound">x</a><a id="11972" class="CatchallClause"> </a><a id="11973" href="Algebra.Solver.Ring.html#11973" class="CatchallClause Bound">ρ</a> <a id="11975" class="Symbol">=</a> <a id="11977" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="11985" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="11987" class="Symbol">(</a><a id="11988" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="11991" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="11994" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a><a id="11996" class="Symbol">)</a> <a id="11998" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="12004" href="Algebra.Solver.Ring.html#11967" class="Bound">c₂</a> <a id="12007" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12010" class="Symbol">(</a><a id="12011" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12013" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12015" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12016" class="Symbol">)</a>                         <a id="12042" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12045" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="12055" class="Symbol">(</a><a id="12056" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="12059" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="12062" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a><a id="12064" class="Symbol">)</a> <a id="12066" href="Algebra.Solver.Ring.html#11967" class="Bound">c₂</a> <a id="12069" class="Symbol">(</a><a id="12070" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12072" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12074" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12075" class="Symbol">)</a> <a id="12077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="12081" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12083" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="12086" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="12089" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a> <a id="12092" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12095" class="Symbol">(</a><a id="12096" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12098" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12100" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12101" class="Symbol">)</a> <a id="12103" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12105" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12107" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12109" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12111" href="Algebra.Solver.Ring.html#11967" class="Bound">c₂</a> <a id="12114" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12117" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a>                    <a id="12138" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12141" class="Symbol">(</a><a id="12142" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="12150" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="12153" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a> <a id="12156" class="Symbol">(</a><a id="12157" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12159" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12161" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12162" class="Symbol">)</a> <a id="12164" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12166" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="12173" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="12175" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="12179" class="Symbol">)</a> <a id="12181" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12183" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="12190" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="12192" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="12197" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="12201" class="Symbol">(</a><a id="12202" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12204" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="12207" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12210" class="Symbol">(</a><a id="12211" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12213" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12215" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12216" class="Symbol">)</a> <a id="12218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12220" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12222" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a> <a id="12225" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12228" class="Symbol">(</a><a id="12229" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12231" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12233" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12234" class="Symbol">))</a> <a id="12237" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12239" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12241" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12243" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12245" href="Algebra.Solver.Ring.html#11967" class="Bound">c₂</a> <a id="12248" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12251" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a>      <a id="12258" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12261" href="Algebra.Solver.Ring.Lemmas.html#818" class="Function">lemma₀</a> <a id="12268" class="Symbol">_</a> <a id="12270" class="Symbol">_</a> <a id="12272" class="Symbol">_</a> <a id="12274" class="Symbol">_</a> <a id="12276" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="12280" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12282" href="Algebra.Solver.Ring.html#11948" class="Bound">p₁</a> <a id="12285" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12288" class="Symbol">(</a><a id="12289" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12291" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12293" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12294" class="Symbol">)</a> <a id="12296" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12298" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12300" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12302" class="Symbol">(</a><a id="12303" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12305" href="Algebra.Solver.Ring.html#11960" class="Bound">p₂</a> <a id="12308" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12314" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12316" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12317" class="Symbol">)</a> <a id="12319" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12321" href="Algebra.Solver.Ring.html#11971" class="Bound">x</a> <a id="12323" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12325" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12327" href="Algebra.Solver.Ring.html#11967" class="Bound">c₂</a> <a id="12330" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12333" href="Algebra.Solver.Ring.html#11973" class="Bound">ρ</a><a id="12334" class="Symbol">)</a>  <a id="12337" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="12340" class="Keyword">mutual</a>

  <a id="*NH-homo"></a><a id="12350" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="12359" class="Symbol">:</a>
    <a id="12365" class="Symbol">∀</a> <a id="12367" class="Symbol">{</a><a id="12368" href="Algebra.Solver.Ring.html#12368" class="Bound">n</a><a id="12369" class="Symbol">}</a> <a id="12371" class="Symbol">(</a><a id="12372" href="Algebra.Solver.Ring.html#12372" class="Bound">c</a> <a id="12374" class="Symbol">:</a> <a id="12376" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="12383" href="Algebra.Solver.Ring.html#12368" class="Bound">n</a><a id="12384" class="Symbol">)</a> <a id="12386" class="Symbol">(</a><a id="12387" href="Algebra.Solver.Ring.html#12387" class="Bound">p</a> <a id="12389" class="Symbol">:</a> <a id="12391" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="12395" class="Symbol">(</a><a id="12396" class="InductiveConstructor">suc</a> <a id="12400" href="Algebra.Solver.Ring.html#12368" class="Bound">n</a><a id="12401" class="Symbol">))</a> <a id="12404" href="Algebra.Solver.Ring.html#12404" class="Bound">x</a> <a id="12406" href="Algebra.Solver.Ring.html#12406" class="Bound">ρ</a> <a id="12408" class="Symbol">→</a>
    <a id="12414" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12416" href="Algebra.Solver.Ring.html#12372" class="Bound">c</a> <a id="12418" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="12422" href="Algebra.Solver.Ring.html#12387" class="Bound">p</a> <a id="12424" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Algebra.Solver.Ring.html#12404" class="Bound">x</a> <a id="12430" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12432" href="Algebra.Solver.Ring.html#12406" class="Bound">ρ</a><a id="12433" class="Symbol">)</a> <a id="12435" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="12437" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12439" href="Algebra.Solver.Ring.html#12372" class="Bound">c</a> <a id="12441" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12444" href="Algebra.Solver.Ring.html#12406" class="Bound">ρ</a> <a id="12446" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12448" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12450" href="Algebra.Solver.Ring.html#12387" class="Bound">p</a> <a id="12452" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12455" class="Symbol">(</a><a id="12456" href="Algebra.Solver.Ring.html#12404" class="Bound">x</a> <a id="12458" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12460" href="Algebra.Solver.Ring.html#12406" class="Bound">ρ</a><a id="12461" class="Symbol">)</a>
  <a id="12465" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="12474" href="Algebra.Solver.Ring.html#12474" class="Bound">c</a> <a id="12476" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="12487" href="Algebra.Solver.Ring.html#12487" class="Bound">x</a> <a id="12489" href="Algebra.Solver.Ring.html#12489" class="Bound">ρ</a> <a id="12491" class="Symbol">=</a> <a id="12493" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="12497" class="Symbol">(</a><a id="12498" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="12506" class="Symbol">_)</a>
  <a id="12511" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="12520" href="Algebra.Solver.Ring.html#12520" class="Bound">c</a> <a id="12522" class="Symbol">(</a><a id="12523" href="Algebra.Solver.Ring.html#12523" class="Bound">p</a> <a id="12525" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="12529" href="Algebra.Solver.Ring.html#12529" class="Bound">c′</a><a id="12531" class="Symbol">)</a> <a id="12533" href="Algebra.Solver.Ring.html#12533" class="Bound">x</a> <a id="12535" href="Algebra.Solver.Ring.html#12535" class="Bound">ρ</a> <a id="12537" class="Keyword">with</a> <a id="12542" href="Algebra.Solver.Ring.html#12520" class="Bound">c</a> <a id="12544" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="12547" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
  <a id="12552" class="Symbol">...</a> <a id="12556" class="Symbol">|</a> <a id="12558" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12563" href="Algebra.Solver.Ring.html#12563" class="Bound">c≈0</a> <a id="12567" class="Symbol">=</a> <a id="12569" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="12579" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>                                            <a id="12625" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12628" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="12632" class="Symbol">(</a><a id="12633" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="12641" class="Symbol">_)</a> <a id="12644" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="12650" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="12653" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12655" class="Symbol">(</a><a id="12656" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12658" class="Bound">p</a> <a id="12660" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12663" class="Symbol">(</a><a id="12664" class="Bound">x</a> <a id="12666" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12668" class="Bound">ρ</a><a id="12669" class="Symbol">)</a> <a id="12671" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12673" class="Bound">x</a> <a id="12675" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12677" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12679" class="Bound">c′</a> <a id="12682" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12685" class="Bound">ρ</a><a id="12686" class="Symbol">)</a>         <a id="12696" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12699" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="12705" href="Algebra.Solver.Ring.html#12563" class="Bound">c≈0</a> <a id="12709" class="Bound">ρ</a> <a id="12711" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12713" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="12720" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="12722" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="12727" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="12733" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12735" class="Bound">c</a> <a id="12737" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12740" class="Bound">ρ</a>  <a id="12743" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12745" class="Symbol">(</a><a id="12746" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12748" class="Bound">p</a> <a id="12750" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12753" class="Symbol">(</a><a id="12754" class="Bound">x</a> <a id="12756" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12758" class="Bound">ρ</a><a id="12759" class="Symbol">)</a> <a id="12761" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12763" class="Bound">x</a> <a id="12765" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12767" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12769" class="Bound">c′</a> <a id="12772" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12775" class="Bound">ρ</a><a id="12776" class="Symbol">)</a>  <a id="12779" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="12783" class="Symbol">...</a> <a id="12787" class="Symbol">|</a> <a id="12789" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12797" class="Symbol">=</a> <a id="12799" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="12809" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12811" class="Bound">c</a> <a id="12813" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="12817" class="Bound">p</a> <a id="12819" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12822" class="Symbol">(</a><a id="12823" class="Bound">x</a> <a id="12825" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12827" class="Bound">ρ</a><a id="12828" class="Symbol">)</a> <a id="12830" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12832" class="Bound">x</a> <a id="12834" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12836" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12838" class="Bound">c</a> <a id="12840" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="12843" class="Bound">c′</a> <a id="12846" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12849" class="Bound">ρ</a>                 <a id="12867" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12870" class="Symbol">(</a><a id="12871" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="12880" class="Bound">c</a> <a id="12882" class="Bound">p</a> <a id="12884" class="Bound">x</a> <a id="12886" class="Bound">ρ</a> <a id="12888" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12890" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="12897" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="12899" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="12903" class="Symbol">)</a> <a id="12905" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="12907" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="12914" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="12916" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="12924" class="Bound">c</a> <a id="12926" class="Bound">c′</a> <a id="12929" class="Bound">ρ</a> <a id="12931" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="12937" class="Symbol">(</a><a id="12938" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12940" class="Bound">c</a> <a id="12942" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12945" class="Bound">ρ</a> <a id="12947" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12949" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="12951" class="Bound">p</a> <a id="12953" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="12956" class="Symbol">(</a><a id="12957" class="Bound">x</a> <a id="12959" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12961" class="Bound">ρ</a><a id="12962" class="Symbol">))</a> <a id="12965" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12967" class="Bound">x</a> <a id="12969" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="12971" class="Symbol">(</a><a id="12972" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12974" class="Bound">c</a> <a id="12976" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12979" class="Bound">ρ</a> <a id="12981" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="12983" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="12985" class="Bound">c′</a> <a id="12988" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="12991" class="Bound">ρ</a><a id="12992" class="Symbol">)</a>  <a id="12995" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12998" href="Algebra.Solver.Ring.Lemmas.html#1856" class="Function">lemma₃</a> <a id="13005" class="Symbol">_</a> <a id="13007" class="Symbol">_</a> <a id="13009" class="Symbol">_</a> <a id="13011" class="Symbol">_</a> <a id="13013" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13019" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13021" class="Bound">c</a> <a id="13023" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13026" class="Bound">ρ</a> <a id="13028" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13033" class="Bound">p</a> <a id="13035" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13038" class="Symbol">(</a><a id="13039" class="Bound">x</a> <a id="13041" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13043" class="Bound">ρ</a><a id="13044" class="Symbol">)</a> <a id="13046" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13048" class="Bound">x</a> <a id="13050" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13052" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13054" class="Bound">c′</a> <a id="13057" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13060" class="Bound">ρ</a><a id="13061" class="Symbol">)</a>               <a id="13077" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="*HN-homo"></a><a id="13082" href="Algebra.Solver.Ring.html#13082" class="Function">*HN-homo</a> <a id="13091" class="Symbol">:</a>
    <a id="13097" class="Symbol">∀</a> <a id="13099" class="Symbol">{</a><a id="13100" href="Algebra.Solver.Ring.html#13100" class="Bound">n</a><a id="13101" class="Symbol">}</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Algebra.Solver.Ring.html#13104" class="Bound">p</a> <a id="13106" class="Symbol">:</a> <a id="13108" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="13112" class="Symbol">(</a><a id="13113" class="InductiveConstructor">suc</a> <a id="13117" href="Algebra.Solver.Ring.html#13100" class="Bound">n</a><a id="13118" class="Symbol">))</a> <a id="13121" class="Symbol">(</a><a id="13122" href="Algebra.Solver.Ring.html#13122" class="Bound">c</a> <a id="13124" class="Symbol">:</a> <a id="13126" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="13133" href="Algebra.Solver.Ring.html#13100" class="Bound">n</a><a id="13134" class="Symbol">)</a> <a id="13136" href="Algebra.Solver.Ring.html#13136" class="Bound">x</a> <a id="13138" href="Algebra.Solver.Ring.html#13138" class="Bound">ρ</a> <a id="13140" class="Symbol">→</a>
    <a id="13146" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13148" href="Algebra.Solver.Ring.html#13104" class="Bound">p</a> <a id="13150" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="13154" href="Algebra.Solver.Ring.html#13122" class="Bound">c</a> <a id="13156" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13159" class="Symbol">(</a><a id="13160" href="Algebra.Solver.Ring.html#13136" class="Bound">x</a> <a id="13162" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13164" href="Algebra.Solver.Ring.html#13138" class="Bound">ρ</a><a id="13165" class="Symbol">)</a> <a id="13167" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="13169" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13171" href="Algebra.Solver.Ring.html#13104" class="Bound">p</a> <a id="13173" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13176" class="Symbol">(</a><a id="13177" href="Algebra.Solver.Ring.html#13136" class="Bound">x</a> <a id="13179" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13181" href="Algebra.Solver.Ring.html#13138" class="Bound">ρ</a><a id="13182" class="Symbol">)</a> <a id="13184" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13186" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13188" href="Algebra.Solver.Ring.html#13122" class="Bound">c</a> <a id="13190" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13193" href="Algebra.Solver.Ring.html#13138" class="Bound">ρ</a>
  <a id="13197" href="Algebra.Solver.Ring.html#13082" class="Function">*HN-homo</a> <a id="13206" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>          <a id="13217" href="Algebra.Solver.Ring.html#13217" class="Bound">c</a> <a id="13219" href="Algebra.Solver.Ring.html#13219" class="Bound">x</a> <a id="13221" href="Algebra.Solver.Ring.html#13221" class="Bound">ρ</a> <a id="13223" class="Symbol">=</a> <a id="13225" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="13229" class="Symbol">(</a><a id="13230" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="13238" class="Symbol">_)</a>
  <a id="13243" href="Algebra.Solver.Ring.html#13082" class="Function">*HN-homo</a> <a id="13252" class="Symbol">(</a><a id="13253" href="Algebra.Solver.Ring.html#13253" class="Bound">p</a> <a id="13255" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="13259" href="Algebra.Solver.Ring.html#13259" class="Bound">c′</a><a id="13261" class="Symbol">)</a> <a id="13263" href="Algebra.Solver.Ring.html#13263" class="Bound">c</a> <a id="13265" href="Algebra.Solver.Ring.html#13265" class="Bound">x</a> <a id="13267" href="Algebra.Solver.Ring.html#13267" class="Bound">ρ</a> <a id="13269" class="Keyword">with</a> <a id="13274" href="Algebra.Solver.Ring.html#13263" class="Bound">c</a> <a id="13276" href="Algebra.Solver.Ring.html#5836" class="Function Operator">≟N</a> <a id="13279" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a>
  <a id="13284" class="Symbol">...</a> <a id="13288" class="Symbol">|</a> <a id="13290" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13295" href="Algebra.Solver.Ring.html#13295" class="Bound">c≈0</a> <a id="13299" class="Symbol">=</a> <a id="13301" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="13311" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>                                           <a id="13356" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13359" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="13372" class="Symbol">_)</a> <a id="13375" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13381" class="Symbol">(</a><a id="13382" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13384" class="Bound">p</a> <a id="13386" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13389" class="Symbol">(</a><a id="13390" class="Bound">x</a> <a id="13392" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13394" class="Bound">ρ</a><a id="13395" class="Symbol">)</a> <a id="13397" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13399" class="Bound">x</a> <a id="13401" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13403" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13405" class="Bound">c′</a> <a id="13408" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13411" class="Bound">ρ</a><a id="13412" class="Symbol">)</a> <a id="13414" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13416" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>        <a id="13426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13429" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="13434" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="13436" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="13443" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="13445" href="Algebra.Solver.Ring.html#9761" class="Function">0≈⟦0⟧</a> <a id="13451" href="Algebra.Solver.Ring.html#13295" class="Bound">c≈0</a> <a id="13455" class="Bound">ρ</a> <a id="13457" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13463" class="Symbol">(</a><a id="13464" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13466" class="Bound">p</a> <a id="13468" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13471" class="Symbol">(</a><a id="13472" class="Bound">x</a> <a id="13474" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13476" class="Bound">ρ</a><a id="13477" class="Symbol">)</a> <a id="13479" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13481" class="Bound">x</a> <a id="13483" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13485" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13487" class="Bound">c′</a> <a id="13490" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13493" class="Bound">ρ</a><a id="13494" class="Symbol">)</a> <a id="13496" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13498" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13500" class="Bound">c</a> <a id="13502" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13505" class="Bound">ρ</a>  <a id="13508" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="13512" class="Symbol">...</a> <a id="13516" class="Symbol">|</a> <a id="13518" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="13526" class="Symbol">=</a> <a id="13528" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="13538" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13540" class="Bound">p</a> <a id="13542" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="13546" class="Bound">c</a> <a id="13548" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13551" class="Symbol">(</a><a id="13552" class="Bound">x</a> <a id="13554" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13556" class="Bound">ρ</a><a id="13557" class="Symbol">)</a> <a id="13559" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13561" class="Bound">x</a> <a id="13563" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13565" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13567" class="Bound">c′</a> <a id="13570" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="13573" class="Bound">c</a> <a id="13575" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13578" class="Bound">ρ</a>                 <a id="13596" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13599" class="Symbol">(</a><a id="13600" href="Algebra.Solver.Ring.html#13082" class="Function">*HN-homo</a> <a id="13609" class="Bound">p</a> <a id="13611" class="Bound">c</a> <a id="13613" class="Bound">x</a> <a id="13615" class="Bound">ρ</a> <a id="13617" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="13619" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="13626" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="13628" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="13632" class="Symbol">)</a> <a id="13634" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="13636" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="13643" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="13645" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="13653" class="Bound">c′</a> <a id="13656" class="Bound">c</a> <a id="13658" class="Bound">ρ</a> <a id="13660" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13666" class="Symbol">(</a><a id="13667" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13669" class="Bound">p</a> <a id="13671" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13674" class="Symbol">(</a><a id="13675" class="Bound">x</a> <a id="13677" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13679" class="Bound">ρ</a><a id="13680" class="Symbol">)</a> <a id="13682" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13684" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13686" class="Bound">c</a> <a id="13688" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13691" class="Bound">ρ</a><a id="13692" class="Symbol">)</a> <a id="13694" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13696" class="Bound">x</a> <a id="13698" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13700" class="Symbol">(</a><a id="13701" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13703" class="Bound">c′</a> <a id="13706" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13709" class="Bound">ρ</a> <a id="13711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13713" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13715" class="Bound">c</a> <a id="13717" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13720" class="Bound">ρ</a><a id="13721" class="Symbol">)</a>  <a id="13724" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13727" href="Algebra.Solver.Ring.Lemmas.html#1491" class="Function">lemma₂</a> <a id="13734" class="Symbol">_</a> <a id="13736" class="Symbol">_</a> <a id="13738" class="Symbol">_</a> <a id="13740" class="Symbol">_</a> <a id="13742" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13748" class="Symbol">(</a><a id="13749" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13751" class="Bound">p</a> <a id="13753" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13756" class="Symbol">(</a><a id="13757" class="Bound">x</a> <a id="13759" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13761" class="Bound">ρ</a><a id="13762" class="Symbol">)</a> <a id="13764" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13766" class="Bound">x</a> <a id="13768" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="13770" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13772" class="Bound">c′</a> <a id="13775" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13778" class="Bound">ρ</a><a id="13779" class="Symbol">)</a> <a id="13781" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13783" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="13785" class="Bound">c</a> <a id="13787" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="13790" class="Bound">ρ</a>               <a id="13806" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="*H-homo"></a><a id="13811" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="13819" class="Symbol">:</a> <a id="13821" class="Symbol">∀</a> <a id="13823" class="Symbol">{</a><a id="13824" href="Algebra.Solver.Ring.html#13824" class="Bound">n</a><a id="13825" class="Symbol">}</a> <a id="13827" class="Symbol">(</a><a id="13828" href="Algebra.Solver.Ring.html#13828" class="Bound">p₁</a> <a id="13831" href="Algebra.Solver.Ring.html#13831" class="Bound">p₂</a> <a id="13834" class="Symbol">:</a> <a id="13836" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="13840" class="Symbol">(</a><a id="13841" class="InductiveConstructor">suc</a> <a id="13845" href="Algebra.Solver.Ring.html#13824" class="Bound">n</a><a id="13846" class="Symbol">))</a> <a id="13849" class="Symbol">→</a>
            <a id="13863" class="Symbol">∀</a> <a id="13865" href="Algebra.Solver.Ring.html#13865" class="Bound">ρ</a> <a id="13867" class="Symbol">→</a> <a id="13869" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13871" href="Algebra.Solver.Ring.html#13828" class="Bound">p₁</a> <a id="13874" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="13877" href="Algebra.Solver.Ring.html#13831" class="Bound">p₂</a> <a id="13880" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13883" href="Algebra.Solver.Ring.html#13865" class="Bound">ρ</a> <a id="13885" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="13887" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13889" href="Algebra.Solver.Ring.html#13828" class="Bound">p₁</a> <a id="13892" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13895" href="Algebra.Solver.Ring.html#13865" class="Bound">ρ</a> <a id="13897" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="13899" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="13901" href="Algebra.Solver.Ring.html#13831" class="Bound">p₂</a> <a id="13904" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="13907" href="Algebra.Solver.Ring.html#13865" class="Bound">ρ</a>
  <a id="13911" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="13919" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="13931" href="Algebra.Solver.Ring.html#13931" class="Bound">p₂</a>          <a id="13943" href="Algebra.Solver.Ring.html#13943" class="Bound">ρ</a>       <a id="13951" class="Symbol">=</a> <a id="13953" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="13957" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="13959" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="13967" class="Symbol">_</a>
  <a id="13971" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="13979" class="Symbol">(</a><a id="13980" href="Algebra.Solver.Ring.html#13980" class="Bound">p₁</a> <a id="13983" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="13987" href="Algebra.Solver.Ring.html#13987" class="Bound">c₁</a><a id="13989" class="Symbol">)</a> <a id="13991" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a>           <a id="14003" href="Algebra.Solver.Ring.html#14003" class="Bound">ρ</a>       <a id="14011" class="Symbol">=</a> <a id="14013" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="14017" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14019" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="14027" class="Symbol">_</a>
  <a id="14031" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14043" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="14047" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a><a id="14049" class="Symbol">)</a> <a id="14051" class="Symbol">(</a><a id="14052" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="14055" href="Algebra.Solver.Ring.html#4245" class="InductiveConstructor Operator">*x+</a> <a id="14059" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14061" class="Symbol">)</a> <a id="14063" class="Symbol">(</a><a id="14064" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14066" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14068" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="14069" class="Symbol">)</a> <a id="14071" class="Symbol">=</a> <a id="14073" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="14083" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="14085" class="Symbol">((</a><a id="14087" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14090" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="14093" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14095" class="Symbol">)</a> <a id="14097" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="14102" class="Symbol">((</a><a id="14104" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14107" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="14111" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14113" class="Symbol">)</a> <a id="14115" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="14118" class="Symbol">(</a><a id="14119" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14122" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="14126" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14128" class="Symbol">)))</a> <a id="14132" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a>
      <a id="14144" class="Symbol">(</a><a id="14145" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14148" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="14151" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14153" class="Symbol">)</a> <a id="14155" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14161" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14163" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="14164" class="Symbol">)</a>                                              <a id="14211" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14214" href="Algebra.Solver.Ring.html#10169" class="Function">*x+HN≈*x+</a> <a id="14224" class="Symbol">((</a><a id="14226" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14229" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="14232" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14234" class="Symbol">)</a> <a id="14236" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a> <a id="14241" class="Symbol">((</a><a id="14243" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14246" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="14250" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14252" class="Symbol">)</a> <a id="14254" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="14257" class="Symbol">(</a><a id="14258" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14261" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="14265" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14267" class="Symbol">)))</a>
                                                                                      <a id="14357" class="Symbol">(</a><a id="14358" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14361" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="14364" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14366" class="Symbol">)</a> <a id="14368" class="Symbol">(</a><a id="14369" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14371" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14373" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="14374" class="Symbol">)</a> <a id="14376" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="14382" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="14384" class="Symbol">(</a><a id="14385" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14388" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="14391" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14393" class="Symbol">)</a> <a id="14395" href="Algebra.Solver.Ring.html#7523" class="Function Operator">*x+H</a>
      <a id="14406" class="Symbol">((</a><a id="14408" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14411" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="14415" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14417" class="Symbol">)</a> <a id="14419" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="14422" class="Symbol">(</a><a id="14423" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14426" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="14430" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14432" class="Symbol">))</a> <a id="14435" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="14438" class="Symbol">(</a><a id="14439" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14441" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14443" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="14444" class="Symbol">)</a> <a id="14446" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="14448" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14450" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
    <a id="14456" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="14458" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14461" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="14464" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="14467" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="14470" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a>                                                      <a id="14525" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14528" class="Symbol">(</a><a id="14529" href="Algebra.Solver.Ring.html#11630" class="Function">*x+H-homo</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14543" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="14546" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14548" class="Symbol">)</a> <a id="14550" class="Symbol">((</a><a id="14552" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14555" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="14559" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14561" class="Symbol">)</a> <a id="14563" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="14566" class="Symbol">(</a><a id="14567" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14570" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="14574" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="14576" class="Symbol">))</a> <a id="14579" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14581" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a>
                                                                               <a id="14662" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="14664" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="14671" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                             <a id="14750" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="14754" class="Symbol">)</a>
                                                                              <a id="14834" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="14836" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="14843" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                            <a id="14921" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="14929" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14932" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="14935" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="14937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="14943" class="Symbol">(</a><a id="14944" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="14946" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14949" href="Algebra.Solver.Ring.html#8067" class="Function Operator">*H</a> <a id="14952" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="14955" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14961" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14963" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="14964" class="Symbol">)</a> <a id="14966" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="14968" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="14970" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
     <a id="14977" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="14979" class="Symbol">(</a><a id="14980" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="14983" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="14987" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="14989" class="Symbol">)</a> <a id="14991" href="Algebra.Solver.Ring.html#7195" class="Function Operator">+H</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="14998" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="15002" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="15004" class="Symbol">)</a> <a id="15006" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="15009" class="Symbol">(</a><a id="15010" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15012" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15014" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15015" class="Symbol">))</a> <a id="15018" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15020" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15022" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
    <a id="15028" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="15030" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="15033" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="15036" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="15038" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15040" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="15042" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="15045" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="15048" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a>                                                <a id="15097" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15100" class="Symbol">(((</a><a id="15103" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="15111" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="15114" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="15117" class="Symbol">(</a><a id="15118" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15120" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15122" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15123" class="Symbol">)</a> <a id="15125" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15127" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="15134" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15136" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="15140" class="Symbol">)</a>
                                                                                <a id="15222" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15224" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="15231" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                              <a id="15311" class="Symbol">(</a><a id="15312" href="Algebra.Solver.Ring.html#10692" class="Function">+H-homo</a> <a id="15320" class="Symbol">(</a><a id="15321" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="15324" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="15328" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a><a id="15330" class="Symbol">)</a> <a id="15332" class="Symbol">(</a><a id="15333" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="15336" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="15340" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a><a id="15342" class="Symbol">)</a> <a id="15344" class="Symbol">(</a><a id="15345" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15347" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15349" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15350" class="Symbol">)))</a>
                                                                               <a id="15433" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15435" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="15442" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                             <a id="15521" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="15525" class="Symbol">)</a>
                                                                              <a id="15605" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15607" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="15614" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                            <a id="15692" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="15697" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="15703" class="Symbol">(</a><a id="15704" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="15706" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="15709" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="15712" class="Symbol">(</a><a id="15713" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15715" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15717" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15718" class="Symbol">)</a> <a id="15720" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15722" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="15724" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="15727" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15733" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15735" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15736" class="Symbol">)</a> <a id="15738" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15740" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15742" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
     <a id="15749" class="Symbol">(</a><a id="15750" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="15752" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="15755" href="Algebra.Solver.Ring.html#7892" class="Function Operator">*HN</a> <a id="15759" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="15762" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="15765" class="Symbol">(</a><a id="15766" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15768" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15770" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15771" class="Symbol">)</a> <a id="15773" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="15775" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="15777" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="15780" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="15784" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="15787" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="15790" class="Symbol">(</a><a id="15791" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15793" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15795" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15796" class="Symbol">)))</a> <a id="15800" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15802" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15804" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
    <a id="15810" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="15812" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="15815" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="15818" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="15820" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="15822" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="15824" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="15827" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="15830" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a>                                                <a id="15879" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15882" class="Symbol">((</a><a id="15884" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="15889" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15891" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="15898" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15900" class="Symbol">(</a><a id="15901" href="Algebra.Solver.Ring.html#13082" class="Function">*HN-homo</a> <a id="15910" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="15913" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="15916" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15918" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="15920" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="15922" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="15929" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="15931" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="15940" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="15943" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="15946" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="15948" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="15949" class="Symbol">))</a>
                                                                               <a id="16031" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="16033" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="16040" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                             <a id="16119" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="16123" class="Symbol">)</a>
                                                                              <a id="16203" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="16205" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="16212" href="Function.Base.html#4322" class="Function Operator">⟩</a>
                                                                            <a id="16290" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="16295" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="16301" class="Symbol">(</a><a id="16302" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16304" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="16307" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16310" class="Symbol">(</a><a id="16311" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16313" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16315" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16316" class="Symbol">)</a> <a id="16318" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16320" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16322" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="16325" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16328" class="Symbol">(</a><a id="16329" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16331" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16333" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16334" class="Symbol">)</a> <a id="16336" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16338" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16340" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
     <a id="16347" class="Symbol">(</a><a id="16348" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16350" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="16353" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16356" class="Symbol">(</a><a id="16357" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16359" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16361" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16362" class="Symbol">)</a> <a id="16364" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16366" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16368" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="16371" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16374" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="16376" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="16378" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16380" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="16383" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16386" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="16388" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16390" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16392" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="16395" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16398" class="Symbol">(</a><a id="16399" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16401" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16403" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16404" class="Symbol">)))</a> <a id="16408" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16410" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16412" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a>
    <a id="16418" class="Symbol">(</a><a id="16419" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16421" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="16424" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16427" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a> <a id="16429" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16431" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16433" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="16436" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16439" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16440" class="Symbol">)</a>                                              <a id="16487" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16490" href="Algebra.Solver.Ring.Lemmas.html#2069" class="Function">lemma₄</a> <a id="16497" class="Symbol">_</a> <a id="16499" class="Symbol">_</a> <a id="16501" class="Symbol">_</a> <a id="16503" class="Symbol">_</a> <a id="16505" class="Symbol">_</a> <a id="16507" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>

    <a id="16514" class="Symbol">(</a><a id="16515" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16517" href="Algebra.Solver.Ring.html#14040" class="Bound">p₁</a> <a id="16520" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16523" class="Symbol">(</a><a id="16524" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16526" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16528" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16529" class="Symbol">)</a> <a id="16531" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16533" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16535" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="16537" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16539" href="Algebra.Solver.Ring.html#14047" class="Bound">c₁</a> <a id="16542" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16545" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16546" class="Symbol">)</a> <a id="16548" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a>
    <a id="16554" class="Symbol">(</a><a id="16555" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="16557" href="Algebra.Solver.Ring.html#14052" class="Bound">p₂</a> <a id="16560" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="16563" class="Symbol">(</a><a id="16564" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16566" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="16568" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16569" class="Symbol">)</a> <a id="16571" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16573" href="Algebra.Solver.Ring.html#14064" class="Bound">x</a> <a id="16575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="16577" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16579" href="Algebra.Solver.Ring.html#14059" class="Bound">c₂</a> <a id="16582" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16585" href="Algebra.Solver.Ring.html#14068" class="Bound">ρ</a><a id="16586" class="Symbol">)</a>                                    <a id="16623" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="*N-homo"></a><a id="16628" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="16636" class="Symbol">:</a> <a id="16638" class="Symbol">∀</a> <a id="16640" class="Symbol">{</a><a id="16641" href="Algebra.Solver.Ring.html#16641" class="Bound">n</a><a id="16642" class="Symbol">}</a> <a id="16644" class="Symbol">(</a><a id="16645" href="Algebra.Solver.Ring.html#16645" class="Bound">p₁</a> <a id="16648" href="Algebra.Solver.Ring.html#16648" class="Bound">p₂</a> <a id="16651" class="Symbol">:</a> <a id="16653" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="16660" href="Algebra.Solver.Ring.html#16641" class="Bound">n</a><a id="16661" class="Symbol">)</a> <a id="16663" class="Symbol">→</a>
            <a id="16677" class="Symbol">∀</a> <a id="16679" href="Algebra.Solver.Ring.html#16679" class="Bound">ρ</a> <a id="16681" class="Symbol">→</a> <a id="16683" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16685" href="Algebra.Solver.Ring.html#16645" class="Bound">p₁</a> <a id="16688" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="16691" href="Algebra.Solver.Ring.html#16648" class="Bound">p₂</a> <a id="16694" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16697" href="Algebra.Solver.Ring.html#16679" class="Bound">ρ</a> <a id="16699" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="16701" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16703" href="Algebra.Solver.Ring.html#16645" class="Bound">p₁</a> <a id="16706" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16709" href="Algebra.Solver.Ring.html#16679" class="Bound">ρ</a> <a id="16711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="16713" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16715" href="Algebra.Solver.Ring.html#16648" class="Bound">p₂</a> <a id="16718" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16721" href="Algebra.Solver.Ring.html#16679" class="Bound">ρ</a>
  <a id="16725" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="16733" class="Symbol">(</a><a id="16734" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="16738" href="Algebra.Solver.Ring.html#16738" class="Bound">c₁</a><a id="16740" class="Symbol">)</a>  <a id="16743" class="Symbol">(</a><a id="16744" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="16748" href="Algebra.Solver.Ring.html#16748" class="Bound">c₂</a><a id="16750" class="Symbol">)</a>  <a id="16753" class="Symbol">_</a> <a id="16755" class="Symbol">=</a> <a id="16757" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2680" class="Function">*-homo</a> <a id="16764" class="Symbol">_</a> <a id="16766" class="Symbol">_</a>
  <a id="16770" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="16778" class="Symbol">(</a><a id="16779" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="16784" href="Algebra.Solver.Ring.html#16784" class="Bound">p₁</a><a id="16786" class="Symbol">)</a> <a id="16788" class="Symbol">(</a><a id="16789" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="16794" href="Algebra.Solver.Ring.html#16794" class="Bound">p₂</a><a id="16796" class="Symbol">)</a> <a id="16798" href="Algebra.Solver.Ring.html#16798" class="Bound">ρ</a> <a id="16800" class="Symbol">=</a> <a id="16802" href="Algebra.Solver.Ring.html#13811" class="Function">*H-homo</a> <a id="16810" href="Algebra.Solver.Ring.html#16784" class="Bound">p₁</a> <a id="16813" href="Algebra.Solver.Ring.html#16794" class="Bound">p₂</a> <a id="16816" href="Algebra.Solver.Ring.html#16798" class="Bound">ρ</a>

<a id="^N-homo"></a><a id="16819" href="Algebra.Solver.Ring.html#16819" class="Function">^N-homo</a> <a id="16827" class="Symbol">:</a> <a id="16829" class="Symbol">∀</a> <a id="16831" class="Symbol">{</a><a id="16832" href="Algebra.Solver.Ring.html#16832" class="Bound">n</a><a id="16833" class="Symbol">}</a> <a id="16835" class="Symbol">(</a><a id="16836" href="Algebra.Solver.Ring.html#16836" class="Bound">p</a> <a id="16838" class="Symbol">:</a> <a id="16840" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="16847" href="Algebra.Solver.Ring.html#16832" class="Bound">n</a><a id="16848" class="Symbol">)</a> <a id="16850" class="Symbol">(</a><a id="16851" href="Algebra.Solver.Ring.html#16851" class="Bound">k</a> <a id="16853" class="Symbol">:</a> <a id="16855" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16856" class="Symbol">)</a> <a id="16858" class="Symbol">→</a>
          <a id="16870" class="Symbol">∀</a> <a id="16872" href="Algebra.Solver.Ring.html#16872" class="Bound">ρ</a> <a id="16874" class="Symbol">→</a> <a id="16876" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16878" href="Algebra.Solver.Ring.html#16836" class="Bound">p</a> <a id="16880" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="16883" href="Algebra.Solver.Ring.html#16851" class="Bound">k</a> <a id="16885" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16888" href="Algebra.Solver.Ring.html#16872" class="Bound">ρ</a> <a id="16890" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="16892" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16894" href="Algebra.Solver.Ring.html#16836" class="Bound">p</a> <a id="16896" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16899" href="Algebra.Solver.Ring.html#16872" class="Bound">ρ</a> <a id="16901" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="16903" href="Algebra.Solver.Ring.html#16851" class="Bound">k</a>
<a id="16905" href="Algebra.Solver.Ring.html#16819" class="Function">^N-homo</a> <a id="16913" href="Algebra.Solver.Ring.html#16913" class="Bound">p</a> <a id="16915" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16923" href="Algebra.Solver.Ring.html#16923" class="Bound">ρ</a> <a id="16925" class="Symbol">=</a> <a id="16927" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="16935" href="Algebra.Solver.Ring.html#16923" class="Bound">ρ</a>
<a id="16937" href="Algebra.Solver.Ring.html#16819" class="Function">^N-homo</a> <a id="16945" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="16947" class="Symbol">(</a><a id="16948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16952" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a><a id="16953" class="Symbol">)</a> <a id="16955" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="16957" class="Symbol">=</a> <a id="16959" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="16967" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="16969" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="16971" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="16974" class="Symbol">(</a><a id="16975" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="16977" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="16980" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a><a id="16981" class="Symbol">)</a> <a id="16983" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="16986" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a>       <a id="16994" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16997" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="17005" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17007" class="Symbol">(</a><a id="17008" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17010" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="17013" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a><a id="17014" class="Symbol">)</a> <a id="17016" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="17018" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="17022" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17024" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17026" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17029" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="17031" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="17033" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17035" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17037" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="17040" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a> <a id="17042" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17045" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a>   <a id="17049" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17052" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="17057" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="17059" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="17066" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="17068" href="Algebra.Solver.Ring.html#16819" class="Function">^N-homo</a> <a id="17076" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17078" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a> <a id="17080" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="17082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="17086" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17088" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17090" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17093" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="17095" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="17097" class="Symbol">(</a><a id="17098" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17100" href="Algebra.Solver.Ring.html#16945" class="Bound">p</a> <a id="17102" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17105" href="Algebra.Solver.Ring.html#16955" class="Bound">ρ</a> <a id="17107" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="17109" href="Algebra.Solver.Ring.html#16952" class="Bound">k</a><a id="17110" class="Symbol">)</a>  <a id="17113" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="17116" class="Keyword">mutual</a>

  <a id="-H‿-homo"></a><a id="17126" href="Algebra.Solver.Ring.html#17126" class="Function">-H‿-homo</a> <a id="17135" class="Symbol">:</a> <a id="17137" class="Symbol">∀</a> <a id="17139" class="Symbol">{</a><a id="17140" href="Algebra.Solver.Ring.html#17140" class="Bound">n</a><a id="17141" class="Symbol">}</a> <a id="17143" class="Symbol">(</a><a id="17144" href="Algebra.Solver.Ring.html#17144" class="Bound">p</a> <a id="17146" class="Symbol">:</a> <a id="17148" href="Algebra.Solver.Ring.html#4186" class="Datatype">HNF</a> <a id="17152" class="Symbol">(</a><a id="17153" class="InductiveConstructor">suc</a> <a id="17157" href="Algebra.Solver.Ring.html#17140" class="Bound">n</a><a id="17158" class="Symbol">))</a> <a id="17161" class="Symbol">→</a>
             <a id="17176" class="Symbol">∀</a> <a id="17178" href="Algebra.Solver.Ring.html#17178" class="Bound">ρ</a> <a id="17180" class="Symbol">→</a> <a id="17182" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17184" href="Algebra.Solver.Ring.html#8540" class="Function Operator">-H</a> <a id="17187" href="Algebra.Solver.Ring.html#17144" class="Bound">p</a> <a id="17189" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17192" href="Algebra.Solver.Ring.html#17178" class="Bound">ρ</a> <a id="17194" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="17196" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="17198" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17200" href="Algebra.Solver.Ring.html#17144" class="Bound">p</a> <a id="17202" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17205" href="Algebra.Solver.Ring.html#17178" class="Bound">ρ</a>
  <a id="17209" href="Algebra.Solver.Ring.html#17126" class="Function">-H‿-homo</a> <a id="17218" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17220" class="Symbol">(</a><a id="17221" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17223" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17225" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17226" class="Symbol">)</a> <a id="17228" class="Symbol">=</a> <a id="17230" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="17240" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17242" class="Symbol">(</a><a id="17243" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="17246" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a><a id="17248" class="Symbol">)</a> <a id="17250" href="Algebra.Solver.Ring.html#7717" class="Function Operator">*NH</a> <a id="17254" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17256" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17259" class="Symbol">(</a><a id="17260" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17262" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17264" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17265" class="Symbol">)</a>     <a id="17271" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17274" href="Algebra.Solver.Ring.html#12350" class="Function">*NH-homo</a> <a id="17283" class="Symbol">(</a><a id="17284" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="17287" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a><a id="17289" class="Symbol">)</a> <a id="17291" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17293" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17295" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a> <a id="17297" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="17303" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17305" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="17308" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="17311" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17314" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a> <a id="17316" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="17318" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17320" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17322" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17325" class="Symbol">(</a><a id="17326" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17328" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17330" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17331" class="Symbol">)</a>  <a id="17334" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17337" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="17343" class="Symbol">(</a><a id="17344" href="Algebra.Solver.Ring.html#17487" class="Function">-N‿-homo</a> <a id="17353" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="17356" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17357" class="Symbol">)</a> <a id="17359" class="Symbol">(</a><a id="17360" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Function">-‿cong</a> <a id="17367" class="Symbol">(</a><a id="17368" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="17376" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17377" class="Symbol">))</a> <a id="17380" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="17382" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="17389" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="17391" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="17396" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="17402" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="17404" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a> <a id="17407" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="17409" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17411" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17413" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17416" class="Symbol">(</a><a id="17417" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17419" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17421" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17422" class="Symbol">)</a>          <a id="17433" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17436" href="Algebra.Solver.Ring.Lemmas.html#4165" class="Function">lemma₇</a> <a id="17443" class="Symbol">_</a> <a id="17445" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="17451" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="17453" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17455" href="Algebra.Solver.Ring.html#17218" class="Bound">p</a> <a id="17457" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17460" class="Symbol">(</a><a id="17461" href="Algebra.Solver.Ring.html#17221" class="Bound">x</a> <a id="17463" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17465" href="Algebra.Solver.Ring.html#17225" class="Bound">ρ</a><a id="17466" class="Symbol">)</a>               <a id="17482" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="-N‿-homo"></a><a id="17487" href="Algebra.Solver.Ring.html#17487" class="Function">-N‿-homo</a> <a id="17496" class="Symbol">:</a> <a id="17498" class="Symbol">∀</a> <a id="17500" class="Symbol">{</a><a id="17501" href="Algebra.Solver.Ring.html#17501" class="Bound">n</a><a id="17502" class="Symbol">}</a> <a id="17504" class="Symbol">(</a><a id="17505" href="Algebra.Solver.Ring.html#17505" class="Bound">p</a> <a id="17507" class="Symbol">:</a> <a id="17509" href="Algebra.Solver.Ring.html#4306" class="Datatype">Normal</a> <a id="17516" href="Algebra.Solver.Ring.html#17501" class="Bound">n</a><a id="17517" class="Symbol">)</a> <a id="17519" class="Symbol">→</a>
             <a id="17534" class="Symbol">∀</a> <a id="17536" href="Algebra.Solver.Ring.html#17536" class="Bound">ρ</a> <a id="17538" class="Symbol">→</a> <a id="17540" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17542" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="17545" href="Algebra.Solver.Ring.html#17505" class="Bound">p</a> <a id="17547" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17550" href="Algebra.Solver.Ring.html#17536" class="Bound">ρ</a> <a id="17552" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="17554" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="17556" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17558" href="Algebra.Solver.Ring.html#17505" class="Bound">p</a> <a id="17560" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17563" href="Algebra.Solver.Ring.html#17536" class="Bound">ρ</a>
  <a id="17567" href="Algebra.Solver.Ring.html#17487" class="Function">-N‿-homo</a> <a id="17576" class="Symbol">(</a><a id="17577" href="Algebra.Solver.Ring.html#4336" class="InductiveConstructor">con</a> <a id="17581" href="Algebra.Solver.Ring.html#17581" class="Bound">c</a><a id="17582" class="Symbol">)</a>  <a id="17585" class="Symbol">_</a> <a id="17587" class="Symbol">=</a> <a id="17589" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2722" class="Function">-‿homo</a> <a id="17596" class="Symbol">_</a>
  <a id="17600" href="Algebra.Solver.Ring.html#17487" class="Function">-N‿-homo</a> <a id="17609" class="Symbol">(</a><a id="17610" href="Algebra.Solver.Ring.html#4371" class="InductiveConstructor">poly</a> <a id="17615" href="Algebra.Solver.Ring.html#17615" class="Bound">p</a><a id="17616" class="Symbol">)</a> <a id="17618" href="Algebra.Solver.Ring.html#17618" class="Bound">ρ</a> <a id="17620" class="Symbol">=</a> <a id="17622" href="Algebra.Solver.Ring.html#17126" class="Function">-H‿-homo</a> <a id="17631" href="Algebra.Solver.Ring.html#17615" class="Bound">p</a> <a id="17633" href="Algebra.Solver.Ring.html#17618" class="Bound">ρ</a>

<a id="17636" class="Comment">------------------------------------------------------------------------</a>
<a id="17709" class="Comment">-- Correctness</a>

<a id="correct-con"></a><a id="17725" href="Algebra.Solver.Ring.html#17725" class="Function">correct-con</a> <a id="17737" class="Symbol">:</a> <a id="17739" class="Symbol">∀</a> <a id="17741" class="Symbol">{</a><a id="17742" href="Algebra.Solver.Ring.html#17742" class="Bound">n</a><a id="17743" class="Symbol">}</a> <a id="17745" class="Symbol">(</a><a id="17746" href="Algebra.Solver.Ring.html#17746" class="Bound">c</a> <a id="17748" class="Symbol">:</a> <a id="17750" href="Algebra.Bundles.Raw.html#4704" class="Function">C.Carrier</a><a id="17759" class="Symbol">)</a> <a id="17761" class="Symbol">(</a><a id="17762" href="Algebra.Solver.Ring.html#17762" class="Bound">ρ</a> <a id="17764" class="Symbol">:</a> <a id="17766" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="17770" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1309" class="Function">Carrier</a> <a id="17778" href="Algebra.Solver.Ring.html#17742" class="Bound">n</a><a id="17779" class="Symbol">)</a> <a id="17781" class="Symbol">→</a>
              <a id="17797" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17799" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="17813" href="Algebra.Solver.Ring.html#17746" class="Bound">c</a> <a id="17815" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17818" href="Algebra.Solver.Ring.html#17762" class="Bound">ρ</a> <a id="17820" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="17822" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="17824" href="Algebra.Solver.Ring.html#17746" class="Bound">c</a> <a id="17826" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
<a id="17829" href="Algebra.Solver.Ring.html#17725" class="Function">correct-con</a> <a id="17841" href="Algebra.Solver.Ring.html#17841" class="Bound">c</a> <a id="17843" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>      <a id="17851" class="Symbol">=</a> <a id="17853" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
<a id="17858" href="Algebra.Solver.Ring.html#17725" class="Function">correct-con</a> <a id="17870" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a> <a id="17872" class="Symbol">(</a><a id="17873" href="Algebra.Solver.Ring.html#17873" class="Bound">x</a> <a id="17875" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17877" href="Algebra.Solver.Ring.html#17877" class="Bound">ρ</a><a id="17878" class="Symbol">)</a> <a id="17880" class="Symbol">=</a> <a id="17882" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="17890" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="17892" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="17894" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="17900" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="17914" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a> <a id="17916" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="17919" class="Symbol">(</a><a id="17920" href="Algebra.Solver.Ring.html#17873" class="Bound">x</a> <a id="17922" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="17924" href="Algebra.Solver.Ring.html#17877" class="Bound">ρ</a><a id="17925" class="Symbol">)</a>  <a id="17928" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17931" href="Algebra.Solver.Ring.html#10505" class="Function">∅*x+HN-homo</a> <a id="17943" class="Symbol">(</a><a id="17944" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="17958" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a><a id="17959" class="Symbol">)</a> <a id="17961" href="Algebra.Solver.Ring.html#17873" class="Bound">x</a> <a id="17963" href="Algebra.Solver.Ring.html#17877" class="Bound">ρ</a> <a id="17965" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="17969" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="17971" href="Algebra.Solver.Ring.html#8784" class="Function">normalise-con</a> <a id="17985" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a> <a id="17987" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="17990" href="Algebra.Solver.Ring.html#17877" class="Bound">ρ</a>            <a id="18003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18006" href="Algebra.Solver.Ring.html#17725" class="Function">correct-con</a> <a id="18018" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a> <a id="18020" href="Algebra.Solver.Ring.html#17877" class="Bound">ρ</a> <a id="18022" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18026" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="18028" href="Algebra.Solver.Ring.html#17870" class="Bound">c</a> <a id="18030" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>                                   <a id="18067" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="correct-var"></a><a id="18070" href="Algebra.Solver.Ring.html#18070" class="Function">correct-var</a> <a id="18082" class="Symbol">:</a> <a id="18084" class="Symbol">∀</a> <a id="18086" class="Symbol">{</a><a id="18087" href="Algebra.Solver.Ring.html#18087" class="Bound">n</a><a id="18088" class="Symbol">}</a> <a id="18090" class="Symbol">(</a><a id="18091" href="Algebra.Solver.Ring.html#18091" class="Bound">i</a> <a id="18093" class="Symbol">:</a> <a id="18095" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="18099" href="Algebra.Solver.Ring.html#18087" class="Bound">n</a><a id="18100" class="Symbol">)</a> <a id="18102" class="Symbol">→</a>
              <a id="18118" class="Symbol">∀</a> <a id="18120" href="Algebra.Solver.Ring.html#18120" class="Bound">ρ</a> <a id="18122" class="Symbol">→</a> <a id="18124" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18126" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="18140" href="Algebra.Solver.Ring.html#18091" class="Bound">i</a> <a id="18142" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18145" href="Algebra.Solver.Ring.html#18120" class="Bound">ρ</a> <a id="18147" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="18149" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="18156" href="Algebra.Solver.Ring.html#18120" class="Bound">ρ</a> <a id="18158" href="Algebra.Solver.Ring.html#18091" class="Bound">i</a>
<a id="18160" href="Algebra.Solver.Ring.html#18070" class="Function">correct-var</a> <a id="18172" class="Symbol">(</a><a id="18173" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18177" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a><a id="18178" class="Symbol">)</a> <a id="18180" class="Symbol">(</a><a id="18181" href="Algebra.Solver.Ring.html#18181" class="Bound">x</a> <a id="18183" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="18185" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a><a id="18186" class="Symbol">)</a> <a id="18188" class="Symbol">=</a> <a id="18190" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="18198" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟦</a> <a id="18200" href="Algebra.Solver.Ring.html#4213" class="InductiveConstructor">∅</a> <a id="18202" href="Algebra.Solver.Ring.html#6999" class="Function Operator">*x+HN</a> <a id="18208" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="18222" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a> <a id="18224" href="Algebra.Solver.Ring.html#4620" class="Function Operator">⟧H</a> <a id="18227" class="Symbol">(</a><a id="18228" href="Algebra.Solver.Ring.html#18181" class="Bound">x</a> <a id="18230" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="18232" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a><a id="18233" class="Symbol">)</a>  <a id="18236" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18239" href="Algebra.Solver.Ring.html#10505" class="Function">∅*x+HN-homo</a> <a id="18251" class="Symbol">(</a><a id="18252" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="18266" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a><a id="18267" class="Symbol">)</a> <a id="18269" href="Algebra.Solver.Ring.html#18181" class="Bound">x</a> <a id="18271" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a> <a id="18273" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18277" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18279" href="Algebra.Solver.Ring.html#8919" class="Function">normalise-var</a> <a id="18293" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a> <a id="18295" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18298" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a>                <a id="18315" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18318" href="Algebra.Solver.Ring.html#18070" class="Function">correct-var</a> <a id="18330" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a> <a id="18332" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a> <a id="18334" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18338" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="18345" href="Algebra.Solver.Ring.html#18185" class="Bound">ρ</a> <a id="18347" href="Algebra.Solver.Ring.html#18177" class="Bound">i</a>                            <a id="18376" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="18378" href="Algebra.Solver.Ring.html#18070" class="Function">correct-var</a> <a id="18390" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="18395" class="Symbol">(</a><a id="18396" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a> <a id="18398" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="18400" href="Algebra.Solver.Ring.html#18400" class="Bound">ρ</a><a id="18401" class="Symbol">)</a> <a id="18403" class="Symbol">=</a> <a id="18405" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="18413" class="Symbol">(</a><a id="18414" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="18417" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="18419" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a> <a id="18421" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18423" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18425" href="Algebra.Solver.Ring.html#6893" class="Function">1N</a> <a id="18428" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18431" href="Algebra.Solver.Ring.html#18400" class="Bound">ρ</a><a id="18432" class="Symbol">)</a> <a id="18434" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="18436" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a> <a id="18438" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18440" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18442" href="Algebra.Solver.Ring.html#6754" class="Function">0N</a> <a id="18445" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18448" href="Algebra.Solver.Ring.html#18400" class="Bound">ρ</a>  <a id="18451" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18454" class="Symbol">((</a><a id="18456" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="18461" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="18463" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="18470" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="18472" href="Algebra.Solver.Ring.html#9934" class="Function">1N-homo</a> <a id="18480" href="Algebra.Solver.Ring.html#18400" class="Bound">ρ</a><a id="18481" class="Symbol">)</a> <a id="18483" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="18485" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="18492" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="18494" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="18498" class="Symbol">)</a> <a id="18500" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="18502" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="18509" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="18511" href="Algebra.Solver.Ring.html#9612" class="Function">0N-homo</a> <a id="18519" href="Algebra.Solver.Ring.html#18400" class="Bound">ρ</a> <a id="18521" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18525" class="Symbol">(</a><a id="18526" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a> <a id="18529" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="18531" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a> <a id="18533" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18535" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1553" class="Function">1#</a><a id="18537" class="Symbol">)</a> <a id="18539" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="18541" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a> <a id="18543" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18545" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function">0#</a>                <a id="18563" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18566" href="Algebra.Solver.Ring.Lemmas.html#3662" class="Function">lemma₅</a> <a id="18573" class="Symbol">_</a> <a id="18575" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18579" href="Algebra.Solver.Ring.html#18396" class="Bound">x</a>                                     <a id="18617" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="correct"></a><a id="18620" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="18628" class="Symbol">:</a> <a id="18630" class="Symbol">∀</a> <a id="18632" class="Symbol">{</a><a id="18633" href="Algebra.Solver.Ring.html#18633" class="Bound">n</a><a id="18634" class="Symbol">}</a> <a id="18636" class="Symbol">(</a><a id="18637" href="Algebra.Solver.Ring.html#18637" class="Bound">p</a> <a id="18639" class="Symbol">:</a> <a id="18641" href="Algebra.Solver.Ring.html#2492" class="Datatype">Polynomial</a> <a id="18652" href="Algebra.Solver.Ring.html#18633" class="Bound">n</a><a id="18653" class="Symbol">)</a> <a id="18655" class="Symbol">→</a> <a id="18657" class="Symbol">∀</a> <a id="18659" href="Algebra.Solver.Ring.html#18659" class="Bound">ρ</a> <a id="18661" class="Symbol">→</a> <a id="18663" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="18665" href="Algebra.Solver.Ring.html#18637" class="Bound">p</a> <a id="18667" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="18670" href="Algebra.Solver.Ring.html#18659" class="Bound">ρ</a> <a id="18672" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1345" class="Function Operator">≈</a> <a id="18674" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="18676" href="Algebra.Solver.Ring.html#18637" class="Bound">p</a> <a id="18678" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="18680" href="Algebra.Solver.Ring.html#18659" class="Bound">ρ</a>
<a id="18682" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="18690" class="Symbol">(</a><a id="18691" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="18694" href="Algebra.Solver.Ring.html#2406" class="InductiveConstructor">[+]</a> <a id="18698" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a> <a id="18701" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a><a id="18703" class="Symbol">)</a> <a id="18705" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18707" class="Symbol">=</a> <a id="18709" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="18717" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18719" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18729" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a> <a id="18732" href="Algebra.Solver.Ring.html#7378" class="Function Operator">+N</a> <a id="18735" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18745" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a> <a id="18748" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18751" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a>  <a id="18754" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18757" href="Algebra.Solver.Ring.html#11439" class="Function">+N-homo</a> <a id="18765" class="Symbol">(</a><a id="18766" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18776" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a><a id="18778" class="Symbol">)</a> <a id="18780" class="Symbol">(</a><a id="18781" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18791" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a><a id="18793" class="Symbol">)</a> <a id="18795" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18797" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18801" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="18803" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a> <a id="18806" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="18809" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18811" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18813" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="18815" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a> <a id="18818" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="18821" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a>                <a id="18838" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18841" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="18849" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a> <a id="18852" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18854" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="18856" href="Algebra.Structures.html#11625" class="Function">+-cong</a> <a id="18863" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="18865" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="18873" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a> <a id="18876" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18878" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="18882" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="18884" href="Algebra.Solver.Ring.html#18698" class="Bound">p₁</a> <a id="18887" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="18889" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a> <a id="18891" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1389" class="Function Operator">+</a> <a id="18893" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="18895" href="Algebra.Solver.Ring.html#18701" class="Bound">p₂</a> <a id="18898" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="18900" href="Algebra.Solver.Ring.html#18705" class="Bound">ρ</a>                  <a id="18919" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="18921" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="18929" class="Symbol">(</a><a id="18930" href="Algebra.Solver.Ring.html#2528" class="InductiveConstructor">op</a> <a id="18933" href="Algebra.Solver.Ring.html#2417" class="InductiveConstructor">[*]</a> <a id="18937" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a> <a id="18940" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a><a id="18942" class="Symbol">)</a> <a id="18944" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="18946" class="Symbol">=</a> <a id="18948" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="18956" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="18958" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18968" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a> <a id="18971" href="Algebra.Solver.Ring.html#8286" class="Function Operator">*N</a> <a id="18974" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="18984" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a> <a id="18987" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="18990" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a>  <a id="18993" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18996" href="Algebra.Solver.Ring.html#16628" class="Function">*N-homo</a> <a id="19004" class="Symbol">(</a><a id="19005" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19015" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a><a id="19017" class="Symbol">)</a> <a id="19019" class="Symbol">(</a><a id="19020" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19030" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a><a id="19032" class="Symbol">)</a> <a id="19034" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="19036" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19040" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="19042" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a> <a id="19045" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="19048" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="19050" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="19052" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="19054" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a> <a id="19057" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="19060" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a>                <a id="19077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19080" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19088" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a> <a id="19091" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="19093" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="19095" href="Algebra.Structures.html#11190" class="Function">*-cong</a> <a id="19102" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="19104" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19112" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a> <a id="19115" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="19117" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19121" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="19123" href="Algebra.Solver.Ring.html#18937" class="Bound">p₁</a> <a id="19126" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="19128" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a> <a id="19130" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1431" class="Function Operator">*</a> <a id="19132" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="19134" href="Algebra.Solver.Ring.html#18940" class="Bound">p₂</a> <a id="19137" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="19139" href="Algebra.Solver.Ring.html#18944" class="Bound">ρ</a>                  <a id="19158" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="19160" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19168" class="Symbol">(</a><a id="19169" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a> <a id="19173" href="Algebra.Solver.Ring.html#19173" class="Bound">c</a><a id="19174" class="Symbol">)</a>  <a id="19177" href="Algebra.Solver.Ring.html#19177" class="Bound">ρ</a> <a id="19179" class="Symbol">=</a> <a id="19181" href="Algebra.Solver.Ring.html#17725" class="Function">correct-con</a> <a id="19193" href="Algebra.Solver.Ring.html#19173" class="Bound">c</a> <a id="19195" href="Algebra.Solver.Ring.html#19177" class="Bound">ρ</a>
<a id="19197" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19205" class="Symbol">(</a><a id="19206" href="Algebra.Solver.Ring.html#2641" class="InductiveConstructor">var</a> <a id="19210" href="Algebra.Solver.Ring.html#19210" class="Bound">i</a><a id="19211" class="Symbol">)</a>  <a id="19214" href="Algebra.Solver.Ring.html#19214" class="Bound">ρ</a> <a id="19216" class="Symbol">=</a> <a id="19218" href="Algebra.Solver.Ring.html#18070" class="Function">correct-var</a> <a id="19230" href="Algebra.Solver.Ring.html#19210" class="Bound">i</a> <a id="19232" href="Algebra.Solver.Ring.html#19214" class="Bound">ρ</a>
<a id="19234" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19242" class="Symbol">(</a><a id="19243" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a> <a id="19245" href="Algebra.Solver.Ring.html#2677" class="InductiveConstructor Operator">:^</a> <a id="19248" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a><a id="19249" class="Symbol">)</a> <a id="19251" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a> <a id="19253" class="Symbol">=</a> <a id="19255" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="19263" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="19265" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19275" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a> <a id="19277" href="Algebra.Solver.Ring.html#8431" class="Function Operator">^N</a> <a id="19280" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a> <a id="19282" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="19285" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a>  <a id="19288" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19291" href="Algebra.Solver.Ring.html#16819" class="Function">^N-homo</a> <a id="19299" class="Symbol">(</a><a id="19300" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19310" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a><a id="19311" class="Symbol">)</a> <a id="19313" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a> <a id="19315" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a> <a id="19317" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19321" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="19323" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a> <a id="19325" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="19328" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a> <a id="19330" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="19332" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a>             <a id="19346" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19349" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19357" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a> <a id="19359" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a> <a id="19361" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="19363" href="Algebra.Properties.Semiring.Exp.html#1062" class="Function">^-cong</a> <a id="19370" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="19372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">PropEq.refl</a> <a id="19384" class="Symbol">{</a><a id="19385" class="Argument">x</a> <a id="19387" class="Symbol">=</a> <a id="19389" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a><a id="19390" class="Symbol">}</a> <a id="19392" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19396" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="19398" href="Algebra.Solver.Ring.html#19243" class="Bound">p</a> <a id="19400" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="19402" href="Algebra.Solver.Ring.html#19251" class="Bound">ρ</a> <a id="19404" href="Algebra.Definitions.RawSemiring.html#1251" class="Function Operator">^</a> <a id="19406" href="Algebra.Solver.Ring.html#19248" class="Bound">k</a>              <a id="19421" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="19423" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19431" class="Symbol">(</a><a id="19432" href="Algebra.Solver.Ring.html#2728" class="InductiveConstructor Operator">:-</a> <a id="19435" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a><a id="19436" class="Symbol">)</a> <a id="19438" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a> <a id="19440" class="Symbol">=</a> <a id="19442" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="19450" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟦</a> <a id="19452" href="Algebra.Solver.Ring.html#8606" class="Function Operator">-N</a> <a id="19455" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19465" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a> <a id="19467" href="Algebra.Solver.Ring.html#4765" class="Function Operator">⟧N</a> <a id="19470" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a>  <a id="19473" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19476" href="Algebra.Solver.Ring.html#17487" class="Function">-N‿-homo</a> <a id="19485" class="Symbol">(</a><a id="19486" href="Algebra.Solver.Ring.html#9065" class="Function">normalise</a> <a id="19496" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a><a id="19497" class="Symbol">)</a> <a id="19499" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a> <a id="19501" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19505" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="19507" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦</a> <a id="19509" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a> <a id="19511" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟧↓</a> <a id="19514" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a>             <a id="19528" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19531" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#944" class="Function">-‿cong</a> <a id="19538" class="Symbol">(</a><a id="19539" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19547" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a> <a id="19549" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a><a id="19550" class="Symbol">)</a> <a id="19552" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="19556" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1473" class="Function Operator">-</a> <a id="19558" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦</a> <a id="19560" href="Algebra.Solver.Ring.html#19435" class="Bound">p</a> <a id="19562" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟧</a> <a id="19564" href="Algebra.Solver.Ring.html#19438" class="Bound">ρ</a>              <a id="19579" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="19582" class="Comment">------------------------------------------------------------------------</a>
<a id="19655" class="Comment">-- &quot;Tactic.</a>

<a id="19668" class="Keyword">open</a> <a id="19673" href="Relation.Binary.Reflection.html" class="Module">Reflection</a> <a id="19684" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="19691" href="Algebra.Solver.Ring.html#2641" class="InductiveConstructor">var</a> <a id="19695" href="Algebra.Solver.Ring.html#3180" class="Function Operator">⟦_⟧</a> <a id="19699" href="Algebra.Solver.Ring.html#9430" class="Function Operator">⟦_⟧↓</a> <a id="19704" href="Algebra.Solver.Ring.html#18620" class="Function">correct</a> <a id="19712" class="Keyword">public</a>
  <a id="19721" class="Keyword">using</a> <a id="19727" class="Symbol">(</a><a id="19728" href="Relation.Binary.Reflection.html#1856" class="Function">prove</a><a id="19733" class="Symbol">;</a> <a id="19735" href="Relation.Binary.Reflection.html#2542" class="Function">solve</a><a id="19740" class="Symbol">)</a> <a id="19742" class="Keyword">renaming</a> <a id="19751" class="Symbol">(</a><a id="19752" href="Relation.Binary.Reflection.html#3647" class="Function Operator">_⊜_</a> <a id="19756" class="Symbol">to</a> <a id="19759" class="Function Operator">_:=_</a><a id="19763" class="Symbol">)</a>

<a id="19766" class="Comment">-- For examples of how solve and _:=_ can be used to</a>
<a id="19819" class="Comment">-- semi-automatically prove ring equalities, see, for instance,</a>
<a id="19883" class="Comment">-- Data.Digit or Data.Nat.DivMod.</a>
</pre></body></html>

==> anc/Algebra.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others. Re-exported via `Algebra`.</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Level.html" class="Module">Level</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">module</a> <a id="670" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a>
  <a id="698" class="Symbol">{</a><a id="699" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="701" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="702" class="Symbol">}</a> <a id="704" class="Symbol">{</a><a id="705" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" href="Algebra.Structures.Biased.html#699" class="Bound">a</a><a id="714" class="Symbol">}</a>  <a id="717" class="Comment">-- The underlying set</a>
  <a id="741" class="Symbol">(</a><a id="742" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="752" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="754" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="755" class="Symbol">)</a>    <a id="760" class="Comment">-- The underlying equality relation</a>
  <a id="798" class="Keyword">where</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="837" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>
<a id="841" class="Keyword">open</a> <a id="846" class="Keyword">import</a> <a id="853" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>  <a id="873" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>

<a id="878" class="Comment">------------------------------------------------------------------------</a>
<a id="951" class="Comment">-- IsCommutativeMonoid</a>

<a id="975" class="Keyword">record</a> <a id="IsCommutativeMonoidˡ"></a><a id="982" href="Algebra.Structures.Biased.html#982" class="Record">IsCommutativeMonoidˡ</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" class="Keyword">field</a>
    <a id="IsCommutativeMonoidˡ.isSemigroup"></a><a id="1055" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="1081" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.identityˡ"></a><a id="1087" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>   <a id="1099" class="Symbol">:</a> <a id="1101" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1114" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1116" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.comm"></a><a id="1122" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>        <a id="1134" class="Symbol">:</a> <a id="1136" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1148" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>

  <a id="IsCommutativeMonoidˡ.isCommutativeMonoid"></a><a id="1153" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="1195" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1197" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a>
  <a id="1201" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Keyword">record</a>
    <a id="1234" class="Symbol">{</a> <a id="1236" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Keyword">record</a>
      <a id="1260" class="Symbol">{</a> <a id="1262" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>
      <a id="1294" class="Symbol">;</a> <a id="1296" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="1308" class="Symbol">=</a> <a id="1310" href="Algebra.Consequences.Setoid.html#4623" class="Function">comm∧idˡ⇒id</a> <a id="1322" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="1329" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a> <a id="1334" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>
      <a id="1350" class="Symbol">}</a>
    <a id="1356" class="Symbol">;</a> <a id="1358" href="Algebra.Structures.html#4484" class="Field">comm</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>
    <a id="1374" class="Symbol">}</a> <a id="1376" class="Keyword">where</a> <a id="1382" class="Keyword">open</a> <a id="1387" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="1399" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>

<a id="1412" class="Keyword">open</a> <a id="1417" href="Algebra.Structures.Biased.html#982" class="Module">IsCommutativeMonoidˡ</a> <a id="1438" class="Keyword">public</a>
  <a id="1447" class="Keyword">using</a> <a id="1453" class="Symbol">()</a> <a id="1456" class="Keyword">renaming</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1486" class="Symbol">to</a> <a id="1489" class="Function">isCommutativeMonoidˡ</a><a id="1509" class="Symbol">)</a>


<a id="1513" class="Keyword">record</a> <a id="IsCommutativeMonoidʳ"></a><a id="1520" href="Algebra.Structures.Biased.html#1520" class="Record">IsCommutativeMonoidʳ</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1550" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1570" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1572" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Keyword">where</a>
  <a id="1583" class="Keyword">field</a>
    <a id="IsCommutativeMonoidʳ.isSemigroup"></a><a id="1593" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="1619" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.identityʳ"></a><a id="1625" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>   <a id="1637" class="Symbol">:</a> <a id="1639" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1653" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1655" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.comm"></a><a id="1661" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>        <a id="1673" class="Symbol">:</a> <a id="1675" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1687" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>

  <a id="IsCommutativeMonoidʳ.isCommutativeMonoid"></a><a id="1692" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="1734" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1736" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a>
  <a id="1740" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
    <a id="1773" class="Symbol">{</a> <a id="1775" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="1784" class="Symbol">=</a> <a id="1786" class="Keyword">record</a>
      <a id="1799" class="Symbol">{</a> <a id="1801" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>
      <a id="1833" class="Symbol">;</a> <a id="1835" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="1847" class="Symbol">=</a> <a id="1849" href="Algebra.Consequences.Setoid.html#4719" class="Function">comm∧idʳ⇒id</a> <a id="1861" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="1868" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a> <a id="1873" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>
      <a id="1889" class="Symbol">}</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Structures.html#4484" class="Field">comm</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>
    <a id="1913" class="Symbol">}</a> <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="1938" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>

<a id="1951" class="Keyword">open</a> <a id="1956" href="Algebra.Structures.Biased.html#1520" class="Module">IsCommutativeMonoidʳ</a> <a id="1977" class="Keyword">public</a>
  <a id="1986" class="Keyword">using</a> <a id="1992" class="Symbol">()</a> <a id="1995" class="Keyword">renaming</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="2025" class="Symbol">to</a> <a id="2028" class="Function">isCommutativeMonoidʳ</a><a id="2048" class="Symbol">)</a>

<a id="2051" class="Comment">------------------------------------------------------------------------</a>
<a id="2124" class="Comment">-- IsSemiringWithoutOne</a>

<a id="2149" class="Keyword">record</a> <a id="IsSemiringWithoutOne*"></a><a id="2156" href="Algebra.Structures.Biased.html#2156" class="Record">IsSemiringWithoutOne*</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2181" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2189" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2212" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Keyword">where</a>
  <a id="2223" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne*.+-isCommutativeMonoid"></a><a id="2233" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="2277" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2279" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne*.*-isSemigroup"></a><a id="2286" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>         <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="2322" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>
    <a id="IsSemiringWithoutOne*.distrib"></a><a id="2328" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>               <a id="2350" class="Symbol">:</a> <a id="2352" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2354" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="2370" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a>
    <a id="IsSemiringWithoutOne*.zero"></a><a id="2376" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>                  <a id="2398" class="Symbol">:</a> <a id="2400" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2405" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2408" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>

  <a id="IsSemiringWithoutOne*.isSemiringWithoutOne"></a><a id="2413" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="2457" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2459" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2461" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
  <a id="2466" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2487" class="Symbol">=</a> <a id="2489" class="Keyword">record</a>
    <a id="2500" class="Symbol">{</a> <a id="2502" href="Algebra.Structures.html#8924" class="Field">+-isCommutativeMonoid</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a>
    <a id="2552" class="Symbol">;</a> <a id="2554" href="Algebra.Structures.html#8977" class="Field">*-cong</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>
    <a id="2574" class="Symbol">;</a> <a id="2576" href="Algebra.Structures.html#9018" class="Field">*-assoc</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Algebra.Structures.html#2977" class="Function">assoc</a>
    <a id="2596" class="Symbol">;</a> <a id="2598" href="Algebra.Structures.html#9060" class="Field">distrib</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>
    <a id="2620" class="Symbol">;</a> <a id="2622" href="Algebra.Structures.html#9108" class="Field">zero</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>
    <a id="2638" class="Symbol">}</a> <a id="2640" class="Keyword">where</a> <a id="2646" class="Keyword">open</a> <a id="2651" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="2663" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>

<a id="2678" class="Keyword">open</a> <a id="2683" href="Algebra.Structures.Biased.html#2156" class="Module">IsSemiringWithoutOne*</a> <a id="2705" class="Keyword">public</a>
  <a id="2714" class="Keyword">using</a> <a id="2720" class="Symbol">()</a> <a id="2723" class="Keyword">renaming</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2754" class="Symbol">to</a> <a id="2757" class="Function">isSemiringWithoutOne*</a><a id="2778" class="Symbol">)</a>

<a id="2781" class="Comment">------------------------------------------------------------------------</a>
<a id="2854" class="Comment">-- IsNearSemiring</a>

<a id="2873" class="Keyword">record</a> <a id="IsNearSemiring*"></a><a id="2880" href="Algebra.Structures.Biased.html#2880" class="Record">IsNearSemiring*</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2899" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2907" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2908" class="Symbol">)</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2928" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2930" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Keyword">where</a>
  <a id="2941" class="Keyword">field</a>
    <a id="IsNearSemiring*.+-isMonoid"></a><a id="2951" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>    <a id="2965" class="Symbol">:</a> <a id="2967" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="2976" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2978" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
    <a id="IsNearSemiring*.*-isSemigroup"></a><a id="2985" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="3013" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>
    <a id="IsNearSemiring*.distribʳ"></a><a id="3019" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>      <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3037" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="3054" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a>
    <a id="IsNearSemiring*.zeroˡ"></a><a id="3060" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>         <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="3085" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="3088" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>

  <a id="IsNearSemiring*.isNearSemiring"></a><a id="3093" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Algebra.Structures.html#7859" class="Record">IsNearSemiring</a> <a id="3125" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="3127" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3129" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
  <a id="3134" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Keyword">record</a>
    <a id="3162" class="Symbol">{</a> <a id="3164" href="Algebra.Structures.html#7929" class="Field">+-isMonoid</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>
    <a id="3192" class="Symbol">;</a> <a id="3194" href="Algebra.Structures.html#7963" class="Field">*-cong</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>
    <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#7996" class="Field">*-assoc</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Algebra.Structures.html#2977" class="Function">assoc</a>
    <a id="3236" class="Symbol">;</a> <a id="3238" href="Algebra.Structures.html#8030" class="Field">distribʳ</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>
    <a id="3262" class="Symbol">;</a> <a id="3264" href="Algebra.Structures.html#8071" class="Field">zeroˡ</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>
    <a id="3282" class="Symbol">}</a> <a id="3284" class="Keyword">where</a> <a id="3290" class="Keyword">open</a> <a id="3295" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="3307" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a>

<a id="3322" class="Keyword">open</a> <a id="3327" href="Algebra.Structures.Biased.html#2880" class="Module">IsNearSemiring*</a> <a id="3343" class="Keyword">public</a>
  <a id="3352" class="Keyword">using</a> <a id="3358" class="Symbol">()</a> <a id="3361" class="Keyword">renaming</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3386" class="Symbol">to</a> <a id="3389" class="Function">isNearSemiring*</a><a id="3404" class="Symbol">)</a>

<a id="3407" class="Comment">------------------------------------------------------------------------</a>
<a id="3480" class="Comment">-- IsSemiringWithoutAnnihilatingZero</a>

<a id="3518" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero*"></a><a id="3525" href="Algebra.Structures.Biased.html#3525" class="Record">IsSemiringWithoutAnnihilatingZero*</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3563" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3571" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3572" class="Symbol">)</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3578" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="3595" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3597" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Keyword">where</a>
  <a id="3608" class="Keyword">field</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.+-isCommutativeMonoid"></a><a id="3618" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="3662" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3664" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.*-isMonoid"></a><a id="3671" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>            <a id="3693" class="Symbol">:</a> <a id="3695" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="3704" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3706" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.distrib"></a><a id="3713" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>               <a id="3735" class="Symbol">:</a> <a id="3737" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3739" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="3755" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero*.isSemiringWithoutAnnihilatingZero"></a><a id="3760" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="3830" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3832" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3834" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3837" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
  <a id="3842" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3876" class="Symbol">=</a> <a id="3878" class="Keyword">record</a>
    <a id="3889" class="Symbol">{</a> <a id="3891" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a>
    <a id="3941" class="Symbol">;</a> <a id="3943" href="Algebra.Structures.html#11190" class="Field">*-cong</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>
    <a id="3963" class="Symbol">;</a> <a id="3965" href="Algebra.Structures.html#11231" class="Field">*-assoc</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Algebra.Structures.html#2977" class="Function">assoc</a>
    <a id="3985" class="Symbol">;</a> <a id="3987" href="Algebra.Structures.html#11273" class="Field">*-identity</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Algebra.Structures.html#4067" class="Function">identity</a>
    <a id="4013" class="Symbol">;</a> <a id="4015" href="Algebra.Structures.html#11315" class="Field">distrib</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>
    <a id="4037" class="Symbol">}</a> <a id="4039" class="Keyword">where</a> <a id="4045" class="Keyword">open</a> <a id="4050" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="4059" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>

<a id="4071" class="Keyword">open</a> <a id="4076" href="Algebra.Structures.Biased.html#3525" class="Module">IsSemiringWithoutAnnihilatingZero*</a> <a id="4111" class="Keyword">public</a>
  <a id="4120" class="Keyword">using</a> <a id="4126" class="Symbol">()</a> <a id="4129" class="Keyword">renaming</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="4173" class="Symbol">to</a> <a id="4176" class="Function">isSemiringWithoutAnnihilatingZero*</a><a id="4210" class="Symbol">)</a>

<a id="4213" class="Comment">------------------------------------------------------------------------</a>
<a id="4286" class="Comment">-- IsCommutativeSemiring</a>

<a id="4312" class="Keyword">record</a> <a id="IsCommutativeSemiringˡ"></a><a id="4319" href="Algebra.Structures.Biased.html#4319" class="Record">IsCommutativeSemiringˡ</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4345" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4353" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4360" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="4377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4379" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Keyword">where</a>
  <a id="4390" class="Keyword">field</a>
    <a id="IsCommutativeSemiringˡ.+-isCommutativeMonoid"></a><a id="4400" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="4444" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4446" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a>
    <a id="IsCommutativeSemiringˡ.*-isCommutativeMonoid"></a><a id="4453" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="4497" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4499" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
    <a id="IsCommutativeSemiringˡ.distribʳ"></a><a id="4506" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="4528" class="Symbol">:</a> <a id="4530" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4532" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="4549" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a>
    <a id="IsCommutativeSemiringˡ.zeroˡ"></a><a id="4555" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="4577" class="Symbol">:</a> <a id="4579" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="4588" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4591" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a>

  <a id="IsCommutativeSemiringˡ.isCommutativeSemiring"></a><a id="4596" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="4642" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4644" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4646" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4649" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
  <a id="4654" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4676" class="Symbol">=</a> <a id="4678" class="Keyword">record</a>
    <a id="4689" class="Symbol">{</a> <a id="4691" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
      <a id="4717" class="Symbol">{</a> <a id="4719" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Keyword">record</a>
        <a id="4770" class="Symbol">{</a> <a id="4772" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
        <a id="4826" class="Symbol">;</a> <a id="4828" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="4850" class="Symbol">=</a> <a id="4852" href="Algebra.Structures.html#1315" class="Function">*.∙-cong</a>
        <a id="4869" class="Symbol">;</a> <a id="4871" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="4893" class="Symbol">=</a> <a id="4895" href="Algebra.Structures.html#2977" class="Function">*.assoc</a>
        <a id="4911" class="Symbol">;</a> <a id="4913" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="4935" class="Symbol">=</a> <a id="4937" href="Algebra.Structures.html#4067" class="Function">*.identity</a>
        <a id="4956" class="Symbol">;</a> <a id="4958" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="4980" class="Symbol">=</a> <a id="4982" href="Algebra.Consequences.Setoid.html#8650" class="Function">comm∧distrʳ⇒distr</a> <a id="5000" href="Algebra.Structures.html#1390" class="Function">+.setoid</a> <a id="5009" href="Algebra.Structures.html#1315" class="Function">+.∙-cong</a> <a id="5018" href="Algebra.Structures.html#4484" class="Function">*.comm</a> <a id="5025" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>
        <a id="5042" class="Symbol">}</a>
      <a id="5050" class="Symbol">;</a> <a id="5052" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="5057" class="Symbol">=</a> <a id="5059" href="Algebra.Consequences.Setoid.html#5090" class="Function">comm∧zeˡ⇒ze</a> <a id="5071" href="Algebra.Structures.html#1390" class="Function">+.setoid</a> <a id="5080" href="Algebra.Structures.html#4484" class="Function">*.comm</a> <a id="5087" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>
      <a id="5099" class="Symbol">}</a>
    <a id="5105" class="Symbol">;</a> <a id="5107" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Algebra.Structures.html#4484" class="Function">*.comm</a>
    <a id="5127" class="Symbol">}</a>
    <a id="5133" class="Keyword">where</a>
    <a id="5143" class="Keyword">module</a> <a id="5150" href="Algebra.Structures.Biased.html#5150" class="Module">+</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="5174" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
    <a id="5200" class="Keyword">module</a> <a id="5207" href="Algebra.Structures.Biased.html#5207" class="Module">*</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="5231" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a>

<a id="5254" class="Keyword">open</a> <a id="5259" href="Algebra.Structures.Biased.html#4319" class="Module">IsCommutativeSemiringˡ</a> <a id="5282" class="Keyword">public</a>
  <a id="5291" class="Keyword">using</a> <a id="5297" class="Symbol">()</a> <a id="5300" class="Keyword">renaming</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="5332" class="Symbol">to</a> <a id="5335" class="Function">isCommutativeSemiringˡ</a><a id="5357" class="Symbol">)</a>


<a id="5361" class="Keyword">record</a> <a id="IsCommutativeSemiringʳ"></a><a id="5368" href="Algebra.Structures.Biased.html#5368" class="Record">IsCommutativeSemiringʳ</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5394" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5402" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5403" class="Symbol">)</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5409" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="5426" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5428" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Keyword">where</a>
  <a id="5439" class="Keyword">field</a>
    <a id="IsCommutativeSemiringʳ.+-isCommutativeMonoid"></a><a id="5449" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="5493" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5495" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a>
    <a id="IsCommutativeSemiringʳ.*-isCommutativeMonoid"></a><a id="5502" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="5546" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5548" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
    <a id="IsCommutativeSemiringʳ.distribˡ"></a><a id="5555" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>              <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5581" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="5598" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a>
    <a id="IsCommutativeSemiringʳ.zeroʳ"></a><a id="5604" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>                 <a id="5626" class="Symbol">:</a> <a id="5628" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="5638" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5641" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a>

  <a id="IsCommutativeSemiringʳ.isCommutativeSemiring"></a><a id="5646" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="5692" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5694" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5696" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5699" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
  <a id="5704" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5726" class="Symbol">=</a> <a id="5728" class="Keyword">record</a>
    <a id="5739" class="Symbol">{</a> <a id="5741" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="5752" class="Symbol">=</a> <a id="5754" class="Keyword">record</a>
      <a id="5767" class="Symbol">{</a> <a id="5769" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="5803" class="Symbol">=</a> <a id="5805" class="Keyword">record</a>
        <a id="5820" class="Symbol">{</a> <a id="5822" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
        <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="5900" class="Symbol">=</a> <a id="5902" href="Algebra.Structures.html#1315" class="Function">*.∙-cong</a>
        <a id="5919" class="Symbol">;</a> <a id="5921" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="5943" class="Symbol">=</a> <a id="5945" href="Algebra.Structures.html#2977" class="Function">*.assoc</a>
        <a id="5961" class="Symbol">;</a> <a id="5963" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="5985" class="Symbol">=</a> <a id="5987" href="Algebra.Structures.html#4067" class="Function">*.identity</a>
        <a id="6006" class="Symbol">;</a> <a id="6008" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="6030" class="Symbol">=</a> <a id="6032" href="Algebra.Consequences.Setoid.html#8511" class="Function">comm∧distrˡ⇒distr</a> <a id="6050" href="Algebra.Structures.html#1390" class="Function">+.setoid</a> <a id="6059" href="Algebra.Structures.html#1315" class="Function">+.∙-cong</a> <a id="6068" href="Algebra.Structures.html#4484" class="Function">*.comm</a> <a id="6075" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>
        <a id="6092" class="Symbol">}</a>
      <a id="6100" class="Symbol">;</a> <a id="6102" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Algebra.Consequences.Setoid.html#5178" class="Function">comm∧zeʳ⇒ze</a> <a id="6121" href="Algebra.Structures.html#1390" class="Function">+.setoid</a> <a id="6130" href="Algebra.Structures.html#4484" class="Function">*.comm</a> <a id="6137" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>
      <a id="6149" class="Symbol">}</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Algebra.Structures.html#4484" class="Function">*.comm</a>
    <a id="6177" class="Symbol">}</a>
    <a id="6183" class="Keyword">where</a>
    <a id="6193" class="Keyword">module</a> <a id="6200" href="Algebra.Structures.Biased.html#6200" class="Module">+</a> <a id="6202" class="Symbol">=</a> <a id="6204" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="6224" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
    <a id="6250" class="Keyword">module</a> <a id="6257" href="Algebra.Structures.Biased.html#6257" class="Module">*</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="6281" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a>

<a id="6304" class="Keyword">open</a> <a id="6309" href="Algebra.Structures.Biased.html#5368" class="Module">IsCommutativeSemiringʳ</a> <a id="6332" class="Keyword">public</a>
  <a id="6341" class="Keyword">using</a> <a id="6347" class="Symbol">()</a> <a id="6350" class="Keyword">renaming</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="6382" class="Symbol">to</a> <a id="6385" class="Function">isCommutativeSemiringʳ</a><a id="6407" class="Symbol">)</a>


<a id="6411" class="Comment">------------------------------------------------------------------------</a>
<a id="6484" class="Comment">-- IsRing</a>

<a id="6495" class="Keyword">record</a> <a id="IsRing*"></a><a id="6502" href="Algebra.Structures.Biased.html#6502" class="Record">IsRing*</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6513" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6521" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6522" class="Symbol">)</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6534" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6541" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a> <a id="6544" class="Symbol">:</a> <a id="6546" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">:</a> <a id="6551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="6558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6560" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Keyword">where</a>
  <a id="6571" class="Keyword">field</a>
    <a id="IsRing*.+-isAbelianGroup"></a><a id="6581" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a> <a id="6598" class="Symbol">:</a> <a id="6600" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="6615" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6617" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6620" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a>
    <a id="IsRing*.*-isMonoid"></a><a id="6627" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>       <a id="6644" class="Symbol">:</a> <a id="6646" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="6655" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6657" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
    <a id="IsRing*.distrib"></a><a id="6664" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>          <a id="6681" class="Symbol">:</a> <a id="6683" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6685" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="6701" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a>
    <a id="IsRing*.zero"></a><a id="6707" href="Algebra.Structures.Biased.html#6707" class="Field">zero</a>             <a id="6724" class="Symbol">:</a> <a id="6726" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="6731" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6734" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a>

  <a id="IsRing*.isRing"></a><a id="6739" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="6755" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6757" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6759" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6762" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6765" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
  <a id="6770" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6777" class="Symbol">=</a> <a id="6779" class="Keyword">record</a>
    <a id="6790" class="Symbol">{</a> <a id="6792" href="Algebra.Structures.html#21917" class="Field">+-isAbelianGroup</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a>
    <a id="6832" class="Symbol">;</a> <a id="6834" href="Algebra.Structures.html#21963" class="Field">*-cong</a> <a id="6841" class="Symbol">=</a> <a id="6843" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>
    <a id="6854" class="Symbol">;</a> <a id="6856" href="Algebra.Structures.html#21999" class="Field">*-assoc</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Algebra.Structures.html#2977" class="Function">assoc</a>
    <a id="6876" class="Symbol">;</a> <a id="6878" href="Algebra.Structures.html#22036" class="Field">*-identity</a> <a id="6889" class="Symbol">=</a> <a id="6891" href="Algebra.Structures.html#4067" class="Function">identity</a>
    <a id="6904" class="Symbol">;</a> <a id="6906" href="Algebra.Structures.html#22073" class="Field">distrib</a> <a id="6914" class="Symbol">=</a> <a id="6916" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>
    <a id="6928" class="Symbol">}</a> <a id="6930" class="Keyword">where</a> <a id="6936" class="Keyword">open</a> <a id="6941" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="6950" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>

<a id="6962" class="Keyword">open</a> <a id="6967" href="Algebra.Structures.Biased.html#6502" class="Module">IsRing*</a> <a id="6975" class="Keyword">public</a>
  <a id="6984" class="Keyword">using</a> <a id="6990" class="Symbol">()</a> <a id="6993" class="Keyword">renaming</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="7010" class="Symbol">to</a> <a id="7013" class="Function">isRing*</a><a id="7020" class="Symbol">)</a>



<a id="7025" class="Comment">------------------------------------------------------------------------</a>
<a id="7098" class="Comment">-- Deprecated</a>
<a id="7112" class="Comment">------------------------------------------------------------------------</a>

<a id="7186" class="Comment">-- Version 2.0</a>

<a id="7202" class="Comment">-- We can recover a ring without proving that 0# annihilates *.</a>
<a id="7266" class="Keyword">record</a> <a id="IsRingWithoutAnnihilatingZero"></a><a id="7273" href="Algebra.Structures.Biased.html#7273" class="Record">IsRingWithoutAnnihilatingZero</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7306" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7314" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7315" class="Symbol">)</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7327" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7328" class="Symbol">)</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7334" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7340" class="Symbol">)</a>
                                     <a id="7379" class="Symbol">:</a> <a id="7381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="7388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7390" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Keyword">where</a>
  <a id="7401" class="Keyword">field</a>
    <a id="IsRingWithoutAnnihilatingZero.+-isAbelianGroup"></a><a id="7411" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a> <a id="7428" class="Symbol">:</a> <a id="7430" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="7445" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7447" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7450" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a>
    <a id="IsRingWithoutAnnihilatingZero.*-isMonoid"></a><a id="7457" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>       <a id="7474" class="Symbol">:</a> <a id="7476" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="7485" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7487" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
    <a id="IsRingWithoutAnnihilatingZero.distrib"></a><a id="7494" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>          <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7515" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="7531" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a>

  <a id="7536" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.+"></a><a id="7543" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Algebra.Structures.html#7222" class="Module">IsAbelianGroup</a> <a id="7562" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
  <a id="7581" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.*"></a><a id="7588" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="7601" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>

  <a id="7615" class="Keyword">open</a> <a id="7620" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7622" class="Keyword">using</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Algebra.Structures.html#1390" class="Function">setoid</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Keyword">renaming</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="7654" class="Symbol">to</a> <a id="7657" class="Function">+-cong</a><a id="7663" class="Symbol">)</a>
  <a id="7667" class="Keyword">open</a> <a id="7672" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7674" class="Keyword">using</a> <a id="7680" class="Symbol">()</a>       <a id="7689" class="Keyword">renaming</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="7706" class="Symbol">to</a> <a id="7709" class="Function">*-cong</a><a id="7715" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroˡ"></a><a id="7720" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="7737" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7740" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7744" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Algebra.Consequences.Setoid.html#10215" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="7780" href="Algebra.Structures.html#1390" class="Function">setoid</a>
            <a id="7799" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7806" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7813" href="Algebra.Structures.html#2977" class="Function">+.assoc</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7828" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7835" class="Symbol">)</a> <a id="7837" href="Algebra.Structures.html#4197" class="Function">+.identityʳ</a> <a id="7849" href="Algebra.Structures.html#6506" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroʳ"></a><a id="7863" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="7881" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7884" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7888" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="Algebra.Consequences.Setoid.html#10957" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="7924" href="Algebra.Structures.html#1390" class="Function">setoid</a>
            <a id="7943" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7950" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7957" href="Algebra.Structures.html#2977" class="Function">+.assoc</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7972" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Algebra.Structures.html#4197" class="Function">+.identityʳ</a> <a id="7993" href="Algebra.Structures.html#6506" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zero"></a><a id="8007" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="8019" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8022" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="8026" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8031" class="Symbol">=</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="8040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8042" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a><a id="8047" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.isRing"></a><a id="8052" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="8068" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="8070" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="8072" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="8075" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8078" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
  <a id="8083" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8090" class="Symbol">=</a> <a id="8092" class="Keyword">record</a>
    <a id="8103" class="Symbol">{</a> <a id="8105" href="Algebra.Structures.html#21917" class="Field">+-isAbelianGroup</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
    <a id="8145" class="Symbol">;</a> <a id="8147" href="Algebra.Structures.html#21963" class="Field">*-cong</a>           <a id="8164" class="Symbol">=</a> <a id="8166" href="Algebra.Structures.html#1315" class="Function">*.∙-cong</a>
    <a id="8179" class="Symbol">;</a> <a id="8181" href="Algebra.Structures.html#21999" class="Field">*-assoc</a>          <a id="8198" class="Symbol">=</a> <a id="8200" href="Algebra.Structures.html#2977" class="Function">*.assoc</a>
    <a id="8212" class="Symbol">;</a> <a id="8214" href="Algebra.Structures.html#22036" class="Field">*-identity</a>       <a id="8231" class="Symbol">=</a> <a id="8233" href="Algebra.Structures.html#4067" class="Function">*.identity</a>
    <a id="8248" class="Symbol">;</a> <a id="8250" href="Algebra.Structures.html#22073" class="Field">distrib</a>          <a id="8267" class="Symbol">=</a> <a id="8269" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>
    <a id="8281" class="Symbol">}</a>

<a id="8284" class="Keyword">open</a> <a id="8289" href="Algebra.Structures.Biased.html#7273" class="Module">IsRingWithoutAnnihilatingZero</a> <a id="8319" class="Keyword">public</a>
  <a id="8328" class="Keyword">using</a> <a id="8334" class="Symbol">()</a> <a id="8337" class="Keyword">renaming</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8354" class="Symbol">to</a> <a id="8357" class="Function">isRingWithoutAnnihilatingZero</a><a id="8386" class="Symbol">)</a>

<a id="8389" class="Symbol">{-#</a> <a id="8393" class="Keyword">WARNING_ON_USAGE</a> <a id="8410" class="Pragma">IsRingWithoutAnnihilatingZero</a>
<a id="8440" class="String">&quot;Warning: IsRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8547" class="Symbol">#-}</a>
<a id="8551" class="Symbol">{-#</a> <a id="8555" class="Keyword">WARNING_ON_USAGE</a> <a id="8572" class="Pragma">isRingWithoutAnnihilatingZero</a>
<a id="8602" class="String">&quot;Warning: isRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8709" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Algebra.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some algebraic structures (not packed up with sets, operations, etc.)</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="325" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">OPTIONS</a> <a id="396" class="Pragma">--cubical-compatible</a> <a id="417" class="Pragma">--safe</a> <a id="424" class="Symbol">#-}</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="584" class="Symbol">)</a>

<a id="587" class="Keyword">module</a> <a id="594" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="615" class="Symbol">{</a><a id="616" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="618" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">{</a><a id="622" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Algebra.Structures.html#616" class="Bound">a</a><a id="631" class="Symbol">}</a>  <a id="634" class="Comment">-- The underlying set</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a> <a id="663" class="Symbol">:</a> <a id="665" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="669" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="671" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="672" class="Symbol">)</a>    <a id="677" class="Comment">-- The underlying equality relation</a>
  <a id="715" class="Keyword">where</a>

<a id="722" class="Comment">-- The file is divided into sections depending on the arities of the</a>
<a id="791" class="Comment">-- components of the algebraic structure.</a>

<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="891" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
<a id="895" class="Keyword">import</a> <a id="902" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="930" class="Symbol">as</a> <a id="933" class="Module">Consequences</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="976" class="Keyword">using</a> <a id="982" class="Symbol">(</a><a id="983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="986" class="Symbol">;</a> <a id="988" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="993" class="Symbol">;</a> <a id="995" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1000" class="Symbol">)</a>
<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Level.html" class="Module">Level</a> <a id="1020" class="Keyword">using</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1030" class="Symbol">)</a>

<a id="1033" class="Comment">------------------------------------------------------------------------</a>
<a id="1106" class="Comment">-- Structures with 1 binary operation</a>
<a id="1144" class="Comment">------------------------------------------------------------------------</a>

<a id="1218" class="Keyword">record</a> <a id="IsMagma"></a><a id="1225" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Algebra.Structures.html#1234" class="Bound">∙</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1242" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1254" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1256" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Keyword">where</a>
  <a id="1267" class="Keyword">field</a>
    <a id="IsMagma.isEquivalence"></a><a id="1277" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="1291" class="Symbol">:</a> <a id="1293" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1307" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsMagma.∙-cong"></a><a id="1315" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="1329" class="Symbol">:</a> <a id="1331" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="1342" href="Algebra.Structures.html#1234" class="Bound">∙</a>

  <a id="1347" class="Keyword">open</a> <a id="1352" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1366" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="1380" class="Keyword">public</a>

  <a id="IsMagma.setoid"></a><a id="1390" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1406" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1408" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1412" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="1419" class="Symbol">=</a> <a id="1421" class="Keyword">record</a> <a id="1428" class="Symbol">{</a> <a id="1430" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1444" class="Symbol">=</a> <a id="1446" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="1460" class="Symbol">}</a>

  <a id="IsMagma.∙-congˡ"></a><a id="1465" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1473" class="Symbol">:</a> <a id="1475" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="1489" href="Algebra.Structures.html#1234" class="Bound">∙</a>
  <a id="1493" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="1501" href="Algebra.Structures.html#1501" class="Bound">y≈z</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Algebra.Structures.html#1315" class="Field">∙-cong</a> <a id="1514" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1519" href="Algebra.Structures.html#1501" class="Bound">y≈z</a>

  <a id="IsMagma.∙-congʳ"></a><a id="1526" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="1551" href="Algebra.Structures.html#1234" class="Bound">∙</a>
  <a id="1555" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="1563" href="Algebra.Structures.html#1563" class="Bound">y≈z</a> <a id="1567" class="Symbol">=</a> <a id="1569" href="Algebra.Structures.html#1315" class="Field">∙-cong</a> <a id="1576" href="Algebra.Structures.html#1563" class="Bound">y≈z</a> <a id="1580" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>


<a id="1587" class="Keyword">record</a> <a id="IsCommutativeMagma"></a><a id="1594" href="Algebra.Structures.html#1594" class="Record">IsCommutativeMagma</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Algebra.Structures.html#1614" class="Bound">∙</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1622" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1634" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1636" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Keyword">where</a>
  <a id="1647" class="Keyword">field</a>
    <a id="IsCommutativeMagma.isMagma"></a><a id="1657" href="Algebra.Structures.html#1657" class="Field">isMagma</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1675" href="Algebra.Structures.html#1614" class="Bound">∙</a>
    <a id="IsCommutativeMagma.comm"></a><a id="1681" href="Algebra.Structures.html#1681" class="Field">comm</a>    <a id="1689" class="Symbol">:</a> <a id="1691" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1703" href="Algebra.Structures.html#1614" class="Bound">∙</a>

  <a id="1708" class="Keyword">open</a> <a id="1713" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="1721" href="Algebra.Structures.html#1657" class="Field">isMagma</a> <a id="1729" class="Keyword">public</a>

<a id="1737" class="Keyword">record</a> <a id="IsIdempotentMagma"></a><a id="1744" href="Algebra.Structures.html#1744" class="Record">IsIdempotentMagma</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Algebra.Structures.html#1763" class="Bound">∙</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1771" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1780" class="Symbol">(</a><a id="1781" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1783" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1785" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Keyword">where</a>
  <a id="1796" class="Keyword">field</a>
    <a id="IsIdempotentMagma.isMagma"></a><a id="1806" href="Algebra.Structures.html#1806" class="Field">isMagma</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1824" href="Algebra.Structures.html#1763" class="Bound">∙</a>
    <a id="IsIdempotentMagma.idem"></a><a id="1830" href="Algebra.Structures.html#1830" class="Field">idem</a>    <a id="1838" class="Symbol">:</a> <a id="1840" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="1851" href="Algebra.Structures.html#1763" class="Bound">∙</a>

  <a id="1856" class="Keyword">open</a> <a id="1861" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="1869" href="Algebra.Structures.html#1806" class="Field">isMagma</a> <a id="1877" class="Keyword">public</a>

<a id="1885" class="Keyword">record</a> <a id="IsAlternativeMagma"></a><a id="1892" href="Algebra.Structures.html#1892" class="Record">IsAlternativeMagma</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Algebra.Structures.html#1912" class="Bound">∙</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1920" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1932" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1934" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Keyword">where</a>
  <a id="1945" class="Keyword">field</a>
    <a id="IsAlternativeMagma.isMagma"></a><a id="1955" href="Algebra.Structures.html#1955" class="Field">isMagma</a>  <a id="1964" class="Symbol">:</a> <a id="1966" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1974" href="Algebra.Structures.html#1912" class="Bound">∙</a>
    <a id="IsAlternativeMagma.alter"></a><a id="1980" href="Algebra.Structures.html#1980" class="Field">alter</a>    <a id="1989" class="Symbol">:</a> <a id="1991" href="Algebra.Definitions.html#6547" class="Function">Alternative</a> <a id="2003" href="Algebra.Structures.html#1912" class="Bound">∙</a>

  <a id="2008" class="Keyword">open</a> <a id="2013" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2021" href="Algebra.Structures.html#1955" class="Field">isMagma</a> <a id="2029" class="Keyword">public</a>

  <a id="IsAlternativeMagma.alternativeˡ"></a><a id="2039" href="Algebra.Structures.html#2039" class="Function">alternativeˡ</a> <a id="2052" class="Symbol">:</a> <a id="2054" href="Algebra.Definitions.html#6357" class="Function">LeftAlternative</a> <a id="2070" href="Algebra.Structures.html#1912" class="Bound">∙</a>
  <a id="2074" href="Algebra.Structures.html#2039" class="Function">alternativeˡ</a> <a id="2087" class="Symbol">=</a> <a id="2089" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2095" href="Algebra.Structures.html#1980" class="Field">alter</a>

  <a id="IsAlternativeMagma.alternativeʳ"></a><a id="2104" href="Algebra.Structures.html#2104" class="Function">alternativeʳ</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Algebra.Definitions.html#6452" class="Function">RightAlternative</a> <a id="2136" href="Algebra.Structures.html#1912" class="Bound">∙</a>
  <a id="2140" href="Algebra.Structures.html#2104" class="Function">alternativeʳ</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2161" href="Algebra.Structures.html#1980" class="Field">alter</a>

<a id="2168" class="Keyword">record</a> <a id="IsFlexibleMagma"></a><a id="2175" href="Algebra.Structures.html#2175" class="Record">IsFlexibleMagma</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Algebra.Structures.html#2192" class="Bound">∙</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2200" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2212" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2214" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Keyword">where</a>
  <a id="2225" class="Keyword">field</a>
    <a id="IsFlexibleMagma.isMagma"></a><a id="2235" href="Algebra.Structures.html#2235" class="Field">isMagma</a>  <a id="2244" class="Symbol">:</a> <a id="2246" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2254" href="Algebra.Structures.html#2192" class="Bound">∙</a>
    <a id="IsFlexibleMagma.flex"></a><a id="2260" href="Algebra.Structures.html#2260" class="Field">flex</a>     <a id="2269" class="Symbol">:</a> <a id="2271" href="Algebra.Definitions.html#6642" class="Function">Flexible</a> <a id="2280" href="Algebra.Structures.html#2192" class="Bound">∙</a>

  <a id="2285" class="Keyword">open</a> <a id="2290" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2298" href="Algebra.Structures.html#2235" class="Field">isMagma</a> <a id="2306" class="Keyword">public</a>

<a id="2314" class="Keyword">record</a> <a id="IsMedialMagma"></a><a id="2321" href="Algebra.Structures.html#2321" class="Record">IsMedialMagma</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Algebra.Structures.html#2336" class="Bound">∙</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2344" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2356" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2358" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2359" class="Symbol">)</a> <a id="2361" class="Keyword">where</a>
  <a id="2369" class="Keyword">field</a>
    <a id="IsMedialMagma.isMagma"></a><a id="2379" href="Algebra.Structures.html#2379" class="Field">isMagma</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2397" href="Algebra.Structures.html#2336" class="Bound">∙</a>
    <a id="IsMedialMagma.medial"></a><a id="2403" href="Algebra.Structures.html#2403" class="Field">medial</a>  <a id="2411" class="Symbol">:</a> <a id="2413" href="Algebra.Definitions.html#6721" class="Function">Medial</a> <a id="2420" href="Algebra.Structures.html#2336" class="Bound">∙</a>

  <a id="2425" class="Keyword">open</a> <a id="2430" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2438" href="Algebra.Structures.html#2379" class="Field">isMagma</a> <a id="2446" class="Keyword">public</a>

<a id="2454" class="Keyword">record</a> <a id="IsSemimedialMagma"></a><a id="2461" href="Algebra.Structures.html#2461" class="Record">IsSemimedialMagma</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Algebra.Structures.html#2480" class="Bound">∙</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2488" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2502" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Keyword">where</a>
  <a id="2513" class="Keyword">field</a>
    <a id="IsSemimedialMagma.isMagma"></a><a id="2523" href="Algebra.Structures.html#2523" class="Field">isMagma</a>    <a id="2534" class="Symbol">:</a> <a id="2536" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2544" href="Algebra.Structures.html#2480" class="Bound">∙</a>
    <a id="IsSemimedialMagma.semiMedial"></a><a id="2550" href="Algebra.Structures.html#2550" class="Field">semiMedial</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Algebra.Definitions.html#7024" class="Function">Semimedial</a> <a id="2574" href="Algebra.Structures.html#2480" class="Bound">∙</a>

  <a id="2579" class="Keyword">open</a> <a id="2584" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2592" href="Algebra.Structures.html#2523" class="Field">isMagma</a> <a id="2600" class="Keyword">public</a>

  <a id="IsSemimedialMagma.semimedialˡ"></a><a id="2610" href="Algebra.Structures.html#2610" class="Function">semimedialˡ</a> <a id="2622" class="Symbol">:</a> <a id="2624" href="Algebra.Definitions.html#6812" class="Function">LeftSemimedial</a> <a id="2639" href="Algebra.Structures.html#2480" class="Bound">∙</a>
  <a id="2643" href="Algebra.Structures.html#2610" class="Function">semimedialˡ</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2663" href="Algebra.Structures.html#2550" class="Field">semiMedial</a>

  <a id="IsSemimedialMagma.semimedialʳ"></a><a id="2677" href="Algebra.Structures.html#2677" class="Function">semimedialʳ</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Algebra.Definitions.html#6917" class="Function">RightSemimedial</a> <a id="2707" href="Algebra.Structures.html#2480" class="Bound">∙</a>
  <a id="2711" href="Algebra.Structures.html#2677" class="Function">semimedialʳ</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2731" href="Algebra.Structures.html#2550" class="Field">semiMedial</a>

<a id="2743" class="Keyword">record</a> <a id="IsSelectiveMagma"></a><a id="2750" href="Algebra.Structures.html#2750" class="Record">IsSelectiveMagma</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Algebra.Structures.html#2768" class="Bound">∙</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2776" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2777" class="Symbol">)</a> <a id="2779" class="Symbol">:</a> <a id="2781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2788" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2790" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Keyword">where</a>
  <a id="2801" class="Keyword">field</a>
    <a id="IsSelectiveMagma.isMagma"></a><a id="2811" href="Algebra.Structures.html#2811" class="Field">isMagma</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2829" href="Algebra.Structures.html#2768" class="Bound">∙</a>
    <a id="IsSelectiveMagma.sel"></a><a id="2835" href="Algebra.Structures.html#2835" class="Field">sel</a>     <a id="2843" class="Symbol">:</a> <a id="2845" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="2855" href="Algebra.Structures.html#2768" class="Bound">∙</a>

  <a id="2860" class="Keyword">open</a> <a id="2865" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2873" href="Algebra.Structures.html#2811" class="Field">isMagma</a> <a id="2881" class="Keyword">public</a>


<a id="2890" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="2897" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Algebra.Structures.html#2910" class="Bound">∙</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2918" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">:</a> <a id="2923" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2930" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2932" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Keyword">where</a>
  <a id="2943" class="Keyword">field</a>
    <a id="IsSemigroup.isMagma"></a><a id="2953" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2971" href="Algebra.Structures.html#2910" class="Bound">∙</a>
    <a id="IsSemigroup.assoc"></a><a id="2977" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="2985" class="Symbol">:</a> <a id="2987" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2999" href="Algebra.Structures.html#2910" class="Bound">∙</a>

  <a id="3004" class="Keyword">open</a> <a id="3009" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="3017" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="3025" class="Keyword">public</a>


<a id="3034" class="Keyword">record</a> <a id="IsBand"></a><a id="3041" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Algebra.Structures.html#3049" class="Bound">∙</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3057" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">:</a> <a id="3062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3071" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Keyword">where</a>
  <a id="3082" class="Keyword">field</a>
    <a id="IsBand.isSemigroup"></a><a id="3092" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="3118" href="Algebra.Structures.html#3049" class="Bound">∙</a>
    <a id="IsBand.idem"></a><a id="3124" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="3136" class="Symbol">:</a> <a id="3138" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="3149" href="Algebra.Structures.html#3049" class="Bound">∙</a>

  <a id="3154" class="Keyword">open</a> <a id="3159" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="3171" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="3183" class="Keyword">public</a>


<a id="3192" class="Keyword">record</a> <a id="IsCommutativeSemigroup"></a><a id="3199" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Algebra.Structures.html#3223" class="Bound">∙</a> <a id="3225" class="Symbol">:</a> <a id="3227" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3231" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3232" class="Symbol">)</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3243" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3245" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Keyword">where</a>
  <a id="3256" class="Keyword">field</a>
    <a id="IsCommutativeSemigroup.isSemigroup"></a><a id="3266" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="3292" href="Algebra.Structures.html#3223" class="Bound">∙</a>
    <a id="IsCommutativeSemigroup.comm"></a><a id="3298" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="3310" class="Symbol">:</a> <a id="3312" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="3324" href="Algebra.Structures.html#3223" class="Bound">∙</a>

  <a id="3329" class="Keyword">open</a> <a id="3334" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="3346" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="3358" class="Keyword">public</a>

  <a id="IsCommutativeSemigroup.isCommutativeMagma"></a><a id="3368" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Algebra.Structures.html#1594" class="Record">IsCommutativeMagma</a> <a id="3408" href="Algebra.Structures.html#3223" class="Bound">∙</a>
  <a id="3412" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a> <a id="3431" class="Symbol">=</a> <a id="3433" class="Keyword">record</a>
    <a id="3444" class="Symbol">{</a> <a id="3446" href="Algebra.Structures.html#1657" class="Field">isMagma</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Algebra.Structures.html#2953" class="Function">isMagma</a>
    <a id="3468" class="Symbol">;</a> <a id="3470" href="Algebra.Structures.html#1681" class="Field">comm</a>    <a id="3478" class="Symbol">=</a> <a id="3480" href="Algebra.Structures.html#3298" class="Field">comm</a>
    <a id="3489" class="Symbol">}</a>

<a id="3492" class="Comment">------------------------------------------------------------------------</a>
<a id="3565" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>
<a id="3615" class="Comment">------------------------------------------------------------------------</a>

<a id="3689" class="Keyword">record</a> <a id="IsUnitalMagma"></a><a id="3696" href="Algebra.Structures.html#3696" class="Record">IsUnitalMagma</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Algebra.Structures.html#3711" class="Bound">∙</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3719" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3720" class="Symbol">)</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Algebra.Structures.html#3723" class="Bound">ε</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3739" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3741" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Keyword">where</a>
  <a id="3752" class="Keyword">field</a>
    <a id="IsUnitalMagma.isMagma"></a><a id="3762" href="Algebra.Structures.html#3762" class="Field">isMagma</a>  <a id="3771" class="Symbol">:</a> <a id="3773" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="3781" href="Algebra.Structures.html#3711" class="Bound">∙</a>
    <a id="IsUnitalMagma.identity"></a><a id="3787" href="Algebra.Structures.html#3787" class="Field">identity</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="3807" href="Algebra.Structures.html#3723" class="Bound">ε</a> <a id="3809" href="Algebra.Structures.html#3711" class="Bound">∙</a>

  <a id="3814" class="Keyword">open</a> <a id="3819" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="3827" href="Algebra.Structures.html#3762" class="Field">isMagma</a> <a id="3835" class="Keyword">public</a>

  <a id="IsUnitalMagma.identityˡ"></a><a id="3845" href="Algebra.Structures.html#3845" class="Function">identityˡ</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="3870" href="Algebra.Structures.html#3723" class="Bound">ε</a> <a id="3872" href="Algebra.Structures.html#3711" class="Bound">∙</a>
  <a id="3876" href="Algebra.Structures.html#3845" class="Function">identityˡ</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3894" href="Algebra.Structures.html#3787" class="Field">identity</a>

  <a id="IsUnitalMagma.identityʳ"></a><a id="3906" href="Algebra.Structures.html#3906" class="Function">identityʳ</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="3932" href="Algebra.Structures.html#3723" class="Bound">ε</a> <a id="3934" href="Algebra.Structures.html#3711" class="Bound">∙</a>
  <a id="3938" href="Algebra.Structures.html#3906" class="Function">identityʳ</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3956" href="Algebra.Structures.html#3787" class="Field">identity</a>


<a id="3967" class="Keyword">record</a> <a id="IsMonoid"></a><a id="3974" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Algebra.Structures.html#3984" class="Bound">∙</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3992" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Algebra.Structures.html#3996" class="Bound">ε</a> <a id="3998" class="Symbol">:</a> <a id="4000" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">:</a> <a id="4005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4014" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4015" class="Symbol">)</a> <a id="4017" class="Keyword">where</a>
  <a id="4025" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="4035" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="4061" href="Algebra.Structures.html#3984" class="Bound">∙</a>
    <a id="IsMonoid.identity"></a><a id="4067" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="4079" class="Symbol">:</a> <a id="4081" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="4090" href="Algebra.Structures.html#3996" class="Bound">ε</a> <a id="4092" href="Algebra.Structures.html#3984" class="Bound">∙</a>

  <a id="4097" class="Keyword">open</a> <a id="4102" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="4114" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="4126" class="Keyword">public</a>

  <a id="IsMonoid.identityˡ"></a><a id="4136" href="Algebra.Structures.html#4136" class="Function">identityˡ</a> <a id="4146" class="Symbol">:</a> <a id="4148" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="4161" href="Algebra.Structures.html#3996" class="Bound">ε</a> <a id="4163" href="Algebra.Structures.html#3984" class="Bound">∙</a>
  <a id="4167" href="Algebra.Structures.html#4136" class="Function">identityˡ</a> <a id="4177" class="Symbol">=</a> <a id="4179" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4185" href="Algebra.Structures.html#4067" class="Field">identity</a>

  <a id="IsMonoid.identityʳ"></a><a id="4197" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="4223" href="Algebra.Structures.html#3996" class="Bound">ε</a> <a id="4225" href="Algebra.Structures.html#3984" class="Bound">∙</a>
  <a id="4229" href="Algebra.Structures.html#4197" class="Function">identityʳ</a> <a id="4239" class="Symbol">=</a> <a id="4241" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4247" href="Algebra.Structures.html#4067" class="Field">identity</a>

  <a id="IsMonoid.isUnitalMagma"></a><a id="4259" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="Algebra.Structures.html#3696" class="Record">IsUnitalMagma</a> <a id="4289" href="Algebra.Structures.html#3984" class="Bound">∙</a> <a id="4291" href="Algebra.Structures.html#3996" class="Bound">ε</a>
  <a id="4295" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a> <a id="4309" class="Symbol">=</a> <a id="4311" class="Keyword">record</a>
    <a id="4322" class="Symbol">{</a> <a id="4324" href="Algebra.Structures.html#3762" class="Field">isMagma</a>  <a id="4333" class="Symbol">=</a> <a id="4335" href="Algebra.Structures.html#2953" class="Function">isMagma</a>
    <a id="4347" class="Symbol">;</a> <a id="4349" href="Algebra.Structures.html#3787" class="Field">identity</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="Algebra.Structures.html#4067" class="Field">identity</a>
    <a id="4373" class="Symbol">}</a>


<a id="4377" class="Keyword">record</a> <a id="IsCommutativeMonoid"></a><a id="4384" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Algebra.Structures.html#4405" class="Bound">∙</a> <a id="4407" class="Symbol">:</a> <a id="4409" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4413" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4414" class="Symbol">)</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Algebra.Structures.html#4417" class="Bound">ε</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4422" class="Symbol">)</a> <a id="4424" class="Symbol">:</a> <a id="4426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4433" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4435" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4436" class="Symbol">)</a> <a id="4438" class="Keyword">where</a>
  <a id="4446" class="Keyword">field</a>
    <a id="IsCommutativeMonoid.isMonoid"></a><a id="4456" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="4476" href="Algebra.Structures.html#4405" class="Bound">∙</a> <a id="4478" href="Algebra.Structures.html#4417" class="Bound">ε</a>
    <a id="IsCommutativeMonoid.comm"></a><a id="4484" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="4493" class="Symbol">:</a> <a id="4495" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="4507" href="Algebra.Structures.html#4405" class="Bound">∙</a>

  <a id="4512" class="Keyword">open</a> <a id="4517" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="4526" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="4535" class="Keyword">public</a>

  <a id="IsCommutativeMonoid.isCommutativeSemigroup"></a><a id="4545" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="4568" class="Symbol">:</a> <a id="4570" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="4593" href="Algebra.Structures.html#4405" class="Bound">∙</a>
  <a id="4597" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="4620" class="Symbol">=</a> <a id="4622" class="Keyword">record</a>
    <a id="4633" class="Symbol">{</a> <a id="4635" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a>
    <a id="4665" class="Symbol">;</a> <a id="4667" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="4679" class="Symbol">=</a> <a id="4681" href="Algebra.Structures.html#4484" class="Field">comm</a>
    <a id="4690" class="Symbol">}</a>

  <a id="4695" class="Keyword">open</a> <a id="4700" href="Algebra.Structures.html#3199" class="Module">IsCommutativeSemigroup</a> <a id="4723" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="4746" class="Keyword">public</a>
    <a id="4757" class="Keyword">using</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a><a id="4782" class="Symbol">)</a>


<a id="4786" class="Keyword">record</a> <a id="IsIdempotentCommutativeMonoid"></a><a id="4793" href="Algebra.Structures.html#4793" class="Record">IsIdempotentCommutativeMonoid</a> <a id="4823" class="Symbol">(</a><a id="4824" href="Algebra.Structures.html#4824" class="Bound">∙</a> <a id="4826" class="Symbol">:</a> <a id="4828" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4832" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4833" class="Symbol">)</a>
                                     <a id="4872" class="Symbol">(</a><a id="4873" href="Algebra.Structures.html#4873" class="Bound">ε</a> <a id="4875" class="Symbol">:</a> <a id="4877" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4878" class="Symbol">)</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4886" class="Symbol">(</a><a id="4887" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4889" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4891" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4892" class="Symbol">)</a> <a id="4894" class="Keyword">where</a>
  <a id="4902" class="Keyword">field</a>
    <a id="IsIdempotentCommutativeMonoid.isCommutativeMonoid"></a><a id="4912" href="Algebra.Structures.html#4912" class="Field">isCommutativeMonoid</a> <a id="4932" class="Symbol">:</a> <a id="4934" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="4954" href="Algebra.Structures.html#4824" class="Bound">∙</a> <a id="4956" href="Algebra.Structures.html#4873" class="Bound">ε</a>
    <a id="IsIdempotentCommutativeMonoid.idem"></a><a id="4962" href="Algebra.Structures.html#4962" class="Field">idem</a>                <a id="4982" class="Symbol">:</a> <a id="4984" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="4995" href="Algebra.Structures.html#4824" class="Bound">∙</a>

  <a id="5000" class="Keyword">open</a> <a id="5005" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="5025" href="Algebra.Structures.html#4912" class="Field">isCommutativeMonoid</a> <a id="5045" class="Keyword">public</a>

  <a id="IsIdempotentCommutativeMonoid.isBand"></a><a id="5055" href="Algebra.Structures.html#5055" class="Function">isBand</a> <a id="5062" class="Symbol">:</a> <a id="5064" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="5071" href="Algebra.Structures.html#4824" class="Bound">∙</a>
  <a id="5075" href="Algebra.Structures.html#5055" class="Function">isBand</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Keyword">record</a> <a id="5091" class="Symbol">{</a> <a id="5093" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="5105" class="Symbol">=</a> <a id="5107" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a> <a id="5119" class="Symbol">;</a> <a id="5121" href="Algebra.Structures.html#3124" class="Field">idem</a> <a id="5126" class="Symbol">=</a> <a id="5128" href="Algebra.Structures.html#4962" class="Field">idem</a> <a id="5133" class="Symbol">}</a>


<a id="5137" class="Comment">------------------------------------------------------------------------</a>
<a id="5210" class="Comment">-- Structures with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="5279" class="Comment">------------------------------------------------------------------------</a>

<a id="5353" class="Keyword">record</a> <a id="IsInvertibleMagma"></a><a id="5360" href="Algebra.Structures.html#5360" class="Record">IsInvertibleMagma</a> <a id="5378" class="Symbol">(</a><a id="5379" href="Algebra.Structures.html#5379" class="Bound Operator">_∙_</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5389" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Algebra.Structures.html#5393" class="Bound">ε</a> <a id="5395" class="Symbol">:</a> <a id="5397" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5398" class="Symbol">)</a> <a id="5400" class="Symbol">(</a><a id="5401" href="Algebra.Structures.html#5401" class="Bound Operator">_⁻¹</a> <a id="5405" class="Symbol">:</a> <a id="5407" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5411" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5412" class="Symbol">)</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5423" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5425" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5426" class="Symbol">)</a> <a id="5428" class="Keyword">where</a>
  <a id="5436" class="Keyword">field</a>
    <a id="IsInvertibleMagma.isMagma"></a><a id="5446" href="Algebra.Structures.html#5446" class="Field">isMagma</a>  <a id="5455" class="Symbol">:</a> <a id="5457" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="5465" href="Algebra.Structures.html#5379" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.inverse"></a><a id="5473" href="Algebra.Structures.html#5473" class="Field">inverse</a>   <a id="5483" class="Symbol">:</a> <a id="5485" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="5493" href="Algebra.Structures.html#5393" class="Bound">ε</a> <a id="5495" href="Algebra.Structures.html#5401" class="Bound Operator">_⁻¹</a> <a id="5499" href="Algebra.Structures.html#5379" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.⁻¹-cong"></a><a id="5507" href="Algebra.Structures.html#5507" class="Field">⁻¹-cong</a>   <a id="5517" class="Symbol">:</a> <a id="5519" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="5530" href="Algebra.Structures.html#5401" class="Bound Operator">_⁻¹</a>

  <a id="5537" class="Keyword">open</a> <a id="5542" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="5550" href="Algebra.Structures.html#5446" class="Field">isMagma</a> <a id="5558" class="Keyword">public</a>

  <a id="IsInvertibleMagma.inverseˡ"></a><a id="5568" href="Algebra.Structures.html#5568" class="Function">inverseˡ</a> <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="5591" href="Algebra.Structures.html#5393" class="Bound">ε</a> <a id="5593" href="Algebra.Structures.html#5401" class="Bound Operator">_⁻¹</a> <a id="5597" href="Algebra.Structures.html#5379" class="Bound Operator">_∙_</a>
  <a id="5603" href="Algebra.Structures.html#5568" class="Function">inverseˡ</a> <a id="5612" class="Symbol">=</a> <a id="5614" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5620" href="Algebra.Structures.html#5473" class="Field">inverse</a>

  <a id="IsInvertibleMagma.inverseʳ"></a><a id="5631" href="Algebra.Structures.html#5631" class="Function">inverseʳ</a> <a id="5640" class="Symbol">:</a> <a id="5642" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="5655" href="Algebra.Structures.html#5393" class="Bound">ε</a> <a id="5657" href="Algebra.Structures.html#5401" class="Bound Operator">_⁻¹</a> <a id="5661" href="Algebra.Structures.html#5379" class="Bound Operator">_∙_</a>
  <a id="5667" href="Algebra.Structures.html#5631" class="Function">inverseʳ</a> <a id="5676" class="Symbol">=</a> <a id="5678" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5684" href="Algebra.Structures.html#5473" class="Field">inverse</a>


<a id="5694" class="Keyword">record</a> <a id="IsInvertibleUnitalMagma"></a><a id="5701" href="Algebra.Structures.html#5701" class="Record">IsInvertibleUnitalMagma</a> <a id="5725" class="Symbol">(</a><a id="5726" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a> <a id="5730" class="Symbol">:</a> <a id="5732" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5736" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Algebra.Structures.html#5740" class="Bound">ε</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5745" class="Symbol">)</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Algebra.Structures.html#5748" class="Bound">⁻¹</a> <a id="5751" class="Symbol">:</a> <a id="5753" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5757" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5758" class="Symbol">)</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5771" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5772" class="Symbol">)</a> <a id="5774" class="Keyword">where</a>
  <a id="5782" class="Keyword">field</a>
    <a id="IsInvertibleUnitalMagma.isInvertibleMagma"></a><a id="5792" href="Algebra.Structures.html#5792" class="Field">isInvertibleMagma</a> <a id="5810" class="Symbol">:</a> <a id="5812" href="Algebra.Structures.html#5360" class="Record">IsInvertibleMagma</a> <a id="5830" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a>  <a id="5835" href="Algebra.Structures.html#5740" class="Bound">ε</a> <a id="5837" href="Algebra.Structures.html#5748" class="Bound">⁻¹</a>
    <a id="IsInvertibleUnitalMagma.identity"></a><a id="5844" href="Algebra.Structures.html#5844" class="Field">identity</a>          <a id="5862" class="Symbol">:</a> <a id="5864" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="5873" href="Algebra.Structures.html#5740" class="Bound">ε</a> <a id="5875" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a>

  <a id="5882" class="Keyword">open</a> <a id="5887" href="Algebra.Structures.html#5360" class="Module">IsInvertibleMagma</a> <a id="5905" href="Algebra.Structures.html#5792" class="Field">isInvertibleMagma</a> <a id="5923" class="Keyword">public</a>

  <a id="IsInvertibleUnitalMagma.identityˡ"></a><a id="5933" href="Algebra.Structures.html#5933" class="Function">identityˡ</a> <a id="5943" class="Symbol">:</a> <a id="5945" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="5958" href="Algebra.Structures.html#5740" class="Bound">ε</a> <a id="5960" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a>
  <a id="5966" href="Algebra.Structures.html#5933" class="Function">identityˡ</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5984" href="Algebra.Structures.html#5844" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.identityʳ"></a><a id="5996" href="Algebra.Structures.html#5996" class="Function">identityʳ</a> <a id="6006" class="Symbol">:</a> <a id="6008" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="6022" href="Algebra.Structures.html#5740" class="Bound">ε</a> <a id="6024" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a>
  <a id="6030" href="Algebra.Structures.html#5996" class="Function">identityʳ</a> <a id="6040" class="Symbol">=</a> <a id="6042" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6048" href="Algebra.Structures.html#5844" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.isUnitalMagma"></a><a id="6060" href="Algebra.Structures.html#6060" class="Function">isUnitalMagma</a> <a id="6074" class="Symbol">:</a> <a id="6076" href="Algebra.Structures.html#3696" class="Record">IsUnitalMagma</a> <a id="6090" href="Algebra.Structures.html#5726" class="Bound Operator">_∙_</a>  <a id="6095" href="Algebra.Structures.html#5740" class="Bound">ε</a>
  <a id="6099" href="Algebra.Structures.html#6060" class="Function">isUnitalMagma</a> <a id="6113" class="Symbol">=</a> <a id="6115" class="Keyword">record</a>
    <a id="6126" class="Symbol">{</a> <a id="6128" href="Algebra.Structures.html#3762" class="Field">isMagma</a>  <a id="6137" class="Symbol">=</a> <a id="6139" href="Algebra.Structures.html#5446" class="Function">isMagma</a>
    <a id="6151" class="Symbol">;</a> <a id="6153" href="Algebra.Structures.html#3787" class="Field">identity</a> <a id="6162" class="Symbol">=</a> <a id="6164" href="Algebra.Structures.html#5844" class="Field">identity</a>
    <a id="6177" class="Symbol">}</a>


<a id="6181" class="Keyword">record</a> <a id="IsGroup"></a><a id="6188" href="Algebra.Structures.html#6188" class="Record">IsGroup</a> <a id="6196" class="Symbol">(</a><a id="6197" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a> <a id="6201" class="Symbol">:</a> <a id="6203" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6207" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6208" class="Symbol">)</a> <a id="6210" class="Symbol">(</a><a id="6211" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6213" class="Symbol">:</a> <a id="6215" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">(</a><a id="6219" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a> <a id="6223" class="Symbol">:</a> <a id="6225" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6229" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6230" class="Symbol">)</a> <a id="6232" class="Symbol">:</a> <a id="6234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6238" class="Symbol">(</a><a id="6239" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="6241" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6243" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="6244" class="Symbol">)</a> <a id="6246" class="Keyword">where</a>
  <a id="6254" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="6264" href="Algebra.Structures.html#6264" class="Field">isMonoid</a>  <a id="6274" class="Symbol">:</a> <a id="6276" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="6285" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a> <a id="6289" href="Algebra.Structures.html#6211" class="Bound">ε</a>
    <a id="IsGroup.inverse"></a><a id="6295" href="Algebra.Structures.html#6295" class="Field">inverse</a>   <a id="6305" class="Symbol">:</a> <a id="6307" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="6315" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6317" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a> <a id="6321" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a>
    <a id="IsGroup.⁻¹-cong"></a><a id="6329" href="Algebra.Structures.html#6329" class="Field">⁻¹-cong</a>   <a id="6339" class="Symbol">:</a> <a id="6341" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="6352" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a>

  <a id="6359" class="Keyword">open</a> <a id="6364" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="6373" href="Algebra.Structures.html#6264" class="Field">isMonoid</a> <a id="6382" class="Keyword">public</a>

  <a id="6392" class="Keyword">infixl</a> <a id="6399" class="Number">6</a> <a id="6401" href="Algebra.Structures.html#6407" class="Function Operator">_-_</a>
  <a id="IsGroup._-_"></a><a id="6407" href="Algebra.Structures.html#6407" class="Function Operator">_-_</a> <a id="6411" class="Symbol">:</a> <a id="6413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6417" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="6421" href="Algebra.Structures.html#6421" class="Bound">x</a> <a id="6423" href="Algebra.Structures.html#6407" class="Function Operator">-</a> <a id="6425" href="Algebra.Structures.html#6425" class="Bound">y</a> <a id="6427" class="Symbol">=</a> <a id="6429" href="Algebra.Structures.html#6421" class="Bound">x</a> <a id="6431" href="Algebra.Structures.html#6197" class="Bound Operator">∙</a> <a id="6433" class="Symbol">(</a><a id="6434" href="Algebra.Structures.html#6425" class="Bound">y</a> <a id="6436" href="Algebra.Structures.html#6219" class="Bound Operator">⁻¹</a><a id="6438" class="Symbol">)</a>

  <a id="IsGroup.inverseˡ"></a><a id="6443" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="6452" class="Symbol">:</a> <a id="6454" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="6466" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6468" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a> <a id="6472" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a>
  <a id="6478" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6495" href="Algebra.Structures.html#6295" class="Field">inverse</a>

  <a id="IsGroup.inverseʳ"></a><a id="6506" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6530" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6532" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a> <a id="6536" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a>
  <a id="6542" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a> <a id="6551" class="Symbol">=</a> <a id="6553" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6559" href="Algebra.Structures.html#6295" class="Field">inverse</a>

  <a id="IsGroup.uniqueˡ-⁻¹"></a><a id="6570" href="Algebra.Structures.html#6570" class="Function">uniqueˡ-⁻¹</a> <a id="6581" class="Symbol">:</a> <a id="6583" class="Symbol">∀</a> <a id="6585" href="Algebra.Structures.html#6585" class="Bound">x</a> <a id="6587" href="Algebra.Structures.html#6587" class="Bound">y</a> <a id="6589" class="Symbol">→</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Algebra.Structures.html#6585" class="Bound">x</a> <a id="6594" href="Algebra.Structures.html#6197" class="Bound Operator">∙</a> <a id="6596" href="Algebra.Structures.html#6587" class="Bound">y</a><a id="6597" class="Symbol">)</a> <a id="6599" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="6601" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Algebra.Structures.html#6585" class="Bound">x</a> <a id="6607" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Algebra.Structures.html#6587" class="Bound">y</a> <a id="6612" href="Algebra.Structures.html#6219" class="Bound Operator">⁻¹</a><a id="6614" class="Symbol">)</a>
  <a id="6618" href="Algebra.Structures.html#6570" class="Function">uniqueˡ-⁻¹</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="Algebra.Consequences.Setoid.html#6752" class="Function">Consequences.assoc∧id∧invʳ⇒invˡ-unique</a>
                <a id="6686" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="6693" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="6700" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="6706" href="Algebra.Structures.html#4067" class="Function">identity</a> <a id="6715" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a>

  <a id="IsGroup.uniqueʳ-⁻¹"></a><a id="6727" href="Algebra.Structures.html#6727" class="Function">uniqueʳ-⁻¹</a> <a id="6738" class="Symbol">:</a> <a id="6740" class="Symbol">∀</a> <a id="6742" href="Algebra.Structures.html#6742" class="Bound">x</a> <a id="6744" href="Algebra.Structures.html#6744" class="Bound">y</a> <a id="6746" class="Symbol">→</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Algebra.Structures.html#6742" class="Bound">x</a> <a id="6751" href="Algebra.Structures.html#6197" class="Bound Operator">∙</a> <a id="6753" href="Algebra.Structures.html#6744" class="Bound">y</a><a id="6754" class="Symbol">)</a> <a id="6756" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="6758" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6760" class="Symbol">→</a> <a id="6762" href="Algebra.Structures.html#6744" class="Bound">y</a> <a id="6764" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="6766" class="Symbol">(</a><a id="6767" href="Algebra.Structures.html#6742" class="Bound">x</a> <a id="6769" href="Algebra.Structures.html#6219" class="Bound Operator">⁻¹</a><a id="6771" class="Symbol">)</a>
  <a id="6775" href="Algebra.Structures.html#6727" class="Function">uniqueʳ-⁻¹</a> <a id="6786" class="Symbol">=</a> <a id="6788" href="Algebra.Consequences.Setoid.html#7239" class="Function">Consequences.assoc∧id∧invˡ⇒invʳ-unique</a>
                <a id="6843" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="6850" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="6857" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="6863" href="Algebra.Structures.html#4067" class="Function">identity</a> <a id="6872" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a>

  <a id="IsGroup.isInvertibleMagma"></a><a id="6884" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a> <a id="6902" class="Symbol">:</a> <a id="6904" href="Algebra.Structures.html#5360" class="Record">IsInvertibleMagma</a> <a id="6922" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a> <a id="6926" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="6928" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a>
  <a id="6934" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a> <a id="6952" class="Symbol">=</a> <a id="6954" class="Keyword">record</a>
    <a id="6965" class="Symbol">{</a> <a id="6967" href="Algebra.Structures.html#5446" class="Field">isMagma</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Algebra.Structures.html#2953" class="Function">isMagma</a>
    <a id="6989" class="Symbol">;</a> <a id="6991" href="Algebra.Structures.html#5473" class="Field">inverse</a> <a id="6999" class="Symbol">=</a> <a id="7001" href="Algebra.Structures.html#6295" class="Field">inverse</a>
    <a id="7013" class="Symbol">;</a> <a id="7015" href="Algebra.Structures.html#5507" class="Field">⁻¹-cong</a> <a id="7023" class="Symbol">=</a> <a id="7025" href="Algebra.Structures.html#6329" class="Field">⁻¹-cong</a>
    <a id="7037" class="Symbol">}</a>

  <a id="IsGroup.isInvertibleUnitalMagma"></a><a id="7042" href="Algebra.Structures.html#7042" class="Function">isInvertibleUnitalMagma</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="Algebra.Structures.html#5701" class="Record">IsInvertibleUnitalMagma</a> <a id="7092" href="Algebra.Structures.html#6197" class="Bound Operator">_∙_</a> <a id="7096" href="Algebra.Structures.html#6211" class="Bound">ε</a> <a id="7098" href="Algebra.Structures.html#6219" class="Bound Operator">_⁻¹</a>
  <a id="7104" href="Algebra.Structures.html#7042" class="Function">isInvertibleUnitalMagma</a> <a id="7128" class="Symbol">=</a> <a id="7130" class="Keyword">record</a>
    <a id="7141" class="Symbol">{</a> <a id="7143" href="Algebra.Structures.html#5792" class="Field">isInvertibleMagma</a> <a id="7161" class="Symbol">=</a> <a id="7163" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a>
    <a id="7185" class="Symbol">;</a> <a id="7187" href="Algebra.Structures.html#5844" class="Field">identity</a> <a id="7196" class="Symbol">=</a> <a id="7198" href="Algebra.Structures.html#4067" class="Function">identity</a>
    <a id="7211" class="Symbol">}</a>


<a id="7215" class="Keyword">record</a> <a id="IsAbelianGroup"></a><a id="7222" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="7237" class="Symbol">(</a><a id="7238" href="Algebra.Structures.html#7238" class="Bound">∙</a> <a id="7240" class="Symbol">:</a> <a id="7242" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7246" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7247" class="Symbol">)</a>
                      <a id="7271" class="Symbol">(</a><a id="7272" href="Algebra.Structures.html#7272" class="Bound">ε</a> <a id="7274" class="Symbol">:</a> <a id="7276" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7277" class="Symbol">)</a> <a id="7279" class="Symbol">(</a><a id="7280" href="Algebra.Structures.html#7280" class="Bound">⁻¹</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7289" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7290" class="Symbol">)</a> <a id="7292" class="Symbol">:</a> <a id="7294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7303" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7304" class="Symbol">)</a> <a id="7306" class="Keyword">where</a>
  <a id="7314" class="Keyword">field</a>
    <a id="IsAbelianGroup.isGroup"></a><a id="7324" href="Algebra.Structures.html#7324" class="Field">isGroup</a> <a id="7332" class="Symbol">:</a> <a id="7334" href="Algebra.Structures.html#6188" class="Record">IsGroup</a> <a id="7342" href="Algebra.Structures.html#7238" class="Bound">∙</a> <a id="7344" href="Algebra.Structures.html#7272" class="Bound">ε</a> <a id="7346" href="Algebra.Structures.html#7280" class="Bound">⁻¹</a>
    <a id="IsAbelianGroup.comm"></a><a id="7353" href="Algebra.Structures.html#7353" class="Field">comm</a>    <a id="7361" class="Symbol">:</a> <a id="7363" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="7375" href="Algebra.Structures.html#7238" class="Bound">∙</a>

  <a id="7380" class="Keyword">open</a> <a id="7385" href="Algebra.Structures.html#6188" class="Module">IsGroup</a> <a id="7393" href="Algebra.Structures.html#7324" class="Field">isGroup</a> <a id="7401" class="Keyword">public</a>

  <a id="IsAbelianGroup.isCommutativeMonoid"></a><a id="7411" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a> <a id="7431" class="Symbol">:</a> <a id="7433" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="7453" href="Algebra.Structures.html#7238" class="Bound">∙</a> <a id="7455" href="Algebra.Structures.html#7272" class="Bound">ε</a>
  <a id="7459" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a> <a id="7479" class="Symbol">=</a> <a id="7481" class="Keyword">record</a>
    <a id="7492" class="Symbol">{</a> <a id="7494" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="7503" class="Symbol">=</a> <a id="7505" href="Algebra.Structures.html#6264" class="Function">isMonoid</a>
    <a id="7518" class="Symbol">;</a> <a id="7520" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="7529" class="Symbol">=</a> <a id="7531" href="Algebra.Structures.html#7353" class="Field">comm</a>
    <a id="7540" class="Symbol">}</a>

  <a id="7545" class="Keyword">open</a> <a id="7550" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="7570" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a> <a id="7590" class="Keyword">public</a>
    <a id="7601" class="Keyword">using</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a><a id="7626" class="Symbol">;</a> <a id="7628" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a><a id="7650" class="Symbol">)</a>


<a id="7654" class="Comment">------------------------------------------------------------------------</a>
<a id="7727" class="Comment">-- Structures with 2 binary operations &amp; 1 element</a>
<a id="7778" class="Comment">------------------------------------------------------------------------</a>

<a id="7852" class="Keyword">record</a> <a id="IsNearSemiring"></a><a id="7859" href="Algebra.Structures.html#7859" class="Record">IsNearSemiring</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Algebra.Structures.html#7875" class="Bound">+</a> <a id="7877" href="Algebra.Structures.html#7877" class="Bound">*</a> <a id="7879" class="Symbol">:</a> <a id="7881" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7885" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7886" class="Symbol">)</a> <a id="7888" class="Symbol">(</a><a id="7889" href="Algebra.Structures.html#7889" class="Bound">0#</a> <a id="7892" class="Symbol">:</a> <a id="7894" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7895" class="Symbol">)</a> <a id="7897" class="Symbol">:</a> <a id="7899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7906" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7908" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7909" class="Symbol">)</a> <a id="7911" class="Keyword">where</a>
  <a id="7919" class="Keyword">field</a>
    <a id="IsNearSemiring.+-isMonoid"></a><a id="7929" href="Algebra.Structures.html#7929" class="Field">+-isMonoid</a>    <a id="7943" class="Symbol">:</a> <a id="7945" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="7954" href="Algebra.Structures.html#7875" class="Bound">+</a> <a id="7956" href="Algebra.Structures.html#7889" class="Bound">0#</a>
    <a id="IsNearSemiring.*-cong"></a><a id="7963" href="Algebra.Structures.html#7963" class="Field">*-cong</a>        <a id="7977" class="Symbol">:</a> <a id="7979" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="7990" href="Algebra.Structures.html#7877" class="Bound">*</a>
    <a id="IsNearSemiring.*-assoc"></a><a id="7996" href="Algebra.Structures.html#7996" class="Field">*-assoc</a>       <a id="8010" class="Symbol">:</a> <a id="8012" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="8024" href="Algebra.Structures.html#7877" class="Bound">*</a>
    <a id="IsNearSemiring.distribʳ"></a><a id="8030" href="Algebra.Structures.html#8030" class="Field">distribʳ</a>      <a id="8044" class="Symbol">:</a> <a id="8046" href="Algebra.Structures.html#7877" class="Bound">*</a> <a id="8048" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="8065" href="Algebra.Structures.html#7875" class="Bound">+</a>
    <a id="IsNearSemiring.zeroˡ"></a><a id="8071" href="Algebra.Structures.html#8071" class="Field">zeroˡ</a>         <a id="8085" class="Symbol">:</a> <a id="8087" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="8096" href="Algebra.Structures.html#7889" class="Bound">0#</a> <a id="8099" href="Algebra.Structures.html#7877" class="Bound">*</a>

  <a id="8104" class="Keyword">open</a> <a id="8109" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="8118" href="Algebra.Structures.html#7929" class="Field">+-isMonoid</a> <a id="8129" class="Keyword">public</a>
    <a id="8140" class="Keyword">renaming</a>
    <a id="8153" class="Symbol">(</a> <a id="8155" href="Algebra.Structures.html#2977" class="Function">assoc</a>         <a id="8169" class="Symbol">to</a> <a id="8172" class="Function">+-assoc</a>
    <a id="8184" class="Symbol">;</a> <a id="8186" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>        <a id="8200" class="Symbol">to</a> <a id="8203" class="Function">+-cong</a>
    <a id="8214" class="Symbol">;</a> <a id="8216" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>       <a id="8230" class="Symbol">to</a> <a id="8233" class="Function">+-congˡ</a>
    <a id="8245" class="Symbol">;</a> <a id="8247" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>       <a id="8261" class="Symbol">to</a> <a id="8264" class="Function">+-congʳ</a>
    <a id="8276" class="Symbol">;</a> <a id="8278" href="Algebra.Structures.html#4067" class="Field">identity</a>      <a id="8292" class="Symbol">to</a> <a id="8295" class="Field">+-identity</a>
    <a id="8310" class="Symbol">;</a> <a id="8312" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>     <a id="8326" class="Symbol">to</a> <a id="8329" class="Function">+-identityˡ</a>
    <a id="8345" class="Symbol">;</a> <a id="8347" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>     <a id="8361" class="Symbol">to</a> <a id="8364" class="Function">+-identityʳ</a>
    <a id="8380" class="Symbol">;</a> <a id="8382" href="Algebra.Structures.html#2953" class="Function">isMagma</a>       <a id="8396" class="Symbol">to</a> <a id="8399" class="Function">+-isMagma</a>
    <a id="8413" class="Symbol">;</a> <a id="8415" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a> <a id="8429" class="Symbol">to</a> <a id="8432" class="Function">+-isUnitalMagma</a>
    <a id="8452" class="Symbol">;</a> <a id="8454" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a>   <a id="8468" class="Symbol">to</a> <a id="8471" class="Field">+-isSemigroup</a>
    <a id="8489" class="Symbol">)</a>

  <a id="IsNearSemiring.*-isMagma"></a><a id="8494" href="Algebra.Structures.html#8494" class="Function">*-isMagma</a> <a id="8504" class="Symbol">:</a> <a id="8506" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="8514" href="Algebra.Structures.html#7877" class="Bound">*</a>
  <a id="8518" href="Algebra.Structures.html#8494" class="Function">*-isMagma</a> <a id="8528" class="Symbol">=</a> <a id="8530" class="Keyword">record</a>
    <a id="8541" class="Symbol">{</a> <a id="8543" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="8557" class="Symbol">=</a> <a id="8559" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
    <a id="8577" class="Symbol">;</a> <a id="8579" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="8593" class="Symbol">=</a> <a id="8595" href="Algebra.Structures.html#7963" class="Field">*-cong</a>
    <a id="8606" class="Symbol">}</a>

  <a id="IsNearSemiring.*-isSemigroup"></a><a id="8611" href="Algebra.Structures.html#8611" class="Function">*-isSemigroup</a> <a id="8625" class="Symbol">:</a> <a id="8627" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="8639" href="Algebra.Structures.html#7877" class="Bound">*</a>
  <a id="8643" href="Algebra.Structures.html#8611" class="Function">*-isSemigroup</a> <a id="8657" class="Symbol">=</a> <a id="8659" class="Keyword">record</a>
    <a id="8670" class="Symbol">{</a> <a id="8672" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="8680" class="Symbol">=</a> <a id="8682" href="Algebra.Structures.html#8494" class="Function">*-isMagma</a>
    <a id="8696" class="Symbol">;</a> <a id="8698" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="8706" class="Symbol">=</a> <a id="8708" href="Algebra.Structures.html#7996" class="Field">*-assoc</a>
    <a id="8720" class="Symbol">}</a>

  <a id="8725" class="Keyword">open</a> <a id="8730" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="8738" href="Algebra.Structures.html#8494" class="Function">*-isMagma</a> <a id="8748" class="Keyword">public</a>
    <a id="8759" class="Keyword">using</a> <a id="8765" class="Symbol">()</a>
    <a id="8772" class="Keyword">renaming</a>
    <a id="8785" class="Symbol">(</a> <a id="8787" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>  <a id="8796" class="Symbol">to</a> <a id="8799" class="Function">*-congˡ</a>
    <a id="8811" class="Symbol">;</a> <a id="8813" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>  <a id="8822" class="Symbol">to</a> <a id="8825" class="Function">*-congʳ</a>
    <a id="8837" class="Symbol">)</a>


<a id="8841" class="Keyword">record</a> <a id="IsSemiringWithoutOne"></a><a id="8848" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="8869" class="Symbol">(</a><a id="8870" href="Algebra.Structures.html#8870" class="Bound">+</a> <a id="8872" href="Algebra.Structures.html#8872" class="Bound">*</a> <a id="8874" class="Symbol">:</a> <a id="8876" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8880" href="Algebra.Structures.html#622" class="Bound">A</a><a id="8881" class="Symbol">)</a> <a id="8883" class="Symbol">(</a><a id="8884" href="Algebra.Structures.html#8884" class="Bound">0#</a> <a id="8887" class="Symbol">:</a> <a id="8889" href="Algebra.Structures.html#622" class="Bound">A</a><a id="8890" class="Symbol">)</a> <a id="8892" class="Symbol">:</a> <a id="8894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8898" class="Symbol">(</a><a id="8899" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="8901" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8903" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="8904" class="Symbol">)</a> <a id="8906" class="Keyword">where</a>
  <a id="8914" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne.+-isCommutativeMonoid"></a><a id="8924" href="Algebra.Structures.html#8924" class="Field">+-isCommutativeMonoid</a> <a id="8946" class="Symbol">:</a> <a id="8948" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="8968" href="Algebra.Structures.html#8870" class="Bound">+</a> <a id="8970" href="Algebra.Structures.html#8884" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne.*-cong"></a><a id="8977" href="Algebra.Structures.html#8977" class="Field">*-cong</a>                <a id="8999" class="Symbol">:</a> <a id="9001" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="9012" href="Algebra.Structures.html#8872" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.*-assoc"></a><a id="9018" href="Algebra.Structures.html#9018" class="Field">*-assoc</a>               <a id="9040" class="Symbol">:</a> <a id="9042" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="9054" href="Algebra.Structures.html#8872" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.distrib"></a><a id="9060" href="Algebra.Structures.html#9060" class="Field">distrib</a>               <a id="9082" class="Symbol">:</a> <a id="9084" href="Algebra.Structures.html#8872" class="Bound">*</a> <a id="9086" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="9102" href="Algebra.Structures.html#8870" class="Bound">+</a>
    <a id="IsSemiringWithoutOne.zero"></a><a id="9108" href="Algebra.Structures.html#9108" class="Field">zero</a>                  <a id="9130" class="Symbol">:</a> <a id="9132" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="9137" href="Algebra.Structures.html#8884" class="Bound">0#</a> <a id="9140" href="Algebra.Structures.html#8872" class="Bound">*</a>

  <a id="9145" class="Keyword">open</a> <a id="9150" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="9170" href="Algebra.Structures.html#8924" class="Field">+-isCommutativeMonoid</a> <a id="9192" class="Keyword">public</a>
    <a id="9203" class="Keyword">using</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Algebra.Structures.html#1390" class="Function">setoid</a><a id="9216" class="Symbol">)</a>
    <a id="9222" class="Keyword">renaming</a>
    <a id="9235" class="Symbol">(</a> <a id="9237" href="Algebra.Structures.html#4484" class="Field">comm</a>                   <a id="9260" class="Symbol">to</a> <a id="9263" class="Field">+-comm</a>
    <a id="9274" class="Symbol">;</a> <a id="9276" href="Algebra.Structures.html#4456" class="Field">isMonoid</a>               <a id="9299" class="Symbol">to</a> <a id="9302" class="Field">+-isMonoid</a>
    <a id="9317" class="Symbol">;</a> <a id="9319" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a>     <a id="9342" class="Symbol">to</a> <a id="9345" class="Function">+-isCommutativeMagma</a>
    <a id="9370" class="Symbol">;</a> <a id="9372" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="9395" class="Symbol">to</a> <a id="9398" class="Function">+-isCommutativeSemigroup</a>
    <a id="9427" class="Symbol">)</a>

  <a id="9432" class="Keyword">open</a> <a id="9437" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="9444" href="Algebra.Structures.html#1390" class="Function">setoid</a> <a id="9451" class="Keyword">public</a>

  <a id="IsSemiringWithoutOne.*-isMagma"></a><a id="9461" href="Algebra.Structures.html#9461" class="Function">*-isMagma</a> <a id="9471" class="Symbol">:</a> <a id="9473" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="9481" href="Algebra.Structures.html#8872" class="Bound">*</a>
  <a id="9485" href="Algebra.Structures.html#9461" class="Function">*-isMagma</a> <a id="9495" class="Symbol">=</a> <a id="9497" class="Keyword">record</a>
    <a id="9508" class="Symbol">{</a> <a id="9510" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="9524" class="Symbol">=</a> <a id="9526" href="Relation.Binary.Bundles.html#1203" class="Function">isEquivalence</a>
    <a id="9544" class="Symbol">;</a> <a id="9546" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="9560" class="Symbol">=</a> <a id="9562" href="Algebra.Structures.html#8977" class="Field">*-cong</a>
    <a id="9573" class="Symbol">}</a>

  <a id="IsSemiringWithoutOne.*-isSemigroup"></a><a id="9578" href="Algebra.Structures.html#9578" class="Function">*-isSemigroup</a> <a id="9592" class="Symbol">:</a> <a id="9594" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="9606" href="Algebra.Structures.html#8872" class="Bound">*</a>
  <a id="9610" href="Algebra.Structures.html#9578" class="Function">*-isSemigroup</a> <a id="9624" class="Symbol">=</a> <a id="9626" class="Keyword">record</a>
    <a id="9637" class="Symbol">{</a> <a id="9639" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="9647" class="Symbol">=</a> <a id="9649" href="Algebra.Structures.html#9461" class="Function">*-isMagma</a>
    <a id="9663" class="Symbol">;</a> <a id="9665" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="9673" class="Symbol">=</a> <a id="9675" href="Algebra.Structures.html#9018" class="Field">*-assoc</a>
    <a id="9687" class="Symbol">}</a>

  <a id="9692" class="Keyword">open</a> <a id="9697" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="9705" href="Algebra.Structures.html#9461" class="Function">*-isMagma</a> <a id="9715" class="Keyword">public</a>
    <a id="9726" class="Keyword">using</a> <a id="9732" class="Symbol">()</a>
    <a id="9739" class="Keyword">renaming</a>
    <a id="9752" class="Symbol">(</a> <a id="9754" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a> <a id="9762" class="Symbol">to</a> <a id="9765" class="Function">*-congˡ</a>
    <a id="9777" class="Symbol">;</a> <a id="9779" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a> <a id="9787" class="Symbol">to</a> <a id="9790" class="Function">*-congʳ</a>
    <a id="9802" class="Symbol">)</a>

  <a id="IsSemiringWithoutOne.zeroˡ"></a><a id="9807" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a> <a id="9813" class="Symbol">:</a> <a id="9815" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="9824" href="Algebra.Structures.html#8884" class="Bound">0#</a> <a id="9827" href="Algebra.Structures.html#8872" class="Bound">*</a>
  <a id="9831" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a> <a id="9837" class="Symbol">=</a> <a id="9839" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9845" href="Algebra.Structures.html#9108" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.zeroʳ"></a><a id="9853" href="Algebra.Structures.html#9853" class="Function">zeroʳ</a> <a id="9859" class="Symbol">:</a> <a id="9861" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="9871" href="Algebra.Structures.html#8884" class="Bound">0#</a> <a id="9874" href="Algebra.Structures.html#8872" class="Bound">*</a>
  <a id="9878" href="Algebra.Structures.html#9853" class="Function">zeroʳ</a> <a id="9884" class="Symbol">=</a> <a id="9886" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9892" href="Algebra.Structures.html#9108" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.isNearSemiring"></a><a id="9900" href="Algebra.Structures.html#9900" class="Function">isNearSemiring</a> <a id="9915" class="Symbol">:</a> <a id="9917" href="Algebra.Structures.html#7859" class="Record">IsNearSemiring</a> <a id="9932" href="Algebra.Structures.html#8870" class="Bound">+</a> <a id="9934" href="Algebra.Structures.html#8872" class="Bound">*</a> <a id="9936" href="Algebra.Structures.html#8884" class="Bound">0#</a>
  <a id="9941" href="Algebra.Structures.html#9900" class="Function">isNearSemiring</a> <a id="9956" class="Symbol">=</a> <a id="9958" class="Keyword">record</a>
    <a id="9969" class="Symbol">{</a> <a id="9971" href="Algebra.Structures.html#7929" class="Field">+-isMonoid</a>    <a id="9985" class="Symbol">=</a> <a id="9987" href="Algebra.Structures.html#9302" class="Function">+-isMonoid</a>
    <a id="10002" class="Symbol">;</a> <a id="10004" href="Algebra.Structures.html#7963" class="Field">*-cong</a>        <a id="10018" class="Symbol">=</a> <a id="10020" href="Algebra.Structures.html#8977" class="Field">*-cong</a>
    <a id="10031" class="Symbol">;</a> <a id="10033" href="Algebra.Structures.html#7996" class="Field">*-assoc</a>       <a id="10047" class="Symbol">=</a> <a id="10049" href="Algebra.Structures.html#9018" class="Field">*-assoc</a>
    <a id="10061" class="Symbol">;</a> <a id="10063" href="Algebra.Structures.html#8030" class="Field">distribʳ</a>      <a id="10077" class="Symbol">=</a> <a id="10079" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="10085" href="Algebra.Structures.html#9060" class="Field">distrib</a>
    <a id="10097" class="Symbol">;</a> <a id="10099" href="Algebra.Structures.html#8071" class="Field">zeroˡ</a>         <a id="10113" class="Symbol">=</a> <a id="10115" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a>
    <a id="10125" class="Symbol">}</a>

<a id="10128" class="Keyword">record</a> <a id="IsCommutativeSemiringWithoutOne"></a><a id="10135" href="Algebra.Structures.html#10135" class="Record">IsCommutativeSemiringWithoutOne</a>
         <a id="10176" class="Symbol">(</a><a id="10177" href="Algebra.Structures.html#10177" class="Bound">+</a> <a id="10179" href="Algebra.Structures.html#10179" class="Bound">*</a> <a id="10181" class="Symbol">:</a> <a id="10183" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10187" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10188" class="Symbol">)</a> <a id="10190" class="Symbol">(</a><a id="10191" href="Algebra.Structures.html#10191" class="Bound">0#</a> <a id="10194" class="Symbol">:</a> <a id="10196" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10197" class="Symbol">)</a> <a id="10199" class="Symbol">:</a> <a id="10201" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="10208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10210" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="10211" class="Symbol">)</a> <a id="10213" class="Keyword">where</a>
  <a id="10221" class="Keyword">field</a>
    <a id="IsCommutativeSemiringWithoutOne.isSemiringWithoutOne"></a><a id="10231" href="Algebra.Structures.html#10231" class="Field">isSemiringWithoutOne</a> <a id="10252" class="Symbol">:</a> <a id="10254" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="10275" href="Algebra.Structures.html#10177" class="Bound">+</a> <a id="10277" href="Algebra.Structures.html#10179" class="Bound">*</a> <a id="10279" href="Algebra.Structures.html#10191" class="Bound">0#</a>
    <a id="IsCommutativeSemiringWithoutOne.*-comm"></a><a id="10286" href="Algebra.Structures.html#10286" class="Field">*-comm</a>               <a id="10307" class="Symbol">:</a> <a id="10309" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="10321" href="Algebra.Structures.html#10179" class="Bound">*</a>

  <a id="10326" class="Keyword">open</a> <a id="10331" href="Algebra.Structures.html#8848" class="Module">IsSemiringWithoutOne</a> <a id="10352" href="Algebra.Structures.html#10231" class="Field">isSemiringWithoutOne</a> <a id="10373" class="Keyword">public</a>

  <a id="IsCommutativeSemiringWithoutOne.*-isCommutativeSemigroup"></a><a id="10383" href="Algebra.Structures.html#10383" class="Function">*-isCommutativeSemigroup</a> <a id="10408" class="Symbol">:</a> <a id="10410" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="10433" href="Algebra.Structures.html#10179" class="Bound">*</a>
  <a id="10437" href="Algebra.Structures.html#10383" class="Function">*-isCommutativeSemigroup</a> <a id="10462" class="Symbol">=</a> <a id="10464" class="Keyword">record</a>
    <a id="10475" class="Symbol">{</a> <a id="10477" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="10489" class="Symbol">=</a> <a id="10491" href="Algebra.Structures.html#9578" class="Function">*-isSemigroup</a>
    <a id="10509" class="Symbol">;</a> <a id="10511" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="10523" class="Symbol">=</a> <a id="10525" href="Algebra.Structures.html#10286" class="Field">*-comm</a>
    <a id="10536" class="Symbol">}</a>

  <a id="10541" class="Keyword">open</a> <a id="10546" href="Algebra.Structures.html#3199" class="Module">IsCommutativeSemigroup</a> <a id="10569" href="Algebra.Structures.html#10383" class="Function">*-isCommutativeSemigroup</a> <a id="10594" class="Keyword">public</a>
    <a id="10605" class="Keyword">using</a> <a id="10611" class="Symbol">()</a> <a id="10614" class="Keyword">renaming</a> <a id="10623" class="Symbol">(</a><a id="10624" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a> <a id="10643" class="Symbol">to</a> <a id="10646" class="Function">*-isCommutativeMagma</a><a id="10666" class="Symbol">)</a>

<a id="10669" class="Comment">------------------------------------------------------------------------</a>
<a id="10742" class="Comment">-- Structures with 2 binary operations &amp; 2 elements</a>
<a id="10794" class="Comment">------------------------------------------------------------------------</a>

<a id="10868" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero"></a><a id="10875" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="10909" class="Symbol">(</a><a id="10910" href="Algebra.Structures.html#10910" class="Bound">+</a> <a id="10912" href="Algebra.Structures.html#10912" class="Bound">*</a> <a id="10914" class="Symbol">:</a> <a id="10916" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10920" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10921" class="Symbol">)</a>
                                         <a id="10964" class="Symbol">(</a><a id="10965" href="Algebra.Structures.html#10965" class="Bound">0#</a> <a id="10968" href="Algebra.Structures.html#10968" class="Bound">1#</a> <a id="10971" class="Symbol">:</a> <a id="10973" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10974" class="Symbol">)</a> <a id="10976" class="Symbol">:</a> <a id="10978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10982" class="Symbol">(</a><a id="10983" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="10985" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10987" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="10988" class="Symbol">)</a> <a id="10990" class="Keyword">where</a>
  <a id="10998" class="Keyword">field</a>
    <a id="11008" class="Comment">-- Note that these structures do have an additive unit, but this</a>
    <a id="11077" class="Comment">-- unit does not necessarily annihilate multiplication.</a>
    <a id="IsSemiringWithoutAnnihilatingZero.+-isCommutativeMonoid"></a><a id="11137" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="11159" class="Symbol">:</a> <a id="11161" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="11181" href="Algebra.Structures.html#10910" class="Bound">+</a> <a id="11183" href="Algebra.Structures.html#10965" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-cong"></a><a id="11190" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="11212" class="Symbol">:</a> <a id="11214" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="11225" href="Algebra.Structures.html#10912" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-assoc"></a><a id="11231" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="11253" class="Symbol">:</a> <a id="11255" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="11267" href="Algebra.Structures.html#10912" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-identity"></a><a id="11273" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="11295" class="Symbol">:</a> <a id="11297" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="11306" href="Algebra.Structures.html#10968" class="Bound">1#</a> <a id="11309" href="Algebra.Structures.html#10912" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.distrib"></a><a id="11315" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="11337" class="Symbol">:</a> <a id="11339" href="Algebra.Structures.html#10912" class="Bound">*</a> <a id="11341" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="11357" href="Algebra.Structures.html#10910" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribˡ"></a><a id="11362" href="Algebra.Structures.html#11362" class="Function">distribˡ</a> <a id="11371" class="Symbol">:</a> <a id="11373" href="Algebra.Structures.html#10912" class="Bound">*</a> <a id="11375" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="11392" href="Algebra.Structures.html#10910" class="Bound">+</a>
  <a id="11396" href="Algebra.Structures.html#11362" class="Function">distribˡ</a> <a id="11405" class="Symbol">=</a> <a id="11407" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11413" href="Algebra.Structures.html#11315" class="Field">distrib</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribʳ"></a><a id="11424" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="11433" class="Symbol">:</a> <a id="11435" href="Algebra.Structures.html#10912" class="Bound">*</a> <a id="11437" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="11454" href="Algebra.Structures.html#10910" class="Bound">+</a>
  <a id="11458" href="Algebra.Structures.html#11424" class="Function">distribʳ</a> <a id="11467" class="Symbol">=</a> <a id="11469" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="11475" href="Algebra.Structures.html#11315" class="Field">distrib</a>

  <a id="11486" class="Keyword">open</a> <a id="11491" href="Algebra.Structures.html#4384" class="Module">IsCommutativeMonoid</a> <a id="11511" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="11533" class="Keyword">public</a>
    <a id="11544" class="Keyword">renaming</a>
    <a id="11557" class="Symbol">(</a> <a id="11559" href="Algebra.Structures.html#2977" class="Function">assoc</a>                  <a id="11582" class="Symbol">to</a> <a id="11585" class="Function">+-assoc</a>
    <a id="11597" class="Symbol">;</a> <a id="11599" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>                 <a id="11622" class="Symbol">to</a> <a id="11625" class="Function">+-cong</a>
    <a id="11636" class="Symbol">;</a> <a id="11638" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>                <a id="11661" class="Symbol">to</a> <a id="11664" class="Function">+-congˡ</a>
    <a id="11676" class="Symbol">;</a> <a id="11678" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>                <a id="11701" class="Symbol">to</a> <a id="11704" class="Function">+-congʳ</a>
    <a id="11716" class="Symbol">;</a> <a id="11718" href="Algebra.Structures.html#4067" class="Function">identity</a>               <a id="11741" class="Symbol">to</a> <a id="11744" class="Function">+-identity</a>
    <a id="11759" class="Symbol">;</a> <a id="11761" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>              <a id="11784" class="Symbol">to</a> <a id="11787" class="Function">+-identityˡ</a>
    <a id="11803" class="Symbol">;</a> <a id="11805" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>              <a id="11828" class="Symbol">to</a> <a id="11831" class="Function">+-identityʳ</a>
    <a id="11847" class="Symbol">;</a> <a id="11849" href="Algebra.Structures.html#4484" class="Field">comm</a>                   <a id="11872" class="Symbol">to</a> <a id="11875" class="Field">+-comm</a>
    <a id="11886" class="Symbol">;</a> <a id="11888" href="Algebra.Structures.html#2953" class="Function">isMagma</a>                <a id="11911" class="Symbol">to</a> <a id="11914" class="Function">+-isMagma</a>
    <a id="11928" class="Symbol">;</a> <a id="11930" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a>            <a id="11953" class="Symbol">to</a> <a id="11956" class="Function">+-isSemigroup</a>
    <a id="11974" class="Symbol">;</a> <a id="11976" href="Algebra.Structures.html#4456" class="Field">isMonoid</a>               <a id="11999" class="Symbol">to</a> <a id="12002" class="Field">+-isMonoid</a>
    <a id="12017" class="Symbol">;</a> <a id="12019" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a>          <a id="12042" class="Symbol">to</a> <a id="12045" class="Function">+-isUnitalMagma</a>
    <a id="12065" class="Symbol">;</a> <a id="12067" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a>     <a id="12090" class="Symbol">to</a> <a id="12093" class="Function">+-isCommutativeMagma</a>
    <a id="12118" class="Symbol">;</a> <a id="12120" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a> <a id="12143" class="Symbol">to</a> <a id="12146" class="Function">+-isCommutativeSemigroup</a>
    <a id="12175" class="Symbol">)</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMagma"></a><a id="12180" href="Algebra.Structures.html#12180" class="Function">*-isMagma</a> <a id="12190" class="Symbol">:</a> <a id="12192" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="12200" href="Algebra.Structures.html#10912" class="Bound">*</a>
  <a id="12204" href="Algebra.Structures.html#12180" class="Function">*-isMagma</a> <a id="12214" class="Symbol">=</a> <a id="12216" class="Keyword">record</a>
    <a id="12227" class="Symbol">{</a> <a id="12229" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
    <a id="12263" class="Symbol">;</a> <a id="12265" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="12279" class="Symbol">=</a> <a id="12281" href="Algebra.Structures.html#11190" class="Field">*-cong</a>
    <a id="12292" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isSemigroup"></a><a id="12297" href="Algebra.Structures.html#12297" class="Function">*-isSemigroup</a> <a id="12311" class="Symbol">:</a> <a id="12313" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="12325" href="Algebra.Structures.html#10912" class="Bound">*</a>
  <a id="12329" href="Algebra.Structures.html#12297" class="Function">*-isSemigroup</a> <a id="12343" class="Symbol">=</a> <a id="12345" class="Keyword">record</a>
    <a id="12356" class="Symbol">{</a> <a id="12358" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="12366" class="Symbol">=</a> <a id="12368" href="Algebra.Structures.html#12180" class="Function">*-isMagma</a>
    <a id="12382" class="Symbol">;</a> <a id="12384" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="12392" class="Symbol">=</a> <a id="12394" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>
    <a id="12406" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMonoid"></a><a id="12411" href="Algebra.Structures.html#12411" class="Function">*-isMonoid</a> <a id="12422" class="Symbol">:</a> <a id="12424" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="12433" href="Algebra.Structures.html#10912" class="Bound">*</a> <a id="12435" href="Algebra.Structures.html#10968" class="Bound">1#</a>
  <a id="12440" href="Algebra.Structures.html#12411" class="Function">*-isMonoid</a> <a id="12451" class="Symbol">=</a> <a id="12453" class="Keyword">record</a>
    <a id="12464" class="Symbol">{</a> <a id="12466" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="12478" class="Symbol">=</a> <a id="12480" href="Algebra.Structures.html#12297" class="Function">*-isSemigroup</a>
    <a id="12498" class="Symbol">;</a> <a id="12500" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="12512" class="Symbol">=</a> <a id="12514" href="Algebra.Structures.html#11273" class="Field">*-identity</a>
    <a id="12529" class="Symbol">}</a>

  <a id="12534" class="Keyword">open</a> <a id="12539" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="12548" href="Algebra.Structures.html#12411" class="Function">*-isMonoid</a> <a id="12559" class="Keyword">public</a>
    <a id="12570" class="Keyword">using</a> <a id="12576" class="Symbol">()</a>
    <a id="12583" class="Keyword">renaming</a>
    <a id="12596" class="Symbol">(</a> <a id="12598" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>     <a id="12610" class="Symbol">to</a> <a id="12613" class="Function">*-congˡ</a>
    <a id="12625" class="Symbol">;</a> <a id="12627" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>     <a id="12639" class="Symbol">to</a> <a id="12642" class="Function">*-congʳ</a>
    <a id="12654" class="Symbol">;</a> <a id="12656" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>   <a id="12668" class="Symbol">to</a> <a id="12671" class="Function">*-identityˡ</a>
    <a id="12687" class="Symbol">;</a> <a id="12689" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>   <a id="12701" class="Symbol">to</a> <a id="12704" class="Function">*-identityʳ</a>
    <a id="12720" class="Symbol">)</a>


<a id="12724" class="Keyword">record</a> <a id="IsSemiring"></a><a id="12731" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="12742" class="Symbol">(</a><a id="12743" href="Algebra.Structures.html#12743" class="Bound">+</a> <a id="12745" href="Algebra.Structures.html#12745" class="Bound">*</a> <a id="12747" class="Symbol">:</a> <a id="12749" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12753" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12754" class="Symbol">)</a> <a id="12756" class="Symbol">(</a><a id="12757" href="Algebra.Structures.html#12757" class="Bound">0#</a> <a id="12760" href="Algebra.Structures.html#12760" class="Bound">1#</a> <a id="12763" class="Symbol">:</a> <a id="12765" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12766" class="Symbol">)</a> <a id="12768" class="Symbol">:</a> <a id="12770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12774" class="Symbol">(</a><a id="12775" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="12777" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12779" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="12780" class="Symbol">)</a> <a id="12782" class="Keyword">where</a>
  <a id="12790" class="Keyword">field</a>
    <a id="IsSemiring.isSemiringWithoutAnnihilatingZero"></a><a id="12800" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="12834" class="Symbol">:</a>
      <a id="12842" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="12876" href="Algebra.Structures.html#12743" class="Bound">+</a> <a id="12878" href="Algebra.Structures.html#12745" class="Bound">*</a> <a id="12880" href="Algebra.Structures.html#12757" class="Bound">0#</a> <a id="12883" href="Algebra.Structures.html#12760" class="Bound">1#</a>
    <a id="IsSemiring.zero"></a><a id="12890" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="12895" class="Symbol">:</a> <a id="12897" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="12902" href="Algebra.Structures.html#12757" class="Bound">0#</a> <a id="12905" href="Algebra.Structures.html#12745" class="Bound">*</a>

  <a id="12910" class="Keyword">open</a> <a id="12915" href="Algebra.Structures.html#10875" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="12958" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="12992" class="Keyword">public</a>

  <a id="IsSemiring.isSemiringWithoutOne"></a><a id="13002" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a> <a id="13023" class="Symbol">:</a> <a id="13025" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="13046" href="Algebra.Structures.html#12743" class="Bound">+</a> <a id="13048" href="Algebra.Structures.html#12745" class="Bound">*</a> <a id="13050" href="Algebra.Structures.html#12757" class="Bound">0#</a>
  <a id="13055" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a> <a id="13076" class="Symbol">=</a> <a id="13078" class="Keyword">record</a>
    <a id="13089" class="Symbol">{</a> <a id="13091" href="Algebra.Structures.html#8924" class="Field">+-isCommutativeMonoid</a> <a id="13113" class="Symbol">=</a> <a id="13115" href="Algebra.Structures.html#11137" class="Function">+-isCommutativeMonoid</a>
    <a id="13141" class="Symbol">;</a> <a id="13143" href="Algebra.Structures.html#8977" class="Field">*-cong</a>                <a id="13165" class="Symbol">=</a> <a id="13167" href="Algebra.Structures.html#11190" class="Function">*-cong</a>
    <a id="13178" class="Symbol">;</a> <a id="13180" href="Algebra.Structures.html#9018" class="Field">*-assoc</a>               <a id="13202" class="Symbol">=</a> <a id="13204" href="Algebra.Structures.html#11231" class="Function">*-assoc</a>
    <a id="13216" class="Symbol">;</a> <a id="13218" href="Algebra.Structures.html#9060" class="Field">distrib</a>               <a id="13240" class="Symbol">=</a> <a id="13242" href="Algebra.Structures.html#11315" class="Function">distrib</a>
    <a id="13254" class="Symbol">;</a> <a id="13256" href="Algebra.Structures.html#9108" class="Field">zero</a>                  <a id="13278" class="Symbol">=</a> <a id="13280" href="Algebra.Structures.html#12890" class="Field">zero</a>
    <a id="13289" class="Symbol">}</a>

  <a id="13294" class="Keyword">open</a> <a id="13299" href="Algebra.Structures.html#8848" class="Module">IsSemiringWithoutOne</a> <a id="13320" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a> <a id="13341" class="Keyword">public</a>
    <a id="13352" class="Keyword">using</a>
    <a id="13362" class="Symbol">(</a> <a id="13364" href="Algebra.Structures.html#9900" class="Function">isNearSemiring</a>
    <a id="13383" class="Symbol">;</a> <a id="13385" href="Algebra.Structures.html#9807" class="Function">zeroˡ</a>
    <a id="13395" class="Symbol">;</a> <a id="13397" href="Algebra.Structures.html#9853" class="Function">zeroʳ</a>
    <a id="13407" class="Symbol">)</a>


<a id="13411" class="Keyword">record</a> <a id="IsCommutativeSemiring"></a><a id="13418" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="13440" class="Symbol">(</a><a id="13441" href="Algebra.Structures.html#13441" class="Bound">+</a> <a id="13443" href="Algebra.Structures.html#13443" class="Bound">*</a> <a id="13445" class="Symbol">:</a> <a id="13447" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13451" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13452" class="Symbol">)</a> <a id="13454" class="Symbol">(</a><a id="13455" href="Algebra.Structures.html#13455" class="Bound">0#</a> <a id="13458" href="Algebra.Structures.html#13458" class="Bound">1#</a> <a id="13461" class="Symbol">:</a> <a id="13463" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13464" class="Symbol">)</a> <a id="13466" class="Symbol">:</a> <a id="13468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13472" class="Symbol">(</a><a id="13473" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="13475" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13477" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="13478" class="Symbol">)</a> <a id="13480" class="Keyword">where</a>
  <a id="13488" class="Keyword">field</a>
    <a id="IsCommutativeSemiring.isSemiring"></a><a id="13498" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="13522" href="Algebra.Structures.html#13441" class="Bound">+</a> <a id="13524" href="Algebra.Structures.html#13443" class="Bound">*</a> <a id="13526" href="Algebra.Structures.html#13455" class="Bound">0#</a> <a id="13529" href="Algebra.Structures.html#13458" class="Bound">1#</a>
    <a id="IsCommutativeSemiring.*-comm"></a><a id="13536" href="Algebra.Structures.html#13536" class="Field">*-comm</a>     <a id="13547" class="Symbol">:</a> <a id="13549" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="13561" href="Algebra.Structures.html#13443" class="Bound">*</a>

  <a id="13566" class="Keyword">open</a> <a id="13571" href="Algebra.Structures.html#12731" class="Module">IsSemiring</a> <a id="13582" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="13593" class="Keyword">public</a>

  <a id="IsCommutativeSemiring.isCommutativeSemiringWithoutOne"></a><a id="13603" href="Algebra.Structures.html#13603" class="Function">isCommutativeSemiringWithoutOne</a> <a id="13635" class="Symbol">:</a>
    <a id="13641" href="Algebra.Structures.html#10135" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="13673" href="Algebra.Structures.html#13441" class="Bound">+</a> <a id="13675" href="Algebra.Structures.html#13443" class="Bound">*</a> <a id="13677" href="Algebra.Structures.html#13455" class="Bound">0#</a>
  <a id="13682" href="Algebra.Structures.html#13603" class="Function">isCommutativeSemiringWithoutOne</a> <a id="13714" class="Symbol">=</a> <a id="13716" class="Keyword">record</a>
    <a id="13727" class="Symbol">{</a> <a id="13729" href="Algebra.Structures.html#10231" class="Field">isSemiringWithoutOne</a> <a id="13750" class="Symbol">=</a> <a id="13752" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a>
    <a id="13777" class="Symbol">;</a> <a id="13779" href="Algebra.Structures.html#10286" class="Field">*-comm</a> <a id="13786" class="Symbol">=</a> <a id="13788" href="Algebra.Structures.html#13536" class="Field">*-comm</a>
    <a id="13799" class="Symbol">}</a>

  <a id="13804" class="Keyword">open</a> <a id="13809" href="Algebra.Structures.html#10135" class="Module">IsCommutativeSemiringWithoutOne</a> <a id="13841" href="Algebra.Structures.html#13603" class="Function">isCommutativeSemiringWithoutOne</a> <a id="13873" class="Keyword">public</a>
    <a id="13884" class="Keyword">using</a>
    <a id="13894" class="Symbol">(</a> <a id="13896" href="Algebra.Structures.html#10646" class="Function">*-isCommutativeMagma</a>
    <a id="13921" class="Symbol">;</a> <a id="13923" href="Algebra.Structures.html#10383" class="Function">*-isCommutativeSemigroup</a>
    <a id="13952" class="Symbol">)</a>

  <a id="IsCommutativeSemiring.*-isCommutativeMonoid"></a><a id="13957" href="Algebra.Structures.html#13957" class="Function">*-isCommutativeMonoid</a> <a id="13979" class="Symbol">:</a> <a id="13981" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="14001" href="Algebra.Structures.html#13443" class="Bound">*</a> <a id="14003" href="Algebra.Structures.html#13458" class="Bound">1#</a>
  <a id="14008" href="Algebra.Structures.html#13957" class="Function">*-isCommutativeMonoid</a> <a id="14030" class="Symbol">=</a> <a id="14032" class="Keyword">record</a>
    <a id="14043" class="Symbol">{</a> <a id="14045" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="14054" class="Symbol">=</a> <a id="14056" href="Algebra.Structures.html#12411" class="Function">*-isMonoid</a>
    <a id="14071" class="Symbol">;</a> <a id="14073" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="14082" class="Symbol">=</a> <a id="14084" href="Algebra.Structures.html#13536" class="Field">*-comm</a>
    <a id="14095" class="Symbol">}</a>


<a id="14099" class="Keyword">record</a> <a id="IsCancellativeCommutativeSemiring"></a><a id="14106" href="Algebra.Structures.html#14106" class="Record">IsCancellativeCommutativeSemiring</a> <a id="14140" class="Symbol">(</a><a id="14141" href="Algebra.Structures.html#14141" class="Bound">+</a> <a id="14143" href="Algebra.Structures.html#14143" class="Bound">*</a> <a id="14145" class="Symbol">:</a> <a id="14147" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14151" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14152" class="Symbol">)</a> <a id="14154" class="Symbol">(</a><a id="14155" href="Algebra.Structures.html#14155" class="Bound">0#</a> <a id="14158" href="Algebra.Structures.html#14158" class="Bound">1#</a> <a id="14161" class="Symbol">:</a> <a id="14163" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14164" class="Symbol">)</a> <a id="14166" class="Symbol">:</a> <a id="14168" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14172" class="Symbol">(</a><a id="14173" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="14175" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14177" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="14178" class="Symbol">)</a> <a id="14180" class="Keyword">where</a>
  <a id="14188" class="Keyword">field</a>
    <a id="IsCancellativeCommutativeSemiring.isCommutativeSemiring"></a><a id="14198" href="Algebra.Structures.html#14198" class="Field">isCommutativeSemiring</a> <a id="14220" class="Symbol">:</a> <a id="14222" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="14244" href="Algebra.Structures.html#14141" class="Bound">+</a> <a id="14246" href="Algebra.Structures.html#14143" class="Bound">*</a> <a id="14248" href="Algebra.Structures.html#14155" class="Bound">0#</a> <a id="14251" href="Algebra.Structures.html#14158" class="Bound">1#</a>
    <a id="IsCancellativeCommutativeSemiring.*-cancelˡ-nonZero"></a><a id="14258" href="Algebra.Structures.html#14258" class="Field">*-cancelˡ-nonZero</a>     <a id="14280" class="Symbol">:</a> <a id="14282" href="Algebra.Definitions.html#4500" class="Function">AlmostLeftCancellative</a> <a id="14305" href="Algebra.Structures.html#14155" class="Bound">0#</a> <a id="14308" href="Algebra.Structures.html#14143" class="Bound">*</a>

  <a id="14313" class="Keyword">open</a> <a id="14318" href="Algebra.Structures.html#13418" class="Module">IsCommutativeSemiring</a> <a id="14340" href="Algebra.Structures.html#14198" class="Field">isCommutativeSemiring</a> <a id="14362" class="Keyword">public</a>

<a id="14370" class="Keyword">record</a> <a id="IsIdempotentSemiring"></a><a id="14377" href="Algebra.Structures.html#14377" class="Record">IsIdempotentSemiring</a> <a id="14398" class="Symbol">(</a><a id="14399" href="Algebra.Structures.html#14399" class="Bound">+</a> <a id="14401" href="Algebra.Structures.html#14401" class="Bound">*</a> <a id="14403" class="Symbol">:</a> <a id="14405" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14409" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14410" class="Symbol">)</a> <a id="14412" class="Symbol">(</a><a id="14413" href="Algebra.Structures.html#14413" class="Bound">0#</a> <a id="14416" href="Algebra.Structures.html#14416" class="Bound">1#</a> <a id="14419" class="Symbol">:</a> <a id="14421" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14422" class="Symbol">)</a> <a id="14424" class="Symbol">:</a> <a id="14426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14430" class="Symbol">(</a><a id="14431" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="14433" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14435" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="14436" class="Symbol">)</a> <a id="14438" class="Keyword">where</a>
  <a id="14446" class="Keyword">field</a>
    <a id="IsIdempotentSemiring.isSemiring"></a><a id="14456" href="Algebra.Structures.html#14456" class="Field">isSemiring</a>     <a id="14471" class="Symbol">:</a> <a id="14473" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="14484" href="Algebra.Structures.html#14399" class="Bound">+</a> <a id="14486" href="Algebra.Structures.html#14401" class="Bound">*</a> <a id="14488" href="Algebra.Structures.html#14413" class="Bound">0#</a> <a id="14491" href="Algebra.Structures.html#14416" class="Bound">1#</a>
    <a id="IsIdempotentSemiring.+-idem"></a><a id="14498" href="Algebra.Structures.html#14498" class="Field">+-idem</a>         <a id="14513" class="Symbol">:</a> <a id="14515" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="14526" href="Algebra.Structures.html#14399" class="Bound">+</a>

  <a id="14531" class="Keyword">open</a> <a id="14536" href="Algebra.Structures.html#12731" class="Module">IsSemiring</a> <a id="14547" href="Algebra.Structures.html#14456" class="Field">isSemiring</a> <a id="14558" class="Keyword">public</a>

<a id="14566" class="Keyword">record</a> <a id="IsKleeneAlgebra"></a><a id="14573" href="Algebra.Structures.html#14573" class="Record">IsKleeneAlgebra</a> <a id="14589" class="Symbol">(</a><a id="14590" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="14592" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="14594" class="Symbol">:</a> <a id="14596" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14600" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14601" class="Symbol">)</a> <a id="14603" class="Symbol">(</a><a id="14604" href="Algebra.Structures.html#14604" class="Bound">⋆</a> <a id="14606" class="Symbol">:</a> <a id="14608" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="14612" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14613" class="Symbol">)</a> <a id="14615" class="Symbol">(</a><a id="14616" href="Algebra.Structures.html#14616" class="Bound">0#</a> <a id="14619" href="Algebra.Structures.html#14619" class="Bound">1#</a> <a id="14622" class="Symbol">:</a> <a id="14624" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14625" class="Symbol">)</a> <a id="14627" class="Symbol">:</a> <a id="14629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14633" class="Symbol">(</a><a id="14634" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="14636" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14638" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="14639" class="Symbol">)</a> <a id="14641" class="Keyword">where</a>
  <a id="14649" class="Keyword">field</a>
    <a id="IsKleeneAlgebra.isIdempotentSemiring"></a><a id="14659" href="Algebra.Structures.html#14659" class="Field">isIdempotentSemiring</a>  <a id="14681" class="Symbol">:</a> <a id="14683" href="Algebra.Structures.html#14377" class="Record">IsIdempotentSemiring</a> <a id="14704" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="14706" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="14708" href="Algebra.Structures.html#14616" class="Bound">0#</a> <a id="14711" href="Algebra.Structures.html#14619" class="Bound">1#</a>
    <a id="IsKleeneAlgebra.starExpansive"></a><a id="14718" href="Algebra.Structures.html#14718" class="Field">starExpansive</a>         <a id="14740" class="Symbol">:</a> <a id="14742" href="Algebra.Definitions.html#5795" class="Function">StarExpansive</a> <a id="14756" href="Algebra.Structures.html#14619" class="Bound">1#</a> <a id="14759" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="14761" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="14763" href="Algebra.Structures.html#14604" class="Bound">⋆</a>
    <a id="IsKleeneAlgebra.starDestructive"></a><a id="14769" href="Algebra.Structures.html#14769" class="Field">starDestructive</a>       <a id="14791" class="Symbol">:</a> <a id="14793" href="Algebra.Definitions.html#6210" class="Function">StarDestructive</a> <a id="14809" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="14811" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="14813" href="Algebra.Structures.html#14604" class="Bound">⋆</a>

  <a id="14818" class="Keyword">open</a> <a id="14823" href="Algebra.Structures.html#14377" class="Module">IsIdempotentSemiring</a> <a id="14844" href="Algebra.Structures.html#14659" class="Field">isIdempotentSemiring</a> <a id="14865" class="Keyword">public</a>

  <a id="IsKleeneAlgebra.starExpansiveˡ"></a><a id="14875" href="Algebra.Structures.html#14875" class="Function">starExpansiveˡ</a> <a id="14890" class="Symbol">:</a> <a id="14892" href="Algebra.Definitions.html#5674" class="Function">StarLeftExpansive</a> <a id="14910" href="Algebra.Structures.html#14619" class="Bound">1#</a> <a id="14913" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="14915" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="14917" href="Algebra.Structures.html#14604" class="Bound">⋆</a>
  <a id="14921" href="Algebra.Structures.html#14875" class="Function">starExpansiveˡ</a> <a id="14936" class="Symbol">=</a> <a id="14938" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14944" href="Algebra.Structures.html#14718" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starExpansiveʳ"></a><a id="14961" href="Algebra.Structures.html#14961" class="Function">starExpansiveʳ</a> <a id="14976" class="Symbol">:</a> <a id="14978" href="Algebra.Definitions.html#5552" class="Function">StarRightExpansive</a> <a id="14997" href="Algebra.Structures.html#14619" class="Bound">1#</a> <a id="15000" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="15002" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="15004" href="Algebra.Structures.html#14604" class="Bound">⋆</a>
  <a id="15008" href="Algebra.Structures.html#14961" class="Function">starExpansiveʳ</a> <a id="15023" class="Symbol">=</a> <a id="15025" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="15031" href="Algebra.Structures.html#14718" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starDestructiveˡ"></a><a id="15048" href="Algebra.Structures.html#15048" class="Function">starDestructiveˡ</a> <a id="15065" class="Symbol">:</a> <a id="15067" href="Algebra.Definitions.html#5944" class="Function">StarLeftDestructive</a> <a id="15087" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="15089" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="15091" href="Algebra.Structures.html#14604" class="Bound">⋆</a>
  <a id="15095" href="Algebra.Structures.html#15048" class="Function">starDestructiveˡ</a> <a id="15112" class="Symbol">=</a> <a id="15114" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="15120" href="Algebra.Structures.html#14769" class="Field">starDestructive</a>

  <a id="IsKleeneAlgebra.starDestructiveʳ"></a><a id="15139" href="Algebra.Structures.html#15139" class="Function">starDestructiveʳ</a> <a id="15156" class="Symbol">:</a> <a id="15158" href="Algebra.Definitions.html#6076" class="Function">StarRightDestructive</a> <a id="15179" href="Algebra.Structures.html#14590" class="Bound">+</a> <a id="15181" href="Algebra.Structures.html#14592" class="Bound">*</a> <a id="15183" href="Algebra.Structures.html#14604" class="Bound">⋆</a>
  <a id="15187" href="Algebra.Structures.html#15139" class="Function">starDestructiveʳ</a> <a id="15204" class="Symbol">=</a> <a id="15206" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="15212" href="Algebra.Structures.html#14769" class="Field">starDestructive</a>

<a id="15229" class="Keyword">record</a> <a id="IsQuasiring"></a><a id="15236" href="Algebra.Structures.html#15236" class="Record">IsQuasiring</a> <a id="15248" class="Symbol">(</a><a id="15249" href="Algebra.Structures.html#15249" class="Bound">+</a> <a id="15251" href="Algebra.Structures.html#15251" class="Bound">*</a> <a id="15253" class="Symbol">:</a> <a id="15255" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15259" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15260" class="Symbol">)</a> <a id="15262" class="Symbol">(</a><a id="15263" href="Algebra.Structures.html#15263" class="Bound">0#</a> <a id="15266" href="Algebra.Structures.html#15266" class="Bound">1#</a> <a id="15269" class="Symbol">:</a> <a id="15271" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15272" class="Symbol">)</a> <a id="15274" class="Symbol">:</a> <a id="15276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15280" class="Symbol">(</a><a id="15281" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="15283" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15285" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="15286" class="Symbol">)</a> <a id="15288" class="Keyword">where</a>
  <a id="15296" class="Keyword">field</a>
    <a id="IsQuasiring.+-isMonoid"></a><a id="15306" href="Algebra.Structures.html#15306" class="Field">+-isMonoid</a>    <a id="15320" class="Symbol">:</a> <a id="15322" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="15331" href="Algebra.Structures.html#15249" class="Bound">+</a> <a id="15333" href="Algebra.Structures.html#15263" class="Bound">0#</a>
    <a id="IsQuasiring.*-cong"></a><a id="15340" href="Algebra.Structures.html#15340" class="Field">*-cong</a>        <a id="15354" class="Symbol">:</a> <a id="15356" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="15367" href="Algebra.Structures.html#15251" class="Bound">*</a>
    <a id="IsQuasiring.*-assoc"></a><a id="15373" href="Algebra.Structures.html#15373" class="Field">*-assoc</a>       <a id="15387" class="Symbol">:</a> <a id="15389" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="15401" href="Algebra.Structures.html#15251" class="Bound">*</a>
    <a id="IsQuasiring.*-identity"></a><a id="15407" href="Algebra.Structures.html#15407" class="Field">*-identity</a>    <a id="15421" class="Symbol">:</a> <a id="15423" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="15432" href="Algebra.Structures.html#15266" class="Bound">1#</a> <a id="15435" href="Algebra.Structures.html#15251" class="Bound">*</a>
    <a id="IsQuasiring.distrib"></a><a id="15441" href="Algebra.Structures.html#15441" class="Field">distrib</a>       <a id="15455" class="Symbol">:</a> <a id="15457" href="Algebra.Structures.html#15251" class="Bound">*</a> <a id="15459" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="15475" href="Algebra.Structures.html#15249" class="Bound">+</a>
    <a id="IsQuasiring.zero"></a><a id="15481" href="Algebra.Structures.html#15481" class="Field">zero</a>          <a id="15495" class="Symbol">:</a> <a id="15497" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="15502" href="Algebra.Structures.html#15263" class="Bound">0#</a> <a id="15505" href="Algebra.Structures.html#15251" class="Bound">*</a>

  <a id="15510" class="Keyword">open</a> <a id="15515" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="15524" href="Algebra.Structures.html#15306" class="Field">+-isMonoid</a> <a id="15535" class="Keyword">public</a>
    <a id="15546" class="Keyword">renaming</a>
    <a id="15559" class="Symbol">(</a> <a id="15561" href="Algebra.Structures.html#2977" class="Function">assoc</a>         <a id="15575" class="Symbol">to</a> <a id="15578" class="Function">+-assoc</a>
    <a id="15590" class="Symbol">;</a> <a id="15592" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>        <a id="15606" class="Symbol">to</a> <a id="15609" class="Function">+-cong</a>
    <a id="15620" class="Symbol">;</a> <a id="15622" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>       <a id="15636" class="Symbol">to</a> <a id="15639" class="Function">+-congˡ</a>
    <a id="15651" class="Symbol">;</a> <a id="15653" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>       <a id="15667" class="Symbol">to</a> <a id="15670" class="Function">+-congʳ</a>
    <a id="15682" class="Symbol">;</a> <a id="15684" href="Algebra.Structures.html#4067" class="Field">identity</a>      <a id="15698" class="Symbol">to</a> <a id="15701" class="Field">+-identity</a>
    <a id="15716" class="Symbol">;</a> <a id="15718" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>     <a id="15732" class="Symbol">to</a> <a id="15735" class="Function">+-identityˡ</a>
    <a id="15751" class="Symbol">;</a> <a id="15753" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>     <a id="15767" class="Symbol">to</a> <a id="15770" class="Function">+-identityʳ</a>
    <a id="15786" class="Symbol">;</a> <a id="15788" href="Algebra.Structures.html#2953" class="Function">isMagma</a>       <a id="15802" class="Symbol">to</a> <a id="15805" class="Function">+-isMagma</a>
    <a id="15819" class="Symbol">;</a> <a id="15821" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a> <a id="15835" class="Symbol">to</a> <a id="15838" class="Function">+-isUnitalMagma</a>
    <a id="15858" class="Symbol">;</a> <a id="15860" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a>   <a id="15874" class="Symbol">to</a> <a id="15877" class="Field">+-isSemigroup</a>
    <a id="15895" class="Symbol">)</a>

  <a id="IsQuasiring.distribˡ"></a><a id="15900" href="Algebra.Structures.html#15900" class="Function">distribˡ</a> <a id="15909" class="Symbol">:</a> <a id="15911" href="Algebra.Structures.html#15251" class="Bound">*</a> <a id="15913" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="15930" href="Algebra.Structures.html#15249" class="Bound">+</a>
  <a id="15934" href="Algebra.Structures.html#15900" class="Function">distribˡ</a> <a id="15943" class="Symbol">=</a> <a id="15945" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="15951" href="Algebra.Structures.html#15441" class="Field">distrib</a>

  <a id="IsQuasiring.distribʳ"></a><a id="15962" href="Algebra.Structures.html#15962" class="Function">distribʳ</a> <a id="15971" class="Symbol">:</a> <a id="15973" href="Algebra.Structures.html#15251" class="Bound">*</a> <a id="15975" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="15992" href="Algebra.Structures.html#15249" class="Bound">+</a>
  <a id="15996" href="Algebra.Structures.html#15962" class="Function">distribʳ</a> <a id="16005" class="Symbol">=</a> <a id="16007" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16013" href="Algebra.Structures.html#15441" class="Field">distrib</a>

  <a id="IsQuasiring.zeroˡ"></a><a id="16024" href="Algebra.Structures.html#16024" class="Function">zeroˡ</a> <a id="16030" class="Symbol">:</a> <a id="16032" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="16041" href="Algebra.Structures.html#15263" class="Bound">0#</a> <a id="16044" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16048" href="Algebra.Structures.html#16024" class="Function">zeroˡ</a> <a id="16054" class="Symbol">=</a> <a id="16056" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="16062" href="Algebra.Structures.html#15481" class="Field">zero</a>

  <a id="IsQuasiring.zeroʳ"></a><a id="16070" href="Algebra.Structures.html#16070" class="Function">zeroʳ</a> <a id="16076" class="Symbol">:</a> <a id="16078" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="16088" href="Algebra.Structures.html#15263" class="Bound">0#</a> <a id="16091" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16095" href="Algebra.Structures.html#16070" class="Function">zeroʳ</a> <a id="16101" class="Symbol">=</a> <a id="16103" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16109" href="Algebra.Structures.html#15481" class="Field">zero</a>

  <a id="IsQuasiring.identityˡ"></a><a id="16117" href="Algebra.Structures.html#16117" class="Function">identityˡ</a> <a id="16127" class="Symbol">:</a> <a id="16129" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="16142" href="Algebra.Structures.html#15266" class="Bound">1#</a> <a id="16145" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16149" href="Algebra.Structures.html#16117" class="Function">identityˡ</a> <a id="16159" class="Symbol">=</a> <a id="16161" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="16167" href="Algebra.Structures.html#15407" class="Field">*-identity</a>

  <a id="IsQuasiring.identityʳ"></a><a id="16181" href="Algebra.Structures.html#16181" class="Function">identityʳ</a> <a id="16191" class="Symbol">:</a> <a id="16193" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="16207" href="Algebra.Structures.html#15266" class="Bound">1#</a> <a id="16210" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16214" href="Algebra.Structures.html#16181" class="Function">identityʳ</a> <a id="16224" class="Symbol">=</a> <a id="16226" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16232" href="Algebra.Structures.html#15407" class="Field">*-identity</a>

  <a id="IsQuasiring.*-isMagma"></a><a id="16246" href="Algebra.Structures.html#16246" class="Function">*-isMagma</a> <a id="16256" class="Symbol">:</a> <a id="16258" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="16266" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16270" href="Algebra.Structures.html#16246" class="Function">*-isMagma</a> <a id="16280" class="Symbol">=</a> <a id="16282" class="Keyword">record</a>
    <a id="16293" class="Symbol">{</a> <a id="16295" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="16309" class="Symbol">=</a> <a id="16311" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
    <a id="16329" class="Symbol">;</a> <a id="16331" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="16345" class="Symbol">=</a> <a id="16347" href="Algebra.Structures.html#15340" class="Field">*-cong</a>
    <a id="16358" class="Symbol">}</a>

  <a id="IsQuasiring.*-isSemigroup"></a><a id="16363" href="Algebra.Structures.html#16363" class="Function">*-isSemigroup</a> <a id="16377" class="Symbol">:</a> <a id="16379" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="16391" href="Algebra.Structures.html#15251" class="Bound">*</a>
  <a id="16395" href="Algebra.Structures.html#16363" class="Function">*-isSemigroup</a> <a id="16409" class="Symbol">=</a> <a id="16411" class="Keyword">record</a>
    <a id="16422" class="Symbol">{</a> <a id="16424" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="16432" class="Symbol">=</a> <a id="16434" href="Algebra.Structures.html#16246" class="Function">*-isMagma</a>
    <a id="16448" class="Symbol">;</a> <a id="16450" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="16458" class="Symbol">=</a> <a id="16460" href="Algebra.Structures.html#15373" class="Field">*-assoc</a>
    <a id="16472" class="Symbol">}</a>

  <a id="IsQuasiring.*-isMonoid"></a><a id="16477" href="Algebra.Structures.html#16477" class="Function">*-isMonoid</a> <a id="16488" class="Symbol">:</a> <a id="16490" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="16499" href="Algebra.Structures.html#15251" class="Bound">*</a> <a id="16501" href="Algebra.Structures.html#15266" class="Bound">1#</a>
  <a id="16506" href="Algebra.Structures.html#16477" class="Function">*-isMonoid</a> <a id="16517" class="Symbol">=</a> <a id="16519" class="Keyword">record</a>
    <a id="16530" class="Symbol">{</a> <a id="16532" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="16544" class="Symbol">=</a> <a id="16546" href="Algebra.Structures.html#16363" class="Function">*-isSemigroup</a>
    <a id="16564" class="Symbol">;</a> <a id="16566" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="16578" class="Symbol">=</a> <a id="16580" href="Algebra.Structures.html#15407" class="Field">*-identity</a>
    <a id="16595" class="Symbol">}</a>

  <a id="16600" class="Keyword">open</a> <a id="16605" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="16614" href="Algebra.Structures.html#16477" class="Function">*-isMonoid</a> <a id="16625" class="Keyword">public</a>
    <a id="16636" class="Keyword">using</a> <a id="16642" class="Symbol">()</a>
    <a id="16649" class="Keyword">renaming</a>
    <a id="16662" class="Symbol">(</a> <a id="16664" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>     <a id="16676" class="Symbol">to</a> <a id="16679" class="Function">*-congˡ</a>
    <a id="16691" class="Symbol">;</a> <a id="16693" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>     <a id="16705" class="Symbol">to</a> <a id="16708" class="Function">*-congʳ</a>
    <a id="16720" class="Symbol">;</a> <a id="16722" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>   <a id="16734" class="Symbol">to</a> <a id="16737" class="Function">*-identityˡ</a>
    <a id="16753" class="Symbol">;</a> <a id="16755" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>   <a id="16767" class="Symbol">to</a> <a id="16770" class="Function">*-identityʳ</a>
    <a id="16786" class="Symbol">)</a>

<a id="16789" class="Comment">------------------------------------------------------------------------</a>
<a id="16862" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="16932" class="Comment">------------------------------------------------------------------------</a>

<a id="17006" class="Keyword">record</a> <a id="IsRingWithoutOne"></a><a id="17013" href="Algebra.Structures.html#17013" class="Record">IsRingWithoutOne</a> <a id="17030" class="Symbol">(</a><a id="17031" href="Algebra.Structures.html#17031" class="Bound">+</a> <a id="17033" href="Algebra.Structures.html#17033" class="Bound">*</a> <a id="17035" class="Symbol">:</a> <a id="17037" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17041" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17042" class="Symbol">)</a> <a id="17044" class="Symbol">(</a><a id="17045" href="Algebra.Structures.html#17045" class="Bound Operator">-_</a> <a id="17048" class="Symbol">:</a> <a id="17050" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="17054" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17055" class="Symbol">)</a> <a id="17057" class="Symbol">(</a><a id="17058" href="Algebra.Structures.html#17058" class="Bound">0#</a> <a id="17061" class="Symbol">:</a> <a id="17063" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17064" class="Symbol">)</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17072" class="Symbol">(</a><a id="17073" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="17075" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17077" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="17078" class="Symbol">)</a> <a id="17080" class="Keyword">where</a>
  <a id="17088" class="Keyword">field</a>
    <a id="IsRingWithoutOne.+-isAbelianGroup"></a><a id="17098" href="Algebra.Structures.html#17098" class="Field">+-isAbelianGroup</a> <a id="17115" class="Symbol">:</a> <a id="17117" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="17132" href="Algebra.Structures.html#17031" class="Bound">+</a> <a id="17134" href="Algebra.Structures.html#17058" class="Bound">0#</a> <a id="17137" href="Algebra.Structures.html#17045" class="Bound Operator">-_</a>
    <a id="IsRingWithoutOne.*-cong"></a><a id="17144" href="Algebra.Structures.html#17144" class="Field">*-cong</a>           <a id="17161" class="Symbol">:</a> <a id="17163" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="17174" href="Algebra.Structures.html#17033" class="Bound">*</a>
    <a id="IsRingWithoutOne.*-assoc"></a><a id="17180" href="Algebra.Structures.html#17180" class="Field">*-assoc</a>          <a id="17197" class="Symbol">:</a> <a id="17199" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="17211" href="Algebra.Structures.html#17033" class="Bound">*</a>
    <a id="IsRingWithoutOne.distrib"></a><a id="17217" href="Algebra.Structures.html#17217" class="Field">distrib</a>          <a id="17234" class="Symbol">:</a> <a id="17236" href="Algebra.Structures.html#17033" class="Bound">*</a> <a id="17238" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="17254" href="Algebra.Structures.html#17031" class="Bound">+</a>

  <a id="17259" class="Keyword">open</a> <a id="17264" href="Algebra.Structures.html#7222" class="Module">IsAbelianGroup</a> <a id="17279" href="Algebra.Structures.html#17098" class="Field">+-isAbelianGroup</a> <a id="17296" class="Keyword">public</a>
    <a id="17307" class="Keyword">renaming</a>
    <a id="17320" class="Symbol">(</a> <a id="17322" href="Algebra.Structures.html#2977" class="Function">assoc</a>                   <a id="17346" class="Symbol">to</a> <a id="17349" class="Function">+-assoc</a>
    <a id="17361" class="Symbol">;</a> <a id="17363" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>                  <a id="17387" class="Symbol">to</a> <a id="17390" class="Function">+-cong</a>
    <a id="17401" class="Symbol">;</a> <a id="17403" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>                 <a id="17427" class="Symbol">to</a> <a id="17430" class="Function">+-congˡ</a>
    <a id="17442" class="Symbol">;</a> <a id="17444" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>                 <a id="17468" class="Symbol">to</a> <a id="17471" class="Function">+-congʳ</a>
    <a id="17483" class="Symbol">;</a> <a id="17485" href="Algebra.Structures.html#4067" class="Function">identity</a>                <a id="17509" class="Symbol">to</a> <a id="17512" class="Function">+-identity</a>
    <a id="17527" class="Symbol">;</a> <a id="17529" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>               <a id="17553" class="Symbol">to</a> <a id="17556" class="Function">+-identityˡ</a>
    <a id="17572" class="Symbol">;</a> <a id="17574" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>               <a id="17598" class="Symbol">to</a> <a id="17601" class="Function">+-identityʳ</a>
    <a id="17617" class="Symbol">;</a> <a id="17619" href="Algebra.Structures.html#6295" class="Function">inverse</a>                 <a id="17643" class="Symbol">to</a> <a id="17646" class="Function">-‿inverse</a>
    <a id="17660" class="Symbol">;</a> <a id="17662" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a>                <a id="17686" class="Symbol">to</a> <a id="17689" class="Function">-‿inverseˡ</a>
    <a id="17704" class="Symbol">;</a> <a id="17706" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a>                <a id="17730" class="Symbol">to</a> <a id="17733" class="Function">-‿inverseʳ</a>
    <a id="17748" class="Symbol">;</a> <a id="17750" href="Algebra.Structures.html#6329" class="Function">⁻¹-cong</a>                 <a id="17774" class="Symbol">to</a> <a id="17777" class="Function">-‿cong</a>
    <a id="17788" class="Symbol">;</a> <a id="17790" href="Algebra.Structures.html#7353" class="Field">comm</a>                    <a id="17814" class="Symbol">to</a> <a id="17817" class="Field">+-comm</a>
    <a id="17828" class="Symbol">;</a> <a id="17830" href="Algebra.Structures.html#2953" class="Function">isMagma</a>                 <a id="17854" class="Symbol">to</a> <a id="17857" class="Function">+-isMagma</a>
    <a id="17871" class="Symbol">;</a> <a id="17873" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a>             <a id="17897" class="Symbol">to</a> <a id="17900" class="Function">+-isSemigroup</a>
    <a id="17918" class="Symbol">;</a> <a id="17920" href="Algebra.Structures.html#6264" class="Function">isMonoid</a>                <a id="17944" class="Symbol">to</a> <a id="17947" class="Function">+-isMonoid</a>
    <a id="17962" class="Symbol">;</a> <a id="17964" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a>           <a id="17988" class="Symbol">to</a> <a id="17991" class="Function">+-isUnitalMagma</a>
    <a id="18011" class="Symbol">;</a> <a id="18013" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a>      <a id="18037" class="Symbol">to</a> <a id="18040" class="Function">+-isCommutativeMagma</a>
    <a id="18065" class="Symbol">;</a> <a id="18067" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a>     <a id="18091" class="Symbol">to</a> <a id="18094" class="Function">+-isCommutativeMonoid</a>
    <a id="18120" class="Symbol">;</a> <a id="18122" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a>  <a id="18146" class="Symbol">to</a> <a id="18149" class="Function">+-isCommutativeSemigroup</a>
    <a id="18178" class="Symbol">;</a> <a id="18180" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a>       <a id="18204" class="Symbol">to</a> <a id="18207" class="Function">+-isInvertibleMagma</a>
    <a id="18231" class="Symbol">;</a> <a id="18233" href="Algebra.Structures.html#7042" class="Function">isInvertibleUnitalMagma</a> <a id="18257" class="Symbol">to</a> <a id="18260" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="18290" class="Symbol">;</a> <a id="18292" href="Algebra.Structures.html#7324" class="Field">isGroup</a>                 <a id="18316" class="Symbol">to</a> <a id="18319" class="Field">+-isGroup</a>
    <a id="18333" class="Symbol">)</a>

  <a id="IsRingWithoutOne.distribˡ"></a><a id="18338" href="Algebra.Structures.html#18338" class="Function">distribˡ</a> <a id="18347" class="Symbol">:</a> <a id="18349" href="Algebra.Structures.html#17033" class="Bound">*</a> <a id="18351" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="18368" href="Algebra.Structures.html#17031" class="Bound">+</a>
  <a id="18372" href="Algebra.Structures.html#18338" class="Function">distribˡ</a> <a id="18381" class="Symbol">=</a> <a id="18383" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18389" href="Algebra.Structures.html#17217" class="Field">distrib</a>

  <a id="IsRingWithoutOne.distribʳ"></a><a id="18400" href="Algebra.Structures.html#18400" class="Function">distribʳ</a> <a id="18409" class="Symbol">:</a> <a id="18411" href="Algebra.Structures.html#17033" class="Bound">*</a> <a id="18413" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="18430" href="Algebra.Structures.html#17031" class="Bound">+</a>
  <a id="18434" href="Algebra.Structures.html#18400" class="Function">distribʳ</a> <a id="18443" class="Symbol">=</a> <a id="18445" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18451" href="Algebra.Structures.html#17217" class="Field">distrib</a>

  <a id="IsRingWithoutOne.zeroˡ"></a><a id="18462" href="Algebra.Structures.html#18462" class="Function">zeroˡ</a> <a id="18468" class="Symbol">:</a> <a id="18470" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="18479" href="Algebra.Structures.html#17058" class="Bound">0#</a> <a id="18482" href="Algebra.Structures.html#17033" class="Bound">*</a>
  <a id="18486" href="Algebra.Structures.html#18462" class="Function">zeroˡ</a> <a id="18492" class="Symbol">=</a> <a id="18494" href="Algebra.Consequences.Setoid.html#10215" class="Function">Consequences.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="18535" href="Algebra.Structures.html#1390" class="Function">setoid</a>
    <a id="18546" href="Algebra.Structures.html#17390" class="Function">+-cong</a> <a id="18553" href="Algebra.Structures.html#17144" class="Field">*-cong</a> <a id="18560" href="Algebra.Structures.html#17349" class="Function">+-assoc</a> <a id="18568" href="Algebra.Structures.html#18400" class="Function">distribʳ</a> <a id="18577" href="Algebra.Structures.html#17601" class="Function">+-identityʳ</a> <a id="18589" href="Algebra.Structures.html#17733" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zeroʳ"></a><a id="18603" href="Algebra.Structures.html#18603" class="Function">zeroʳ</a> <a id="18609" class="Symbol">:</a> <a id="18611" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="18621" href="Algebra.Structures.html#17058" class="Bound">0#</a> <a id="18624" href="Algebra.Structures.html#17033" class="Bound">*</a>
  <a id="18628" href="Algebra.Structures.html#18603" class="Function">zeroʳ</a> <a id="18634" class="Symbol">=</a> <a id="18636" href="Algebra.Consequences.Setoid.html#10957" class="Function">Consequences.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="18677" href="Algebra.Structures.html#1390" class="Function">setoid</a>
    <a id="18688" href="Algebra.Structures.html#17390" class="Function">+-cong</a> <a id="18695" href="Algebra.Structures.html#17144" class="Field">*-cong</a> <a id="18702" href="Algebra.Structures.html#17349" class="Function">+-assoc</a> <a id="18710" href="Algebra.Structures.html#18338" class="Function">distribˡ</a> <a id="18719" href="Algebra.Structures.html#17601" class="Function">+-identityʳ</a> <a id="18731" href="Algebra.Structures.html#17733" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zero"></a><a id="18745" href="Algebra.Structures.html#18745" class="Function">zero</a> <a id="18750" class="Symbol">:</a> <a id="18752" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="18757" href="Algebra.Structures.html#17058" class="Bound">0#</a> <a id="18760" href="Algebra.Structures.html#17033" class="Bound">*</a>
  <a id="18764" href="Algebra.Structures.html#18745" class="Function">zero</a> <a id="18769" class="Symbol">=</a> <a id="18771" href="Algebra.Structures.html#18462" class="Function">zeroˡ</a> <a id="18777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18779" href="Algebra.Structures.html#18603" class="Function">zeroʳ</a>

  <a id="IsRingWithoutOne.*-isMagma"></a><a id="18788" href="Algebra.Structures.html#18788" class="Function">*-isMagma</a> <a id="18798" class="Symbol">:</a> <a id="18800" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="18808" href="Algebra.Structures.html#17033" class="Bound">*</a>
  <a id="18812" href="Algebra.Structures.html#18788" class="Function">*-isMagma</a> <a id="18822" class="Symbol">=</a> <a id="18824" class="Keyword">record</a>
    <a id="18835" class="Symbol">{</a> <a id="18837" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="18851" class="Symbol">=</a> <a id="18853" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
    <a id="18871" class="Symbol">;</a> <a id="18873" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="18887" class="Symbol">=</a> <a id="18889" href="Algebra.Structures.html#17144" class="Field">*-cong</a>
    <a id="18900" class="Symbol">}</a>

  <a id="IsRingWithoutOne.*-isSemigroup"></a><a id="18905" href="Algebra.Structures.html#18905" class="Function">*-isSemigroup</a> <a id="18919" class="Symbol">:</a> <a id="18921" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="18933" href="Algebra.Structures.html#17033" class="Bound">*</a>
  <a id="18937" href="Algebra.Structures.html#18905" class="Function">*-isSemigroup</a> <a id="18951" class="Symbol">=</a> <a id="18953" class="Keyword">record</a>
    <a id="18964" class="Symbol">{</a> <a id="18966" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="18974" class="Symbol">=</a> <a id="18976" href="Algebra.Structures.html#18788" class="Function">*-isMagma</a>
    <a id="18990" class="Symbol">;</a> <a id="18992" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="19000" class="Symbol">=</a> <a id="19002" href="Algebra.Structures.html#17180" class="Field">*-assoc</a>
    <a id="19014" class="Symbol">}</a>

  <a id="19019" class="Keyword">open</a> <a id="19024" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="19036" href="Algebra.Structures.html#18905" class="Function">*-isSemigroup</a> <a id="19050" class="Keyword">public</a>
    <a id="19061" class="Keyword">using</a> <a id="19067" class="Symbol">()</a>
    <a id="19074" class="Keyword">renaming</a>
    <a id="19087" class="Symbol">(</a> <a id="19089" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>   <a id="19099" class="Symbol">to</a> <a id="19102" class="Function">*-congˡ</a>
    <a id="19114" class="Symbol">;</a> <a id="19116" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>   <a id="19126" class="Symbol">to</a> <a id="19129" class="Function">*-congʳ</a>
    <a id="19141" class="Symbol">)</a>

<a id="19144" class="Comment">------------------------------------------------------------------------</a>
<a id="19217" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="19288" class="Comment">------------------------------------------------------------------------</a>

<a id="19362" class="Keyword">record</a> <a id="IsNonAssociativeRing"></a><a id="19369" href="Algebra.Structures.html#19369" class="Record">IsNonAssociativeRing</a> <a id="19390" class="Symbol">(</a><a id="19391" href="Algebra.Structures.html#19391" class="Bound">+</a> <a id="19393" href="Algebra.Structures.html#19393" class="Bound">*</a> <a id="19395" class="Symbol">:</a> <a id="19397" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19401" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19402" class="Symbol">)</a> <a id="19404" class="Symbol">(</a><a id="19405" href="Algebra.Structures.html#19405" class="Bound Operator">-_</a> <a id="19408" class="Symbol">:</a> <a id="19410" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="19414" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19415" class="Symbol">)</a> <a id="19417" class="Symbol">(</a><a id="19418" href="Algebra.Structures.html#19418" class="Bound">0#</a> <a id="19421" href="Algebra.Structures.html#19421" class="Bound">1#</a> <a id="19424" class="Symbol">:</a> <a id="19426" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19427" class="Symbol">)</a> <a id="19429" class="Symbol">:</a> <a id="19431" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19435" class="Symbol">(</a><a id="19436" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="19438" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19440" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="19441" class="Symbol">)</a> <a id="19443" class="Keyword">where</a>
  <a id="19451" class="Keyword">field</a>
    <a id="IsNonAssociativeRing.+-isAbelianGroup"></a><a id="19461" href="Algebra.Structures.html#19461" class="Field">+-isAbelianGroup</a> <a id="19478" class="Symbol">:</a> <a id="19480" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="19495" href="Algebra.Structures.html#19391" class="Bound">+</a> <a id="19497" href="Algebra.Structures.html#19418" class="Bound">0#</a> <a id="19500" href="Algebra.Structures.html#19405" class="Bound Operator">-_</a>
    <a id="IsNonAssociativeRing.*-cong"></a><a id="19507" href="Algebra.Structures.html#19507" class="Field">*-cong</a>           <a id="19524" class="Symbol">:</a> <a id="19526" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="19537" href="Algebra.Structures.html#19393" class="Bound">*</a>
    <a id="IsNonAssociativeRing.*-identity"></a><a id="19543" href="Algebra.Structures.html#19543" class="Field">*-identity</a>       <a id="19560" class="Symbol">:</a> <a id="19562" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="19571" href="Algebra.Structures.html#19421" class="Bound">1#</a> <a id="19574" href="Algebra.Structures.html#19393" class="Bound">*</a>
    <a id="IsNonAssociativeRing.distrib"></a><a id="19580" href="Algebra.Structures.html#19580" class="Field">distrib</a>          <a id="19597" class="Symbol">:</a> <a id="19599" href="Algebra.Structures.html#19393" class="Bound">*</a> <a id="19601" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="19617" href="Algebra.Structures.html#19391" class="Bound">+</a>
    <a id="IsNonAssociativeRing.zero"></a><a id="19623" href="Algebra.Structures.html#19623" class="Field">zero</a>             <a id="19640" class="Symbol">:</a> <a id="19642" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="19647" href="Algebra.Structures.html#19418" class="Bound">0#</a> <a id="19650" href="Algebra.Structures.html#19393" class="Bound">*</a>

  <a id="19655" class="Keyword">open</a> <a id="19660" href="Algebra.Structures.html#7222" class="Module">IsAbelianGroup</a> <a id="19675" href="Algebra.Structures.html#19461" class="Field">+-isAbelianGroup</a> <a id="19692" class="Keyword">public</a>
    <a id="19703" class="Keyword">renaming</a>
    <a id="19716" class="Symbol">(</a> <a id="19718" href="Algebra.Structures.html#2977" class="Function">assoc</a>                   <a id="19742" class="Symbol">to</a> <a id="19745" class="Function">+-assoc</a>
    <a id="19757" class="Symbol">;</a> <a id="19759" href="Algebra.Structures.html#1315" class="Function">∙-cong</a>                  <a id="19783" class="Symbol">to</a> <a id="19786" class="Function">+-cong</a>
    <a id="19797" class="Symbol">;</a> <a id="19799" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>                 <a id="19823" class="Symbol">to</a> <a id="19826" class="Function">+-congˡ</a>
    <a id="19838" class="Symbol">;</a> <a id="19840" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>                 <a id="19864" class="Symbol">to</a> <a id="19867" class="Function">+-congʳ</a>
    <a id="19879" class="Symbol">;</a> <a id="19881" href="Algebra.Structures.html#4067" class="Function">identity</a>                <a id="19905" class="Symbol">to</a> <a id="19908" class="Function">+-identity</a>
    <a id="19923" class="Symbol">;</a> <a id="19925" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>               <a id="19949" class="Symbol">to</a> <a id="19952" class="Function">+-identityˡ</a>
    <a id="19968" class="Symbol">;</a> <a id="19970" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>               <a id="19994" class="Symbol">to</a> <a id="19997" class="Function">+-identityʳ</a>
    <a id="20013" class="Symbol">;</a> <a id="20015" href="Algebra.Structures.html#6295" class="Function">inverse</a>                 <a id="20039" class="Symbol">to</a> <a id="20042" class="Function">-‿inverse</a>
    <a id="20056" class="Symbol">;</a> <a id="20058" href="Algebra.Structures.html#6443" class="Function">inverseˡ</a>                <a id="20082" class="Symbol">to</a> <a id="20085" class="Function">-‿inverseˡ</a>
    <a id="20100" class="Symbol">;</a> <a id="20102" href="Algebra.Structures.html#6506" class="Function">inverseʳ</a>                <a id="20126" class="Symbol">to</a> <a id="20129" class="Function">-‿inverseʳ</a>
    <a id="20144" class="Symbol">;</a> <a id="20146" href="Algebra.Structures.html#6329" class="Function">⁻¹-cong</a>                 <a id="20170" class="Symbol">to</a> <a id="20173" class="Function">-‿cong</a>
    <a id="20184" class="Symbol">;</a> <a id="20186" href="Algebra.Structures.html#7353" class="Field">comm</a>                    <a id="20210" class="Symbol">to</a> <a id="20213" class="Field">+-comm</a>
    <a id="20224" class="Symbol">;</a> <a id="20226" href="Algebra.Structures.html#2953" class="Function">isMagma</a>                 <a id="20250" class="Symbol">to</a> <a id="20253" class="Function">+-isMagma</a>
    <a id="20267" class="Symbol">;</a> <a id="20269" href="Algebra.Structures.html#4035" class="Function">isSemigroup</a>             <a id="20293" class="Symbol">to</a> <a id="20296" class="Function">+-isSemigroup</a>
    <a id="20314" class="Symbol">;</a> <a id="20316" href="Algebra.Structures.html#6264" class="Function">isMonoid</a>                <a id="20340" class="Symbol">to</a> <a id="20343" class="Function">+-isMonoid</a>
    <a id="20358" class="Symbol">;</a> <a id="20360" href="Algebra.Structures.html#4259" class="Function">isUnitalMagma</a>           <a id="20384" class="Symbol">to</a> <a id="20387" class="Function">+-isUnitalMagma</a>
    <a id="20407" class="Symbol">;</a> <a id="20409" href="Algebra.Structures.html#3368" class="Function">isCommutativeMagma</a>      <a id="20433" class="Symbol">to</a> <a id="20436" class="Function">+-isCommutativeMagma</a>
    <a id="20461" class="Symbol">;</a> <a id="20463" href="Algebra.Structures.html#7411" class="Function">isCommutativeMonoid</a>     <a id="20487" class="Symbol">to</a> <a id="20490" class="Function">+-isCommutativeMonoid</a>
    <a id="20516" class="Symbol">;</a> <a id="20518" href="Algebra.Structures.html#4545" class="Function">isCommutativeSemigroup</a>  <a id="20542" class="Symbol">to</a> <a id="20545" class="Function">+-isCommutativeSemigroup</a>
    <a id="20574" class="Symbol">;</a> <a id="20576" href="Algebra.Structures.html#6884" class="Function">isInvertibleMagma</a>       <a id="20600" class="Symbol">to</a> <a id="20603" class="Function">+-isInvertibleMagma</a>
    <a id="20627" class="Symbol">;</a> <a id="20629" href="Algebra.Structures.html#7042" class="Function">isInvertibleUnitalMagma</a> <a id="20653" class="Symbol">to</a> <a id="20656" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="20686" class="Symbol">;</a> <a id="20688" href="Algebra.Structures.html#7324" class="Field">isGroup</a>                 <a id="20712" class="Symbol">to</a> <a id="20715" class="Field">+-isGroup</a>
    <a id="20729" class="Symbol">)</a>

  <a id="IsNonAssociativeRing.zeroˡ"></a><a id="20734" href="Algebra.Structures.html#20734" class="Function">zeroˡ</a> <a id="20740" class="Symbol">:</a> <a id="20742" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="20751" href="Algebra.Structures.html#19418" class="Bound">0#</a> <a id="20754" href="Algebra.Structures.html#19393" class="Bound">*</a>
  <a id="20758" href="Algebra.Structures.html#20734" class="Function">zeroˡ</a> <a id="20764" class="Symbol">=</a> <a id="20766" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="20772" href="Algebra.Structures.html#19623" class="Field">zero</a>

  <a id="IsNonAssociativeRing.zeroʳ"></a><a id="20780" href="Algebra.Structures.html#20780" class="Function">zeroʳ</a> <a id="20786" class="Symbol">:</a> <a id="20788" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="20798" href="Algebra.Structures.html#19418" class="Bound">0#</a> <a id="20801" href="Algebra.Structures.html#19393" class="Bound">*</a>
  <a id="20805" href="Algebra.Structures.html#20780" class="Function">zeroʳ</a> <a id="20811" class="Symbol">=</a> <a id="20813" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="20819" href="Algebra.Structures.html#19623" class="Field">zero</a>

  <a id="IsNonAssociativeRing.distribˡ"></a><a id="20827" href="Algebra.Structures.html#20827" class="Function">distribˡ</a> <a id="20836" class="Symbol">:</a> <a id="20838" href="Algebra.Structures.html#19393" class="Bound">*</a> <a id="20840" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="20857" href="Algebra.Structures.html#19391" class="Bound">+</a>
  <a id="20861" href="Algebra.Structures.html#20827" class="Function">distribˡ</a> <a id="20870" class="Symbol">=</a> <a id="20872" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="20878" href="Algebra.Structures.html#19580" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.distribʳ"></a><a id="20889" href="Algebra.Structures.html#20889" class="Function">distribʳ</a> <a id="20898" class="Symbol">:</a> <a id="20900" href="Algebra.Structures.html#19393" class="Bound">*</a> <a id="20902" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="20919" href="Algebra.Structures.html#19391" class="Bound">+</a>
  <a id="20923" href="Algebra.Structures.html#20889" class="Function">distribʳ</a> <a id="20932" class="Symbol">=</a> <a id="20934" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="20940" href="Algebra.Structures.html#19580" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.*-isMagma"></a><a id="20951" href="Algebra.Structures.html#20951" class="Function">*-isMagma</a> <a id="20961" class="Symbol">:</a> <a id="20963" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="20971" href="Algebra.Structures.html#19393" class="Bound">*</a>
  <a id="20975" href="Algebra.Structures.html#20951" class="Function">*-isMagma</a> <a id="20985" class="Symbol">=</a> <a id="20987" class="Keyword">record</a>
    <a id="20998" class="Symbol">{</a> <a id="21000" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="21014" class="Symbol">=</a> <a id="21016" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
    <a id="21034" class="Symbol">;</a> <a id="21036" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="21050" class="Symbol">=</a> <a id="21052" href="Algebra.Structures.html#19507" class="Field">*-cong</a>
    <a id="21063" class="Symbol">}</a>

  <a id="IsNonAssociativeRing.*-identityˡ"></a><a id="21068" href="Algebra.Structures.html#21068" class="Function">*-identityˡ</a> <a id="21080" class="Symbol">:</a> <a id="21082" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="21095" href="Algebra.Structures.html#19421" class="Bound">1#</a> <a id="21098" href="Algebra.Structures.html#19393" class="Bound">*</a>
  <a id="21102" href="Algebra.Structures.html#21068" class="Function">*-identityˡ</a> <a id="21114" class="Symbol">=</a> <a id="21116" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="21122" href="Algebra.Structures.html#19543" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-identityʳ"></a><a id="21136" href="Algebra.Structures.html#21136" class="Function">*-identityʳ</a> <a id="21148" class="Symbol">:</a> <a id="21150" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="21164" href="Algebra.Structures.html#19421" class="Bound">1#</a> <a id="21167" href="Algebra.Structures.html#19393" class="Bound">*</a>
  <a id="21171" href="Algebra.Structures.html#21136" class="Function">*-identityʳ</a> <a id="21183" class="Symbol">=</a> <a id="21185" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="21191" href="Algebra.Structures.html#19543" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-isUnitalMagma"></a><a id="21205" href="Algebra.Structures.html#21205" class="Function">*-isUnitalMagma</a> <a id="21221" class="Symbol">:</a> <a id="21223" href="Algebra.Structures.html#3696" class="Record">IsUnitalMagma</a> <a id="21237" href="Algebra.Structures.html#19393" class="Bound">*</a> <a id="21239" href="Algebra.Structures.html#19421" class="Bound">1#</a>
  <a id="21244" href="Algebra.Structures.html#21205" class="Function">*-isUnitalMagma</a> <a id="21260" class="Symbol">=</a> <a id="21262" class="Keyword">record</a>
    <a id="21273" class="Symbol">{</a> <a id="21275" href="Algebra.Structures.html#3762" class="Field">isMagma</a> <a id="21283" class="Symbol">=</a> <a id="21285" href="Algebra.Structures.html#20951" class="Function">*-isMagma</a>
    <a id="21299" class="Symbol">;</a> <a id="21301" href="Algebra.Structures.html#3787" class="Field">identity</a> <a id="21310" class="Symbol">=</a> <a id="21312" href="Algebra.Structures.html#19543" class="Field">*-identity</a>
    <a id="21327" class="Symbol">}</a>

  <a id="21332" class="Keyword">open</a> <a id="21337" href="Algebra.Structures.html#3696" class="Module">IsUnitalMagma</a> <a id="21351" href="Algebra.Structures.html#21205" class="Function">*-isUnitalMagma</a> <a id="21367" class="Keyword">public</a>
    <a id="21378" class="Keyword">using</a> <a id="21384" class="Symbol">()</a>
    <a id="21391" class="Keyword">renaming</a>
    <a id="21404" class="Symbol">(</a> <a id="21406" href="Algebra.Structures.html#1465" class="Function">∙-congˡ</a>   <a id="21416" class="Symbol">to</a> <a id="21419" class="Function">*-congˡ</a>
    <a id="21431" class="Symbol">;</a> <a id="21433" href="Algebra.Structures.html#1526" class="Function">∙-congʳ</a>   <a id="21443" class="Symbol">to</a> <a id="21446" class="Function">*-congʳ</a>
    <a id="21458" class="Symbol">)</a>

<a id="21461" class="Keyword">record</a> <a id="IsNearring"></a><a id="21468" href="Algebra.Structures.html#21468" class="Record">IsNearring</a> <a id="21479" class="Symbol">(</a><a id="21480" href="Algebra.Structures.html#21480" class="Bound">+</a> <a id="21482" href="Algebra.Structures.html#21482" class="Bound">*</a> <a id="21484" class="Symbol">:</a> <a id="21486" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21490" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21491" class="Symbol">)</a> <a id="21493" class="Symbol">(</a><a id="21494" href="Algebra.Structures.html#21494" class="Bound">0#</a> <a id="21497" href="Algebra.Structures.html#21497" class="Bound">1#</a> <a id="21500" class="Symbol">:</a> <a id="21502" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21503" class="Symbol">)</a> <a id="21505" class="Symbol">(</a><a id="21506" href="Algebra.Structures.html#21506" class="Bound Operator">_⁻¹</a> <a id="21510" class="Symbol">:</a> <a id="21512" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="21516" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21517" class="Symbol">)</a> <a id="21519" class="Symbol">:</a> <a id="21521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21525" class="Symbol">(</a><a id="21526" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="21528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21530" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="21531" class="Symbol">)</a> <a id="21533" class="Keyword">where</a>
  <a id="21541" class="Keyword">field</a>
    <a id="IsNearring.isQuasiring"></a><a id="21551" href="Algebra.Structures.html#21551" class="Field">isQuasiring</a> <a id="21563" class="Symbol">:</a> <a id="21565" href="Algebra.Structures.html#15236" class="Record">IsQuasiring</a> <a id="21577" href="Algebra.Structures.html#21480" class="Bound">+</a> <a id="21579" href="Algebra.Structures.html#21482" class="Bound">*</a> <a id="21581" href="Algebra.Structures.html#21494" class="Bound">0#</a> <a id="21584" href="Algebra.Structures.html#21497" class="Bound">1#</a>
    <a id="IsNearring.+-inverse"></a><a id="21591" href="Algebra.Structures.html#21591" class="Field">+-inverse</a>   <a id="21603" class="Symbol">:</a> <a id="21605" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="21613" href="Algebra.Structures.html#21494" class="Bound">0#</a> <a id="21616" href="Algebra.Structures.html#21506" class="Bound Operator">_⁻¹</a> <a id="21620" href="Algebra.Structures.html#21480" class="Bound">+</a>
    <a id="IsNearring.⁻¹-cong"></a><a id="21626" href="Algebra.Structures.html#21626" class="Field">⁻¹-cong</a>     <a id="21638" class="Symbol">:</a> <a id="21640" href="Algebra.Definitions.html#1237" class="Function">Congruent₁</a> <a id="21651" href="Algebra.Structures.html#21506" class="Bound Operator">_⁻¹</a>

  <a id="21658" class="Keyword">open</a> <a id="21663" href="Algebra.Structures.html#15236" class="Module">IsQuasiring</a> <a id="21675" href="Algebra.Structures.html#21551" class="Field">isQuasiring</a> <a id="21687" class="Keyword">public</a>

  <a id="IsNearring.+-inverseˡ"></a><a id="21697" href="Algebra.Structures.html#21697" class="Function">+-inverseˡ</a> <a id="21708" class="Symbol">:</a> <a id="21710" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="21722" href="Algebra.Structures.html#21494" class="Bound">0#</a> <a id="21725" href="Algebra.Structures.html#21506" class="Bound Operator">_⁻¹</a> <a id="21729" href="Algebra.Structures.html#21480" class="Bound">+</a>
  <a id="21733" href="Algebra.Structures.html#21697" class="Function">+-inverseˡ</a> <a id="21744" class="Symbol">=</a> <a id="21746" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="21752" href="Algebra.Structures.html#21591" class="Field">+-inverse</a>

  <a id="IsNearring.+-inverseʳ"></a><a id="21765" href="Algebra.Structures.html#21765" class="Function">+-inverseʳ</a> <a id="21776" class="Symbol">:</a> <a id="21778" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="21791" href="Algebra.Structures.html#21494" class="Bound">0#</a> <a id="21794" href="Algebra.Structures.html#21506" class="Bound Operator">_⁻¹</a> <a id="21798" href="Algebra.Structures.html#21480" class="Bound">+</a>
  <a id="21802" href="Algebra.Structures.html#21765" class="Function">+-inverseʳ</a> <a id="21813" class="Symbol">=</a> <a id="21815" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="21821" href="Algebra.Structures.html#21591" class="Field">+-inverse</a>

<a id="21832" class="Keyword">record</a> <a id="IsRing"></a><a id="21839" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="21846" class="Symbol">(</a><a id="21847" href="Algebra.Structures.html#21847" class="Bound">+</a> <a id="21849" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="21851" class="Symbol">:</a> <a id="21853" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21857" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21858" class="Symbol">)</a> <a id="21860" class="Symbol">(</a><a id="21861" href="Algebra.Structures.html#21861" class="Bound Operator">-_</a> <a id="21864" class="Symbol">:</a> <a id="21866" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="21870" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21871" class="Symbol">)</a> <a id="21873" class="Symbol">(</a><a id="21874" href="Algebra.Structures.html#21874" class="Bound">0#</a> <a id="21877" href="Algebra.Structures.html#21877" class="Bound">1#</a> <a id="21880" class="Symbol">:</a> <a id="21882" href="Algebra.Structures.html#622" class="Bound">A</a><a id="21883" class="Symbol">)</a> <a id="21885" class="Symbol">:</a> <a id="21887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21891" class="Symbol">(</a><a id="21892" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="21894" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21896" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="21897" class="Symbol">)</a> <a id="21899" class="Keyword">where</a>
  <a id="21907" class="Keyword">field</a>
    <a id="IsRing.+-isAbelianGroup"></a><a id="21917" href="Algebra.Structures.html#21917" class="Field">+-isAbelianGroup</a> <a id="21934" class="Symbol">:</a> <a id="21936" href="Algebra.Structures.html#7222" class="Record">IsAbelianGroup</a> <a id="21951" href="Algebra.Structures.html#21847" class="Bound">+</a> <a id="21953" href="Algebra.Structures.html#21874" class="Bound">0#</a> <a id="21956" href="Algebra.Structures.html#21861" class="Bound Operator">-_</a>
    <a id="IsRing.*-cong"></a><a id="21963" href="Algebra.Structures.html#21963" class="Field">*-cong</a>           <a id="21980" class="Symbol">:</a> <a id="21982" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="21993" href="Algebra.Structures.html#21849" class="Bound">*</a>
    <a id="IsRing.*-assoc"></a><a id="21999" href="Algebra.Structures.html#21999" class="Field">*-assoc</a>          <a id="22016" class="Symbol">:</a> <a id="22018" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="22030" href="Algebra.Structures.html#21849" class="Bound">*</a>
    <a id="IsRing.*-identity"></a><a id="22036" href="Algebra.Structures.html#22036" class="Field">*-identity</a>       <a id="22053" class="Symbol">:</a> <a id="22055" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="22064" href="Algebra.Structures.html#21877" class="Bound">1#</a> <a id="22067" href="Algebra.Structures.html#21849" class="Bound">*</a>
    <a id="IsRing.distrib"></a><a id="22073" href="Algebra.Structures.html#22073" class="Field">distrib</a>          <a id="22090" class="Symbol">:</a> <a id="22092" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="22094" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="22110" href="Algebra.Structures.html#21847" class="Bound">+</a>

  <a id="IsRing.isRingWithoutOne"></a><a id="22115" href="Algebra.Structures.html#22115" class="Function">isRingWithoutOne</a> <a id="22132" class="Symbol">:</a> <a id="22134" href="Algebra.Structures.html#17013" class="Record">IsRingWithoutOne</a> <a id="22151" href="Algebra.Structures.html#21847" class="Bound">+</a> <a id="22153" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="22155" href="Algebra.Structures.html#21861" class="Bound Operator">-_</a> <a id="22158" href="Algebra.Structures.html#21874" class="Bound">0#</a>
  <a id="22163" href="Algebra.Structures.html#22115" class="Function">isRingWithoutOne</a> <a id="22180" class="Symbol">=</a> <a id="22182" class="Keyword">record</a>
    <a id="22193" class="Symbol">{</a> <a id="22195" href="Algebra.Structures.html#17098" class="Field">+-isAbelianGroup</a> <a id="22212" class="Symbol">=</a> <a id="22214" href="Algebra.Structures.html#21917" class="Field">+-isAbelianGroup</a>
    <a id="22235" class="Symbol">;</a> <a id="22237" href="Algebra.Structures.html#17144" class="Field">*-cong</a>  <a id="22245" class="Symbol">=</a> <a id="22247" href="Algebra.Structures.html#21963" class="Field">*-cong</a>
    <a id="22258" class="Symbol">;</a> <a id="22260" href="Algebra.Structures.html#17180" class="Field">*-assoc</a> <a id="22268" class="Symbol">=</a> <a id="22270" href="Algebra.Structures.html#21999" class="Field">*-assoc</a>
    <a id="22282" class="Symbol">;</a> <a id="22284" href="Algebra.Structures.html#17217" class="Field">distrib</a> <a id="22292" class="Symbol">=</a> <a id="22294" href="Algebra.Structures.html#22073" class="Field">distrib</a>
    <a id="22306" class="Symbol">}</a>

  <a id="22311" class="Keyword">open</a> <a id="22316" href="Algebra.Structures.html#17013" class="Module">IsRingWithoutOne</a> <a id="22333" href="Algebra.Structures.html#22115" class="Function">isRingWithoutOne</a> <a id="22350" class="Keyword">public</a>
    <a id="22361" class="Keyword">hiding</a> <a id="22368" class="Symbol">(</a><a id="22369" href="Algebra.Structures.html#17098" class="Field">+-isAbelianGroup</a><a id="22385" class="Symbol">;</a> <a id="22387" href="Algebra.Structures.html#17144" class="Field">*-cong</a><a id="22393" class="Symbol">;</a> <a id="22395" href="Algebra.Structures.html#17180" class="Field">*-assoc</a><a id="22402" class="Symbol">;</a> <a id="22404" href="Algebra.Structures.html#17217" class="Field">distrib</a><a id="22411" class="Symbol">)</a>

  <a id="IsRing.*-isMonoid"></a><a id="22416" href="Algebra.Structures.html#22416" class="Function">*-isMonoid</a> <a id="22427" class="Symbol">:</a> <a id="22429" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="22438" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="22440" href="Algebra.Structures.html#21877" class="Bound">1#</a>
  <a id="22445" href="Algebra.Structures.html#22416" class="Function">*-isMonoid</a> <a id="22456" class="Symbol">=</a> <a id="22458" class="Keyword">record</a>
    <a id="22469" class="Symbol">{</a> <a id="22471" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="22483" class="Symbol">=</a> <a id="22485" href="Algebra.Structures.html#18905" class="Function">*-isSemigroup</a>
    <a id="22503" class="Symbol">;</a> <a id="22505" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="22517" class="Symbol">=</a> <a id="22519" href="Algebra.Structures.html#22036" class="Field">*-identity</a>
    <a id="22534" class="Symbol">}</a>

  <a id="22539" class="Keyword">open</a> <a id="22544" href="Algebra.Structures.html#3974" class="Module">IsMonoid</a> <a id="22553" href="Algebra.Structures.html#22416" class="Function">*-isMonoid</a> <a id="22564" class="Keyword">public</a>
    <a id="22575" class="Keyword">using</a> <a id="22581" class="Symbol">()</a>
    <a id="22588" class="Keyword">renaming</a>
    <a id="22601" class="Symbol">(</a> <a id="22603" href="Algebra.Structures.html#4136" class="Function">identityˡ</a>   <a id="22615" class="Symbol">to</a> <a id="22618" class="Function">*-identityˡ</a>
    <a id="22634" class="Symbol">;</a> <a id="22636" href="Algebra.Structures.html#4197" class="Function">identityʳ</a>   <a id="22648" class="Symbol">to</a> <a id="22651" class="Function">*-identityʳ</a>
    <a id="22667" class="Symbol">)</a>

  <a id="IsRing.isSemiringWithoutAnnihilatingZero"></a><a id="22672" href="Algebra.Structures.html#22672" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="22710" class="Symbol">:</a> <a id="22712" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="22746" href="Algebra.Structures.html#21847" class="Bound">+</a> <a id="22748" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="22750" href="Algebra.Structures.html#21874" class="Bound">0#</a> <a id="22753" href="Algebra.Structures.html#21877" class="Bound">1#</a>
  <a id="22758" href="Algebra.Structures.html#22672" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="22792" class="Symbol">=</a> <a id="22794" class="Keyword">record</a>
    <a id="22805" class="Symbol">{</a> <a id="22807" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="22829" class="Symbol">=</a> <a id="22831" href="Algebra.Structures.html#18094" class="Function">+-isCommutativeMonoid</a>
    <a id="22857" class="Symbol">;</a> <a id="22859" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="22881" class="Symbol">=</a> <a id="22883" href="Algebra.Structures.html#21963" class="Field">*-cong</a>
    <a id="22894" class="Symbol">;</a> <a id="22896" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="22918" class="Symbol">=</a> <a id="22920" href="Algebra.Structures.html#21999" class="Field">*-assoc</a>
    <a id="22932" class="Symbol">;</a> <a id="22934" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="22956" class="Symbol">=</a> <a id="22958" href="Algebra.Structures.html#22036" class="Field">*-identity</a>
    <a id="22973" class="Symbol">;</a> <a id="22975" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="22997" class="Symbol">=</a> <a id="22999" href="Algebra.Structures.html#22073" class="Field">distrib</a>
    <a id="23011" class="Symbol">}</a>

  <a id="IsRing.isSemiring"></a><a id="23016" href="Algebra.Structures.html#23016" class="Function">isSemiring</a> <a id="23027" class="Symbol">:</a> <a id="23029" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="23040" href="Algebra.Structures.html#21847" class="Bound">+</a> <a id="23042" href="Algebra.Structures.html#21849" class="Bound">*</a> <a id="23044" href="Algebra.Structures.html#21874" class="Bound">0#</a> <a id="23047" href="Algebra.Structures.html#21877" class="Bound">1#</a>
  <a id="23052" href="Algebra.Structures.html#23016" class="Function">isSemiring</a> <a id="23063" class="Symbol">=</a> <a id="23065" class="Keyword">record</a>
    <a id="23076" class="Symbol">{</a> <a id="23078" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="23112" class="Symbol">=</a>
        <a id="23122" href="Algebra.Structures.html#22672" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="23160" class="Symbol">;</a> <a id="23162" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="23167" class="Symbol">=</a> <a id="23169" href="Algebra.Structures.html#18745" class="Function">zero</a>
    <a id="23178" class="Symbol">}</a>

  <a id="23183" class="Keyword">open</a> <a id="23188" href="Algebra.Structures.html#12731" class="Module">IsSemiring</a> <a id="23199" href="Algebra.Structures.html#23016" class="Function">isSemiring</a> <a id="23210" class="Keyword">public</a>
    <a id="23221" class="Keyword">using</a> <a id="23227" class="Symbol">(</a><a id="23228" href="Algebra.Structures.html#9900" class="Function">isNearSemiring</a><a id="23242" class="Symbol">;</a> <a id="23244" href="Algebra.Structures.html#13002" class="Function">isSemiringWithoutOne</a><a id="23264" class="Symbol">)</a>


<a id="23268" class="Keyword">record</a> <a id="IsCommutativeRing"></a><a id="23275" href="Algebra.Structures.html#23275" class="Record">IsCommutativeRing</a>
         <a id="23302" class="Symbol">(</a><a id="23303" href="Algebra.Structures.html#23303" class="Bound">+</a> <a id="23305" href="Algebra.Structures.html#23305" class="Bound">*</a> <a id="23307" class="Symbol">:</a> <a id="23309" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23313" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23314" class="Symbol">)</a> <a id="23316" class="Symbol">(</a><a id="23317" href="Algebra.Structures.html#23317" class="Bound">-</a> <a id="23319" class="Symbol">:</a> <a id="23321" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23325" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23326" class="Symbol">)</a> <a id="23328" class="Symbol">(</a><a id="23329" href="Algebra.Structures.html#23329" class="Bound">0#</a> <a id="23332" href="Algebra.Structures.html#23332" class="Bound">1#</a> <a id="23335" class="Symbol">:</a> <a id="23337" href="Algebra.Structures.html#622" class="Bound">A</a><a id="23338" class="Symbol">)</a> <a id="23340" class="Symbol">:</a> <a id="23342" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23346" class="Symbol">(</a><a id="23347" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="23349" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23351" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="23352" class="Symbol">)</a> <a id="23354" class="Keyword">where</a>
  <a id="23362" class="Keyword">field</a>
    <a id="IsCommutativeRing.isRing"></a><a id="23372" href="Algebra.Structures.html#23372" class="Field">isRing</a> <a id="23379" class="Symbol">:</a> <a id="23381" href="Algebra.Structures.html#21839" class="Record">IsRing</a> <a id="23388" href="Algebra.Structures.html#23303" class="Bound">+</a> <a id="23390" href="Algebra.Structures.html#23305" class="Bound">*</a> <a id="23392" href="Algebra.Structures.html#23317" class="Bound">-</a> <a id="23394" href="Algebra.Structures.html#23329" class="Bound">0#</a> <a id="23397" href="Algebra.Structures.html#23332" class="Bound">1#</a>
    <a id="IsCommutativeRing.*-comm"></a><a id="23404" href="Algebra.Structures.html#23404" class="Field">*-comm</a> <a id="23411" class="Symbol">:</a> <a id="23413" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="23425" href="Algebra.Structures.html#23305" class="Bound">*</a>

  <a id="23430" class="Keyword">open</a> <a id="23435" href="Algebra.Structures.html#21839" class="Module">IsRing</a> <a id="23442" href="Algebra.Structures.html#23372" class="Field">isRing</a> <a id="23449" class="Keyword">public</a>

  <a id="IsCommutativeRing.isCommutativeSemiring"></a><a id="23459" href="Algebra.Structures.html#23459" class="Function">isCommutativeSemiring</a> <a id="23481" class="Symbol">:</a> <a id="23483" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="23505" href="Algebra.Structures.html#23303" class="Bound">+</a> <a id="23507" href="Algebra.Structures.html#23305" class="Bound">*</a> <a id="23509" href="Algebra.Structures.html#23329" class="Bound">0#</a> <a id="23512" href="Algebra.Structures.html#23332" class="Bound">1#</a>
  <a id="23517" href="Algebra.Structures.html#23459" class="Function">isCommutativeSemiring</a> <a id="23539" class="Symbol">=</a> <a id="23541" class="Keyword">record</a>
    <a id="23552" class="Symbol">{</a> <a id="23554" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="23565" class="Symbol">=</a> <a id="23567" href="Algebra.Structures.html#23016" class="Function">isSemiring</a>
    <a id="23582" class="Symbol">;</a> <a id="23584" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="23591" class="Symbol">=</a> <a id="23593" href="Algebra.Structures.html#23404" class="Field">*-comm</a>
    <a id="23604" class="Symbol">}</a>

  <a id="23609" class="Keyword">open</a> <a id="23614" href="Algebra.Structures.html#13418" class="Module">IsCommutativeSemiring</a> <a id="23636" href="Algebra.Structures.html#23459" class="Function">isCommutativeSemiring</a> <a id="23658" class="Keyword">public</a>
    <a id="23669" class="Keyword">using</a>
    <a id="23679" class="Symbol">(</a> <a id="23681" href="Algebra.Structures.html#13603" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="23717" class="Symbol">;</a> <a id="23719" href="Algebra.Structures.html#10646" class="Function">*-isCommutativeMagma</a>
    <a id="23744" class="Symbol">;</a> <a id="23746" href="Algebra.Structures.html#10383" class="Function">*-isCommutativeSemigroup</a>
    <a id="23775" class="Symbol">;</a> <a id="23777" href="Algebra.Structures.html#13957" class="Function">*-isCommutativeMonoid</a>
    <a id="23803" class="Symbol">)</a>

<a id="23806" class="Comment">------------------------------------------------------------------------</a>
<a id="23879" class="Comment">-- Structures with 3 binary operations</a>
<a id="23918" class="Comment">------------------------------------------------------------------------</a>

<a id="23992" class="Keyword">record</a> <a id="IsQuasigroup"></a><a id="23999" href="Algebra.Structures.html#23999" class="Record">IsQuasigroup</a> <a id="24012" class="Symbol">(</a><a id="24013" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24015" href="Algebra.Structures.html#24015" class="Bound">\\</a> <a id="24018" href="Algebra.Structures.html#24018" class="Bound">//</a> <a id="24021" class="Symbol">:</a> <a id="24023" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24027" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24028" class="Symbol">)</a> <a id="24030" class="Symbol">:</a> <a id="24032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24036" class="Symbol">(</a><a id="24037" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24039" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24041" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24042" class="Symbol">)</a> <a id="24044" class="Keyword">where</a>
  <a id="24052" class="Keyword">field</a>
    <a id="IsQuasigroup.isMagma"></a><a id="24062" href="Algebra.Structures.html#24062" class="Field">isMagma</a>       <a id="24076" class="Symbol">:</a> <a id="24078" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="24086" href="Algebra.Structures.html#24013" class="Bound">∙</a>
    <a id="IsQuasigroup.\\-cong"></a><a id="24092" href="Algebra.Structures.html#24092" class="Field">\\-cong</a>       <a id="24106" class="Symbol">:</a> <a id="24108" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="24119" href="Algebra.Structures.html#24015" class="Bound">\\</a>
    <a id="IsQuasigroup.//-cong"></a><a id="24126" href="Algebra.Structures.html#24126" class="Field">//-cong</a>       <a id="24140" class="Symbol">:</a> <a id="24142" href="Algebra.Definitions.html#1302" class="Function">Congruent₂</a> <a id="24153" href="Algebra.Structures.html#24018" class="Bound">//</a>
    <a id="IsQuasigroup.leftDivides"></a><a id="24160" href="Algebra.Structures.html#24160" class="Field">leftDivides</a>   <a id="24174" class="Symbol">:</a> <a id="24176" href="Algebra.Definitions.html#5352" class="Function">LeftDivides</a> <a id="24188" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24190" href="Algebra.Structures.html#24015" class="Bound">\\</a>
    <a id="IsQuasigroup.rightDivides"></a><a id="24197" href="Algebra.Structures.html#24197" class="Field">rightDivides</a>  <a id="24211" class="Symbol">:</a> <a id="24213" href="Algebra.Definitions.html#5450" class="Function">RightDivides</a> <a id="24226" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24228" href="Algebra.Structures.html#24018" class="Bound">//</a>

  <a id="24234" class="Keyword">open</a> <a id="24239" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="24247" href="Algebra.Structures.html#24062" class="Field">isMagma</a> <a id="24255" class="Keyword">public</a>

  <a id="IsQuasigroup.\\-congˡ"></a><a id="24265" href="Algebra.Structures.html#24265" class="Function">\\-congˡ</a> <a id="24274" class="Symbol">:</a> <a id="24276" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="24290" href="Algebra.Structures.html#24015" class="Bound">\\</a>
  <a id="24295" href="Algebra.Structures.html#24265" class="Function">\\-congˡ</a> <a id="24304" href="Algebra.Structures.html#24304" class="Bound">y≈z</a> <a id="24308" class="Symbol">=</a> <a id="24310" href="Algebra.Structures.html#24092" class="Field">\\-cong</a> <a id="24318" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="24323" href="Algebra.Structures.html#24304" class="Bound">y≈z</a>

  <a id="IsQuasigroup.\\-congʳ"></a><a id="24330" href="Algebra.Structures.html#24330" class="Function">\\-congʳ</a> <a id="24339" class="Symbol">:</a> <a id="24341" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="24356" href="Algebra.Structures.html#24015" class="Bound">\\</a>
  <a id="24361" href="Algebra.Structures.html#24330" class="Function">\\-congʳ</a> <a id="24370" href="Algebra.Structures.html#24370" class="Bound">y≈z</a> <a id="24374" class="Symbol">=</a> <a id="24376" href="Algebra.Structures.html#24092" class="Field">\\-cong</a> <a id="24384" href="Algebra.Structures.html#24370" class="Bound">y≈z</a> <a id="24388" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="IsQuasigroup.//-congˡ"></a><a id="24396" href="Algebra.Structures.html#24396" class="Function">//-congˡ</a> <a id="24405" class="Symbol">:</a> <a id="24407" href="Algebra.Definitions.html#1374" class="Function">LeftCongruent</a> <a id="24421" href="Algebra.Structures.html#24018" class="Bound">//</a>
  <a id="24426" href="Algebra.Structures.html#24396" class="Function">//-congˡ</a> <a id="24435" href="Algebra.Structures.html#24435" class="Bound">y≈z</a> <a id="24439" class="Symbol">=</a> <a id="24441" href="Algebra.Structures.html#24126" class="Field">//-cong</a> <a id="24449" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="24454" href="Algebra.Structures.html#24435" class="Bound">y≈z</a>

  <a id="IsQuasigroup.//-congʳ"></a><a id="24461" href="Algebra.Structures.html#24461" class="Function">//-congʳ</a> <a id="24470" class="Symbol">:</a> <a id="24472" href="Algebra.Definitions.html#1460" class="Function">RightCongruent</a> <a id="24487" href="Algebra.Structures.html#24018" class="Bound">//</a>
  <a id="24492" href="Algebra.Structures.html#24461" class="Function">//-congʳ</a> <a id="24501" href="Algebra.Structures.html#24501" class="Bound">y≈z</a> <a id="24505" class="Symbol">=</a> <a id="24507" href="Algebra.Structures.html#24126" class="Field">//-cong</a> <a id="24515" href="Algebra.Structures.html#24501" class="Bound">y≈z</a> <a id="24519" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="IsQuasigroup.leftDividesˡ"></a><a id="24527" href="Algebra.Structures.html#24527" class="Function">leftDividesˡ</a> <a id="24540" class="Symbol">:</a> <a id="24542" href="Algebra.Definitions.html#4991" class="Function">LeftDividesˡ</a> <a id="24555" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24557" href="Algebra.Structures.html#24015" class="Bound">\\</a>
  <a id="24562" href="Algebra.Structures.html#24527" class="Function">leftDividesˡ</a> <a id="24575" class="Symbol">=</a> <a id="24577" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="24583" href="Algebra.Structures.html#24160" class="Field">leftDivides</a>

  <a id="IsQuasigroup.leftDividesʳ"></a><a id="24598" href="Algebra.Structures.html#24598" class="Function">leftDividesʳ</a> <a id="24611" class="Symbol">:</a> <a id="24613" href="Algebra.Definitions.html#5081" class="Function">LeftDividesʳ</a> <a id="24626" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24628" href="Algebra.Structures.html#24015" class="Bound">\\</a>
  <a id="24633" href="Algebra.Structures.html#24598" class="Function">leftDividesʳ</a> <a id="24646" class="Symbol">=</a> <a id="24648" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="24654" href="Algebra.Structures.html#24160" class="Field">leftDivides</a>

  <a id="IsQuasigroup.rightDividesˡ"></a><a id="24669" href="Algebra.Structures.html#24669" class="Function">rightDividesˡ</a> <a id="24683" class="Symbol">:</a> <a id="24685" href="Algebra.Definitions.html#5170" class="Function">RightDividesˡ</a> <a id="24699" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24701" href="Algebra.Structures.html#24018" class="Bound">//</a>
  <a id="24706" href="Algebra.Structures.html#24669" class="Function">rightDividesˡ</a> <a id="24720" class="Symbol">=</a> <a id="24722" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="24728" href="Algebra.Structures.html#24197" class="Field">rightDivides</a>

  <a id="IsQuasigroup.rightDividesʳ"></a><a id="24744" href="Algebra.Structures.html#24744" class="Function">rightDividesʳ</a> <a id="24758" class="Symbol">:</a> <a id="24760" href="Algebra.Definitions.html#5261" class="Function">RightDividesʳ</a> <a id="24774" href="Algebra.Structures.html#24013" class="Bound">∙</a> <a id="24776" href="Algebra.Structures.html#24018" class="Bound">//</a>
  <a id="24781" href="Algebra.Structures.html#24744" class="Function">rightDividesʳ</a> <a id="24795" class="Symbol">=</a> <a id="24797" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="24803" href="Algebra.Structures.html#24197" class="Field">rightDivides</a>


<a id="24818" class="Keyword">record</a> <a id="IsLoop"></a><a id="24825" href="Algebra.Structures.html#24825" class="Record">IsLoop</a> <a id="24832" class="Symbol">(</a><a id="24833" href="Algebra.Structures.html#24833" class="Bound">∙</a> <a id="24835" href="Algebra.Structures.html#24835" class="Bound">\\</a> <a id="24838" href="Algebra.Structures.html#24838" class="Bound">//</a> <a id="24841" class="Symbol">:</a> <a id="24843" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24847" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24848" class="Symbol">)</a> <a id="24850" class="Symbol">(</a><a id="24851" href="Algebra.Structures.html#24851" class="Bound">ε</a> <a id="24853" class="Symbol">:</a> <a id="24855" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24856" class="Symbol">)</a> <a id="24858" class="Symbol">:</a> <a id="24860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24864" class="Symbol">(</a><a id="24865" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24867" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24869" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24870" class="Symbol">)</a> <a id="24872" class="Keyword">where</a>
  <a id="24880" class="Keyword">field</a>
    <a id="IsLoop.isQuasigroup"></a><a id="24890" href="Algebra.Structures.html#24890" class="Field">isQuasigroup</a> <a id="24903" class="Symbol">:</a> <a id="24905" href="Algebra.Structures.html#23999" class="Record">IsQuasigroup</a> <a id="24918" href="Algebra.Structures.html#24833" class="Bound">∙</a> <a id="24920" href="Algebra.Structures.html#24835" class="Bound">\\</a> <a id="24923" href="Algebra.Structures.html#24838" class="Bound">//</a>
    <a id="IsLoop.identity"></a><a id="24930" href="Algebra.Structures.html#24930" class="Field">identity</a>     <a id="24943" class="Symbol">:</a> <a id="24945" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="24954" href="Algebra.Structures.html#24851" class="Bound">ε</a> <a id="24956" href="Algebra.Structures.html#24833" class="Bound">∙</a>

  <a id="24961" class="Keyword">open</a> <a id="24966" href="Algebra.Structures.html#23999" class="Module">IsQuasigroup</a> <a id="24979" href="Algebra.Structures.html#24890" class="Field">isQuasigroup</a> <a id="24992" class="Keyword">public</a>

  <a id="IsLoop.identityˡ"></a><a id="25002" href="Algebra.Structures.html#25002" class="Function">identityˡ</a> <a id="25012" class="Symbol">:</a> <a id="25014" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="25027" href="Algebra.Structures.html#24851" class="Bound">ε</a> <a id="25029" href="Algebra.Structures.html#24833" class="Bound">∙</a>
  <a id="25033" href="Algebra.Structures.html#25002" class="Function">identityˡ</a> <a id="25043" class="Symbol">=</a> <a id="25045" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="25051" href="Algebra.Structures.html#24930" class="Field">identity</a>

  <a id="IsLoop.identityʳ"></a><a id="25063" href="Algebra.Structures.html#25063" class="Function">identityʳ</a> <a id="25073" class="Symbol">:</a> <a id="25075" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="25089" href="Algebra.Structures.html#24851" class="Bound">ε</a> <a id="25091" href="Algebra.Structures.html#24833" class="Bound">∙</a>
  <a id="25095" href="Algebra.Structures.html#25063" class="Function">identityʳ</a> <a id="25105" class="Symbol">=</a> <a id="25107" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="25113" href="Algebra.Structures.html#24930" class="Field">identity</a>

<a id="25123" class="Keyword">record</a> <a id="IsLeftBolLoop"></a><a id="25130" href="Algebra.Structures.html#25130" class="Record">IsLeftBolLoop</a> <a id="25144" class="Symbol">(</a><a id="25145" href="Algebra.Structures.html#25145" class="Bound">∙</a> <a id="25147" href="Algebra.Structures.html#25147" class="Bound">\\</a> <a id="25150" href="Algebra.Structures.html#25150" class="Bound">//</a> <a id="25153" class="Symbol">:</a> <a id="25155" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25159" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25160" class="Symbol">)</a> <a id="25162" class="Symbol">(</a><a id="25163" href="Algebra.Structures.html#25163" class="Bound">ε</a> <a id="25165" class="Symbol">:</a> <a id="25167" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25168" class="Symbol">)</a> <a id="25170" class="Symbol">:</a> <a id="25172" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25176" class="Symbol">(</a><a id="25177" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="25179" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25181" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="25182" class="Symbol">)</a> <a id="25184" class="Keyword">where</a>
  <a id="25192" class="Keyword">field</a>
    <a id="IsLeftBolLoop.isLoop"></a><a id="25202" href="Algebra.Structures.html#25202" class="Field">isLoop</a>  <a id="25210" class="Symbol">:</a> <a id="25212" href="Algebra.Structures.html#24825" class="Record">IsLoop</a> <a id="25219" href="Algebra.Structures.html#25145" class="Bound">∙</a> <a id="25221" href="Algebra.Structures.html#25147" class="Bound">\\</a> <a id="25224" href="Algebra.Structures.html#25150" class="Bound">//</a>  <a id="25228" href="Algebra.Structures.html#25163" class="Bound">ε</a>
    <a id="IsLeftBolLoop.leftBol"></a><a id="25234" href="Algebra.Structures.html#25234" class="Field">leftBol</a> <a id="25242" class="Symbol">:</a> <a id="25244" href="Algebra.Definitions.html#7114" class="Function">LeftBol</a> <a id="25252" href="Algebra.Structures.html#25145" class="Bound">∙</a>

  <a id="25257" class="Keyword">open</a> <a id="25262" href="Algebra.Structures.html#24825" class="Module">IsLoop</a> <a id="25269" href="Algebra.Structures.html#25202" class="Field">isLoop</a> <a id="25276" class="Keyword">public</a>

<a id="25284" class="Keyword">record</a> <a id="IsRightBolLoop"></a><a id="25291" href="Algebra.Structures.html#25291" class="Record">IsRightBolLoop</a> <a id="25306" class="Symbol">(</a><a id="25307" href="Algebra.Structures.html#25307" class="Bound">∙</a> <a id="25309" href="Algebra.Structures.html#25309" class="Bound">\\</a> <a id="25312" href="Algebra.Structures.html#25312" class="Bound">//</a> <a id="25315" class="Symbol">:</a> <a id="25317" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25321" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25322" class="Symbol">)</a> <a id="25324" class="Symbol">(</a><a id="25325" href="Algebra.Structures.html#25325" class="Bound">ε</a> <a id="25327" class="Symbol">:</a> <a id="25329" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25330" class="Symbol">)</a> <a id="25332" class="Symbol">:</a> <a id="25334" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25338" class="Symbol">(</a><a id="25339" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="25341" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25343" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="25344" class="Symbol">)</a> <a id="25346" class="Keyword">where</a>
  <a id="25354" class="Keyword">field</a>
    <a id="IsRightBolLoop.isLoop"></a><a id="25364" href="Algebra.Structures.html#25364" class="Field">isLoop</a>   <a id="25373" class="Symbol">:</a> <a id="25375" href="Algebra.Structures.html#24825" class="Record">IsLoop</a> <a id="25382" href="Algebra.Structures.html#25307" class="Bound">∙</a> <a id="25384" href="Algebra.Structures.html#25309" class="Bound">\\</a> <a id="25387" href="Algebra.Structures.html#25312" class="Bound">//</a>  <a id="25391" href="Algebra.Structures.html#25325" class="Bound">ε</a>
    <a id="IsRightBolLoop.rightBol"></a><a id="25397" href="Algebra.Structures.html#25397" class="Field">rightBol</a> <a id="25406" class="Symbol">:</a> <a id="25408" href="Algebra.Definitions.html#7206" class="Function">RightBol</a> <a id="25417" href="Algebra.Structures.html#25307" class="Bound">∙</a>

  <a id="25422" class="Keyword">open</a> <a id="25427" href="Algebra.Structures.html#24825" class="Module">IsLoop</a> <a id="25434" href="Algebra.Structures.html#25364" class="Field">isLoop</a> <a id="25441" class="Keyword">public</a>

<a id="25449" class="Keyword">record</a> <a id="IsMoufangLoop"></a><a id="25456" href="Algebra.Structures.html#25456" class="Record">IsMoufangLoop</a> <a id="25470" class="Symbol">(</a><a id="25471" href="Algebra.Structures.html#25471" class="Bound">∙</a> <a id="25473" href="Algebra.Structures.html#25473" class="Bound">\\</a> <a id="25476" href="Algebra.Structures.html#25476" class="Bound">//</a> <a id="25479" class="Symbol">:</a> <a id="25481" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25485" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25486" class="Symbol">)</a> <a id="25488" class="Symbol">(</a><a id="25489" href="Algebra.Structures.html#25489" class="Bound">ε</a> <a id="25491" class="Symbol">:</a> <a id="25493" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25494" class="Symbol">)</a> <a id="25496" class="Symbol">:</a> <a id="25498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25502" class="Symbol">(</a><a id="25503" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="25505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25507" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="25508" class="Symbol">)</a> <a id="25510" class="Keyword">where</a>
  <a id="25518" class="Keyword">field</a>
    <a id="IsMoufangLoop.isLeftBolLoop"></a><a id="25528" href="Algebra.Structures.html#25528" class="Field">isLeftBolLoop</a>  <a id="25543" class="Symbol">:</a> <a id="25545" href="Algebra.Structures.html#25130" class="Record">IsLeftBolLoop</a> <a id="25559" href="Algebra.Structures.html#25471" class="Bound">∙</a> <a id="25561" href="Algebra.Structures.html#25473" class="Bound">\\</a> <a id="25564" href="Algebra.Structures.html#25476" class="Bound">//</a>  <a id="25568" href="Algebra.Structures.html#25489" class="Bound">ε</a>
    <a id="IsMoufangLoop.rightBol"></a><a id="25574" href="Algebra.Structures.html#25574" class="Field">rightBol</a>       <a id="25589" class="Symbol">:</a> <a id="25591" href="Algebra.Definitions.html#7206" class="Function">RightBol</a> <a id="25600" href="Algebra.Structures.html#25471" class="Bound">∙</a>
    <a id="IsMoufangLoop.identical"></a><a id="25606" href="Algebra.Structures.html#25606" class="Field">identical</a>      <a id="25621" class="Symbol">:</a> <a id="25623" href="Algebra.Definitions.html#7425" class="Function">Identical</a> <a id="25633" href="Algebra.Structures.html#25471" class="Bound">∙</a>

  <a id="25638" class="Keyword">open</a> <a id="25643" href="Algebra.Structures.html#25130" class="Module">IsLeftBolLoop</a> <a id="25657" href="Algebra.Structures.html#25528" class="Field">isLeftBolLoop</a> <a id="25671" class="Keyword">public</a>

<a id="25679" class="Keyword">record</a> <a id="IsMiddleBolLoop"></a><a id="25686" href="Algebra.Structures.html#25686" class="Record">IsMiddleBolLoop</a> <a id="25702" class="Symbol">(</a><a id="25703" href="Algebra.Structures.html#25703" class="Bound">∙</a> <a id="25705" href="Algebra.Structures.html#25705" class="Bound">\\</a> <a id="25708" href="Algebra.Structures.html#25708" class="Bound">//</a> <a id="25711" class="Symbol">:</a> <a id="25713" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="25717" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25718" class="Symbol">)</a> <a id="25720" class="Symbol">(</a><a id="25721" href="Algebra.Structures.html#25721" class="Bound">ε</a> <a id="25723" class="Symbol">:</a> <a id="25725" href="Algebra.Structures.html#622" class="Bound">A</a><a id="25726" class="Symbol">)</a> <a id="25728" class="Symbol">:</a> <a id="25730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25734" class="Symbol">(</a><a id="25735" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="25737" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25739" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="25740" class="Symbol">)</a> <a id="25742" class="Keyword">where</a>
  <a id="25750" class="Keyword">field</a>
    <a id="IsMiddleBolLoop.isLoop"></a><a id="25760" href="Algebra.Structures.html#25760" class="Field">isLoop</a>    <a id="25770" class="Symbol">:</a> <a id="25772" href="Algebra.Structures.html#24825" class="Record">IsLoop</a> <a id="25779" href="Algebra.Structures.html#25703" class="Bound">∙</a> <a id="25781" href="Algebra.Structures.html#25705" class="Bound">\\</a> <a id="25784" href="Algebra.Structures.html#25708" class="Bound">//</a>  <a id="25788" href="Algebra.Structures.html#25721" class="Bound">ε</a>
    <a id="IsMiddleBolLoop.middleBol"></a><a id="25794" href="Algebra.Structures.html#25794" class="Field">middleBol</a> <a id="25804" class="Symbol">:</a> <a id="25806" href="Algebra.Definitions.html#7299" class="Function">MiddleBol</a> <a id="25816" href="Algebra.Structures.html#25703" class="Bound">∙</a> <a id="25818" href="Algebra.Structures.html#25705" class="Bound">\\</a> <a id="25821" href="Algebra.Structures.html#25708" class="Bound">//</a>

  <a id="25827" class="Keyword">open</a> <a id="25832" href="Algebra.Structures.html#24825" class="Module">IsLoop</a> <a id="25839" href="Algebra.Structures.html#25760" class="Field">isLoop</a> <a id="25846" class="Keyword">public</a>
</pre></body></html>

==> anc/Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Algebra.html" class="Module">Algebra</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="394" class="Keyword">public</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="433" class="Keyword">public</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="471" class="Keyword">public</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="516" class="Keyword">public</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="551" class="Keyword">public</a>
</pre></body></html>

==> anc/Axiom.Extensionality.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.Extensionality.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning function extensionality for propositional equality</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Function.Base.html" class="Module">Function.Base</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="403" class="Symbol">;</a> <a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Level.html#466" class="InductiveConstructor">lift</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>

<a id="510" class="Comment">------------------------------------------------------------------------</a>
<a id="583" class="Comment">-- Function extensionality states that if two functions are</a>
<a id="643" class="Comment">-- propositionally equal for every input, then the functions themselves</a>
<a id="715" class="Comment">-- must be propositionally equal.</a>

<a id="Extensionality"></a><a id="750" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="765" class="Symbol">:</a> <a id="767" class="Symbol">(</a><a id="768" href="Axiom.Extensionality.Propositional.html#768" class="Bound">a</a> <a id="770" href="Axiom.Extensionality.Propositional.html#770" class="Bound">b</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">→</a> <a id="783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="787" class="Symbol">_</a>
<a id="789" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="804" href="Axiom.Extensionality.Propositional.html#804" class="Bound">a</a> <a id="806" href="Axiom.Extensionality.Propositional.html#806" class="Bound">b</a> <a id="808" class="Symbol">=</a>
  <a id="812" class="Symbol">{</a><a id="813" href="Axiom.Extensionality.Propositional.html#813" class="Bound">A</a> <a id="815" class="Symbol">:</a> <a id="817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="821" href="Axiom.Extensionality.Propositional.html#804" class="Bound">a</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">{</a><a id="825" href="Axiom.Extensionality.Propositional.html#825" class="Bound">B</a> <a id="827" class="Symbol">:</a> <a id="829" href="Axiom.Extensionality.Propositional.html#813" class="Bound">A</a> <a id="831" class="Symbol">→</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Axiom.Extensionality.Propositional.html#806" class="Bound">b</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">{</a><a id="841" href="Axiom.Extensionality.Propositional.html#841" class="Bound">f</a> <a id="843" href="Axiom.Extensionality.Propositional.html#843" class="Bound">g</a> <a id="845" class="Symbol">:</a> <a id="847" class="Symbol">(</a><a id="848" href="Axiom.Extensionality.Propositional.html#848" class="Bound">x</a> <a id="850" class="Symbol">:</a> <a id="852" href="Axiom.Extensionality.Propositional.html#813" class="Bound">A</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="Axiom.Extensionality.Propositional.html#825" class="Bound">B</a> <a id="859" href="Axiom.Extensionality.Propositional.html#848" class="Bound">x</a><a id="860" class="Symbol">}</a> <a id="862" class="Symbol">→</a>
  <a id="866" class="Symbol">(∀</a> <a id="869" href="Axiom.Extensionality.Propositional.html#869" class="Bound">x</a> <a id="871" class="Symbol">→</a> <a id="873" href="Axiom.Extensionality.Propositional.html#841" class="Bound">f</a> <a id="875" href="Axiom.Extensionality.Propositional.html#869" class="Bound">x</a> <a id="877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="879" href="Axiom.Extensionality.Propositional.html#843" class="Bound">g</a> <a id="881" href="Axiom.Extensionality.Propositional.html#869" class="Bound">x</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Axiom.Extensionality.Propositional.html#841" class="Bound">f</a> <a id="888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="890" href="Axiom.Extensionality.Propositional.html#843" class="Bound">g</a>

<a id="893" class="Comment">-- A variant for implicit function spaces.</a>

<a id="ExtensionalityImplicit"></a><a id="937" href="Axiom.Extensionality.Propositional.html#937" class="Function">ExtensionalityImplicit</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">(</a><a id="963" href="Axiom.Extensionality.Propositional.html#963" class="Bound">a</a> <a id="965" href="Axiom.Extensionality.Propositional.html#965" class="Bound">b</a> <a id="967" class="Symbol">:</a> <a id="969" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">→</a> <a id="978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="982" class="Symbol">_</a>
<a id="984" href="Axiom.Extensionality.Propositional.html#937" class="Function">ExtensionalityImplicit</a> <a id="1007" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">a</a> <a id="1009" href="Axiom.Extensionality.Propositional.html#1009" class="Bound">b</a> <a id="1011" class="Symbol">=</a>
  <a id="1015" class="Symbol">{</a><a id="1016" href="Axiom.Extensionality.Propositional.html#1016" class="Bound">A</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1024" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">a</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Axiom.Extensionality.Propositional.html#1028" class="Bound">B</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Axiom.Extensionality.Propositional.html#1016" class="Bound">A</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1040" href="Axiom.Extensionality.Propositional.html#1009" class="Bound">b</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">{</a><a id="1044" href="Axiom.Extensionality.Propositional.html#1044" class="Bound">f</a> <a id="1046" href="Axiom.Extensionality.Propositional.html#1046" class="Bound">g</a> <a id="1048" class="Symbol">:</a> <a id="1050" class="Symbol">{</a><a id="1051" href="Axiom.Extensionality.Propositional.html#1051" class="Bound">x</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="Axiom.Extensionality.Propositional.html#1016" class="Bound">A</a><a id="1056" class="Symbol">}</a> <a id="1058" class="Symbol">→</a> <a id="1060" href="Axiom.Extensionality.Propositional.html#1028" class="Bound">B</a> <a id="1062" href="Axiom.Extensionality.Propositional.html#1051" class="Bound">x</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">→</a>
  <a id="1069" class="Symbol">(∀</a> <a id="1072" class="Symbol">{</a><a id="1073" href="Axiom.Extensionality.Propositional.html#1073" class="Bound">x</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Axiom.Extensionality.Propositional.html#1044" class="Bound">f</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Axiom.Extensionality.Propositional.html#1073" class="Bound">x</a><a id="1082" class="Symbol">}</a> <a id="1084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1086" href="Axiom.Extensionality.Propositional.html#1046" class="Bound">g</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Axiom.Extensionality.Propositional.html#1073" class="Bound">x</a><a id="1090" class="Symbol">})</a> <a id="1093" class="Symbol">→</a> <a id="1095" class="Symbol">(λ</a> <a id="1098" class="Symbol">{</a><a id="1099" href="Axiom.Extensionality.Propositional.html#1099" class="Bound">x</a><a id="1100" class="Symbol">}</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Axiom.Extensionality.Propositional.html#1044" class="Bound">f</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Axiom.Extensionality.Propositional.html#1099" class="Bound">x</a><a id="1108" class="Symbol">})</a> <a id="1111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1113" class="Symbol">(λ</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Axiom.Extensionality.Propositional.html#1117" class="Bound">x</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Axiom.Extensionality.Propositional.html#1046" class="Bound">g</a> <a id="1124" class="Symbol">{</a><a id="1125" href="Axiom.Extensionality.Propositional.html#1117" class="Bound">x</a><a id="1126" class="Symbol">})</a>


<a id="1131" class="Comment">------------------------------------------------------------------------</a>
<a id="1204" class="Comment">-- Properties</a>

<a id="1219" class="Comment">-- If extensionality holds for a given universe level, then it also</a>
<a id="1287" class="Comment">-- holds for lower ones.</a>

<a id="lower-extensionality"></a><a id="1313" href="Axiom.Extensionality.Propositional.html#1313" class="Function">lower-extensionality</a> <a id="1334" class="Symbol">:</a> <a id="1336" class="Symbol">∀</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Axiom.Extensionality.Propositional.html#1339" class="Bound">a₁</a> <a id="1342" href="Axiom.Extensionality.Propositional.html#1342" class="Bound">b₁</a><a id="1344" class="Symbol">}</a> <a id="1346" href="Axiom.Extensionality.Propositional.html#1346" class="Bound">a₂</a> <a id="1349" href="Axiom.Extensionality.Propositional.html#1349" class="Bound">b₂</a> <a id="1352" class="Symbol">→</a>
                       <a id="1377" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Axiom.Extensionality.Propositional.html#1339" class="Bound">a₁</a> <a id="1396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1398" href="Axiom.Extensionality.Propositional.html#1346" class="Bound">a₂</a><a id="1400" class="Symbol">)</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Axiom.Extensionality.Propositional.html#1342" class="Bound">b₁</a> <a id="1406" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1408" href="Axiom.Extensionality.Propositional.html#1349" class="Bound">b₂</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a>
                       <a id="1437" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="1452" href="Axiom.Extensionality.Propositional.html#1339" class="Bound">a₁</a> <a id="1455" href="Axiom.Extensionality.Propositional.html#1342" class="Bound">b₁</a>
<a id="1458" href="Axiom.Extensionality.Propositional.html#1313" class="Function">lower-extensionality</a> <a id="1479" href="Axiom.Extensionality.Propositional.html#1479" class="Bound">a₂</a> <a id="1482" href="Axiom.Extensionality.Propositional.html#1482" class="Bound">b₂</a> <a id="1485" href="Axiom.Extensionality.Propositional.html#1485" class="Bound">ext</a> <a id="1489" href="Axiom.Extensionality.Propositional.html#1489" class="Bound">f≡g</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1500" class="Symbol">(λ</a> <a id="1503" href="Axiom.Extensionality.Propositional.html#1503" class="Bound">h</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Level.html#479" class="Field">Level.lower</a> <a id="1519" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1521" href="Axiom.Extensionality.Propositional.html#1503" class="Bound">h</a> <a id="1523" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1525" href="Level.html#466" class="InductiveConstructor">lift</a><a id="1529" class="Symbol">)</a> <a id="1531" href="Function.Base.html#1974" class="Function Operator">$</a>
    <a id="1537" href="Axiom.Extensionality.Propositional.html#1485" class="Bound">ext</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1553" class="Symbol">{</a><a id="1554" class="Argument">ℓ</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Axiom.Extensionality.Propositional.html#1482" class="Bound">b₂</a><a id="1560" class="Symbol">})</a> <a id="1563" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1565" href="Axiom.Extensionality.Propositional.html#1489" class="Bound">f≡g</a> <a id="1569" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1571" href="Level.html#479" class="Field">Level.lower</a> <a id="1583" class="Symbol">{</a><a id="1584" class="Argument">ℓ</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Axiom.Extensionality.Propositional.html#1479" class="Bound">a₂</a><a id="1590" class="Symbol">})</a>

<a id="1594" class="Comment">-- Functional extensionality implies a form of extensionality for</a>
<a id="1660" class="Comment">-- Π-types.</a>

<a id="∀-extensionality"></a><a id="1673" href="Axiom.Extensionality.Propositional.html#1673" class="Function">∀-extensionality</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">∀</a> <a id="1694" class="Symbol">{</a><a id="1695" href="Axiom.Extensionality.Propositional.html#1695" class="Bound">a</a> <a id="1697" href="Axiom.Extensionality.Propositional.html#1697" class="Bound">b</a><a id="1698" class="Symbol">}</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="1717" href="Axiom.Extensionality.Propositional.html#1695" class="Bound">a</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1724" href="Axiom.Extensionality.Propositional.html#1697" class="Bound">b</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a>
                   <a id="1748" class="Symbol">{</a><a id="1749" href="Axiom.Extensionality.Propositional.html#1749" class="Bound">A</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" href="Axiom.Extensionality.Propositional.html#1695" class="Bound">a</a><a id="1758" class="Symbol">}</a> <a id="1760" class="Symbol">(</a><a id="1761" href="Axiom.Extensionality.Propositional.html#1761" class="Bound">B₁</a> <a id="1764" href="Axiom.Extensionality.Propositional.html#1764" class="Bound">B₂</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="Axiom.Extensionality.Propositional.html#1749" class="Bound">A</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1777" href="Axiom.Extensionality.Propositional.html#1697" class="Bound">b</a><a id="1778" class="Symbol">)</a> <a id="1780" class="Symbol">→</a>
                   <a id="1801" class="Symbol">(∀</a> <a id="1804" href="Axiom.Extensionality.Propositional.html#1804" class="Bound">x</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Axiom.Extensionality.Propositional.html#1761" class="Bound">B₁</a> <a id="1811" href="Axiom.Extensionality.Propositional.html#1804" class="Bound">x</a> <a id="1813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1815" href="Axiom.Extensionality.Propositional.html#1764" class="Bound">B₂</a> <a id="1818" href="Axiom.Extensionality.Propositional.html#1804" class="Bound">x</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">→</a>
                   <a id="1842" class="Symbol">(∀</a> <a id="1845" href="Axiom.Extensionality.Propositional.html#1845" class="Bound">x</a> <a id="1847" class="Symbol">→</a> <a id="1849" href="Axiom.Extensionality.Propositional.html#1761" class="Bound">B₁</a> <a id="1852" href="Axiom.Extensionality.Propositional.html#1845" class="Bound">x</a><a id="1853" class="Symbol">)</a> <a id="1855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1857" class="Symbol">(∀</a> <a id="1860" href="Axiom.Extensionality.Propositional.html#1860" class="Bound">x</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Axiom.Extensionality.Propositional.html#1764" class="Bound">B₂</a> <a id="1867" href="Axiom.Extensionality.Propositional.html#1860" class="Bound">x</a><a id="1868" class="Symbol">)</a>
<a id="1870" href="Axiom.Extensionality.Propositional.html#1673" class="Function">∀-extensionality</a> <a id="1887" href="Axiom.Extensionality.Propositional.html#1887" class="Bound">ext</a> <a id="1891" href="Axiom.Extensionality.Propositional.html#1891" class="Bound">B₁</a> <a id="1894" href="Axiom.Extensionality.Propositional.html#1894" class="Bound">B₂</a> <a id="1897" href="Axiom.Extensionality.Propositional.html#1897" class="Bound">B₁≡B₂</a> <a id="1903" class="Keyword">with</a> <a id="1908" href="Axiom.Extensionality.Propositional.html#1887" class="Bound">ext</a> <a id="1912" href="Axiom.Extensionality.Propositional.html#1897" class="Bound">B₁≡B₂</a>
<a id="1918" class="Symbol">...</a> <a id="1922" class="Symbol">|</a> <a id="1924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1937" class="Comment">-- Extensionality for explicit function spaces implies extensionality</a>
<a id="2007" class="Comment">-- for implicit function spaces.</a>

<a id="implicit-extensionality"></a><a id="2041" href="Axiom.Extensionality.Propositional.html#2041" class="Function">implicit-extensionality</a> <a id="2065" class="Symbol">:</a> <a id="2067" class="Symbol">∀</a> <a id="2069" class="Symbol">{</a><a id="2070" href="Axiom.Extensionality.Propositional.html#2070" class="Bound">a</a> <a id="2072" href="Axiom.Extensionality.Propositional.html#2072" class="Bound">b</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">→</a>
                          <a id="2103" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="2118" href="Axiom.Extensionality.Propositional.html#2070" class="Bound">a</a> <a id="2120" href="Axiom.Extensionality.Propositional.html#2072" class="Bound">b</a> <a id="2122" class="Symbol">→</a>
                          <a id="2150" href="Axiom.Extensionality.Propositional.html#937" class="Function">ExtensionalityImplicit</a> <a id="2173" href="Axiom.Extensionality.Propositional.html#2070" class="Bound">a</a> <a id="2175" href="Axiom.Extensionality.Propositional.html#2072" class="Bound">b</a>
<a id="2177" href="Axiom.Extensionality.Propositional.html#2041" class="Function">implicit-extensionality</a> <a id="2201" href="Axiom.Extensionality.Propositional.html#2201" class="Bound">ext</a> <a id="2205" href="Axiom.Extensionality.Propositional.html#2205" class="Bound">f≡g</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2216" href="Function.Base.html#2658" class="Function Operator">_$-</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Axiom.Extensionality.Propositional.html#2201" class="Bound">ext</a> <a id="2225" class="Symbol">(λ</a> <a id="2228" href="Axiom.Extensionality.Propositional.html#2228" class="Bound">x</a> <a id="2230" class="Symbol">→</a> <a id="2232" href="Axiom.Extensionality.Propositional.html#2205" class="Bound">f≡g</a><a id="2235" class="Symbol">))</a>
</pre></body></html>

==> anc/Axiom.UniquenessOfIdentityProofs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Axiom.UniquenessOfIdentityProofs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning uniqueness of identity proofs</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="476" class="Keyword">hiding</a> <a id="483" class="Symbol">(</a><a id="484" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>

<a id="686" class="Comment">------------------------------------------------------------------------</a>
<a id="759" class="Comment">-- Definition</a>
<a id="773" class="Comment">--</a>
<a id="776" class="Comment">-- Uniqueness of Identity Proofs (UIP) states that all proofs of</a>
<a id="841" class="Comment">-- equality are themselves equal. In other words, the equality relation</a>
<a id="913" class="Comment">-- is irrelevant. Here we define UIP relative to a given type.</a>

<a id="UIP"></a><a id="977" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">∀</a> <a id="985" class="Symbol">{</a><a id="986" href="Axiom.UniquenessOfIdentityProofs.html#986" class="Bound">a</a><a id="987" class="Symbol">}</a> <a id="989" class="Symbol">(</a><a id="990" href="Axiom.UniquenessOfIdentityProofs.html#990" class="Bound">A</a> <a id="992" class="Symbol">:</a> <a id="994" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="998" href="Axiom.UniquenessOfIdentityProofs.html#986" class="Bound">a</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1007" href="Axiom.UniquenessOfIdentityProofs.html#986" class="Bound">a</a>
<a id="1009" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="1013" href="Axiom.UniquenessOfIdentityProofs.html#1013" class="Bound">A</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="1028" class="Symbol">{</a><a id="1029" class="Argument">A</a> <a id="1031" class="Symbol">=</a> <a id="1033" href="Axiom.UniquenessOfIdentityProofs.html#1013" class="Bound">A</a><a id="1034" class="Symbol">}</a> <a id="1036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1041" class="Comment">------------------------------------------------------------------------</a>
<a id="1114" class="Comment">-- Properties</a>

<a id="1129" class="Comment">-- UIP always holds when using axiom K</a>
<a id="1168" class="Comment">-- (see `Axiom.UniquenessOfIdentityProofs.WithK`).</a>

<a id="1220" class="Comment">-- The existence of a constant function over proofs of equality for</a>
<a id="1288" class="Comment">-- elements in A is enough to prove UIP for A. Indeed, we can relate any</a>
<a id="1361" class="Comment">-- proof to its image via this function which we then know is equal to</a>
<a id="1432" class="Comment">-- the image of any other proof.</a>

<a id="1466" class="Keyword">module</a> <a id="Constant⇒UIP"></a><a id="1473" href="Axiom.UniquenessOfIdentityProofs.html#1473" class="Module">Constant⇒UIP</a>
  <a id="1488" class="Symbol">{</a><a id="1489" href="Axiom.UniquenessOfIdentityProofs.html#1489" class="Bound">a</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Axiom.UniquenessOfIdentityProofs.html#1493" class="Bound">A</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1501" href="Axiom.UniquenessOfIdentityProofs.html#1489" class="Bound">a</a><a id="1502" class="Symbol">}</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1513" class="Symbol">{</a><a id="1514" class="Argument">A</a> <a id="1516" class="Symbol">=</a> <a id="1518" href="Axiom.UniquenessOfIdentityProofs.html#1493" class="Bound">A</a><a id="1519" class="Symbol">}</a> <a id="1521" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1523" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1526" class="Symbol">)</a>
  <a id="1530" class="Symbol">(</a><a id="1531" href="Axiom.UniquenessOfIdentityProofs.html#1531" class="Bound">f-constant</a> <a id="1542" class="Symbol">:</a> <a id="1544" class="Symbol">∀</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Axiom.UniquenessOfIdentityProofs.html#1547" class="Bound">a</a> <a id="1549" href="Axiom.UniquenessOfIdentityProofs.html#1549" class="Bound">b</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Axiom.UniquenessOfIdentityProofs.html#1553" class="Bound">p</a> <a id="1555" href="Axiom.UniquenessOfIdentityProofs.html#1555" class="Bound">q</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Axiom.UniquenessOfIdentityProofs.html#1547" class="Bound">a</a> <a id="1561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1563" href="Axiom.UniquenessOfIdentityProofs.html#1549" class="Bound">b</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1570" href="Axiom.UniquenessOfIdentityProofs.html#1553" class="Bound">p</a> <a id="1572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1574" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1576" href="Axiom.UniquenessOfIdentityProofs.html#1555" class="Bound">q</a><a id="1577" class="Symbol">)</a>
  <a id="1581" class="Keyword">where</a>

  <a id="Constant⇒UIP.≡-canonical"></a><a id="1590" href="Axiom.UniquenessOfIdentityProofs.html#1590" class="Function">≡-canonical</a> <a id="1602" class="Symbol">:</a> <a id="1604" class="Symbol">∀</a> <a id="1606" class="Symbol">{</a><a id="1607" href="Axiom.UniquenessOfIdentityProofs.html#1607" class="Bound">a</a> <a id="1609" href="Axiom.UniquenessOfIdentityProofs.html#1609" class="Bound">b</a><a id="1610" class="Symbol">}</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">p</a> <a id="1615" class="Symbol">:</a> <a id="1617" href="Axiom.UniquenessOfIdentityProofs.html#1607" class="Bound">a</a> <a id="1619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1621" href="Axiom.UniquenessOfIdentityProofs.html#1609" class="Bound">b</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1640" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1644" class="Symbol">))</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1650" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">p</a><a id="1651" class="Symbol">)</a> <a id="1653" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1655" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">p</a>
  <a id="1659" href="Axiom.UniquenessOfIdentityProofs.html#1590" class="Function">≡-canonical</a> <a id="1671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Relation.Binary.PropositionalEquality.Properties.html#2564" class="Function">trans-symˡ</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1696" class="Symbol">)</a>

  <a id="Constant⇒UIP.≡-irrelevant"></a><a id="1701" href="Axiom.UniquenessOfIdentityProofs.html#1701" class="Function">≡-irrelevant</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="1720" href="Axiom.UniquenessOfIdentityProofs.html#1493" class="Bound">A</a>
  <a id="1724" href="Axiom.UniquenessOfIdentityProofs.html#1701" class="Function">≡-irrelevant</a> <a id="1737" href="Axiom.UniquenessOfIdentityProofs.html#1737" class="Bound">p</a> <a id="1739" href="Axiom.UniquenessOfIdentityProofs.html#1739" class="Bound">q</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1753" href="Axiom.UniquenessOfIdentityProofs.html#1737" class="Bound">p</a>                          <a id="1780" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1783" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Axiom.UniquenessOfIdentityProofs.html#1590" class="Function">≡-canonical</a> <a id="1800" href="Axiom.UniquenessOfIdentityProofs.html#1737" class="Bound">p</a><a id="1801" class="Symbol">)</a> <a id="1803" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1809" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1823" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1827" class="Symbol">))</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1833" href="Axiom.UniquenessOfIdentityProofs.html#1737" class="Bound">p</a><a id="1834" class="Symbol">)</a> <a id="1836" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1839" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1851" class="Symbol">_)</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Axiom.UniquenessOfIdentityProofs.html#1531" class="Bound">f-constant</a> <a id="1866" href="Axiom.UniquenessOfIdentityProofs.html#1737" class="Bound">p</a> <a id="1868" href="Axiom.UniquenessOfIdentityProofs.html#1739" class="Bound">q</a><a id="1869" class="Symbol">)</a> <a id="1871" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1877" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1891" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1895" class="Symbol">))</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Axiom.UniquenessOfIdentityProofs.html#1505" class="Bound">f</a> <a id="1901" href="Axiom.UniquenessOfIdentityProofs.html#1739" class="Bound">q</a><a id="1902" class="Symbol">)</a> <a id="1904" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1907" href="Axiom.UniquenessOfIdentityProofs.html#1590" class="Function">≡-canonical</a> <a id="1919" href="Axiom.UniquenessOfIdentityProofs.html#1739" class="Bound">q</a> <a id="1921" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1927" href="Axiom.UniquenessOfIdentityProofs.html#1739" class="Bound">q</a>                          <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1960" class="Keyword">where</a> <a id="1966" class="Keyword">open</a> <a id="1971" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="1984" class="Comment">-- If equality is decidable for a given type, then we can prove UIP for</a>
<a id="2056" class="Comment">-- that type. Indeed, the decision procedure allows us to define a</a>
<a id="2123" class="Comment">-- function over proofs of equality which is constant: it returns the</a>
<a id="2193" class="Comment">-- proof produced by the decision procedure.</a>

<a id="2239" class="Keyword">module</a> <a id="Decidable⇒UIP"></a><a id="2246" href="Axiom.UniquenessOfIdentityProofs.html#2246" class="Module">Decidable⇒UIP</a>
  <a id="2262" class="Symbol">{</a><a id="2263" href="Axiom.UniquenessOfIdentityProofs.html#2263" class="Bound">a</a><a id="2264" class="Symbol">}</a> <a id="2266" class="Symbol">{</a><a id="2267" href="Axiom.UniquenessOfIdentityProofs.html#2267" class="Bound">A</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2275" href="Axiom.UniquenessOfIdentityProofs.html#2263" class="Bound">a</a><a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Axiom.UniquenessOfIdentityProofs.html#2279" class="Bound Operator">_≟_</a> <a id="2283" class="Symbol">:</a> <a id="2285" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2295" class="Symbol">{</a><a id="2296" class="Argument">A</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Axiom.UniquenessOfIdentityProofs.html#2267" class="Bound">A</a><a id="2301" class="Symbol">}</a> <a id="2303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2306" class="Symbol">)</a>
  <a id="2310" class="Keyword">where</a>

  <a id="Decidable⇒UIP.≡-normalise"></a><a id="2319" href="Axiom.UniquenessOfIdentityProofs.html#2319" class="Function">≡-normalise</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2337" class="Symbol">{</a><a id="2338" class="Argument">A</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Axiom.UniquenessOfIdentityProofs.html#2267" class="Bound">A</a><a id="2343" class="Symbol">}</a> <a id="2345" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2347" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2353" href="Axiom.UniquenessOfIdentityProofs.html#2319" class="Function">≡-normalise</a> <a id="2365" class="Symbol">{</a><a id="2366" href="Axiom.UniquenessOfIdentityProofs.html#2366" class="Bound">a</a><a id="2367" class="Symbol">}</a> <a id="2369" class="Symbol">{</a><a id="2370" href="Axiom.UniquenessOfIdentityProofs.html#2370" class="Bound">b</a><a id="2371" class="Symbol">}</a> <a id="2373" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Bound">a≡b</a> <a id="2377" class="Keyword">with</a> <a id="2382" href="Axiom.UniquenessOfIdentityProofs.html#2366" class="Bound">a</a> <a id="2384" href="Axiom.UniquenessOfIdentityProofs.html#2279" class="Bound Operator">≟</a> <a id="2386" href="Axiom.UniquenessOfIdentityProofs.html#2370" class="Bound">b</a>
  <a id="2390" class="Symbol">...</a> <a id="2394" class="Symbol">|</a> <a id="2396" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2402" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="2411" href="Axiom.UniquenessOfIdentityProofs.html#2411" class="Bound">[p]</a> <a id="2415" class="Symbol">=</a> <a id="2417" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2424" href="Axiom.UniquenessOfIdentityProofs.html#2411" class="Bound">[p]</a>
  <a id="2430" class="Symbol">...</a> <a id="2434" class="Symbol">|</a> <a id="2436" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2442" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2450" href="Axiom.UniquenessOfIdentityProofs.html#2450" class="Bound">[¬p]</a> <a id="2455" class="Symbol">=</a> <a id="2457" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2472" href="Axiom.UniquenessOfIdentityProofs.html#2450" class="Bound">[¬p]</a> <a id="2477" class="Bound">a≡b</a><a id="2480" class="Symbol">)</a>

  <a id="Decidable⇒UIP.≡-normalise-constant"></a><a id="2485" href="Axiom.UniquenessOfIdentityProofs.html#2485" class="Function">≡-normalise-constant</a> <a id="2506" class="Symbol">:</a> <a id="2508" class="Symbol">∀</a> <a id="2510" class="Symbol">{</a><a id="2511" href="Axiom.UniquenessOfIdentityProofs.html#2511" class="Bound">a</a> <a id="2513" href="Axiom.UniquenessOfIdentityProofs.html#2513" class="Bound">b</a><a id="2514" class="Symbol">}</a> <a id="2516" class="Symbol">(</a><a id="2517" href="Axiom.UniquenessOfIdentityProofs.html#2517" class="Bound">p</a> <a id="2519" href="Axiom.UniquenessOfIdentityProofs.html#2519" class="Bound">q</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Axiom.UniquenessOfIdentityProofs.html#2511" class="Bound">a</a> <a id="2525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2527" href="Axiom.UniquenessOfIdentityProofs.html#2513" class="Bound">b</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Axiom.UniquenessOfIdentityProofs.html#2319" class="Function">≡-normalise</a> <a id="2544" href="Axiom.UniquenessOfIdentityProofs.html#2517" class="Bound">p</a> <a id="2546" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2548" href="Axiom.UniquenessOfIdentityProofs.html#2319" class="Function">≡-normalise</a> <a id="2560" href="Axiom.UniquenessOfIdentityProofs.html#2519" class="Bound">q</a>
  <a id="2564" href="Axiom.UniquenessOfIdentityProofs.html#2485" class="Function">≡-normalise-constant</a> <a id="2585" class="Symbol">{</a><a id="2586" href="Axiom.UniquenessOfIdentityProofs.html#2586" class="Bound">a</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="Axiom.UniquenessOfIdentityProofs.html#2590" class="Bound">b</a><a id="2591" class="Symbol">}</a> <a id="2593" href="Axiom.UniquenessOfIdentityProofs.html#2593" class="Bound">p</a> <a id="2595" href="Axiom.UniquenessOfIdentityProofs.html#2595" class="Bound">q</a> <a id="2597" class="Keyword">with</a> <a id="2602" href="Axiom.UniquenessOfIdentityProofs.html#2586" class="Bound">a</a> <a id="2604" href="Axiom.UniquenessOfIdentityProofs.html#2279" class="Bound Operator">≟</a> <a id="2606" href="Axiom.UniquenessOfIdentityProofs.html#2590" class="Bound">b</a>
  <a id="2610" class="Symbol">...</a> <a id="2614" class="Symbol">|</a> <a id="2616" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2622" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="2632" class="Symbol">_</a>  <a id="2635" class="Symbol">=</a> <a id="2637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2644" class="Symbol">...</a> <a id="2648" class="Symbol">|</a> <a id="2650" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2656" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2664" href="Axiom.UniquenessOfIdentityProofs.html#2664" class="Bound">[¬p]</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2686" href="Axiom.UniquenessOfIdentityProofs.html#2664" class="Bound">[¬p]</a> <a id="2691" class="Bound">p</a><a id="2692" class="Symbol">)</a>

  <a id="Decidable⇒UIP.≡-irrelevant"></a><a id="2697" href="Axiom.UniquenessOfIdentityProofs.html#2697" class="Function">≡-irrelevant</a> <a id="2710" class="Symbol">:</a> <a id="2712" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="2716" href="Axiom.UniquenessOfIdentityProofs.html#2267" class="Bound">A</a>
  <a id="2720" href="Axiom.UniquenessOfIdentityProofs.html#2697" class="Function">≡-irrelevant</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Axiom.UniquenessOfIdentityProofs.html#1701" class="Function">Constant⇒UIP.≡-irrelevant</a> <a id="2761" href="Axiom.UniquenessOfIdentityProofs.html#2319" class="Function">≡-normalise</a> <a id="2773" href="Axiom.UniquenessOfIdentityProofs.html#2485" class="Function">≡-normalise-constant</a>
</pre></body></html>

==> anc/Canonical-Cocone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Canonical-Cocone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Data.Product.html" class="Module">Data.Product</a>
<a id="80" class="Keyword">open</a> <a id="85" class="Keyword">import</a> <a id="92" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>

<a id="320" class="Keyword">module</a> <a id="327" href="Canonical-Cocone.html" class="Module">Canonical-Cocone</a> <a id="344" class="Symbol">{</a><a id="345" href="Canonical-Cocone.html#345" class="Bound">o</a> <a id="347" href="Canonical-Cocone.html#347" class="Bound">ℓ</a> <a id="349" href="Canonical-Cocone.html#349" class="Bound">e</a><a id="350" class="Symbol">}</a> <a id="352" class="Symbol">(</a><a id="353" href="Canonical-Cocone.html#353" class="Bound">𝒞</a> <a id="355" class="Symbol">:</a> <a id="357" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="366" href="Canonical-Cocone.html#345" class="Bound">o</a> <a id="368" href="Canonical-Cocone.html#347" class="Bound">ℓ</a> <a id="370" href="Canonical-Cocone.html#349" class="Bound">e</a><a id="371" class="Symbol">)</a> <a id="373" class="Keyword">where</a>

<a id="380" class="Keyword">private</a>
  <a id="390" class="Keyword">module</a> <a id="𝒞"></a><a id="397" href="Canonical-Cocone.html#397" class="Module">𝒞</a> <a id="399" class="Symbol">=</a> <a id="401" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="410" href="Canonical-Cocone.html#353" class="Bound">𝒞</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Categories.Functor.Slice.html" class="Module">Categories.Functor.Slice</a> <a id="450" class="Symbol">(</a><a id="451" href="Canonical-Cocone.html#353" class="Bound">𝒞</a><a id="452" class="Symbol">)</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a><a id="470" class="Symbol">)</a>

<a id="473" class="Comment">-- For each family of fp objects and another objects, we have a slice category:</a>
<a id="Cat[_↓_]"></a><a id="553" href="Canonical-Cocone.html#553" class="Function Operator">Cat[_↓_]</a> <a id="562" class="Symbol">:</a> <a id="564" class="Symbol">{</a><a id="565" href="Canonical-Cocone.html#565" class="Bound">ℓ-I</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="576" class="Symbol">}</a> <a id="578" class="Symbol">{</a><a id="579" href="Canonical-Cocone.html#579" class="Bound">I</a> <a id="581" class="Symbol">:</a> <a id="583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="587" href="Canonical-Cocone.html#565" class="Bound">ℓ-I</a><a id="590" class="Symbol">}</a> <a id="592" class="Symbol">→</a> <a id="594" class="Symbol">(</a><a id="595" href="Canonical-Cocone.html#595" class="Bound">𝒞-fp</a> <a id="600" class="Symbol">:</a> <a id="602" href="Canonical-Cocone.html#579" class="Bound">I</a> <a id="604" class="Symbol">→</a> <a id="606" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="611" class="Symbol">)</a> <a id="613" class="Symbol">→</a> <a id="615" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="621" class="Symbol">→</a> <a id="623" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="632" class="Symbol">(</a><a id="633" href="Canonical-Cocone.html#565" class="Bound">ℓ-I</a> <a id="637" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="639" href="Canonical-Cocone.html#347" class="Bound">ℓ</a><a id="640" class="Symbol">)</a> <a id="642" class="Symbol">(</a><a id="643" href="Canonical-Cocone.html#347" class="Bound">ℓ</a> <a id="645" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="647" href="Canonical-Cocone.html#349" class="Bound">e</a><a id="648" class="Symbol">)</a> <a id="650" href="Canonical-Cocone.html#349" class="Bound">e</a>
<a id="652" href="Canonical-Cocone.html#553" class="Function Operator">Cat[_↓_]</a>  <a id="662" class="Symbol">{</a><a id="663" class="Argument">I</a> <a id="665" class="Symbol">=</a> <a id="667" href="Canonical-Cocone.html#667" class="Bound">I</a><a id="668" class="Symbol">}</a> <a id="670" href="Canonical-Cocone.html#670" class="Bound">𝒞-fp</a> <a id="675" href="Canonical-Cocone.html#675" class="Bound">X</a> <a id="677" class="Symbol">=</a> <a id="679" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="695" class="Symbol">(</a><a id="696" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="702" href="Canonical-Cocone.html#353" class="Bound">𝒞</a> <a id="704" href="Canonical-Cocone.html#675" class="Bound">X</a><a id="705" class="Symbol">)</a> <a id="707" href="Canonical-Cocone.html#747" class="Function">objects</a>
  <a id="717" class="Keyword">where</a>
    <a id="727" class="Keyword">open</a> <a id="732" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="741" href="Canonical-Cocone.html#353" class="Bound">𝒞</a>
    <a id="747" href="Canonical-Cocone.html#747" class="Function">objects</a> <a id="755" class="Symbol">:</a> <a id="757" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="760" href="Canonical-Cocone.html#760" class="Bound">i</a> <a id="762" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="764" href="Canonical-Cocone.html#667" class="Bound">I</a> <a id="766" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="768" class="Symbol">(</a><a id="769" href="Canonical-Cocone.html#670" class="Bound">𝒞-fp</a> <a id="774" href="Canonical-Cocone.html#760" class="Bound">i</a> <a id="776" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="778" href="Canonical-Cocone.html#675" class="Bound">X</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">→</a> <a id="783" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="796" class="Symbol">(</a><a id="797" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="803" href="Canonical-Cocone.html#353" class="Bound">𝒞</a> <a id="805" href="Canonical-Cocone.html#675" class="Bound">X</a><a id="806" class="Symbol">)</a>
    <a id="812" href="Canonical-Cocone.html#747" class="Function">objects</a> <a id="820" class="Symbol">(</a><a id="821" href="Canonical-Cocone.html#821" class="Bound">i</a> <a id="823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="825" href="Canonical-Cocone.html#825" class="Bound">i⇒X</a><a id="828" class="Symbol">)</a> <a id="830" class="Symbol">=</a> <a id="832" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="841" href="Canonical-Cocone.html#825" class="Bound">i⇒X</a>

<a id="846" class="Comment">-- and an obvious forgetful functor (resp. diagram)</a>
<a id="Functor[_↓_]"></a><a id="898" href="Canonical-Cocone.html#898" class="Function Operator">Functor[_↓_]</a> <a id="911" class="Symbol">:</a> <a id="913" class="Symbol">{</a><a id="914" href="Canonical-Cocone.html#914" class="Bound">ℓ-I</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">{</a><a id="928" href="Canonical-Cocone.html#928" class="Bound">I</a> <a id="930" class="Symbol">:</a> <a id="932" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="936" href="Canonical-Cocone.html#914" class="Bound">ℓ-I</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">→</a> <a id="943" class="Symbol">(</a><a id="944" href="Canonical-Cocone.html#944" class="Bound">𝒞-fp</a> <a id="949" class="Symbol">:</a> <a id="951" href="Canonical-Cocone.html#928" class="Bound">I</a> <a id="953" class="Symbol">→</a> <a id="955" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">→</a> <a id="964" class="Symbol">(</a><a id="965" href="Canonical-Cocone.html#965" class="Bound">X</a> <a id="967" class="Symbol">:</a> <a id="969" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">→</a> <a id="978" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="986" class="Symbol">(</a><a id="987" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="992" href="Canonical-Cocone.html#944" class="Bound">𝒞-fp</a> <a id="997" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="999" href="Canonical-Cocone.html#965" class="Bound">X</a> <a id="1001" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Canonical-Cocone.html#353" class="Bound">𝒞</a>
<a id="1006" href="Canonical-Cocone.html#898" class="Function Operator">Functor[_↓_]</a>  <a id="1020" href="Canonical-Cocone.html#1020" class="Bound">𝒞-fp</a> <a id="1025" href="Canonical-Cocone.html#1025" class="Bound">X</a> <a id="1027" class="Symbol">=</a> <a id="1029" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a> <a id="1039" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1051" class="Symbol">_)</a>

<a id="1055" class="Comment">-- which has a canonical Cocone: X itself</a>
<a id="Cocone[_↓_]"></a><a id="1097" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[_↓_]</a> <a id="1109" class="Symbol">:</a> <a id="1111" class="Symbol">{</a><a id="1112" href="Canonical-Cocone.html#1112" class="Bound">ℓ-I</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1123" class="Symbol">}</a> <a id="1125" class="Symbol">{</a><a id="1126" href="Canonical-Cocone.html#1126" class="Bound">I</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1134" href="Canonical-Cocone.html#1112" class="Bound">ℓ-I</a><a id="1137" class="Symbol">}</a> <a id="1139" class="Symbol">→</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Canonical-Cocone.html#1142" class="Bound">𝒞-fp</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Canonical-Cocone.html#1126" class="Bound">I</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">→</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Canonical-Cocone.html#1163" class="Bound">X</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="1193" href="Canonical-Cocone.html#1142" class="Bound">𝒞-fp</a> <a id="1198" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="1200" href="Canonical-Cocone.html#1163" class="Bound">X</a> <a id="1202" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="1203" class="Symbol">)</a>
<a id="1205" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[_↓_]</a>  <a id="1218" href="Canonical-Cocone.html#1218" class="Bound">𝒞-fp</a> <a id="1223" href="Canonical-Cocone.html#1223" class="Bound">X</a> <a id="1225" class="Symbol">=</a> <a id="1227" class="Keyword">record</a> <a id="1234" class="Symbol">{</a> <a id="1236" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1243" class="Symbol">=</a> <a id="1245" class="Keyword">record</a> <a id="1252" class="Symbol">{</a>
    <a id="1258" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1260" class="Symbol">=</a> <a id="1262" class="Symbol">λ</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Canonical-Cocone.html#1265" class="Bound">i</a> <a id="1267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1269" href="Canonical-Cocone.html#1269" class="Bound">i⇒X</a><a id="1272" class="Symbol">)</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Canonical-Cocone.html#1269" class="Bound">i⇒X</a> <a id="1280" class="Symbol">;</a>
    <a id="1286" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Categories.Category.Slice.html#786" class="Field">Slice⇒.△</a>
  <a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Adjoint.Equivalents.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Adjoint.Equivalents</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Adjoint.Equivalents.html" class="Module">Categories.Adjoint.Equivalents</a> <a id="74" class="Keyword">where</a>

<a id="81" class="Comment">-- Theorems about equivalent formulations to Adjoint</a>
<a id="134" class="Comment">-- (though some have caveats)</a>

<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Level.html" class="Module">Level</a>

<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Data.Product.html" class="Module">Data.Product</a> <a id="209" class="Keyword">using</a> <a id="215" class="Symbol">(</a><a id="216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="219" class="Symbol">;</a> <a id="221" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="224" class="Symbol">)</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Function.html" class="Module">Function</a> <a id="247" class="Keyword">using</a> <a id="253" class="Symbol">(</a><a id="254" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="257" class="Symbol">)</a> <a id="259" class="Keyword">renaming</a> <a id="268" class="Symbol">(</a><a id="269" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="273" class="Symbol">to</a> <a id="276" class="Function Operator">_∙_</a><a id="279" class="Symbol">)</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Function.Bundles.html#4752" class="Record">Equivalence</a><a id="328" class="Symbol">;</a> <a id="330" href="Function.Bundles.html#5375" class="Record">LeftInverse</a><a id="341" class="Symbol">;</a> <a id="343" href="Function.Bundles.html#2043" class="Record">Func</a><a id="347" class="Symbol">;</a> <a id="349" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="384" class="Keyword">using</a> <a id="390" class="Symbol">(</a><a id="391" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="394" class="Symbol">;</a> <a id="396" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="409" class="Symbol">;</a> <a id="411" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="417" class="Symbol">)</a>

<a id="420" class="Comment">-- be explicit in imports to &#39;see&#39; where the information comes from</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Categories.Adjoint.html" class="Module">Categories.Adjoint</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Categories.Adjoint.html#1260" class="Record">Adjoint</a><a id="533" class="Symbol">;</a> <a id="535" href="Categories.Adjoint.html#7914" class="Function Operator">_⊣_</a><a id="538" class="Symbol">)</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="592" class="Symbol">)</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Categories.Category.Product.html#745" class="Function">Product</a><a id="648" class="Symbol">;</a> <a id="650" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="704" class="Keyword">using</a> <a id="710" class="Symbol">(</a><a id="711" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="718" class="Symbol">)</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="752" class="Keyword">using</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Morphism.html#1528" class="Record">Iso</a><a id="762" class="Symbol">)</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="809" class="Symbol">;</a> <a id="811" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="815" class="Symbol">)</a> <a id="817" class="Keyword">renaming</a> <a id="826" class="Symbol">(</a><a id="827" href="Categories.Functor.html#349" class="Function">id</a> <a id="830" class="Symbol">to</a> <a id="833" class="Function">idF</a><a id="836" class="Symbol">)</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="879" class="Keyword">using</a> <a id="885" class="Symbol">(</a><a id="886" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a> <a id="932" class="Keyword">using</a> <a id="938" class="Symbol">(</a><a id="939" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[_][-,-]</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="1053" class="Keyword">using</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a><a id="1091" class="Symbol">;</a> <a id="1093" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a><a id="1097" class="Symbol">;</a> <a id="1099" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a><a id="1103" class="Symbol">;</a> <a id="1105" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a><a id="1109" class="Symbol">;</a> <a id="1111" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a><a id="1115" class="Symbol">)</a>
  <a id="1119" class="Keyword">renaming</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="1132" class="Symbol">to</a> <a id="1135" class="Function">idN</a><a id="1138" class="Symbol">)</a>
<a id="1140" class="Keyword">open</a> <a id="1145" class="Keyword">import</a> <a id="1152" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
  <a id="1206" class="Keyword">using</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="1231" class="Symbol">;</a> <a id="1233" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a><a id="1240" class="Symbol">;</a> <a id="1242" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a><a id="1249" class="Symbol">;</a> <a id="1251" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a><a id="1261" class="Symbol">;</a> <a id="1263" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a><a id="1266" class="Symbol">)</a>
<a id="1268" class="Keyword">import</a> <a id="1275" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1305" class="Symbol">as</a> <a id="1308" class="Module">MR</a>

<a id="1312" class="Keyword">private</a>
  <a id="1322" class="Keyword">variable</a>
    <a id="1335" href="Categories.Adjoint.Equivalents.html#1335" class="Generalizable">o</a> <a id="1337" href="Categories.Adjoint.Equivalents.html#1337" class="Generalizable">o′</a> <a id="1340" href="Categories.Adjoint.Equivalents.html#1340" class="Generalizable">o″</a> <a id="1343" href="Categories.Adjoint.Equivalents.html#1343" class="Generalizable">ℓ</a> <a id="1345" href="Categories.Adjoint.Equivalents.html#1345" class="Generalizable">ℓ′</a> <a id="1348" href="Categories.Adjoint.Equivalents.html#1348" class="Generalizable">ℓ″</a> <a id="1351" href="Categories.Adjoint.Equivalents.html#1351" class="Generalizable">e</a> <a id="1353" href="Categories.Adjoint.Equivalents.html#1353" class="Generalizable">e′</a> <a id="1356" href="Categories.Adjoint.Equivalents.html#1356" class="Generalizable">e″</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1371" href="Categories.Adjoint.Equivalents.html#1371" class="Generalizable">C</a> <a id="1373" href="Categories.Adjoint.Equivalents.html#1373" class="Generalizable">D</a> <a id="1375" href="Categories.Adjoint.Equivalents.html#1375" class="Generalizable">E</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1388" href="Categories.Adjoint.Equivalents.html#1335" class="Generalizable">o</a> <a id="1390" href="Categories.Adjoint.Equivalents.html#1343" class="Generalizable">ℓ</a> <a id="1392" href="Categories.Adjoint.Equivalents.html#1351" class="Generalizable">e</a>

<a id="1395" class="Comment">-- a special case of the natural isomorphism in which homsets in C and D have the same</a>
<a id="1482" class="Comment">-- universe level. therefore there is no need to lift Setoids to the same level.</a>
<a id="1563" class="Comment">-- this is helpful when combining with Yoneda lemma.</a>
<a id="1616" class="Keyword">module</a> <a id="1623" href="Categories.Adjoint.Equivalents.html#1623" class="Module">_</a> <a id="1625" class="Symbol">{</a><a id="1626" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1639" href="Categories.Adjoint.Equivalents.html#1335" class="Generalizable">o</a> <a id="1641" href="Categories.Adjoint.Equivalents.html#1343" class="Generalizable">ℓ</a> <a id="1643" href="Categories.Adjoint.Equivalents.html#1351" class="Generalizable">e</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">{</a><a id="1647" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1660" href="Categories.Adjoint.Equivalents.html#1337" class="Generalizable">o′</a> <a id="1663" href="Categories.Adjoint.Equivalents.html#1343" class="Generalizable">ℓ</a> <a id="1665" href="Categories.Adjoint.Equivalents.html#1351" class="Generalizable">e</a><a id="1666" class="Symbol">}</a> <a id="1668" class="Symbol">{</a><a id="1669" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a> <a id="1671" class="Symbol">:</a> <a id="1673" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1681" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="1683" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1699" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="1701" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Keyword">where</a>
  <a id="1712" class="Keyword">private</a>
    <a id="1724" class="Keyword">module</a> <a id="1731" href="Categories.Adjoint.Equivalents.html#1731" class="Module">C</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1744" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a>
    <a id="1750" class="Keyword">module</a> <a id="1757" href="Categories.Adjoint.Equivalents.html#1757" class="Module">D</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1770" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a>
    <a id="1776" class="Keyword">module</a> <a id="1783" href="Categories.Adjoint.Equivalents.html#1783" class="Module">L</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1795" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a>
    <a id="1801" class="Keyword">module</a> <a id="1808" href="Categories.Adjoint.Equivalents.html#1808" class="Module">R</a> <a id="1810" class="Symbol">=</a> <a id="1812" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1820" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a>

  <a id="1825" class="Keyword">module</a> <a id="1832" href="Categories.Adjoint.Equivalents.html#1832" class="Module">_</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Categories.Adjoint.Equivalents.html#1835" class="Bound">adjoint</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a> <a id="1847" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="1849" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a><a id="1850" class="Symbol">)</a> <a id="1852" class="Keyword">where</a>
    <a id="1862" class="Keyword">open</a> <a id="1867" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="1875" href="Categories.Adjoint.Equivalents.html#1835" class="Bound">adjoint</a>

    <a id="1888" class="Comment">-- in this case, the hom functors are naturally isomorphism directly</a>
    <a id="1961" href="Categories.Adjoint.Equivalents.html#1961" class="Function">Hom-NI′</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1990" href="Categories.Adjoint.html#3049" class="Function">Hom[L-,-]</a> <a id="2000" href="Categories.Adjoint.html#3139" class="Function">Hom[-,R-]</a>
    <a id="2014" href="Categories.Adjoint.Equivalents.html#1961" class="Function">Hom-NI′</a> <a id="2022" class="Symbol">=</a> <a id="2024" class="Keyword">record</a>
      <a id="2037" class="Symbol">{</a> <a id="2039" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2054" class="Keyword">record</a>
        <a id="2069" class="Symbol">{</a> <a id="2071" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2079" class="Symbol">=</a> <a id="2081" class="Symbol">λ</a> <a id="2083" href="Categories.Adjoint.Equivalents.html#2083" class="Bound">_</a> <a id="2085" class="Symbol">→</a> <a id="2087" class="Keyword">record</a> <a id="2094" class="Symbol">{</a> <a id="2096" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Function.Bundles.html#7394" class="Function">Hom-inverse.to</a> <a id="2116" class="Symbol">;</a> <a id="2118" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2123" class="Symbol">=</a> <a id="2125" href="Function.Bundles.html#7442" class="Function">Hom-inverse.to-cong</a> <a id="2145" class="Symbol">}</a>
        <a id="2155" class="Symbol">;</a> <a id="2157" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2165" class="Symbol">=</a> <a id="2167" class="Symbol">λ</a> <a id="2169" href="Categories.Adjoint.Equivalents.html#2169" class="Bound">_</a> <a id="2171" href="Categories.Adjoint.Equivalents.html#2171" class="Bound">eq</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Categories.Adjoint.html#4238" class="Function">Ladjunct-comm</a> <a id="2190" href="Categories.Adjoint.Equivalents.html#2171" class="Bound">eq</a>
        <a id="2201" class="Symbol">}</a>
      <a id="2209" class="Symbol">;</a> <a id="2211" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2215" class="Symbol">=</a> <a id="2217" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2226" class="Keyword">record</a>
        <a id="2241" class="Symbol">{</a> <a id="2243" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2251" class="Symbol">=</a> <a id="2253" class="Symbol">λ</a> <a id="2255" href="Categories.Adjoint.Equivalents.html#2255" class="Bound">_</a> <a id="2257" class="Symbol">→</a> <a id="2259" class="Keyword">record</a> <a id="2266" class="Symbol">{</a> <a id="2268" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Function.Bundles.html#7418" class="Function">Hom-inverse.from</a> <a id="2290" class="Symbol">;</a> <a id="2292" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Function.Bundles.html#7483" class="Function">Hom-inverse.from-cong</a> <a id="2321" class="Symbol">}</a>
        <a id="2331" class="Symbol">;</a> <a id="2333" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2341" class="Symbol">=</a> <a id="2343" class="Symbol">λ</a> <a id="2345" href="Categories.Adjoint.Equivalents.html#2345" class="Bound">_</a> <a id="2347" href="Categories.Adjoint.Equivalents.html#2347" class="Bound">eq</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Categories.Adjoint.html#5393" class="Function">Radjunct-comm</a> <a id="2366" href="Categories.Adjoint.Equivalents.html#2347" class="Bound">eq</a>
        <a id="2377" class="Symbol">}</a>
      <a id="2385" class="Symbol">;</a> <a id="2387" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="2391" class="Symbol">=</a> <a id="2393" class="Symbol">λ</a> <a id="2395" href="Categories.Adjoint.Equivalents.html#2395" class="Bound">_</a> <a id="2397" class="Symbol">→</a> <a id="2399" class="Keyword">record</a>
        <a id="2414" class="Symbol">{</a> <a id="2416" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2421" class="Symbol">=</a> <a id="2423" class="Symbol">λ</a> <a id="2425" href="Categories.Adjoint.Equivalents.html#2425" class="Bound">eq</a> <a id="2428" class="Symbol">→</a> <a id="2430" class="Keyword">let</a> <a id="2434" class="Keyword">open</a> <a id="2439" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a> <a id="2454" class="Keyword">in</a> <a id="2457" href="Categories.Adjoint.html#2026" class="Function">RLadjunct≈id</a> <a id="2470" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2472" href="Categories.Adjoint.Equivalents.html#2425" class="Bound">eq</a>
        <a id="2483" class="Symbol">;</a> <a id="2485" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2490" class="Symbol">=</a> <a id="2492" class="Symbol">λ</a> <a id="2494" href="Categories.Adjoint.Equivalents.html#2494" class="Bound">eq</a> <a id="2497" class="Symbol">→</a> <a id="2499" class="Keyword">let</a> <a id="2503" class="Keyword">open</a> <a id="2508" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a> <a id="2523" class="Keyword">in</a> <a id="2526" href="Categories.Adjoint.html#2533" class="Function">LRadjunct≈id</a> <a id="2539" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2541" href="Categories.Adjoint.Equivalents.html#2494" class="Bound">eq</a>
        <a id="2552" class="Symbol">}</a>
      <a id="2560" class="Symbol">}</a>

  <a id="2565" class="Comment">-- now goes from natural isomorphism back to adjoint.</a>
  <a id="2621" class="Comment">-- for simplicity, just construct the case in which homsetoids of C and D</a>
  <a id="2697" class="Comment">-- are compatible.</a>

  <a id="2719" class="Keyword">private</a>
    <a id="2731" href="Categories.Adjoint.Equivalents.html#2731" class="Function">Hom[L-,-]</a> <a id="2741" class="Symbol">:</a> <a id="2743" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2753" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="2758" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="2760" class="Symbol">(</a><a id="2761" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2769" class="Symbol">_</a> <a id="2771" class="Symbol">_)</a>
    <a id="2778" href="Categories.Adjoint.Equivalents.html#2731" class="Function">Hom[L-,-]</a> <a id="2788" class="Symbol">=</a> <a id="2790" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="2795" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="2797" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="2804" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Categories.Functor.Core.html#816" class="Function">L.op</a> <a id="2813" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2815" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a><a id="2818" class="Symbol">)</a>

    <a id="2825" href="Categories.Adjoint.Equivalents.html#2825" class="Function">Hom[-,R-]</a> <a id="2835" class="Symbol">:</a> <a id="2837" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2847" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="2852" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2863" class="Symbol">_</a> <a id="2865" class="Symbol">_)</a>
    <a id="2872" href="Categories.Adjoint.Equivalents.html#2825" class="Function">Hom[-,R-]</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="2889" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="2891" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="2898" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a> <a id="2906" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2908" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a><a id="2909" class="Symbol">)</a>

  <a id="2914" class="Keyword">module</a> <a id="2921" href="Categories.Adjoint.Equivalents.html#2921" class="Module">_</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Categories.Adjoint.Equivalents.html#2924" class="Bound">Hni</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2949" href="Categories.Adjoint.Equivalents.html#2731" class="Function">Hom[L-,-]</a> <a id="2959" href="Categories.Adjoint.Equivalents.html#2825" class="Function">Hom[-,R-]</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Keyword">where</a>
    <a id="2980" class="Keyword">open</a> <a id="2985" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="3004" href="Categories.Adjoint.Equivalents.html#2924" class="Bound">Hni</a>
    <a id="3012" class="Keyword">open</a> <a id="3017" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a>
    <a id="3043" class="Keyword">open</a> <a id="3048" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="3060" class="Keyword">open</a> <a id="3065" href="Function.Bundles.html#2043" class="Module">Func</a>

    <a id="3075" class="Keyword">private</a>
      <a id="3089" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">∀</a> <a id="3099" href="Categories.Adjoint.Equivalents.html#3099" class="Bound">X</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3112" href="Categories.Adjoint.Equivalents.html#2731" class="Function">Hom[L-,-]</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Categories.Adjoint.Equivalents.html#3099" class="Bound">X</a> <a id="3125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3127" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3132" href="Categories.Adjoint.Equivalents.html#3099" class="Bound">X</a><a id="3133" class="Symbol">))</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3140" href="Categories.Adjoint.Equivalents.html#2825" class="Function">Hom[-,R-]</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Categories.Adjoint.Equivalents.html#3099" class="Bound">X</a> <a id="3153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3155" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3160" href="Categories.Adjoint.Equivalents.html#3099" class="Bound">X</a><a id="3161" class="Symbol">))</a>
      <a id="3170" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3176" href="Categories.Adjoint.Equivalents.html#3176" class="Bound">X</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Categories.Adjoint.Equivalents.html#3176" class="Bound">X</a> <a id="3187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3189" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3194" href="Categories.Adjoint.Equivalents.html#3176" class="Bound">X</a><a id="3195" class="Symbol">)</a>

      <a id="3204" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="3209" class="Symbol">:</a> <a id="3211" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3233" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a> <a id="3240" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3243" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a><a id="3244" class="Symbol">)</a>
      <a id="3252" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3268" class="Keyword">record</a>
        <a id="3283" class="Symbol">{</a> <a id="3285" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3293" class="Symbol">=</a> <a id="3295" class="Symbol">λ</a> <a id="3297" href="Categories.Adjoint.Equivalents.html#3297" class="Bound">X</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3307" href="Categories.Adjoint.Equivalents.html#3297" class="Bound">X</a> <a id="3309" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3313" href="Categories.Category.Core.html#630" class="Function">D.id</a>
        <a id="3326" class="Symbol">;</a> <a id="3328" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3336" class="Symbol">=</a> <a id="3338" class="Symbol">λ</a> <a id="3340" class="Symbol">{</a><a id="3341" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a><a id="3342" class="Symbol">}</a> <a id="3344" class="Symbol">{</a><a id="3345" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3346" class="Symbol">}</a> <a id="3348" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="3368" class="Symbol">(</a><a id="3369" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3375" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a> <a id="3377" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3381" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="3385" class="Symbol">)</a> <a id="3387" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3389" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a>                             <a id="3419" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3422" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="3429" href="Categories.Functor.Core.html#511" class="Field">R.identity</a> <a id="3440" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3452" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="3457" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3462" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3471" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a>  <a id="3474" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3478" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="3482" class="Symbol">)</a> <a id="3484" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3486" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a>                <a id="3503" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3507" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a> <a id="3520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3522" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="3526" class="Symbol">)</a> <a id="3528" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a> <a id="3541" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3553" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3562" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3567" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3568" class="Symbol">)</a> <a id="3570" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3580" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3584" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3589" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3593" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3598" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a><a id="3599" class="Symbol">)</a>    <a id="3604" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3607" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3622" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3627" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3628" class="Symbol">))</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Relation.Binary.Structures.html#1648" class="Function">D.Equiv.trans</a> <a id="3646" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="3658" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a><a id="3669" class="Symbol">)</a> <a id="3671" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3683" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3692" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3697" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3698" class="Symbol">)</a> <a id="3700" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3704" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3709" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a>                        <a id="3734" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3737" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3752" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3757" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3758" class="Symbol">))</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">MR.introʳ</a> <a id="3772" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="3784" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="3786" href="Categories.Functor.Core.html#511" class="Function">L.identity</a><a id="3796" class="Symbol">))</a> <a id="3799" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3811" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3815" class="Symbol">(</a><a id="3816" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3820" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="3825" href="Categories.Adjoint.Equivalents.html#3345" class="Bound">Y</a><a id="3826" class="Symbol">)</a> <a id="3828" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3838" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a> <a id="3840" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3844" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3849" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3853" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3858" href="Categories.Category.Core.html#630" class="Function">id</a><a id="3860" class="Symbol">)</a> <a id="3862" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3865" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3883" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3888" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a><a id="3889" class="Symbol">)</a> <a id="3891" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a> <a id="3904" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3916" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="3927" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a><a id="3928" class="Symbol">)</a> <a id="3930" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="3939" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="3941" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3945" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="3949" class="Symbol">)</a> <a id="3951" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3953" href="Categories.Category.Core.html#630" class="Function">id</a>            <a id="3967" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3970" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3978" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3988" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4000" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4011" href="Categories.Adjoint.Equivalents.html#3348" class="Bound">f</a><a id="4012" class="Symbol">)</a> <a id="4014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Categories.Adjoint.Equivalents.html#3089" class="Function">unitη</a> <a id="4023" href="Categories.Adjoint.Equivalents.html#3341" class="Bound">X</a> <a id="4025" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4029" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="4033" class="Symbol">)</a>                 <a id="4051" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="4061" class="Symbol">}</a>
        <a id="4071" class="Keyword">where</a> <a id="4077" class="Keyword">open</a> <a id="4082" href="Categories.Adjoint.Equivalents.html#1731" class="Module">C</a>
              <a id="4098" class="Keyword">open</a> <a id="4103" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="4130" class="Keyword">open</a> <a id="4135" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="4138" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a>

      <a id="4147" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4155" class="Symbol">:</a> <a id="4157" class="Symbol">∀</a> <a id="4159" href="Categories.Adjoint.Equivalents.html#4159" class="Bound">X</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="4168" class="Symbol">(</a><a id="4169" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4172" href="Categories.Adjoint.Equivalents.html#2825" class="Function">Hom[-,R-]</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4188" href="Categories.Adjoint.Equivalents.html#4159" class="Bound">X</a> <a id="4190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4192" href="Categories.Adjoint.Equivalents.html#4159" class="Bound">X</a><a id="4193" class="Symbol">))</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4200" href="Categories.Adjoint.Equivalents.html#2731" class="Function">Hom[L-,-]</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4216" href="Categories.Adjoint.Equivalents.html#4159" class="Bound">X</a> <a id="4218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4220" href="Categories.Adjoint.Equivalents.html#4159" class="Bound">X</a><a id="4221" class="Symbol">))</a>
      <a id="4230" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4238" href="Categories.Adjoint.Equivalents.html#4238" class="Bound">X</a> <a id="4240" class="Symbol">=</a> <a id="4242" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4252" href="Categories.Adjoint.Equivalents.html#4238" class="Bound">X</a> <a id="4254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4256" href="Categories.Adjoint.Equivalents.html#4238" class="Bound">X</a><a id="4257" class="Symbol">)</a>

      <a id="4266" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a> <a id="4300" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4303" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a><a id="4304" class="Symbol">)</a> <a id="4306" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a>
      <a id="4316" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="4323" class="Symbol">=</a> <a id="4325" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="4334" class="Keyword">record</a>
        <a id="4349" class="Symbol">{</a> <a id="4351" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="4359" class="Symbol">=</a> <a id="4361" class="Symbol">λ</a> <a id="4363" href="Categories.Adjoint.Equivalents.html#4363" class="Bound">X</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4375" href="Categories.Adjoint.Equivalents.html#4363" class="Bound">X</a> <a id="4377" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4381" href="Categories.Category.Core.html#630" class="Function">C.id</a>
        <a id="4394" class="Symbol">;</a> <a id="4396" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="4404" class="Symbol">=</a> <a id="4406" class="Symbol">λ</a> <a id="4408" class="Symbol">{</a><a id="4409" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a><a id="4410" class="Symbol">}</a> <a id="4412" class="Symbol">{</a><a id="4413" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4414" class="Symbol">}</a> <a id="4416" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4436" class="Symbol">(</a><a id="4437" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4445" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a> <a id="4447" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4451" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4455" class="Symbol">)</a> <a id="4457" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4459" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4470" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a><a id="4471" class="Symbol">)</a>               <a id="4487" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4491" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="4501" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4513" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="4516" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4527" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a> <a id="4529" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4533" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4537" class="Symbol">)</a> <a id="4539" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4541" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4552" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a><a id="4553" class="Symbol">)</a>          <a id="4564" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4568" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4584" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a> <a id="4586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4588" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="4592" class="Symbol">)</a> <a id="4594" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="4607" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4619" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4629" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4633" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4634" class="Symbol">)</a> <a id="4636" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4646" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="4649" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="4653" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4658" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="4662" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4667" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a><a id="4668" class="Symbol">)</a> <a id="4670" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4673" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4689" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4691" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4693" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4694" class="Symbol">))</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Relation.Binary.Structures.html#1648" class="Function">C.Equiv.trans</a> <a id="4712" class="Symbol">(</a><a id="4713" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">MR.elimˡ</a> <a id="4722" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="4724" href="Categories.Functor.Core.html#511" class="Field">R.identity</a><a id="4734" class="Symbol">)</a> <a id="4736" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="4747" class="Symbol">)</a> <a id="4749" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4761" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4771" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4775" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4776" class="Symbol">)</a> <a id="4778" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4782" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4787" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a>                        <a id="4812" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4815" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4825" class="Symbol">(</a><a id="4826" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4831" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4835" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4836" class="Symbol">))</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">MR.introʳ</a> <a id="4850" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="4852" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="4863" class="Symbol">)</a> <a id="4865" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4877" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="4887" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4891" href="Categories.Adjoint.Equivalents.html#4413" class="Bound">Y</a><a id="4892" class="Symbol">)</a> <a id="4894" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="4904" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a> <a id="4906" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="4910" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4915" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="4919" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4923" class="Symbol">)</a>    <a id="4928" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4931" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4949" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a><a id="4950" class="Symbol">)</a> <a id="4952" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="4965" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4977" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a> <a id="4979" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="4990" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="4992" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4996" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5000" class="Symbol">)</a> <a id="5002" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5004" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5009" href="Categories.Category.Core.html#630" class="Function">C.id</a>               <a id="5028" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5031" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5039" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="5045" href="Categories.Functor.Core.html#511" class="Function">L.identity</a> <a id="5056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5068" href="Categories.Adjoint.Equivalents.html#4416" class="Bound">f</a> <a id="5070" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Categories.Adjoint.Equivalents.html#4147" class="Function">counitη</a> <a id="5081" href="Categories.Adjoint.Equivalents.html#4409" class="Bound">X</a> <a id="5083" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5087" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5091" class="Symbol">)</a>                           <a id="5119" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="5129" class="Symbol">}</a>
        <a id="5139" class="Keyword">where</a> <a id="5145" class="Keyword">open</a> <a id="5150" href="Categories.Adjoint.Equivalents.html#1757" class="Module">D</a>
              <a id="5166" class="Keyword">open</a> <a id="5171" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="5198" class="Keyword">open</a> <a id="5203" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5206" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a>

    <a id="5213" href="Categories.Adjoint.Equivalents.html#5213" class="Function">Hom-NI⇒Adjoint</a> <a id="5228" class="Symbol">:</a> <a id="5230" href="Categories.Adjoint.Equivalents.html#1669" class="Bound">L</a> <a id="5232" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="5234" href="Categories.Adjoint.Equivalents.html#1687" class="Bound">R</a>
    <a id="5240" href="Categories.Adjoint.Equivalents.html#5213" class="Function">Hom-NI⇒Adjoint</a> <a id="5255" class="Symbol">=</a> <a id="5257" class="Keyword">record</a>
      <a id="5270" class="Symbol">{</a> <a id="5272" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="5279" class="Symbol">=</a> <a id="5281" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a>
      <a id="5292" class="Symbol">;</a> <a id="5294" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="5301" class="Symbol">=</a> <a id="5303" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a>
      <a id="5316" class="Symbol">;</a> <a id="5318" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="5325" class="Symbol">=</a> <a id="5327" class="Symbol">λ</a> <a id="5329" class="Symbol">{</a><a id="5330" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">→</a>
        <a id="5343" class="Keyword">let</a> <a id="5347" class="Keyword">open</a> <a id="5352" href="Categories.Adjoint.Equivalents.html#1757" class="Module">D</a>
            <a id="5366" class="Keyword">open</a> <a id="5371" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
            <a id="5396" class="Keyword">open</a> <a id="5401" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
            <a id="5419" class="Keyword">open</a> <a id="5424" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5427" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a>
        <a id="5437" class="Keyword">in</a> <a id="5440" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="5456" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5458" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="5465" class="Symbol">(</a><a id="5466" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5471" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5472" class="Symbol">)</a> <a id="5474" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5476" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5484" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="5489" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5490" class="Symbol">)</a>      <a id="5497" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5501" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="5511" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="5523" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5526" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5528" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5530" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="5537" class="Symbol">(</a><a id="5538" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5543" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5544" class="Symbol">)</a> <a id="5546" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5548" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5556" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="5561" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5562" class="Symbol">)</a> <a id="5564" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5568" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5581" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="5586" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a> <a id="5588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5590" href="Categories.Category.Core.html#630" class="Function">id</a><a id="5592" class="Symbol">)</a> <a id="5594" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="5607" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="5619" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a> <a id="5626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5628" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5633" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5634" class="Symbol">)</a> <a id="5636" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="5646" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5649" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5653" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="5658" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5662" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5664" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="5669" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5670" class="Symbol">)</a>
                                                   <a id="5723" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5726" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a> <a id="5739" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5741" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5746" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5747" class="Symbol">))</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Relation.Binary.Structures.html#1648" class="Function">C.Equiv.trans</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">MR.elimˡ</a> <a id="5775" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a> <a id="5777" href="Categories.Functor.Core.html#511" class="Field">R.identity</a><a id="5787" class="Symbol">)</a> <a id="5789" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="5800" class="Symbol">)</a> <a id="5802" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5814" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a> <a id="5821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5823" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5828" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a><a id="5829" class="Symbol">)</a> <a id="5831" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5835" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5837" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="5842" href="Categories.Adjoint.Equivalents.html#5330" class="Bound">A</a>            <a id="5855" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5858" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="5863" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5868" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5880" href="Categories.Category.Core.html#630" class="Function">id</a>
                                                   <a id="5934" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5942" class="Symbol">;</a> <a id="5944" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="5951" class="Symbol">=</a> <a id="5953" class="Symbol">λ</a> <a id="5955" class="Symbol">{</a><a id="5956" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="5957" class="Symbol">}</a> <a id="5959" class="Symbol">→</a>
        <a id="5969" class="Keyword">let</a> <a id="5973" class="Keyword">open</a> <a id="5978" href="Categories.Adjoint.Equivalents.html#1731" class="Module">C</a>
            <a id="5992" class="Keyword">open</a> <a id="5997" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
            <a id="6022" class="Keyword">open</a> <a id="6027" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
            <a id="6045" class="Keyword">open</a> <a id="6050" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="6053" href="Categories.Adjoint.Equivalents.html#1626" class="Bound">C</a>
        <a id="6063" class="Keyword">in</a> <a id="6066" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="6082" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="6087" class="Symbol">(</a><a id="6088" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6090" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="6097" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6098" class="Symbol">)</a> <a id="6100" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6102" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6104" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="6115" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6116" class="Symbol">)</a>      <a id="6123" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6127" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6135" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="6145" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="6157" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6165" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="6172" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6173" class="Symbol">)</a> <a id="6175" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6177" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6179" href="Categories.Adjoint.Equivalents.html#3204" class="Function">unit</a> <a id="6184" class="Symbol">(</a><a id="6185" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="6190" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6191" class="Symbol">)</a> <a id="6193" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6195" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6198" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6202" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="6212" class="Symbol">(</a><a id="6213" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6218" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6220" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="6227" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6228" class="Symbol">)</a> <a id="6230" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a> <a id="6243" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="6255" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="6265" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a> <a id="6267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6269" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6270" class="Symbol">)</a> <a id="6272" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6279" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="6286" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a> <a id="6288" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="6292" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="6297" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="6301" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="6306" href="Categories.Category.Core.html#630" class="Function">id</a><a id="6308" class="Symbol">)</a>
                                                   <a id="6361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6364" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="6369" class="Symbol">(</a><a id="6370" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="6374" class="Symbol">(</a><a id="6375" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="6380" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a> <a id="6382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6384" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6385" class="Symbol">))</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="6398" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="6400" class="Symbol">(</a><a id="6401" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="6410" href="Categories.Adjoint.Equivalents.html#1647" class="Bound">D</a> <a id="6412" href="Categories.Functor.Core.html#511" class="Function">L.identity</a><a id="6422" class="Symbol">))</a> <a id="6425" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6437" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="6441" class="Symbol">(</a><a id="6442" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="6447" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a> <a id="6449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6451" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a><a id="6452" class="Symbol">)</a> <a id="6454" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6458" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="6460" href="Categories.Adjoint.Equivalents.html#4266" class="Function">counit</a> <a id="6467" href="Categories.Adjoint.Equivalents.html#5956" class="Bound">B</a>          <a id="6478" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6481" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="6486" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="6491" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6503" href="Categories.Category.Core.html#630" class="Function">id</a>                                       <a id="6544" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="6552" class="Symbol">}</a>
      <a id="6560" class="Keyword">where</a> <a id="6566" class="Keyword">module</a> <a id="6573" href="Categories.Adjoint.Equivalents.html#6573" class="Module">i</a> <a id="6575" class="Symbol">{</a><a id="6576" href="Categories.Adjoint.Equivalents.html#6576" class="Bound">X</a><a id="6577" class="Symbol">}</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="6585" class="Symbol">(</a><a id="6586" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6590" href="Categories.Adjoint.Equivalents.html#6576" class="Bound">X</a><a id="6591" class="Symbol">)</a>
            <a id="6605" class="Keyword">open</a> <a id="6610" href="Categories.Adjoint.Equivalents.html#6573" class="Module">i</a>

<a id="6613" class="Comment">-- the general case from isomorphic Hom setoids to adjoint functors</a>
<a id="6681" class="Keyword">module</a> <a id="6688" href="Categories.Adjoint.Equivalents.html#6688" class="Module">_</a> <a id="6690" class="Symbol">{</a><a id="6691" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="6693" class="Symbol">:</a> <a id="6695" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6704" href="Categories.Adjoint.Equivalents.html#1335" class="Generalizable">o</a> <a id="6706" href="Categories.Adjoint.Equivalents.html#1343" class="Generalizable">ℓ</a> <a id="6708" href="Categories.Adjoint.Equivalents.html#1351" class="Generalizable">e</a><a id="6709" class="Symbol">}</a> <a id="6711" class="Symbol">{</a><a id="6712" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="6714" class="Symbol">:</a> <a id="6716" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6725" href="Categories.Adjoint.Equivalents.html#1337" class="Generalizable">o′</a> <a id="6728" href="Categories.Adjoint.Equivalents.html#1345" class="Generalizable">ℓ′</a> <a id="6731" href="Categories.Adjoint.Equivalents.html#1353" class="Generalizable">e′</a><a id="6733" class="Symbol">}</a> <a id="6735" class="Symbol">{</a><a id="6736" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a> <a id="6738" class="Symbol">:</a> <a id="6740" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6748" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="6750" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a><a id="6751" class="Symbol">}</a> <a id="6753" class="Symbol">{</a><a id="6754" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6766" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="6768" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a><a id="6769" class="Symbol">}</a> <a id="6771" class="Keyword">where</a>
  <a id="6779" class="Keyword">private</a>
    <a id="6791" class="Keyword">module</a> <a id="6798" href="Categories.Adjoint.Equivalents.html#6798" class="Module">C</a> <a id="6800" class="Symbol">=</a> <a id="6802" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6811" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a>
    <a id="6817" class="Keyword">module</a> <a id="6824" href="Categories.Adjoint.Equivalents.html#6824" class="Module">D</a> <a id="6826" class="Symbol">=</a> <a id="6828" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6837" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a>
    <a id="6843" class="Keyword">module</a> <a id="6850" href="Categories.Adjoint.Equivalents.html#6850" class="Module">L</a> <a id="6852" class="Symbol">=</a> <a id="6854" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6862" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a>
    <a id="6868" class="Keyword">module</a> <a id="6875" href="Categories.Adjoint.Equivalents.html#6875" class="Module">R</a> <a id="6877" class="Symbol">=</a> <a id="6879" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6887" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a>
    <a id="6893" class="Keyword">open</a> <a id="6898" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="6910" class="Keyword">open</a> <a id="6915" href="Function.Bundles.html#2043" class="Module">Func</a>

    <a id="6925" href="Categories.Adjoint.Equivalents.html#6925" class="Function">Hom[L-,-]</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6947" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="6952" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="6963" class="Symbol">_</a> <a id="6965" class="Symbol">_)</a>
    <a id="6972" href="Categories.Adjoint.Equivalents.html#6925" class="Function">Hom[L-,-]</a> <a id="6982" class="Symbol">=</a> <a id="6984" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="6996" href="Categories.Adjoint.Equivalents.html#6706" class="Bound">ℓ</a> <a id="6998" href="Categories.Adjoint.Equivalents.html#6708" class="Bound">e</a> <a id="7000" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7003" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="7008" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="7010" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="7017" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Categories.Functor.Core.html#816" class="Function">L.op</a> <a id="7026" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="7028" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a><a id="7031" class="Symbol">)</a>

    <a id="7038" href="Categories.Adjoint.Equivalents.html#7038" class="Function">Hom[-,R-]</a> <a id="7048" class="Symbol">:</a> <a id="7050" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="7060" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="7065" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="7067" class="Symbol">(</a><a id="7068" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="7076" class="Symbol">_</a> <a id="7078" class="Symbol">_)</a>
    <a id="7085" href="Categories.Adjoint.Equivalents.html#7038" class="Function">Hom[-,R-]</a> <a id="7095" class="Symbol">=</a> <a id="7097" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="7109" href="Categories.Adjoint.Equivalents.html#6728" class="Bound">ℓ′</a> <a id="7112" href="Categories.Adjoint.Equivalents.html#6731" class="Bound">e′</a> <a id="7115" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7118" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="7123" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="7125" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="7132" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a> <a id="7140" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="7142" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a><a id="7143" class="Symbol">)</a>

  <a id="7148" class="Keyword">module</a> <a id="7155" href="Categories.Adjoint.Equivalents.html#7155" class="Module">_</a> <a id="7157" class="Symbol">(</a><a id="7158" href="Categories.Adjoint.Equivalents.html#7158" class="Bound">Hni</a> <a id="7162" class="Symbol">:</a> <a id="7164" href="Categories.Adjoint.Equivalents.html#6925" class="Function">Hom[L-,-]</a> <a id="7174" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="7176" href="Categories.Adjoint.Equivalents.html#7038" class="Function">Hom[-,R-]</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Keyword">where</a>
    <a id="7197" class="Keyword">open</a> <a id="7202" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="7221" href="Categories.Adjoint.Equivalents.html#7158" class="Bound">Hni</a> <a id="7225" class="Keyword">using</a> <a id="7231" class="Symbol">(</a><a id="7232" class="Keyword">module</a> <a id="7239" href="Categories.NaturalTransformation.NaturalIsomorphism.html#969" class="Module">⇒</a><a id="7240" class="Symbol">;</a> <a id="7242" class="Keyword">module</a> <a id="7249" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1008" class="Module">⇐</a><a id="7250" class="Symbol">;</a> <a id="7252" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a><a id="7255" class="Symbol">)</a>
    <a id="7261" class="Keyword">private</a>
      <a id="7275" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" href="Categories.Adjoint.Equivalents.html#7285" class="Bound">X</a> <a id="7287" class="Symbol">→</a> <a id="7289" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="7294" class="Symbol">(</a><a id="7295" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7298" href="Categories.Adjoint.Equivalents.html#6925" class="Function">Hom[L-,-]</a> <a id="7308" class="Symbol">(</a><a id="7309" href="Categories.Adjoint.Equivalents.html#7285" class="Bound">X</a> <a id="7311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7313" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7318" href="Categories.Adjoint.Equivalents.html#7285" class="Bound">X</a><a id="7319" class="Symbol">))</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7326" href="Categories.Adjoint.Equivalents.html#7038" class="Function">Hom[-,R-]</a> <a id="7336" class="Symbol">(</a><a id="7337" href="Categories.Adjoint.Equivalents.html#7285" class="Bound">X</a> <a id="7339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7341" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7346" href="Categories.Adjoint.Equivalents.html#7285" class="Bound">X</a><a id="7347" class="Symbol">))</a>
      <a id="7356" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="7362" href="Categories.Adjoint.Equivalents.html#7362" class="Bound">X</a> <a id="7364" class="Symbol">=</a> <a id="7366" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Categories.Adjoint.Equivalents.html#7362" class="Bound">X</a> <a id="7373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7375" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7380" href="Categories.Adjoint.Equivalents.html#7362" class="Bound">X</a><a id="7381" class="Symbol">)</a>

      <a id="7390" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a> <a id="7395" class="Symbol">:</a> <a id="7397" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="7419" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a> <a id="7426" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7429" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a><a id="7430" class="Symbol">)</a>
      <a id="7438" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="7454" class="Keyword">record</a>
        <a id="7469" class="Symbol">{</a> <a id="7471" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="7479" class="Symbol">=</a> <a id="7481" class="Symbol">λ</a> <a id="7483" href="Categories.Adjoint.Equivalents.html#7483" class="Bound">X</a> <a id="7485" class="Symbol">→</a> <a id="7487" href="Level.html#479" class="Field">lower</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="7500" href="Categories.Adjoint.Equivalents.html#7483" class="Bound">X</a> <a id="7502" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7506" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7511" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="7515" class="Symbol">)</a>
        <a id="7525" class="Symbol">;</a> <a id="7527" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="7535" class="Symbol">=</a> <a id="7537" class="Symbol">λ</a> <a id="7539" class="Symbol">{</a><a id="7540" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="7542" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="7543" class="Symbol">}</a> <a id="7545" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a> <a id="7547" class="Symbol">→</a> <a id="7549" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="7565" href="Level.html#479" class="Field">lower</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="7578" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a> <a id="7580" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7584" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7589" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="7593" class="Symbol">)</a> <a id="7595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7597" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a>
            <a id="7611" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7614" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="7621" href="Categories.Functor.Core.html#511" class="Field">R.identity</a> <a id="7632" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="7644" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="7649" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="7654" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7656" href="Level.html#479" class="Field">lower</a> <a id="7662" class="Symbol">(</a><a id="7663" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="7669" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a> <a id="7671" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7675" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7680" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7688" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a>
            <a id="7702" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7706" href="Level.html#479" class="Field">lower</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="7723" class="Symbol">(</a><a id="7724" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a> <a id="7726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7728" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7740" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a><a id="7752" class="Symbol">))</a> <a id="7755" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="7767" href="Level.html#479" class="Field">lower</a> <a id="7773" class="Symbol">(</a><a id="7774" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="7781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7783" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7788" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="7789" class="Symbol">)</a> <a id="7791" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7795" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7800" class="Symbol">(</a><a id="7801" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="7806" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7810" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="7815" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7819" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="7824" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a><a id="7825" class="Symbol">))</a>
            <a id="7840" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7843" href="Level.html#479" class="Field">lower</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="7855" class="Symbol">(</a><a id="7856" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="7863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7865" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7870" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="7871" class="Symbol">))</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Relation.Binary.Structures.html#1648" class="Function">D.Equiv.trans</a> <a id="7895" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="7907" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a><a id="7918" class="Symbol">)))</a> <a id="7922" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="7934" href="Level.html#479" class="Field">lower</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="7945" class="Symbol">(</a><a id="7946" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="7948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7950" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="7955" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="7956" class="Symbol">)</a> <a id="7958" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7962" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="7973" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a><a id="7974" class="Symbol">))</a>
            <a id="7989" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7992" href="Level.html#479" class="Field">lower</a> <a id="7998" class="Symbol">(</a><a id="7999" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="8004" class="Symbol">(</a><a id="8005" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="8009" class="Symbol">(</a><a id="8010" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="8012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8014" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="8019" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="8020" class="Symbol">))</a> <a id="8023" class="Symbol">(</a><a id="8024" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">MR.introʳ</a> <a id="8040" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="8052" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="8054" href="Categories.Functor.Core.html#511" class="Function">L.identity</a><a id="8064" class="Symbol">))))</a> <a id="8069" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="8081" href="Level.html#479" class="Field">lower</a> <a id="8087" class="Symbol">(</a><a id="8088" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="8095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8097" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="8102" href="Categories.Adjoint.Equivalents.html#7542" class="Bound">Y</a><a id="8103" class="Symbol">)</a> <a id="8105" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8109" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8114" class="Symbol">(</a><a id="8115" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8120" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a> <a id="8122" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="8126" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="8131" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="8135" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8140" href="Categories.Category.Core.html#630" class="Function">id</a><a id="8142" class="Symbol">))</a>
            <a id="8157" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8160" href="Level.html#479" class="Field">lower</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="8177" class="Symbol">(</a><a id="8178" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="8183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8185" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8190" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a><a id="8191" class="Symbol">)</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8199" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a><a id="8211" class="Symbol">))</a> <a id="8214" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="8226" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8237" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a><a id="8238" class="Symbol">)</a> <a id="8240" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8242" href="Level.html#479" class="Field">lower</a> <a id="8248" class="Symbol">(</a><a id="8249" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="8253" class="Symbol">(</a><a id="8254" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="8256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8258" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="8263" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a><a id="8264" class="Symbol">)</a> <a id="8266" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8270" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8275" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="8279" class="Symbol">)</a> <a id="8281" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8283" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="8298" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8301" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8309" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="8319" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="8331" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a> <a id="8337" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8340" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a><a id="8341" class="Symbol">)</a> <a id="8343" href="Categories.Adjoint.Equivalents.html#7545" class="Bound">f</a> <a id="8345" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8347" href="Level.html#479" class="Field">lower</a> <a id="8353" class="Symbol">(</a><a id="8354" href="Categories.Adjoint.Equivalents.html#7275" class="Function">unitη</a> <a id="8360" href="Categories.Adjoint.Equivalents.html#7540" class="Bound">X</a> <a id="8362" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8366" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8371" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="8375" class="Symbol">)</a>                <a id="8392" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="8402" class="Symbol">}</a>
        <a id="8412" class="Keyword">where</a> <a id="8418" class="Keyword">open</a> <a id="8423" href="Categories.Adjoint.Equivalents.html#6798" class="Module">C</a>
              <a id="8439" class="Keyword">open</a> <a id="8444" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="8471" class="Keyword">open</a> <a id="8476" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="8479" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a>

      <a id="8488" href="Categories.Adjoint.Equivalents.html#8488" class="Function">counitη</a> <a id="8496" class="Symbol">:</a> <a id="8498" class="Symbol">∀</a> <a id="8500" href="Categories.Adjoint.Equivalents.html#8500" class="Bound">X</a> <a id="8502" class="Symbol">→</a> <a id="8504" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="8509" class="Symbol">(</a><a id="8510" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8513" href="Categories.Adjoint.Equivalents.html#7038" class="Function">Hom[-,R-]</a> <a id="8523" class="Symbol">(</a><a id="8524" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="8529" href="Categories.Adjoint.Equivalents.html#8500" class="Bound">X</a> <a id="8531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8533" href="Categories.Adjoint.Equivalents.html#8500" class="Bound">X</a><a id="8534" class="Symbol">))</a> <a id="8537" class="Symbol">(</a><a id="8538" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8541" href="Categories.Adjoint.Equivalents.html#6925" class="Function">Hom[L-,-]</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="8557" href="Categories.Adjoint.Equivalents.html#8500" class="Bound">X</a> <a id="8559" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8561" href="Categories.Adjoint.Equivalents.html#8500" class="Bound">X</a><a id="8562" class="Symbol">))</a>
      <a id="8571" href="Categories.Adjoint.Equivalents.html#8488" class="Function">counitη</a> <a id="8579" href="Categories.Adjoint.Equivalents.html#8579" class="Bound">X</a> <a id="8581" class="Symbol">=</a> <a id="8583" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="8593" href="Categories.Adjoint.Equivalents.html#8579" class="Bound">X</a> <a id="8595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8597" href="Categories.Adjoint.Equivalents.html#8579" class="Bound">X</a><a id="8598" class="Symbol">)</a>

      <a id="8607" href="Categories.Adjoint.Equivalents.html#8607" class="Function">counit</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="8638" class="Symbol">(</a><a id="8639" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a> <a id="8641" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8644" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a><a id="8645" class="Symbol">)</a> <a id="8647" href="Categories.Adjoint.Equivalents.html#833" class="Function">idF</a>
      <a id="8657" href="Categories.Adjoint.Equivalents.html#8607" class="Function">counit</a> <a id="8664" class="Symbol">=</a> <a id="8666" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="8675" class="Keyword">record</a>
        <a id="8690" class="Symbol">{</a> <a id="8692" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="8700" class="Symbol">=</a> <a id="8702" class="Symbol">λ</a> <a id="8704" href="Categories.Adjoint.Equivalents.html#8704" class="Bound">X</a> <a id="8706" class="Symbol">→</a> <a id="8708" href="Level.html#479" class="Field">lower</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Categories.Adjoint.Equivalents.html#8488" class="Function">counitη</a> <a id="8723" href="Categories.Adjoint.Equivalents.html#8704" class="Bound">X</a> <a id="8725" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8729" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8734" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="8738" class="Symbol">)</a>
        <a id="8748" class="Symbol">;</a> <a id="8750" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="8758" class="Symbol">=</a> <a id="8760" class="Symbol">λ</a> <a id="8762" class="Symbol">{</a><a id="8763" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a><a id="8764" class="Symbol">}</a> <a id="8766" class="Symbol">{</a><a id="8767" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="8768" class="Symbol">}</a> <a id="8770" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a> <a id="8772" class="Symbol">→</a> <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="8790" href="Level.html#479" class="Field">lower</a> <a id="8796" class="Symbol">(</a><a id="8797" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="8801" class="Symbol">(</a><a id="8802" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="8807" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a> <a id="8809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8811" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="8812" class="Symbol">)</a> <a id="8814" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8818" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8823" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="8827" class="Symbol">)</a> <a id="8829" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8831" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8836" class="Symbol">(</a><a id="8837" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="8842" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a><a id="8843" class="Symbol">)</a>
            <a id="8857" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8861" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="8871" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="8883" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="8886" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8888" href="Level.html#479" class="Field">lower</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="8905" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a> <a id="8907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8909" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="8910" class="Symbol">)</a> <a id="8912" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8916" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8921" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="8925" class="Symbol">)</a> <a id="8927" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8929" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="8940" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a><a id="8941" class="Symbol">)</a>
            <a id="8955" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8959" href="Level.html#479" class="Field">lower</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="8976" class="Symbol">(</a><a id="8977" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="8982" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a> <a id="8984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8986" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="8990" class="Symbol">)</a> <a id="8992" class="Symbol">(</a><a id="8993" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="8998" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a><a id="9010" class="Symbol">))</a> <a id="9013" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9025" href="Level.html#479" class="Field">lower</a> <a id="9031" class="Symbol">(</a><a id="9032" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9036" class="Symbol">(</a><a id="9037" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9042" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9046" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="9047" class="Symbol">)</a> <a id="9049" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9053" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="9064" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="9067" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="9071" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="9076" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="9080" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="9085" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a><a id="9086" class="Symbol">))</a>
            <a id="9101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9104" href="Level.html#479" class="Field">lower</a> <a id="9110" class="Symbol">(</a><a id="9111" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="9116" class="Symbol">(</a><a id="9117" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9121" class="Symbol">(</a><a id="9122" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9127" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9131" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="9132" class="Symbol">))</a> <a id="9135" class="Symbol">(</a><a id="9136" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Relation.Binary.Structures.html#1648" class="Function">C.Equiv.trans</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">MR.elimˡ</a> <a id="9166" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="9168" href="Categories.Functor.Core.html#511" class="Field">R.identity</a><a id="9178" class="Symbol">)</a> <a id="9180" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="9191" class="Symbol">)))</a> <a id="9195" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9207" href="Level.html#479" class="Field">lower</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9218" class="Symbol">(</a><a id="9219" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9224" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9228" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="9229" class="Symbol">)</a> <a id="9231" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9235" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9240" class="Symbol">(</a><a id="9241" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="9246" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a><a id="9247" class="Symbol">))</a>
            <a id="9262" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9265" href="Level.html#479" class="Field">lower</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9288" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9292" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="9293" class="Symbol">))</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">MR.introʳ</a> <a id="9313" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="9315" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="9326" class="Symbol">)))</a> <a id="9330" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9342" href="Level.html#479" class="Field">lower</a> <a id="9348" class="Symbol">(</a><a id="9349" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9353" class="Symbol">(</a><a id="9354" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9359" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9363" href="Categories.Adjoint.Equivalents.html#8767" class="Bound">Y</a><a id="9364" class="Symbol">)</a> <a id="9366" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9370" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9375" class="Symbol">(</a><a id="9376" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="9381" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a> <a id="9383" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="9387" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="9392" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="9396" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="9400" class="Symbol">))</a>
            <a id="9415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9418" href="Level.html#479" class="Field">lower</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="9441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9443" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a><a id="9444" class="Symbol">)</a> <a id="9446" class="Symbol">(</a><a id="9447" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9452" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a><a id="9464" class="Symbol">))</a> <a id="9467" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9479" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a> <a id="9481" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9483" href="Level.html#479" class="Field">lower</a> <a id="9489" class="Symbol">(</a><a id="9490" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9494" class="Symbol">(</a><a id="9495" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9500" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9504" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a><a id="9505" class="Symbol">)</a> <a id="9507" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9511" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9516" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="9520" class="Symbol">)</a> <a id="9522" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9524" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="9529" href="Categories.Category.Core.html#630" class="Function">C.id</a>
            <a id="9546" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9549" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9557" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="9563" href="Categories.Functor.Core.html#511" class="Function">L.identity</a> <a id="9574" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9586" href="Categories.Adjoint.Equivalents.html#8770" class="Bound">f</a> <a id="9588" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9590" href="Level.html#479" class="Field">lower</a> <a id="9596" class="Symbol">(</a><a id="9597" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="9607" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a> <a id="9609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9611" href="Categories.Adjoint.Equivalents.html#8763" class="Bound">X</a><a id="9612" class="Symbol">)</a> <a id="9614" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9618" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="9623" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="9627" class="Symbol">)</a>
            <a id="9641" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="9651" class="Symbol">}</a>
        <a id="9661" class="Keyword">where</a> <a id="9667" class="Keyword">open</a> <a id="9672" href="Categories.Adjoint.Equivalents.html#6824" class="Module">D</a>
              <a id="9688" class="Keyword">open</a> <a id="9693" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="9720" class="Keyword">open</a> <a id="9725" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="9728" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a>

    <a id="9735" href="Categories.Adjoint.Equivalents.html#9735" class="Function">Hom-NI′⇒Adjoint</a> <a id="9751" class="Symbol">:</a> <a id="9753" href="Categories.Adjoint.Equivalents.html#6736" class="Bound">L</a> <a id="9755" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="9757" href="Categories.Adjoint.Equivalents.html#6754" class="Bound">R</a>
    <a id="9763" href="Categories.Adjoint.Equivalents.html#9735" class="Function">Hom-NI′⇒Adjoint</a> <a id="9779" class="Symbol">=</a> <a id="9781" class="Keyword">record</a>
      <a id="9794" class="Symbol">{</a> <a id="9796" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="9803" class="Symbol">=</a> <a id="9805" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a>
      <a id="9816" class="Symbol">;</a> <a id="9818" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="9825" class="Symbol">=</a> <a id="9827" href="Categories.Adjoint.Equivalents.html#8607" class="Function">counit</a>
      <a id="9840" class="Symbol">;</a> <a id="9842" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="9849" class="Symbol">=</a> <a id="9851" class="Symbol">λ</a> <a id="9853" class="Symbol">{</a><a id="9854" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="9855" class="Symbol">}</a> <a id="9857" class="Symbol">→</a>
        <a id="9867" class="Keyword">let</a> <a id="9871" class="Keyword">open</a> <a id="9876" href="Categories.Adjoint.Equivalents.html#6824" class="Module">D</a>
            <a id="9890" class="Keyword">open</a> <a id="9895" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
            <a id="9920" class="Keyword">open</a> <a id="9925" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
            <a id="9943" class="Keyword">open</a> <a id="9948" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="9951" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a>
        <a id="9961" class="Keyword">in</a> <a id="9964" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="9980" href="Level.html#479" class="Field">lower</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Categories.Adjoint.Equivalents.html#8488" class="Function">counitη</a> <a id="9995" class="Symbol">(</a><a id="9996" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10001" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10002" class="Symbol">)</a> <a id="10004" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10008" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10013" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="10017" class="Symbol">)</a> <a id="10019" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10021" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="10029" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a> <a id="10034" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10035" class="Symbol">)</a>
            <a id="10049" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10053" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="10063" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="10075" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10078" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10080" href="Level.html#479" class="Field">lower</a> <a id="10086" class="Symbol">(</a><a id="10087" href="Categories.Adjoint.Equivalents.html#8488" class="Function">counitη</a> <a id="10095" class="Symbol">(</a><a id="10096" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10101" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10102" class="Symbol">)</a> <a id="10104" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10108" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10113" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="10117" class="Symbol">)</a> <a id="10119" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10121" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="10126" class="Symbol">(</a><a id="10127" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="10129" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a> <a id="10134" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10135" class="Symbol">)</a>
            <a id="10149" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10153" href="Level.html#479" class="Field">lower</a> <a id="10159" class="Symbol">(</a><a id="10160" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="10170" class="Symbol">(</a><a id="10171" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="10173" href="Categories.Adjoint.Equivalents.html#7390" class="Function">unit</a> <a id="10178" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10182" href="Categories.Category.Core.html#630" class="Function">id</a><a id="10184" class="Symbol">)</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10192" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a><a id="10204" class="Symbol">))</a> <a id="10207" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="10219" href="Level.html#479" class="Field">lower</a> <a id="10225" class="Symbol">(</a><a id="10226" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="10230" class="Symbol">(</a><a id="10231" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10235" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10240" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10241" class="Symbol">)</a> <a id="10243" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10247" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10252" class="Symbol">(</a><a id="10253" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="10258" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10261" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="10265" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="10270" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="10274" href="Level.html#479" class="Field">lower</a> <a id="10280" class="Symbol">(</a><a id="10281" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10290" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10295" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10296" class="Symbol">)</a> <a id="10298" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10302" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10307" href="Categories.Category.Core.html#630" class="Function">id</a><a id="10309" class="Symbol">)))</a>
            <a id="10325" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10328" href="Level.html#479" class="Field">lower</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="10345" class="Symbol">(</a><a id="10346" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10350" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10355" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10356" class="Symbol">))</a> <a id="10359" class="Symbol">(</a><a id="10360" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10365" class="Symbol">(</a><a id="10366" href="Relation.Binary.Structures.html#1648" class="Function">C.Equiv.trans</a> <a id="10380" class="Symbol">(</a><a id="10381" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">MR.elimˡ</a> <a id="10390" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a> <a id="10392" href="Categories.Functor.Core.html#511" class="Field">R.identity</a><a id="10402" class="Symbol">)</a> <a id="10404" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a><a id="10415" class="Symbol">)))</a> <a id="10419" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="10431" href="Level.html#479" class="Field">lower</a> <a id="10437" class="Symbol">(</a><a id="10438" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10447" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10452" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10453" class="Symbol">)</a> <a id="10455" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="10464" class="Symbol">(</a><a id="10465" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a> <a id="10467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10469" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10474" href="Categories.Adjoint.Equivalents.html#9854" class="Bound">A</a><a id="10475" class="Symbol">)</a> <a id="10477" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10481" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10486" href="Categories.Category.Core.html#630" class="Function">id</a><a id="10488" class="Symbol">))</a>
            <a id="10503" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10506" href="Level.html#479" class="Field">lower</a> <a id="10512" class="Symbol">(</a><a id="10513" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="10518" class="Symbol">(</a><a id="10519" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10524" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="10528" class="Symbol">))</a> <a id="10531" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="10543" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10546" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="10554" class="Symbol">;</a> <a id="10556" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="10563" class="Symbol">=</a> <a id="10565" class="Symbol">λ</a> <a id="10567" class="Symbol">{</a><a id="10568" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10569" class="Symbol">}</a> <a id="10571" class="Symbol">→</a>
        <a id="10581" class="Keyword">let</a> <a id="10585" class="Keyword">open</a> <a id="10590" href="Categories.Adjoint.Equivalents.html#6798" class="Module">C</a>
            <a id="10604" class="Keyword">open</a> <a id="10609" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
            <a id="10634" class="Keyword">open</a> <a id="10639" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
            <a id="10657" class="Keyword">open</a> <a id="10662" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="10665" href="Categories.Adjoint.Equivalents.html#6691" class="Bound">C</a>
        <a id="10675" class="Keyword">in</a> <a id="10678" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="10694" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="10699" class="Symbol">(</a><a id="10700" href="Level.html#479" class="Field">lower</a> <a id="10706" class="Symbol">(</a><a id="10707" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="10711" class="Symbol">(</a><a id="10712" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10717" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="10719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10721" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10722" class="Symbol">)</a> <a id="10724" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10728" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10733" href="Categories.Category.Core.html#630" class="Function">id</a><a id="10735" class="Symbol">))</a> <a id="10738" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10740" href="Level.html#479" class="Field">lower</a> <a id="10746" class="Symbol">(</a><a id="10747" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="10751" class="Symbol">(</a><a id="10752" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10757" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="10759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10761" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10772" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10773" class="Symbol">))</a> <a id="10776" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10780" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10785" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="10789" class="Symbol">)</a>
            <a id="10803" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10807" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="10815" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="10825" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="10837" href="Categories.Functor.Core.html#455" class="Field">R.F₁</a> <a id="10842" class="Symbol">(</a><a id="10843" href="Level.html#479" class="Field">lower</a> <a id="10849" class="Symbol">(</a><a id="10850" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="10854" class="Symbol">(</a><a id="10855" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10860" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="10862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10864" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10865" class="Symbol">)</a> <a id="10867" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10871" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10876" href="Categories.Category.Core.html#630" class="Function">id</a><a id="10878" class="Symbol">))</a> <a id="10881" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10883" href="Level.html#479" class="Field">lower</a> <a id="10889" class="Symbol">(</a><a id="10890" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="10894" class="Symbol">(</a><a id="10895" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10900" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="10902" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10904" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="10909" class="Symbol">(</a><a id="10910" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="10915" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10916" class="Symbol">))</a> <a id="10919" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10923" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10928" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="10932" class="Symbol">)</a> <a id="10934" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10936" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="10951" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10955" href="Level.html#479" class="Field">lower</a> <a id="10961" class="Symbol">(</a><a id="10962" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="10972" class="Symbol">(</a><a id="10973" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="10976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10978" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="10980" href="Categories.Adjoint.Equivalents.html#8607" class="Function">counit</a> <a id="10987" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="10988" class="Symbol">)</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="10996" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a><a id="11008" class="Symbol">))</a> <a id="11011" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="11023" href="Level.html#479" class="Field">lower</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="11034" class="Symbol">(</a><a id="11035" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="11040" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="11042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11044" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="11045" class="Symbol">)</a> <a id="11047" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11051" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11056" class="Symbol">(</a><a id="11057" href="Level.html#479" class="Field">lower</a> <a id="11063" class="Symbol">(</a><a id="11064" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="11068" class="Symbol">(</a><a id="11069" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="11074" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="11076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11078" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="11079" class="Symbol">)</a> <a id="11081" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11085" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11090" href="Categories.Category.Core.html#630" class="Function">id</a><a id="11092" class="Symbol">)</a> <a id="11094" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="11098" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="11103" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="11107" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="11112" href="Categories.Category.Core.html#630" class="Function">id</a><a id="11114" class="Symbol">))</a>
            <a id="11129" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11132" href="Level.html#479" class="Field">lower</a> <a id="11138" class="Symbol">(</a><a id="11139" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="11144" class="Symbol">(</a><a id="11145" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="11149" class="Symbol">(</a><a id="11150" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="11155" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="11157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11159" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="11160" class="Symbol">))</a> <a id="11163" class="Symbol">(</a><a id="11164" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11169" class="Symbol">(</a><a id="11170" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="11179" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">MR.elimʳ</a> <a id="11191" href="Categories.Adjoint.Equivalents.html#6712" class="Bound">D</a> <a id="11193" href="Categories.Functor.Core.html#511" class="Function">L.identity</a><a id="11203" class="Symbol">))))</a> <a id="11208" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="11220" href="Level.html#479" class="Field">lower</a> <a id="11226" class="Symbol">(</a><a id="11227" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="11231" class="Symbol">(</a><a id="11232" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="11237" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="11239" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11241" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="11242" class="Symbol">)</a> <a id="11244" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11248" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11253" class="Symbol">(</a><a id="11254" href="Level.html#479" class="Field">lower</a> <a id="11260" class="Symbol">(</a><a id="11261" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="11265" class="Symbol">(</a><a id="11266" href="Categories.Functor.Core.html#432" class="Field">R.F₀</a> <a id="11271" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a> <a id="11273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11275" href="Categories.Adjoint.Equivalents.html#10568" class="Bound">B</a><a id="11276" class="Symbol">)</a> <a id="11278" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11282" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11287" href="Categories.Category.Core.html#630" class="Function">id</a><a id="11289" class="Symbol">)))</a>
            <a id="11305" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11308" href="Level.html#479" class="Field">lower</a> <a id="11314" class="Symbol">(</a><a id="11315" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="11320" class="Symbol">(</a><a id="11321" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="11326" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="11330" class="Symbol">))</a> <a id="11333" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="11345" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="11348" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="11356" class="Symbol">}</a>
      <a id="11364" class="Keyword">where</a> <a id="11370" class="Keyword">open</a> <a id="11375" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a>
            <a id="11409" class="Keyword">module</a> <a id="11416" href="Categories.Adjoint.Equivalents.html#11416" class="Module">_</a> <a id="11418" class="Symbol">{</a><a id="11419" href="Categories.Adjoint.Equivalents.html#11419" class="Bound">X</a><a id="11420" class="Symbol">}</a> <a id="11422" class="Keyword">where</a>
              <a id="11442" class="Keyword">open</a> <a id="11447" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="11451" class="Symbol">(</a><a id="11452" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="11456" href="Categories.Adjoint.Equivalents.html#11419" class="Bound">X</a><a id="11457" class="Symbol">)</a> <a id="11459" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Adjoint.Mate.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Adjoint.Mate</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- the usual notion of mate is defined by two isomorphisms between hom set(oid)s are natural,</a>
<a id="131" class="Comment">-- but due to explicit universe level, a different definition is used.</a>
<a id="202" class="Keyword">module</a> <a id="209" href="Categories.Adjoint.Mate.html" class="Module">Categories.Adjoint.Mate</a> <a id="233" class="Keyword">where</a>

<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Level.html" class="Module">Level</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Data.Product.html" class="Module">Data.Product</a> <a id="283" class="Keyword">using</a> <a id="289" class="Symbol">(</a><a id="290" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="291" class="Symbol">;</a> <a id="293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="296" class="Symbol">)</a>
<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Function.Bundles.html#2043" class="Record">Func</a><a id="338" class="Symbol">;</a> <a id="340" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="390" class="Keyword">using</a> <a id="396" class="Symbol">(</a><a id="397" href="Function.Construct.Composition.html#5240" class="Function">function</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Function.Construct.Setoid.html" class="Module">Function.Construct.Setoid</a> <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">()</a> <a id="454" class="Keyword">renaming</a> <a id="463" class="Symbol">(</a><a id="464" href="Function.Construct.Setoid.html#376" class="Function">function</a> <a id="473" class="Symbol">to</a> <a id="476" class="Function">_⇨_</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="522" class="Symbol">;</a> <a id="524" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="537" class="Symbol">)</a>

<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="732" class="Keyword">renaming</a> <a id="741" class="Symbol">(</a><a id="742" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="745" class="Symbol">to</a> <a id="748" class="Function">idN</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Categories.NaturalTransformation.Equivalence.html" class="Module">Categories.NaturalTransformation.Equivalence</a> <a id="810" class="Keyword">using</a> <a id="816" class="Symbol">(</a><a id="817" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a><a id="820" class="Symbol">)</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Categories.Adjoint.html" class="Module">Categories.Adjoint</a>
<a id="853" class="Keyword">import</a> <a id="860" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="890" class="Symbol">as</a> <a id="893" class="Module">MR</a>

<a id="897" class="Keyword">private</a>
  <a id="907" class="Keyword">variable</a>
    <a id="920" href="Categories.Adjoint.Mate.html#920" class="Generalizable">o</a> <a id="922" href="Categories.Adjoint.Mate.html#922" class="Generalizable">ℓ</a> <a id="924" href="Categories.Adjoint.Mate.html#924" class="Generalizable">e</a> <a id="926" class="Symbol">:</a> <a id="928" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="938" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="940" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a> <a id="942" class="Symbol">:</a> <a id="944" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="953" href="Categories.Adjoint.Mate.html#920" class="Generalizable">o</a> <a id="955" href="Categories.Adjoint.Mate.html#922" class="Generalizable">ℓ</a> <a id="957" href="Categories.Adjoint.Mate.html#924" class="Generalizable">e</a>
    <a id="963" href="Categories.Adjoint.Mate.html#963" class="Generalizable">L</a> <a id="965" href="Categories.Adjoint.Mate.html#965" class="Generalizable">L′</a> <a id="968" href="Categories.Adjoint.Mate.html#968" class="Generalizable">R</a> <a id="970" href="Categories.Adjoint.Mate.html#970" class="Generalizable">R′</a> <a id="973" class="Symbol">:</a> <a id="975" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="983" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="985" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a>


<a id="989" class="Comment">-- this notion of mate can be seen in MacLane in which this notion is shown equivalent to the</a>
<a id="1083" class="Comment">-- definition via naturally isomorphic hom setoids.</a>
<a id="1135" class="Keyword">record</a> <a id="Mate"></a><a id="1142" href="Categories.Adjoint.Mate.html#1142" class="Record">Mate</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1160" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="1162" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a><a id="1163" class="Symbol">}</a>
            <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Adjoint.Mate.html#1178" class="Bound">L⊣R</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1186" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="1188" href="Categories.Adjoint.Mate.html#968" class="Generalizable">R</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Categories.Adjoint.Mate.html#1192" class="Bound">L′⊣R′</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Categories.Adjoint.Mate.html#965" class="Generalizable">L′</a> <a id="1203" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="1205" href="Categories.Adjoint.Mate.html#970" class="Generalizable">R′</a><a id="1207" class="Symbol">)</a>
            <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1248" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1250" href="Categories.Adjoint.Mate.html#965" class="Generalizable">L′</a><a id="1252" class="Symbol">)</a>
            <a id="1266" class="Symbol">(</a><a id="1267" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1293" href="Categories.Adjoint.Mate.html#970" class="Generalizable">R′</a> <a id="1296" href="Categories.Adjoint.Mate.html#968" class="Generalizable">R</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1318" href="Categories.Adjoint.Mate.html#1178" class="Bound">L⊣R</a> <a id="1322" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1324" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1336" href="Categories.Adjoint.Mate.html#1192" class="Bound">L′⊣R′</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Keyword">where</a>
  <a id="1351" class="Keyword">private</a>
    <a id="1363" class="Keyword">module</a> <a id="Mate.L⊣R"></a><a id="1370" href="Categories.Adjoint.Mate.html#1370" class="Module">L⊣R</a>   <a id="1376" class="Symbol">=</a> <a id="1378" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="1386" href="Categories.Adjoint.Mate.html#1178" class="Bound">L⊣R</a>
    <a id="1394" class="Keyword">module</a> <a id="Mate.L′⊣R′"></a><a id="1401" href="Categories.Adjoint.Mate.html#1401" class="Module">L′⊣R′</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="1417" href="Categories.Adjoint.Mate.html#1192" class="Bound">L′⊣R′</a>
    <a id="1427" class="Keyword">module</a> <a id="Mate.C"></a><a id="1434" href="Categories.Adjoint.Mate.html#1434" class="Module">C</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1447" href="Categories.Adjoint.Mate.html#1160" class="Bound">C</a>
    <a id="1453" class="Keyword">module</a> <a id="Mate.D"></a><a id="1460" href="Categories.Adjoint.Mate.html#1460" class="Module">D</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1473" href="Categories.Adjoint.Mate.html#1162" class="Bound">D</a>

  <a id="1478" class="Keyword">field</a>
    <a id="Mate.commute₁"></a><a id="1488" href="Categories.Adjoint.Mate.html#1488" class="Field">commute₁</a> <a id="1497" class="Symbol">:</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="1502" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="1505" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a><a id="1506" class="Symbol">)</a> <a id="1508" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="1511" href="Categories.Adjoint.html#1473" class="Function">L⊣R.unit</a> <a id="1520" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">≃</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="1525" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="1528" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a><a id="1530" class="Symbol">)</a> <a id="1532" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="1535" href="Categories.Adjoint.html#1473" class="Function">L′⊣R′.unit</a>
    <a id="Mate.commute₂"></a><a id="1550" href="Categories.Adjoint.Mate.html#1550" class="Field">commute₂</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Categories.Adjoint.html#1521" class="Function">L⊣R.counit</a> <a id="1572" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="1575" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1577" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="1580" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="1582" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">≃</a> <a id="1584" href="Categories.Adjoint.html#1521" class="Function">L′⊣R′.counit</a> <a id="1597" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="1603" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="1606" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a><a id="1608" class="Symbol">)</a>

  <a id="1613" class="Comment">-- there are two equivalent commutative diagram</a>
  <a id="1663" class="Keyword">open</a> <a id="1668" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1690" class="Keyword">renaming</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="1708" class="Symbol">to</a> <a id="1711" class="Field">η-commute</a><a id="1720" class="Symbol">)</a>
  <a id="1724" class="Keyword">open</a> <a id="1729" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="1739" class="Keyword">module</a> <a id="1746" href="Categories.Adjoint.Mate.html#1746" class="Module">_</a> <a id="1748" class="Keyword">where</a>
    <a id="1758" class="Keyword">open</a> <a id="1763" href="Categories.Adjoint.Mate.html#1460" class="Module">D</a>
    <a id="1769" class="Keyword">open</a> <a id="1774" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1791" class="Keyword">open</a> <a id="1796" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1799" href="Categories.Adjoint.Mate.html#1162" class="Bound">D</a>

    <a id="1806" href="Categories.Adjoint.Mate.html#1806" class="Function">commute₃</a> <a id="1815" class="Symbol">:</a> <a id="1817" class="Symbol">∀</a> <a id="1819" class="Symbol">{</a><a id="1820" href="Categories.Adjoint.Mate.html#1820" class="Bound">X</a><a id="1821" class="Symbol">}</a> <a id="1823" class="Symbol">→</a> <a id="1825" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1842" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="1845" href="Categories.Adjoint.Mate.html#1820" class="Bound">X</a><a id="1846" class="Symbol">)</a> <a id="1848" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1850" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1853" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1858" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1864" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="1867" href="Categories.Adjoint.Mate.html#1820" class="Bound">X</a><a id="1868" class="Symbol">))</a> <a id="1871" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1873" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1876" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="1892" href="Categories.Adjoint.Mate.html#1820" class="Bound">X</a><a id="1893" class="Symbol">)</a> <a id="1895" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1897" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1899" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="1901" href="Categories.Adjoint.Mate.html#1820" class="Bound">X</a>
    <a id="1907" href="Categories.Adjoint.Mate.html#1806" class="Function">commute₃</a> <a id="1916" class="Symbol">{</a><a id="1917" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1934" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1951" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="1954" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="1955" class="Symbol">)</a> <a id="1957" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1959" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1962" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1967" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1973" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="1976" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="1977" class="Symbol">))</a> <a id="1980" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1982" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1985" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="2001" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2002" class="Symbol">)</a>
        <a id="2012" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2016" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2024" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2037" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="2039" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2047" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2064" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="2067" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2068" class="Symbol">)</a> <a id="2070" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2072" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2075" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2080" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2086" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="2089" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2090" class="Symbol">)</a> <a id="2092" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2096" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="2109" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2110" class="Symbol">)</a>
        <a id="2120" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2124" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2132" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2141" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="2143" href="Categories.Adjoint.Mate.html#1488" class="Field">commute₁</a> <a id="2152" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2160" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2177" href="Categories.Adjoint.Mate.html#1200" class="Bound">L′</a> <a id="2180" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2181" class="Symbol">)</a> <a id="2183" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2185" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2188" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2194" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2199" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="2201" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2202" class="Symbol">)</a> <a id="2204" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2208" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="2219" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a><a id="2220" class="Symbol">)</a>
        <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2233" href="Categories.Adjoint.html#2026" class="Function">L⊣R.RLadjunct≈id</a> <a id="2250" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2258" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2260" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="2262" href="Categories.Adjoint.Mate.html#1917" class="Bound">X</a>
        <a id="2272" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="2277" class="Keyword">module</a> <a id="2284" href="Categories.Adjoint.Mate.html#2284" class="Module">_</a> <a id="2286" class="Keyword">where</a>
    <a id="2296" class="Keyword">open</a> <a id="2301" href="Categories.Adjoint.Mate.html#1434" class="Module">C</a>
    <a id="2307" class="Keyword">open</a> <a id="2312" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2329" class="Keyword">open</a> <a id="2334" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2337" href="Categories.Adjoint.Mate.html#1160" class="Bound">C</a>

    <a id="2344" href="Categories.Adjoint.Mate.html#2344" class="Function">commute₄</a> <a id="2353" class="Symbol">:</a> <a id="2355" class="Symbol">∀</a> <a id="2357" class="Symbol">{</a><a id="2358" href="Categories.Adjoint.Mate.html#2358" class="Bound">X</a><a id="2359" class="Symbol">}</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2366" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="2384" href="Categories.Adjoint.Mate.html#2358" class="Bound">X</a><a id="2385" class="Symbol">)</a> <a id="2387" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2389" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2392" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2397" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2403" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2406" href="Categories.Adjoint.Mate.html#2358" class="Bound">X</a><a id="2407" class="Symbol">))</a> <a id="2410" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2412" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2427" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2430" href="Categories.Adjoint.Mate.html#2358" class="Bound">X</a><a id="2431" class="Symbol">)</a> <a id="2433" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2435" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2437" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="2439" href="Categories.Adjoint.Mate.html#2358" class="Bound">X</a>
    <a id="2445" href="Categories.Adjoint.Mate.html#2344" class="Function">commute₄</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="2472" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2475" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="2493" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2494" class="Symbol">)</a> <a id="2496" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2498" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2501" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2506" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2512" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2515" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2516" class="Symbol">))</a> <a id="2519" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2521" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2536" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2539" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2540" class="Symbol">)</a>
        <a id="2550" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2554" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2574" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a><a id="2575" class="Symbol">)</a> <a id="2577" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2585" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2588" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="2606" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a> <a id="2608" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2612" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2614" href="Categories.Adjoint.Mate.html#1222" class="Bound">α</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2620" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2623" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2624" class="Symbol">))</a> <a id="2627" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2629" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2644" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2647" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2648" class="Symbol">)</a>
        <a id="2658" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2662" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2671" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2673" href="Categories.Adjoint.Mate.html#1550" class="Field">commute₂</a> <a id="2682" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2690" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2698" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2701" href="Categories.Adjoint.Mate.html#1188" class="Bound">R</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="2717" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a> <a id="2719" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2723" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2726" href="Categories.Adjoint.Mate.html#1148" class="Bound">L</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2731" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="2733" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2734" class="Symbol">))</a> <a id="2737" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2739" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2754" href="Categories.Adjoint.Mate.html#1205" class="Bound">R′</a> <a id="2757" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a><a id="2758" class="Symbol">)</a>
        <a id="2768" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2771" href="Categories.Adjoint.html#2533" class="Function">L⊣R.LRadjunct≈id</a> <a id="2788" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2796" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2798" href="Categories.Adjoint.Mate.html#1267" class="Bound">β</a> <a id="2800" href="Categories.Adjoint.Mate.html#2455" class="Bound">X</a>
         <a id="2811" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2814" class="Keyword">record</a> <a id="HaveMate"></a><a id="2821" href="Categories.Adjoint.Mate.html#2821" class="Record">HaveMate</a> <a id="2830" class="Symbol">{</a><a id="2831" href="Categories.Adjoint.Mate.html#2831" class="Bound">L</a> <a id="2833" href="Categories.Adjoint.Mate.html#2833" class="Bound">L′</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2846" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="2848" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a><a id="2849" class="Symbol">}</a> <a id="2851" class="Symbol">{</a><a id="2852" href="Categories.Adjoint.Mate.html#2852" class="Bound">R</a> <a id="2854" href="Categories.Adjoint.Mate.html#2854" class="Bound">R′</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2867" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a> <a id="2869" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a><a id="2870" class="Symbol">}</a>
                <a id="2888" class="Symbol">(</a><a id="2889" href="Categories.Adjoint.Mate.html#2889" class="Bound">L⊣R</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Categories.Adjoint.Mate.html#2831" class="Bound">L</a> <a id="2897" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="2899" href="Categories.Adjoint.Mate.html#2852" class="Bound">R</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Categories.Adjoint.Mate.html#2903" class="Bound">L′⊣R′</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Categories.Adjoint.Mate.html#2833" class="Bound">L′</a> <a id="2914" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="2916" href="Categories.Adjoint.Mate.html#2854" class="Bound">R′</a><a id="2918" class="Symbol">)</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Level.html#602" class="Function">levelOfTerm</a> <a id="2939" href="Categories.Adjoint.Mate.html#2889" class="Bound">L⊣R</a> <a id="2943" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2945" href="Level.html#602" class="Function">levelOfTerm</a> <a id="2957" href="Categories.Adjoint.Mate.html#2903" class="Bound">L′⊣R′</a><a id="2962" class="Symbol">)</a> <a id="2964" class="Keyword">where</a>
  <a id="2972" class="Keyword">field</a>
    <a id="HaveMate.α"></a><a id="2982" href="Categories.Adjoint.Mate.html#2982" class="Field">α</a>    <a id="2987" class="Symbol">:</a> <a id="2989" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3011" href="Categories.Adjoint.Mate.html#2831" class="Bound">L</a> <a id="3013" href="Categories.Adjoint.Mate.html#2833" class="Bound">L′</a>
    <a id="HaveMate.β"></a><a id="3020" href="Categories.Adjoint.Mate.html#3020" class="Field">β</a>    <a id="3025" class="Symbol">:</a> <a id="3027" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3049" href="Categories.Adjoint.Mate.html#2854" class="Bound">R′</a> <a id="3052" href="Categories.Adjoint.Mate.html#2852" class="Bound">R</a>
    <a id="HaveMate.mate"></a><a id="3058" href="Categories.Adjoint.Mate.html#3058" class="Field">mate</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Categories.Adjoint.Mate.html#1142" class="Record">Mate</a> <a id="3070" href="Categories.Adjoint.Mate.html#2889" class="Bound">L⊣R</a> <a id="3074" href="Categories.Adjoint.Mate.html#2903" class="Bound">L′⊣R′</a> <a id="3080" href="Categories.Adjoint.Mate.html#2982" class="Field">α</a> <a id="3082" href="Categories.Adjoint.Mate.html#3020" class="Field">β</a>

  <a id="3087" class="Keyword">module</a> <a id="HaveMate.α"></a><a id="3094" href="Categories.Adjoint.Mate.html#3094" class="Module">α</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3120" href="Categories.Adjoint.Mate.html#2982" class="Field">α</a>
  <a id="3124" class="Keyword">module</a> <a id="HaveMate.β"></a><a id="3131" href="Categories.Adjoint.Mate.html#3131" class="Module">β</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3157" href="Categories.Adjoint.Mate.html#3020" class="Field">β</a>
  <a id="3161" class="Keyword">open</a> <a id="3166" href="Categories.Adjoint.Mate.html#1142" class="Module">Mate</a> <a id="3171" href="Categories.Adjoint.Mate.html#3058" class="Field">mate</a> <a id="3176" class="Keyword">public</a>

<a id="3184" class="Comment">-- show that the commutative diagram implies natural isomorphism between homsetoids.</a>
<a id="3269" class="Comment">-- the problem is that two homsetoids live in two universe level, in a situation similar to the definition</a>
<a id="3376" class="Comment">-- of adjoint via naturally isomorphic homsetoids.</a>
<a id="3427" class="Keyword">module</a> <a id="3434" href="Categories.Adjoint.Mate.html#3434" class="Module">_</a> <a id="3436" class="Symbol">{</a><a id="3437" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="3439" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3452" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="3454" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a><a id="3455" class="Symbol">}</a> <a id="3457" class="Symbol">{</a><a id="3458" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="3460" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3473" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a> <a id="3475" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a><a id="3476" class="Symbol">}</a>
         <a id="3487" class="Symbol">{</a><a id="3488" href="Categories.Adjoint.Mate.html#3488" class="Bound">L⊣R</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="3496" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="3498" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a><a id="3499" class="Symbol">}</a> <a id="3501" class="Symbol">{</a><a id="3502" href="Categories.Adjoint.Mate.html#3502" class="Bound">L′⊣R′</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="3513" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="3515" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a><a id="3517" class="Symbol">}</a>
         <a id="3528" class="Symbol">{</a><a id="3529" href="Categories.Adjoint.Mate.html#3529" class="Bound">α</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3555" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="3557" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a><a id="3559" class="Symbol">}</a>
         <a id="3570" class="Symbol">{</a><a id="3571" href="Categories.Adjoint.Mate.html#3571" class="Bound">β</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3597" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="3600" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a><a id="3601" class="Symbol">}</a>
         <a id="3612" class="Symbol">(</a><a id="3613" href="Categories.Adjoint.Mate.html#3613" class="Bound">mate</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Categories.Adjoint.Mate.html#1142" class="Record">Mate</a> <a id="3625" href="Categories.Adjoint.Mate.html#3488" class="Bound">L⊣R</a> <a id="3629" href="Categories.Adjoint.Mate.html#3502" class="Bound">L′⊣R′</a> <a id="3635" href="Categories.Adjoint.Mate.html#3529" class="Bound">α</a> <a id="3637" href="Categories.Adjoint.Mate.html#3571" class="Bound">β</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Keyword">where</a>
  <a id="3648" class="Keyword">private</a>
    <a id="3660" class="Keyword">open</a> <a id="3665" href="Categories.Adjoint.Mate.html#1142" class="Module">Mate</a> <a id="3670" href="Categories.Adjoint.Mate.html#3613" class="Bound">mate</a>
    <a id="3679" class="Keyword">open</a> <a id="3684" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="3696" class="Keyword">module</a> <a id="3703" href="Categories.Adjoint.Mate.html#3703" class="Module">C</a>     <a id="3709" class="Symbol">=</a> <a id="3711" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3720" href="Categories.Adjoint.Mate.html#3452" class="Bound">C</a>
    <a id="3726" class="Keyword">module</a> <a id="3733" href="Categories.Adjoint.Mate.html#3733" class="Module">D</a>     <a id="3739" class="Symbol">=</a> <a id="3741" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3750" href="Categories.Adjoint.Mate.html#3454" class="Bound">D</a>
    <a id="3756" class="Keyword">module</a> <a id="3763" href="Categories.Adjoint.Mate.html#3763" class="Module">α</a>     <a id="3769" class="Symbol">=</a> <a id="3771" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3793" href="Categories.Adjoint.Mate.html#3529" class="Bound">α</a>
    <a id="3799" class="Keyword">module</a> <a id="3806" href="Categories.Adjoint.Mate.html#3806" class="Module">β</a>     <a id="3812" class="Symbol">=</a> <a id="3814" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3836" href="Categories.Adjoint.Mate.html#3571" class="Bound">β</a>
    <a id="3842" class="Keyword">module</a> <a id="3849" href="Categories.Adjoint.Mate.html#3849" class="Module">L⊣R</a>   <a id="3855" class="Symbol">=</a> <a id="3857" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="3865" href="Categories.Adjoint.Mate.html#3488" class="Bound">L⊣R</a>
    <a id="3873" class="Keyword">module</a> <a id="3880" href="Categories.Adjoint.Mate.html#3880" class="Module">L′⊣R′</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="3896" href="Categories.Adjoint.Mate.html#3502" class="Bound">L′⊣R′</a>

  <a id="3905" class="Comment">-- there are two squares to show</a>
  <a id="3940" class="Keyword">module</a> <a id="3947" href="Categories.Adjoint.Mate.html#3947" class="Module">_</a> <a id="3949" class="Symbol">{</a><a id="3950" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="3959" class="Symbol">}</a> <a id="3961" class="Symbol">{</a><a id="3962" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Keyword">where</a>
    <a id="3983" class="Keyword">private</a>
      <a id="3997" href="Categories.Adjoint.Mate.html#3997" class="Function">From</a> <a id="4002" class="Symbol">:</a> <a id="4004" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4011" class="Symbol">_</a> <a id="4013" class="Symbol">_</a>
      <a id="4021" href="Categories.Adjoint.Mate.html#3997" class="Function">From</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Categories.Functor.Core.html#432" class="Function">L′⊣R′.Hom[L-,-].F₀</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a> <a id="4050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4052" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4053" class="Symbol">)</a>
      <a id="4061" href="Categories.Adjoint.Mate.html#4061" class="Function">To</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4073" class="Symbol">_</a> <a id="4075" class="Symbol">_</a>
      <a id="4083" href="Categories.Adjoint.Mate.html#4061" class="Function">To</a> <a id="4086" class="Symbol">=</a> <a id="4088" href="Categories.Functor.Core.html#432" class="Function">L⊣R.Hom[-,R-].F₀</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a> <a id="4108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4110" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4111" class="Symbol">)</a>
      <a id="4119" href="Categories.Adjoint.Mate.html#4119" class="Function">SS</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Categories.Adjoint.Mate.html#3997" class="Function">From</a> <a id="4129" href="Categories.Adjoint.Mate.html#476" class="Function Operator">⇨</a> <a id="4131" href="Categories.Adjoint.Mate.html#4061" class="Function">To</a>
    <a id="4138" class="Keyword">open</a> <a id="4143" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4150" href="Categories.Adjoint.Mate.html#4119" class="Function">SS</a> <a id="4153" class="Keyword">using</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="4163" class="Symbol">)</a>
    <a id="4169" class="Keyword">open</a> <a id="4174" href="Categories.Adjoint.Mate.html#3703" class="Module">C</a> <a id="4176" class="Keyword">hiding</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Categories.Category.Core.html#595" class="Function Operator">_≈_</a><a id="4187" class="Symbol">)</a>
    <a id="4193" class="Keyword">open</a> <a id="4198" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="4201" href="Categories.Adjoint.Mate.html#3452" class="Bound">C</a>
    <a id="4207" class="Keyword">open</a> <a id="4212" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
    <a id="4231" class="Keyword">module</a> <a id="4238" href="Categories.Adjoint.Mate.html#4238" class="Module">DH</a> <a id="4241" class="Symbol">=</a> <a id="4243" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>
    <a id="4262" class="Keyword">private</a>
      <a id="4276" class="Comment">-- annoyingly the new bundles don&#39;t export this</a>
      <a id="4330" href="Categories.Adjoint.Mate.html#4330" class="Function">D⟶C</a> <a id="4334" class="Symbol">:</a> <a id="4336" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Categories.Category.Core.html#1815" class="Function">D.hom-setoid</a> <a id="4355" class="Symbol">{</a><a id="4356" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4359" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="4362" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="4363" class="Symbol">}</a> <a id="4365" class="Symbol">{</a><a id="4366" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4367" class="Symbol">})</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Categories.Category.Core.html#1815" class="Function">C.hom-setoid</a> <a id="4384" class="Symbol">{</a><a id="4385" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="4386" class="Symbol">}</a> <a id="4388" class="Symbol">{</a><a id="4389" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4392" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="4395" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4396" class="Symbol">})</a>
      <a id="4405" href="Categories.Adjoint.Mate.html#4330" class="Function">D⟶C</a> <a id="4409" class="Symbol">=</a> <a id="4411" class="Keyword">record</a>
        <a id="4426" class="Symbol">{</a> <a id="4428" href="Function.Bundles.html#2094" class="Field">to</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Function.Bundles.html#7394" class="Function">L′⊣R′.Hom-inverse.to</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="4456" class="Symbol">}</a> <a id="4458" class="Symbol">{</a><a id="4459" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4460" class="Symbol">}</a>
        <a id="4470" class="Symbol">;</a> <a id="4472" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Function.Bundles.html#7442" class="Function">L′⊣R′.Hom-inverse.to-cong</a>
        <a id="4513" class="Symbol">}</a>
      <a id="4521" href="Categories.Adjoint.Mate.html#4521" class="Function">D⟶C′</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="4533" href="Categories.Category.Core.html#1815" class="Function">D.hom-setoid</a> <a id="4546" href="Categories.Category.Core.html#1815" class="Function">C.hom-setoid</a>
      <a id="4565" href="Categories.Adjoint.Mate.html#4521" class="Function">D⟶C′</a> <a id="4570" class="Symbol">=</a> <a id="4572" class="Keyword">record</a>
        <a id="4587" class="Symbol">{</a> <a id="4589" href="Function.Bundles.html#2094" class="Field">to</a> <a id="4592" class="Symbol">=</a> <a id="4594" href="Function.Bundles.html#7394" class="Function">L⊣R.Hom-inverse.to</a> <a id="4613" class="Symbol">{</a><a id="4614" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="4615" class="Symbol">}</a> <a id="4617" class="Symbol">{</a><a id="4618" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4619" class="Symbol">}</a>
        <a id="4629" class="Symbol">;</a> <a id="4631" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="4636" class="Symbol">=</a> <a id="4638" href="Function.Bundles.html#7442" class="Function">L⊣R.Hom-inverse.to-cong</a>
        <a id="4670" class="Symbol">}</a>

    <a id="4677" href="Categories.Adjoint.Mate.html#4677" class="Function">mate-commute₁</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="4702" href="Categories.Adjoint.Mate.html#4330" class="Function">D⟶C</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4710" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="4715" href="Categories.Adjoint.Mate.html#3452" class="Bound">C</a> <a id="4717" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4732" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="4736" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a><a id="4737" class="Symbol">))</a>
                  <a id="4758" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="4760" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4773" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="4778" href="Categories.Adjoint.Mate.html#3454" class="Bound">D</a> <a id="4780" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="4792" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a> <a id="4794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4796" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="4800" class="Symbol">))</a> <a id="4803" href="Categories.Adjoint.Mate.html#4521" class="Function">D⟶C′</a>
    <a id="4812" href="Categories.Adjoint.Mate.html#4677" class="Function">mate-commute₁</a> <a id="4826" class="Symbol">{</a><a id="4827" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a><a id="4828" class="Symbol">}</a> <a id="4830" class="Symbol">{</a><a id="4831" href="Categories.Adjoint.Mate.html#4831" class="Bound">g</a><a id="4832" class="Symbol">}</a> <a id="4834" href="Categories.Adjoint.Mate.html#4834" class="Bound">f≈g</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4852" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="4856" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a> <a id="4858" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4864" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="4867" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a> <a id="4869" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4871" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="4884" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="4885" class="Symbol">)</a> <a id="4887" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4889" href="Categories.Category.Core.html#630" class="Function">C.id</a>  <a id="4895" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4898" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4906" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="4916" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4924" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="4928" href="Categories.Adjoint.Mate.html#3962" class="Bound">Y</a> <a id="4930" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4932" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4935" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="4938" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a> <a id="4940" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4942" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="4955" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a>           <a id="4967" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4970" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Categories.NaturalTransformation.Core.html#827" class="Function">β.commute</a> <a id="4987" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a><a id="4988" class="Symbol">)</a> <a id="4990" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4998" class="Symbol">(</a><a id="4999" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5002" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5004" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a> <a id="5006" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5008" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5016" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="5019" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="5020" class="Symbol">))</a> <a id="5023" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5025" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="5038" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a>  <a id="5041" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5045" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="5051" href="Categories.Adjoint.Mate.html#1488" class="Field">commute₁</a> <a id="5060" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5068" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5071" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5073" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a> <a id="5075" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5077" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5080" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="5087" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="5088" class="Symbol">)</a> <a id="5090" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5092" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="5103" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a>       <a id="5111" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5115" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5135" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a><a id="5136" class="Symbol">)</a> <a id="5138" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5146" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5149" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Categories.Adjoint.Mate.html#4827" class="Bound">f</a> <a id="5154" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="5158" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="5162" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="5163" class="Symbol">)</a> <a id="5165" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5167" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="5178" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a>          <a id="5189" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5192" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5201" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5203" class="Symbol">(</a><a id="5204" href="Categories.Category.Core.html#1597" class="Function">D.∘-resp-≈ˡ</a> <a id="5216" href="Categories.Adjoint.Mate.html#4834" class="Bound">f≈g</a> <a id="5220" href="Categories.Category.Core.html#3061" class="Function Operator">DH.○</a> <a id="5225" href="Categories.Category.Core.html#3005" class="Function">DH.⟺</a> <a id="5230" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a><a id="5241" class="Symbol">)</a> <a id="5243" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5251" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5259" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5262" href="Categories.Adjoint.Mate.html#3458" class="Bound">R</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5270" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="5274" href="Categories.Adjoint.Mate.html#4831" class="Bound">g</a> <a id="5276" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="5280" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="5284" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a><a id="5285" class="Symbol">)</a> <a id="5287" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5289" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="5300" href="Categories.Adjoint.Mate.html#3950" class="Bound">X</a> <a id="5302" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="5307" class="Keyword">module</a> <a id="5314" href="Categories.Adjoint.Mate.html#5314" class="Module">_</a> <a id="5316" class="Symbol">{</a><a id="5317" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a> <a id="5319" class="Symbol">:</a> <a id="5321" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="5326" class="Symbol">}</a> <a id="5328" class="Symbol">{</a><a id="5329" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Keyword">where</a>
    <a id="5350" class="Keyword">open</a> <a id="5355" href="Categories.Adjoint.Mate.html#3733" class="Module">D</a> <a id="5357" class="Keyword">hiding</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Categories.Category.Core.html#595" class="Function Operator">_≈_</a><a id="5368" class="Symbol">)</a>
    <a id="5374" class="Keyword">open</a> <a id="5379" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5382" href="Categories.Adjoint.Mate.html#3454" class="Bound">D</a>
    <a id="5388" class="Keyword">open</a> <a id="5393" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>
    <a id="5412" class="Keyword">module</a> <a id="5419" href="Categories.Adjoint.Mate.html#5419" class="Module">CH</a> <a id="5422" class="Symbol">=</a> <a id="5424" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
    <a id="5443" class="Keyword">private</a>
      <a id="5457" href="Categories.Adjoint.Mate.html#5457" class="Function">From</a> <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5471" class="Symbol">_</a> <a id="5473" class="Symbol">_</a>
      <a id="5481" href="Categories.Adjoint.Mate.html#5457" class="Function">From</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Categories.Functor.Core.html#432" class="Function">L′⊣R′.Hom[-,R-].F₀</a> <a id="5507" class="Symbol">(</a><a id="5508" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a> <a id="5510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5512" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="5513" class="Symbol">)</a>
      <a id="5521" href="Categories.Adjoint.Mate.html#5521" class="Function">To</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5533" class="Symbol">_</a> <a id="5535" class="Symbol">_</a>
      <a id="5543" href="Categories.Adjoint.Mate.html#5521" class="Function">To</a> <a id="5546" class="Symbol">=</a> <a id="5548" href="Categories.Functor.Core.html#432" class="Function">L⊣R.Hom[L-,-].F₀</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a> <a id="5568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5570" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="5571" class="Symbol">)</a>
      <a id="5579" class="Keyword">module</a> <a id="5586" href="Categories.Adjoint.Mate.html#5586" class="Module">From</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5600" href="Categories.Adjoint.Mate.html#5457" class="Function">From</a>
      <a id="5611" class="Keyword">module</a> <a id="5618" href="Categories.Adjoint.Mate.html#5618" class="Module">To</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5630" href="Categories.Adjoint.Mate.html#5521" class="Function">To</a>
      <a id="5639" href="Categories.Adjoint.Mate.html#5639" class="Function">SS</a> <a id="5642" class="Symbol">:</a> <a id="5644" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5651" class="Symbol">_</a> <a id="5653" class="Symbol">_</a>
      <a id="5661" href="Categories.Adjoint.Mate.html#5639" class="Function">SS</a> <a id="5664" class="Symbol">=</a> <a id="5666" href="Categories.Adjoint.Mate.html#5457" class="Function">From</a> <a id="5671" href="Categories.Adjoint.Mate.html#476" class="Function Operator">⇨</a> <a id="5673" href="Categories.Adjoint.Mate.html#5521" class="Function">To</a>
    <a id="5680" class="Keyword">open</a> <a id="5685" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5692" href="Categories.Adjoint.Mate.html#5639" class="Function">SS</a> <a id="5695" class="Keyword">using</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="5705" class="Symbol">)</a>
    <a id="5711" class="Keyword">private</a>
      <a id="5725" class="Comment">-- annoyingly the new bundles don&#39;t export this</a>
      <a id="5779" href="Categories.Adjoint.Mate.html#5779" class="Function">C⟶D</a> <a id="5783" class="Symbol">:</a> <a id="5785" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5790" href="Categories.Category.Core.html#1815" class="Function">C.hom-setoid</a> <a id="5803" href="Categories.Category.Core.html#1815" class="Function">D.hom-setoid</a>
      <a id="5822" href="Categories.Adjoint.Mate.html#5779" class="Function">C⟶D</a> <a id="5826" class="Symbol">=</a> <a id="5828" class="Keyword">record</a>
        <a id="5843" class="Symbol">{</a> <a id="5845" href="Function.Bundles.html#2094" class="Field">to</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Function.Bundles.html#7418" class="Function">L′⊣R′.Hom-inverse.from</a> <a id="5873" class="Symbol">{</a><a id="5874" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a><a id="5875" class="Symbol">}</a> <a id="5877" class="Symbol">{</a><a id="5878" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="5879" class="Symbol">}</a>
        <a id="5889" class="Symbol">;</a> <a id="5891" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="Function.Bundles.html#7483" class="Function">L′⊣R′.Hom-inverse.from-cong</a>
        <a id="5934" class="Symbol">}</a>
      <a id="5942" href="Categories.Adjoint.Mate.html#5942" class="Function">C⟶D′</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5954" href="Categories.Category.Core.html#1815" class="Function">C.hom-setoid</a> <a id="5967" href="Categories.Category.Core.html#1815" class="Function">D.hom-setoid</a>
      <a id="5986" href="Categories.Adjoint.Mate.html#5942" class="Function">C⟶D′</a> <a id="5991" class="Symbol">=</a> <a id="5993" class="Keyword">record</a>
        <a id="6008" class="Symbol">{</a> <a id="6010" href="Function.Bundles.html#2094" class="Field">to</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Function.Bundles.html#7418" class="Function">L⊣R.Hom-inverse.from</a> <a id="6036" class="Symbol">{</a><a id="6037" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a><a id="6038" class="Symbol">}</a> <a id="6040" class="Symbol">{</a><a id="6041" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="6042" class="Symbol">}</a>
        <a id="6052" class="Symbol">;</a> <a id="6054" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="6059" class="Symbol">=</a> <a id="6061" href="Function.Bundles.html#7483" class="Function">L⊣R.Hom-inverse.from-cong</a>
        <a id="6095" class="Symbol">}</a>

    <a id="6102" href="Categories.Adjoint.Mate.html#6102" class="Function">mate-commute₂</a> <a id="6116" class="Symbol">:</a> <a id="6118" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="6127" href="Categories.Adjoint.Mate.html#5779" class="Function">C⟶D</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6135" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="6140" href="Categories.Adjoint.Mate.html#3454" class="Bound">D</a> <a id="6142" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="6154" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a> <a id="6156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6158" href="Categories.Category.Core.html#630" class="Function">D.id</a><a id="6162" class="Symbol">))</a>
                  <a id="6183" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="6185" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="6194" class="Symbol">(</a><a id="6195" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6198" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="6203" href="Categories.Adjoint.Mate.html#3452" class="Bound">C</a> <a id="6205" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="6212" class="Symbol">(</a><a id="6213" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="6218" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6220" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="6224" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="6225" class="Symbol">))</a> <a id="6228" href="Categories.Adjoint.Mate.html#5942" class="Function">C⟶D′</a>
    <a id="6237" href="Categories.Adjoint.Mate.html#6102" class="Function">mate-commute₂</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a><a id="6253" class="Symbol">}</a> <a id="6255" class="Symbol">{</a><a id="6256" href="Categories.Adjoint.Mate.html#6256" class="Bound">g</a><a id="6257" class="Symbol">}</a> <a id="6259" href="Categories.Adjoint.Mate.html#6259" class="Bound">f≈g</a> <a id="6263" class="Symbol">=</a> <a id="6265" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6277" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="6282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6284" class="Symbol">(</a><a id="6285" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="6300" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6302" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6304" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6307" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="6310" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a><a id="6311" class="Symbol">)</a> <a id="6313" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6315" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="6319" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a>  <a id="6322" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6325" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="6335" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6343" class="Symbol">(</a><a id="6344" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="6359" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6361" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6363" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6366" href="Categories.Adjoint.Mate.html#3439" class="Bound">L′</a> <a id="6369" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a><a id="6370" class="Symbol">)</a> <a id="6372" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6374" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="6378" href="Categories.Adjoint.Mate.html#5317" class="Bound">X</a>         <a id="6388" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6392" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="6398" class="Symbol">(</a><a id="6399" href="Categories.NaturalTransformation.Core.html#827" class="Function">α.commute</a> <a id="6409" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a><a id="6410" class="Symbol">)</a> <a id="6412" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6420" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="6435" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6437" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6439" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="6447" href="Categories.Adjoint.Mate.html#3460" class="Bound">R′</a> <a id="6450" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6455" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6458" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6460" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a>    <a id="6465" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6469" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="6475" href="Categories.Adjoint.Mate.html#1550" class="Field">commute₂</a> <a id="6484" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6492" class="Symbol">(</a><a id="6493" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="6506" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6508" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6510" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6513" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6515" class="Symbol">(</a><a id="6516" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="6520" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a><a id="6521" class="Symbol">))</a> <a id="6524" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6526" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6529" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6531" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a>     <a id="6537" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6541" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="6547" class="Symbol">(</a><a id="6548" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6561" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a><a id="6562" class="Symbol">)</a> <a id="6564" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6572" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="6585" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6587" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6589" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6592" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6594" class="Symbol">(</a><a id="6595" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="6599" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6601" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="6605" href="Categories.Adjoint.Mate.html#6252" class="Bound">f</a><a id="6606" class="Symbol">)</a>          <a id="6617" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6620" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6628" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="6637" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Categories.Category.Core.html#1706" class="Function">C.∘-resp-≈ʳ</a> <a id="6652" class="Symbol">(</a><a id="6653" href="Categories.Adjoint.Mate.html#6259" class="Bound">f≈g</a> <a id="6657" href="Categories.Category.Core.html#3061" class="Function Operator">CH.○</a> <a id="6662" href="Categories.Category.Core.html#3005" class="Function">CH.⟺</a> <a id="6667" href="Categories.Category.Core.html#1145" class="Function">C.identityʳ</a><a id="6678" class="Symbol">))</a> <a id="6681" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6689" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="6702" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6704" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6706" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="6709" href="Categories.Adjoint.Mate.html#3437" class="Bound">L</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Categories.NaturalTransformation.Core.html#783" class="Function">β.η</a> <a id="6716" href="Categories.Adjoint.Mate.html#5329" class="Bound">Y</a> <a id="6718" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="6722" href="Categories.Adjoint.Mate.html#6256" class="Bound">g</a> <a id="6724" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="6728" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="6732" class="Symbol">)</a> <a id="6734" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="6737" class="Comment">-- alternatively, if commute₃ and commute₄ are shown, then a Mate can be constructed.</a>

<a id="6824" class="Keyword">module</a> <a id="6831" href="Categories.Adjoint.Mate.html#6831" class="Module">_</a> <a id="6833" class="Symbol">{</a><a id="6834" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="6836" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="6839" class="Symbol">:</a> <a id="6841" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6849" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a> <a id="6851" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a><a id="6852" class="Symbol">}</a> <a id="6854" class="Symbol">{</a><a id="6855" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="6857" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6870" href="Categories.Adjoint.Mate.html#940" class="Generalizable">D</a> <a id="6872" href="Categories.Adjoint.Mate.html#938" class="Generalizable">C</a><a id="6873" class="Symbol">}</a>
         <a id="6884" class="Symbol">{</a><a id="6885" href="Categories.Adjoint.Mate.html#6885" class="Bound">L⊣R</a> <a id="6889" class="Symbol">:</a> <a id="6891" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="6893" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="6895" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a><a id="6896" class="Symbol">}</a> <a id="6898" class="Symbol">{</a><a id="6899" href="Categories.Adjoint.Mate.html#6899" class="Bound">L′⊣R′</a> <a id="6905" class="Symbol">:</a> <a id="6907" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="6910" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="6912" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a><a id="6914" class="Symbol">}</a>
         <a id="6925" class="Symbol">{</a><a id="6926" href="Categories.Adjoint.Mate.html#6926" class="Bound">α</a> <a id="6928" class="Symbol">:</a> <a id="6930" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6952" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="6954" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a><a id="6956" class="Symbol">}</a>
         <a id="6967" class="Symbol">{</a><a id="6968" href="Categories.Adjoint.Mate.html#6968" class="Bound">β</a> <a id="6970" class="Symbol">:</a> <a id="6972" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6994" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="6997" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a><a id="6998" class="Symbol">}</a> <a id="7000" class="Keyword">where</a>
  <a id="7008" class="Keyword">private</a>
    <a id="7020" class="Keyword">open</a> <a id="7025" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="7037" class="Keyword">module</a> <a id="7044" href="Categories.Adjoint.Mate.html#7044" class="Module">C</a>     <a id="7050" class="Symbol">=</a> <a id="7052" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7061" href="Categories.Adjoint.Mate.html#6849" class="Bound">C</a>
    <a id="7067" class="Keyword">module</a> <a id="7074" href="Categories.Adjoint.Mate.html#7074" class="Module">D</a>     <a id="7080" class="Symbol">=</a> <a id="7082" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7091" href="Categories.Adjoint.Mate.html#6851" class="Bound">D</a>
    <a id="7097" class="Keyword">module</a> <a id="7104" href="Categories.Adjoint.Mate.html#7104" class="Module">α</a>     <a id="7110" class="Symbol">=</a> <a id="7112" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="7134" href="Categories.Adjoint.Mate.html#6926" class="Bound">α</a>
    <a id="7140" class="Keyword">module</a> <a id="7147" href="Categories.Adjoint.Mate.html#7147" class="Module">β</a>     <a id="7153" class="Symbol">=</a> <a id="7155" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="7177" href="Categories.Adjoint.Mate.html#6968" class="Bound">β</a>
    <a id="7183" class="Keyword">module</a> <a id="7190" href="Categories.Adjoint.Mate.html#7190" class="Module">L⊣R</a>   <a id="7196" class="Symbol">=</a> <a id="7198" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="7206" href="Categories.Adjoint.Mate.html#6885" class="Bound">L⊣R</a>
    <a id="7214" class="Keyword">module</a> <a id="7221" href="Categories.Adjoint.Mate.html#7221" class="Module">L′⊣R′</a> <a id="7227" class="Symbol">=</a> <a id="7229" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="7237" href="Categories.Adjoint.Mate.html#6899" class="Bound">L′⊣R′</a>

  <a id="7246" class="Keyword">module</a> <a id="7253" href="Categories.Adjoint.Mate.html#7253" class="Module">_</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Categories.Adjoint.Mate.html#7256" class="Bound">commute₃</a> <a id="7265" class="Symbol">:</a> <a id="7267" class="Symbol">∀</a> <a id="7269" class="Symbol">{</a><a id="7270" href="Categories.Adjoint.Mate.html#7270" class="Bound">X</a><a id="7271" class="Symbol">}</a> <a id="7273" class="Symbol">→</a> <a id="7275" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7292" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7295" href="Categories.Adjoint.Mate.html#7270" class="Bound">X</a><a id="7296" class="Symbol">)</a> <a id="7298" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7302" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7305" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="7307" class="Symbol">(</a><a id="7308" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="7312" class="Symbol">(</a><a id="7313" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7316" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7319" href="Categories.Adjoint.Mate.html#7270" class="Bound">X</a><a id="7320" class="Symbol">))</a> <a id="7323" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7327" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7330" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="7346" href="Categories.Adjoint.Mate.html#7270" class="Bound">X</a><a id="7347" class="Symbol">)</a> <a id="7349" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="7353" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="7357" href="Categories.Adjoint.Mate.html#7270" class="Bound">X</a><a id="7358" class="Symbol">)</a> <a id="7360" class="Keyword">where</a>
    <a id="7370" class="Keyword">open</a> <a id="7375" href="Categories.Adjoint.Mate.html#7044" class="Module">C</a>
    <a id="7381" class="Keyword">open</a> <a id="7386" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

    <a id="7404" href="Categories.Adjoint.Mate.html#7404" class="Function">commute₁</a> <a id="7413" class="Symbol">:</a> <a id="7415" class="Symbol">∀</a> <a id="7417" class="Symbol">{</a><a id="7418" href="Categories.Adjoint.Mate.html#7418" class="Bound">X</a><a id="7419" class="Symbol">}</a> <a id="7421" class="Symbol">→</a> <a id="7423" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7426" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="7433" href="Categories.Adjoint.Mate.html#7418" class="Bound">X</a><a id="7434" class="Symbol">)</a> <a id="7436" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7438" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="7449" href="Categories.Adjoint.Mate.html#7418" class="Bound">X</a> <a id="7451" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7453" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7461" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7464" href="Categories.Adjoint.Mate.html#7418" class="Bound">X</a><a id="7465" class="Symbol">)</a> <a id="7467" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7469" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="7482" href="Categories.Adjoint.Mate.html#7418" class="Bound">X</a>
    <a id="7488" href="Categories.Adjoint.Mate.html#7404" class="Function">commute₁</a> <a id="7497" class="Symbol">{</a><a id="7498" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7499" class="Symbol">}</a> <a id="7501" class="Symbol">=</a> <a id="7503" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="7515" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7518" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7520" class="Symbol">(</a><a id="7521" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="7525" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7526" class="Symbol">)</a> <a id="7528" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7530" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="7541" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a>
        <a id="7551" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7555" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="7564" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7566" href="Categories.Adjoint.Mate.html#7256" class="Bound">commute₃</a> <a id="7575" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7583" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="7591" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7594" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="7610" class="Symbol">(</a><a id="7611" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7614" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7617" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7618" class="Symbol">)</a> <a id="7620" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7624" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7627" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="7629" class="Symbol">(</a><a id="7630" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7638" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7641" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7642" class="Symbol">))</a> <a id="7645" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7649" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7652" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="7654" class="Symbol">(</a><a id="7655" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="7668" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7669" class="Symbol">))</a> <a id="7672" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7674" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="7685" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a>
        <a id="7695" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7699" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="7708" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Categories.Category.Core.html#1706" class="Function">D.∘-resp-≈ʳ</a> <a id="7723" class="Symbol">(</a><a id="7724" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="7737" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a><a id="7738" class="Symbol">))</a> <a id="7741" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7749" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="7757" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7760" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7762" class="Symbol">(</a><a id="7763" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7780" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7783" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7784" class="Symbol">)</a> <a id="7786" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="7790" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7793" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="7795" class="Symbol">(</a><a id="7796" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="7800" class="Symbol">(</a><a id="7801" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7804" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7807" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7808" class="Symbol">)</a> <a id="7810" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7812" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="7825" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7826" class="Symbol">))</a> <a id="7829" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7831" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="7842" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a>
        <a id="7852" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7855" href="Categories.Adjoint.html#2533" class="Function">L⊣R.LRadjunct≈id</a> <a id="7872" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="7880" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7888" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="7891" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a><a id="7892" class="Symbol">)</a> <a id="7894" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7896" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="7909" href="Categories.Adjoint.Mate.html#7498" class="Bound">X</a>
        <a id="7919" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="7924" class="Keyword">module</a> <a id="7931" href="Categories.Adjoint.Mate.html#7931" class="Module">_</a> <a id="7933" class="Symbol">(</a><a id="7934" href="Categories.Adjoint.Mate.html#7934" class="Bound">commute₄</a> <a id="7943" class="Symbol">:</a> <a id="7945" class="Symbol">∀</a> <a id="7947" class="Symbol">{</a><a id="7948" href="Categories.Adjoint.Mate.html#7948" class="Bound">X</a><a id="7949" class="Symbol">}</a> <a id="7951" class="Symbol">→</a> <a id="7953" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7956" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7958" class="Symbol">(</a><a id="7959" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="7974" href="Categories.Adjoint.Mate.html#7948" class="Bound">X</a><a id="7975" class="Symbol">)</a> <a id="7977" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="7981" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7984" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="7986" class="Symbol">(</a><a id="7987" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7995" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="7998" href="Categories.Adjoint.Mate.html#7948" class="Bound">X</a><a id="7999" class="Symbol">))</a> <a id="8002" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8006" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8021" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8024" href="Categories.Adjoint.Mate.html#7948" class="Bound">X</a><a id="8025" class="Symbol">)</a> <a id="8027" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="8031" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="8035" href="Categories.Adjoint.Mate.html#7948" class="Bound">X</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Keyword">where</a>
    <a id="8048" class="Keyword">open</a> <a id="8053" href="Categories.Adjoint.Mate.html#7074" class="Module">D</a>
    <a id="8059" class="Keyword">open</a> <a id="8064" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="8081" class="Keyword">open</a> <a id="8086" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="8089" href="Categories.Adjoint.Mate.html#6849" class="Bound">C</a>

    <a id="8096" href="Categories.Adjoint.Mate.html#8096" class="Function">commute₂</a> <a id="8105" class="Symbol">:</a> <a id="8107" class="Symbol">∀</a> <a id="8109" class="Symbol">{</a><a id="8110" href="Categories.Adjoint.Mate.html#8110" class="Bound">X</a><a id="8111" class="Symbol">}</a> <a id="8113" class="Symbol">→</a> <a id="8115" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="8128" href="Categories.Adjoint.Mate.html#8110" class="Bound">X</a> <a id="8130" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8132" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8135" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="8142" href="Categories.Adjoint.Mate.html#8110" class="Bound">X</a><a id="8143" class="Symbol">)</a> <a id="8145" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="8147" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="8162" href="Categories.Adjoint.Mate.html#8110" class="Bound">X</a> <a id="8164" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8166" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8174" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8177" href="Categories.Adjoint.Mate.html#8110" class="Bound">X</a><a id="8178" class="Symbol">)</a>
    <a id="8184" href="Categories.Adjoint.Mate.html#8096" class="Function">commute₂</a> <a id="8193" class="Symbol">{</a><a id="8194" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8195" class="Symbol">}</a> <a id="8197" class="Symbol">=</a> <a id="8199" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="8211" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="8224" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a> <a id="8226" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8228" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8231" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="8238" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8239" class="Symbol">)</a>
        <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8253" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8261" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="8270" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8272" href="Categories.Adjoint.Mate.html#7934" class="Bound">commute₄</a> <a id="8281" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="8289" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="8302" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a> <a id="8304" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8306" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8309" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8311" class="Symbol">(</a><a id="8312" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8315" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="8317" class="Symbol">(</a><a id="8318" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="8333" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8334" class="Symbol">)</a> <a id="8336" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8340" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8343" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="8345" class="Symbol">(</a><a id="8346" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8350" class="Symbol">(</a><a id="8351" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8354" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8357" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8358" class="Symbol">))</a> <a id="8361" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8365" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8380" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8383" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8384" class="Symbol">))</a>
        <a id="8395" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8399" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8407" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="8416" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8418" class="Symbol">(</a><a id="8419" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="8425" class="Symbol">(</a><a id="8426" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="8439" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a><a id="8440" class="Symbol">))</a> <a id="8443" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="8451" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="8464" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a> <a id="8466" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8468" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8471" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8477" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="8479" class="Symbol">(</a><a id="8480" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="8495" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a> <a id="8497" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8499" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8507" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8510" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8511" class="Symbol">))</a> <a id="8514" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8518" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8533" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8536" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8537" class="Symbol">))</a>
        <a id="8548" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8551" href="Categories.Adjoint.html#2026" class="Function">L⊣R.RLadjunct≈id</a> <a id="8568" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="8576" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="8591" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a> <a id="8593" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8595" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8599" class="Symbol">(</a><a id="8600" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8603" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8606" href="Categories.Adjoint.Mate.html#8194" class="Bound">X</a><a id="8607" class="Symbol">)</a>
        <a id="8617" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>


  <a id="8623" href="Categories.Adjoint.Mate.html#8623" class="Function">mate′</a> <a id="8629" class="Symbol">:</a> <a id="8631" class="Symbol">(∀</a> <a id="8634" class="Symbol">{</a><a id="8635" href="Categories.Adjoint.Mate.html#8635" class="Bound">X</a><a id="8636" class="Symbol">}</a> <a id="8638" class="Symbol">→</a> <a id="8640" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.counit.η</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8657" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="8660" href="Categories.Adjoint.Mate.html#8635" class="Bound">X</a><a id="8661" class="Symbol">)</a> <a id="8663" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="8667" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8670" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8672" class="Symbol">(</a><a id="8673" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="8677" class="Symbol">(</a><a id="8678" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8681" href="Categories.Adjoint.Mate.html#6836" class="Bound">L′</a> <a id="8684" href="Categories.Adjoint.Mate.html#8635" class="Bound">X</a><a id="8685" class="Symbol">))</a> <a id="8688" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="8692" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8695" href="Categories.Adjoint.Mate.html#6834" class="Bound">L</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.unit.η</a> <a id="8711" href="Categories.Adjoint.Mate.html#8635" class="Bound">X</a><a id="8712" class="Symbol">)</a> <a id="8714" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="8718" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8722" href="Categories.Adjoint.Mate.html#8635" class="Bound">X</a><a id="8723" class="Symbol">)</a> <a id="8725" class="Symbol">→</a>
          <a id="8737" class="Symbol">(∀</a> <a id="8740" class="Symbol">{</a><a id="8741" href="Categories.Adjoint.Mate.html#8741" class="Bound">X</a><a id="8742" class="Symbol">}</a> <a id="8744" class="Symbol">→</a> <a id="8746" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8749" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Categories.NaturalTransformation.Core.html#783" class="Function">L′⊣R′.counit.η</a> <a id="8767" href="Categories.Adjoint.Mate.html#8741" class="Bound">X</a><a id="8768" class="Symbol">)</a> <a id="8770" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8774" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8777" href="Categories.Adjoint.Mate.html#6855" class="Bound">R</a> <a id="8779" class="Symbol">(</a><a id="8780" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="8784" class="Symbol">(</a><a id="8785" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8788" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8791" href="Categories.Adjoint.Mate.html#8741" class="Bound">X</a><a id="8792" class="Symbol">))</a> <a id="8795" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="8799" href="Categories.NaturalTransformation.Core.html#783" class="Function">L⊣R.unit.η</a> <a id="8810" class="Symbol">(</a><a id="8811" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="8814" href="Categories.Adjoint.Mate.html#6857" class="Bound">R′</a> <a id="8817" href="Categories.Adjoint.Mate.html#8741" class="Bound">X</a><a id="8818" class="Symbol">)</a> <a id="8820" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="8824" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="8828" href="Categories.Adjoint.Mate.html#8741" class="Bound">X</a><a id="8829" class="Symbol">)</a> <a id="8831" class="Symbol">→</a>
          <a id="8843" href="Categories.Adjoint.Mate.html#1142" class="Record">Mate</a> <a id="8848" href="Categories.Adjoint.Mate.html#6885" class="Bound">L⊣R</a> <a id="8852" href="Categories.Adjoint.Mate.html#6899" class="Bound">L′⊣R′</a> <a id="8858" href="Categories.Adjoint.Mate.html#6926" class="Bound">α</a> <a id="8860" href="Categories.Adjoint.Mate.html#6968" class="Bound">β</a>
  <a id="8864" href="Categories.Adjoint.Mate.html#8623" class="Function">mate′</a> <a id="8870" href="Categories.Adjoint.Mate.html#8870" class="Bound">commute₃</a> <a id="8879" href="Categories.Adjoint.Mate.html#8879" class="Bound">commute₄</a> <a id="8888" class="Symbol">=</a> <a id="8890" class="Keyword">record</a>
    <a id="8901" class="Symbol">{</a> <a id="8903" href="Categories.Adjoint.Mate.html#1488" class="Field">commute₁</a> <a id="8912" class="Symbol">=</a> <a id="8914" href="Categories.Adjoint.Mate.html#7404" class="Function">commute₁</a> <a id="8923" href="Categories.Adjoint.Mate.html#8870" class="Bound">commute₃</a>
    <a id="8936" class="Symbol">;</a> <a id="8938" href="Categories.Adjoint.Mate.html#1550" class="Field">commute₂</a> <a id="8947" class="Symbol">=</a> <a id="8949" href="Categories.Adjoint.Mate.html#8096" class="Function">commute₂</a> <a id="8958" href="Categories.Adjoint.Mate.html#8879" class="Bound">commute₄</a>
    <a id="8971" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Adjoint.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Adjoint</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Adjoint.html" class="Module">Categories.Adjoint</a> <a id="62" class="Keyword">where</a>

<a id="69" class="Comment">-- Adjoints</a>

<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Level.html" class="Module">Level</a>

<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Data.Product.html" class="Module">Data.Product</a> <a id="126" class="Keyword">using</a> <a id="132" class="Symbol">(</a><a id="133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="136" class="Symbol">;</a> <a id="138" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="141" class="Symbol">)</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Function.html" class="Module">Function</a> <a id="164" class="Keyword">using</a> <a id="170" class="Symbol">(</a><a id="171" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="174" class="Symbol">)</a> <a id="176" class="Keyword">renaming</a> <a id="185" class="Symbol">(</a><a id="186" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="190" class="Symbol">to</a> <a id="193" class="Function Operator">_∙_</a><a id="196" class="Symbol">)</a>
<a id="198" class="Keyword">open</a> <a id="203" class="Keyword">import</a> <a id="210" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="227" class="Keyword">using</a> <a id="233" class="Symbol">(</a><a id="234" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="241" class="Symbol">)</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="271" class="Keyword">using</a> <a id="277" class="Symbol">(</a><a id="278" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="281" class="Symbol">;</a> <a id="283" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="356" class="Symbol">as</a> <a id="359" class="Module">≡</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="371" class="Symbol">)</a>

<a id="374" class="Comment">-- be explicit in imports to &#39;see&#39; where the information comes from</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Categories.Category.Product.html#745" class="Function">Product</a><a id="550" class="Symbol">;</a> <a id="552" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">(</a><a id="613" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="667" class="Symbol">;</a> <a id="669" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="673" class="Symbol">)</a> <a id="675" class="Keyword">renaming</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Functor.html#349" class="Function">id</a> <a id="688" class="Symbol">to</a> <a id="691" class="Function">idF</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="753" class="Symbol">)</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[_][-,-]</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="911" class="Keyword">using</a> <a id="917" class="Symbol">(</a><a id="918" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a><a id="939" class="Symbol">;</a> <a id="941" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a><a id="949" class="Symbol">;</a> <a id="951" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a><a id="955" class="Symbol">;</a> <a id="957" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a><a id="961" class="Symbol">;</a> <a id="963" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a><a id="967" class="Symbol">;</a> <a id="969" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a><a id="973" class="Symbol">)</a>
  <a id="977" class="Keyword">renaming</a> <a id="986" class="Symbol">(</a><a id="987" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="990" class="Symbol">to</a> <a id="993" class="Function">idN</a><a id="996" class="Symbol">)</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
  <a id="1064" class="Keyword">using</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a><a id="1098" class="Symbol">;</a> <a id="1100" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a><a id="1107" class="Symbol">;</a> <a id="1109" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a><a id="1119" class="Symbol">;</a> <a id="1121" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a><a id="1124" class="Symbol">)</a>
<a id="1126" class="Keyword">import</a> <a id="1133" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1163" class="Symbol">as</a> <a id="1166" class="Module">MR</a>

<a id="1170" class="Keyword">private</a>
  <a id="1180" class="Keyword">variable</a>
    <a id="1193" href="Categories.Adjoint.html#1193" class="Generalizable">o</a> <a id="1195" href="Categories.Adjoint.html#1195" class="Generalizable">o′</a> <a id="1198" href="Categories.Adjoint.html#1198" class="Generalizable">o″</a> <a id="1201" href="Categories.Adjoint.html#1201" class="Generalizable">ℓ</a> <a id="1203" href="Categories.Adjoint.html#1203" class="Generalizable">ℓ′</a> <a id="1206" href="Categories.Adjoint.html#1206" class="Generalizable">ℓ″</a> <a id="1209" href="Categories.Adjoint.html#1209" class="Generalizable">e</a> <a id="1211" href="Categories.Adjoint.html#1211" class="Generalizable">e′</a> <a id="1214" href="Categories.Adjoint.html#1214" class="Generalizable">e″</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1229" href="Categories.Adjoint.html#1229" class="Generalizable">C</a> <a id="1231" href="Categories.Adjoint.html#1231" class="Generalizable">D</a> <a id="1233" href="Categories.Adjoint.html#1233" class="Generalizable">E</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1246" href="Categories.Adjoint.html#1193" class="Generalizable">o</a> <a id="1248" href="Categories.Adjoint.html#1201" class="Generalizable">ℓ</a> <a id="1250" href="Categories.Adjoint.html#1209" class="Generalizable">e</a>

<a id="1253" class="Keyword">record</a> <a id="Adjoint"></a><a id="1260" href="Categories.Adjoint.html#1260" class="Record">Adjoint</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Categories.Adjoint.html#1269" class="Bound">L</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1281" href="Categories.Adjoint.html#1229" class="Generalizable">C</a> <a id="1283" href="Categories.Adjoint.html#1231" class="Generalizable">D</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Categories.Adjoint.html#1287" class="Bound">R</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1299" href="Categories.Adjoint.html#1231" class="Generalizable">D</a> <a id="1301" href="Categories.Adjoint.html#1229" class="Generalizable">C</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1323" href="Categories.Adjoint.html#1269" class="Bound">L</a> <a id="1325" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1327" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1339" href="Categories.Adjoint.html#1287" class="Bound">R</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Keyword">where</a>
  <a id="1350" class="Keyword">private</a>
    <a id="1362" class="Keyword">module</a> <a id="Adjoint.C"></a><a id="1369" href="Categories.Adjoint.html#1369" class="Module">C</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1382" href="Categories.Adjoint.html#1281" class="Bound">C</a>
    <a id="1388" class="Keyword">module</a> <a id="Adjoint.D"></a><a id="1395" href="Categories.Adjoint.html#1395" class="Module">D</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1408" href="Categories.Adjoint.html#1283" class="Bound">D</a>
    <a id="1414" class="Keyword">module</a> <a id="Adjoint.L"></a><a id="1421" href="Categories.Adjoint.html#1421" class="Module">L</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1433" href="Categories.Adjoint.html#1269" class="Bound">L</a>
    <a id="1439" class="Keyword">module</a> <a id="Adjoint.R"></a><a id="1446" href="Categories.Adjoint.html#1446" class="Module">R</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1458" href="Categories.Adjoint.html#1287" class="Bound">R</a>

  <a id="1463" class="Keyword">field</a>
    <a id="Adjoint.unit"></a><a id="1473" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="1480" class="Symbol">:</a> <a id="1482" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1504" href="Categories.Adjoint.html#691" class="Function">idF</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Categories.Adjoint.html#1287" class="Bound">R</a> <a id="1511" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1514" href="Categories.Adjoint.html#1269" class="Bound">L</a><a id="1515" class="Symbol">)</a>
    <a id="Adjoint.counit"></a><a id="1521" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Categories.Adjoint.html#1269" class="Bound">L</a> <a id="1555" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1558" href="Categories.Adjoint.html#1287" class="Bound">R</a><a id="1559" class="Symbol">)</a> <a id="1561" href="Categories.Adjoint.html#691" class="Function">idF</a>

  <a id="1568" class="Keyword">module</a> <a id="Adjoint.unit"></a><a id="1575" href="Categories.Adjoint.html#1575" class="Module">unit</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1604" href="Categories.Adjoint.html#1473" class="Field">unit</a>
  <a id="1611" class="Keyword">module</a> <a id="Adjoint.counit"></a><a id="1618" href="Categories.Adjoint.html#1618" class="Module">counit</a> <a id="1625" class="Symbol">=</a> <a id="1627" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1649" href="Categories.Adjoint.html#1521" class="Field">counit</a>

  <a id="1659" class="Keyword">field</a>
    <a id="Adjoint.zig"></a><a id="1669" href="Categories.Adjoint.html#1669" class="Field">zig</a> <a id="1673" class="Symbol">:</a> <a id="1675" class="Symbol">∀</a> <a id="1677" class="Symbol">{</a><a id="1678" href="Categories.Adjoint.html#1678" class="Bound">A</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="1687" class="Symbol">}</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="1700" class="Symbol">(</a><a id="1701" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="1706" href="Categories.Adjoint.html#1678" class="Bound">A</a><a id="1707" class="Symbol">)</a> <a id="1709" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="1713" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="1726" href="Categories.Adjoint.html#1678" class="Bound">A</a><a id="1727" class="Symbol">)</a> <a id="1729" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="1733" href="Categories.Category.Core.html#630" class="Function">D.id</a>
    <a id="Adjoint.zag"></a><a id="1742" href="Categories.Adjoint.html#1742" class="Field">zag</a> <a id="1746" class="Symbol">:</a> <a id="1748" class="Symbol">∀</a> <a id="1750" class="Symbol">{</a><a id="1751" href="Categories.Adjoint.html#1751" class="Bound">B</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="1779" href="Categories.Adjoint.html#1751" class="Bound">B</a><a id="1780" class="Symbol">)</a> <a id="1782" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="1786" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="1799" href="Categories.Adjoint.html#1751" class="Bound">B</a><a id="1800" class="Symbol">)</a> <a id="1802" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="1806" href="Categories.Category.Core.html#630" class="Function">C.id</a>

  <a id="1814" class="Keyword">private</a>
    <a id="1826" class="Keyword">variable</a>
      <a id="1841" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="1843" class="Symbol">:</a> <a id="1845" href="Categories.Category.Core.html#559" class="Function">C.Obj</a>
      <a id="1857" href="Categories.Adjoint.html#1857" class="Generalizable">B</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>

  <a id="Adjoint.Ladjunct"></a><a id="1870" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="1886" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="1888" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="1892" href="Categories.Adjoint.html#1857" class="Generalizable">B</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="1898" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="1902" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="1907" href="Categories.Adjoint.html#1857" class="Generalizable">B</a>
  <a id="1911" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="1920" href="Categories.Adjoint.html#1920" class="Bound">f</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="1929" href="Categories.Adjoint.html#1920" class="Bound">f</a> <a id="1931" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="1935" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="1942" class="Symbol">_</a>

  <a id="Adjoint.Radjunct"></a><a id="1947" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="1956" class="Symbol">:</a> <a id="1958" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="1960" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="1964" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="1969" href="Categories.Adjoint.html#1857" class="Generalizable">B</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="1978" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="1980" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="1984" href="Categories.Adjoint.html#1857" class="Generalizable">B</a>
  <a id="1988" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="1997" href="Categories.Adjoint.html#1997" class="Bound">f</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="2010" class="Symbol">_</a> <a id="2012" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2016" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="2021" href="Categories.Adjoint.html#1997" class="Bound">f</a>

  <a id="Adjoint.RLadjunct≈id"></a><a id="2026" href="Categories.Adjoint.html#2026" class="Function">RLadjunct≈id</a> <a id="2039" class="Symbol">:</a> <a id="2041" class="Symbol">∀</a> <a id="2043" class="Symbol">{</a><a id="2044" href="Categories.Adjoint.html#2044" class="Bound">f</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="2053" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="2055" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="2059" href="Categories.Adjoint.html#1857" class="Generalizable">B</a><a id="2060" class="Symbol">}</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="2083" href="Categories.Adjoint.html#2044" class="Bound">f</a><a id="2084" class="Symbol">)</a> <a id="2086" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="2090" href="Categories.Adjoint.html#2044" class="Bound">f</a>
  <a id="2094" href="Categories.Adjoint.html#2026" class="Function">RLadjunct≈id</a> <a id="2107" class="Symbol">{</a><a id="2108" class="Argument">f</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Categories.Adjoint.html#2112" class="Bound">f</a><a id="2113" class="Symbol">}</a> <a id="2115" class="Symbol">=</a> <a id="2117" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2127" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="2146" href="Categories.Adjoint.html#2112" class="Bound">f</a><a id="2147" class="Symbol">)</a>                            <a id="2176" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2179" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2187" href="Categories.Functor.Core.html#565" class="Function">L.homomorphism</a> <a id="2202" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2208" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="2217" class="Symbol">_</a> <a id="2219" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2223" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="2234" href="Categories.Adjoint.html#2112" class="Bound">f</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2241" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="2254" class="Symbol">_)</a> <a id="2257" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2260" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Categories.NaturalTransformation.Core.html#827" class="Function">counit.commute</a> <a id="2282" href="Categories.Adjoint.html#2112" class="Bound">f</a><a id="2283" class="Symbol">)</a> <a id="2285" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2291" class="Symbol">(</a><a id="2292" href="Categories.Adjoint.html#2112" class="Bound">f</a> <a id="2294" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2298" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="2307" class="Symbol">_)</a> <a id="2310" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2314" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="2327" class="Symbol">_)</a>           <a id="2340" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2343" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2349" href="Categories.Adjoint.html#1669" class="Field">zig</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2359" href="Categories.Adjoint.html#2112" class="Bound">f</a> <a id="2361" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2365" href="Categories.Category.Core.html#630" class="Function">D.id</a>                                       <a id="2408" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2411" href="Categories.Category.Core.html#1145" class="Function">D.identityʳ</a> <a id="2423" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2429" href="Categories.Adjoint.html#2112" class="Bound">f</a>                                                <a id="2478" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2484" class="Keyword">where</a> <a id="2490" class="Keyword">open</a> <a id="2495" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>
          <a id="2520" class="Keyword">open</a> <a id="2525" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2528" href="Categories.Adjoint.html#1283" class="Bound">D</a>

  <a id="Adjoint.LRadjunct≈id"></a><a id="2533" href="Categories.Adjoint.html#2533" class="Function">LRadjunct≈id</a> <a id="2546" class="Symbol">:</a> <a id="2548" class="Symbol">∀</a> <a id="2550" class="Symbol">{</a><a id="2551" href="Categories.Adjoint.html#2551" class="Bound">f</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Categories.Adjoint.html#1841" class="Generalizable">A</a> <a id="2557" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="2561" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="2566" href="Categories.Adjoint.html#1857" class="Generalizable">B</a><a id="2567" class="Symbol">}</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="2590" href="Categories.Adjoint.html#2551" class="Bound">f</a><a id="2591" class="Symbol">)</a> <a id="2593" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="2597" href="Categories.Adjoint.html#2551" class="Bound">f</a>
  <a id="2601" href="Categories.Adjoint.html#2533" class="Function">LRadjunct≈id</a> <a id="2614" class="Symbol">{</a><a id="2615" class="Argument">f</a> <a id="2617" class="Symbol">=</a> <a id="2619" href="Categories.Adjoint.html#2619" class="Bound">f</a><a id="2620" class="Symbol">}</a> <a id="2622" class="Symbol">=</a> <a id="2624" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2634" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="2653" href="Categories.Adjoint.html#2619" class="Bound">f</a><a id="2654" class="Symbol">)</a>                              <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2688" href="Categories.Functor.Core.html#565" class="Function">R.homomorphism</a> <a id="2703" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2711" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2717" class="Symbol">(</a><a id="2718" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="2733" class="Symbol">_)</a> <a id="2736" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2740" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="2751" href="Categories.Adjoint.html#2619" class="Bound">f</a><a id="2752" class="Symbol">))</a> <a id="2755" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2759" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="2766" class="Symbol">_</a> <a id="2768" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2772" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Categories.NaturalTransformation.Core.html#827" class="Function">unit.commute</a> <a id="2792" href="Categories.Adjoint.html#2619" class="Bound">f</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2801" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="2816" class="Symbol">_)</a> <a id="2819" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2823" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="2830" class="Symbol">_</a> <a id="2832" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2836" href="Categories.Adjoint.html#2619" class="Bound">f</a>               <a id="2852" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2855" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2861" href="Categories.Adjoint.html#1742" class="Field">zag</a> <a id="2865" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2871" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="2876" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2880" href="Categories.Adjoint.html#2619" class="Bound">f</a>                                         <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2925" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a> <a id="2937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2943" href="Categories.Adjoint.html#2619" class="Bound">f</a>                                                  <a id="2994" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3000" class="Keyword">where</a> <a id="3006" class="Keyword">open</a> <a id="3011" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
          <a id="3036" class="Keyword">open</a> <a id="3041" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3044" href="Categories.Adjoint.html#1281" class="Bound">C</a>

  <a id="Adjoint.Hom[L-,-]"></a><a id="3049" href="Categories.Adjoint.html#3049" class="Function">Hom[L-,-]</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="3071" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="3076" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3087" class="Symbol">_</a> <a id="3089" class="Symbol">_)</a>
  <a id="3094" href="Categories.Adjoint.html#3049" class="Function">Hom[L-,-]</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="3111" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="3113" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="3120" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Categories.Functor.Core.html#816" class="Function">L.op</a> <a id="3129" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3131" href="Categories.Adjoint.html#691" class="Function">idF</a><a id="3134" class="Symbol">)</a>

  <a id="Adjoint.Hom[-,R-]"></a><a id="3139" href="Categories.Adjoint.html#3139" class="Function">Hom[-,R-]</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="3161" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="3166" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3177" class="Symbol">_</a> <a id="3179" class="Symbol">_)</a>
  <a id="3184" href="Categories.Adjoint.html#3139" class="Function">Hom[-,R-]</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="3201" href="Categories.Adjoint.html#1281" class="Bound">C</a> <a id="3203" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="3210" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Categories.Adjoint.html#691" class="Function">idF</a> <a id="3218" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3220" href="Categories.Adjoint.html#1287" class="Bound">R</a><a id="3221" class="Symbol">)</a>

  <a id="3226" class="Keyword">module</a> <a id="Adjoint.Hom[L-,-]"></a><a id="3233" href="Categories.Adjoint.html#3233" class="Module">Hom[L-,-]</a> <a id="3243" class="Symbol">=</a> <a id="3245" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3253" href="Categories.Adjoint.html#3049" class="Function">Hom[L-,-]</a>
  <a id="3265" class="Keyword">module</a> <a id="Adjoint.Hom[-,R-]"></a><a id="3272" href="Categories.Adjoint.html#3272" class="Module">Hom[-,R-]</a> <a id="3282" class="Symbol">=</a> <a id="3284" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3292" href="Categories.Adjoint.html#3139" class="Function">Hom[-,R-]</a>

  <a id="3305" class="Comment">-- Inverse is more &#39;categorical&#39; than bijection defined via injection/surjection</a>
  <a id="Adjoint.Hom-inverse"></a><a id="3388" href="Categories.Adjoint.html#3388" class="Function">Hom-inverse</a> <a id="3400" class="Symbol">:</a> <a id="3402" class="Symbol">∀</a> <a id="3404" href="Categories.Adjoint.html#3404" class="Bound">A</a> <a id="3406" href="Categories.Adjoint.html#3406" class="Bound">B</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Categories.Functor.Core.html#432" class="Function">Hom[L-,-].F₀</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Categories.Adjoint.html#3404" class="Bound">A</a> <a id="3435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3437" href="Categories.Adjoint.html#3406" class="Bound">B</a><a id="3438" class="Symbol">))</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Categories.Functor.Core.html#432" class="Function">Hom[-,R-].F₀</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Categories.Adjoint.html#3404" class="Bound">A</a> <a id="3458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3460" href="Categories.Adjoint.html#3406" class="Bound">B</a><a id="3461" class="Symbol">))</a>
  <a id="3466" href="Categories.Adjoint.html#3388" class="Function">Hom-inverse</a> <a id="3478" href="Categories.Adjoint.html#3478" class="Bound">A</a> <a id="3480" href="Categories.Adjoint.html#3480" class="Bound">B</a> <a id="3482" class="Symbol">=</a> <a id="3484" class="Keyword">record</a>
    <a id="3495" class="Symbol">{</a> <a id="3497" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3500" class="Symbol">=</a> <a id="3502" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="3511" class="Symbol">{</a><a id="3512" href="Categories.Adjoint.html#3478" class="Bound">A</a><a id="3513" class="Symbol">}</a> <a id="3515" class="Symbol">{</a><a id="3516" href="Categories.Adjoint.html#3480" class="Bound">B</a><a id="3517" class="Symbol">}</a>
    <a id="3523" class="Symbol">;</a> <a id="3525" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="3533" class="Symbol">=</a> <a id="3535" href="Categories.Category.Core.html#1597" class="Function">C.∘-resp-≈ˡ</a> <a id="3547" href="Categories.Adjoint.html#193" class="Function Operator">∙</a> <a id="3549" href="Categories.Functor.Core.html#696" class="Function">R.F-resp-≈</a>
    <a id="3564" class="Symbol">;</a> <a id="3566" href="Function.Bundles.html#7418" class="Field">from</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="3582" class="Symbol">{</a><a id="3583" href="Categories.Adjoint.html#3478" class="Bound">A</a><a id="3584" class="Symbol">}</a> <a id="3586" class="Symbol">{</a><a id="3587" href="Categories.Adjoint.html#3480" class="Bound">B</a><a id="3588" class="Symbol">}</a>
    <a id="3594" class="Symbol">;</a> <a id="3596" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="3606" class="Symbol">=</a> <a id="3608" href="Categories.Category.Core.html#1706" class="Function">D.∘-resp-≈ʳ</a> <a id="3620" href="Categories.Adjoint.html#193" class="Function Operator">∙</a> <a id="3622" href="Categories.Functor.Core.html#696" class="Function">L.F-resp-≈</a>
    <a id="3637" class="Symbol">;</a> <a id="3639" href="Function.Bundles.html#7526" class="Field">inverse</a> <a id="3647" class="Symbol">=</a> <a id="3649" class="Keyword">record</a>
      <a id="3662" class="Symbol">{</a> <a id="3664" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="3668" class="Symbol">=</a> <a id="3670" class="Symbol">λ</a> <a id="3672" href="Categories.Adjoint.html#3672" class="Bound">p</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Categories.Category.Core.html#1597" class="Function">C.∘-resp-≈ˡ</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Categories.Functor.Core.html#696" class="Function">R.F-resp-≈</a> <a id="3700" href="Categories.Adjoint.html#3672" class="Bound">p</a><a id="3701" class="Symbol">)</a> <a id="3703" href="Categories.Category.Core.html#3061" class="Function Operator">C.HomReasoning.○</a> <a id="3720" href="Categories.Adjoint.html#2533" class="Function">LRadjunct≈id</a>
      <a id="3739" class="Symbol">;</a> <a id="3741" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="3745" class="Symbol">=</a> <a id="3747" class="Symbol">λ</a> <a id="3749" href="Categories.Adjoint.html#3749" class="Bound">p</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Categories.Category.Core.html#1706" class="Function">D.∘-resp-≈ʳ</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Categories.Functor.Core.html#696" class="Function">L.F-resp-≈</a> <a id="3777" href="Categories.Adjoint.html#3749" class="Bound">p</a><a id="3778" class="Symbol">)</a> <a id="3780" href="Categories.Category.Core.html#3061" class="Function Operator">D.HomReasoning.○</a> <a id="3797" href="Categories.Adjoint.html#2026" class="Function">RLadjunct≈id</a>
      <a id="3816" class="Symbol">}</a>
    <a id="3822" class="Symbol">}</a>

  <a id="3827" class="Keyword">module</a> <a id="Adjoint.Hom-inverse"></a><a id="3834" href="Categories.Adjoint.html#3834" class="Module">Hom-inverse</a> <a id="3846" class="Symbol">{</a><a id="3847" href="Categories.Adjoint.html#3847" class="Bound">A</a><a id="3848" class="Symbol">}</a> <a id="3850" class="Symbol">{</a><a id="3851" href="Categories.Adjoint.html#3851" class="Bound">B</a><a id="3852" class="Symbol">}</a> <a id="3854" class="Symbol">=</a> <a id="3856" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Categories.Adjoint.html#3388" class="Function">Hom-inverse</a> <a id="3877" href="Categories.Adjoint.html#3847" class="Bound">A</a> <a id="3879" href="Categories.Adjoint.html#3851" class="Bound">B</a><a id="3880" class="Symbol">)</a>

  <a id="Adjoint.op"></a><a id="3885" href="Categories.Adjoint.html#3885" class="Function">op</a> <a id="3888" class="Symbol">:</a> <a id="3890" href="Categories.Adjoint.html#1260" class="Record">Adjoint</a> <a id="3898" href="Categories.Functor.Core.html#816" class="Function">R.op</a> <a id="3903" href="Categories.Functor.Core.html#816" class="Function">L.op</a>
  <a id="3910" href="Categories.Adjoint.html#3885" class="Function">op</a> <a id="3913" class="Symbol">=</a> <a id="3915" class="Keyword">record</a>
    <a id="3926" class="Symbol">{</a> <a id="3928" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="3935" class="Symbol">=</a> <a id="3937" href="Categories.NaturalTransformation.Core.html#1114" class="Function">counit.op</a>
    <a id="3951" class="Symbol">;</a> <a id="3953" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="3960" class="Symbol">=</a> <a id="3962" href="Categories.NaturalTransformation.Core.html#1114" class="Function">unit.op</a>
    <a id="3974" class="Symbol">;</a> <a id="3976" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="3983" class="Symbol">=</a> <a id="3985" href="Categories.Adjoint.html#1742" class="Field">zag</a>
    <a id="3993" class="Symbol">;</a> <a id="3995" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="4002" class="Symbol">=</a> <a id="4004" href="Categories.Adjoint.html#1669" class="Field">zig</a>
    <a id="4012" class="Symbol">}</a>

  <a id="4017" class="Comment">-- naturality condition on the two hom functors.</a>
  <a id="4068" class="Comment">-- these conditions are separated out because a complication due to the</a>
  <a id="4142" class="Comment">-- universe level in Agda.</a>
  <a id="4171" class="Keyword">module</a> <a id="4178" href="Categories.Adjoint.html#4178" class="Module">_</a> <a id="4180" class="Keyword">where</a>
    <a id="4190" class="Keyword">open</a> <a id="4195" href="Categories.Adjoint.html#1369" class="Module">C</a>
    <a id="4201" class="Keyword">open</a> <a id="4206" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4223" class="Keyword">open</a> <a id="4228" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="4231" href="Categories.Adjoint.html#1281" class="Bound">C</a>

    <a id="4238" href="Categories.Adjoint.html#4238" class="Function">Ladjunct-comm</a> <a id="4252" class="Symbol">:</a> <a id="4254" class="Symbol">∀</a> <a id="4256" class="Symbol">{</a><a id="4257" href="Categories.Adjoint.html#4257" class="Bound">X</a> <a id="4259" href="Categories.Adjoint.html#4259" class="Bound">Y</a> <a id="4261" href="Categories.Adjoint.html#4261" class="Bound">A</a> <a id="4263" href="Categories.Adjoint.html#4263" class="Bound">B</a><a id="4264" class="Symbol">}</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Categories.Adjoint.html#4267" class="Bound">h</a> <a id="4269" href="Categories.Adjoint.html#4269" class="Bound">i</a> <a id="4271" class="Symbol">:</a> <a id="4273" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="4278" href="Categories.Adjoint.html#4257" class="Bound">X</a> <a id="4280" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="4284" href="Categories.Adjoint.html#4259" class="Bound">Y</a><a id="4285" class="Symbol">}</a> <a id="4287" class="Symbol">{</a><a id="4288" href="Categories.Adjoint.html#4288" class="Bound">f</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Categories.Adjoint.html#4261" class="Bound">A</a> <a id="4294" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4296" href="Categories.Adjoint.html#4257" class="Bound">X</a><a id="4297" class="Symbol">}</a> <a id="4299" class="Symbol">{</a><a id="4300" href="Categories.Adjoint.html#4300" class="Bound">g</a> <a id="4302" class="Symbol">:</a> <a id="4304" href="Categories.Adjoint.html#4259" class="Bound">Y</a> <a id="4306" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="4310" href="Categories.Adjoint.html#4263" class="Bound">B</a><a id="4311" class="Symbol">}</a> <a id="4313" class="Symbol">→</a>
                      <a id="4337" href="Categories.Adjoint.html#4267" class="Bound">h</a> <a id="4339" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="4343" href="Categories.Adjoint.html#4269" class="Bound">i</a> <a id="4345" class="Symbol">→</a>
                      <a id="4369" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Categories.Adjoint.html#4300" class="Bound">g</a> <a id="4377" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="4381" href="Categories.Adjoint.html#4267" class="Bound">h</a> <a id="4383" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="4387" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4392" href="Categories.Adjoint.html#4288" class="Bound">f</a><a id="4393" class="Symbol">)</a> <a id="4395" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4397" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4404" href="Categories.Adjoint.html#4261" class="Bound">A</a> <a id="4406" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4408" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4413" href="Categories.Adjoint.html#4300" class="Bound">g</a> <a id="4415" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4423" href="Categories.Adjoint.html#4269" class="Bound">i</a> <a id="4425" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4427" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4434" href="Categories.Adjoint.html#4257" class="Bound">X</a><a id="4435" class="Symbol">)</a> <a id="4437" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4439" href="Categories.Adjoint.html#4288" class="Bound">f</a>
    <a id="4445" href="Categories.Adjoint.html#4238" class="Function">Ladjunct-comm</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Categories.Adjoint.html#4460" class="Bound">X</a><a id="4461" class="Symbol">}</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Categories.Adjoint.html#4464" class="Bound">Y</a><a id="4465" class="Symbol">}</a> <a id="4467" class="Symbol">{</a><a id="4468" href="Categories.Adjoint.html#4468" class="Bound">A</a><a id="4469" class="Symbol">}</a> <a id="4471" class="Symbol">{</a><a id="4472" href="Categories.Adjoint.html#4472" class="Bound">B</a><a id="4473" class="Symbol">}</a> <a id="4475" class="Symbol">{</a><a id="4476" href="Categories.Adjoint.html#4476" class="Bound">h</a><a id="4477" class="Symbol">}</a> <a id="4479" class="Symbol">{</a><a id="4480" href="Categories.Adjoint.html#4480" class="Bound">i</a><a id="4481" class="Symbol">}</a> <a id="4483" class="Symbol">{</a><a id="4484" href="Categories.Adjoint.html#4484" class="Bound">f</a><a id="4485" class="Symbol">}</a> <a id="4487" class="Symbol">{</a><a id="4488" href="Categories.Adjoint.html#4488" class="Bound">g</a><a id="4489" class="Symbol">}</a> <a id="4491" href="Categories.Adjoint.html#4491" class="Bound">eq</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4508" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4516" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="4520" href="Categories.Adjoint.html#4476" class="Bound">h</a> <a id="4522" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="4526" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4531" href="Categories.Adjoint.html#4484" class="Bound">f</a><a id="4532" class="Symbol">)</a> <a id="4534" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4536" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4543" href="Categories.Adjoint.html#4468" class="Bound">A</a>         <a id="4553" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4556" href="Categories.Functor.Core.html#565" class="Function">R.homomorphism</a> <a id="4571" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4579" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4587" class="Symbol">(</a><a id="4588" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4593" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4597" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Categories.Adjoint.html#4476" class="Bound">h</a> <a id="4605" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="4609" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4614" href="Categories.Adjoint.html#4484" class="Bound">f</a><a id="4615" class="Symbol">))</a> <a id="4618" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4620" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4627" href="Categories.Adjoint.html#4468" class="Bound">A</a>    <a id="4632" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4644" href="Categories.Functor.Core.html#565" class="Function">R.homomorphism</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4668" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4676" class="Symbol">(</a><a id="4677" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4682" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4684" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4686" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4691" href="Categories.Adjoint.html#4476" class="Bound">h</a> <a id="4693" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4695" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4706" href="Categories.Adjoint.html#4484" class="Bound">f</a><a id="4707" class="Symbol">))</a> <a id="4710" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4712" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4719" href="Categories.Adjoint.html#4468" class="Bound">A</a> <a id="4721" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4724" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4730" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4736" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4744" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4749" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4751" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4753" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4758" href="Categories.Adjoint.html#4476" class="Bound">h</a> <a id="4760" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4762" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="4773" href="Categories.Adjoint.html#4484" class="Bound">f</a><a id="4774" class="Symbol">)</a> <a id="4776" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4778" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4785" href="Categories.Adjoint.html#4468" class="Bound">A</a>   <a id="4789" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4793" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4801" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4803" class="Symbol">(</a><a id="4804" href="Categories.Functor.Core.html#696" class="Function">R.F-resp-≈</a> <a id="4815" href="Categories.Adjoint.html#4491" class="Bound">eq</a><a id="4817" class="Symbol">)</a> <a id="4819" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="4823" href="Categories.NaturalTransformation.Core.html#827" class="Function">unit.commute</a> <a id="4836" href="Categories.Adjoint.html#4484" class="Bound">f</a> <a id="4838" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="4846" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4851" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4853" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4855" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4860" href="Categories.Adjoint.html#4480" class="Bound">i</a> <a id="4862" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4864" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4871" href="Categories.Adjoint.html#4460" class="Bound">X</a> <a id="4873" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4875" href="Categories.Adjoint.html#4484" class="Bound">f</a>               <a id="4891" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4894" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4902" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4912" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4920" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4925" href="Categories.Adjoint.html#4488" class="Bound">g</a> <a id="4927" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="4935" href="Categories.Adjoint.html#4480" class="Bound">i</a> <a id="4937" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4939" href="Categories.NaturalTransformation.Core.html#783" class="Function">unit.η</a> <a id="4946" href="Categories.Adjoint.html#4460" class="Bound">X</a><a id="4947" class="Symbol">)</a> <a id="4949" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4951" href="Categories.Adjoint.html#4484" class="Bound">f</a>             <a id="4965" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="4972" href="Categories.Adjoint.html#4972" class="Function">Ladjunct-comm′</a> <a id="4987" class="Symbol">:</a> <a id="4989" class="Symbol">∀</a> <a id="4991" class="Symbol">{</a><a id="4992" href="Categories.Adjoint.html#4992" class="Bound">X</a> <a id="4994" href="Categories.Adjoint.html#4994" class="Bound">A</a> <a id="4996" href="Categories.Adjoint.html#4996" class="Bound">B</a><a id="4997" class="Symbol">}</a> <a id="4999" class="Symbol">{</a><a id="5000" href="Categories.Adjoint.html#5000" class="Bound">f</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="Categories.Adjoint.html#4994" class="Bound">A</a> <a id="5006" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5008" href="Categories.Adjoint.html#4992" class="Bound">X</a><a id="5009" class="Symbol">}</a> <a id="5011" class="Symbol">{</a><a id="5012" href="Categories.Adjoint.html#5012" class="Bound">g</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5021" href="Categories.Adjoint.html#4992" class="Bound">X</a> <a id="5023" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="5027" href="Categories.Adjoint.html#4996" class="Bound">B</a><a id="5028" class="Symbol">}</a> <a id="5030" class="Symbol">→</a>
                      <a id="5054" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Categories.Adjoint.html#5012" class="Bound">g</a> <a id="5066" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="5070" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5075" href="Categories.Adjoint.html#5000" class="Bound">f</a><a id="5076" class="Symbol">)</a> <a id="5078" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5080" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="5089" href="Categories.Adjoint.html#5012" class="Bound">g</a> <a id="5091" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5093" href="Categories.Adjoint.html#5000" class="Bound">f</a>
    <a id="5099" href="Categories.Adjoint.html#4972" class="Function">Ladjunct-comm′</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="5126" href="Categories.Functor.Core.html#565" class="Function">R.homomorphism</a> <a id="5141" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Categories.NaturalTransformation.Core.html#827" class="Function">unit.commute</a> <a id="5167" class="Symbol">_)))</a> <a id="5172" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5174" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>

    <a id="5189" href="Categories.Adjoint.html#5189" class="Function">Ladjunct-resp-≈</a> <a id="5205" class="Symbol">:</a> <a id="5207" class="Symbol">∀</a> <a id="5209" class="Symbol">{</a><a id="5210" href="Categories.Adjoint.html#5210" class="Bound">A</a> <a id="5212" href="Categories.Adjoint.html#5212" class="Bound">B</a><a id="5213" class="Symbol">}</a> <a id="5215" class="Symbol">{</a><a id="5216" href="Categories.Adjoint.html#5216" class="Bound">f</a> <a id="5218" href="Categories.Adjoint.html#5218" class="Bound">g</a> <a id="5220" class="Symbol">:</a> <a id="5222" href="Categories.Functor.Core.html#432" class="Function">L.F₀</a> <a id="5227" href="Categories.Adjoint.html#5210" class="Bound">A</a> <a id="5229" href="Categories.Category.Core.html#575" class="Function Operator">D.⇒</a> <a id="5233" href="Categories.Adjoint.html#5212" class="Bound">B</a><a id="5234" class="Symbol">}</a> <a id="5236" class="Symbol">→</a> <a id="5238" href="Categories.Adjoint.html#5216" class="Bound">f</a> <a id="5240" href="Categories.Category.Core.html#595" class="Function Operator">D.≈</a> <a id="5244" href="Categories.Adjoint.html#5218" class="Bound">g</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="5257" href="Categories.Adjoint.html#5216" class="Bound">f</a> <a id="5259" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5261" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="5270" href="Categories.Adjoint.html#5218" class="Bound">g</a>
    <a id="5276" href="Categories.Adjoint.html#5189" class="Function">Ladjunct-resp-≈</a> <a id="5292" href="Categories.Adjoint.html#5292" class="Bound">eq</a> <a id="5295" class="Symbol">=</a> <a id="5297" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Categories.Functor.Core.html#696" class="Function">R.F-resp-≈</a> <a id="5319" href="Categories.Adjoint.html#5292" class="Bound">eq</a><a id="5321" class="Symbol">)</a>

  <a id="5326" class="Keyword">module</a> <a id="5333" href="Categories.Adjoint.html#5333" class="Module">_</a> <a id="5335" class="Keyword">where</a>
    <a id="5345" class="Keyword">open</a> <a id="5350" href="Categories.Adjoint.html#1395" class="Module">D</a>
    <a id="5356" class="Keyword">open</a> <a id="5361" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="5378" class="Keyword">open</a> <a id="5383" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5386" href="Categories.Adjoint.html#1283" class="Bound">D</a>

    <a id="5393" href="Categories.Adjoint.html#5393" class="Function">Radjunct-comm</a> <a id="5407" class="Symbol">:</a> <a id="5409" class="Symbol">∀</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Categories.Adjoint.html#5412" class="Bound">X</a> <a id="5414" href="Categories.Adjoint.html#5414" class="Bound">Y</a> <a id="5416" href="Categories.Adjoint.html#5416" class="Bound">A</a> <a id="5418" href="Categories.Adjoint.html#5418" class="Bound">B</a><a id="5419" class="Symbol">}</a> <a id="5421" class="Symbol">{</a><a id="5422" href="Categories.Adjoint.html#5422" class="Bound">h</a> <a id="5424" href="Categories.Adjoint.html#5424" class="Bound">i</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Categories.Adjoint.html#5412" class="Bound">X</a> <a id="5430" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="5434" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="5439" href="Categories.Adjoint.html#5414" class="Bound">Y</a><a id="5440" class="Symbol">}</a> <a id="5442" class="Symbol">{</a><a id="5443" href="Categories.Adjoint.html#5443" class="Bound">f</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Categories.Adjoint.html#5416" class="Bound">A</a> <a id="5449" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="5453" href="Categories.Adjoint.html#5412" class="Bound">X</a><a id="5454" class="Symbol">}</a> <a id="5456" class="Symbol">{</a><a id="5457" href="Categories.Adjoint.html#5457" class="Bound">g</a> <a id="5459" class="Symbol">:</a> <a id="5461" href="Categories.Adjoint.html#5414" class="Bound">Y</a> <a id="5463" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5465" href="Categories.Adjoint.html#5418" class="Bound">B</a><a id="5466" class="Symbol">}</a> <a id="5468" class="Symbol">→</a>
                      <a id="5492" href="Categories.Adjoint.html#5422" class="Bound">h</a> <a id="5494" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="5498" href="Categories.Adjoint.html#5424" class="Bound">i</a> <a id="5500" class="Symbol">→</a>
                      <a id="5524" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5533" href="Categories.Adjoint.html#5418" class="Bound">B</a> <a id="5535" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5537" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="5548" href="Categories.Adjoint.html#5457" class="Bound">g</a> <a id="5550" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5554" href="Categories.Adjoint.html#5422" class="Bound">h</a> <a id="5556" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5560" href="Categories.Adjoint.html#5443" class="Bound">f</a><a id="5561" class="Symbol">)</a> <a id="5563" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5565" href="Categories.Adjoint.html#5457" class="Bound">g</a> <a id="5567" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5569" class="Symbol">(</a><a id="5570" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5579" href="Categories.Adjoint.html#5414" class="Bound">Y</a> <a id="5581" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5583" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5588" href="Categories.Adjoint.html#5424" class="Bound">i</a><a id="5589" class="Symbol">)</a> <a id="5591" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5593" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5598" href="Categories.Adjoint.html#5443" class="Bound">f</a>
    <a id="5604" href="Categories.Adjoint.html#5393" class="Function">Radjunct-comm</a> <a id="5618" class="Symbol">{</a><a id="5619" href="Categories.Adjoint.html#5619" class="Bound">X</a><a id="5620" class="Symbol">}</a> <a id="5622" class="Symbol">{</a><a id="5623" href="Categories.Adjoint.html#5623" class="Bound">Y</a><a id="5624" class="Symbol">}</a> <a id="5626" class="Symbol">{</a><a id="5627" href="Categories.Adjoint.html#5627" class="Bound">A</a><a id="5628" class="Symbol">}</a> <a id="5630" class="Symbol">{</a><a id="5631" href="Categories.Adjoint.html#5631" class="Bound">B</a><a id="5632" class="Symbol">}</a> <a id="5634" class="Symbol">{</a><a id="5635" href="Categories.Adjoint.html#5635" class="Bound">h</a><a id="5636" class="Symbol">}</a> <a id="5638" class="Symbol">{</a><a id="5639" href="Categories.Adjoint.html#5639" class="Bound">i</a><a id="5640" class="Symbol">}</a> <a id="5642" class="Symbol">{</a><a id="5643" href="Categories.Adjoint.html#5643" class="Bound">f</a><a id="5644" class="Symbol">}</a> <a id="5646" class="Symbol">{</a><a id="5647" href="Categories.Adjoint.html#5647" class="Bound">g</a><a id="5648" class="Symbol">}</a> <a id="5650" href="Categories.Adjoint.html#5650" class="Bound">eq</a> <a id="5653" class="Symbol">=</a> <a id="5655" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5667" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5676" href="Categories.Adjoint.html#5631" class="Bound">B</a> <a id="5678" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5680" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="5691" href="Categories.Adjoint.html#5647" class="Bound">g</a> <a id="5693" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5697" href="Categories.Adjoint.html#5635" class="Bound">h</a> <a id="5699" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5703" href="Categories.Adjoint.html#5643" class="Bound">f</a><a id="5704" class="Symbol">)</a>       <a id="5712" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5715" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5723" href="Categories.Functor.Core.html#565" class="Function">L.homomorphism</a> <a id="5738" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5746" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5755" href="Categories.Adjoint.html#5631" class="Bound">B</a> <a id="5757" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5759" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="5770" href="Categories.Adjoint.html#5647" class="Bound">g</a><a id="5771" class="Symbol">)</a> <a id="5773" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5775" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Categories.Adjoint.html#5635" class="Bound">h</a> <a id="5783" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5787" href="Categories.Adjoint.html#5643" class="Bound">f</a><a id="5788" class="Symbol">)</a>  <a id="5791" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5794" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Categories.NaturalTransformation.Core.html#827" class="Function">counit.commute</a> <a id="5816" href="Categories.Adjoint.html#5647" class="Bound">g</a><a id="5817" class="Symbol">)</a> <a id="5819" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5827" class="Symbol">(</a><a id="5828" href="Categories.Adjoint.html#5647" class="Bound">g</a> <a id="5830" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5832" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5841" href="Categories.Adjoint.html#5623" class="Bound">Y</a><a id="5842" class="Symbol">)</a> <a id="5844" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5846" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Categories.Adjoint.html#5635" class="Bound">h</a> <a id="5854" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5858" href="Categories.Adjoint.html#5643" class="Bound">f</a><a id="5859" class="Symbol">)</a>            <a id="5872" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5875" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5883" href="Categories.Functor.Core.html#565" class="Function">L.homomorphism</a> <a id="5898" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5906" class="Symbol">(</a><a id="5907" href="Categories.Adjoint.html#5647" class="Bound">g</a> <a id="5909" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5911" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="5920" href="Categories.Adjoint.html#5623" class="Bound">Y</a><a id="5921" class="Symbol">)</a> <a id="5923" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5925" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5930" href="Categories.Adjoint.html#5635" class="Bound">h</a> <a id="5932" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5934" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="5939" href="Categories.Adjoint.html#5643" class="Bound">f</a>           <a id="5951" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5954" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5962" href="Categories.Functor.Core.html#696" class="Function">L.F-resp-≈</a> <a id="5973" href="Categories.Adjoint.html#5650" class="Bound">eq</a> <a id="5976" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5984" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5992" class="Symbol">(</a><a id="5993" href="Categories.Adjoint.html#5647" class="Bound">g</a> <a id="5995" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5997" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="6006" href="Categories.Adjoint.html#5623" class="Bound">Y</a><a id="6007" class="Symbol">)</a> <a id="6009" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6011" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="6016" href="Categories.Adjoint.html#5639" class="Bound">i</a> <a id="6018" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6020" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="6025" href="Categories.Adjoint.html#5643" class="Bound">f</a>           <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6040" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6046" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6064" href="Categories.Adjoint.html#5647" class="Bound">g</a> <a id="6066" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6068" class="Symbol">(</a><a id="6069" href="Categories.NaturalTransformation.Core.html#783" class="Function">counit.η</a> <a id="6078" href="Categories.Adjoint.html#5623" class="Bound">Y</a> <a id="6080" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6082" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="6087" href="Categories.Adjoint.html#5639" class="Bound">i</a><a id="6088" class="Symbol">)</a> <a id="6090" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6092" href="Categories.Functor.Core.html#455" class="Function">L.F₁</a> <a id="6097" href="Categories.Adjoint.html#5643" class="Bound">f</a>           <a id="6109" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="6116" href="Categories.Adjoint.html#6116" class="Function">Radjunct-comm′</a> <a id="6131" class="Symbol">:</a> <a id="6133" class="Symbol">∀</a> <a id="6135" class="Symbol">{</a><a id="6136" href="Categories.Adjoint.html#6136" class="Bound">Y</a> <a id="6138" href="Categories.Adjoint.html#6138" class="Bound">A</a> <a id="6140" href="Categories.Adjoint.html#6140" class="Bound">B</a><a id="6141" class="Symbol">}</a> <a id="6143" class="Symbol">{</a><a id="6144" href="Categories.Adjoint.html#6144" class="Bound">f</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Categories.Adjoint.html#6138" class="Bound">A</a> <a id="6150" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="6154" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="6159" href="Categories.Adjoint.html#6136" class="Bound">Y</a><a id="6160" class="Symbol">}</a> <a id="6162" class="Symbol">{</a><a id="6163" href="Categories.Adjoint.html#6163" class="Bound">g</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="Categories.Adjoint.html#6136" class="Bound">Y</a> <a id="6169" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="6171" href="Categories.Adjoint.html#6140" class="Bound">B</a><a id="6172" class="Symbol">}</a> <a id="6174" class="Symbol">→</a>
                      <a id="6198" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Categories.Functor.Core.html#455" class="Function">R.F₁</a> <a id="6213" href="Categories.Adjoint.html#6163" class="Bound">g</a> <a id="6215" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="6219" href="Categories.Adjoint.html#6144" class="Bound">f</a><a id="6220" class="Symbol">)</a> <a id="6222" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6224" href="Categories.Adjoint.html#6163" class="Bound">g</a> <a id="6226" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6228" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="6237" href="Categories.Adjoint.html#6144" class="Bound">f</a>
    <a id="6243" href="Categories.Adjoint.html#6116" class="Function">Radjunct-comm′</a> <a id="6258" class="Symbol">=</a> <a id="6260" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="6270" href="Categories.Functor.Core.html#565" class="Function">L.homomorphism</a> <a id="6285" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6287" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6293" class="Symbol">(</a><a id="6294" href="Categories.NaturalTransformation.Core.html#827" class="Function">counit.commute</a> <a id="6309" class="Symbol">_)</a> <a id="6312" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6314" href="Categories.Category.Core.html#715" class="Function">assoc</a>

    <a id="6325" href="Categories.Adjoint.html#6325" class="Function">Radjunct-resp-≈</a> <a id="6341" class="Symbol">:</a> <a id="6343" class="Symbol">∀</a> <a id="6345" class="Symbol">{</a><a id="6346" href="Categories.Adjoint.html#6346" class="Bound">A</a> <a id="6348" href="Categories.Adjoint.html#6348" class="Bound">B</a><a id="6349" class="Symbol">}</a> <a id="6351" class="Symbol">{</a><a id="6352" href="Categories.Adjoint.html#6352" class="Bound">f</a> <a id="6354" href="Categories.Adjoint.html#6354" class="Bound">g</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Categories.Adjoint.html#6346" class="Bound">A</a> <a id="6360" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="6364" href="Categories.Functor.Core.html#432" class="Function">R.F₀</a> <a id="6369" href="Categories.Adjoint.html#6348" class="Bound">B</a><a id="6370" class="Symbol">}</a> <a id="6372" class="Symbol">→</a> <a id="6374" href="Categories.Adjoint.html#6352" class="Bound">f</a> <a id="6376" href="Categories.Category.Core.html#595" class="Function Operator">C.≈</a> <a id="6380" href="Categories.Adjoint.html#6354" class="Bound">g</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="6393" href="Categories.Adjoint.html#6352" class="Bound">f</a> <a id="6395" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6397" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="6406" href="Categories.Adjoint.html#6354" class="Bound">g</a>
    <a id="6412" href="Categories.Adjoint.html#6325" class="Function">Radjunct-resp-≈</a> <a id="6428" href="Categories.Adjoint.html#6428" class="Bound">eq</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Categories.Functor.Core.html#696" class="Function">L.F-resp-≈</a> <a id="6455" href="Categories.Adjoint.html#6428" class="Bound">eq</a><a id="6457" class="Symbol">)</a>

  <a id="6462" class="Comment">-- a complication: the two hom functors do not live in the same Setoids,</a>
  <a id="6537" class="Comment">-- so they need to be mapped to the same Setoids first before establishing</a>
  <a id="6614" class="Comment">-- natural isomorphism!</a>
  <a id="6640" class="Keyword">module</a> <a id="6647" href="Categories.Adjoint.html#6647" class="Module">_</a> <a id="6649" class="Keyword">where</a>
    <a id="6659" class="Keyword">private</a>
      <a id="6673" href="Categories.Adjoint.html#6673" class="Function">levelℓ</a> <a id="6680" class="Symbol">:</a> <a id="6682" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6691" href="Categories.Adjoint.html#1193" class="Generalizable">o</a> <a id="6693" href="Categories.Adjoint.html#1201" class="Generalizable">ℓ</a> <a id="6695" href="Categories.Adjoint.html#1209" class="Generalizable">e</a> <a id="6697" class="Symbol">→</a> <a id="6699" href="Agda.Primitive.html#742" class="Postulate">Level</a>
      <a id="6711" href="Categories.Adjoint.html#6673" class="Function">levelℓ</a> <a id="6718" class="Symbol">{</a><a id="6719" class="Argument">ℓ</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Categories.Adjoint.html#6723" class="Bound">ℓ</a><a id="6724" class="Symbol">}</a> <a id="6726" class="Symbol">_</a> <a id="6728" class="Symbol">=</a> <a id="6730" href="Categories.Adjoint.html#6723" class="Bound">ℓ</a>

      <a id="6739" href="Categories.Adjoint.html#6739" class="Function">levele</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6757" href="Categories.Adjoint.html#1193" class="Generalizable">o</a> <a id="6759" href="Categories.Adjoint.html#1201" class="Generalizable">ℓ</a> <a id="6761" href="Categories.Adjoint.html#1209" class="Generalizable">e</a> <a id="6763" class="Symbol">→</a> <a id="6765" href="Agda.Primitive.html#742" class="Postulate">Level</a>
      <a id="6777" href="Categories.Adjoint.html#6739" class="Function">levele</a> <a id="6784" class="Symbol">{</a><a id="6785" class="Argument">e</a> <a id="6787" class="Symbol">=</a> <a id="6789" href="Categories.Adjoint.html#6789" class="Bound">e</a><a id="6790" class="Symbol">}</a> <a id="6792" class="Symbol">_</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Categories.Adjoint.html#6789" class="Bound">e</a>


    <a id="6804" href="Categories.Adjoint.html#6804" class="Function">Hom[L-,-]′</a> <a id="6815" class="Symbol">:</a> <a id="6817" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6827" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="6832" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="6843" class="Symbol">_</a> <a id="6845" class="Symbol">_)</a>
    <a id="6852" href="Categories.Adjoint.html#6804" class="Function">Hom[L-,-]′</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Categories.Adjoint.html#6673" class="Function">levelℓ</a> <a id="6885" href="Categories.Adjoint.html#1281" class="Bound">C</a><a id="6886" class="Symbol">)</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Categories.Adjoint.html#6739" class="Function">levele</a> <a id="6896" href="Categories.Adjoint.html#1281" class="Bound">C</a><a id="6897" class="Symbol">)</a> <a id="6899" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6902" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="6907" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="6909" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="6916" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Categories.Functor.Core.html#816" class="Function">L.op</a> <a id="6925" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="6927" href="Categories.Adjoint.html#691" class="Function">idF</a><a id="6930" class="Symbol">)</a>

    <a id="6937" href="Categories.Adjoint.html#6937" class="Function">Hom[-,R-]′</a> <a id="6948" class="Symbol">:</a> <a id="6950" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6960" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="6965" href="Categories.Adjoint.html#1283" class="Bound">D</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="6976" class="Symbol">_</a> <a id="6978" class="Symbol">_)</a>
    <a id="6985" href="Categories.Adjoint.html#6937" class="Function">Hom[-,R-]′</a> <a id="6996" class="Symbol">=</a> <a id="6998" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="7010" class="Symbol">(</a><a id="7011" href="Categories.Adjoint.html#6673" class="Function">levelℓ</a> <a id="7018" href="Categories.Adjoint.html#1283" class="Bound">D</a><a id="7019" class="Symbol">)</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Categories.Adjoint.html#6739" class="Function">levele</a> <a id="7029" href="Categories.Adjoint.html#1283" class="Bound">D</a><a id="7030" class="Symbol">)</a> <a id="7032" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7035" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[</a> <a id="7040" href="Categories.Adjoint.html#1281" class="Bound">C</a> <a id="7042" href="Categories.Functor.Hom.html#2969" class="Function Operator">][-,-]</a> <a id="7049" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7052" class="Symbol">(</a><a id="7053" href="Categories.Adjoint.html#691" class="Function">idF</a> <a id="7057" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="7059" href="Categories.Adjoint.html#1287" class="Bound">R</a><a id="7060" class="Symbol">)</a>

    <a id="7067" href="Categories.Adjoint.html#7067" class="Function">Hom-NI</a> <a id="7074" class="Symbol">:</a> <a id="7076" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="7095" href="Categories.Adjoint.html#6804" class="Function">Hom[L-,-]′</a> <a id="7106" href="Categories.Adjoint.html#6937" class="Function">Hom[-,R-]′</a>
    <a id="7121" href="Categories.Adjoint.html#7067" class="Function">Hom-NI</a> <a id="7128" class="Symbol">=</a> <a id="7130" class="Keyword">record</a>
      <a id="7143" class="Symbol">{</a> <a id="7145" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="7149" class="Symbol">=</a> <a id="7151" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="7160" class="Keyword">record</a>
        <a id="7175" class="Symbol">{</a> <a id="7177" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="7185" class="Symbol">=</a> <a id="7187" class="Symbol">λ</a> <a id="7189" href="Categories.Adjoint.html#7189" class="Bound">_</a> <a id="7191" class="Symbol">→</a> <a id="7193" class="Keyword">record</a>
          <a id="7210" class="Symbol">{</a> <a id="7212" href="Function.Bundles.html#2094" class="Field">to</a> <a id="7215" class="Symbol">=</a> <a id="7217" class="Symbol">λ</a> <a id="7219" href="Categories.Adjoint.html#7219" class="Bound">f</a> <a id="7221" class="Symbol">→</a> <a id="7223" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Categories.Adjoint.html#1870" class="Function">Ladjunct</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Level.html#479" class="Field">lower</a> <a id="7245" href="Categories.Adjoint.html#7219" class="Bound">f</a><a id="7246" class="Symbol">))</a>
          <a id="7259" class="Symbol">;</a> <a id="7261" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="7266" class="Symbol">=</a> <a id="7268" class="Symbol">λ</a> <a id="7270" href="Categories.Adjoint.html#7270" class="Bound">eq</a> <a id="7273" class="Symbol">→</a> <a id="7275" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Categories.Adjoint.html#5189" class="Function">Ladjunct-resp-≈</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Level.html#479" class="Field">lower</a> <a id="7304" href="Categories.Adjoint.html#7270" class="Bound">eq</a><a id="7306" class="Symbol">))</a>
          <a id="7319" class="Symbol">}</a>
        <a id="7329" class="Symbol">;</a> <a id="7331" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="7339" class="Symbol">=</a> <a id="7341" class="Symbol">λ</a> <a id="7343" href="Categories.Adjoint.html#7343" class="Bound">_</a> <a id="7345" href="Categories.Adjoint.html#7345" class="Bound">eq</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7355" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="7357" href="Categories.Adjoint.html#4238" class="Function">Ladjunct-comm</a> <a id="7371" class="Symbol">(</a><a id="7372" href="Level.html#479" class="Field">lower</a> <a id="7378" href="Categories.Adjoint.html#7345" class="Bound">eq</a><a id="7380" class="Symbol">)</a>
        <a id="7390" class="Symbol">}</a>
      <a id="7398" class="Symbol">;</a> <a id="7400" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="7404" class="Symbol">=</a> <a id="7406" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="7415" class="Keyword">record</a>
        <a id="7430" class="Symbol">{</a> <a id="7432" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="7440" class="Symbol">=</a> <a id="7442" class="Symbol">λ</a> <a id="7444" href="Categories.Adjoint.html#7444" class="Bound">_</a> <a id="7446" class="Symbol">→</a> <a id="7448" class="Keyword">record</a>
          <a id="7465" class="Symbol">{</a> <a id="7467" href="Function.Bundles.html#2094" class="Field">to</a> <a id="7470" class="Symbol">=</a> <a id="7472" class="Symbol">λ</a> <a id="7474" href="Categories.Adjoint.html#7474" class="Bound">f</a> <a id="7476" class="Symbol">→</a> <a id="7478" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Categories.Adjoint.html#1947" class="Function">Radjunct</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Level.html#479" class="Field">lower</a> <a id="7500" href="Categories.Adjoint.html#7474" class="Bound">f</a><a id="7501" class="Symbol">))</a>
          <a id="7514" class="Symbol">;</a> <a id="7516" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="7521" class="Symbol">=</a> <a id="7523" class="Symbol">λ</a> <a id="7525" href="Categories.Adjoint.html#7525" class="Bound">eq</a> <a id="7528" class="Symbol">→</a> <a id="7530" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Categories.Adjoint.html#6325" class="Function">Radjunct-resp-≈</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Level.html#479" class="Field">lower</a> <a id="7559" href="Categories.Adjoint.html#7525" class="Bound">eq</a><a id="7561" class="Symbol">))</a>
          <a id="7574" class="Symbol">}</a>
        <a id="7584" class="Symbol">;</a> <a id="7586" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="7594" class="Symbol">=</a> <a id="7596" class="Symbol">λ</a> <a id="7598" href="Categories.Adjoint.html#7598" class="Bound">_</a> <a id="7600" href="Categories.Adjoint.html#7600" class="Bound">eq</a> <a id="7603" class="Symbol">→</a> <a id="7605" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7610" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="7612" href="Categories.Adjoint.html#5393" class="Function">Radjunct-comm</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Level.html#479" class="Field">lower</a> <a id="7633" href="Categories.Adjoint.html#7600" class="Bound">eq</a><a id="7635" class="Symbol">)</a>
        <a id="7645" class="Symbol">}</a>
      <a id="7653" class="Symbol">;</a> <a id="7655" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="7659" class="Symbol">=</a> <a id="7661" class="Symbol">λ</a> <a id="7663" href="Categories.Adjoint.html#7663" class="Bound">X</a> <a id="7665" class="Symbol">→</a> <a id="7667" class="Keyword">record</a>
        <a id="7682" class="Symbol">{</a> <a id="7684" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="7689" class="Symbol">=</a> <a id="7691" class="Symbol">λ</a> <a id="7693" href="Categories.Adjoint.html#7693" class="Bound">eq</a> <a id="7696" class="Symbol">→</a> <a id="7698" class="Keyword">let</a> <a id="7702" class="Keyword">open</a> <a id="7707" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a> <a id="7722" class="Keyword">in</a> <a id="7725" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7730" class="Symbol">(</a><a id="7731" href="Categories.Adjoint.html#2026" class="Function">RLadjunct≈id</a> <a id="7744" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7746" href="Level.html#479" class="Field">lower</a> <a id="7752" href="Categories.Adjoint.html#7693" class="Bound">eq</a><a id="7754" class="Symbol">)</a>
        <a id="7764" class="Symbol">;</a> <a id="7766" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="7771" class="Symbol">=</a> <a id="7773" class="Symbol">λ</a> <a id="7775" href="Categories.Adjoint.html#7775" class="Bound">eq</a> <a id="7778" class="Symbol">→</a> <a id="7780" class="Keyword">let</a> <a id="7784" class="Keyword">open</a> <a id="7789" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a> <a id="7804" class="Keyword">in</a> <a id="7807" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7812" class="Symbol">(</a><a id="7813" href="Categories.Adjoint.html#2533" class="Function">LRadjunct≈id</a> <a id="7826" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7828" href="Level.html#479" class="Field">lower</a> <a id="7834" href="Categories.Adjoint.html#7775" class="Bound">eq</a><a id="7836" class="Symbol">)</a>
        <a id="7846" class="Symbol">}</a>
      <a id="7854" class="Symbol">}</a>

  <a id="7859" class="Keyword">module</a> <a id="Adjoint.Hom-NI"></a><a id="7866" href="Categories.Adjoint.html#7866" class="Module">Hom-NI</a> <a id="7873" class="Symbol">=</a> <a id="7875" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="7894" href="Categories.Adjoint.html#7067" class="Function">Hom-NI</a>

<a id="7902" class="Keyword">infix</a> <a id="7908" class="Number">5</a> <a id="7910" href="Categories.Adjoint.html#7914" class="Function Operator">_⊣_</a>
<a id="_⊣_"></a><a id="7914" href="Categories.Adjoint.html#7914" class="Function Operator">_⊣_</a> <a id="7918" class="Symbol">=</a> <a id="7920" href="Categories.Adjoint.html#1260" class="Record">Adjoint</a>

<a id="⊣-id"></a><a id="7929" href="Categories.Adjoint.html#7929" class="Function">⊣-id</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="Categories.Adjoint.html#691" class="Function">idF</a> <a id="7940" class="Symbol">{</a><a id="7941" class="Argument">C</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Categories.Adjoint.html#1229" class="Generalizable">C</a><a id="7946" class="Symbol">}</a> <a id="7948" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="7950" href="Categories.Adjoint.html#691" class="Function">idF</a> <a id="7954" class="Symbol">{</a><a id="7955" class="Argument">C</a> <a id="7957" class="Symbol">=</a> <a id="7959" href="Categories.Adjoint.html#1229" class="Generalizable">C</a><a id="7960" class="Symbol">}</a>
<a id="7962" href="Categories.Adjoint.html#7929" class="Function">⊣-id</a> <a id="7967" class="Symbol">{</a><a id="7968" class="Argument">C</a> <a id="7970" class="Symbol">=</a> <a id="7972" href="Categories.Adjoint.html#7972" class="Bound">C</a><a id="7973" class="Symbol">}</a> <a id="7975" class="Symbol">=</a> <a id="7977" class="Keyword">record</a>
  <a id="7986" class="Symbol">{</a> <a id="7988" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="7995" class="Symbol">=</a> <a id="7997" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="8001" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a>
  <a id="8011" class="Symbol">;</a> <a id="8013" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="8020" class="Symbol">=</a> <a id="8022" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="8026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a>
  <a id="8036" class="Symbol">;</a> <a id="8038" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="8045" class="Symbol">=</a> <a id="8047" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="8059" class="Symbol">;</a> <a id="8061" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="8068" class="Symbol">=</a> <a id="8070" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="8082" class="Symbol">}</a>
  <a id="8086" class="Keyword">where</a> <a id="8092" class="Keyword">open</a> <a id="8097" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="8106" href="Categories.Adjoint.html#7972" class="Bound">C</a>
        <a id="8116" class="Keyword">open</a> <a id="8121" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>

<a id="8141" class="Keyword">private</a>
  <a id="op-involutive"></a><a id="8151" href="Categories.Adjoint.html#8151" class="Function">op-involutive</a> <a id="8165" class="Symbol">:</a> <a id="8167" class="Symbol">∀</a> <a id="8169" class="Symbol">{</a><a id="8170" href="Categories.Adjoint.html#8170" class="Bound">C</a> <a id="8172" class="Symbol">:</a> <a id="8174" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="8183" href="Categories.Adjoint.html#1193" class="Generalizable">o</a> <a id="8185" href="Categories.Adjoint.html#1201" class="Generalizable">ℓ</a> <a id="8187" href="Categories.Adjoint.html#1209" class="Generalizable">e</a><a id="8188" class="Symbol">}</a> <a id="8190" class="Symbol">{</a><a id="8191" href="Categories.Adjoint.html#8191" class="Bound">D</a> <a id="8193" class="Symbol">:</a> <a id="8195" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="8204" href="Categories.Adjoint.html#1195" class="Generalizable">o′</a> <a id="8207" href="Categories.Adjoint.html#1203" class="Generalizable">ℓ′</a> <a id="8210" href="Categories.Adjoint.html#1211" class="Generalizable">e′</a><a id="8212" class="Symbol">}</a> <a id="8214" class="Symbol">{</a><a id="8215" href="Categories.Adjoint.html#8215" class="Bound">L</a> <a id="8217" class="Symbol">:</a> <a id="8219" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8227" href="Categories.Adjoint.html#8170" class="Bound">C</a> <a id="8229" href="Categories.Adjoint.html#8191" class="Bound">D</a><a id="8230" class="Symbol">}</a> <a id="8232" class="Symbol">{</a><a id="8233" href="Categories.Adjoint.html#8233" class="Bound">R</a> <a id="8235" class="Symbol">:</a> <a id="8237" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8245" href="Categories.Adjoint.html#8191" class="Bound">D</a> <a id="8247" href="Categories.Adjoint.html#8170" class="Bound">C</a><a id="8248" class="Symbol">}</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Categories.Adjoint.html#8251" class="Bound">L⊣R</a> <a id="8255" class="Symbol">:</a> <a id="8257" href="Categories.Adjoint.html#8215" class="Bound">L</a> <a id="8259" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="8261" href="Categories.Adjoint.html#8233" class="Bound">R</a><a id="8262" class="Symbol">)</a> <a id="8264" class="Symbol">→</a>
                  <a id="8284" href="Categories.Adjoint.html#3885" class="Function">Adjoint.op</a> <a id="8295" class="Symbol">(</a><a id="8296" href="Categories.Adjoint.html#3885" class="Function">Adjoint.op</a> <a id="8307" href="Categories.Adjoint.html#8251" class="Bound">L⊣R</a><a id="8310" class="Symbol">)</a> <a id="8312" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8314" href="Categories.Adjoint.html#8251" class="Bound">L⊣R</a>
  <a id="8320" href="Categories.Adjoint.html#8151" class="Function">op-involutive</a> <a id="8334" class="Symbol">_</a> <a id="8336" class="Symbol">=</a> <a id="8338" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.Category.BinaryProducts.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.BinaryProducts</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Comment">-- Defines BinaryProducts -- for when a Category has all Binary Products</a>

<a id="166" class="Keyword">module</a> <a id="173" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="208" class="Symbol">{</a><a id="209" href="Categories.Category.BinaryProducts.html#209" class="Bound">o</a> <a id="211" href="Categories.Category.BinaryProducts.html#211" class="Bound">ℓ</a> <a id="213" href="Categories.Category.BinaryProducts.html#213" class="Bound">e</a><a id="214" class="Symbol">}</a> <a id="216" class="Symbol">(</a><a id="217" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="219" class="Symbol">:</a> <a id="221" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="230" href="Categories.Category.BinaryProducts.html#209" class="Bound">o</a> <a id="232" href="Categories.Category.BinaryProducts.html#211" class="Bound">ℓ</a> <a id="234" href="Categories.Category.BinaryProducts.html#213" class="Bound">e</a><a id="235" class="Symbol">)</a> <a id="237" class="Keyword">where</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Level.html" class="Module">Level</a> <a id="262" class="Keyword">hiding</a> <a id="269" class="Symbol">(</a><a id="270" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="273" class="Symbol">)</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Data.Product.html" class="Module">Data.Product</a> <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="314" class="Symbol">)</a>

<a id="317" class="Keyword">open</a> <a id="322" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="331" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
<a id="333" class="Keyword">open</a> <a id="338" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="390" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="424" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="436" class="Symbol">;</a> <a id="438" class="Keyword">module</a> <a id="445" href="Categories.Morphism.html#1528" class="Module">Iso</a><a id="448" class="Symbol">;</a> <a id="450" href="Categories.Morphism.html#488" class="Function">Mono</a><a id="454" class="Symbol">;</a> <a id="456" href="Categories.Morphism.html#875" class="Function">Epi</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="503" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a><a id="517" class="Symbol">;</a> <a id="519" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a><a id="524" class="Symbol">;</a> <a id="526" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a><a id="531" class="Symbol">;</a> <a id="533" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a><a id="540" class="Symbol">;</a> <a id="542" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a><a id="549" class="Symbol">;</a> <a id="551" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a><a id="557" class="Symbol">;</a> <a id="559" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a><a id="565" class="Symbol">)</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="613" class="Keyword">using</a> <a id="619" class="Symbol">(</a><a id="620" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="628" class="Symbol">)</a>

<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="676" class="Symbol">)</a> <a id="678" class="Keyword">renaming</a> <a id="687" class="Symbol">(</a><a id="688" href="Categories.Functor.html#349" class="Function">id</a> <a id="691" class="Symbol">to</a> <a id="694" class="Function">idF</a><a id="697" class="Symbol">)</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="740" class="Keyword">using</a> <a id="746" class="Symbol">(</a><a id="747" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="756" class="Symbol">;</a> <a id="758" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a><a id="762" class="Symbol">;</a> <a id="764" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a><a id="768" class="Symbol">)</a>

<a id="771" class="Keyword">private</a>
  <a id="781" class="Keyword">variable</a>
    <a id="794" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="796" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="798" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="800" href="Categories.Category.BinaryProducts.html#800" class="Generalizable">D</a> <a id="802" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="804" href="Categories.Category.BinaryProducts.html#804" class="Generalizable">Y</a> <a id="806" href="Categories.Category.BinaryProducts.html#806" class="Generalizable">Z</a> <a id="808" class="Symbol">:</a> <a id="810" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="818" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="820" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="823" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="825" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="828" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="830" href="Categories.Category.BinaryProducts.html#830" class="Generalizable">i</a> <a id="832" class="Symbol">:</a> <a id="834" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="836" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="838" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a>

<a id="841" class="Keyword">record</a> <a id="BinaryProducts"></a><a id="848" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a> <a id="863" class="Symbol">:</a> <a id="865" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="869" class="Symbol">(</a><a id="870" href="Level.html#602" class="Function">levelOfTerm</a> <a id="882" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a><a id="883" class="Symbol">)</a> <a id="885" class="Keyword">where</a>

  <a id="894" class="Keyword">infixr</a> <a id="901" class="Number">7</a> <a id="903" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a>
  <a id="909" class="Keyword">infixr</a> <a id="916" class="Number">8</a> <a id="918" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a>
  <a id="924" class="Keyword">infix</a> <a id="930" class="Number">11</a> <a id="933" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a>

  <a id="942" class="Keyword">field</a>
    <a id="BinaryProducts.product"></a><a id="952" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">∀</a> <a id="964" class="Symbol">{</a><a id="965" href="Categories.Category.BinaryProducts.html#965" class="Bound">A</a> <a id="967" href="Categories.Category.BinaryProducts.html#967" class="Bound">B</a><a id="968" class="Symbol">}</a> <a id="970" class="Symbol">→</a> <a id="972" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="980" href="Categories.Category.BinaryProducts.html#965" class="Bound">A</a> <a id="982" href="Categories.Category.BinaryProducts.html#967" class="Bound">B</a>

  <a id="987" class="Keyword">private</a>
    <a id="999" class="Keyword">module</a> <a id="BinaryProducts.product"></a><a id="1006" href="Categories.Category.BinaryProducts.html#1006" class="Module">product</a> <a id="1014" class="Symbol">{</a><a id="1015" href="Categories.Category.BinaryProducts.html#1015" class="Bound">A</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Categories.Category.BinaryProducts.html#1019" class="Bound">B</a><a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Categories.Category.BinaryProducts.html#1015" class="Bound">A</a><a id="1043" class="Symbol">}</a> <a id="1045" class="Symbol">{</a><a id="1046" href="Categories.Category.BinaryProducts.html#1019" class="Bound">B</a><a id="1047" class="Symbol">})</a>

  <a id="BinaryProducts._×_"></a><a id="1053" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1077" href="Categories.Category.BinaryProducts.html#1077" class="Bound">A</a> <a id="1079" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1081" href="Categories.Category.BinaryProducts.html#1081" class="Bound">B</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Categories.Category.BinaryProducts.html#1077" class="Bound">A</a><a id="1108" class="Symbol">}</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Categories.Category.BinaryProducts.html#1081" class="Bound">B</a><a id="1112" class="Symbol">})</a>

  <a id="BinaryProducts.×-comm"></a><a id="1118" href="Categories.Category.BinaryProducts.html#1118" class="Function">×-comm</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1129" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1131" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1133" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1135" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1137" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1139" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a>
  <a id="1143" href="Categories.Category.BinaryProducts.html#1118" class="Function">×-comm</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Categories.Object.Product.Core.html#3725" class="Function">Commutative</a> <a id="1164" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1172" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>

  <a id="BinaryProducts.×-assoc"></a><a id="1183" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="1195" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1197" href="Categories.Category.BinaryProducts.html#804" class="Generalizable">Y</a> <a id="1199" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1201" href="Categories.Category.BinaryProducts.html#806" class="Generalizable">Z</a> <a id="1203" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="1208" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1210" href="Categories.Category.BinaryProducts.html#804" class="Generalizable">Y</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1215" href="Categories.Category.BinaryProducts.html#806" class="Generalizable">Z</a>
  <a id="1219" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="Categories.Object.Product.Core.html#5667" class="Function">Associative</a> <a id="1241" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1249" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1257" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1265" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>

  <a id="1276" class="Keyword">open</a> <a id="1281" href="Categories.Category.BinaryProducts.html#1006" class="Module">product</a> <a id="1289" class="Keyword">hiding</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨_,_⟩</a><a id="1302" class="Symbol">;</a> <a id="1304" href="Categories.Object.Product.Core.html#1014" class="Function">∘-distribʳ-⟨⟩</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Keyword">public</a>

  <a id="1329" class="Comment">-- define it like this instead of reexporting to redefine fixity</a>
  <a id="BinaryProducts.⟨_,_⟩"></a><a id="1396" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="1406" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1408" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="1414" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1416" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="Categories.Category.BinaryProducts.html#802" class="Generalizable">X</a> <a id="1422" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1424" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1426" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1428" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a>
  <a id="1432" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Categories.Object.Product.Core.html#566" class="Field Operator">Product.⟨_,_⟩</a> <a id="1454" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>

  <a id="BinaryProducts._⁂_"></a><a id="1465" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1473" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1475" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="1481" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1483" href="Categories.Category.BinaryProducts.html#800" class="Generalizable">D</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1489" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1491" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="1493" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1495" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1497" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1499" href="Categories.Category.BinaryProducts.html#800" class="Generalizable">D</a>
  <a id="1503" href="Categories.Category.BinaryProducts.html#1503" class="Bound">f</a> <a id="1505" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="1507" href="Categories.Category.BinaryProducts.html#1507" class="Bound">g</a> <a id="1509" class="Symbol">=</a> <a id="1511" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1513" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1521" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1523" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1531" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1533" href="Categories.Category.BinaryProducts.html#1503" class="Bound">f</a> <a id="1535" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1537" href="Categories.Category.BinaryProducts.html#1507" class="Bound">g</a>

  <a id="BinaryProducts.assocˡ"></a><a id="1542" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1549" class="Symbol">:</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1554" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1556" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1557" class="Symbol">)</a> <a id="1559" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1561" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="1563" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1565" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1567" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1569" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1571" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1573" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a>
  <a id="1577" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="1593" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a>

  <a id="BinaryProducts.assocʳ"></a><a id="1604" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1615" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1617" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="1619" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1621" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="1623" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="1628" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1630" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1631" class="Symbol">)</a> <a id="1633" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1635" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a>
  <a id="1639" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="1657" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a>

  <a id="BinaryProducts.assocʳ∘assocˡ"></a><a id="1668" href="Categories.Category.BinaryProducts.html#1668" class="Function">assocʳ∘assocˡ</a> <a id="1682" class="Symbol">:</a> <a id="1684" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="1693" class="Symbol">}{</a><a id="1695" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1696" class="Symbol">}{</a><a id="1698" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="1699" class="Symbol">}</a> <a id="1701" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1703" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="1712" class="Symbol">}{</a><a id="1714" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1715" class="Symbol">}{</a><a id="1717" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="1718" class="Symbol">}</a> <a id="1720" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1722" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1727" href="Categories.Category.BinaryProducts.html#1668" class="Function">assocʳ∘assocˡ</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Categories.Morphism.html#2040" class="Field">_≅_.iso</a> <a id="1761" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a><a id="1768" class="Symbol">)</a>

  <a id="BinaryProducts.assocˡ∘assocʳ"></a><a id="1773" href="Categories.Category.BinaryProducts.html#1773" class="Function">assocˡ∘assocʳ</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1796" class="Symbol">{</a><a id="1797" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="1798" class="Symbol">}{</a><a id="1800" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1801" class="Symbol">}{</a><a id="1803" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="1804" class="Symbol">}</a> <a id="1806" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1808" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="1817" class="Symbol">}{</a><a id="1819" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="1820" class="Symbol">}{</a><a id="1822" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="1823" class="Symbol">}</a> <a id="1825" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1827" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1832" href="Categories.Category.BinaryProducts.html#1773" class="Function">assocˡ∘assocʳ</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Categories.Morphism.html#2040" class="Field">_≅_.iso</a> <a id="1866" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a><a id="1873" class="Symbol">)</a>

  <a id="BinaryProducts.⟨⟩-congʳ"></a><a id="1878" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="1887" class="Symbol">:</a> <a id="1889" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="1891" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1893" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1900" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="1902" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1904" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="1906" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1908" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1910" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1912" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="1915" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1917" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="1919" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="1923" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="1932" href="Categories.Category.BinaryProducts.html#1932" class="Bound">pf</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="1946" href="Categories.Category.BinaryProducts.html#1932" class="Bound">pf</a> <a id="1949" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>

  <a id="BinaryProducts.⟨⟩-congˡ"></a><a id="1963" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="1976" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1978" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1985" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="1987" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1989" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="1991" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1993" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1995" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1997" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="1999" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2001" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2004" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="2008" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="2017" href="Categories.Category.BinaryProducts.html#2017" class="Bound">pf</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2031" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="2042" href="Categories.Category.BinaryProducts.html#2017" class="Bound">pf</a>

  <a id="BinaryProducts.swap"></a><a id="2048" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="2057" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2059" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="2061" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2063" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="2065" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2067" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a>
  <a id="2071" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2080" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2083" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2085" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2088" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>

  <a id="2093" class="Comment">-- TODO: this is probably harder to use than necessary because of this definition. Maybe make a version</a>
  <a id="2199" class="Comment">-- that doesn&#39;t have an explicit id in it, too?</a>
  <a id="BinaryProducts.first"></a><a id="2249" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="2259" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2261" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="2267" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2269" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="2271" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2273" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a> <a id="2275" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2277" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a>
  <a id="2281" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="2287" href="Categories.Category.BinaryProducts.html#2287" class="Bound">f</a> <a id="2289" class="Symbol">=</a> <a id="2291" href="Categories.Category.BinaryProducts.html#2287" class="Bound">f</a> <a id="2293" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2295" href="Categories.Category.Core.html#630" class="Field">id</a>

  <a id="BinaryProducts.second"></a><a id="2301" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="2312" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2314" href="Categories.Category.BinaryProducts.html#800" class="Generalizable">D</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="2320" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2322" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a> <a id="2324" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2326" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="2328" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2330" href="Categories.Category.BinaryProducts.html#800" class="Generalizable">D</a>
  <a id="2334" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="2341" href="Categories.Category.BinaryProducts.html#2341" class="Bound">g</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2348" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2350" href="Categories.Category.BinaryProducts.html#2341" class="Bound">g</a>

  <a id="2355" class="Comment">-- Just to make this more obvious</a>
  <a id="BinaryProducts.π₁∘⁂"></a><a id="2391" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2401" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2406" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2408" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="2409" class="Symbol">)</a> <a id="2411" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2413" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2415" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2417" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
  <a id="2422" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a> <a id="2427" class="Symbol">{</a><a id="2428" class="Argument">f</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Categories.Category.BinaryProducts.html#2432" class="Bound">f</a><a id="2433" class="Symbol">}</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Categories.Category.BinaryProducts.html#2436" class="Bound">g</a><a id="2437" class="Symbol">}</a> <a id="2439" class="Symbol">=</a> <a id="2441" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>

  <a id="BinaryProducts.π₂∘⁂"></a><a id="2453" href="Categories.Category.BinaryProducts.html#2453" class="Function">π₂∘⁂</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2463" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2468" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2470" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="2471" class="Symbol">)</a> <a id="2473" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2475" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2477" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2479" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>
  <a id="2484" href="Categories.Category.BinaryProducts.html#2453" class="Function">π₂∘⁂</a> <a id="2489" class="Symbol">{</a><a id="2490" class="Argument">f</a> <a id="2492" class="Symbol">=</a> <a id="2494" href="Categories.Category.BinaryProducts.html#2494" class="Bound">f</a><a id="2495" class="Symbol">}</a> <a id="2497" class="Symbol">{</a><a id="2498" href="Categories.Category.BinaryProducts.html#2498" class="Bound">g</a><a id="2499" class="Symbol">}</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>

  <a id="BinaryProducts.⁂-cong₂"></a><a id="2515" href="Categories.Category.BinaryProducts.html#2515" class="Function">⁂-cong₂</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2527" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2529" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="2535" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2537" href="Categories.Category.BinaryProducts.html#830" class="Generalizable">i</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2543" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2545" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="2547" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2549" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2551" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2553" href="Categories.Category.BinaryProducts.html#830" class="Generalizable">i</a>
  <a id="2557" href="Categories.Category.BinaryProducts.html#2515" class="Function">⁂-cong₂</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="2569" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2577" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="2579" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2587" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a>

  <a id="BinaryProducts.⁂∘⟨⟩"></a><a id="2599" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="2604" class="Symbol">:</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2609" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2611" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2616" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2618" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2621" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2623" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2626" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2628" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2630" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2632" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2634" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2636" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2639" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2641" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2643" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2645" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2648" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="2652" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="2661" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2669" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="2671" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2679" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a>

  <a id="BinaryProducts.first∘⟨⟩"></a><a id="2688" href="Categories.Category.BinaryProducts.html#2688" class="Function">first∘⟨⟩</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="2705" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2707" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2709" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2711" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2714" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2716" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2719" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2721" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2723" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2725" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2727" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2729" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2732" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2734" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2737" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="2741" href="Categories.Category.BinaryProducts.html#2688" class="Function">first∘⟨⟩</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Categories.Object.Product.Morphisms.html#4665" class="Function Operator">[</a> <a id="2754" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2762" href="Categories.Object.Product.Morphisms.html#4665" class="Function Operator">⇒</a> <a id="2764" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2772" href="Categories.Object.Product.Morphisms.html#4665" class="Function Operator">]×id∘⟨⟩</a>

  <a id="BinaryProducts.second∘⟨⟩"></a><a id="2783" href="Categories.Category.BinaryProducts.html#2783" class="Function">second∘⟨⟩</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="2802" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2804" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2806" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2808" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2811" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2813" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2816" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2818" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2820" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2822" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2825" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2827" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2829" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2831" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a> <a id="2834" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="2838" href="Categories.Category.BinaryProducts.html#2783" class="Function">second∘⟨⟩</a> <a id="2848" class="Symbol">=</a> <a id="2850" href="Categories.Object.Product.Morphisms.html#5068" class="Function Operator">[</a> <a id="2852" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2860" href="Categories.Object.Product.Morphisms.html#5068" class="Function Operator">⇒</a> <a id="2862" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2870" href="Categories.Object.Product.Morphisms.html#5068" class="Function Operator">]id×∘⟨⟩</a>

  <a id="BinaryProducts.⁂∘⁂"></a><a id="2881" href="Categories.Category.BinaryProducts.html#2881" class="Function">⁂∘⁂</a> <a id="2885" class="Symbol">:</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2890" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2892" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="2893" class="Symbol">)</a> <a id="2895" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a> <a id="2901" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2903" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a><a id="2905" class="Symbol">)</a> <a id="2907" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2912" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2914" href="Categories.Category.BinaryProducts.html#820" class="Generalizable">f′</a><a id="2916" class="Symbol">)</a> <a id="2918" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2923" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2925" href="Categories.Category.BinaryProducts.html#825" class="Generalizable">g′</a><a id="2927" class="Symbol">)</a>
  <a id="2931" href="Categories.Category.BinaryProducts.html#2881" class="Function">⁂∘⁂</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="2939" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2947" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="2949" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2957" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="2959" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2967" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a>

  <a id="BinaryProducts.⟨⟩∘"></a><a id="2975" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2983" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="2985" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2987" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="2989" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2991" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2993" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="2995" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2997" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2999" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3001" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3003" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="3005" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3007" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3011" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="3013" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="3017" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[</a> <a id="3025" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3033" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">]⟨⟩∘</a>

  <a id="BinaryProducts.first∘first"></a><a id="3041" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="3053" class="Symbol">:</a> <a id="3055" class="Symbol">∀</a> <a id="3057" class="Symbol">{</a><a id="3058" href="Categories.Category.BinaryProducts.html#3058" class="Bound">C</a><a id="3059" class="Symbol">}</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3069" class="Symbol">{</a><a id="3070" class="Argument">C</a> <a id="3072" class="Symbol">=</a> <a id="3074" href="Categories.Category.BinaryProducts.html#3058" class="Bound">C</a><a id="3075" class="Symbol">}</a> <a id="3077" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3079" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3081" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3087" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3089" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3091" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3100" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3102" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="3103" class="Symbol">)</a>
  <a id="3107" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">[</a> <a id="3123" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3131" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="3133" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3141" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="3143" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3151" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">]×id∘×id</a>

  <a id="BinaryProducts.second∘second"></a><a id="3163" href="Categories.Category.BinaryProducts.html#3163" class="Function">second∘second</a> <a id="3177" class="Symbol">:</a> <a id="3179" class="Symbol">∀</a> <a id="3181" class="Symbol">{</a><a id="3182" href="Categories.Category.BinaryProducts.html#3182" class="Bound">A</a><a id="3183" class="Symbol">}</a> <a id="3185" class="Symbol">→</a> <a id="3187" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3194" class="Symbol">{</a><a id="3195" class="Argument">A</a> <a id="3197" class="Symbol">=</a> <a id="3199" href="Categories.Category.BinaryProducts.html#3182" class="Bound">A</a><a id="3200" class="Symbol">}</a> <a id="3202" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3204" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3206" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3213" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3215" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3217" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3229" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="3230" class="Symbol">)</a>
  <a id="3234" href="Categories.Category.BinaryProducts.html#3163" class="Function">second∘second</a> <a id="3248" class="Symbol">=</a> <a id="3250" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">[</a> <a id="3252" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3260" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">⇒</a> <a id="3262" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3270" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">⇒</a> <a id="3272" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3280" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">]id×∘id×</a>

  <a id="BinaryProducts.first∘second"></a><a id="3292" href="Categories.Category.BinaryProducts.html#3292" class="Function">first∘second</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3313" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3315" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3317" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3324" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3326" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3328" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3330" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="3332" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a>
  <a id="3336" href="Categories.Category.BinaryProducts.html#3292" class="Function">first∘second</a> <a id="3349" class="Symbol">{</a><a id="3350" class="Argument">f</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Categories.Category.BinaryProducts.html#3354" class="Bound">f</a><a id="3355" class="Symbol">}</a> <a id="3357" class="Symbol">{</a><a id="3358" class="Argument">g</a> <a id="3360" class="Symbol">=</a> <a id="3362" href="Categories.Category.BinaryProducts.html#3362" class="Bound">g</a><a id="3363" class="Symbol">}</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3377" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3383" href="Categories.Category.BinaryProducts.html#3354" class="Bound">f</a> <a id="3385" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3387" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3394" href="Categories.Category.BinaryProducts.html#3362" class="Bound">g</a>       <a id="3402" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3405" href="Categories.Category.BinaryProducts.html#2688" class="Function">first∘⟨⟩</a> <a id="3414" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3420" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3422" href="Categories.Category.BinaryProducts.html#3354" class="Bound">f</a> <a id="3424" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3426" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3429" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3431" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3434" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3436" href="Categories.Category.BinaryProducts.html#3362" class="Bound">g</a> <a id="3438" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3440" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3443" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3445" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3448" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="3468" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="3477" class="Symbol">)</a> <a id="3479" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3485" href="Categories.Category.BinaryProducts.html#3354" class="Bound">f</a> <a id="3487" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="3489" href="Categories.Category.BinaryProducts.html#3362" class="Bound">g</a>                    <a id="3510" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.second∘first"></a><a id="3515" href="Categories.Category.BinaryProducts.html#3515" class="Function">second∘first</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3537" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3539" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3541" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3547" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3549" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3551" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3553" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="3555" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a>
  <a id="3559" href="Categories.Category.BinaryProducts.html#3515" class="Function">second∘first</a> <a id="3572" class="Symbol">{</a><a id="3573" class="Argument">f</a> <a id="3575" class="Symbol">=</a> <a id="3577" href="Categories.Category.BinaryProducts.html#3577" class="Bound">f</a><a id="3578" class="Symbol">}</a> <a id="3580" class="Symbol">{</a><a id="3581" class="Argument">g</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Categories.Category.BinaryProducts.html#3585" class="Bound">g</a><a id="3586" class="Symbol">}</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3600" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3607" href="Categories.Category.BinaryProducts.html#3577" class="Bound">f</a> <a id="3609" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3611" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3617" href="Categories.Category.BinaryProducts.html#3585" class="Bound">g</a> <a id="3619" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3622" href="Categories.Category.BinaryProducts.html#2783" class="Function">second∘⟨⟩</a> <a id="3632" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3638" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3640" href="Categories.Category.BinaryProducts.html#3585" class="Bound">g</a> <a id="3642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3644" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3647" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3649" href="Categories.Category.BinaryProducts.html#3577" class="Bound">f</a> <a id="3651" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3653" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3656" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3658" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3661" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3663" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3666" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="3686" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="3695" class="Symbol">)</a> <a id="3697" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3703" href="Categories.Category.BinaryProducts.html#3585" class="Bound">g</a> <a id="3705" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="3707" href="Categories.Category.BinaryProducts.html#3577" class="Bound">f</a> <a id="3709" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.first↔second"></a><a id="3714" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3735" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="3737" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3739" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3746" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3748" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3750" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="3757" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="3759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3761" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3767" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a>
  <a id="3771" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a> <a id="3784" class="Symbol">=</a> <a id="3786" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">[</a> <a id="3788" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3796" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">⇒</a> <a id="3798" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3806" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">,</a> <a id="3808" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3816" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">⇒</a> <a id="3818" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="3826" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">]first↔second</a>

  <a id="BinaryProducts.firstid"></a><a id="3843" href="Categories.Category.BinaryProducts.html#3843" class="Function">firstid</a> <a id="3851" class="Symbol">:</a> <a id="3853" class="Symbol">∀</a> <a id="3855" class="Symbol">{</a><a id="3856" href="Categories.Category.BinaryProducts.html#3856" class="Bound">f</a> <a id="3858" class="Symbol">:</a> <a id="3860" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="3862" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3864" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="3865" class="Symbol">}</a> <a id="3867" class="Symbol">(</a><a id="3868" href="Categories.Category.BinaryProducts.html#3868" class="Bound">g</a> <a id="3870" class="Symbol">:</a> <a id="3872" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a> <a id="3874" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3876" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="3877" class="Symbol">)</a> <a id="3879" class="Symbol">→</a> <a id="3881" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="3887" class="Symbol">{</a><a id="3888" class="Argument">C</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="Categories.Category.BinaryProducts.html#798" class="Generalizable">C</a><a id="3893" class="Symbol">}</a> <a id="3895" href="Categories.Category.BinaryProducts.html#3856" class="Bound">f</a> <a id="3897" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3899" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3902" class="Symbol">→</a> <a id="3904" href="Categories.Category.BinaryProducts.html#3856" class="Bound">f</a> <a id="3906" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3908" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="3913" href="Categories.Category.BinaryProducts.html#3843" class="Function">firstid</a> <a id="3921" class="Symbol">{</a><a id="3922" class="Argument">f</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Categories.Category.BinaryProducts.html#3926" class="Bound">f</a><a id="3927" class="Symbol">}</a> <a id="3929" href="Categories.Category.BinaryProducts.html#3929" class="Bound">g</a> <a id="3931" href="Categories.Category.BinaryProducts.html#3931" class="Bound">eq</a> <a id="3934" class="Symbol">=</a> <a id="3936" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3946" href="Categories.Category.BinaryProducts.html#3926" class="Bound">f</a>                    <a id="3967" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3971" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="3977" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="3986" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="3992" href="Categories.Category.BinaryProducts.html#3926" class="Bound">f</a> <a id="3994" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3996" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3999" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4001" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4003" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4006" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4008" href="Categories.Category.BinaryProducts.html#3929" class="Bound">g</a> <a id="4010" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>  <a id="4013" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4016" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4022" href="Categories.Category.BinaryProducts.html#4107" class="Function">fπ₁≈π₁</a> <a id="4029" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4035" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4040" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4042" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4045" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4047" href="Categories.Category.BinaryProducts.html#3929" class="Bound">g</a> <a id="4049" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>      <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4059" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="4068" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4074" href="Categories.Category.Core.html#630" class="Field">id</a>                   <a id="4095" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4101" class="Keyword">where</a> <a id="4107" href="Categories.Category.BinaryProducts.html#4107" class="Function">fπ₁≈π₁</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="4134" href="Categories.Category.BinaryProducts.html#3926" class="Bound">f</a> <a id="4136" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4138" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>       <a id="4147" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4151" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="4160" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="4174" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4177" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4179" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="4185" href="Categories.Category.BinaryProducts.html#3926" class="Bound">f</a> <a id="4187" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4190" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4198" href="Categories.Category.BinaryProducts.html#3931" class="Bound">eq</a> <a id="4201" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4215" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4220" href="Categories.Category.Core.html#630" class="Field">id</a>      <a id="4228" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4231" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="4241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4255" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>           <a id="4268" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘⟨⟩"></a><a id="4273" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="4281" class="Symbol">:</a> <a id="4283" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4288" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4290" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4292" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="4294" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4296" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="4298" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4300" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4302" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4304" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="4306" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4308" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="4310" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="4314" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="4322" class="Symbol">{</a><a id="4323" class="Argument">f</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Categories.Category.BinaryProducts.html#4327" class="Bound">f</a><a id="4328" class="Symbol">}</a> <a id="4330" class="Symbol">{</a><a id="4331" class="Argument">g</a> <a id="4333" class="Symbol">=</a> <a id="4335" href="Categories.Category.BinaryProducts.html#4335" class="Bound">g</a><a id="4336" class="Symbol">}</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4350" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4352" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4355" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4357" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4360" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4364" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4366" href="Categories.Category.BinaryProducts.html#4327" class="Bound">f</a> <a id="4368" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4370" href="Categories.Category.BinaryProducts.html#4335" class="Bound">g</a> <a id="4372" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>             <a id="4386" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4389" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="4393" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4399" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4401" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4404" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4406" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4408" href="Categories.Category.BinaryProducts.html#4327" class="Bound">f</a> <a id="4410" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4412" href="Categories.Category.BinaryProducts.html#4335" class="Bound">g</a> <a id="4414" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4416" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4418" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4421" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4423" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4425" href="Categories.Category.BinaryProducts.html#4327" class="Bound">f</a> <a id="4427" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4429" href="Categories.Category.BinaryProducts.html#4335" class="Bound">g</a> <a id="4431" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4433" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4435" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4438" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4447" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="4456" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="4465" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4471" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4473" href="Categories.Category.BinaryProducts.html#4335" class="Bound">g</a> <a id="4475" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4477" href="Categories.Category.BinaryProducts.html#4327" class="Bound">f</a> <a id="4479" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                           <a id="4507" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘⁂"></a><a id="4512" href="Categories.Category.BinaryProducts.html#4512" class="Function">swap∘⁂</a> <a id="4519" class="Symbol">:</a> <a id="4521" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4526" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="4531" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4533" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="4534" class="Symbol">)</a> <a id="4536" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="4541" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4543" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a><a id="4544" class="Symbol">)</a> <a id="4546" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4548" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>
  <a id="4555" href="Categories.Category.BinaryProducts.html#4512" class="Function">swap∘⁂</a> <a id="4562" class="Symbol">{</a><a id="4563" class="Argument">f</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Categories.Category.BinaryProducts.html#4567" class="Bound">f</a><a id="4568" class="Symbol">}</a> <a id="4570" class="Symbol">{</a><a id="4571" class="Argument">g</a> <a id="4573" class="Symbol">=</a> <a id="4575" href="Categories.Category.BinaryProducts.html#4575" class="Bound">g</a><a id="4576" class="Symbol">}</a> <a id="4578" class="Symbol">=</a> <a id="4580" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4590" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4595" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Categories.Category.BinaryProducts.html#4567" class="Bound">f</a> <a id="4600" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4602" href="Categories.Category.BinaryProducts.html#4575" class="Bound">g</a><a id="4603" class="Symbol">)</a>      <a id="4610" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4613" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="4621" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4627" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4629" href="Categories.Category.BinaryProducts.html#4575" class="Bound">g</a> <a id="4631" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4633" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4636" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4638" href="Categories.Category.BinaryProducts.html#4567" class="Bound">f</a> <a id="4640" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4642" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4645" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>  <a id="4648" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4652" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="4657" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="4663" class="Symbol">(</a><a id="4664" href="Categories.Category.BinaryProducts.html#4575" class="Bound">g</a> <a id="4666" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4668" href="Categories.Category.BinaryProducts.html#4567" class="Bound">f</a><a id="4669" class="Symbol">)</a> <a id="4671" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4673" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>      <a id="4683" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.swap∘swap"></a><a id="4688" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a> <a id="4698" class="Symbol">:</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4706" class="Symbol">{</a><a id="4707" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="4708" class="Symbol">}{</a><a id="4710" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="4711" class="Symbol">})</a> <a id="4714" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4722" class="Symbol">{</a><a id="4723" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="4724" class="Symbol">}{</a><a id="4726" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="4727" class="Symbol">})</a> <a id="4730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4732" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="4737" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="4761" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="4769" href="Categories.Object.Product.Core.html#797" class="Function">η</a>

  <a id="BinaryProducts.swap-epi"></a><a id="4774" href="Categories.Category.BinaryProducts.html#4774" class="Function">swap-epi</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4795" class="Symbol">{</a><a id="4796" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="4797" class="Symbol">}</a> <a id="4799" class="Symbol">{</a><a id="4800" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="4801" class="Symbol">})</a>
  <a id="4806" href="Categories.Category.BinaryProducts.html#4774" class="Function">swap-epi</a> <a id="4815" href="Categories.Category.BinaryProducts.html#4815" class="Bound">f</a> <a id="4817" href="Categories.Category.BinaryProducts.html#4817" class="Bound">g</a> <a id="4819" href="Categories.Category.BinaryProducts.html#4819" class="Bound">eq</a> <a id="4822" class="Symbol">=</a> <a id="4824" class="Symbol">(</a><a id="4825" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="4832" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a><a id="4841" class="Symbol">)</a> <a id="4843" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4852" href="Categories.Category.BinaryProducts.html#4819" class="Bound">eq</a><a id="4854" class="Symbol">)</a> <a id="4856" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="4867" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a><a id="4876" class="Symbol">)</a>

  <a id="BinaryProducts.swap-mono"></a><a id="4881" href="Categories.Category.BinaryProducts.html#4881" class="Function">swap-mono</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="4898" class="Symbol">(</a><a id="4899" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="4904" class="Symbol">{</a><a id="4905" href="Categories.Category.BinaryProducts.html#794" class="Generalizable">A</a><a id="4906" class="Symbol">}</a> <a id="4908" class="Symbol">{</a><a id="4909" href="Categories.Category.BinaryProducts.html#796" class="Generalizable">B</a><a id="4910" class="Symbol">})</a>
  <a id="4915" href="Categories.Category.BinaryProducts.html#4881" class="Function">swap-mono</a> <a id="4925" href="Categories.Category.BinaryProducts.html#4925" class="Bound">f</a> <a id="4927" href="Categories.Category.BinaryProducts.html#4927" class="Bound">g</a> <a id="4929" href="Categories.Category.BinaryProducts.html#4929" class="Bound">eq</a> <a id="4932" class="Symbol">=</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="4942" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a><a id="4951" class="Symbol">)</a> <a id="4953" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4962" href="Categories.Category.BinaryProducts.html#4929" class="Bound">eq</a><a id="4964" class="Symbol">)</a> <a id="4966" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="4977" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a><a id="4986" class="Symbol">)</a>

  <a id="BinaryProducts.assocʳ∘⟨⟩"></a><a id="4991" href="Categories.Category.BinaryProducts.html#4991" class="Function">assocʳ∘⟨⟩</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="5010" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5012" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5014" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5016" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5018" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5020" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="5022" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5024" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="5026" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5028" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5030" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5032" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5034" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5036" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5038" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5040" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="5042" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5044" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5046" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="5048" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="5052" href="Categories.Category.BinaryProducts.html#4991" class="Function">assocʳ∘⟨⟩</a> <a id="5062" class="Symbol">{</a><a id="5063" class="Argument">f</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a><a id="5068" class="Symbol">}</a> <a id="5070" class="Symbol">{</a><a id="5071" class="Argument">g</a> <a id="5073" class="Symbol">=</a> <a id="5075" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">{</a><a id="5079" class="Argument">h</a> <a id="5081" class="Symbol">=</a> <a id="5083" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a><a id="5084" class="Symbol">}</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5098" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="5105" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5107" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5109" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5111" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5113" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5115" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5117" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5119" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5121" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5123" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5125" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5128" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5138" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5140" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5142" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5145" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5147" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5150" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5152" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5155" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5157" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5159" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5161" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5163" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5165" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5167" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5169" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5171" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5173" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5175" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="5181" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5183" class="Symbol">(</a><a id="5184" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5187" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5189" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="5191" class="Symbol">)</a> <a id="5193" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5195" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5197" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5199" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5201" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5203" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5205" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5207" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5209" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5211" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="5217" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                          <a id="5244" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5247" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5256" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5260" class="Symbol">(</a><a id="5261" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5267" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="5275" class="Symbol">)</a> <a id="5277" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5283" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5285" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5287" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>        <a id="5297" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5299" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5301" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5303" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5305" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5307" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5309" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5311" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5313" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5315" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
      <a id="5323" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5329" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5331" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="5333" class="Symbol">)</a> <a id="5335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5337" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5339" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5341" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5343" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5345" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5347" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5349" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5351" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5353" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
      <a id="5361" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="5367" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5369" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5374" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5376" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5378" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5380" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5382" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="5388" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                          <a id="5415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5418" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5437" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
                                                     <a id="5499" class="Symbol">(</a><a id="5500" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5506" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="5515" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5517" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="5525" class="Symbol">))</a>
                                           <a id="5571" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="5580" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5586" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5588" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5590" href="Categories.Category.BinaryProducts.html#5067" class="Bound">f</a> <a id="5592" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5594" href="Categories.Category.BinaryProducts.html#5075" class="Bound">g</a> <a id="5596" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5598" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5600" href="Categories.Category.BinaryProducts.html#5083" class="Bound">h</a> <a id="5602" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>          <a id="5613" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocˡ∘⟨⟩"></a><a id="5618" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="5628" class="Symbol">:</a> <a id="5630" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="5637" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5639" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5641" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5643" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5645" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5647" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="5649" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5651" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5653" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="5655" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5657" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5659" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5661" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5663" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5665" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5667" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="5669" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5671" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a> <a id="5673" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5675" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="5679" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="5689" class="Symbol">{</a><a id="5690" class="Argument">f</a> <a id="5692" class="Symbol">=</a> <a id="5694" href="Categories.Category.BinaryProducts.html#5694" class="Bound">f</a><a id="5695" class="Symbol">}</a> <a id="5697" class="Symbol">{</a><a id="5698" class="Argument">g</a> <a id="5700" class="Symbol">=</a> <a id="5702" href="Categories.Category.BinaryProducts.html#5702" class="Bound">g</a><a id="5703" class="Symbol">}</a> <a id="5705" class="Symbol">{</a><a id="5706" class="Argument">h</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="Categories.Category.BinaryProducts.html#5710" class="Bound">h</a><a id="5711" class="Symbol">}</a> <a id="5713" class="Symbol">=</a> <a id="5715" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5725" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="5732" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5734" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5736" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5738" href="Categories.Category.BinaryProducts.html#5694" class="Bound">f</a> <a id="5740" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5742" href="Categories.Category.BinaryProducts.html#5702" class="Bound">g</a> <a id="5744" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5746" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5748" href="Categories.Category.BinaryProducts.html#5710" class="Bound">h</a> <a id="5750" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>          <a id="5761" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5765" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5773" href="Categories.Category.BinaryProducts.html#4991" class="Function">assocʳ∘⟨⟩</a> <a id="5783" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="5789" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="5796" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5798" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="5805" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5807" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5809" href="Categories.Category.BinaryProducts.html#5694" class="Bound">f</a> <a id="5811" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5813" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5815" href="Categories.Category.BinaryProducts.html#5702" class="Bound">g</a> <a id="5817" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5819" href="Categories.Category.BinaryProducts.html#5710" class="Bound">h</a> <a id="5821" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5823" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5825" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5828" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="5836" href="Categories.Category.BinaryProducts.html#1773" class="Function">assocˡ∘assocʳ</a> <a id="5850" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5856" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5858" href="Categories.Category.BinaryProducts.html#5694" class="Bound">f</a> <a id="5860" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5862" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5864" href="Categories.Category.BinaryProducts.html#5702" class="Bound">g</a> <a id="5866" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5868" href="Categories.Category.BinaryProducts.html#5710" class="Bound">h</a> <a id="5870" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5872" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                   <a id="5892" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocʳ∘⁂"></a><a id="5897" href="Categories.Category.BinaryProducts.html#5897" class="Function">assocʳ∘⁂</a> <a id="5906" class="Symbol">:</a> <a id="5908" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="5915" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5920" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="5925" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5927" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a><a id="5928" class="Symbol">))</a> <a id="5931" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5933" class="Symbol">((</a><a id="5935" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="5937" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5939" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="5940" class="Symbol">)</a> <a id="5942" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5944" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a><a id="5945" class="Symbol">)</a> <a id="5947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5949" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a>
  <a id="5958" href="Categories.Category.BinaryProducts.html#5897" class="Function">assocʳ∘⁂</a> <a id="5967" class="Symbol">{</a><a id="5968" class="Argument">f</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a><a id="5973" class="Symbol">}</a> <a id="5975" class="Symbol">{</a><a id="5976" class="Argument">g</a> <a id="5978" class="Symbol">=</a> <a id="5980" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a><a id="5981" class="Symbol">}</a> <a id="5983" class="Symbol">{</a><a id="5984" class="Argument">h</a> <a id="5986" class="Symbol">=</a> <a id="5988" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a><a id="5989" class="Symbol">}</a> <a id="5991" class="Symbol">=</a>
    <a id="5997" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6009" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="6016" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6021" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6023" class="Symbol">(</a><a id="6024" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a> <a id="6026" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6028" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a><a id="6029" class="Symbol">))</a>
    <a id="6036" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6039" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6047" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="6056" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="6060" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6068" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a> <a id="6075" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6077" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6079" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6081" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6083" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6086" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6088" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6090" class="Symbol">(</a><a id="6091" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a> <a id="6093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6095" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6097" class="Symbol">)</a> <a id="6099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6101" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6104" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a> <a id="6109" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6111" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6113" class="Symbol">)</a> <a id="6115" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6117" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6120" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6122" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6128" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6131" href="Categories.Category.BinaryProducts.html#4991" class="Function">assocʳ∘⟨⟩</a> <a id="6141" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6149" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6151" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6153" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6155" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6157" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6160" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a> <a id="6165" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6167" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6169" class="Symbol">)</a> <a id="6171" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6173" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6176" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6178" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6180" class="Symbol">(</a><a id="6181" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a> <a id="6183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6185" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6187" class="Symbol">)</a> <a id="6189" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6191" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6194" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6200" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6203" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="6212" class="Symbol">(</a><a id="6213" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="6222" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="6227" class="Symbol">)</a> <a id="6229" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6235" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6243" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6245" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6247" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6249" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6251" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6254" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6256" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a> <a id="6258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6260" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6263" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6265" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6268" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6270" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6272" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a> <a id="6274" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6276" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6281" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6284" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6290" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6294" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="6303" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="6308" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6316" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6321" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6323" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6328" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6330" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6333" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6335" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6338" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6340" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6343" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6345" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6347" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a> <a id="6349" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6351" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6354" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6356" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6359" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6365" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6369" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="6374" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6382" class="Symbol">((</a><a id="6384" href="Categories.Category.BinaryProducts.html#5972" class="Bound">f</a> <a id="6386" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6388" href="Categories.Category.BinaryProducts.html#5980" class="Bound">g</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6393" href="Categories.Category.BinaryProducts.html#5988" class="Bound">h</a><a id="6394" class="Symbol">)</a> <a id="6396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6398" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a>
    <a id="6409" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.assocˡ∘⁂"></a><a id="6414" href="Categories.Category.BinaryProducts.html#6414" class="Function">assocˡ∘⁂</a> <a id="6423" class="Symbol">:</a> <a id="6425" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="6432" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6434" class="Symbol">((</a><a id="6436" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="6438" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6440" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="6441" class="Symbol">)</a> <a id="6443" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6445" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="6453" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="6458" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6460" href="Categories.Category.BinaryProducts.html#828" class="Generalizable">h</a><a id="6461" class="Symbol">))</a> <a id="6464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6466" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>
  <a id="6475" href="Categories.Category.BinaryProducts.html#6414" class="Function">assocˡ∘⁂</a> <a id="6484" class="Symbol">{</a><a id="6485" class="Argument">f</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a><a id="6490" class="Symbol">}</a> <a id="6492" class="Symbol">{</a><a id="6493" class="Argument">g</a> <a id="6495" class="Symbol">=</a> <a id="6497" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a><a id="6498" class="Symbol">}</a> <a id="6500" class="Symbol">{</a><a id="6501" class="Argument">h</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a><a id="6506" class="Symbol">}</a> <a id="6508" class="Symbol">=</a>
    <a id="6514" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6526" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="6533" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6535" class="Symbol">((</a><a id="6537" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6539" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6541" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a><a id="6542" class="Symbol">)</a> <a id="6544" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6546" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a><a id="6547" class="Symbol">)</a>
    <a id="6553" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6556" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6564" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="6573" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="6577" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6585" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="6592" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6594" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6596" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6601" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6603" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6605" class="Symbol">)</a> <a id="6607" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6609" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6612" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6614" class="Symbol">(</a><a id="6615" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a> <a id="6617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6619" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6621" class="Symbol">)</a> <a id="6623" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6625" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6628" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6630" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6632" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a> <a id="6634" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6636" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6639" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6645" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6648" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="6658" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6666" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6671" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6673" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6675" class="Symbol">)</a> <a id="6677" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6679" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6682" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6684" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a> <a id="6689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6691" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6693" class="Symbol">)</a> <a id="6695" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6697" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6700" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6702" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a> <a id="6704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6706" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6709" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6711" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6717" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6720" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="6729" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6735" class="Symbol">(</a><a id="6736" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="6745" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="6750" class="Symbol">)</a> <a id="6752" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6760" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6762" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6764" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6766" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6771" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6774" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6776" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6778" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a> <a id="6780" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6782" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6785" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6787" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6790" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6792" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a> <a id="6794" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6796" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6799" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6801" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6807" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6811" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="6820" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="6825" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6833" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6835" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6839" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6842" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6844" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6847" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6849" class="Symbol">(</a><a id="6850" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a> <a id="6852" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6854" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a><a id="6855" class="Symbol">)</a> <a id="6857" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6859" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6861" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6864" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6866" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6869" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6871" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6874" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6876" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="6882" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6886" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="6891" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6899" class="Symbol">(</a><a id="6900" href="Categories.Category.BinaryProducts.html#6489" class="Bound">f</a> <a id="6902" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Categories.Category.BinaryProducts.html#6497" class="Bound">g</a> <a id="6907" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6909" href="Categories.Category.BinaryProducts.html#6505" class="Bound">h</a><a id="6910" class="Symbol">))</a> <a id="6913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6915" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>
    <a id="6926" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.Δ"></a><a id="6931" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a> <a id="6933" class="Symbol">:</a> <a id="6935" class="Symbol">∀</a> <a id="6937" class="Symbol">{</a><a id="6938" href="Categories.Category.BinaryProducts.html#6938" class="Bound">C</a><a id="6939" class="Symbol">}</a> <a id="6941" class="Symbol">→</a> <a id="6943" href="Categories.Category.BinaryProducts.html#6938" class="Bound">C</a> <a id="6945" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6947" href="Categories.Category.BinaryProducts.html#6938" class="Bound">C</a> <a id="6949" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="6951" href="Categories.Category.BinaryProducts.html#6938" class="Bound">C</a>
  <a id="6955" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a> <a id="6957" class="Symbol">{</a><a id="6958" href="Categories.Category.BinaryProducts.html#6958" class="Bound">C</a><a id="6959" class="Symbol">}</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6965" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6968" class="Symbol">{</a><a id="6969" href="Categories.Category.BinaryProducts.html#6958" class="Bound">C</a><a id="6970" class="Symbol">}</a> <a id="6972" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6974" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6977" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>

  <a id="BinaryProducts.Δ∘"></a><a id="6982" href="Categories.Category.BinaryProducts.html#6982" class="Function">Δ∘</a> <a id="6985" class="Symbol">:</a> <a id="6987" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a> <a id="6989" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6991" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="6993" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6995" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6997" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="6999" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7001" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="7003" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="7007" href="Categories.Category.BinaryProducts.html#6982" class="Function">Δ∘</a> <a id="7010" class="Symbol">{</a><a id="7011" class="Argument">f</a> <a id="7013" class="Symbol">=</a> <a id="7015" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a><a id="7016" class="Symbol">}</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7030" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a> <a id="7032" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7034" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a>               <a id="7050" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7053" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="7057" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7063" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="7065" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7068" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7070" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a> <a id="7072" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7074" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7077" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7079" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a> <a id="7081" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="7083" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7086" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="7095" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7105" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7115" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7121" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="7123" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a> <a id="7125" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7127" href="Categories.Category.BinaryProducts.html#7015" class="Bound">f</a> <a id="7129" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>           <a id="7141" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.⁂∘Δ"></a><a id="7146" href="Categories.Category.BinaryProducts.html#7146" class="Function">⁂∘Δ</a> <a id="7150" class="Symbol">:</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="7155" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="7157" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a><a id="7158" class="Symbol">)</a> <a id="7160" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7162" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a> <a id="7164" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7166" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="7168" href="Categories.Category.BinaryProducts.html#818" class="Generalizable">f</a> <a id="7170" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7172" href="Categories.Category.BinaryProducts.html#823" class="Generalizable">g</a> <a id="7174" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
  <a id="7178" href="Categories.Category.BinaryProducts.html#7146" class="Function">⁂∘Δ</a> <a id="7182" class="Symbol">{</a><a id="7183" class="Argument">f</a> <a id="7185" class="Symbol">=</a> <a id="7187" href="Categories.Category.BinaryProducts.html#7187" class="Bound">f</a><a id="7188" class="Symbol">}</a> <a id="7190" class="Symbol">{</a><a id="7191" class="Argument">g</a> <a id="7193" class="Symbol">=</a> <a id="7195" href="Categories.Category.BinaryProducts.html#7195" class="Bound">g</a><a id="7196" class="Symbol">}</a> <a id="7198" class="Symbol">=</a> <a id="7200" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7210" class="Symbol">(</a><a id="7211" href="Categories.Category.BinaryProducts.html#7187" class="Bound">f</a> <a id="7213" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="7215" href="Categories.Category.BinaryProducts.html#7195" class="Bound">g</a><a id="7216" class="Symbol">)</a> <a id="7218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7220" href="Categories.Category.BinaryProducts.html#6931" class="Function">Δ</a>         <a id="7230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7233" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="7238" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7244" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="7246" href="Categories.Category.BinaryProducts.html#7187" class="Bound">f</a> <a id="7248" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7250" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7253" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7255" href="Categories.Category.BinaryProducts.html#7195" class="Bound">g</a> <a id="7257" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7259" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7262" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="7264" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7267" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="7276" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="7286" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="7296" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7302" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="7304" href="Categories.Category.BinaryProducts.html#7187" class="Bound">f</a> <a id="7306" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="7308" href="Categories.Category.BinaryProducts.html#7195" class="Bound">g</a> <a id="7310" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>           <a id="7322" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="BinaryProducts.-×-"></a><a id="7327" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a> <a id="7331" class="Symbol">:</a> <a id="7333" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="7343" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7345" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7347" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="7351" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a> <a id="7355" class="Symbol">=</a> <a id="7357" class="Keyword">record</a>
    <a id="7368" class="Symbol">{</a> <a id="7370" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="7383" class="Symbol">=</a> <a id="7385" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="7393" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a>
    <a id="7401" class="Symbol">;</a> <a id="7403" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="7416" class="Symbol">=</a> <a id="7418" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="7426" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a>
    <a id="7434" class="Symbol">;</a> <a id="7436" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="7449" class="Symbol">=</a> <a id="7451" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="7457" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a>
    <a id="7469" class="Symbol">;</a> <a id="7471" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7488" href="Categories.Category.BinaryProducts.html#2881" class="Function">⁂∘⁂</a>
    <a id="7496" class="Symbol">;</a> <a id="7498" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="7511" class="Symbol">=</a> <a id="7513" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="7521" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="7523" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="7531" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="7533" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="7541" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a>
    <a id="7554" class="Symbol">}</a>

  <a id="BinaryProducts.-×_"></a><a id="7559" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×_</a> <a id="7563" class="Symbol">:</a> <a id="7565" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7579" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7581" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="7585" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×_</a> <a id="7589" class="Symbol">=</a> <a id="7591" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="7596" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a>

  <a id="BinaryProducts._×-"></a><a id="7603" href="Categories.Category.BinaryProducts.html#7603" class="Function Operator">_×-</a> <a id="7607" class="Symbol">:</a> <a id="7609" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="7613" class="Symbol">→</a> <a id="7615" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7623" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a> <a id="7625" href="Categories.Category.BinaryProducts.html#217" class="Bound">𝒞</a>
  <a id="7629" href="Categories.Category.BinaryProducts.html#7603" class="Function Operator">_×-</a> <a id="7633" class="Symbol">=</a> <a id="7635" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="7640" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a>
</pre></body></html>

==> anc/Categories.Category.Cartesian.Bundle.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian.Bundle</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- Bundled version of a Cartesian Category</a>
<a id="80" class="Keyword">module</a> <a id="87" href="Categories.Category.Cartesian.Bundle.html" class="Module">Categories.Category.Cartesian.Bundle</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Level.html" class="Module">Level</a>

<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="202" class="Symbol">)</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="246" class="Keyword">using</a> <a id="252" class="Symbol">(</a><a id="253" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="315" class="Keyword">using</a> <a id="321" class="Symbol">(</a><a id="322" class="Keyword">module</a> <a id="329" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Categories.Category.Monoidal.Bundle.html#405" class="Record">MonoidalCategory</a><a id="412" class="Symbol">)</a>

<a id="415" class="Keyword">record</a> <a id="CartesianCategory"></a><a id="422" href="Categories.Category.Cartesian.Bundle.html#422" class="Record">CartesianCategory</a> <a id="440" href="Categories.Category.Cartesian.Bundle.html#440" class="Bound">o</a> <a id="442" href="Categories.Category.Cartesian.Bundle.html#442" class="Bound">ℓ</a> <a id="444" href="Categories.Category.Cartesian.Bundle.html#444" class="Bound">e</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="457" class="Symbol">(</a><a id="458" href="Categories.Category.Cartesian.Bundle.html#440" class="Bound">o</a> <a id="460" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="462" href="Categories.Category.Cartesian.Bundle.html#442" class="Bound">ℓ</a> <a id="464" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="466" href="Categories.Category.Cartesian.Bundle.html#444" class="Bound">e</a><a id="467" class="Symbol">))</a> <a id="470" class="Keyword">where</a>
  <a id="478" class="Keyword">field</a>
    <a id="CartesianCategory.U"></a><a id="488" href="Categories.Category.Cartesian.Bundle.html#488" class="Field">U</a>         <a id="498" class="Symbol">:</a> <a id="500" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="509" href="Categories.Category.Cartesian.Bundle.html#440" class="Bound">o</a> <a id="511" href="Categories.Category.Cartesian.Bundle.html#442" class="Bound">ℓ</a> <a id="513" href="Categories.Category.Cartesian.Bundle.html#444" class="Bound">e</a>  <a id="516" class="Comment">-- U for underlying</a>
    <a id="CartesianCategory.cartesian"></a><a id="540" href="Categories.Category.Cartesian.Bundle.html#540" class="Field">cartesian</a> <a id="550" class="Symbol">:</a> <a id="552" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="562" href="Categories.Category.Cartesian.Bundle.html#488" class="Field">U</a>

  <a id="567" class="Keyword">open</a> <a id="572" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="581" href="Categories.Category.Cartesian.Bundle.html#488" class="Field">U</a> <a id="583" class="Keyword">public</a>
  <a id="592" class="Keyword">open</a> <a id="597" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="607" href="Categories.Category.Cartesian.Bundle.html#540" class="Field">cartesian</a> <a id="617" class="Keyword">public</a>

  <a id="CartesianCategory.monoidalCategory"></a><a id="627" href="Categories.Category.Cartesian.Bundle.html#627" class="Function">monoidalCategory</a> <a id="644" class="Symbol">:</a> <a id="646" href="Categories.Category.Monoidal.Bundle.html#405" class="Record">MonoidalCategory</a> <a id="663" href="Categories.Category.Cartesian.Bundle.html#440" class="Bound">o</a> <a id="665" href="Categories.Category.Cartesian.Bundle.html#442" class="Bound">ℓ</a> <a id="667" href="Categories.Category.Cartesian.Bundle.html#444" class="Bound">e</a>
  <a id="671" href="Categories.Category.Cartesian.Bundle.html#627" class="Function">monoidalCategory</a> <a id="688" class="Symbol">=</a> <a id="690" class="Keyword">record</a>
    <a id="701" class="Symbol">{</a> <a id="703" href="Categories.Category.Monoidal.Bundle.html#470" class="Field">U</a>        <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Category.Cartesian.Bundle.html#488" class="Field">U</a>
    <a id="720" class="Symbol">;</a> <a id="722" href="Categories.Category.Monoidal.Bundle.html#500" class="Field">monoidal</a> <a id="731" class="Symbol">=</a> <a id="733" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">CartesianMonoidal.monoidal</a> <a id="760" href="Categories.Category.Cartesian.Bundle.html#540" class="Field">cartesian</a>
    <a id="774" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Cartesian.Monoidal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian.Monoidal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="69" class="Keyword">using</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="84" class="Symbol">;</a> <a id="86" class="Keyword">module</a> <a id="93" href="Categories.Category.html#1298" class="Module">Commutation</a><a id="104" class="Symbol">)</a>

<a id="107" class="Comment">-- Defines the induced Monoidal structure of a Cartesian Category</a>

<a id="174" class="Keyword">module</a> <a id="181" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="220" class="Symbol">{</a><a id="221" href="Categories.Category.Cartesian.Monoidal.html#221" class="Bound">o</a> <a id="223" href="Categories.Category.Cartesian.Monoidal.html#223" class="Bound">ℓ</a> <a id="225" href="Categories.Category.Cartesian.Monoidal.html#225" class="Bound">e</a><a id="226" class="Symbol">}</a> <a id="228" class="Symbol">{</a><a id="229" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="231" class="Symbol">:</a> <a id="233" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="242" href="Categories.Category.Cartesian.Monoidal.html#221" class="Bound">o</a> <a id="244" href="Categories.Category.Cartesian.Monoidal.html#223" class="Bound">ℓ</a> <a id="246" href="Categories.Category.Cartesian.Monoidal.html#225" class="Bound">e</a><a id="247" class="Symbol">}</a> <a id="249" class="Keyword">where</a>

<a id="256" class="Keyword">open</a> <a id="261" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="270" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a>
<a id="272" class="Keyword">open</a> <a id="277" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="338" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">(</a><a id="347" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="361" class="Symbol">;</a> <a id="363" class="Keyword">module</a> <a id="370" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="485" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="502" class="Symbol">)</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="547" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" class="Keyword">module</a> <a id="563" href="Categories.Object.Product.Core.html#435" class="Module">Product</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="604" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">(</a><a id="613" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="616" class="Symbol">;</a> <a id="618" class="Keyword">module</a> <a id="625" href="Categories.Morphism.html#3269" class="Module">≅</a><a id="626" class="Symbol">)</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="670" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a><a id="686" class="Symbol">;</a> <a id="688" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a><a id="693" class="Symbol">;</a> <a id="695" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a> <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="758" class="Symbol">)</a>

<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="806" class="Symbol">)</a> <a id="808" class="Keyword">renaming</a> <a id="817" class="Symbol">(</a><a id="818" href="Categories.Functor.html#349" class="Function">id</a> <a id="821" class="Symbol">to</a> <a id="824" class="Function">idF</a><a id="827" class="Symbol">)</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a><a id="889" class="Symbol">)</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="955" class="Keyword">using</a> <a id="961" class="Symbol">(</a><a id="962" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="980" class="Symbol">)</a>

<a id="983" class="Keyword">private</a>
  <a id="993" class="Keyword">variable</a>
    <a id="1006" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a> <a id="1008" href="Categories.Category.Cartesian.Monoidal.html#1008" class="Generalizable">B</a> <a id="1010" href="Categories.Category.Cartesian.Monoidal.html#1010" class="Generalizable">C</a> <a id="1012" href="Categories.Category.Cartesian.Monoidal.html#1012" class="Generalizable">D</a> <a id="1014" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="1016" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="1018" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a> <a id="1020" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1032" href="Categories.Category.Cartesian.Monoidal.html#1032" class="Generalizable">f</a> <a id="1034" href="Categories.Category.Cartesian.Monoidal.html#1034" class="Generalizable">f′</a> <a id="1037" href="Categories.Category.Cartesian.Monoidal.html#1037" class="Generalizable">g</a> <a id="1039" href="Categories.Category.Cartesian.Monoidal.html#1039" class="Generalizable">g′</a> <a id="1042" href="Categories.Category.Cartesian.Monoidal.html#1042" class="Generalizable">h</a> <a id="1044" href="Categories.Category.Cartesian.Monoidal.html#1044" class="Generalizable">i</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a> <a id="1050" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1052" href="Categories.Category.Cartesian.Monoidal.html#1008" class="Generalizable">B</a>

<a id="1055" class="Comment">-- The cartesian structure induces a monoidal one: 𝒞 is cartesian monoidal.</a>

<a id="1132" class="Keyword">module</a> <a id="CartesianMonoidal"></a><a id="1139" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Categories.Category.Cartesian.Monoidal.html#1158" class="Bound">cartesian</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="1180" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a><a id="1181" class="Symbol">)</a> <a id="1183" class="Keyword">where</a>
  <a id="1191" class="Keyword">open</a> <a id="1196" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1208" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a>
  <a id="1212" class="Keyword">open</a> <a id="1217" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Categories.Category.Cartesian.html#777" class="Field">Cartesian.terminal</a> <a id="1246" href="Categories.Category.Cartesian.Monoidal.html#1158" class="Bound">cartesian</a><a id="1255" class="Symbol">)</a>  <a id="1258" class="Keyword">using</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="1266" class="Symbol">;</a> <a id="1268" href="Categories.Object.Terminal.html#577" class="Function">!</a><a id="1269" class="Symbol">;</a> <a id="1271" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a><a id="1279" class="Symbol">;</a> <a id="1281" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a><a id="1290" class="Symbol">)</a>
  <a id="1294" class="Keyword">open</a> <a id="1299" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Categories.Category.Cartesian.html#801" class="Field">Cartesian.products</a> <a id="1334" href="Categories.Category.Cartesian.Monoidal.html#1158" class="Bound">cartesian</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Keyword">using</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="1354" class="Symbol">;</a> <a id="1356" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a><a id="1365" class="Symbol">;</a> <a id="1367" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a><a id="1370" class="Symbol">;</a> <a id="1372" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a><a id="1375" class="Symbol">;</a>
    <a id="1381" href="Categories.Category.BinaryProducts.html#7603" class="Function Operator">_×-</a><a id="1384" class="Symbol">;</a> <a id="1386" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×_</a><a id="1389" class="Symbol">;</a> <a id="1391" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a><a id="1394" class="Symbol">;</a> <a id="1396" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a><a id="1404" class="Symbol">;</a> <a id="1406" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a><a id="1409" class="Symbol">;</a> <a id="1411" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a><a id="1418" class="Symbol">;</a> <a id="1420" href="Categories.Category.BinaryProducts.html#6414" class="Function">assocˡ∘⁂</a><a id="1428" class="Symbol">;</a> <a id="1430" href="Categories.Category.BinaryProducts.html#5897" class="Function">assocʳ∘⁂</a><a id="1438" class="Symbol">;</a> <a id="1440" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a><a id="1444" class="Symbol">;</a>
    <a id="1450" href="Categories.Category.BinaryProducts.html#2688" class="Function">first∘⟨⟩</a><a id="1458" class="Symbol">;</a> <a id="1460" href="Categories.Category.BinaryProducts.html#2783" class="Function">second∘⟨⟩</a><a id="1469" class="Symbol">;</a> <a id="1471" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a><a id="1479" class="Symbol">;</a> <a id="1481" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a><a id="1489" class="Symbol">;</a> <a id="1491" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a><a id="1495" class="Symbol">;</a> <a id="1497" href="Categories.Category.BinaryProducts.html#2453" class="Function">π₂∘⁂</a><a id="1501" class="Symbol">;</a> <a id="1503" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a><a id="1512" class="Symbol">;</a>
    <a id="1518" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a><a id="1524" class="Symbol">;</a> <a id="1526" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a><a id="1532" class="Symbol">;</a>
    <a id="1538" href="Categories.Object.Product.Core.html#797" class="Function">η</a><a id="1539" class="Symbol">;</a> <a id="1541" href="Categories.Object.Product.Core.html#671" class="Function">unique</a><a id="1547" class="Symbol">;</a> <a id="1549" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="1557" class="Symbol">;</a> <a id="1559" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="1567" class="Symbol">)</a>

  <a id="CartesianMonoidal.⊤×A≅A"></a><a id="1572" href="Categories.Category.Cartesian.Monoidal.html#1572" class="Function">⊤×A≅A</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="1582" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1584" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a> <a id="1586" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1588" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a>
  <a id="1592" href="Categories.Category.Cartesian.Monoidal.html#1572" class="Function">⊤×A≅A</a> <a id="1598" class="Symbol">=</a> <a id="1600" class="Keyword">record</a>
    <a id="1611" class="Symbol">{</a> <a id="1613" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>
    <a id="1627" class="Symbol">;</a> <a id="1629" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1634" class="Symbol">=</a> <a id="1636" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1638" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1640" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1642" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1645" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="1651" class="Symbol">;</a> <a id="1653" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1658" class="Symbol">=</a> <a id="1660" class="Keyword">record</a>
      <a id="1673" class="Symbol">{</a> <a id="1675" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="1696" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1698" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1700" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1702" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1705" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1707" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1709" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1712" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1716" href="Categories.Object.Product.Core.html#671" class="Function">unique</a> <a id="1723" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1742" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="1750" class="Symbol">)</a> <a id="1752" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="1762" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1764" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1767" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1769" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1772" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>     <a id="1778" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1781" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="1783" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1793" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="1809" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="1817" class="Symbol">;</a> <a id="1819" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
      <a id="1841" class="Symbol">}</a>
    <a id="1847" class="Symbol">}</a>

  <a id="CartesianMonoidal.A×⊤≅A"></a><a id="1852" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a> <a id="1862" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="1864" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="1866" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1868" href="Categories.Category.Cartesian.Monoidal.html#1006" class="Generalizable">A</a>
  <a id="1872" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a> <a id="1878" class="Symbol">=</a> <a id="1880" class="Keyword">record</a>
    <a id="1891" class="Symbol">{</a> <a id="1893" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
    <a id="1907" class="Symbol">;</a> <a id="1909" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1914" class="Symbol">=</a> <a id="1916" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1918" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1921" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1923" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1925" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
    <a id="1931" class="Symbol">;</a> <a id="1933" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1938" class="Symbol">=</a> <a id="1940" class="Keyword">record</a>
      <a id="1953" class="Symbol">{</a> <a id="1955" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1960" class="Symbol">=</a> <a id="1962" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="1976" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1978" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1981" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1983" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1985" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1989" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1992" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1996" href="Categories.Object.Product.Core.html#671" class="Function">unique</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2012" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="2020" class="Symbol">)</a> <a id="2022" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="2032" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2042" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2044" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2047" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2049" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2052" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>     <a id="2058" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2061" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="2063" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2073" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="2089" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2097" class="Symbol">;</a> <a id="2099" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
      <a id="2121" class="Symbol">}</a>
    <a id="2127" class="Symbol">}</a>

  <a id="CartesianMonoidal.⊤×--id"></a><a id="2132" href="Categories.Category.Cartesian.Monoidal.html#2132" class="Function">⊤×--id</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="2163" href="Categories.Category.BinaryProducts.html#7603" class="Function Operator">×-</a><a id="2165" class="Symbol">)</a> <a id="2167" href="Categories.Category.Cartesian.Monoidal.html#824" class="Function">idF</a>
  <a id="2173" href="Categories.Category.Cartesian.Monoidal.html#2132" class="Function">⊤×--id</a> <a id="2180" class="Symbol">=</a> <a id="2182" class="Keyword">record</a>
    <a id="2193" class="Symbol">{</a> <a id="2195" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2210" class="Keyword">record</a>
      <a id="2223" class="Symbol">{</a> <a id="2225" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2233" class="Symbol">=</a> <a id="2235" class="Symbol">λ</a> <a id="2237" href="Categories.Category.Cartesian.Monoidal.html#2237" class="Bound">_</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>
      <a id="2250" class="Symbol">;</a> <a id="2252" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2260" class="Symbol">=</a> <a id="2262" class="Symbol">λ</a> <a id="2264" href="Categories.Category.Cartesian.Monoidal.html#2264" class="Bound">_</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
      <a id="2283" class="Symbol">}</a>
    <a id="2289" class="Symbol">;</a> <a id="2291" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2306" class="Keyword">record</a>
      <a id="2319" class="Symbol">{</a> <a id="2321" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2329" class="Symbol">=</a> <a id="2331" class="Symbol">λ</a> <a id="2333" href="Categories.Category.Cartesian.Monoidal.html#2333" class="Bound">_</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2339" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2341" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2343" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2346" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
      <a id="2354" class="Symbol">;</a> <a id="2356" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2364" class="Symbol">=</a> <a id="2366" class="Symbol">λ</a> <a id="2368" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2386" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2388" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2390" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2392" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2395" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2399" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a>                                     <a id="2437" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2440" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="2444" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2454" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2456" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2458" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2460" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2462" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2464" href="Categories.Category.Core.html#630" class="Field">id</a>  <a id="2468" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2470" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2472" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                <a id="2505" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2508" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="2530" class="Symbol">_))</a> <a id="2534" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2544" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2554" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2556" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2558" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2560" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2562" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                          <a id="2605" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2609" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2618" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2628" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2638" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2648" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2650" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2653" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2655" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2657" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2659" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2661" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2663" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2666" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                <a id="2699" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2703" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2719" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2736" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="2744" class="Symbol">)</a> <a id="2746" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2756" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2762" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2764" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="2766" class="Symbol">)</a> <a id="2768" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2770" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2772" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2774" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2776" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2779" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2781" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2786" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2788" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="2790" class="Symbol">)</a> <a id="2792" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2794" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2796" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2798" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2800" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2803" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2805" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2807" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2811" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="2815" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2825" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2827" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2830" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2832" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2835" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2837" href="Categories.Category.Cartesian.Monoidal.html#2368" class="Bound">f</a> <a id="2839" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2841" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2844" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2846" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2848" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2850" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2852" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2854" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2857" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                  <a id="2876" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2884" class="Symbol">}</a>
    <a id="2890" class="Symbol">;</a> <a id="2892" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="2896" class="Symbol">=</a> <a id="2898" class="Symbol">λ</a> <a id="2900" href="Categories.Category.Cartesian.Monoidal.html#2900" class="Bound">_</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Categories.Morphism.html#2040" class="Field">_≅_.iso</a> <a id="2912" href="Categories.Category.Cartesian.Monoidal.html#1572" class="Function">⊤×A≅A</a>
    <a id="2922" class="Symbol">}</a>

  <a id="CartesianMonoidal.-×⊤-id"></a><a id="2927" href="Categories.Category.Cartesian.Monoidal.html#2927" class="Function">-×⊤-id</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×</a> <a id="2959" href="Categories.Object.Terminal.html#905" class="Function">⊤</a><a id="2960" class="Symbol">)</a> <a id="2962" href="Categories.Category.Cartesian.Monoidal.html#824" class="Function">idF</a>
  <a id="2968" href="Categories.Category.Cartesian.Monoidal.html#2927" class="Function">-×⊤-id</a> <a id="2975" class="Symbol">=</a> <a id="2977" class="Keyword">record</a>
    <a id="2988" class="Symbol">{</a> <a id="2990" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2994" class="Symbol">=</a> <a id="2996" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3005" class="Keyword">record</a>
      <a id="3018" class="Symbol">{</a> <a id="3020" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3028" class="Symbol">=</a> <a id="3030" class="Symbol">λ</a> <a id="3032" href="Categories.Category.Cartesian.Monoidal.html#3032" class="Bound">_</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
      <a id="3045" class="Symbol">;</a> <a id="3047" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3055" class="Symbol">=</a> <a id="3057" class="Symbol">λ</a> <a id="3059" href="Categories.Category.Cartesian.Monoidal.html#3059" class="Bound">_</a> <a id="3061" class="Symbol">→</a> <a id="3063" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
      <a id="3078" class="Symbol">}</a>
    <a id="3084" class="Symbol">;</a> <a id="3086" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3090" class="Symbol">=</a> <a id="3092" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3101" class="Keyword">record</a>
      <a id="3114" class="Symbol">{</a> <a id="3116" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3124" class="Symbol">=</a> <a id="3126" class="Symbol">λ</a> <a id="3128" href="Categories.Category.Cartesian.Monoidal.html#3128" class="Bound">_</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3134" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3137" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3139" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3141" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
      <a id="3149" class="Symbol">;</a> <a id="3151" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3159" class="Symbol">=</a> <a id="3161" class="Symbol">λ</a> <a id="3163" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3165" class="Symbol">→</a> <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3181" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3183" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3186" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3188" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3190" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3192" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3194" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a>                                     <a id="3232" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3235" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3239" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3249" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3251" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3254" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3256" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3258" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3260" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3264" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3266" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                 <a id="3300" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3303" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3312" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="3335" class="Symbol">_))</a> <a id="3339" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3349" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3351" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3353" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3355" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3357" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                          <a id="3400" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3404" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3413" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3423" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3433" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3443" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3445" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3447" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3449" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3452" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3454" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3457" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3459" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3461" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3498" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3514" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3531" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="3539" class="Symbol">)</a> <a id="3541" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3551" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3553" class="Symbol">(</a><a id="3554" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3558" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="3560" class="Symbol">)</a> <a id="3562" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3564" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3566" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3569" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3571" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3573" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3575" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3581" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3583" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="3585" class="Symbol">)</a> <a id="3587" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3589" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3591" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3594" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3596" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3598" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3600" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3602" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3606" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3610" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3620" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3622" href="Categories.Category.Cartesian.Monoidal.html#3163" class="Bound">f</a> <a id="3624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3626" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3629" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3631" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3634" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3636" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3639" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3641" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3643" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3645" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3648" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3650" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3652" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                  <a id="3671" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3679" class="Symbol">}</a>
    <a id="3685" class="Symbol">;</a> <a id="3687" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3691" class="Symbol">=</a> <a id="3693" class="Symbol">λ</a> <a id="3695" href="Categories.Category.Cartesian.Monoidal.html#3695" class="Bound">_</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="Categories.Morphism.html#2040" class="Field">_≅_.iso</a> <a id="3707" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a>
    <a id="3717" class="Symbol">}</a>
  <a id="3721" class="Keyword">private</a>
    <a id="3733" class="Keyword">infixr</a> <a id="3740" class="Number">7</a> <a id="3742" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">_⊗₀_</a>
    <a id="3751" class="Keyword">infixr</a> <a id="3758" class="Number">8</a> <a id="3760" href="Categories.Category.Cartesian.Monoidal.html#3785" class="Function Operator">_⊗₁_</a>

    <a id="CartesianMonoidal._⊗₀_"></a><a id="3770" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">_⊗₀_</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a>
    <a id="CartesianMonoidal._⊗₁_"></a><a id="3785" href="Categories.Category.Cartesian.Monoidal.html#3785" class="Function Operator">_⊗₁_</a> <a id="3790" class="Symbol">=</a> <a id="3792" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a>
    <a id="CartesianMonoidal.α⇒"></a><a id="3800" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>   <a id="3805" class="Symbol">=</a> <a id="3807" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>

  <a id="3817" class="Keyword">private</a>
   <a id="CartesianMonoidal.pentagon"></a><a id="3828" href="Categories.Category.Cartesian.Monoidal.html#3828" class="Function">pentagon</a> <a id="3837" class="Symbol">:</a>  <a id="3840" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="3842" class="Symbol">((</a><a id="3844" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="3846" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3849" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a><a id="3850" class="Symbol">)</a> <a id="3852" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3855" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a><a id="3856" class="Symbol">)</a> <a id="3858" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3861" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="3863" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="3865" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="3867" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3870" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a> <a id="3872" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3875" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a> <a id="3877" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3880" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="3882" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                 <a id="3902" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="3905" href="Categories.Category.Cartesian.Monoidal.html#3785" class="Function Operator">⊗₁</a> <a id="3908" href="Categories.Category.Core.html#630" class="Field">id</a>         <a id="3919" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="3925" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3928" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a> <a id="3930" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3933" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a><a id="3934" class="Symbol">)</a> <a id="3936" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3939" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="3941" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="3960" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>               <a id="3977" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3980" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="3982" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a> <a id="3988" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3991" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a><a id="3992" class="Symbol">)</a> <a id="3994" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="3997" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="3999" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="4018" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4021" href="Categories.Category.Cartesian.Monoidal.html#3785" class="Function Operator">⊗₁</a> <a id="4024" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>
               <a id="4042" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="4044" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>               <a id="4061" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Categories.Category.Cartesian.Monoidal.html#1016" class="Generalizable">X</a> <a id="4067" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="4070" href="Categories.Category.Cartesian.Monoidal.html#1018" class="Generalizable">Y</a><a id="4071" class="Symbol">)</a> <a id="4073" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="4076" href="Categories.Category.Cartesian.Monoidal.html#1020" class="Generalizable">Z</a> <a id="4078" href="Categories.Category.Cartesian.Monoidal.html#3770" class="Function Operator">⊗₀</a> <a id="4081" href="Categories.Category.Cartesian.Monoidal.html#1014" class="Generalizable">W</a> <a id="4083" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="4102" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>
               <a id="4120" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
   <a id="4125" href="Categories.Category.Cartesian.Monoidal.html#3828" class="Function">pentagon</a>             <a id="4146" class="Symbol">=</a> <a id="4148" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4160" class="Symbol">(</a><a id="4161" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4164" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4166" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a><a id="4168" class="Symbol">)</a> <a id="4170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4172" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4175" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4177" class="Symbol">(</a><a id="4178" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4181" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4183" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4185" class="Symbol">)</a>                                        <a id="4226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4229" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4235" href="Categories.Category.BinaryProducts.html#2783" class="Function">second∘⟨⟩</a> <a id="4245" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4253" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4255" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4260" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4263" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4265" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4268" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4270" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4272" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4275" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4277" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4280" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4282" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4285" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4287" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4289" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4295" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4297" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4299" class="Symbol">)</a>                     <a id="4321" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4324" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="4328" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4336" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4342" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4344" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="4346" class="Symbol">)</a> <a id="4348" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4354" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4356" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4362" class="Symbol">(</a><a id="4363" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4366" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4368" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4370" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4373" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4375" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4378" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4380" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4383" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="4384" class="Symbol">)</a> <a id="4386" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4392" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4394" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4396" class="Symbol">)</a> <a id="4398" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>     <a id="4404" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4407" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4423" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a><a id="4427" class="Symbol">)</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4436" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a><a id="4439" class="Symbol">)</a> <a id="4441" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4449" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4451" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4454" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4456" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4459" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4461" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4464" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4466" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4469" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4471" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4477" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4479" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="4481" class="Symbol">)</a> <a id="4483" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4489" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4491" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4493" class="Symbol">)</a> <a id="4495" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4497" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4506" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4508" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4510" class="Symbol">)</a> <a id="4512" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4514" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>  <a id="4517" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4520" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4536" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">(</a> <a id="4548" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4556" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4565" class="Symbol">(</a><a id="4566" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4572" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a><a id="4576" class="Symbol">)</a> <a id="4578" href="Categories.Category.BinaryProducts.html#2453" class="Function">π₂∘⁂</a><a id="4582" class="Symbol">)</a> <a id="4584" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4592" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4594" class="Symbol">(</a><a id="4595" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4598" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4600" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="4602" class="Symbol">)</a> <a id="4604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4606" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4609" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4611" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4614" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4616" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4618" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4621" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4623" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4626" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4628" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4631" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4633" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4636" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4638" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4641" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4643" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                <a id="4660" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4663" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4672" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4687" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4703" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="4711" class="Symbol">)</a> <a id="4713" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="4722" class="Symbol">)</a> <a id="4724" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4732" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4734" href="Categories.Category.Cartesian.Monoidal.html#5377" class="Function">π₁₁₁</a> <a id="4739" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4741" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4744" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4746" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4748" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4750" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4753" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4755" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4758" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4760" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4763" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4765" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4767" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4770" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4772" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4775" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4777" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                       <a id="4801" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4804" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4822" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="4831" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4844" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4846" href="Categories.Category.Cartesian.Monoidal.html#5377" class="Function">π₁₁₁</a> <a id="4851" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4853" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="4856" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4858" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4860" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4866" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4868" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="4870" class="Symbol">)</a> <a id="4872" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4874" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4877" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4879" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4882" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4884" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4887" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4889" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4891" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4894" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4896" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                <a id="4913" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4916" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="4925" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="4935" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4943" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4945" href="Categories.Category.Cartesian.Monoidal.html#5377" class="Function">π₁₁₁</a> <a id="4950" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4952" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4954" class="Symbol">(</a><a id="4955" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4958" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4960" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="4962" class="Symbol">)</a> <a id="4964" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4966" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4969" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4971" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4973" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4976" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4978" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4981" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4983" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="4986" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4988" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4990" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                      <a id="5013" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5017" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5056" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="5064" class="Symbol">)</a> <a id="5066" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="5075" class="Symbol">)</a> <a id="5077" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="5085" class="Symbol">)</a> <a id="5087" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5095" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5097" href="Categories.Category.Cartesian.Monoidal.html#5377" class="Function">π₁₁₁</a> <a id="5102" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5104" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5110" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5112" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="5114" class="Symbol">)</a> <a id="5116" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5118" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="5121" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5123" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5126" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5128" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="5131" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5133" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                             <a id="5163" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5167" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5183" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="5191" class="Symbol">)</a> <a id="5193" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5197" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5205" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5213" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="5215" class="Symbol">)</a> <a id="5217" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5219" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="5222" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5224" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5226" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5229" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5231" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5234" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5236" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5239" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5241" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5243" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="5246" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                          <a id="5273" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5277" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5281" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5289" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a> <a id="5292" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5294" href="Categories.Category.Cartesian.Monoidal.html#3800" class="Function">α⇒</a>                                                           <a id="5355" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5363" class="Keyword">where</a>
        <a id="5377" href="Categories.Category.Cartesian.Monoidal.html#5377" class="Function">π₁₁₁</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5387" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5389" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5394" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>

  <a id="CartesianMonoidal.monoidal"></a><a id="5400" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="5409" class="Symbol">:</a> <a id="5411" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="5420" href="Categories.Category.Cartesian.Monoidal.html#229" class="Bound">𝒞</a>
  <a id="5424" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="5433" class="Symbol">=</a> <a id="5435" class="Keyword">record</a>
    <a id="5446" class="Symbol">{</a> <a id="5448" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>                    <a id="5469" class="Symbol">=</a> <a id="5471" href="Categories.Category.BinaryProducts.html#7327" class="Function">-×-</a>
    <a id="5479" class="Symbol">;</a> <a id="5481" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a>                 <a id="5502" class="Symbol">=</a> <a id="5504" href="Categories.Object.Terminal.html#905" class="Function">⊤</a>
    <a id="5510" class="Symbol">;</a> <a id="5512" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a>              <a id="5533" class="Symbol">=</a> <a id="5535" href="Categories.Category.Cartesian.Monoidal.html#1572" class="Function">⊤×A≅A</a>
    <a id="5545" class="Symbol">;</a> <a id="5547" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a>              <a id="5568" class="Symbol">=</a> <a id="5570" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a>
    <a id="5580" class="Symbol">;</a> <a id="5582" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a>           <a id="5603" class="Symbol">=</a> <a id="5605" href="Relation.Binary.Structures.html#1622" class="Function">≅.sym</a> <a id="5611" href="Categories.Category.BinaryProducts.html#1183" class="Function">×-assoc</a>
    <a id="5623" class="Symbol">;</a> <a id="5625" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="5646" class="Symbol">=</a> <a id="5648" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
    <a id="5661" class="Symbol">;</a> <a id="5663" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a>   <a id="5684" class="Symbol">=</a> <a id="5686" class="Keyword">let</a> <a id="5690" class="Keyword">open</a> <a id="5695" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="5714" href="Categories.Category.Cartesian.Monoidal.html#2132" class="Function">⊤×--id</a> <a id="5721" class="Keyword">in</a> <a id="5724" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="5734" class="Symbol">_</a>
    <a id="5740" class="Symbol">;</a> <a id="5742" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
    <a id="5778" class="Symbol">;</a> <a id="5780" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a>   <a id="5801" class="Symbol">=</a> <a id="5803" class="Keyword">let</a> <a id="5807" class="Keyword">open</a> <a id="5812" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="5831" href="Categories.Category.Cartesian.Monoidal.html#2927" class="Function">-×⊤-id</a> <a id="5838" class="Keyword">in</a> <a id="5841" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="5851" class="Symbol">_</a>
    <a id="5857" class="Symbol">;</a> <a id="5859" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a>   <a id="5880" class="Symbol">=</a> <a id="5882" href="Categories.Category.BinaryProducts.html#6414" class="Function">assocˡ∘⁂</a>
    <a id="5895" class="Symbol">;</a> <a id="5897" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a>     <a id="5918" class="Symbol">=</a> <a id="5920" href="Categories.Category.BinaryProducts.html#5897" class="Function">assocʳ∘⁂</a>
    <a id="5933" class="Symbol">;</a> <a id="5935" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a>             <a id="5956" class="Symbol">=</a> <a id="5958" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5970" class="Symbol">(</a><a id="5971" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5974" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5976" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="5978" class="Symbol">)</a> <a id="5980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5982" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>                       <a id="6011" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6014" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="6019" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6027" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6029" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6032" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6034" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6037" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6039" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6042" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6044" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6047" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6049" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6051" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6054" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6056" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6059" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6061" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="6064" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6066" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6068" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6071" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6087" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="6096" class="Symbol">)</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="6108" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6113" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="6122" class="Symbol">))</a> <a id="6125" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6133" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6136" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6138" href="Categories.Category.Core.html#630" class="Field">id</a>                                  <a id="6174" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6180" class="Symbol">;</a> <a id="6182" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a>             <a id="6203" class="Symbol">=</a> <a id="6205" href="Categories.Category.Cartesian.Monoidal.html#3828" class="Function">pentagon</a>
    <a id="6218" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Cartesian.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Category.Cartesian.Properties.html" class="Module">Categories.Category.Cartesian.Properties</a> <a id="118" class="Symbol">{</a><a id="119" href="Categories.Category.Cartesian.Properties.html#119" class="Bound">o</a> <a id="121" href="Categories.Category.Cartesian.Properties.html#121" class="Bound">ℓ</a> <a id="123" href="Categories.Category.Cartesian.Properties.html#123" class="Bound">e</a><a id="124" class="Symbol">}</a> <a id="126" class="Symbol">(</a><a id="127" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a> <a id="129" class="Symbol">:</a> <a id="131" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="140" href="Categories.Category.Cartesian.Properties.html#119" class="Bound">o</a> <a id="142" href="Categories.Category.Cartesian.Properties.html#121" class="Bound">ℓ</a> <a id="144" href="Categories.Category.Cartesian.Properties.html#123" class="Bound">e</a><a id="145" class="Symbol">)</a> <a id="147" class="Keyword">where</a>

<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Level.html" class="Module">Level</a> <a id="172" class="Keyword">using</a> <a id="178" class="Symbol">(</a><a id="179" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="182" class="Symbol">)</a>
<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Function.Base.html" class="Module">Function.Base</a> <a id="210" class="Keyword">using</a> <a id="216" class="Symbol">(</a><a id="217" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="220" class="Symbol">)</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="248" class="Keyword">using</a> <a id="254" class="Symbol">(</a><a id="255" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="256" class="Symbol">;</a> <a id="258" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="262" class="Symbol">;</a> <a id="264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="267" class="Symbol">)</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Data.Product.html" class="Module">Data.Product</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="302" class="Symbol">;</a> <a id="304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="307" class="Symbol">;</a> <a id="309" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="314" class="Symbol">)</a> <a id="316" class="Keyword">renaming</a> <a id="325" class="Symbol">(</a><a id="326" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="330" class="Symbol">to</a> <a id="333" class="Function Operator">_&amp;_</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.List.html" class="Module">Data.List</a> <a id="396" class="Symbol">as</a> <a id="399" class="Module">List</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">Any</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="463" class="Symbol">;</a> <a id="465" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="597" class="Symbol">as</a> <a id="600" class="Module">Vec</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="614" class="Symbol">;</a> <a id="616" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="665" class="Symbol">as</a> <a id="668" class="Module">AnyV</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="684" class="Symbol">;</a> <a id="686" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Vec.Relation.Unary.Any.Properties.html" class="Module">Data.Vec.Relation.Unary.Any.Properties</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Data.Vec.Membership.Propositional.html" class="Module">Data.Vec.Membership.Propositional</a> <a id="790" class="Keyword">renaming</a> <a id="799" class="Symbol">(</a><a id="800" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">_∈_</a> <a id="804" class="Symbol">to</a> <a id="807" class="Function Operator">_∈ᵥ_</a><a id="811" class="Symbol">)</a>

<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="847" class="Keyword">using</a> <a id="853" class="Symbol">(</a><a id="854" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="857" class="Symbol">)</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="909" class="Symbol">as</a> <a id="912" class="Module">≡</a> <a id="914" class="Keyword">using</a> <a id="920" class="Symbol">(</a><a id="921" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="925" class="Symbol">;</a> <a id="927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="930" class="Symbol">)</a>

<a id="933" class="Keyword">import</a> <a id="940" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="986" class="Symbol">as</a> <a id="989" class="Module">∈ₚ</a>
<a id="992" class="Keyword">import</a> <a id="999" href="Data.Vec.Membership.Propositional.Properties.html" class="Module">Data.Vec.Membership.Propositional.Properties</a> <a id="1044" class="Symbol">as</a> <a id="1047" class="Module">∈ᵥₚ</a>

<a id="1052" class="Keyword">open</a> <a id="1057" class="Keyword">import</a> <a id="1064" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="1099" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a> <a id="1101" class="Keyword">using</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="1122" class="Symbol">)</a>
<a id="1124" class="Keyword">open</a> <a id="1129" class="Keyword">import</a> <a id="1136" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="1166" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a> <a id="1168" class="Keyword">using</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="1184" class="Symbol">)</a>
<a id="1186" class="Keyword">open</a> <a id="1191" class="Keyword">import</a> <a id="1198" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="1225" class="Keyword">using</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1240" class="Symbol">)</a>

<a id="1243" class="Keyword">open</a> <a id="1248" class="Keyword">import</a> <a id="1255" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="1283" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a>
<a id="1285" class="Keyword">open</a> <a id="1290" class="Keyword">import</a> <a id="1297" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="1326" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a>
<a id="1328" class="Keyword">open</a> <a id="1333" class="Keyword">import</a> <a id="1340" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1370" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a>

<a id="1373" class="Keyword">private</a>
  <a id="1383" class="Keyword">open</a> <a id="1388" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1397" href="Categories.Category.Cartesian.Properties.html#127" class="Bound">C</a>
  <a id="1401" class="Keyword">open</a> <a id="1406" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="1421" class="Keyword">open</a> <a id="1426" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="1434" class="Keyword">variable</a>
    <a id="1447" href="Categories.Category.Cartesian.Properties.html#1447" class="Generalizable">A</a> <a id="1449" href="Categories.Category.Cartesian.Properties.html#1449" class="Generalizable">B</a> <a id="1451" href="Categories.Category.Cartesian.Properties.html#1451" class="Generalizable">X</a> <a id="1453" href="Categories.Category.Cartesian.Properties.html#1453" class="Generalizable">Y</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1465" href="Categories.Category.Cartesian.Properties.html#1465" class="Generalizable">f</a> <a id="1467" href="Categories.Category.Cartesian.Properties.html#1467" class="Generalizable">g</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Categories.Category.Cartesian.Properties.html#1447" class="Generalizable">A</a> <a id="1473" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1475" href="Categories.Category.Cartesian.Properties.html#1449" class="Generalizable">B</a>

<a id="1478" class="Comment">-- all binary products and pullbacks implies equalizers</a>
<a id="1534" class="Keyword">module</a> <a id="1541" href="Categories.Category.Cartesian.Properties.html#1541" class="Module">_</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Category.Cartesian.Properties.html#1544" class="Bound">prods</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Categories.Category.Cartesian.Properties.html#1569" class="Bound">pullbacks</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">∀</a> <a id="1583" class="Symbol">{</a><a id="1584" href="Categories.Category.Cartesian.Properties.html#1584" class="Bound">A</a> <a id="1586" href="Categories.Category.Cartesian.Properties.html#1586" class="Bound">B</a> <a id="1588" href="Categories.Category.Cartesian.Properties.html#1588" class="Bound">X</a><a id="1589" class="Symbol">}</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Categories.Category.Cartesian.Properties.html#1592" class="Bound">f</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Categories.Category.Cartesian.Properties.html#1584" class="Bound">A</a> <a id="1598" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1600" href="Categories.Category.Cartesian.Properties.html#1588" class="Bound">X</a><a id="1601" class="Symbol">)</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Categories.Category.Cartesian.Properties.html#1604" class="Bound">g</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Categories.Category.Cartesian.Properties.html#1586" class="Bound">B</a> <a id="1610" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1612" href="Categories.Category.Cartesian.Properties.html#1588" class="Bound">X</a><a id="1613" class="Symbol">)</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="1626" href="Categories.Category.Cartesian.Properties.html#1592" class="Bound">f</a> <a id="1628" href="Categories.Category.Cartesian.Properties.html#1604" class="Bound">g</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Keyword">where</a>
  <a id="1639" class="Keyword">open</a> <a id="1644" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1659" href="Categories.Category.Cartesian.Properties.html#1544" class="Bound">prods</a>
  <a id="1667" class="Keyword">open</a> <a id="1672" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="1688" href="Categories.Category.Cartesian.Properties.html#1688" class="Function">prods×pullbacks⇒equalizers</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="1727" href="Categories.Category.Cartesian.Properties.html#1465" class="Generalizable">f</a> <a id="1729" href="Categories.Category.Cartesian.Properties.html#1467" class="Generalizable">g</a>
  <a id="1733" href="Categories.Category.Cartesian.Properties.html#1688" class="Function">prods×pullbacks⇒equalizers</a> <a id="1760" class="Symbol">{</a><a id="1761" class="Argument">f</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Categories.Category.Cartesian.Properties.html#1765" class="Bound">f</a><a id="1766" class="Symbol">}</a> <a id="1768" class="Symbol">{</a><a id="1769" class="Argument">g</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Categories.Category.Cartesian.Properties.html#1773" class="Bound">g</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">=</a> <a id="1778" class="Keyword">record</a>
    <a id="1789" class="Symbol">{</a> <a id="1791" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="1801" class="Symbol">=</a> <a id="1803" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a>
    <a id="1814" class="Symbol">;</a> <a id="1816" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="1828" class="Symbol">=</a> <a id="1830" class="Keyword">record</a>
      <a id="1843" class="Symbol">{</a> <a id="1845" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>  <a id="1855" class="Symbol">=</a> <a id="1857" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="1871" href="Categories.Category.Cartesian.Properties.html#1765" class="Bound">f</a> <a id="1873" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1875" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a>           <a id="1892" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1895" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1903" href="Categories.Category.Cartesian.Properties.html#2947" class="Function">helper₁</a> <a id="1911" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1921" href="Categories.Category.Cartesian.Properties.html#1765" class="Bound">f</a> <a id="1923" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1925" href="Categories.Diagram.Pullback.html#2112" class="Function">pb.p₁</a> <a id="1931" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1933" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>   <a id="1942" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1945" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1951" href="Categories.Diagram.Pullback.html#854" class="Function">pb.commute</a> <a id="1962" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1972" class="Symbol">(</a><a id="1973" href="Categories.Category.Cartesian.Properties.html#1773" class="Bound">g</a> <a id="1975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1977" href="Categories.Diagram.Pullback.html#2128" class="Function">pb.p₂</a><a id="1982" class="Symbol">)</a> <a id="1984" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1986" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a> <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1997" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="2003" href="Categories.Category.Cartesian.Properties.html#3242" class="Function">helper₂</a> <a id="2011" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2021" href="Categories.Category.Cartesian.Properties.html#1773" class="Bound">g</a> <a id="2023" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2025" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a>           <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2050" class="Symbol">;</a> <a id="2052" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>  <a id="2062" class="Symbol">=</a> <a id="2064" class="Symbol">λ</a> <a id="2066" class="Symbol">{</a><a id="2067" href="Categories.Category.Cartesian.Properties.html#2067" class="Bound">_</a> <a id="2069" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a><a id="2070" class="Symbol">}</a> <a id="2072" href="Categories.Category.Cartesian.Properties.html#2072" class="Bound">eq</a> <a id="2075" class="Symbol">→</a> <a id="2077" href="Categories.Diagram.Pullback.html#886" class="Function">pb′.universal</a> <a id="2091" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2093" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2107" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2109" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2112" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2114" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2117" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2119" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2121" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a>                                       <a id="2161" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2164" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="2168" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2178" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2180" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2185" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a> <a id="2187" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2189" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2192" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2194" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a> <a id="2196" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                   <a id="2232" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2235" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2244" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2254" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2264" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2274" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2276" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a> <a id="2278" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a>  <a id="2281" href="Categories.Category.Cartesian.Properties.html#2069" class="Bound">i</a> <a id="2283" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                            <a id="2328" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2332" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="2341" href="Categories.Diagram.Pullback.html#1081" class="Function">pb.p₁∘universal≈h₁</a> <a id="2360" href="Categories.Diagram.Pullback.html#1179" class="Function">pb.p₂∘universal≈h₂</a> <a id="2379" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2389" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2391" href="Categories.Diagram.Pullback.html#2112" class="Function">pb.p₁</a> <a id="2397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2399" href="Categories.Diagram.Pullback.html#886" class="Function">pb.universal</a> <a id="2412" href="Categories.Category.Cartesian.Properties.html#2072" class="Bound">eq</a> <a id="2415" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2417" href="Categories.Diagram.Pullback.html#2128" class="Function">pb.p₂</a> <a id="2423" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2425" href="Categories.Diagram.Pullback.html#886" class="Function">pb.universal</a> <a id="2438" href="Categories.Category.Cartesian.Properties.html#2072" class="Bound">eq</a> <a id="2441" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2443" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2447" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="2451" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2461" href="Categories.Category.Cartesian.Properties.html#2794" class="Function">h</a> <a id="2463" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2465" href="Categories.Diagram.Pullback.html#886" class="Function">pb.universal</a> <a id="2478" href="Categories.Category.Cartesian.Properties.html#2072" class="Bound">eq</a>                                   <a id="2515" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2523" class="Symbol">;</a> <a id="2525" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="2535" class="Symbol">=</a> <a id="2537" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2539" href="Categories.Diagram.Pullback.html#1081" class="Function">pb′.p₁∘universal≈h₁</a>
      <a id="2565" class="Symbol">;</a> <a id="2567" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">λ</a> <a id="2581" href="Categories.Category.Cartesian.Properties.html#2581" class="Bound">eq</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Categories.Diagram.Pullback.html#956" class="Function">pb′.unique</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2600" href="Categories.Category.Cartesian.Properties.html#2581" class="Bound">eq</a><a id="2602" class="Symbol">)</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Categories.Diagram.Pullback.html#956" class="Function">pb.unique</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2625" href="Categories.Category.Cartesian.Properties.html#2947" class="Function">helper₁</a><a id="2632" class="Symbol">)</a> <a id="2634" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2636" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2638" href="Categories.Category.Cartesian.Properties.html#2581" class="Bound">eq</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2652" href="Categories.Category.Cartesian.Properties.html#3242" class="Function">helper₂</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2663" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2665" href="Categories.Category.Cartesian.Properties.html#2581" class="Bound">eq</a><a id="2667" class="Symbol">))</a>
      <a id="2676" class="Symbol">}</a>
    <a id="2682" class="Symbol">}</a>
    <a id="2688" class="Keyword">where</a> <a id="2694" href="Categories.Category.Cartesian.Properties.html#2694" class="Function">pb</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2708" href="Categories.Category.Cartesian.Properties.html#1765" class="Bound">f</a> <a id="2710" href="Categories.Category.Cartesian.Properties.html#1773" class="Bound">g</a>
          <a id="2722" href="Categories.Category.Cartesian.Properties.html#2694" class="Function">pb</a>         <a id="2733" class="Symbol">=</a> <a id="2735" href="Categories.Category.Cartesian.Properties.html#1569" class="Bound">pullbacks</a> <a id="2745" class="Symbol">_</a> <a id="2747" class="Symbol">_</a>
          <a id="2759" class="Keyword">module</a> <a id="2766" href="Categories.Category.Cartesian.Properties.html#2766" class="Module">pb</a>  <a id="2770" class="Symbol">=</a> <a id="2772" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2781" href="Categories.Category.Cartesian.Properties.html#2694" class="Function">pb</a>
          <a id="2794" href="Categories.Category.Cartesian.Properties.html#2794" class="Function">h</a>          <a id="2805" class="Symbol">=</a> <a id="2807" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2809" href="Categories.Diagram.Pullback.html#2112" class="Function">pb.p₁</a> <a id="2815" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2817" href="Categories.Diagram.Pullback.html#2128" class="Function">pb.p₂</a> <a id="2823" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
          <a id="2835" href="Categories.Category.Cartesian.Properties.html#2835" class="Function">pb′</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2850" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2852" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2855" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2857" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2860" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2862" href="Categories.Category.Cartesian.Properties.html#2794" class="Function">h</a>
          <a id="2874" href="Categories.Category.Cartesian.Properties.html#2835" class="Function">pb′</a>        <a id="2885" class="Symbol">=</a> <a id="2887" href="Categories.Category.Cartesian.Properties.html#1569" class="Bound">pullbacks</a> <a id="2897" class="Symbol">_</a> <a id="2899" class="Symbol">_</a>
          <a id="2911" class="Keyword">module</a> <a id="2918" href="Categories.Category.Cartesian.Properties.html#2918" class="Module">pb′</a> <a id="2922" class="Symbol">=</a> <a id="2924" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2933" href="Categories.Category.Cartesian.Properties.html#2835" class="Function">pb′</a>
          <a id="2947" href="Categories.Category.Cartesian.Properties.html#2947" class="Function">helper₁</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a> <a id="2964" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2966" href="Categories.Diagram.Pullback.html#2112" class="Function">pb.p₁</a> <a id="2972" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2974" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>
          <a id="2991" href="Categories.Category.Cartesian.Properties.html#2947" class="Function">helper₁</a>    <a id="3002" class="Symbol">=</a> <a id="3004" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="3022" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a>                    <a id="3048" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3052" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3060" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="3069" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="3083" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3086" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3088" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3090" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3093" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3095" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3098" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3100" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3102" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a> <a id="3109" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3112" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3120" href="Categories.Diagram.Pullback.html#854" class="Function">pb′.commute</a> <a id="3132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="3146" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3149" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3151" href="Categories.Category.Cartesian.Properties.html#2794" class="Function">h</a> <a id="3153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3155" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>           <a id="3172" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3175" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3181" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="3190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="3204" href="Categories.Diagram.Pullback.html#2112" class="Function">pb.p₁</a> <a id="3210" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3212" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>            <a id="3230" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="3242" href="Categories.Category.Cartesian.Properties.html#3242" class="Function">helper₂</a> <a id="3250" class="Symbol">:</a> <a id="3252" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a> <a id="3259" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3261" href="Categories.Diagram.Pullback.html#2128" class="Function">pb.p₂</a> <a id="3267" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3269" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>
          <a id="3286" href="Categories.Category.Cartesian.Properties.html#3242" class="Function">helper₂</a>    <a id="3297" class="Symbol">=</a> <a id="3299" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="3317" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a>                    <a id="3343" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3347" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3355" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="3364" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="3378" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3381" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3383" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3385" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3388" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3390" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3393" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3395" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3397" href="Categories.Diagram.Pullback.html#2112" class="Function">pb′.p₁</a> <a id="3404" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3407" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3415" href="Categories.Diagram.Pullback.html#854" class="Function">pb′.commute</a> <a id="3427" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="3441" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3444" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3446" href="Categories.Category.Cartesian.Properties.html#2794" class="Function">h</a> <a id="3448" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3450" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>           <a id="3467" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3470" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3476" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="3485" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="3499" href="Categories.Diagram.Pullback.html#2128" class="Function">pb.p₂</a> <a id="3505" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3507" href="Categories.Diagram.Pullback.html#2128" class="Function">pb′.p₂</a>            <a id="3525" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>


<a id="3529" class="Keyword">module</a> <a id="Prods"></a><a id="3536" href="Categories.Category.Cartesian.Properties.html#3536" class="Module">Prods</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Categories.Category.Cartesian.Properties.html#3543" class="Bound">car</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="3558" class="Symbol">)</a> <a id="3560" class="Keyword">where</a>
  <a id="3568" class="Keyword">open</a> <a id="3573" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="3583" href="Categories.Category.Cartesian.Properties.html#3543" class="Bound">car</a>
  <a id="3589" class="Keyword">open</a> <a id="3594" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="3609" href="Categories.Category.Cartesian.html#801" class="Field">products</a>
  <a id="3620" class="Keyword">open</a> <a id="3625" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="3634" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a>

  <a id="3646" class="Comment">-- for lists</a>

  <a id="Prods.prod"></a><a id="3662" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="3667" class="Symbol">:</a> <a id="3669" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3674" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="3686" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="3691" href="Categories.Category.Cartesian.Properties.html#3691" class="Bound">objs</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="3704" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a> <a id="3708" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="3710" href="Categories.Category.Cartesian.Properties.html#3691" class="Bound">objs</a>

  <a id="Prods.π[_]"></a><a id="3718" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[_]</a> <a id="3723" class="Symbol">:</a> <a id="3725" class="Symbol">∀</a> <a id="3727" class="Symbol">{</a><a id="3728" href="Categories.Category.Cartesian.Properties.html#3728" class="Bound">x</a> <a id="3730" href="Categories.Category.Cartesian.Properties.html#3730" class="Bound">xs</a><a id="3732" class="Symbol">}</a> <a id="3734" class="Symbol">→</a> <a id="3736" href="Categories.Category.Cartesian.Properties.html#3728" class="Bound">x</a> <a id="3738" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3740" href="Categories.Category.Cartesian.Properties.html#3730" class="Bound">xs</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="3750" href="Categories.Category.Cartesian.Properties.html#3730" class="Bound">xs</a> <a id="3753" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3755" href="Categories.Category.Cartesian.Properties.html#3728" class="Bound">x</a>
  <a id="3759" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="3762" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3767" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3772" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a>  <a id="3775" class="Symbol">=</a> <a id="3777" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
  <a id="3782" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="3785" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3791" href="Categories.Category.Cartesian.Properties.html#3791" class="Bound">x∈xs</a> <a id="3796" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="3803" href="Categories.Category.Cartesian.Properties.html#3791" class="Bound">x∈xs</a> <a id="3808" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="3810" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3812" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>

  <a id="3818" class="Keyword">data</a> <a id="Prods._⇒_*"></a><a id="3823" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">_⇒_*</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3841" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Categories.Category.Cartesian.Properties.html#119" class="Bound">o</a> <a id="3854" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3856" href="Categories.Category.Cartesian.Properties.html#121" class="Bound">ℓ</a><a id="3857" class="Symbol">)</a> <a id="3859" class="Keyword">where</a>
    <a id="Prods._⇒_*._~[]"></a><a id="3869" href="Categories.Category.Cartesian.Properties.html#3869" class="InductiveConstructor Operator">_~[]</a> <a id="3874" class="Symbol">:</a> <a id="3876" class="Symbol">∀</a> <a id="3878" href="Categories.Category.Cartesian.Properties.html#3878" class="Bound">x</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Categories.Category.Cartesian.Properties.html#3878" class="Bound">x</a> <a id="3884" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="3886" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3889" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a>
    <a id="Prods._⇒_*._∷_"></a><a id="3895" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">_∷_</a>  <a id="3900" class="Symbol">:</a> <a id="3902" class="Symbol">∀</a> <a id="3904" class="Symbol">{</a><a id="3905" href="Categories.Category.Cartesian.Properties.html#3905" class="Bound">x</a> <a id="3907" href="Categories.Category.Cartesian.Properties.html#3907" class="Bound">y</a> <a id="3909" href="Categories.Category.Cartesian.Properties.html#3909" class="Bound">ys</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Categories.Category.Cartesian.Properties.html#3905" class="Bound">x</a> <a id="3917" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3919" href="Categories.Category.Cartesian.Properties.html#3907" class="Bound">y</a> <a id="3921" class="Symbol">→</a> <a id="3923" href="Categories.Category.Cartesian.Properties.html#3905" class="Bound">x</a> <a id="3925" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="3927" href="Categories.Category.Cartesian.Properties.html#3909" class="Bound">ys</a> <a id="3930" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a> <a id="3932" class="Symbol">→</a> <a id="3934" href="Categories.Category.Cartesian.Properties.html#3905" class="Bound">x</a> <a id="3936" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="3938" href="Categories.Category.Cartesian.Properties.html#3907" class="Bound">y</a> <a id="3940" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3942" href="Categories.Category.Cartesian.Properties.html#3909" class="Bound">ys</a> <a id="3945" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a>

  <a id="Prods.⟨_⟩*"></a><a id="3950" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨_⟩*</a> <a id="3955" class="Symbol">:</a> <a id="3957" class="Symbol">∀</a> <a id="3959" class="Symbol">{</a><a id="3960" href="Categories.Category.Cartesian.Properties.html#3960" class="Bound">x</a> <a id="3962" href="Categories.Category.Cartesian.Properties.html#3962" class="Bound">ys</a><a id="3964" class="Symbol">}</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Categories.Category.Cartesian.Properties.html#3967" class="Bound">fs</a> <a id="3970" class="Symbol">:</a> <a id="3972" href="Categories.Category.Cartesian.Properties.html#3960" class="Bound">x</a> <a id="3974" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="3976" href="Categories.Category.Cartesian.Properties.html#3962" class="Bound">ys</a> <a id="3979" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">→</a> <a id="3984" href="Categories.Category.Cartesian.Properties.html#3960" class="Bound">x</a> <a id="3986" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3988" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="3993" href="Categories.Category.Cartesian.Properties.html#3962" class="Bound">ys</a>
  <a id="3998" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="4000" href="Categories.Category.Cartesian.Properties.html#4000" class="Bound">x</a> <a id="4002" href="Categories.Category.Cartesian.Properties.html#3869" class="InductiveConstructor Operator">~[]</a> <a id="4006" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a>  <a id="4010" class="Symbol">=</a> <a id="4012" href="Categories.Object.Terminal.html#577" class="Function">!</a>
  <a id="4016" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="4018" href="Categories.Category.Cartesian.Properties.html#4018" class="Bound">f</a> <a id="4020" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="4022" href="Categories.Category.Cartesian.Properties.html#4022" class="Bound">fs</a> <a id="4025" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="4028" class="Symbol">=</a> <a id="4030" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4032" href="Categories.Category.Cartesian.Properties.html#4018" class="Bound">f</a> <a id="4034" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4036" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="4038" href="Categories.Category.Cartesian.Properties.html#4022" class="Bound">fs</a> <a id="4041" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="4044" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>

  <a id="Prods.∈⇒mor"></a><a id="4049" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4055" class="Symbol">:</a> <a id="4057" class="Symbol">∀</a> <a id="4059" class="Symbol">{</a><a id="4060" href="Categories.Category.Cartesian.Properties.html#4060" class="Bound">x</a> <a id="4062" href="Categories.Category.Cartesian.Properties.html#4062" class="Bound">y</a> <a id="4064" href="Categories.Category.Cartesian.Properties.html#4064" class="Bound">ys</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Categories.Category.Cartesian.Properties.html#4069" class="Bound">fs</a> <a id="4072" class="Symbol">:</a> <a id="4074" href="Categories.Category.Cartesian.Properties.html#4060" class="Bound">x</a> <a id="4076" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="4078" href="Categories.Category.Cartesian.Properties.html#4064" class="Bound">ys</a> <a id="4081" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Categories.Category.Cartesian.Properties.html#4085" class="Bound">y∈ys</a> <a id="4090" class="Symbol">:</a> <a id="4092" href="Categories.Category.Cartesian.Properties.html#4062" class="Bound">y</a> <a id="4094" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4096" href="Categories.Category.Cartesian.Properties.html#4064" class="Bound">ys</a><a id="4098" class="Symbol">)</a> <a id="4100" class="Symbol">→</a> <a id="4102" href="Categories.Category.Cartesian.Properties.html#4060" class="Bound">x</a> <a id="4104" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4106" href="Categories.Category.Cartesian.Properties.html#4062" class="Bound">y</a>
  <a id="4110" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Categories.Category.Cartesian.Properties.html#4117" class="Bound">x</a> <a id="4119" href="Categories.Category.Cartesian.Properties.html#3869" class="InductiveConstructor Operator">~[]</a><a id="4122" class="Symbol">)</a> <a id="4124" class="Symbol">()</a>
  <a id="4129" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Categories.Category.Cartesian.Properties.html#4136" class="Bound">f</a> <a id="4138" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="4140" href="Categories.Category.Cartesian.Properties.html#4140" class="Bound">fs</a><a id="4142" class="Symbol">)</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4150" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4154" class="Symbol">)</a>  <a id="4157" class="Symbol">=</a> <a id="4159" href="Categories.Category.Cartesian.Properties.html#4136" class="Bound">f</a>
  <a id="4163" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Categories.Category.Cartesian.Properties.html#4170" class="Bound">f</a> <a id="4172" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="4174" href="Categories.Category.Cartesian.Properties.html#4174" class="Bound">fs</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4185" href="Categories.Category.Cartesian.Properties.html#4185" class="Bound">y∈ys</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4199" href="Categories.Category.Cartesian.Properties.html#4174" class="Bound">fs</a> <a id="4202" href="Categories.Category.Cartesian.Properties.html#4185" class="Bound">y∈ys</a>

  <a id="Prods.project*"></a><a id="4210" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="4219" class="Symbol">:</a> <a id="4221" class="Symbol">∀</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Categories.Category.Cartesian.Properties.html#4224" class="Bound">x</a> <a id="4226" href="Categories.Category.Cartesian.Properties.html#4226" class="Bound">y</a> <a id="4228" href="Categories.Category.Cartesian.Properties.html#4228" class="Bound">ys</a><a id="4230" class="Symbol">}</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Categories.Category.Cartesian.Properties.html#4233" class="Bound">fs</a> <a id="4236" class="Symbol">:</a> <a id="4238" href="Categories.Category.Cartesian.Properties.html#4224" class="Bound">x</a> <a id="4240" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="4242" href="Categories.Category.Cartesian.Properties.html#4228" class="Bound">ys</a> <a id="4245" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a><a id="4246" class="Symbol">)</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Categories.Category.Cartesian.Properties.html#4249" class="Bound">y∈ys</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Categories.Category.Cartesian.Properties.html#4226" class="Bound">y</a> <a id="4258" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4260" href="Categories.Category.Cartesian.Properties.html#4228" class="Bound">ys</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="4269" href="Categories.Category.Cartesian.Properties.html#4249" class="Bound">y∈ys</a> <a id="4274" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="4276" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4278" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="4280" href="Categories.Category.Cartesian.Properties.html#4233" class="Bound">fs</a> <a id="4283" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="4286" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4288" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="4294" href="Categories.Category.Cartesian.Properties.html#4233" class="Bound">fs</a> <a id="4297" href="Categories.Category.Cartesian.Properties.html#4249" class="Bound">y∈ys</a>
  <a id="4304" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="4313" class="Symbol">(</a><a id="4314" href="Categories.Category.Cartesian.Properties.html#4314" class="Bound">x</a> <a id="4316" href="Categories.Category.Cartesian.Properties.html#3869" class="InductiveConstructor Operator">~[]</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">()</a>
  <a id="4326" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Categories.Category.Cartesian.Properties.html#4336" class="Bound">f</a> <a id="4338" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="4340" href="Categories.Category.Cartesian.Properties.html#4340" class="Bound">fs</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4350" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4354" class="Symbol">)</a>  <a id="4357" class="Symbol">=</a> <a id="4359" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
  <a id="4370" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Categories.Category.Cartesian.Properties.html#4380" class="Bound">f</a> <a id="4382" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="4384" href="Categories.Category.Cartesian.Properties.html#4384" class="Bound">fs</a><a id="4386" class="Symbol">)</a> <a id="4388" class="Symbol">(</a><a id="4389" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4395" href="Categories.Category.Cartesian.Properties.html#4395" class="Bound">y∈ys</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4409" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="4418" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4420" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="4429" href="Categories.Category.Cartesian.Properties.html#4384" class="Bound">fs</a> <a id="4432" href="Categories.Category.Cartesian.Properties.html#4395" class="Bound">y∈ys</a>

  <a id="Prods.uniqueness*"></a><a id="4440" href="Categories.Category.Cartesian.Properties.html#4440" class="Function">uniqueness*</a> <a id="4452" class="Symbol">:</a> <a id="4454" class="Symbol">∀</a> <a id="4456" class="Symbol">{</a><a id="4457" href="Categories.Category.Cartesian.Properties.html#4457" class="Bound">x</a> <a id="4459" href="Categories.Category.Cartesian.Properties.html#4459" class="Bound">ys</a><a id="4461" class="Symbol">}</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Categories.Category.Cartesian.Properties.html#4464" class="Bound">g</a> <a id="4466" href="Categories.Category.Cartesian.Properties.html#4466" class="Bound">h</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Categories.Category.Cartesian.Properties.html#4457" class="Bound">x</a> <a id="4472" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4474" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="4479" href="Categories.Category.Cartesian.Properties.html#4459" class="Bound">ys</a><a id="4481" class="Symbol">}</a> <a id="4483" class="Symbol">→</a> <a id="4485" class="Symbol">(∀</a> <a id="4488" class="Symbol">{</a><a id="4489" href="Categories.Category.Cartesian.Properties.html#4489" class="Bound">y</a><a id="4490" class="Symbol">}</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Categories.Category.Cartesian.Properties.html#4493" class="Bound">y∈ys</a> <a id="4498" class="Symbol">:</a> <a id="4500" href="Categories.Category.Cartesian.Properties.html#4489" class="Bound">y</a> <a id="4502" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4504" href="Categories.Category.Cartesian.Properties.html#4459" class="Bound">ys</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">→</a> <a id="4510" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="4513" href="Categories.Category.Cartesian.Properties.html#4493" class="Bound">y∈ys</a> <a id="4518" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="4520" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4522" href="Categories.Category.Cartesian.Properties.html#4464" class="Bound">g</a> <a id="4524" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4526" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="4529" href="Categories.Category.Cartesian.Properties.html#4493" class="Bound">y∈ys</a> <a id="4534" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="4536" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4538" href="Categories.Category.Cartesian.Properties.html#4466" class="Bound">h</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Categories.Category.Cartesian.Properties.html#4464" class="Bound">g</a> <a id="4545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4547" href="Categories.Category.Cartesian.Properties.html#4466" class="Bound">h</a>
  <a id="4551" href="Categories.Category.Cartesian.Properties.html#4440" class="Function">uniqueness*</a> <a id="4563" class="Symbol">{</a><a id="4564" href="Categories.Category.Cartesian.Properties.html#4564" class="Bound">x</a><a id="4565" class="Symbol">}</a> <a id="4567" class="Symbol">{</a><a id="4568" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4570" class="Symbol">}</a> <a id="4572" href="Categories.Category.Cartesian.Properties.html#4572" class="Bound">uni</a>     <a id="4580" class="Symbol">=</a> <a id="4582" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
  <a id="4594" href="Categories.Category.Cartesian.Properties.html#4440" class="Function">uniqueness*</a> <a id="4606" class="Symbol">{</a><a id="4607" href="Categories.Category.Cartesian.Properties.html#4607" class="Bound">x</a><a id="4608" class="Symbol">}</a> <a id="4610" class="Symbol">{</a><a id="4611" href="Categories.Category.Cartesian.Properties.html#4611" class="Bound">y</a> <a id="4613" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4615" href="Categories.Category.Cartesian.Properties.html#4615" class="Bound">ys</a><a id="4617" class="Symbol">}</a> <a id="4619" href="Categories.Category.Cartesian.Properties.html#4619" class="Bound">uni</a> <a id="4623" class="Symbol">=</a> <a id="4625" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="4633" class="Symbol">(</a><a id="4634" href="Categories.Category.Cartesian.Properties.html#4619" class="Bound">uni</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="4650" class="Symbol">))</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Categories.Category.Cartesian.Properties.html#4440" class="Function">uniqueness*</a> <a id="4666" class="Symbol">λ</a> <a id="4668" href="Categories.Category.Cartesian.Properties.html#4668" class="Bound">y∈ys</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="4685" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4687" href="Categories.Category.Cartesian.Properties.html#4619" class="Bound">uni</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4698" href="Categories.Category.Cartesian.Properties.html#4668" class="Bound">y∈ys</a><a id="4702" class="Symbol">)</a> <a id="4704" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4706" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="4711" class="Symbol">)</a>

  <a id="4716" class="Keyword">module</a> <a id="4723" href="Categories.Category.Cartesian.Properties.html#4723" class="Module">_</a> <a id="4725" class="Symbol">{</a><a id="4726" href="Categories.Category.Cartesian.Properties.html#4726" class="Bound">a</a><a id="4727" class="Symbol">}</a> <a id="4729" class="Symbol">{</a><a id="4730" href="Categories.Category.Cartesian.Properties.html#4730" class="Bound">A</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4738" href="Categories.Category.Cartesian.Properties.html#4726" class="Bound">a</a><a id="4739" class="Symbol">}</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="4744" class="Symbol">:</a> <a id="4746" href="Categories.Category.Cartesian.Properties.html#4730" class="Bound">A</a> <a id="4748" class="Symbol">→</a> <a id="4750" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="4753" class="Symbol">)</a> <a id="4755" class="Keyword">where</a>

    <a id="4766" href="Categories.Category.Cartesian.Properties.html#4766" class="Function">uniqueness*′</a> <a id="4779" class="Symbol">:</a> <a id="4781" class="Symbol">∀</a> <a id="4783" class="Symbol">{</a><a id="4784" href="Categories.Category.Cartesian.Properties.html#4784" class="Bound">x</a> <a id="4786" href="Categories.Category.Cartesian.Properties.html#4786" class="Bound">ys</a><a id="4788" class="Symbol">}</a> <a id="4790" class="Symbol">{</a><a id="4791" href="Categories.Category.Cartesian.Properties.html#4791" class="Bound">g</a> <a id="4793" href="Categories.Category.Cartesian.Properties.html#4793" class="Bound">h</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Categories.Category.Cartesian.Properties.html#4784" class="Bound">x</a> <a id="4799" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4801" href="Categories.Category.Cartesian.Properties.html#3662" class="Function">prod</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4811" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="4813" href="Categories.Category.Cartesian.Properties.html#4786" class="Bound">ys</a><a id="4815" class="Symbol">)}</a> <a id="4818" class="Symbol">→</a> <a id="4820" class="Symbol">(∀</a> <a id="4823" class="Symbol">{</a><a id="4824" href="Categories.Category.Cartesian.Properties.html#4824" class="Bound">y</a><a id="4825" class="Symbol">}</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Categories.Category.Cartesian.Properties.html#4828" class="Bound">y∈ys</a> <a id="4833" class="Symbol">:</a> <a id="4835" href="Categories.Category.Cartesian.Properties.html#4824" class="Bound">y</a> <a id="4837" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4839" href="Categories.Category.Cartesian.Properties.html#4786" class="Bound">ys</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="4848" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈ₚ.∈-map⁺</a> <a id="4858" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="4860" href="Categories.Category.Cartesian.Properties.html#4828" class="Bound">y∈ys</a> <a id="4865" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="4867" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4869" href="Categories.Category.Cartesian.Properties.html#4791" class="Bound">g</a> <a id="4871" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4873" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="4876" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈ₚ.∈-map⁺</a> <a id="4886" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="4888" href="Categories.Category.Cartesian.Properties.html#4828" class="Bound">y∈ys</a> <a id="4893" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="4895" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4897" href="Categories.Category.Cartesian.Properties.html#4793" class="Bound">h</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Categories.Category.Cartesian.Properties.html#4791" class="Bound">g</a> <a id="4904" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4906" href="Categories.Category.Cartesian.Properties.html#4793" class="Bound">h</a>
    <a id="4912" href="Categories.Category.Cartesian.Properties.html#4766" class="Function">uniqueness*′</a> <a id="4925" class="Symbol">{</a><a id="4926" href="Categories.Category.Cartesian.Properties.html#4926" class="Bound">x</a><a id="4927" class="Symbol">}</a> <a id="4929" class="Symbol">{</a><a id="4930" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Categories.Category.Cartesian.Properties.html#4934" class="Bound">uni</a> <a id="4938" class="Symbol">=</a> <a id="4940" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
    <a id="4954" href="Categories.Category.Cartesian.Properties.html#4766" class="Function">uniqueness*′</a> <a id="4967" class="Symbol">{</a><a id="4968" href="Categories.Category.Cartesian.Properties.html#4968" class="Bound">x</a><a id="4969" class="Symbol">}</a> <a id="4971" class="Symbol">{</a><a id="4972" href="Categories.Category.Cartesian.Properties.html#4972" class="Bound">y</a> <a id="4974" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4976" href="Categories.Category.Cartesian.Properties.html#4976" class="Bound">ys</a><a id="4978" class="Symbol">}</a> <a id="4980" href="Categories.Category.Cartesian.Properties.html#4980" class="Bound">uni</a> <a id="4984" class="Symbol">=</a> <a id="4986" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="4994" class="Symbol">(</a><a id="4995" href="Categories.Category.Cartesian.Properties.html#4980" class="Bound">uni</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5005" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="5011" class="Symbol">))</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Categories.Category.Cartesian.Properties.html#4766" class="Function">uniqueness*′</a> <a id="5028" class="Symbol">λ</a> <a id="5030" href="Categories.Category.Cartesian.Properties.html#5030" class="Bound">y∈ys</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5047" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5049" href="Categories.Category.Cartesian.Properties.html#4980" class="Bound">uni</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5060" href="Categories.Category.Cartesian.Properties.html#5030" class="Bound">y∈ys</a><a id="5064" class="Symbol">)</a> <a id="5066" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5068" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5073" class="Symbol">)</a>

    <a id="5080" class="Keyword">module</a> <a id="5087" href="Categories.Category.Cartesian.Properties.html#5087" class="Module">_</a> <a id="5089" class="Symbol">{</a><a id="5090" href="Categories.Category.Cartesian.Properties.html#5090" class="Bound">x</a><a id="5091" class="Symbol">}</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Categories.Category.Cartesian.Properties.html#5094" class="Bound">g</a> <a id="5096" class="Symbol">:</a> <a id="5098" class="Symbol">∀</a> <a id="5100" href="Categories.Category.Cartesian.Properties.html#5100" class="Bound">a</a> <a id="5102" class="Symbol">→</a> <a id="5104" href="Categories.Category.Cartesian.Properties.html#5090" class="Bound">x</a> <a id="5106" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5108" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="5110" href="Categories.Category.Cartesian.Properties.html#5100" class="Bound">a</a><a id="5111" class="Symbol">)</a> <a id="5113" class="Keyword">where</a>

      <a id="5126" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5137" class="Symbol">:</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Categories.Category.Cartesian.Properties.html#5140" class="Bound">l</a> <a id="5142" class="Symbol">:</a> <a id="5144" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5149" href="Categories.Category.Cartesian.Properties.html#4730" class="Bound">A</a><a id="5150" class="Symbol">)</a> <a id="5152" class="Symbol">→</a> <a id="5154" href="Categories.Category.Cartesian.Properties.html#5090" class="Bound">x</a> <a id="5156" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">⇒</a> <a id="5158" href="Data.List.Base.html#1631" class="Function">map</a> <a id="5162" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="5164" href="Categories.Category.Cartesian.Properties.html#5140" class="Bound">l</a> <a id="5166" href="Categories.Category.Cartesian.Properties.html#3823" class="Datatype Operator">*</a>
      <a id="5174" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5185" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5193" class="Symbol">=</a> <a id="5195" class="Symbol">_</a> <a id="5197" href="Categories.Category.Cartesian.Properties.html#3869" class="InductiveConstructor Operator">~[]</a>
      <a id="5207" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Categories.Category.Cartesian.Properties.html#5219" class="Bound">y</a> <a id="5221" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5223" href="Categories.Category.Cartesian.Properties.html#5223" class="Bound">l</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">=</a> <a id="5228" href="Categories.Category.Cartesian.Properties.html#5094" class="Bound">g</a> <a id="5230" href="Categories.Category.Cartesian.Properties.html#5219" class="Bound">y</a> <a id="5232" href="Categories.Category.Cartesian.Properties.html#3895" class="InductiveConstructor Operator">∷</a> <a id="5234" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5245" href="Categories.Category.Cartesian.Properties.html#5223" class="Bound">l</a>

      <a id="5254" href="Categories.Category.Cartesian.Properties.html#5254" class="Function">build-proj≡</a> <a id="5266" class="Symbol">:</a> <a id="5268" class="Symbol">∀</a> <a id="5270" class="Symbol">{</a><a id="5271" href="Categories.Category.Cartesian.Properties.html#5271" class="Bound">a</a> <a id="5273" href="Categories.Category.Cartesian.Properties.html#5273" class="Bound">l</a><a id="5274" class="Symbol">}</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Categories.Category.Cartesian.Properties.html#5277" class="Bound">a∈l</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Categories.Category.Cartesian.Properties.html#5271" class="Bound">a</a> <a id="5285" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5287" href="Categories.Category.Cartesian.Properties.html#5273" class="Bound">l</a><a id="5288" class="Symbol">)</a> <a id="5290" class="Symbol">→</a> <a id="5292" href="Categories.Category.Cartesian.Properties.html#5094" class="Bound">g</a> <a id="5294" href="Categories.Category.Cartesian.Properties.html#5271" class="Bound">a</a> <a id="5296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5298" href="Categories.Category.Cartesian.Properties.html#4049" class="Function">∈⇒mor</a> <a id="5304" class="Symbol">(</a><a id="5305" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5316" href="Categories.Category.Cartesian.Properties.html#5273" class="Bound">l</a><a id="5317" class="Symbol">)</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈ₚ.∈-map⁺</a> <a id="5330" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="5332" href="Categories.Category.Cartesian.Properties.html#5277" class="Bound">a∈l</a><a id="5335" class="Symbol">)</a>
      <a id="5343" href="Categories.Category.Cartesian.Properties.html#5254" class="Function">build-proj≡</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5365" class="Symbol">)</a> <a id="5367" class="Symbol">=</a> <a id="5369" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
      <a id="5382" href="Categories.Category.Cartesian.Properties.html#5254" class="Function">build-proj≡</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5401" href="Categories.Category.Cartesian.Properties.html#5401" class="Bound">a∈l</a><a id="5404" class="Symbol">)</a> <a id="5406" class="Symbol">=</a> <a id="5408" href="Categories.Category.Cartesian.Properties.html#5254" class="Function">build-proj≡</a> <a id="5420" href="Categories.Category.Cartesian.Properties.html#5401" class="Bound">a∈l</a>

      <a id="5431" href="Categories.Category.Cartesian.Properties.html#5431" class="Function">build-proj</a> <a id="5442" class="Symbol">:</a> <a id="5444" class="Symbol">∀</a> <a id="5446" class="Symbol">{</a><a id="5447" href="Categories.Category.Cartesian.Properties.html#5447" class="Bound">a</a> <a id="5449" href="Categories.Category.Cartesian.Properties.html#5449" class="Bound">l</a><a id="5450" class="Symbol">}</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Categories.Category.Cartesian.Properties.html#5453" class="Bound">a∈l</a> <a id="5457" class="Symbol">:</a> <a id="5459" href="Categories.Category.Cartesian.Properties.html#5447" class="Bound">a</a> <a id="5461" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5463" href="Categories.Category.Cartesian.Properties.html#5449" class="Bound">l</a><a id="5464" class="Symbol">)</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Categories.Category.Cartesian.Properties.html#5094" class="Bound">g</a> <a id="5470" href="Categories.Category.Cartesian.Properties.html#5447" class="Bound">a</a> <a id="5472" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5474" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">π[</a> <a id="5477" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈ₚ.∈-map⁺</a> <a id="5487" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="5489" href="Categories.Category.Cartesian.Properties.html#5453" class="Bound">a∈l</a> <a id="5493" href="Categories.Category.Cartesian.Properties.html#3718" class="Function Operator">]</a> <a id="5495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5497" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5499" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5510" href="Categories.Category.Cartesian.Properties.html#5449" class="Bound">l</a> <a id="5512" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a>
      <a id="5521" href="Categories.Category.Cartesian.Properties.html#5431" class="Function">build-proj</a> <a id="5532" class="Symbol">{_}</a> <a id="5536" class="Symbol">{</a><a id="5537" href="Categories.Category.Cartesian.Properties.html#5537" class="Bound">l</a><a id="5538" class="Symbol">}</a> <a id="5540" href="Categories.Category.Cartesian.Properties.html#5540" class="Bound">a∈l</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Categories.Category.Cartesian.Properties.html#5254" class="Function">build-proj≡</a> <a id="5569" href="Categories.Category.Cartesian.Properties.html#5540" class="Bound">a∈l</a><a id="5572" class="Symbol">)</a> <a id="5574" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5576" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Categories.Category.Cartesian.Properties.html#4210" class="Function">project*</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5600" href="Categories.Category.Cartesian.Properties.html#5537" class="Bound">l</a><a id="5601" class="Symbol">)</a> <a id="5603" class="Symbol">_)</a>

    <a id="5611" href="Categories.Category.Cartesian.Properties.html#5611" class="Function">build-⟨⟩*∘</a> <a id="5622" class="Symbol">:</a> <a id="5624" class="Symbol">∀</a> <a id="5626" class="Symbol">{</a><a id="5627" href="Categories.Category.Cartesian.Properties.html#5627" class="Bound">x</a> <a id="5629" href="Categories.Category.Cartesian.Properties.html#5629" class="Bound">y</a><a id="5630" class="Symbol">}</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Categories.Category.Cartesian.Properties.html#5633" class="Bound">g</a> <a id="5635" class="Symbol">:</a> <a id="5637" class="Symbol">∀</a> <a id="5639" href="Categories.Category.Cartesian.Properties.html#5639" class="Bound">a</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Categories.Category.Cartesian.Properties.html#5627" class="Bound">x</a> <a id="5645" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5647" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="5649" href="Categories.Category.Cartesian.Properties.html#5639" class="Bound">a</a><a id="5650" class="Symbol">)</a> <a id="5652" class="Symbol">(</a><a id="5653" href="Categories.Category.Cartesian.Properties.html#5653" class="Bound">h</a> <a id="5655" class="Symbol">:</a> <a id="5657" href="Categories.Category.Cartesian.Properties.html#5629" class="Bound">y</a> <a id="5659" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5661" href="Categories.Category.Cartesian.Properties.html#5627" class="Bound">x</a><a id="5662" class="Symbol">)</a> <a id="5664" class="Symbol">→</a> <a id="5666" class="Symbol">∀</a> <a id="5668" href="Categories.Category.Cartesian.Properties.html#5668" class="Bound">l</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5674" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5685" href="Categories.Category.Cartesian.Properties.html#5633" class="Bound">g</a> <a id="5687" href="Categories.Category.Cartesian.Properties.html#5668" class="Bound">l</a> <a id="5689" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="5692" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5694" href="Categories.Category.Cartesian.Properties.html#5653" class="Bound">h</a> <a id="5696" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5698" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5700" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5711" class="Symbol">(λ</a> <a id="5714" href="Categories.Category.Cartesian.Properties.html#5714" class="Bound">a</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Categories.Category.Cartesian.Properties.html#5633" class="Bound">g</a> <a id="5720" href="Categories.Category.Cartesian.Properties.html#5714" class="Bound">a</a> <a id="5722" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5724" href="Categories.Category.Cartesian.Properties.html#5653" class="Bound">h</a><a id="5725" class="Symbol">)</a> <a id="5727" href="Categories.Category.Cartesian.Properties.html#5668" class="Bound">l</a> <a id="5729" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a>
    <a id="5736" href="Categories.Category.Cartesian.Properties.html#5611" class="Function">build-⟨⟩*∘</a> <a id="5747" href="Categories.Category.Cartesian.Properties.html#5747" class="Bound">g</a> <a id="5749" href="Categories.Category.Cartesian.Properties.html#5749" class="Bound">h</a> <a id="5751" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5759" class="Symbol">=</a> <a id="5761" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
    <a id="5775" href="Categories.Category.Cartesian.Properties.html#5611" class="Function">build-⟨⟩*∘</a> <a id="5786" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5788" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a> <a id="5790" class="Symbol">(</a><a id="5791" href="Categories.Category.Cartesian.Properties.html#5791" class="Bound">x</a> <a id="5793" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5795" href="Categories.Category.Cartesian.Properties.html#5795" class="Bound">l</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">=</a> <a id="5800" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5812" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5814" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5825" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Categories.Category.Cartesian.Properties.html#5791" class="Bound">x</a> <a id="5830" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5832" href="Categories.Category.Cartesian.Properties.html#5795" class="Bound">l</a><a id="5833" class="Symbol">)</a> <a id="5835" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="5838" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5840" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a>                   <a id="5860" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5863" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5867" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5875" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5877" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5879" href="Categories.Category.Cartesian.Properties.html#5791" class="Bound">x</a> <a id="5881" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5883" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a> <a id="5885" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5887" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5889" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5900" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5902" href="Categories.Category.Cartesian.Properties.html#5795" class="Bound">l</a> <a id="5904" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="5907" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5909" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a> <a id="5911" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>           <a id="5923" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5926" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Categories.Category.Cartesian.Properties.html#5611" class="Function">build-⟨⟩*∘</a> <a id="5947" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5949" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a> <a id="5951" href="Categories.Category.Cartesian.Properties.html#5795" class="Bound">l</a><a id="5952" class="Symbol">)</a> <a id="5954" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5962" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5964" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5966" href="Categories.Category.Cartesian.Properties.html#5791" class="Bound">x</a> <a id="5968" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5970" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a> <a id="5972" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5974" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="5976" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="5987" class="Symbol">(λ</a> <a id="5990" href="Categories.Category.Cartesian.Properties.html#5990" class="Bound">a</a> <a id="5992" class="Symbol">→</a> <a id="5994" href="Categories.Category.Cartesian.Properties.html#5786" class="Bound">g</a> <a id="5996" href="Categories.Category.Cartesian.Properties.html#5990" class="Bound">a</a> <a id="5998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6000" href="Categories.Category.Cartesian.Properties.html#5788" class="Bound">h</a><a id="6001" class="Symbol">)</a> <a id="6003" href="Categories.Category.Cartesian.Properties.html#5795" class="Bound">l</a> <a id="6005" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="6008" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6010" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="6017" href="Categories.Category.Cartesian.Properties.html#6017" class="Function">build-uniqueness*</a> <a id="6035" class="Symbol">:</a> <a id="6037" class="Symbol">∀</a> <a id="6039" class="Symbol">{</a><a id="6040" href="Categories.Category.Cartesian.Properties.html#6040" class="Bound">x</a><a id="6041" class="Symbol">}</a> <a id="6043" class="Symbol">{</a><a id="6044" href="Categories.Category.Cartesian.Properties.html#6044" class="Bound">g</a> <a id="6046" href="Categories.Category.Cartesian.Properties.html#6046" class="Bound">h</a> <a id="6048" class="Symbol">:</a> <a id="6050" class="Symbol">∀</a> <a id="6052" href="Categories.Category.Cartesian.Properties.html#6052" class="Bound">a</a> <a id="6054" class="Symbol">→</a> <a id="6056" href="Categories.Category.Cartesian.Properties.html#6040" class="Bound">x</a> <a id="6058" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6060" href="Categories.Category.Cartesian.Properties.html#4742" class="Bound">f</a> <a id="6062" href="Categories.Category.Cartesian.Properties.html#6052" class="Bound">a</a><a id="6063" class="Symbol">}</a> <a id="6065" class="Symbol">→</a> <a id="6067" class="Symbol">(∀</a> <a id="6070" href="Categories.Category.Cartesian.Properties.html#6070" class="Bound">a</a> <a id="6072" class="Symbol">→</a> <a id="6074" href="Categories.Category.Cartesian.Properties.html#6044" class="Bound">g</a> <a id="6076" href="Categories.Category.Cartesian.Properties.html#6070" class="Bound">a</a> <a id="6078" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6080" href="Categories.Category.Cartesian.Properties.html#6046" class="Bound">h</a> <a id="6082" href="Categories.Category.Cartesian.Properties.html#6070" class="Bound">a</a><a id="6083" class="Symbol">)</a> <a id="6085" class="Symbol">→</a> <a id="6087" class="Symbol">∀</a> <a id="6089" href="Categories.Category.Cartesian.Properties.html#6089" class="Bound">l</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="6095" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="6106" href="Categories.Category.Cartesian.Properties.html#6044" class="Bound">g</a> <a id="6108" href="Categories.Category.Cartesian.Properties.html#6089" class="Bound">l</a> <a id="6110" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a> <a id="6113" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6115" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟨</a> <a id="6117" href="Categories.Category.Cartesian.Properties.html#5126" class="Function">build-mors</a> <a id="6128" href="Categories.Category.Cartesian.Properties.html#6046" class="Bound">h</a> <a id="6130" href="Categories.Category.Cartesian.Properties.html#6089" class="Bound">l</a> <a id="6132" href="Categories.Category.Cartesian.Properties.html#3950" class="Function Operator">⟩*</a>
    <a id="6139" href="Categories.Category.Cartesian.Properties.html#6017" class="Function">build-uniqueness*</a> <a id="6157" class="Symbol">{</a><a id="6158" href="Categories.Category.Cartesian.Properties.html#6158" class="Bound">x</a><a id="6159" class="Symbol">}</a> <a id="6161" class="Symbol">{</a><a id="6162" href="Categories.Category.Cartesian.Properties.html#6162" class="Bound">g</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Categories.Category.Cartesian.Properties.html#6166" class="Bound">h</a><a id="6167" class="Symbol">}</a> <a id="6169" href="Categories.Category.Cartesian.Properties.html#6169" class="Bound">uni</a> <a id="6173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="6181" class="Symbol">=</a> <a id="6183" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>
    <a id="6198" href="Categories.Category.Cartesian.Properties.html#6017" class="Function">build-uniqueness*</a> <a id="6216" class="Symbol">{</a><a id="6217" href="Categories.Category.Cartesian.Properties.html#6217" class="Bound">x</a><a id="6218" class="Symbol">}</a> <a id="6220" class="Symbol">{</a><a id="6221" href="Categories.Category.Cartesian.Properties.html#6221" class="Bound">g</a><a id="6222" class="Symbol">}</a> <a id="6224" class="Symbol">{</a><a id="6225" href="Categories.Category.Cartesian.Properties.html#6225" class="Bound">h</a><a id="6226" class="Symbol">}</a> <a id="6228" href="Categories.Category.Cartesian.Properties.html#6228" class="Bound">uni</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Categories.Category.Cartesian.Properties.html#6233" class="Bound">y</a> <a id="6235" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6237" href="Categories.Category.Cartesian.Properties.html#6237" class="Bound">l</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="6251" class="Symbol">(</a><a id="6252" href="Categories.Category.Cartesian.Properties.html#6228" class="Bound">uni</a> <a id="6256" href="Categories.Category.Cartesian.Properties.html#6233" class="Bound">y</a><a id="6257" class="Symbol">)</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Categories.Category.Cartesian.Properties.html#6017" class="Function">build-uniqueness*</a> <a id="6278" href="Categories.Category.Cartesian.Properties.html#6228" class="Bound">uni</a> <a id="6282" href="Categories.Category.Cartesian.Properties.html#6237" class="Bound">l</a><a id="6283" class="Symbol">)</a>

  <a id="6288" class="Comment">-- for vectors</a>

  <a id="Prods.prodᵥ"></a><a id="6306" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">∀</a> <a id="6316" class="Symbol">{</a><a id="6317" href="Categories.Category.Cartesian.Properties.html#6317" class="Bound">n</a><a id="6318" class="Symbol">}</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6326" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="6330" class="Symbol">(</a><a id="6331" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6335" href="Categories.Category.Cartesian.Properties.html#6317" class="Bound">n</a><a id="6336" class="Symbol">)</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="6346" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="6352" href="Categories.Category.Cartesian.Properties.html#6352" class="Bound">v</a> <a id="6354" class="Symbol">=</a> <a id="6356" href="Data.Vec.Base.html#5875" class="Function">Vec.foldr₁</a> <a id="6367" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a> <a id="6371" href="Categories.Category.Cartesian.Properties.html#6352" class="Bound">v</a>

  <a id="Prods.π[_]ᵥ"></a><a id="6376" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[_]ᵥ</a> <a id="6382" class="Symbol">:</a> <a id="6384" class="Symbol">∀</a> <a id="6386" class="Symbol">{</a><a id="6387" href="Categories.Category.Cartesian.Properties.html#6387" class="Bound">n</a> <a id="6389" href="Categories.Category.Cartesian.Properties.html#6389" class="Bound">x</a><a id="6390" class="Symbol">}</a> <a id="6392" class="Symbol">{</a><a id="6393" href="Categories.Category.Cartesian.Properties.html#6393" class="Bound">xs</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6402" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6411" href="Categories.Category.Cartesian.Properties.html#6387" class="Bound">n</a><a id="6412" class="Symbol">)}</a> <a id="6415" class="Symbol">→</a> <a id="6417" href="Categories.Category.Cartesian.Properties.html#6389" class="Bound">x</a> <a id="6419" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="6422" href="Categories.Category.Cartesian.Properties.html#6393" class="Bound">xs</a> <a id="6425" class="Symbol">→</a> <a id="6427" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="6433" href="Categories.Category.Cartesian.Properties.html#6393" class="Bound">xs</a> <a id="6436" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6438" href="Categories.Category.Cartesian.Properties.html#6389" class="Bound">x</a>
  <a id="6442" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[_]ᵥ</a> <a id="6448" class="Symbol">{</a><a id="6449" class="DottedPattern Symbol">.</a><a id="6450" class="DottedPattern Number">0</a><a id="6451" class="Symbol">}</a> <a id="6453" class="Symbol">{</a><a id="6454" class="DottedPattern Symbol">.</a><a id="6455" href="Categories.Category.Cartesian.Properties.html#6459" class="DottedPattern Bound">x</a><a id="6456" class="Symbol">}</a> <a id="6458" class="Symbol">{</a><a id="6459" href="Categories.Category.Cartesian.Properties.html#6459" class="Bound">x</a> <a id="6461" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6463" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="6465" class="Symbol">}</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="6473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6477" class="Symbol">)</a>           <a id="6489" class="Symbol">=</a> <a id="6491" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="6496" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[_]ᵥ</a> <a id="6502" class="Symbol">{</a><a id="6503" class="DottedPattern Symbol">.(</a><a id="6505" href="Agda.Builtin.Nat.html#234" class="DottedPattern InductiveConstructor">suc</a> <a id="6509" class="DottedPattern Symbol">_)</a><a id="6511" class="Symbol">}</a> <a id="6513" class="Symbol">{</a><a id="6514" class="DottedPattern Symbol">.</a><a id="6515" href="Categories.Category.Cartesian.Properties.html#6519" class="DottedPattern Bound">x</a><a id="6516" class="Symbol">}</a> <a id="6518" class="Symbol">{</a><a id="6519" href="Categories.Category.Cartesian.Properties.html#6519" class="Bound">x</a> <a id="6521" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6523" href="Categories.Category.Cartesian.Properties.html#6523" class="Bound">y</a> <a id="6525" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6527" href="Categories.Category.Cartesian.Properties.html#6527" class="Bound">xs</a><a id="6529" class="Symbol">}</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="6537" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6541" class="Symbol">)</a> <a id="6543" class="Symbol">=</a> <a id="6545" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
  <a id="6550" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[_]ᵥ</a> <a id="6556" class="Symbol">{</a><a id="6557" class="DottedPattern Symbol">.(</a><a id="6559" href="Agda.Builtin.Nat.html#234" class="DottedPattern InductiveConstructor">suc</a> <a id="6563" class="DottedPattern Symbol">_)</a><a id="6565" class="Symbol">}</a> <a id="6567" class="Symbol">{</a><a id="6568" href="Categories.Category.Cartesian.Properties.html#6568" class="Bound">x</a><a id="6569" class="Symbol">}</a> <a id="6571" class="Symbol">{_</a> <a id="6574" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6576" href="Categories.Category.Cartesian.Properties.html#6576" class="Bound">y</a> <a id="6578" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6580" href="Categories.Category.Cartesian.Properties.html#6580" class="Bound">xs</a><a id="6582" class="Symbol">}</a> <a id="6584" class="Symbol">(</a><a id="6585" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6591" href="Categories.Category.Cartesian.Properties.html#6591" class="Bound">x∈xs</a><a id="6595" class="Symbol">)</a> <a id="6597" class="Symbol">=</a> <a id="6599" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="6602" href="Categories.Category.Cartesian.Properties.html#6591" class="Bound">x∈xs</a> <a id="6607" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="6610" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6612" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>

  <a id="6618" class="Keyword">data</a> <a id="Prods.[_]_⇒ᵥ_*"></a><a id="6623" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[_]_⇒ᵥ_*</a> <a id="6632" class="Symbol">:</a> <a id="6634" class="Symbol">∀</a> <a id="6636" href="Categories.Category.Cartesian.Properties.html#6636" class="Bound">n</a> <a id="6638" class="Symbol">→</a> <a id="6640" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6650" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="6654" href="Categories.Category.Cartesian.Properties.html#6636" class="Bound">n</a> <a id="6656" class="Symbol">→</a> <a id="6658" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Categories.Category.Cartesian.Properties.html#119" class="Bound">o</a> <a id="6665" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6667" href="Categories.Category.Cartesian.Properties.html#121" class="Bound">ℓ</a><a id="6668" class="Symbol">)</a> <a id="6670" class="Keyword">where</a>
    <a id="Prods.[_]_⇒ᵥ_*._~[]"></a><a id="6680" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">_~[]</a> <a id="6685" class="Symbol">:</a> <a id="6687" class="Symbol">∀</a> <a id="6689" href="Categories.Category.Cartesian.Properties.html#6689" class="Bound">x</a> <a id="6691" class="Symbol">→</a> <a id="6693" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="6695" class="Number">0</a> <a id="6697" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="6699" href="Categories.Category.Cartesian.Properties.html#6689" class="Bound">x</a> <a id="6701" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="6704" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="6707" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a>
    <a id="Prods.[_]_⇒ᵥ_*._∷_"></a><a id="6713" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">_∷_</a>  <a id="6718" class="Symbol">:</a> <a id="6720" class="Symbol">∀</a> <a id="6722" class="Symbol">{</a><a id="6723" href="Categories.Category.Cartesian.Properties.html#6723" class="Bound">x</a> <a id="6725" href="Categories.Category.Cartesian.Properties.html#6725" class="Bound">y</a> <a id="6727" href="Categories.Category.Cartesian.Properties.html#6727" class="Bound">n</a><a id="6728" class="Symbol">}</a> <a id="6730" class="Symbol">{</a><a id="6731" href="Categories.Category.Cartesian.Properties.html#6731" class="Bound">ys</a> <a id="6734" class="Symbol">:</a> <a id="6736" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6740" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="6744" href="Categories.Category.Cartesian.Properties.html#6727" class="Bound">n</a><a id="6745" class="Symbol">}</a> <a id="6747" class="Symbol">→</a> <a id="6749" href="Categories.Category.Cartesian.Properties.html#6723" class="Bound">x</a> <a id="6751" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6753" href="Categories.Category.Cartesian.Properties.html#6725" class="Bound">y</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="6759" href="Categories.Category.Cartesian.Properties.html#6727" class="Bound">n</a> <a id="6761" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="6763" href="Categories.Category.Cartesian.Properties.html#6723" class="Bound">x</a> <a id="6765" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="6768" href="Categories.Category.Cartesian.Properties.html#6731" class="Bound">ys</a> <a id="6771" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a> <a id="6773" class="Symbol">→</a> <a id="6775" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="6777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6781" href="Categories.Category.Cartesian.Properties.html#6727" class="Bound">n</a> <a id="6783" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="6785" href="Categories.Category.Cartesian.Properties.html#6723" class="Bound">x</a> <a id="6787" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="6790" href="Categories.Category.Cartesian.Properties.html#6725" class="Bound">y</a> <a id="6792" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6794" href="Categories.Category.Cartesian.Properties.html#6731" class="Bound">ys</a> <a id="6797" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a>

  <a id="Prods.⟨_⟩ᵥ*"></a><a id="6802" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨_⟩ᵥ*</a> <a id="6808" class="Symbol">:</a> <a id="6810" class="Symbol">∀</a> <a id="6812" class="Symbol">{</a><a id="6813" href="Categories.Category.Cartesian.Properties.html#6813" class="Bound">n</a> <a id="6815" href="Categories.Category.Cartesian.Properties.html#6815" class="Bound">x</a> <a id="6817" href="Categories.Category.Cartesian.Properties.html#6817" class="Bound">ys</a><a id="6819" class="Symbol">}</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Categories.Category.Cartesian.Properties.html#6822" class="Bound">fs</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="6829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6833" href="Categories.Category.Cartesian.Properties.html#6813" class="Bound">n</a> <a id="6835" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="6837" href="Categories.Category.Cartesian.Properties.html#6815" class="Bound">x</a> <a id="6839" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="6842" href="Categories.Category.Cartesian.Properties.html#6817" class="Bound">ys</a> <a id="6845" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a><a id="6846" class="Symbol">)</a> <a id="6848" class="Symbol">→</a> <a id="6850" href="Categories.Category.Cartesian.Properties.html#6815" class="Bound">x</a> <a id="6852" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6854" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="6860" href="Categories.Category.Cartesian.Properties.html#6817" class="Bound">ys</a>
  <a id="6865" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="6867" href="Categories.Category.Cartesian.Properties.html#6867" class="Bound">f</a> <a id="6869" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Categories.Category.Cartesian.Properties.html#6872" class="Bound">x</a> <a id="6874" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">~[]</a><a id="6877" class="Symbol">)</a> <a id="6879" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a>  <a id="6884" class="Symbol">=</a> <a id="6886" href="Categories.Category.Cartesian.Properties.html#6867" class="Bound">f</a>
  <a id="6890" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="6892" href="Categories.Category.Cartesian.Properties.html#6892" class="Bound">f</a> <a id="6894" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="6896" class="Symbol">(</a><a id="6897" href="Categories.Category.Cartesian.Properties.html#6897" class="Bound">g</a> <a id="6899" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="6901" href="Categories.Category.Cartesian.Properties.html#6901" class="Bound">fs</a><a id="6903" class="Symbol">)</a> <a id="6905" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="6909" class="Symbol">=</a> <a id="6911" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6913" href="Categories.Category.Cartesian.Properties.html#6892" class="Bound">f</a> <a id="6915" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6917" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="6919" href="Categories.Category.Cartesian.Properties.html#6897" class="Bound">g</a> <a id="6921" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="6923" href="Categories.Category.Cartesian.Properties.html#6901" class="Bound">fs</a> <a id="6926" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="6930" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>

  <a id="Prods.∈⇒morᵥ"></a><a id="6935" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="6942" class="Symbol">:</a> <a id="6944" class="Symbol">∀</a> <a id="6946" class="Symbol">{</a><a id="6947" href="Categories.Category.Cartesian.Properties.html#6947" class="Bound">n</a> <a id="6949" href="Categories.Category.Cartesian.Properties.html#6949" class="Bound">x</a> <a id="6951" href="Categories.Category.Cartesian.Properties.html#6951" class="Bound">y</a> <a id="6953" href="Categories.Category.Cartesian.Properties.html#6953" class="Bound">ys</a><a id="6955" class="Symbol">}</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Categories.Category.Cartesian.Properties.html#6958" class="Bound">fs</a> <a id="6961" class="Symbol">:</a> <a id="6963" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="6965" href="Categories.Category.Cartesian.Properties.html#6947" class="Bound">n</a> <a id="6967" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="6969" href="Categories.Category.Cartesian.Properties.html#6949" class="Bound">x</a> <a id="6971" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="6974" href="Categories.Category.Cartesian.Properties.html#6953" class="Bound">ys</a> <a id="6977" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a><a id="6978" class="Symbol">)</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Categories.Category.Cartesian.Properties.html#6981" class="Bound">y∈ys</a> <a id="6986" class="Symbol">:</a> <a id="6988" href="Categories.Category.Cartesian.Properties.html#6951" class="Bound">y</a> <a id="6990" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="6993" href="Categories.Category.Cartesian.Properties.html#6953" class="Bound">ys</a><a id="6995" class="Symbol">)</a> <a id="6997" class="Symbol">→</a> <a id="6999" href="Categories.Category.Cartesian.Properties.html#6949" class="Bound">x</a> <a id="7001" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7003" href="Categories.Category.Cartesian.Properties.html#6951" class="Bound">y</a>
  <a id="7007" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Categories.Category.Cartesian.Properties.html#7015" class="Bound">x</a> <a id="7017" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">~[]</a><a id="7020" class="Symbol">)</a> <a id="7022" class="Symbol">()</a>
  <a id="7027" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="7034" class="Symbol">(</a><a id="7035" href="Categories.Category.Cartesian.Properties.html#7035" class="Bound">f</a> <a id="7037" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7039" href="Categories.Category.Cartesian.Properties.html#7039" class="Bound">fs</a><a id="7041" class="Symbol">)</a> <a id="7043" class="Symbol">(</a><a id="7044" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7053" class="Symbol">)</a>  <a id="7056" class="Symbol">=</a> <a id="7058" href="Categories.Category.Cartesian.Properties.html#7035" class="Bound">f</a>
  <a id="7062" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Categories.Category.Cartesian.Properties.html#7070" class="Bound">f</a> <a id="7072" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7074" href="Categories.Category.Cartesian.Properties.html#7074" class="Bound">fs</a><a id="7076" class="Symbol">)</a> <a id="7078" class="Symbol">(</a><a id="7079" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="7085" href="Categories.Category.Cartesian.Properties.html#7085" class="Bound">y∈ys</a><a id="7089" class="Symbol">)</a> <a id="7091" class="Symbol">=</a> <a id="7093" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="7100" href="Categories.Category.Cartesian.Properties.html#7074" class="Bound">fs</a> <a id="7103" href="Categories.Category.Cartesian.Properties.html#7085" class="Bound">y∈ys</a>

  <a id="Prods.projectᵥ*"></a><a id="7111" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="7121" class="Symbol">:</a> <a id="7123" class="Symbol">∀</a> <a id="7125" class="Symbol">{</a><a id="7126" href="Categories.Category.Cartesian.Properties.html#7126" class="Bound">n</a> <a id="7128" href="Categories.Category.Cartesian.Properties.html#7128" class="Bound">x</a> <a id="7130" href="Categories.Category.Cartesian.Properties.html#7130" class="Bound">y</a> <a id="7132" href="Categories.Category.Cartesian.Properties.html#7132" class="Bound">ys</a><a id="7134" class="Symbol">}</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Categories.Category.Cartesian.Properties.html#7137" class="Bound">fs</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="7144" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7148" href="Categories.Category.Cartesian.Properties.html#7126" class="Bound">n</a> <a id="7150" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="7152" href="Categories.Category.Cartesian.Properties.html#7128" class="Bound">x</a> <a id="7154" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="7157" href="Categories.Category.Cartesian.Properties.html#7132" class="Bound">ys</a> <a id="7160" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a><a id="7161" class="Symbol">)</a> <a id="7163" class="Symbol">(</a><a id="7164" href="Categories.Category.Cartesian.Properties.html#7164" class="Bound">y∈ys</a> <a id="7169" class="Symbol">:</a> <a id="7171" href="Categories.Category.Cartesian.Properties.html#7130" class="Bound">y</a> <a id="7173" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="7176" href="Categories.Category.Cartesian.Properties.html#7132" class="Bound">ys</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">→</a> <a id="7182" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="7185" href="Categories.Category.Cartesian.Properties.html#7164" class="Bound">y∈ys</a> <a id="7190" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="7193" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7195" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="7197" href="Categories.Category.Cartesian.Properties.html#7137" class="Bound">fs</a> <a id="7200" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="7204" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7206" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="7213" href="Categories.Category.Cartesian.Properties.html#7137" class="Bound">fs</a> <a id="7216" href="Categories.Category.Cartesian.Properties.html#7164" class="Bound">y∈ys</a>
  <a id="7223" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="7233" class="Symbol">(</a><a id="7234" href="Categories.Category.Cartesian.Properties.html#7234" class="Bound">f</a> <a id="7236" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Categories.Category.Cartesian.Properties.html#7239" class="Bound">x</a> <a id="7241" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">~[]</a><a id="7244" class="Symbol">))</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7253" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Symbol">=</a> <a id="7263" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="7275" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Categories.Category.Cartesian.Properties.html#7286" class="Bound">f</a> <a id="7288" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7290" href="Categories.Category.Cartesian.Properties.html#7290" class="Bound">g</a> <a id="7292" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7294" href="Categories.Category.Cartesian.Properties.html#7294" class="Bound">fs</a><a id="7296" class="Symbol">)</a> <a id="7298" class="Symbol">(</a><a id="7299" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7304" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7310" class="Symbol">)</a>  <a id="7313" class="Symbol">=</a> <a id="7315" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
  <a id="7326" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="7336" class="Symbol">(</a><a id="7337" href="Categories.Category.Cartesian.Properties.html#7337" class="Bound">f</a> <a id="7339" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7341" href="Categories.Category.Cartesian.Properties.html#7341" class="Bound">g</a> <a id="7343" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7345" href="Categories.Category.Cartesian.Properties.html#7345" class="Bound">fs</a><a id="7347" class="Symbol">)</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="7356" href="Categories.Category.Cartesian.Properties.html#7356" class="Bound">y∈ys</a><a id="7360" class="Symbol">)</a>   <a id="7364" class="Symbol">=</a> <a id="7366" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7372" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="7381" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7383" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Categories.Category.Cartesian.Properties.html#7341" class="Bound">g</a> <a id="7396" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="7398" href="Categories.Category.Cartesian.Properties.html#7345" class="Bound">fs</a><a id="7400" class="Symbol">)</a> <a id="7402" href="Categories.Category.Cartesian.Properties.html#7356" class="Bound">y∈ys</a>

  <a id="Prods.uniquenessᵥ*"></a><a id="7410" href="Categories.Category.Cartesian.Properties.html#7410" class="Function">uniquenessᵥ*</a> <a id="7423" class="Symbol">:</a> <a id="7425" class="Symbol">∀</a> <a id="7427" class="Symbol">{</a><a id="7428" href="Categories.Category.Cartesian.Properties.html#7428" class="Bound">x</a> <a id="7430" href="Categories.Category.Cartesian.Properties.html#7430" class="Bound">n</a> <a id="7432" href="Categories.Category.Cartesian.Properties.html#7432" class="Bound">ys</a><a id="7434" class="Symbol">}</a> <a id="7436" class="Symbol">{</a><a id="7437" href="Categories.Category.Cartesian.Properties.html#7437" class="Bound">g</a> <a id="7439" href="Categories.Category.Cartesian.Properties.html#7439" class="Bound">h</a> <a id="7441" class="Symbol">:</a> <a id="7443" href="Categories.Category.Cartesian.Properties.html#7428" class="Bound">x</a> <a id="7445" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7447" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="7453" class="Symbol">{</a><a id="7454" href="Categories.Category.Cartesian.Properties.html#7430" class="Bound">n</a><a id="7455" class="Symbol">}</a> <a id="7457" href="Categories.Category.Cartesian.Properties.html#7432" class="Bound">ys</a><a id="7459" class="Symbol">}</a> <a id="7461" class="Symbol">→</a> <a id="7463" class="Symbol">(∀</a> <a id="7466" class="Symbol">{</a><a id="7467" href="Categories.Category.Cartesian.Properties.html#7467" class="Bound">y</a><a id="7468" class="Symbol">}</a> <a id="7470" class="Symbol">(</a><a id="7471" href="Categories.Category.Cartesian.Properties.html#7471" class="Bound">y∈ys</a> <a id="7476" class="Symbol">:</a> <a id="7478" href="Categories.Category.Cartesian.Properties.html#7467" class="Bound">y</a> <a id="7480" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="7483" href="Categories.Category.Cartesian.Properties.html#7432" class="Bound">ys</a><a id="7485" class="Symbol">)</a> <a id="7487" class="Symbol">→</a> <a id="7489" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="7492" href="Categories.Category.Cartesian.Properties.html#7471" class="Bound">y∈ys</a> <a id="7497" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="7500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7502" href="Categories.Category.Cartesian.Properties.html#7437" class="Bound">g</a> <a id="7504" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7506" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="7509" href="Categories.Category.Cartesian.Properties.html#7471" class="Bound">y∈ys</a> <a id="7514" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="7517" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7519" href="Categories.Category.Cartesian.Properties.html#7439" class="Bound">h</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">→</a> <a id="7524" href="Categories.Category.Cartesian.Properties.html#7437" class="Bound">g</a> <a id="7526" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7528" href="Categories.Category.Cartesian.Properties.html#7439" class="Bound">h</a>
  <a id="7532" href="Categories.Category.Cartesian.Properties.html#7410" class="Function">uniquenessᵥ*</a> <a id="7545" class="Symbol">{</a><a id="7546" href="Categories.Category.Cartesian.Properties.html#7546" class="Bound">x</a><a id="7547" class="Symbol">}</a> <a id="7549" class="Symbol">{</a><a id="7550" class="DottedPattern Symbol">.</a><a id="7551" class="DottedPattern Number">0</a><a id="7552" class="Symbol">}</a> <a id="7554" class="Symbol">{</a><a id="7555" href="Categories.Category.Cartesian.Properties.html#7555" class="Bound">y</a> <a id="7557" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7559" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="7561" class="Symbol">}</a> <a id="7563" href="Categories.Category.Cartesian.Properties.html#7563" class="Bound">uni</a>           <a id="7577" class="Symbol">=</a> <a id="7579" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7581" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7591" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7593" href="Categories.Category.Cartesian.Properties.html#7563" class="Bound">uni</a> <a id="7597" class="Symbol">(</a><a id="7598" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7603" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7609" class="Symbol">)</a> <a id="7611" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7613" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="7625" href="Categories.Category.Cartesian.Properties.html#7410" class="Function">uniquenessᵥ*</a> <a id="7638" class="Symbol">{</a><a id="7639" href="Categories.Category.Cartesian.Properties.html#7639" class="Bound">x</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">{</a><a id="7643" class="DottedPattern Symbol">.(</a><a id="7645" href="Agda.Builtin.Nat.html#234" class="DottedPattern InductiveConstructor">suc</a> <a id="7649" class="DottedPattern Symbol">_)</a><a id="7651" class="Symbol">}</a> <a id="7653" class="Symbol">{</a><a id="7654" href="Categories.Category.Cartesian.Properties.html#7654" class="Bound">y</a> <a id="7656" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7658" href="Categories.Category.Cartesian.Properties.html#7658" class="Bound">z</a> <a id="7660" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7662" href="Categories.Category.Cartesian.Properties.html#7662" class="Bound">ys</a><a id="7664" class="Symbol">}</a> <a id="7666" href="Categories.Category.Cartesian.Properties.html#7666" class="Bound">uni</a> <a id="7670" class="Symbol">=</a> <a id="7672" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="7680" class="Symbol">(</a><a id="7681" href="Categories.Category.Cartesian.Properties.html#7666" class="Bound">uni</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7691" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7697" class="Symbol">))</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Categories.Category.Cartesian.Properties.html#7410" class="Function">uniquenessᵥ*</a> <a id="7714" class="Symbol">(λ</a> <a id="7717" href="Categories.Category.Cartesian.Properties.html#7717" class="Bound">y∈ys</a> <a id="7722" class="Symbol">→</a> <a id="7724" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="7734" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7736" href="Categories.Category.Cartesian.Properties.html#7666" class="Bound">uni</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="7747" href="Categories.Category.Cartesian.Properties.html#7717" class="Bound">y∈ys</a><a id="7751" class="Symbol">)</a> <a id="7753" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7755" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="7760" class="Symbol">))</a>

  <a id="7766" class="Keyword">module</a> <a id="7773" href="Categories.Category.Cartesian.Properties.html#7773" class="Module">_</a> <a id="7775" class="Symbol">{</a><a id="7776" href="Categories.Category.Cartesian.Properties.html#7776" class="Bound">a</a><a id="7777" class="Symbol">}</a> <a id="7779" class="Symbol">{</a><a id="7780" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7788" href="Categories.Category.Cartesian.Properties.html#7776" class="Bound">a</a><a id="7789" class="Symbol">}</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="7794" class="Symbol">:</a> <a id="7796" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="7803" class="Symbol">)</a> <a id="7805" class="Keyword">where</a>

    <a id="7816" href="Categories.Category.Cartesian.Properties.html#7816" class="Function">uniquenessᵥ*′</a> <a id="7830" class="Symbol">:</a> <a id="7832" class="Symbol">∀</a> <a id="7834" class="Symbol">{</a><a id="7835" href="Categories.Category.Cartesian.Properties.html#7835" class="Bound">x</a> <a id="7837" href="Categories.Category.Cartesian.Properties.html#7837" class="Bound">n</a> <a id="7839" href="Categories.Category.Cartesian.Properties.html#7839" class="Bound">ys</a><a id="7841" class="Symbol">}</a> <a id="7843" class="Symbol">{</a><a id="7844" href="Categories.Category.Cartesian.Properties.html#7844" class="Bound">g</a> <a id="7846" href="Categories.Category.Cartesian.Properties.html#7846" class="Bound">h</a> <a id="7848" class="Symbol">:</a> <a id="7850" href="Categories.Category.Cartesian.Properties.html#7835" class="Bound">x</a> <a id="7852" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="7854" href="Categories.Category.Cartesian.Properties.html#6306" class="Function">prodᵥ</a> <a id="7860" class="Symbol">{</a><a id="7861" href="Categories.Category.Cartesian.Properties.html#7837" class="Bound">n</a><a id="7862" class="Symbol">}</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Data.Vec.Base.html#2947" class="Function">Vec.map</a> <a id="7873" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="7875" href="Categories.Category.Cartesian.Properties.html#7839" class="Bound">ys</a><a id="7877" class="Symbol">)}</a> <a id="7880" class="Symbol">→</a> <a id="7882" class="Symbol">(∀</a> <a id="7885" class="Symbol">{</a><a id="7886" href="Categories.Category.Cartesian.Properties.html#7886" class="Bound">y</a><a id="7887" class="Symbol">}</a> <a id="7889" class="Symbol">(</a><a id="7890" href="Categories.Category.Cartesian.Properties.html#7890" class="Bound">y∈ys</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Categories.Category.Cartesian.Properties.html#7886" class="Bound">y</a> <a id="7899" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="7902" href="Categories.Category.Cartesian.Properties.html#7839" class="Bound">ys</a><a id="7904" class="Symbol">)</a> <a id="7906" class="Symbol">→</a> <a id="7908" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="7911" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈ᵥₚ.∈-map⁺</a> <a id="7922" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="7924" href="Categories.Category.Cartesian.Properties.html#7890" class="Bound">y∈ys</a> <a id="7929" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="7932" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7934" href="Categories.Category.Cartesian.Properties.html#7844" class="Bound">g</a> <a id="7936" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7938" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="7941" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈ᵥₚ.∈-map⁺</a> <a id="7952" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="7954" href="Categories.Category.Cartesian.Properties.html#7890" class="Bound">y∈ys</a> <a id="7959" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="7962" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7964" href="Categories.Category.Cartesian.Properties.html#7846" class="Bound">h</a><a id="7965" class="Symbol">)</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Categories.Category.Cartesian.Properties.html#7844" class="Bound">g</a> <a id="7971" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7973" href="Categories.Category.Cartesian.Properties.html#7846" class="Bound">h</a>
    <a id="7979" href="Categories.Category.Cartesian.Properties.html#7816" class="Function">uniquenessᵥ*′</a> <a id="7993" class="Symbol">{</a><a id="7994" href="Categories.Category.Cartesian.Properties.html#7994" class="Bound">x</a><a id="7995" class="Symbol">}</a> <a id="7997" class="Symbol">{</a><a id="7998" class="DottedPattern Symbol">.</a><a id="7999" class="DottedPattern Number">0</a><a id="8000" class="Symbol">}</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Categories.Category.Cartesian.Properties.html#8003" class="Bound">y</a> <a id="8005" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8007" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="8009" class="Symbol">}</a> <a id="8011" href="Categories.Category.Cartesian.Properties.html#8011" class="Bound">uni</a>           <a id="8025" class="Symbol">=</a> <a id="8027" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="8029" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="8039" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8041" href="Categories.Category.Cartesian.Properties.html#8011" class="Bound">uni</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8051" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="8057" class="Symbol">)</a> <a id="8059" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8061" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
    <a id="8075" href="Categories.Category.Cartesian.Properties.html#7816" class="Function">uniquenessᵥ*′</a> <a id="8089" class="Symbol">{</a><a id="8090" href="Categories.Category.Cartesian.Properties.html#8090" class="Bound">x</a><a id="8091" class="Symbol">}</a> <a id="8093" class="Symbol">{</a><a id="8094" class="DottedPattern Symbol">.(</a><a id="8096" href="Agda.Builtin.Nat.html#234" class="DottedPattern InductiveConstructor">suc</a> <a id="8100" class="DottedPattern Symbol">_)</a><a id="8102" class="Symbol">}</a> <a id="8104" class="Symbol">{</a><a id="8105" href="Categories.Category.Cartesian.Properties.html#8105" class="Bound">y</a> <a id="8107" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8109" href="Categories.Category.Cartesian.Properties.html#8109" class="Bound">z</a> <a id="8111" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8113" href="Categories.Category.Cartesian.Properties.html#8113" class="Bound">ys</a><a id="8115" class="Symbol">}</a> <a id="8117" href="Categories.Category.Cartesian.Properties.html#8117" class="Bound">uni</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="8131" class="Symbol">(</a><a id="8132" href="Categories.Category.Cartesian.Properties.html#8117" class="Bound">uni</a> <a id="8136" class="Symbol">(</a><a id="8137" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="8148" class="Symbol">))</a> <a id="8151" class="Symbol">(</a><a id="8152" href="Categories.Category.Cartesian.Properties.html#7816" class="Function">uniquenessᵥ*′</a> <a id="8166" class="Symbol">(λ</a> <a id="8169" href="Categories.Category.Cartesian.Properties.html#8169" class="Bound">y∈ys</a> <a id="8174" class="Symbol">→</a> <a id="8176" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="8186" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8188" href="Categories.Category.Cartesian.Properties.html#8117" class="Bound">uni</a> <a id="8192" class="Symbol">(</a><a id="8193" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8199" href="Categories.Category.Cartesian.Properties.html#8169" class="Bound">y∈ys</a><a id="8203" class="Symbol">)</a> <a id="8205" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8207" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="8212" class="Symbol">))</a>

    <a id="8220" class="Keyword">module</a> <a id="8227" href="Categories.Category.Cartesian.Properties.html#8227" class="Module">_</a> <a id="8229" class="Symbol">{</a><a id="8230" href="Categories.Category.Cartesian.Properties.html#8230" class="Bound">x</a><a id="8231" class="Symbol">}</a> <a id="8233" class="Symbol">(</a><a id="8234" href="Categories.Category.Cartesian.Properties.html#8234" class="Bound">g</a> <a id="8236" class="Symbol">:</a> <a id="8238" class="Symbol">∀</a> <a id="8240" href="Categories.Category.Cartesian.Properties.html#8240" class="Bound">a</a> <a id="8242" class="Symbol">→</a> <a id="8244" href="Categories.Category.Cartesian.Properties.html#8230" class="Bound">x</a> <a id="8246" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="8248" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="8250" href="Categories.Category.Cartesian.Properties.html#8240" class="Bound">a</a><a id="8251" class="Symbol">)</a> <a id="8253" class="Keyword">where</a>

      <a id="8266" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8278" class="Symbol">:</a> <a id="8280" class="Symbol">∀</a> <a id="8282" class="Symbol">{</a><a id="8283" href="Categories.Category.Cartesian.Properties.html#8283" class="Bound">n</a><a id="8284" class="Symbol">}</a> <a id="8286" class="Symbol">(</a><a id="8287" href="Categories.Category.Cartesian.Properties.html#8287" class="Bound">l</a> <a id="8289" class="Symbol">:</a> <a id="8291" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8295" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="8297" href="Categories.Category.Cartesian.Properties.html#8283" class="Bound">n</a><a id="8298" class="Symbol">)</a> <a id="8300" class="Symbol">→</a> <a id="8302" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">[</a> <a id="8304" href="Categories.Category.Cartesian.Properties.html#8283" class="Bound">n</a> <a id="8306" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">]</a> <a id="8308" href="Categories.Category.Cartesian.Properties.html#8230" class="Bound">x</a> <a id="8310" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">⇒ᵥ</a> <a id="8313" href="Data.Vec.Base.html#2947" class="Function">Vec.map</a> <a id="8321" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="8323" href="Categories.Category.Cartesian.Properties.html#8287" class="Bound">l</a> <a id="8325" href="Categories.Category.Cartesian.Properties.html#6623" class="Datatype Operator">*</a>
      <a id="8333" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8345" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>          <a id="8357" class="Symbol">=</a> <a id="8359" class="Symbol">_</a> <a id="8361" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">~[]</a>
      <a id="8371" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Categories.Category.Cartesian.Properties.html#8384" class="Bound">y</a> <a id="8386" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8388" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="8390" class="Symbol">)</a>    <a id="8395" class="Symbol">=</a> <a id="8397" href="Categories.Category.Cartesian.Properties.html#8234" class="Bound">g</a> <a id="8399" href="Categories.Category.Cartesian.Properties.html#8384" class="Bound">y</a> <a id="8401" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="8403" class="Symbol">_</a> <a id="8405" href="Categories.Category.Cartesian.Properties.html#6680" class="InductiveConstructor Operator">~[]</a>
      <a id="8415" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8427" class="Symbol">(</a><a id="8428" href="Categories.Category.Cartesian.Properties.html#8428" class="Bound">y</a> <a id="8430" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8432" href="Categories.Category.Cartesian.Properties.html#8432" class="Bound">z</a> <a id="8434" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8436" href="Categories.Category.Cartesian.Properties.html#8436" class="Bound">l</a><a id="8437" class="Symbol">)</a> <a id="8439" class="Symbol">=</a> <a id="8441" href="Categories.Category.Cartesian.Properties.html#8234" class="Bound">g</a> <a id="8443" href="Categories.Category.Cartesian.Properties.html#8428" class="Bound">y</a> <a id="8445" href="Categories.Category.Cartesian.Properties.html#6713" class="InductiveConstructor Operator">∷</a> <a id="8447" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Categories.Category.Cartesian.Properties.html#8432" class="Bound">z</a> <a id="8462" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8464" href="Categories.Category.Cartesian.Properties.html#8436" class="Bound">l</a><a id="8465" class="Symbol">)</a>

      <a id="8474" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8487" class="Symbol">:</a> <a id="8489" class="Symbol">∀</a> <a id="8491" class="Symbol">{</a><a id="8492" href="Categories.Category.Cartesian.Properties.html#8492" class="Bound">a</a> <a id="8494" href="Categories.Category.Cartesian.Properties.html#8494" class="Bound">n</a><a id="8495" class="Symbol">}</a> <a id="8497" class="Symbol">{</a><a id="8498" href="Categories.Category.Cartesian.Properties.html#8498" class="Bound">l</a> <a id="8500" class="Symbol">:</a> <a id="8502" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8506" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="8508" href="Categories.Category.Cartesian.Properties.html#8494" class="Bound">n</a><a id="8509" class="Symbol">}</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Categories.Category.Cartesian.Properties.html#8512" class="Bound">a∈l</a> <a id="8516" class="Symbol">:</a> <a id="8518" href="Categories.Category.Cartesian.Properties.html#8492" class="Bound">a</a> <a id="8520" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="8523" href="Categories.Category.Cartesian.Properties.html#8498" class="Bound">l</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">→</a> <a id="8528" href="Categories.Category.Cartesian.Properties.html#8234" class="Bound">g</a> <a id="8530" href="Categories.Category.Cartesian.Properties.html#8492" class="Bound">a</a> <a id="8532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8534" href="Categories.Category.Cartesian.Properties.html#6935" class="Function">∈⇒morᵥ</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8554" href="Categories.Category.Cartesian.Properties.html#8498" class="Bound">l</a><a id="8555" class="Symbol">)</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈ᵥₚ.∈-map⁺</a> <a id="8569" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="8571" href="Categories.Category.Cartesian.Properties.html#8512" class="Bound">a∈l</a><a id="8574" class="Symbol">)</a>
      <a id="8582" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8595" class="Symbol">{_}</a> <a id="8599" class="Symbol">{_}</a> <a id="8603" class="Symbol">{</a><a id="8604" href="Categories.Category.Cartesian.Properties.html#8604" class="Bound">y</a> <a id="8606" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8608" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="8610" class="Symbol">}</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8622" class="Symbol">)</a>    <a id="8627" class="Symbol">=</a> <a id="8629" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
      <a id="8642" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8655" class="Symbol">{_}</a> <a id="8659" class="Symbol">{_}</a> <a id="8663" class="Symbol">{</a><a id="8664" href="Categories.Category.Cartesian.Properties.html#8664" class="Bound">y</a> <a id="8666" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8668" href="Categories.Category.Cartesian.Properties.html#8668" class="Bound">z</a> <a id="8670" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8672" href="Categories.Category.Cartesian.Properties.html#8672" class="Bound">l</a><a id="8673" class="Symbol">}</a> <a id="8675" class="Symbol">(</a><a id="8676" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8685" class="Symbol">)</a> <a id="8687" class="Symbol">=</a> <a id="8689" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
      <a id="8702" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8715" class="Symbol">{_}</a> <a id="8719" class="Symbol">{_}</a> <a id="8723" class="Symbol">{</a><a id="8724" href="Categories.Category.Cartesian.Properties.html#8724" class="Bound">y</a> <a id="8726" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8728" href="Categories.Category.Cartesian.Properties.html#8728" class="Bound">z</a> <a id="8730" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8732" href="Categories.Category.Cartesian.Properties.html#8732" class="Bound">l</a><a id="8733" class="Symbol">}</a> <a id="8735" class="Symbol">(</a><a id="8736" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8742" href="Categories.Category.Cartesian.Properties.html#8742" class="Bound">a∈l</a><a id="8745" class="Symbol">)</a> <a id="8747" class="Symbol">=</a> <a id="8749" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8762" href="Categories.Category.Cartesian.Properties.html#8742" class="Bound">a∈l</a>

      <a id="8773" href="Categories.Category.Cartesian.Properties.html#8773" class="Function">buildᵥ-proj</a> <a id="8785" class="Symbol">:</a> <a id="8787" class="Symbol">∀</a> <a id="8789" class="Symbol">{</a><a id="8790" href="Categories.Category.Cartesian.Properties.html#8790" class="Bound">a</a> <a id="8792" href="Categories.Category.Cartesian.Properties.html#8792" class="Bound">n</a><a id="8793" class="Symbol">}</a> <a id="8795" class="Symbol">{</a><a id="8796" href="Categories.Category.Cartesian.Properties.html#8796" class="Bound">l</a> <a id="8798" class="Symbol">:</a> <a id="8800" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8804" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8811" href="Categories.Category.Cartesian.Properties.html#8792" class="Bound">n</a><a id="8812" class="Symbol">)}</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Categories.Category.Cartesian.Properties.html#8816" class="Bound">a∈l</a> <a id="8820" class="Symbol">:</a> <a id="8822" href="Categories.Category.Cartesian.Properties.html#8790" class="Bound">a</a> <a id="8824" href="Categories.Category.Cartesian.Properties.html#807" class="Function Operator">∈ᵥ</a> <a id="8827" href="Categories.Category.Cartesian.Properties.html#8796" class="Bound">l</a><a id="8828" class="Symbol">)</a> <a id="8830" class="Symbol">→</a> <a id="8832" href="Categories.Category.Cartesian.Properties.html#8234" class="Bound">g</a> <a id="8834" href="Categories.Category.Cartesian.Properties.html#8790" class="Bound">a</a> <a id="8836" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8838" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">π[</a> <a id="8841" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈ᵥₚ.∈-map⁺</a> <a id="8852" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="8854" href="Categories.Category.Cartesian.Properties.html#8816" class="Bound">a∈l</a> <a id="8858" href="Categories.Category.Cartesian.Properties.html#6376" class="Function Operator">]ᵥ</a> <a id="8861" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8863" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="8865" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8877" href="Categories.Category.Cartesian.Properties.html#8796" class="Bound">l</a> <a id="8879" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a>
      <a id="8889" href="Categories.Category.Cartesian.Properties.html#8773" class="Function">buildᵥ-proj</a> <a id="8901" class="Symbol">{_}</a> <a id="8905" class="Symbol">{_}</a> <a id="8909" class="Symbol">{</a><a id="8910" href="Categories.Category.Cartesian.Properties.html#8910" class="Bound">l</a><a id="8911" class="Symbol">}</a> <a id="8913" href="Categories.Category.Cartesian.Properties.html#8913" class="Bound">a∈l</a> <a id="8917" class="Symbol">=</a> <a id="8919" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Categories.Category.Cartesian.Properties.html#8474" class="Function">buildᵥ-proj≡</a> <a id="8943" href="Categories.Category.Cartesian.Properties.html#8913" class="Bound">a∈l</a><a id="8946" class="Symbol">)</a> <a id="8948" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8950" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Categories.Category.Cartesian.Properties.html#7111" class="Function">projectᵥ*</a> <a id="8963" class="Symbol">(</a><a id="8964" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="8976" href="Categories.Category.Cartesian.Properties.html#8910" class="Bound">l</a><a id="8977" class="Symbol">)</a> <a id="8979" class="Symbol">_)</a>

    <a id="8987" href="Categories.Category.Cartesian.Properties.html#8987" class="Function">buildᵥ-⟨⟩*∘</a> <a id="8999" class="Symbol">:</a> <a id="9001" class="Symbol">∀</a> <a id="9003" class="Symbol">{</a><a id="9004" href="Categories.Category.Cartesian.Properties.html#9004" class="Bound">x</a> <a id="9006" href="Categories.Category.Cartesian.Properties.html#9006" class="Bound">y</a><a id="9007" class="Symbol">}</a> <a id="9009" class="Symbol">(</a><a id="9010" href="Categories.Category.Cartesian.Properties.html#9010" class="Bound">g</a> <a id="9012" class="Symbol">:</a> <a id="9014" class="Symbol">∀</a> <a id="9016" href="Categories.Category.Cartesian.Properties.html#9016" class="Bound">a</a> <a id="9018" class="Symbol">→</a> <a id="9020" href="Categories.Category.Cartesian.Properties.html#9004" class="Bound">x</a> <a id="9022" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9024" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="9026" href="Categories.Category.Cartesian.Properties.html#9016" class="Bound">a</a><a id="9027" class="Symbol">)</a> <a id="9029" class="Symbol">(</a><a id="9030" href="Categories.Category.Cartesian.Properties.html#9030" class="Bound">h</a> <a id="9032" class="Symbol">:</a> <a id="9034" href="Categories.Category.Cartesian.Properties.html#9006" class="Bound">y</a> <a id="9036" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9038" href="Categories.Category.Cartesian.Properties.html#9004" class="Bound">x</a><a id="9039" class="Symbol">)</a> <a id="9041" class="Symbol">→</a> <a id="9043" class="Symbol">∀</a> <a id="9045" class="Symbol">{</a><a id="9046" href="Categories.Category.Cartesian.Properties.html#9046" class="Bound">n</a><a id="9047" class="Symbol">}</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Categories.Category.Cartesian.Properties.html#9050" class="Bound">l</a> <a id="9052" class="Symbol">:</a> <a id="9054" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9058" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="9060" class="Symbol">(</a><a id="9061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9065" href="Categories.Category.Cartesian.Properties.html#9046" class="Bound">n</a><a id="9066" class="Symbol">))</a> <a id="9069" class="Symbol">→</a> <a id="9071" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9073" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9085" href="Categories.Category.Cartesian.Properties.html#9010" class="Bound">g</a> <a id="9087" href="Categories.Category.Cartesian.Properties.html#9050" class="Bound">l</a> <a id="9089" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="9093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9095" href="Categories.Category.Cartesian.Properties.html#9030" class="Bound">h</a> <a id="9097" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9099" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9101" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9113" class="Symbol">(λ</a> <a id="9116" href="Categories.Category.Cartesian.Properties.html#9116" class="Bound">a</a> <a id="9118" class="Symbol">→</a> <a id="9120" href="Categories.Category.Cartesian.Properties.html#9010" class="Bound">g</a> <a id="9122" href="Categories.Category.Cartesian.Properties.html#9116" class="Bound">a</a> <a id="9124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9126" href="Categories.Category.Cartesian.Properties.html#9030" class="Bound">h</a><a id="9127" class="Symbol">)</a> <a id="9129" href="Categories.Category.Cartesian.Properties.html#9050" class="Bound">l</a> <a id="9131" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a>
    <a id="9139" href="Categories.Category.Cartesian.Properties.html#8987" class="Function">buildᵥ-⟨⟩*∘</a> <a id="9151" href="Categories.Category.Cartesian.Properties.html#9151" class="Bound">g</a> <a id="9153" href="Categories.Category.Cartesian.Properties.html#9153" class="Bound">h</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Categories.Category.Cartesian.Properties.html#9156" class="Bound">x</a> <a id="9158" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9160" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9162" class="Symbol">)</a>        <a id="9171" class="Symbol">=</a> <a id="9173" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>
    <a id="9188" href="Categories.Category.Cartesian.Properties.html#8987" class="Function">buildᵥ-⟨⟩*∘</a> <a id="9200" href="Categories.Category.Cartesian.Properties.html#9200" class="Bound">g</a> <a id="9202" href="Categories.Category.Cartesian.Properties.html#9202" class="Bound">h</a> <a id="9204" class="Symbol">(</a><a id="9205" href="Categories.Category.Cartesian.Properties.html#9205" class="Bound">x</a> <a id="9207" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9209" href="Categories.Category.Cartesian.Properties.html#9209" class="Bound">y</a> <a id="9211" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9213" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9215" class="Symbol">)</a>    <a id="9220" class="Symbol">=</a> <a id="9222" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a>
    <a id="9230" href="Categories.Category.Cartesian.Properties.html#8987" class="Function">buildᵥ-⟨⟩*∘</a> <a id="9242" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9244" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Categories.Category.Cartesian.Properties.html#9247" class="Bound">x</a> <a id="9249" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9251" href="Categories.Category.Cartesian.Properties.html#9251" class="Bound">y</a> <a id="9253" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9255" href="Categories.Category.Cartesian.Properties.html#9255" class="Bound">z</a> <a id="9257" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9259" href="Categories.Category.Cartesian.Properties.html#9259" class="Bound">l</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">=</a> <a id="9264" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="9276" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="9278" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9280" href="Categories.Category.Cartesian.Properties.html#9247" class="Bound">x</a> <a id="9282" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="9284" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9286" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9298" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Categories.Category.Cartesian.Properties.html#9251" class="Bound">y</a> <a id="9303" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9305" href="Categories.Category.Cartesian.Properties.html#9255" class="Bound">z</a> <a id="9307" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9309" href="Categories.Category.Cartesian.Properties.html#9259" class="Bound">l</a><a id="9310" class="Symbol">)</a> <a id="9312" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="9316" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="9318" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9320" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a>                 <a id="9338" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9341" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="9345" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="9353" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="9355" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9357" href="Categories.Category.Cartesian.Properties.html#9247" class="Bound">x</a> <a id="9359" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9361" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a> <a id="9363" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="9365" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9367" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9379" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9381" class="Symbol">(</a><a id="9382" href="Categories.Category.Cartesian.Properties.html#9251" class="Bound">y</a> <a id="9384" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9386" href="Categories.Category.Cartesian.Properties.html#9255" class="Bound">z</a> <a id="9388" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9390" href="Categories.Category.Cartesian.Properties.html#9259" class="Bound">l</a><a id="9391" class="Symbol">)</a> <a id="9393" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="9397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9399" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a> <a id="9401" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>             <a id="9415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9418" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="9427" class="Symbol">(</a><a id="9428" href="Categories.Category.Cartesian.Properties.html#8987" class="Function">buildᵥ-⟨⟩*∘</a> <a id="9440" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9442" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a> <a id="9444" class="Symbol">(</a><a id="9445" href="Categories.Category.Cartesian.Properties.html#9251" class="Bound">y</a> <a id="9447" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9449" href="Categories.Category.Cartesian.Properties.html#9255" class="Bound">z</a> <a id="9451" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9453" href="Categories.Category.Cartesian.Properties.html#9259" class="Bound">l</a><a id="9454" class="Symbol">))</a> <a id="9457" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="9465" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="9467" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9469" href="Categories.Category.Cartesian.Properties.html#9247" class="Bound">x</a> <a id="9471" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9473" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a> <a id="9475" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="9477" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9479" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9491" class="Symbol">(λ</a> <a id="9494" href="Categories.Category.Cartesian.Properties.html#9494" class="Bound">a₁</a> <a id="9497" class="Symbol">→</a> <a id="9499" href="Categories.Category.Cartesian.Properties.html#9242" class="Bound">g</a> <a id="9501" href="Categories.Category.Cartesian.Properties.html#9494" class="Bound">a₁</a> <a id="9504" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9506" href="Categories.Category.Cartesian.Properties.html#9244" class="Bound">h</a><a id="9507" class="Symbol">)</a> <a id="9509" class="Symbol">(</a><a id="9510" href="Categories.Category.Cartesian.Properties.html#9251" class="Bound">y</a> <a id="9512" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9514" href="Categories.Category.Cartesian.Properties.html#9255" class="Bound">z</a> <a id="9516" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9518" href="Categories.Category.Cartesian.Properties.html#9259" class="Bound">l</a><a id="9519" class="Symbol">)</a> <a id="9521" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="9525" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="9527" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

    <a id="9534" href="Categories.Category.Cartesian.Properties.html#9534" class="Function">buildᵥ-uniqueness*</a> <a id="9553" class="Symbol">:</a> <a id="9555" class="Symbol">∀</a> <a id="9557" class="Symbol">{</a><a id="9558" href="Categories.Category.Cartesian.Properties.html#9558" class="Bound">x</a><a id="9559" class="Symbol">}</a> <a id="9561" class="Symbol">{</a><a id="9562" href="Categories.Category.Cartesian.Properties.html#9562" class="Bound">g</a> <a id="9564" href="Categories.Category.Cartesian.Properties.html#9564" class="Bound">h</a> <a id="9566" class="Symbol">:</a> <a id="9568" class="Symbol">∀</a> <a id="9570" href="Categories.Category.Cartesian.Properties.html#9570" class="Bound">a</a> <a id="9572" class="Symbol">→</a> <a id="9574" href="Categories.Category.Cartesian.Properties.html#9558" class="Bound">x</a> <a id="9576" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="9578" href="Categories.Category.Cartesian.Properties.html#7792" class="Bound">f</a> <a id="9580" href="Categories.Category.Cartesian.Properties.html#9570" class="Bound">a</a><a id="9581" class="Symbol">}</a> <a id="9583" class="Symbol">→</a> <a id="9585" class="Symbol">(∀</a> <a id="9588" href="Categories.Category.Cartesian.Properties.html#9588" class="Bound">a</a> <a id="9590" class="Symbol">→</a> <a id="9592" href="Categories.Category.Cartesian.Properties.html#9562" class="Bound">g</a> <a id="9594" href="Categories.Category.Cartesian.Properties.html#9588" class="Bound">a</a> <a id="9596" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9598" href="Categories.Category.Cartesian.Properties.html#9564" class="Bound">h</a> <a id="9600" href="Categories.Category.Cartesian.Properties.html#9588" class="Bound">a</a><a id="9601" class="Symbol">)</a> <a id="9603" class="Symbol">→</a> <a id="9605" class="Symbol">∀</a> <a id="9607" class="Symbol">{</a><a id="9608" href="Categories.Category.Cartesian.Properties.html#9608" class="Bound">n</a><a id="9609" class="Symbol">}</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Categories.Category.Cartesian.Properties.html#9612" class="Bound">l</a> <a id="9614" class="Symbol">:</a> <a id="9616" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9620" href="Categories.Category.Cartesian.Properties.html#7780" class="Bound">A</a> <a id="9622" class="Symbol">(</a><a id="9623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9627" href="Categories.Category.Cartesian.Properties.html#9608" class="Bound">n</a><a id="9628" class="Symbol">))</a> <a id="9631" class="Symbol">→</a> <a id="9633" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9635" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9647" href="Categories.Category.Cartesian.Properties.html#9562" class="Bound">g</a> <a id="9649" href="Categories.Category.Cartesian.Properties.html#9612" class="Bound">l</a> <a id="9651" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a> <a id="9655" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="9657" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟨</a> <a id="9659" href="Categories.Category.Cartesian.Properties.html#8266" class="Function">buildᵥ-mors</a> <a id="9671" href="Categories.Category.Cartesian.Properties.html#9564" class="Bound">h</a> <a id="9673" href="Categories.Category.Cartesian.Properties.html#9612" class="Bound">l</a> <a id="9675" href="Categories.Category.Cartesian.Properties.html#6802" class="Function Operator">⟩ᵥ*</a>
    <a id="9683" href="Categories.Category.Cartesian.Properties.html#9534" class="Function">buildᵥ-uniqueness*</a> <a id="9702" class="Symbol">{</a><a id="9703" href="Categories.Category.Cartesian.Properties.html#9703" class="Bound">x</a><a id="9704" class="Symbol">}</a> <a id="9706" class="Symbol">{</a><a id="9707" href="Categories.Category.Cartesian.Properties.html#9707" class="Bound">g</a><a id="9708" class="Symbol">}</a> <a id="9710" class="Symbol">{</a><a id="9711" href="Categories.Category.Cartesian.Properties.html#9711" class="Bound">h</a><a id="9712" class="Symbol">}</a> <a id="9714" href="Categories.Category.Cartesian.Properties.html#9714" class="Bound">uni</a> <a id="9718" class="Symbol">(</a><a id="9719" href="Categories.Category.Cartesian.Properties.html#9719" class="Bound">y</a> <a id="9721" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9723" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9725" class="Symbol">)</a> <a id="9727" class="Symbol">=</a> <a id="9729" href="Categories.Category.Cartesian.Properties.html#9714" class="Bound">uni</a> <a id="9733" href="Categories.Category.Cartesian.Properties.html#9719" class="Bound">y</a>
    <a id="9739" href="Categories.Category.Cartesian.Properties.html#9534" class="Function">buildᵥ-uniqueness*</a> <a id="9758" class="Symbol">{</a><a id="9759" href="Categories.Category.Cartesian.Properties.html#9759" class="Bound">x</a><a id="9760" class="Symbol">}</a> <a id="9762" class="Symbol">{</a><a id="9763" href="Categories.Category.Cartesian.Properties.html#9763" class="Bound">g</a><a id="9764" class="Symbol">}</a> <a id="9766" class="Symbol">{</a><a id="9767" href="Categories.Category.Cartesian.Properties.html#9767" class="Bound">h</a><a id="9768" class="Symbol">}</a> <a id="9770" href="Categories.Category.Cartesian.Properties.html#9770" class="Bound">uni</a> <a id="9774" class="Symbol">(</a><a id="9775" href="Categories.Category.Cartesian.Properties.html#9775" class="Bound">y</a> <a id="9777" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9779" href="Categories.Category.Cartesian.Properties.html#9779" class="Bound">z</a> <a id="9781" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9783" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9785" class="Symbol">)</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Categories.Category.Cartesian.Properties.html#9770" class="Bound">uni</a> <a id="9803" href="Categories.Category.Cartesian.Properties.html#9775" class="Bound">y</a><a id="9804" class="Symbol">)</a> <a id="9806" class="Symbol">(</a><a id="9807" href="Categories.Category.Cartesian.Properties.html#9770" class="Bound">uni</a> <a id="9811" href="Categories.Category.Cartesian.Properties.html#9779" class="Bound">z</a><a id="9812" class="Symbol">)</a>
    <a id="9818" href="Categories.Category.Cartesian.Properties.html#9534" class="Function">buildᵥ-uniqueness*</a> <a id="9837" class="Symbol">{</a><a id="9838" href="Categories.Category.Cartesian.Properties.html#9838" class="Bound">x</a><a id="9839" class="Symbol">}</a> <a id="9841" class="Symbol">{</a><a id="9842" href="Categories.Category.Cartesian.Properties.html#9842" class="Bound">g</a><a id="9843" class="Symbol">}</a> <a id="9845" class="Symbol">{</a><a id="9846" href="Categories.Category.Cartesian.Properties.html#9846" class="Bound">h</a><a id="9847" class="Symbol">}</a> <a id="9849" href="Categories.Category.Cartesian.Properties.html#9849" class="Bound">uni</a> <a id="9853" class="Symbol">(</a><a id="9854" href="Categories.Category.Cartesian.Properties.html#9854" class="Bound">y</a> <a id="9856" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9858" href="Categories.Category.Cartesian.Properties.html#9858" class="Bound">z</a> <a id="9860" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9862" href="Categories.Category.Cartesian.Properties.html#9862" class="Bound">w</a> <a id="9864" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9866" href="Categories.Category.Cartesian.Properties.html#9866" class="Bound">l</a><a id="9867" class="Symbol">)</a> <a id="9869" class="Symbol">=</a> <a id="9871" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="9880" class="Symbol">(</a><a id="9881" href="Categories.Category.Cartesian.Properties.html#9849" class="Bound">uni</a> <a id="9885" href="Categories.Category.Cartesian.Properties.html#9854" class="Bound">y</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Symbol">(</a><a id="9889" href="Categories.Category.Cartesian.Properties.html#9534" class="Function">buildᵥ-uniqueness*</a> <a id="9908" href="Categories.Category.Cartesian.Properties.html#9849" class="Bound">uni</a> <a id="9912" class="Symbol">(</a><a id="9913" href="Categories.Category.Cartesian.Properties.html#9858" class="Bound">z</a> <a id="9915" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9917" href="Categories.Category.Cartesian.Properties.html#9862" class="Bound">w</a> <a id="9919" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9921" href="Categories.Category.Cartesian.Properties.html#9866" class="Bound">l</a><a id="9922" class="Symbol">))</a>
</pre></body></html>

==> anc/Categories.Category.Cartesian.SymmetricMonoidal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian.SymmetricMonoidal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="69" class="Keyword">using</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="84" class="Symbol">;</a> <a id="86" class="Keyword">module</a> <a id="93" href="Categories.Category.html#1298" class="Module">Commutation</a><a id="104" class="Symbol">)</a>
<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="148" class="Keyword">using</a> <a id="154" class="Symbol">(</a><a id="155" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="164" class="Symbol">)</a>

<a id="167" class="Comment">-- Defines the following properties of a Category:</a>
<a id="218" class="Comment">-- Cartesian.SymmetricMonoidal</a>
<a id="249" class="Comment">--    a Cartesian category is Symmetric Monoidal if its induced monoidal structure is symmetric</a>

<a id="346" class="Keyword">module</a> <a id="353" href="Categories.Category.Cartesian.SymmetricMonoidal.html" class="Module">Categories.Category.Cartesian.SymmetricMonoidal</a> <a id="401" class="Symbol">{</a><a id="402" href="Categories.Category.Cartesian.SymmetricMonoidal.html#402" class="Bound">o</a> <a id="404" href="Categories.Category.Cartesian.SymmetricMonoidal.html#404" class="Bound">ℓ</a> <a id="406" href="Categories.Category.Cartesian.SymmetricMonoidal.html#406" class="Bound">e</a><a id="407" class="Symbol">}</a> <a id="409" class="Symbol">(</a><a id="410" href="Categories.Category.Cartesian.SymmetricMonoidal.html#410" class="Bound">𝒞</a> <a id="412" class="Symbol">:</a> <a id="414" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="423" href="Categories.Category.Cartesian.SymmetricMonoidal.html#402" class="Bound">o</a> <a id="425" href="Categories.Category.Cartesian.SymmetricMonoidal.html#404" class="Bound">ℓ</a> <a id="427" href="Categories.Category.Cartesian.SymmetricMonoidal.html#406" class="Bound">e</a><a id="428" class="Symbol">)</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Category.Cartesian.SymmetricMonoidal.html#431" class="Bound">cartesian</a> <a id="441" class="Symbol">:</a> <a id="443" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="453" href="Categories.Category.Cartesian.SymmetricMonoidal.html#410" class="Bound">𝒞</a><a id="454" class="Symbol">)</a> <a id="456" class="Keyword">where</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Data.Product.html" class="Module">Data.Product</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="498" class="Symbol">)</a>

<a id="501" class="Keyword">open</a> <a id="506" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="515" href="Categories.Category.Cartesian.SymmetricMonoidal.html#410" class="Bound">𝒞</a>
<a id="517" class="Keyword">open</a> <a id="522" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="534" href="Categories.Category.Cartesian.SymmetricMonoidal.html#410" class="Bound">𝒞</a>
<a id="536" class="Keyword">open</a> <a id="541" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="602" href="Categories.Category.Cartesian.SymmetricMonoidal.html#410" class="Bound">𝒞</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" class="Keyword">module</a> <a id="618" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" class="Keyword">module</a> <a id="699" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a> <a id="759" class="Keyword">using</a> <a id="765" class="Symbol">(</a><a id="766" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="774" class="Symbol">)</a>
<a id="776" class="Keyword">import</a> <a id="783" href="Categories.Category.Monoidal.Symmetric.html" class="Module">Categories.Category.Monoidal.Symmetric</a> <a id="822" class="Symbol">as</a> <a id="825" class="Module">Sym</a>

<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="875" class="Keyword">using</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a><a id="890" class="Symbol">)</a>

<a id="893" class="Keyword">private</a>
  <a id="903" class="Keyword">variable</a>
    <a id="916" href="Categories.Category.Cartesian.SymmetricMonoidal.html#916" class="Generalizable">W</a> <a id="918" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="920" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="922" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="924" class="Symbol">:</a> <a id="926" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="931" class="Keyword">open</a> <a id="936" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="946" href="Categories.Category.Cartesian.SymmetricMonoidal.html#431" class="Bound">cartesian</a> <a id="956" class="Keyword">using</a> <a id="962" class="Symbol">(</a><a id="963" href="Categories.Category.Cartesian.html#801" class="Field">products</a><a id="971" class="Symbol">)</a>
<a id="973" class="Keyword">open</a> <a id="978" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="996" href="Categories.Category.Cartesian.SymmetricMonoidal.html#431" class="Bound">cartesian</a> <a id="1006" class="Keyword">using</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a><a id="1021" class="Symbol">)</a>
<a id="1023" class="Keyword">open</a> <a id="1028" href="Categories.Category.Monoidal.Symmetric.html" class="Module">Sym</a> <a id="1032" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="1041" class="Keyword">using</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Categories.Category.Monoidal.Symmetric.html#3126" class="Function">symmetricHelper</a><a id="1074" class="Symbol">)</a>
<a id="1076" class="Keyword">open</a> <a id="1081" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="1090" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="1099" class="Keyword">using</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a><a id="1110" class="Symbol">;</a> <a id="1112" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">_⊗₁_</a><a id="1116" class="Symbol">;</a> <a id="1118" class="Keyword">module</a> <a id="1125" href="Categories.Category.Monoidal.Core.html#1905" class="Module">associator</a><a id="1135" class="Symbol">)</a>
<a id="1137" class="Keyword">open</a> <a id="1142" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1157" href="Categories.Category.Cartesian.html#801" class="Field">products</a>

<a id="1167" class="Keyword">private</a>
  <a id="B"></a><a id="1177" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1177" class="Function">B</a> <a id="1179" class="Symbol">:</a> <a id="1181" class="Symbol">∀</a> <a id="1183" class="Symbol">{</a><a id="1184" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1184" class="Bound">X</a> <a id="1186" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1186" class="Bound">Y</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1184" class="Bound">X</a> <a id="1193" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1196" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1186" class="Bound">Y</a> <a id="1198" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1200" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1186" class="Bound">Y</a> <a id="1202" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1205" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1184" class="Bound">X</a>
  <a id="1209" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1177" class="Function">B</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>

<a id="hexagon"></a><a id="1219" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1219" class="Function">hexagon</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="1234" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1237" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a><a id="1238" class="Symbol">)</a> <a id="1240" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1243" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="1245" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="1247" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="1249" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1252" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="1254" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1257" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="1259" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
            <a id="1274" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1177" class="Function">B</a>  <a id="1277" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1280" href="Categories.Category.Core.html#630" class="Function">id</a>                    <a id="1302" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="1308" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1311" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a><a id="1312" class="Symbol">)</a> <a id="1314" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1317" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="1319" href="Categories.Category.html#1481" class="Function">⟩</a>
            <a id="1333" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="1361" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1364" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="1366" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1369" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="1371" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1374" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="1376" href="Categories.Category.html#1481" class="Function">⟩</a>
            <a id="1390" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1393" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1396" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1177" class="Function">B</a>
          <a id="1408" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1410" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="1438" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1441" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="1443" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1446" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="1448" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1451" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a> <a id="1453" href="Categories.Category.html#1481" class="Function">⟩</a>
            <a id="1467" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1177" class="Function">B</a>                           <a id="1495" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Categories.Category.Cartesian.SymmetricMonoidal.html#920" class="Generalizable">Y</a> <a id="1501" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1504" href="Categories.Category.Cartesian.SymmetricMonoidal.html#922" class="Generalizable">Z</a><a id="1505" class="Symbol">)</a> <a id="1507" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1510" href="Categories.Category.Cartesian.SymmetricMonoidal.html#918" class="Generalizable">X</a> <a id="1512" href="Categories.Category.html#1481" class="Function">⟩</a>
            <a id="1526" href="Categories.Morphism.html#2006" class="Function">associator.from</a>
          <a id="1552" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
<a id="1554" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1219" class="Function">hexagon</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1576" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1579" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1582" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="1587" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1589" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1596" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1598" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="1603" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1606" href="Categories.Category.Core.html#630" class="Function">id</a>                        <a id="1632" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1635" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1643" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1651" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="1660" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="1664" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1672" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1675" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1678" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="1683" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1685" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="1692" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1694" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1696" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1698" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1701" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1703" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1706" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1708" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1711" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1713" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1716" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1718" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1720" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1723" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1725" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1728" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1730" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1733" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1741" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1759" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1762" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1765" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="1770" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1772" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1774" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1777" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1779" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1782" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1784" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1786" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1789" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1791" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1794" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1796" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1799" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1801" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1804" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1806" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>          <a id="1817" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1820" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a> <a id="1825" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1833" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1835" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1838" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1840" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1843" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1845" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1848" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1850" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="1855" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1857" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1859" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1862" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1864" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1867" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1869" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1872" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1874" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1877" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1879" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>           <a id="1891" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1894" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="1903" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="1913" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="1921" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1929" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1931" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1934" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1936" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1939" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1941" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="1943" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1946" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1948" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="1951" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="1953" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1956" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1958" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="1961" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="1963" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                       <a id="1987" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1990" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a> <a id="2009" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a><a id="2018" class="Symbol">)</a> <a id="2020" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2028" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2030" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2033" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2035" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2038" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2040" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2042" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2045" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2047" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2050" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2052" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2055" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2057" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                            <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2090" href="Categories.Category.BinaryProducts.html#5618" class="Function">assocˡ∘⟨⟩</a> <a id="2100" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2108" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="2115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2117" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2119" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="2121" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2124" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2126" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2129" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2131" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2134" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="2136" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="2138" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2143" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2146" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                   <a id="2166" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2170" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2178" href="Categories.Category.BinaryProducts.html#4273" class="Function">swap∘⟨⟩</a> <a id="2186" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="2194" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a> <a id="2201" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2203" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a> <a id="2208" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2210" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>                                    <a id="2252" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="symmetric"></a><a id="2255" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2255" class="Function">symmetric</a> <a id="2265" class="Symbol">:</a> <a id="2267" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a>
<a id="2277" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2255" class="Function">symmetric</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Categories.Category.Monoidal.Symmetric.html#3126" class="Function">symmetricHelper</a> <a id="2305" class="Keyword">record</a>
  <a id="2314" class="Symbol">{</a> <a id="2316" href="Categories.Category.Monoidal.Symmetric.html#1583" class="Field">braiding</a>    <a id="2328" class="Symbol">=</a> <a id="2330" class="Keyword">record</a>
    <a id="2341" class="Symbol">{</a> <a id="2343" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2358" class="Keyword">record</a>
      <a id="2371" class="Symbol">{</a> <a id="2373" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2381" class="Symbol">=</a> <a id="2383" class="Symbol">λ</a> <a id="2385" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2385" class="Bound">_</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>
      <a id="2400" class="Symbol">;</a> <a id="2402" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2410" class="Symbol">=</a> <a id="2412" class="Symbol">λ</a> <a id="2414" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2414" class="Bound">_</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Categories.Category.BinaryProducts.html#4512" class="Function">swap∘⁂</a>
      <a id="2431" class="Symbol">}</a>
    <a id="2437" class="Symbol">;</a> <a id="2439" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2454" class="Keyword">record</a>
      <a id="2467" class="Symbol">{</a> <a id="2469" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2477" class="Symbol">=</a> <a id="2479" class="Symbol">λ</a> <a id="2481" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2481" class="Bound">_</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>
      <a id="2496" class="Symbol">;</a> <a id="2498" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2506" class="Symbol">=</a> <a id="2508" class="Symbol">λ</a> <a id="2510" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2510" class="Bound">_</a> <a id="2512" class="Symbol">→</a> <a id="2514" href="Categories.Category.BinaryProducts.html#4512" class="Function">swap∘⁂</a>
      <a id="2527" class="Symbol">}</a>
    <a id="2533" class="Symbol">;</a> <a id="2535" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="2539" class="Symbol">=</a> <a id="2541" class="Symbol">λ</a> <a id="2543" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2543" class="Bound">_</a> <a id="2545" class="Symbol">→</a> <a id="2547" class="Keyword">record</a>
      <a id="2560" class="Symbol">{</a> <a id="2562" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a>
      <a id="2585" class="Symbol">;</a> <a id="2587" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a>
      <a id="2610" class="Symbol">}</a>
    <a id="2616" class="Symbol">}</a>
  <a id="2620" class="Symbol">;</a> <a id="2622" href="Categories.Category.Monoidal.Symmetric.html#1790" class="Field">commutative</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a>
  <a id="2648" class="Symbol">;</a> <a id="2650" href="Categories.Category.Monoidal.Symmetric.html#1837" class="Field">hexagon</a>     <a id="2662" class="Symbol">=</a> <a id="2664" href="Categories.Category.Cartesian.SymmetricMonoidal.html#1219" class="Function">hexagon</a>
  <a id="2674" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Cartesian.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cartesian</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="69" class="Keyword">using</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="84" class="Symbol">)</a>

<a id="87" class="Comment">-- Defines the following properties of a Category:</a>
<a id="138" class="Comment">-- Cartesian -- a Cartesian category is a category with all products</a>

<a id="208" class="Comment">--  (for the induced Monoidal structure, see Cartesian.Monoidal)</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="311" class="Symbol">{</a><a id="312" href="Categories.Category.Cartesian.html#312" class="Bound">o</a> <a id="314" href="Categories.Category.Cartesian.html#314" class="Bound">ℓ</a> <a id="316" href="Categories.Category.Cartesian.html#316" class="Bound">e</a><a id="317" class="Symbol">}</a> <a id="319" class="Symbol">(</a><a id="320" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="322" class="Symbol">:</a> <a id="324" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="333" href="Categories.Category.Cartesian.html#312" class="Bound">o</a> <a id="335" href="Categories.Category.Cartesian.html#314" class="Bound">ℓ</a> <a id="337" href="Categories.Category.Cartesian.html#316" class="Bound">e</a><a id="338" class="Symbol">)</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Level.html" class="Module">Level</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Level.html#602" class="Function">levelOfTerm</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="420" class="Symbol">;</a> <a id="422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="425" class="Symbol">)</a>

<a id="428" class="Keyword">open</a> <a id="433" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="442" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a>
<a id="444" class="Keyword">open</a> <a id="449" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="510" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="533" class="Symbol">;</a> <a id="535" class="Keyword">module</a> <a id="542" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="597" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="614" class="Symbol">)</a>

<a id="617" class="Keyword">private</a>
  <a id="627" class="Keyword">variable</a>
    <a id="640" href="Categories.Category.Cartesian.html#640" class="Generalizable">A</a> <a id="642" href="Categories.Category.Cartesian.html#642" class="Generalizable">B</a> <a id="644" href="Categories.Category.Cartesian.html#644" class="Generalizable">C</a> <a id="646" href="Categories.Category.Cartesian.html#646" class="Generalizable">D</a> <a id="648" href="Categories.Category.Cartesian.html#648" class="Generalizable">W</a> <a id="650" href="Categories.Category.Cartesian.html#650" class="Generalizable">X</a> <a id="652" href="Categories.Category.Cartesian.html#652" class="Generalizable">Y</a> <a id="654" href="Categories.Category.Cartesian.html#654" class="Generalizable">Z</a> <a id="656" class="Symbol">:</a> <a id="658" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="666" href="Categories.Category.Cartesian.html#666" class="Generalizable">f</a> <a id="668" href="Categories.Category.Cartesian.html#668" class="Generalizable">f′</a> <a id="671" href="Categories.Category.Cartesian.html#671" class="Generalizable">g</a> <a id="673" href="Categories.Category.Cartesian.html#673" class="Generalizable">g′</a> <a id="676" href="Categories.Category.Cartesian.html#676" class="Generalizable">h</a> <a id="678" href="Categories.Category.Cartesian.html#678" class="Generalizable">i</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Category.Cartesian.html#640" class="Generalizable">A</a> <a id="684" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="686" href="Categories.Category.Cartesian.html#642" class="Generalizable">B</a>

<a id="689" class="Comment">-- Cartesian monoidal category</a>
<a id="720" class="Keyword">record</a> <a id="Cartesian"></a><a id="727" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" class="Symbol">(</a><a id="744" href="Level.html#602" class="Function">levelOfTerm</a> <a id="756" href="Categories.Category.Cartesian.html#320" class="Bound">𝒞</a><a id="757" class="Symbol">)</a> <a id="759" class="Keyword">where</a>
  <a id="767" class="Keyword">field</a>
    <a id="Cartesian.terminal"></a><a id="777" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a> <a id="786" class="Symbol">:</a> <a id="788" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
    <a id="Cartesian.products"></a><a id="801" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a>
  <a id="829" class="Keyword">open</a> <a id="834" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="849" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a><a id="868" class="Symbol">)</a>

  <a id="Cartesian.power"></a><a id="873" href="Categories.Category.Cartesian.html#873" class="Function">power</a> <a id="879" class="Symbol">:</a> <a id="881" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="885" class="Symbol">→</a> <a id="887" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="889" class="Symbol">→</a> <a id="891" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="897" href="Categories.Category.Cartesian.html#873" class="Function">power</a> <a id="903" href="Categories.Category.Cartesian.html#903" class="Bound">A</a> <a id="905" class="Number">0</a> <a id="907" class="Symbol">=</a> <a id="909" href="Categories.Object.Terminal.html#905" class="Field">Terminal.⊤</a> <a id="920" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a>
  <a id="931" href="Categories.Category.Cartesian.html#873" class="Function">power</a> <a id="937" href="Categories.Category.Cartesian.html#937" class="Bound">A</a> <a id="939" class="Number">1</a> <a id="941" class="Symbol">=</a> <a id="943" href="Categories.Category.Cartesian.html#937" class="Bound">A</a>
  <a id="947" href="Categories.Category.Cartesian.html#873" class="Function">power</a> <a id="953" href="Categories.Category.Cartesian.html#953" class="Bound">A</a> <a id="955" class="Symbol">(</a><a id="956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="960" class="Symbol">(</a><a id="961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="965" href="Categories.Category.Cartesian.html#965" class="Bound">n</a><a id="966" class="Symbol">))</a> <a id="969" class="Symbol">=</a> <a id="971" href="Categories.Category.Cartesian.html#953" class="Bound">A</a> <a id="973" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="975" href="Categories.Category.Cartesian.html#873" class="Function">power</a> <a id="981" href="Categories.Category.Cartesian.html#953" class="Bound">A</a> <a id="983" class="Symbol">(</a><a id="984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="988" href="Categories.Category.Cartesian.html#965" class="Bound">n</a><a id="989" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.CartesianClosed.Locally.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.CartesianClosed.Locally</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Keyword">module</a> <a id="99" href="Categories.Category.CartesianClosed.Locally.html" class="Module">Categories.Category.CartesianClosed.Locally</a> <a id="143" class="Symbol">{</a><a id="144" href="Categories.Category.CartesianClosed.Locally.html#144" class="Bound">o</a> <a id="146" href="Categories.Category.CartesianClosed.Locally.html#146" class="Bound">ℓ</a> <a id="148" href="Categories.Category.CartesianClosed.Locally.html#148" class="Bound">e</a><a id="149" class="Symbol">}</a> <a id="151" class="Symbol">(</a><a id="152" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a> <a id="154" class="Symbol">:</a> <a id="156" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="165" href="Categories.Category.CartesianClosed.Locally.html#144" class="Bound">o</a> <a id="167" href="Categories.Category.CartesianClosed.Locally.html#146" class="Bound">ℓ</a> <a id="169" href="Categories.Category.CartesianClosed.Locally.html#148" class="Bound">e</a><a id="170" class="Symbol">)</a> <a id="172" class="Keyword">where</a>

<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Level.html" class="Module">Level</a> <a id="197" class="Keyword">using</a> <a id="203" class="Symbol">(</a><a id="204" href="Level.html#602" class="Function">levelOfTerm</a><a id="215" class="Symbol">)</a>

<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="265" class="Keyword">using</a> <a id="271" class="Symbol">(</a><a id="272" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="286" class="Symbol">)</a>
<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Categories.Category.CartesianClosed.html" class="Module">Categories.Category.CartesianClosed</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Categories.Category.Cartesian.Properties.html" class="Module">Categories.Category.Cartesian.Properties</a> <a id="431" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Category.Complete.Finitely.html" class="Module">Categories.Category.Complete.Finitely</a> <a id="483" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="523" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Categories.Category.Slice.Properties.html" class="Module">Categories.Category.Slice.Properties</a> <a id="574" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>

<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Categories.Object.Exponential.html" class="Module">Categories.Object.Exponential</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="696" class="Keyword">import</a> <a id="703" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="731" class="Symbol">as</a> <a id="734" class="Module">P</a>
<a id="736" class="Keyword">import</a> <a id="743" href="Categories.Diagram.Pullback.Properties.html" class="Module">Categories.Diagram.Pullback.Properties</a> <a id="782" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a> as <a id="Pₚ"></a><a id="787" href="Categories.Category.CartesianClosed.Locally.html#787" class="Module">Pₚ</a>
<a id="790" class="Keyword">import</a> <a id="797" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="827" class="Symbol">as</a> <a id="830" class="Module">MR</a>

<a id="834" class="Keyword">open</a> <a id="839" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="848" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>

<a id="851" class="Keyword">record</a> <a id="Locally"></a><a id="858" href="Categories.Category.CartesianClosed.Locally.html#858" class="Record">Locally</a> <a id="866" class="Symbol">:</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="872" class="Symbol">(</a><a id="873" href="Level.html#602" class="Function">levelOfTerm</a> <a id="885" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a><a id="886" class="Symbol">)</a> <a id="888" class="Keyword">where</a>
  <a id="896" class="Keyword">field</a>
    <a id="Locally.sliceCCC"></a><a id="906" href="Categories.Category.CartesianClosed.Locally.html#906" class="Field">sliceCCC</a> <a id="915" class="Symbol">:</a> <a id="917" class="Symbol">(</a><a id="918" href="Categories.Category.CartesianClosed.Locally.html#918" class="Bound">A</a> <a id="920" class="Symbol">:</a> <a id="922" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">→</a> <a id="929" href="Categories.Category.CartesianClosed.html#1233" class="Record">CartesianClosed</a> <a id="945" class="Symbol">(</a><a id="946" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="952" href="Categories.Category.CartesianClosed.Locally.html#918" class="Bound">A</a><a id="953" class="Symbol">)</a>

  <a id="958" class="Comment">-- only populate this module with some stuff, for space reasons</a>
  <a id="1024" class="Keyword">module</a> <a id="Locally.sliceCCC"></a><a id="1031" href="Categories.Category.CartesianClosed.Locally.html#1031" class="Module">sliceCCC</a> <a id="1040" href="Categories.Category.CartesianClosed.Locally.html#1040" class="Bound">A</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="Categories.Category.CartesianClosed.html#1233" class="Module">CartesianClosed</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Categories.Category.CartesianClosed.Locally.html#906" class="Field">sliceCCC</a> <a id="1070" href="Categories.Category.CartesianClosed.Locally.html#1040" class="Bound">A</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Keyword">using</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Categories.Category.CartesianClosed.html#1434" class="Field">exp</a><a id="1083" class="Symbol">;</a> <a id="1085" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a><a id="1094" class="Symbol">)</a>
  <a id="1098" class="Keyword">module</a> <a id="Locally.sliceProd"></a><a id="1105" href="Categories.Category.CartesianClosed.Locally.html#1105" class="Module">sliceProd</a> <a id="1115" href="Categories.Category.CartesianClosed.Locally.html#1115" class="Bound">A</a> <a id="1117" class="Symbol">=</a> <a id="1119" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Categories.Category.Cartesian.html#801" class="Field">Cartesian.products</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Categories.Category.CartesianClosed.html#1408" class="Function">sliceCCC.cartesian</a> <a id="1174" href="Categories.Category.CartesianClosed.Locally.html#1115" class="Bound">A</a><a id="1175" class="Symbol">))</a>
  <a id="1180" class="Keyword">module</a> <a id="Locally.sliceTerm"></a><a id="1187" href="Categories.Category.CartesianClosed.Locally.html#1187" class="Module">sliceTerm</a> <a id="1197" href="Categories.Category.CartesianClosed.Locally.html#1197" class="Bound">A</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Categories.Category.Cartesian.html#777" class="Field">Cartesian.terminal</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Categories.Category.CartesianClosed.html#1408" class="Function">sliceCCC.cartesian</a> <a id="1250" href="Categories.Category.CartesianClosed.Locally.html#1197" class="Bound">A</a><a id="1251" class="Symbol">))</a>

  <a id="Locally.pullbacks"></a><a id="1257" href="Categories.Category.CartesianClosed.Locally.html#1257" class="Function">pullbacks</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">∀</a> <a id="1271" class="Symbol">{</a><a id="1272" href="Categories.Category.CartesianClosed.Locally.html#1272" class="Bound">X</a> <a id="1274" href="Categories.Category.CartesianClosed.Locally.html#1274" class="Bound">A</a> <a id="1276" href="Categories.Category.CartesianClosed.Locally.html#1276" class="Bound">B</a><a id="1277" class="Symbol">}</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Categories.Category.CartesianClosed.Locally.html#1280" class="Bound">f</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Categories.Category.CartesianClosed.Locally.html#1274" class="Bound">A</a> <a id="1286" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1288" href="Categories.Category.CartesianClosed.Locally.html#1272" class="Bound">X</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Categories.Category.CartesianClosed.Locally.html#1292" class="Bound">g</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Categories.Category.CartesianClosed.Locally.html#1276" class="Bound">B</a> <a id="1298" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1300" href="Categories.Category.CartesianClosed.Locally.html#1272" class="Bound">X</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Categories.Diagram.Pullback.html#2029" class="Record">P.Pullback</a> <a id="1316" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a> <a id="1318" href="Categories.Category.CartesianClosed.Locally.html#1280" class="Bound">f</a> <a id="1320" href="Categories.Category.CartesianClosed.Locally.html#1292" class="Bound">g</a>
  <a id="1324" href="Categories.Category.CartesianClosed.Locally.html#1257" class="Function">pullbacks</a> <a id="1334" class="Symbol">{</a><a id="1335" href="Categories.Category.CartesianClosed.Locally.html#1335" class="Bound">X</a><a id="1336" class="Symbol">}</a> <a id="1338" class="Symbol">_</a> <a id="1340" class="Symbol">_</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="Categories.Category.Slice.Properties.html#792" class="Function">product⇒pullback</a> <a id="1361" class="Symbol">(</a><a id="1362" href="Categories.Category.BinaryProducts.html#952" class="Function">sliceProd.product</a> <a id="1380" href="Categories.Category.CartesianClosed.Locally.html#1335" class="Bound">X</a><a id="1381" class="Symbol">)</a>

  <a id="1386" class="Comment">-- the slice categories also have pullbacks, because slice of slice is slice.</a>
  <a id="Locally.slice-pullbacks"></a><a id="1466" href="Categories.Category.CartesianClosed.Locally.html#1466" class="Function">slice-pullbacks</a> <a id="1482" class="Symbol">:</a> <a id="1484" class="Symbol">∀</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Categories.Category.CartesianClosed.Locally.html#1487" class="Bound">A</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">{</a><a id="1491" href="Categories.Category.CartesianClosed.Locally.html#1491" class="Bound">B</a> <a id="1493" href="Categories.Category.CartesianClosed.Locally.html#1493" class="Bound">X</a> <a id="1495" href="Categories.Category.CartesianClosed.Locally.html#1495" class="Bound">Y</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Categories.Category.Slice.html#450" class="Record">SliceObj</a> <a id="1508" href="Categories.Category.CartesianClosed.Locally.html#1487" class="Bound">A</a><a id="1509" class="Symbol">}</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Categories.Category.CartesianClosed.Locally.html#1512" class="Bound">f</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1523" href="Categories.Category.CartesianClosed.Locally.html#1493" class="Bound">X</a> <a id="1525" href="Categories.Category.CartesianClosed.Locally.html#1491" class="Bound">B</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Categories.Category.CartesianClosed.Locally.html#1529" class="Bound">g</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1540" href="Categories.Category.CartesianClosed.Locally.html#1495" class="Bound">Y</a> <a id="1542" href="Categories.Category.CartesianClosed.Locally.html#1491" class="Bound">B</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Categories.Diagram.Pullback.html#2029" class="Record">P.Pullback</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1565" href="Categories.Category.CartesianClosed.Locally.html#1487" class="Bound">A</a><a id="1566" class="Symbol">)</a> <a id="1568" href="Categories.Category.CartesianClosed.Locally.html#1512" class="Bound">f</a> <a id="1570" href="Categories.Category.CartesianClosed.Locally.html#1529" class="Bound">g</a>
  <a id="1574" href="Categories.Category.CartesianClosed.Locally.html#1466" class="Function">slice-pullbacks</a> <a id="1590" class="Symbol">{</a><a id="1591" href="Categories.Category.CartesianClosed.Locally.html#1591" class="Bound">A</a><a id="1592" class="Symbol">}</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Categories.Category.CartesianClosed.Locally.html#1595" class="Bound">B</a><a id="1596" class="Symbol">}</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Categories.Category.CartesianClosed.Locally.html#1599" class="Bound">X</a><a id="1600" class="Symbol">}</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Categories.Category.CartesianClosed.Locally.html#1603" class="Bound">Y</a><a id="1604" class="Symbol">}</a> <a id="1606" href="Categories.Category.CartesianClosed.Locally.html#1606" class="Bound">f</a> <a id="1608" href="Categories.Category.CartesianClosed.Locally.html#1608" class="Bound">g</a> <a id="1610" class="Symbol">=</a> <a id="1612" class="Keyword">record</a>
    <a id="1623" class="Symbol">{</a> <a id="1625" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a>               <a id="1641" class="Symbol">=</a> <a id="1643" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Categories.Category.Slice.html#538" class="Function">X.arr</a> <a id="1659" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1661" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a><a id="1665" class="Symbol">)</a>
    <a id="1671" class="Symbol">;</a> <a id="1673" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="1689" class="Symbol">=</a> <a id="1691" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1700" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1709" class="Symbol">;</a> <a id="1711" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="1727" class="Symbol">=</a> <a id="1729" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1738" href="Categories.Category.CartesianClosed.Locally.html#2472" class="Function">comm</a>
    <a id="1747" class="Symbol">;</a> <a id="1749" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
      <a id="1775" class="Symbol">{</a> <a id="1777" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="1793" class="Symbol">=</a> <a id="1795" href="Categories.Diagram.Pullback.html#854" class="Function">p.commute</a>
      <a id="1811" class="Symbol">;</a> <a id="1813" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="1829" class="Symbol">=</a> <a id="1831" class="Symbol">λ</a> <a id="1833" class="Symbol">{</a><a id="1834" href="Categories.Category.CartesianClosed.Locally.html#1834" class="Bound">Z</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">{</a><a id="1838" href="Categories.Category.CartesianClosed.Locally.html#1838" class="Bound">h</a> <a id="1840" href="Categories.Category.CartesianClosed.Locally.html#1840" class="Bound">i</a><a id="1841" class="Symbol">}</a> <a id="1843" href="Categories.Category.CartesianClosed.Locally.html#1843" class="Bound">eq</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1857" class="Symbol">{</a><a id="1858" class="Argument">h</a> <a id="1860" class="Symbol">=</a> <a id="1862" href="Categories.Diagram.Pullback.html#886" class="Function">p.universal</a> <a id="1874" href="Categories.Category.CartesianClosed.Locally.html#1843" class="Bound">eq</a><a id="1876" class="Symbol">}</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1885" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="1903" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1905" href="Categories.Category.Slice.html#786" class="Field">Slice⇒.△</a> <a id="1914" href="Categories.Category.CartesianClosed.Locally.html#1838" class="Bound">h</a><a id="1915" class="Symbol">)</a>
      <a id="1923" class="Symbol">;</a> <a id="1925" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="1941" class="Symbol">=</a> <a id="1943" class="Symbol">λ</a> <a id="1945" href="Categories.Category.CartesianClosed.Locally.html#1945" class="Bound">eq₁</a> <a id="1949" href="Categories.Category.CartesianClosed.Locally.html#1949" class="Bound">eq₂</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Categories.Diagram.Pullback.html#956" class="Function">p.unique</a> <a id="1964" href="Categories.Category.CartesianClosed.Locally.html#1945" class="Bound">eq₁</a> <a id="1968" href="Categories.Category.CartesianClosed.Locally.html#1949" class="Bound">eq₂</a>
      <a id="1978" class="Symbol">;</a> <a id="1980" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a>
      <a id="2022" class="Symbol">;</a> <a id="2024" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a>
      <a id="2066" class="Symbol">}</a>
    <a id="2072" class="Symbol">}</a>
    <a id="2078" class="Keyword">where</a> <a id="2084" class="Keyword">open</a> <a id="2089" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="2112" class="Keyword">open</a> <a id="2117" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
          <a id="2133" class="Keyword">module</a> <a id="2140" href="Categories.Category.CartesianClosed.Locally.html#2140" class="Module">X</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a> <a id="2153" href="Categories.Category.CartesianClosed.Locally.html#1599" class="Bound">X</a>
          <a id="2165" class="Keyword">module</a> <a id="2172" href="Categories.Category.CartesianClosed.Locally.html#2172" class="Module">Y</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a> <a id="2185" href="Categories.Category.CartesianClosed.Locally.html#1603" class="Bound">Y</a>
          <a id="2197" class="Keyword">module</a> <a id="2204" href="Categories.Category.CartesianClosed.Locally.html#2204" class="Module">B</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a> <a id="2217" href="Categories.Category.CartesianClosed.Locally.html#1595" class="Bound">B</a>
          <a id="2229" class="Keyword">module</a> <a id="2236" href="Categories.Category.CartesianClosed.Locally.html#2236" class="Module">f</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a> <a id="2247" href="Categories.Category.CartesianClosed.Locally.html#1606" class="Bound">f</a>
          <a id="2259" class="Keyword">module</a> <a id="2266" href="Categories.Category.CartesianClosed.Locally.html#2266" class="Module">g</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a> <a id="2277" href="Categories.Category.CartesianClosed.Locally.html#1608" class="Bound">g</a>
          <a id="2289" class="Keyword">module</a> <a id="2296" href="Categories.Category.CartesianClosed.Locally.html#2296" class="Module">p</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Categories.Diagram.Pullback.html#2029" class="Module">P.Pullback</a> <a id="2311" class="Symbol">(</a><a id="2312" href="Categories.Category.CartesianClosed.Locally.html#1257" class="Function">pullbacks</a> <a id="2322" href="Categories.Category.Slice.html#767" class="Function">f.h</a> <a id="2326" href="Categories.Category.Slice.html#767" class="Field">g.h</a><a id="2329" class="Symbol">)</a> <a id="2331" class="Keyword">using</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a><a id="2340" class="Symbol">;</a> <a id="2342" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="2344" class="Symbol">;</a> <a id="2346" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a><a id="2353" class="Symbol">;</a> <a id="2355" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a><a id="2364" class="Symbol">;</a>
                                 <a id="2399" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a><a id="2414" class="Symbol">;</a> <a id="2416" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a><a id="2431" class="Symbol">;</a> <a id="2433" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a><a id="2439" class="Symbol">)</a>
          <a id="2451" class="Keyword">open</a> <a id="2456" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2459" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>

          <a id="2472" href="Categories.Category.CartesianClosed.Locally.html#2472" class="Function">comm</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Categories.Category.Slice.html#538" class="Function">Y.arr</a> <a id="2485" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2487" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="2492" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2494" href="Categories.Category.Slice.html#538" class="Function">X.arr</a> <a id="2500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2502" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>
          <a id="2517" href="Categories.Category.CartesianClosed.Locally.html#2472" class="Function">comm</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="2542" href="Categories.Category.Slice.html#538" class="Function">Y.arr</a> <a id="2548" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2550" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a>         <a id="2563" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2567" href="Categories.Category.Slice.html#786" class="Field">g.△</a> <a id="2571" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2579" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="2593" class="Symbol">(</a><a id="2594" href="Categories.Category.Slice.html#538" class="Function">B.arr</a> <a id="2600" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2602" href="Categories.Category.Slice.html#767" class="Field">g.h</a><a id="2605" class="Symbol">)</a> <a id="2607" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2609" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="2614" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2618" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="2624" href="Categories.Diagram.Pullback.html#854" class="Function">p.commute</a> <a id="2634" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="2648" href="Categories.Category.Slice.html#538" class="Function">B.arr</a> <a id="2654" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2656" href="Categories.Category.Slice.html#767" class="Function">f.h</a> <a id="2660" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2662" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>   <a id="2669" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2672" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2678" href="Categories.Category.Slice.html#786" class="Function">f.△</a> <a id="2682" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="2696" href="Categories.Category.Slice.html#538" class="Function">X.arr</a> <a id="2702" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2704" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>         <a id="2717" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2720" class="Keyword">module</a> <a id="2727" href="Categories.Category.CartesianClosed.Locally.html#2727" class="Module">_</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Categories.Category.CartesianClosed.Locally.html#2730" class="Bound">LCCC</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Categories.Category.CartesianClosed.Locally.html#858" class="Record">Locally</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="2749" class="Symbol">:</a> <a id="2751" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="2760" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a><a id="2761" class="Symbol">)</a> <a id="2763" class="Keyword">where</a>
  <a id="2771" class="Keyword">open</a> <a id="2776" href="Categories.Category.CartesianClosed.Locally.html#858" class="Module">Locally</a> <a id="2784" href="Categories.Category.CartesianClosed.Locally.html#2730" class="Bound">LCCC</a>
  <a id="2791" class="Keyword">open</a> <a id="2796" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="2805" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a>
  <a id="2809" class="Keyword">open</a> <a id="2814" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="2829" class="Keyword">open</a> <a id="2834" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="2843" href="Categories.Category.CartesianClosed.Locally.html#2843" class="Function">cartesian</a> <a id="2853" class="Symbol">:</a> <a id="2855" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="2865" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>
  <a id="2869" href="Categories.Category.CartesianClosed.Locally.html#2843" class="Function">cartesian</a> <a id="2879" class="Symbol">=</a> <a id="2881" class="Keyword">record</a>
    <a id="2892" class="Symbol">{</a> <a id="2894" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a>
    <a id="2911" class="Symbol">;</a> <a id="2913" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="2922" class="Symbol">=</a> <a id="2924" class="Keyword">record</a> <a id="2931" class="Symbol">{</a> <a id="2933" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Categories.Diagram.Pullback.Properties.html#1282" class="Function">Pₚ.pullback-⊤⇒product</a> <a id="2965" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Categories.Category.Slice.Properties.html#792" class="Function">product⇒pullback</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Categories.Category.BinaryProducts.html#952" class="Function">sliceProd.product</a> <a id="3004" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="3005" class="Symbol">))</a> <a id="3008" class="Symbol">}</a>
    <a id="3014" class="Symbol">}</a>

  <a id="3019" href="Categories.Category.CartesianClosed.Locally.html#3019" class="Function">cartesianClosed</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="Categories.Category.CartesianClosed.html#1233" class="Record">CartesianClosed</a> <a id="3053" href="Categories.Category.CartesianClosed.Locally.html#152" class="Bound">C</a>
  <a id="3057" href="Categories.Category.CartesianClosed.Locally.html#3019" class="Function">cartesianClosed</a> <a id="3073" class="Symbol">=</a> <a id="3075" class="Keyword">record</a>
    <a id="3086" class="Symbol">{</a> <a id="3088" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Categories.Category.CartesianClosed.Locally.html#2843" class="Function">cartesian</a>
    <a id="3114" class="Symbol">;</a> <a id="3116" href="Categories.Category.CartesianClosed.html#1434" class="Field">exp</a>       <a id="3126" class="Symbol">=</a> <a id="3128" class="Symbol">λ</a> <a id="3130" class="Symbol">{</a><a id="3131" href="Categories.Category.CartesianClosed.Locally.html#3131" class="Bound">A</a> <a id="3133" href="Categories.Category.CartesianClosed.Locally.html#3133" class="Bound">B</a><a id="3134" class="Symbol">}</a> <a id="3136" class="Symbol">→</a>
      <a id="3144" class="Keyword">let</a> <a id="3148" class="Keyword">open</a> <a id="3153" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Categories.Category.CartesianClosed.html#1434" class="Function">exp</a> <a id="3170" class="Symbol">{</a><a id="3171" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Categories.Category.CartesianClosed.Locally.html#3131" class="Bound">A</a><a id="3185" class="Symbol">})}</a> <a id="3189" class="Symbol">{</a><a id="3190" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="3199" class="Symbol">(</a><a id="3200" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3202" class="Symbol">{</a><a id="3203" href="Categories.Category.CartesianClosed.Locally.html#3133" class="Bound">B</a><a id="3204" class="Symbol">})})</a>
      <a id="3215" class="Keyword">in</a> <a id="3218" class="Keyword">record</a>
      <a id="3231" class="Symbol">{</a> <a id="3233" href="Categories.Object.Exponential.html#643" class="Field">B^A</a>      <a id="3242" class="Symbol">=</a> <a id="3244" href="Categories.Category.Slice.html#525" class="Field">Y</a> <a id="3246" href="Categories.Object.Exponential.html#643" class="Function">B^A</a>
      <a id="3256" class="Symbol">;</a> <a id="3258" href="Categories.Object.Exponential.html#657" class="Field">product</a>  <a id="3267" class="Symbol">=</a>
        <a id="3277" class="Comment">-- this is tricky. how product is implemented requires special care. for example, the following</a>
        <a id="3381" class="Comment">-- code also gives a product that type checks, but it is impossible to work with.</a>
        <a id="3471" class="Comment">-- Pₚ.pullback-⊤⇒product t (Pₚ.pullback-resp-≈ (product⇒pullback product) !-unique₂ refl)</a>
        <a id="3569" class="Comment">--</a>
        <a id="3580" class="Comment">-- another quirk of proof relevance.</a>
        <a id="3625" class="Keyword">let</a> <a id="3629" class="Keyword">open</a> <a id="3634" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="3649" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="3650" class="Symbol">)</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3678" class="Symbol">{</a><a id="3679" href="Categories.Category.CartesianClosed.Locally.html#3131" class="Bound">A</a><a id="3680" class="Symbol">})}</a> <a id="3684" class="Symbol">{</a><a id="3685" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="3697" class="Symbol">{</a><a id="3698" href="Categories.Category.CartesianClosed.Locally.html#3133" class="Bound">B</a><a id="3699" class="Symbol">})})</a>
        <a id="3712" class="Keyword">in</a> <a id="3715" class="Keyword">record</a>
           <a id="3733" class="Symbol">{</a> <a id="3735" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="3744" class="Symbol">=</a> <a id="3746" href="Categories.Category.Slice.html#525" class="Field">Y</a> <a id="3748" href="Categories.Object.Product.Core.html#510" class="Function">A×B</a>
           <a id="3763" class="Symbol">;</a> <a id="3765" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="3774" class="Symbol">=</a> <a id="3776" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="3778" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
           <a id="3792" class="Symbol">;</a> <a id="3794" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="3803" class="Symbol">=</a> <a id="3805" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="3807" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>
           <a id="3821" class="Symbol">;</a> <a id="3823" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="3832" class="Symbol">=</a> <a id="3834" class="Symbol">λ</a> <a id="3836" href="Categories.Category.CartesianClosed.Locally.html#3836" class="Bound">f</a> <a id="3838" href="Categories.Category.CartesianClosed.Locally.html#3838" class="Bound">g</a> <a id="3840" class="Symbol">→</a> <a id="3842" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="3844" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="3846" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="3855" class="Symbol">{</a><a id="3856" class="Argument">h</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Categories.Category.CartesianClosed.Locally.html#3836" class="Bound">f</a><a id="3861" class="Symbol">}</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="3876" class="Symbol">_))</a> <a id="3880" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="3882" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="3891" class="Symbol">{</a><a id="3892" class="Argument">h</a> <a id="3894" class="Symbol">=</a> <a id="3896" href="Categories.Category.CartesianClosed.Locally.html#3838" class="Bound">g</a><a id="3897" class="Symbol">}</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="3912" class="Symbol">_))</a> <a id="3916" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>
           <a id="3929" class="Symbol">;</a> <a id="3931" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="3940" class="Symbol">=</a> <a id="3942" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
           <a id="3962" class="Symbol">;</a> <a id="3964" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
           <a id="3995" class="Symbol">;</a> <a id="3997" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="4006" class="Symbol">=</a> <a id="4008" href="Categories.Object.Product.Core.html#671" class="Function">unique</a> <a id="4015" class="Symbol">{</a><a id="4016" class="Argument">h</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="4042" class="Symbol">_))}</a>
           <a id="4058" class="Symbol">}</a>
      <a id="4066" class="Symbol">;</a> <a id="4068" href="Categories.Object.Exponential.html#767" class="Field">eval</a>     <a id="4077" class="Symbol">=</a> <a id="4079" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="4081" href="Categories.Object.Exponential.html#767" class="Function">eval</a>
      <a id="4092" class="Symbol">;</a> <a id="4094" href="Categories.Object.Exponential.html#792" class="Field">λg</a>       <a id="4103" class="Symbol">=</a> <a id="4105" class="Symbol">λ</a> <a id="4107" class="Symbol">{</a><a id="4108" href="Categories.Category.CartesianClosed.Locally.html#4108" class="Bound">X</a><a id="4109" class="Symbol">}</a> <a id="4111" href="Categories.Category.CartesianClosed.Locally.html#4111" class="Bound">p</a> <a id="4113" href="Categories.Category.CartesianClosed.Locally.html#4113" class="Bound">f</a> <a id="4115" class="Symbol">→</a> <a id="4117" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Categories.Object.Exponential.html#792" class="Function">λg</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Categories.Category.Slice.Properties.html#2077" class="Function">pullback⇒product′</a> <a id="4142" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">Pₚ.product⇒pullback-⊤</a> <a id="4167" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4169" href="Categories.Category.CartesianClosed.Locally.html#4111" class="Bound">p</a><a id="4170" class="Symbol">))</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Categories.Category.Slice.Properties.html#1952" class="Function">lift</a> <a id="4179" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4181" href="Categories.Category.CartesianClosed.Locally.html#4113" class="Bound">f</a><a id="4182" class="Symbol">))</a>
                         <a id="4210" class="Comment">-- what looks like an identity proof below is not quite, as it is not</a>
                         <a id="4305" class="Comment">-- &quot;proof relevant&quot;, the 2 underlying arrows contain different proofs.</a>
      <a id="4382" class="Symbol">;</a> <a id="4384" href="Categories.Object.Exponential.html#865" class="Field">β</a>        <a id="4393" class="Symbol">=</a> <a id="4395" class="Symbol">λ</a> <a id="4397" href="Categories.Category.CartesianClosed.Locally.html#4397" class="Bound">p</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Categories.Object.Product.Core.html#854" class="Function">exp.product.⟨⟩-cong₂</a> <a id="4433" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4438" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="4442" class="Symbol">)</a> <a id="4444" href="Categories.Category.Core.html#3061" class="Function Operator">○</a>
                         <a id="4471" href="Categories.Object.Exponential.html#865" class="Function">β</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Categories.Category.Slice.Properties.html#2077" class="Function">pullback⇒product′</a> <a id="4492" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">Pₚ.product⇒pullback-⊤</a> <a id="4517" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4519" href="Categories.Category.CartesianClosed.Locally.html#4397" class="Bound">p</a><a id="4520" class="Symbol">))</a>
      <a id="4529" class="Symbol">;</a> <a id="4531" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="4540" class="Symbol">=</a> <a id="4542" class="Symbol">λ</a> <a id="4544" href="Categories.Category.CartesianClosed.Locally.html#4544" class="Bound">p</a> <a id="4546" href="Categories.Category.CartesianClosed.Locally.html#4546" class="Bound">eq</a> <a id="4549" class="Symbol">→</a> <a id="4551" href="Categories.Object.Exponential.html#991" class="Function">λ-unique</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Categories.Category.Slice.Properties.html#2077" class="Function">pullback⇒product′</a> <a id="4579" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">Pₚ.product⇒pullback-⊤</a> <a id="4604" href="Categories.Category.CartesianClosed.Locally.html#2747" class="Bound">t</a> <a id="4606" href="Categories.Category.CartesianClosed.Locally.html#4544" class="Bound">p</a><a id="4607" class="Symbol">))</a>
                                     <a id="4647" class="Symbol">{</a><a id="4648" class="Argument">h</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="4661" class="Symbol">(</a><a id="4662" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="4674" class="Symbol">_))}</a>
                                     <a id="4716" class="Symbol">(</a><a id="4717" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Categories.Object.Product.Core.html#854" class="Function">exp.product.⟨⟩-cong₂</a> <a id="4749" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4754" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="4758" class="Symbol">)</a> <a id="4760" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4762" href="Categories.Category.CartesianClosed.Locally.html#4546" class="Bound">eq</a><a id="4764" class="Symbol">)</a>
      <a id="4772" class="Symbol">}</a>
    <a id="4778" class="Symbol">}</a>
    <a id="4784" class="Keyword">where</a> <a id="4790" class="Keyword">open</a> <a id="4795" href="Categories.Category.CartesianClosed.Locally.html#1031" class="Module">sliceCCC</a> <a id="4804" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="4806" class="Keyword">using</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Categories.Category.CartesianClosed.html#1434" class="Function">exp</a><a id="4816" class="Symbol">)</a>
          <a id="4828" class="Keyword">open</a> <a id="4833" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a>
          <a id="4852" class="Keyword">open</a> <a id="4857" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a>

  <a id="4867" href="Categories.Category.CartesianClosed.Locally.html#4867" class="Function">finitelyComplete</a> <a id="4884" class="Symbol">:</a> <a id="4886" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a>
  <a id="4905" href="Categories.Category.CartesianClosed.Locally.html#4867" class="Function">finitelyComplete</a> <a id="4922" class="Symbol">=</a> <a id="4924" class="Keyword">record</a>
    <a id="4935" class="Symbol">{</a> <a id="4937" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="4947" class="Symbol">=</a> <a id="4949" href="Categories.Category.CartesianClosed.Locally.html#2843" class="Function">cartesian</a>
    <a id="4963" class="Symbol">;</a> <a id="4965" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="4975" class="Symbol">=</a> <a id="4977" class="Symbol">λ</a> <a id="4979" href="Categories.Category.CartesianClosed.Locally.html#4979" class="Bound">f</a> <a id="4981" href="Categories.Category.CartesianClosed.Locally.html#4981" class="Bound">g</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Categories.Category.Cartesian.Properties.html#1688" class="Function">prods×pullbacks⇒equalizers</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Categories.Category.Cartesian.html#801" class="Field">Cartesian.products</a> <a id="5032" href="Categories.Category.CartesianClosed.Locally.html#2843" class="Function">cartesian</a><a id="5041" class="Symbol">)</a>
                                                     <a id="5096" class="Symbol">(λ</a> <a id="5099" class="Symbol">{</a><a id="5100" href="Categories.Category.CartesianClosed.Locally.html#5100" class="Bound">_</a> <a id="5102" href="Categories.Category.CartesianClosed.Locally.html#5102" class="Bound">_</a> <a id="5104" href="Categories.Category.CartesianClosed.Locally.html#5104" class="Bound">X</a><a id="5105" class="Symbol">}</a> <a id="5107" href="Categories.Category.CartesianClosed.Locally.html#5107" class="Bound">h</a> <a id="5109" href="Categories.Category.CartesianClosed.Locally.html#5109" class="Bound">i</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Categories.Category.Slice.Properties.html#792" class="Function">product⇒pullback</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Categories.Category.BinaryProducts.html#952" class="Function">sliceProd.product</a> <a id="5149" href="Categories.Category.CartesianClosed.Locally.html#5104" class="Bound">X</a><a id="5150" class="Symbol">))</a>
    <a id="5157" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.CartesianClosed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.CartesianClosed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Category.CartesianClosed.html" class="Module">Categories.Category.CartesianClosed</a> <a id="112" class="Symbol">{</a><a id="113" href="Categories.Category.CartesianClosed.html#113" class="Bound">o</a> <a id="115" href="Categories.Category.CartesianClosed.html#115" class="Bound">ℓ</a> <a id="117" href="Categories.Category.CartesianClosed.html#117" class="Bound">e</a><a id="118" class="Symbol">}</a> <a id="120" class="Symbol">(</a><a id="121" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a> <a id="123" class="Symbol">:</a> <a id="125" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="134" href="Categories.Category.CartesianClosed.html#113" class="Bound">o</a> <a id="136" href="Categories.Category.CartesianClosed.html#115" class="Bound">ℓ</a> <a id="138" href="Categories.Category.CartesianClosed.html#117" class="Bound">e</a><a id="139" class="Symbol">)</a> <a id="141" class="Keyword">where</a>

<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Level.html" class="Module">Level</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Function.html" class="Module">Function</a> <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a><a id="194" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="197" class="Symbol">;</a> <a id="199" href="Function.Base.html#1638" class="Function">flip</a><a id="203" class="Symbol">)</a>
<a id="205" class="Keyword">open</a> <a id="210" class="Keyword">import</a> <a id="217" href="Data.Product.html" class="Module">Data.Product</a> <a id="230" class="Keyword">using</a> <a id="236" class="Symbol">(</a><a id="237" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="238" class="Symbol">;</a> <a id="240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="243" class="Symbol">;</a> <a id="245" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="252" class="Symbol">)</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="302" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="346" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" class="Keyword">module</a> <a id="413" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Categories.Category.Monoidal.Closed.html" class="Module">Categories.Category.Monoidal.Closed</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Categories.Category.Monoidal.Closed.html#1618" class="Record">Closed</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="526" class="Keyword">renaming</a> <a id="535" class="Symbol">(</a><a id="536" href="Categories.Functor.html#349" class="Function">id</a> <a id="539" class="Symbol">to</a> <a id="542" class="Function">idF</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="633" class="Keyword">hiding</a> <a id="640" class="Symbol">(</a><a id="641" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Categories.NaturalTransformation.Properties.html" class="Module">Categories.NaturalTransformation.Properties</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="739" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="743" class="Keyword">hiding</a> <a id="750" class="Symbol">(</a><a id="751" href="Categories.Object.Product.Core.html#2384" class="Function">repack≡id</a><a id="760" class="Symbol">;</a> <a id="762" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a><a id="769" class="Symbol">;</a> <a id="771" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a><a id="784" class="Symbol">;</a> <a id="786" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a><a id="795" class="Symbol">;</a> <a id="797" href="Categories.Object.Product.Core.html#2819" class="Function">transport-by-iso</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Categories.Object.Exponential.html" class="Module">Categories.Object.Exponential</a> <a id="857" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a> <a id="859" class="Keyword">hiding</a> <a id="866" class="Symbol">(</a><a id="867" href="Categories.Object.Exponential.html#4450" class="Function">repack</a><a id="873" class="Symbol">)</a>
<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="914" class="Keyword">using</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="929" class="Symbol">)</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="963" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
<a id="965" class="Keyword">open</a> <a id="970" class="Keyword">import</a> <a id="977" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1007" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>

<a id="1010" class="Keyword">private</a>
  <a id="1020" class="Keyword">module</a> <a id="𝒞"></a><a id="1027" href="Categories.Category.CartesianClosed.html#1027" class="Module">𝒞</a> <a id="1029" class="Symbol">=</a> <a id="1031" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1040" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="1044" class="Keyword">open</a> <a id="1049" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1058" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="1062" class="Keyword">open</a> <a id="1067" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="1082" class="Keyword">open</a> <a id="1087" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="1095" class="Keyword">variable</a>
    <a id="1108" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="1110" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="1112" href="Categories.Category.CartesianClosed.html#1112" class="Generalizable">C</a>   <a id="1116" class="Symbol">:</a> <a id="1118" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1126" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="1128" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="1130" href="Categories.Category.CartesianClosed.html#1130" class="Generalizable">h</a> <a id="1132" href="Categories.Category.CartesianClosed.html#1132" class="Generalizable">i</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="1138" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1140" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a>

<a id="1143" class="Comment">-- Cartesian closed category</a>
<a id="1172" class="Comment">--   is a category with all products and exponentials</a>
<a id="1226" class="Keyword">record</a> <a id="CartesianClosed"></a><a id="1233" href="Categories.Category.CartesianClosed.html#1233" class="Record">CartesianClosed</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1268" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Keyword">where</a>
  <a id="1279" class="Keyword">infixr</a> <a id="1286" class="Number">9</a> <a id="1288" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">_^_</a>
  <a id="1294" class="Comment">-- an alternative notation for exponential, which emphasizes its internal hom natural</a>
  <a id="1382" class="Keyword">infixr</a> <a id="1389" class="Number">5</a> <a id="1391" href="Categories.Category.CartesianClosed.html#1564" class="Function Operator">_⇨_</a>

  <a id="1398" class="Keyword">field</a>
    <a id="CartesianClosed.cartesian"></a><a id="1408" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a>
    <a id="CartesianClosed.exp"></a><a id="1434" href="Categories.Category.CartesianClosed.html#1434" class="Field">exp</a>       <a id="1444" class="Symbol">:</a> <a id="1446" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="1458" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="1460" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a>

  <a id="1465" class="Keyword">module</a> <a id="CartesianClosed.exp"></a><a id="1472" href="Categories.Category.CartesianClosed.html#1472" class="Module">exp</a> <a id="1476" class="Symbol">{</a><a id="1477" href="Categories.Category.CartesianClosed.html#1477" class="Bound">A</a> <a id="1479" href="Categories.Category.CartesianClosed.html#1479" class="Bound">B</a><a id="1480" class="Symbol">}</a> <a id="1482" class="Symbol">=</a> <a id="1484" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Categories.Category.CartesianClosed.html#1434" class="Field">exp</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Categories.Category.CartesianClosed.html#1477" class="Bound">A</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Categories.Category.CartesianClosed.html#1479" class="Bound">B</a><a id="1507" class="Symbol">})</a>

  <a id="CartesianClosed._^_"></a><a id="1513" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">_^_</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1537" href="Categories.Category.CartesianClosed.html#1537" class="Bound">B</a> <a id="1539" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="1541" href="Categories.Category.CartesianClosed.html#1541" class="Bound">A</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Categories.Object.Exponential.html#643" class="Function">exp.B^A</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Categories.Category.CartesianClosed.html#1541" class="Bound">A</a><a id="1555" class="Symbol">}</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Categories.Category.CartesianClosed.html#1537" class="Bound">B</a><a id="1559" class="Symbol">}</a>

  <a id="CartesianClosed._⇨_"></a><a id="1564" href="Categories.Category.CartesianClosed.html#1564" class="Function Operator">_⇨_</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1588" href="Categories.Category.CartesianClosed.html#1564" class="Function Operator">_⇨_</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Function.Base.html#1638" class="Function">flip</a> <a id="1599" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">_^_</a>

  <a id="1606" class="Keyword">private</a>
    <a id="1618" class="Keyword">module</a> <a id="CartesianClosed.cartesian"></a><a id="1625" href="Categories.Category.CartesianClosed.html#1625" class="Module">cartesian</a> <a id="1635" class="Symbol">=</a> <a id="1637" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="1647" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a>

  <a id="1660" class="Keyword">open</a> <a id="1665" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="1683" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a> <a id="1693" class="Keyword">using</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a><a id="1705" class="Symbol">)</a>
  <a id="1709" class="Keyword">open</a> <a id="1714" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1729" href="Categories.Category.Cartesian.html#801" class="Function">cartesian.products</a> <a id="1748" class="Keyword">using</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">_×_</a><a id="1758" class="Symbol">;</a> <a id="1760" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a><a id="1767" class="Symbol">;</a> <a id="1769" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="1771" class="Symbol">;</a> <a id="1773" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="1775" class="Symbol">;</a> <a id="1777" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a><a id="1782" class="Symbol">;</a>
    <a id="1788" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="1796" class="Symbol">;</a> <a id="1798" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="1806" class="Symbol">;</a> <a id="1808" href="Categories.Object.Product.Core.html#797" class="Function">η</a><a id="1809" class="Symbol">;</a> <a id="1811" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a><a id="1819" class="Symbol">;</a> <a id="1821" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a><a id="1824" class="Symbol">;</a> <a id="1826" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">_⁂_</a><a id="1829" class="Symbol">;</a> <a id="1831" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a><a id="1839" class="Symbol">;</a> <a id="1841" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a><a id="1849" class="Symbol">;</a>
    <a id="1855" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a><a id="1866" class="Symbol">;</a> <a id="1868" href="Categories.Category.BinaryProducts.html#3843" class="Function">firstid</a><a id="1875" class="Symbol">;</a> <a id="1877" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a><a id="1882" class="Symbol">;</a> <a id="1884" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a><a id="1890" class="Symbol">;</a> <a id="1892" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a><a id="1904" class="Symbol">;</a> <a id="1906" href="Categories.Category.BinaryProducts.html#3163" class="Function">second∘second</a><a id="1919" class="Symbol">;</a> <a id="1921" href="Categories.Category.BinaryProducts.html#2515" class="Function">⁂-cong₂</a><a id="1928" class="Symbol">;</a> <a id="1930" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×_</a><a id="1933" class="Symbol">)</a>
  <a id="1937" class="Keyword">open</a> <a id="1942" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1951" href="Categories.Category.Cartesian.html#777" class="Function">cartesian.terminal</a> <a id="1970" class="Keyword">using</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="1978" class="Symbol">;</a> <a id="1980" href="Categories.Object.Terminal.html#577" class="Function">!</a><a id="1981" class="Symbol">;</a> <a id="1983" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a><a id="1992" class="Symbol">;</a> <a id="1994" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a><a id="1998" class="Symbol">)</a>

  <a id="CartesianClosed.B^A×A"></a><a id="2003" href="Categories.Category.CartesianClosed.html#2003" class="Function">B^A×A</a> <a id="2009" class="Symbol">:</a> <a id="2011" class="Symbol">∀</a> <a id="2013" href="Categories.Category.CartesianClosed.html#2013" class="Bound">B</a> <a id="2015" href="Categories.Category.CartesianClosed.html#2015" class="Bound">A</a> <a id="2017" class="Symbol">→</a> <a id="2019" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Categories.Category.CartesianClosed.html#2013" class="Bound">B</a> <a id="2030" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="2032" href="Categories.Category.CartesianClosed.html#2015" class="Bound">A</a><a id="2033" class="Symbol">)</a> <a id="2035" href="Categories.Category.CartesianClosed.html#2015" class="Bound">A</a>
  <a id="2039" href="Categories.Category.CartesianClosed.html#2003" class="Function">B^A×A</a> <a id="2045" href="Categories.Category.CartesianClosed.html#2045" class="Bound">B</a> <a id="2047" href="Categories.Category.CartesianClosed.html#2047" class="Bound">A</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="2063" class="Symbol">{</a><a id="2064" href="Categories.Category.CartesianClosed.html#2047" class="Bound">A</a><a id="2065" class="Symbol">}</a> <a id="2067" class="Symbol">{</a><a id="2068" href="Categories.Category.CartesianClosed.html#2045" class="Bound">B</a><a id="2069" class="Symbol">}</a>

  <a id="CartesianClosed.eval"></a><a id="2074" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Categories.Category.CartesianClosed.html#2003" class="Function">B^A×A</a> <a id="2100" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2102" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a><a id="2103" class="Symbol">)</a> <a id="2105" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2107" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a>
  <a id="2111" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2116" class="Symbol">=</a> <a id="2118" href="Categories.Object.Exponential.html#767" class="Function">exp.eval</a>

  <a id="CartesianClosed.λg"></a><a id="2130" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Categories.Category.CartesianClosed.html#1112" class="Generalizable">C</a> <a id="2137" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2139" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="2141" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2143" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Categories.Category.CartesianClosed.html#1112" class="Generalizable">C</a> <a id="2149" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2151" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2153" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="2155" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a>
  <a id="2159" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2162" href="Categories.Category.CartesianClosed.html#2162" class="Bound">f</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Categories.Object.Exponential.html#792" class="Function">exp.λg</a> <a id="2173" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="2181" href="Categories.Category.CartesianClosed.html#2162" class="Bound">f</a>

  <a id="CartesianClosed.λ-cong"></a><a id="2186" href="Categories.Category.CartesianClosed.html#2186" class="Function">λ-cong</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2197" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2199" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2201" class="Symbol">→</a> <a id="2203" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2206" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2208" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2210" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2213" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="2217" href="Categories.Category.CartesianClosed.html#2186" class="Function">λ-cong</a> <a id="2224" href="Categories.Category.CartesianClosed.html#2224" class="Bound">eq</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Categories.Object.Exponential.html#1272" class="Function">exp.λ-cong</a> <a id="2240" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="2248" href="Categories.Category.CartesianClosed.html#2224" class="Bound">eq</a>

  <a id="CartesianClosed.λ-inj"></a><a id="2254" href="Categories.Category.CartesianClosed.html#2254" class="Function">λ-inj</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2265" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2267" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2269" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2272" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2278" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2280" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="2284" href="Categories.Category.CartesianClosed.html#2254" class="Function">λ-inj</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Object.Exponential.html#1427" class="Function">exp.λ-inj</a> <a id="2302" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="CartesianClosed._×id"></a><a id="2313" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">_×id</a> <a id="2318" class="Symbol">:</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Categories.Category.CartesianClosed.html#2321" class="Bound">f</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="Categories.Category.CartesianClosed.html#1112" class="Generalizable">C</a> <a id="2327" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2329" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2331" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="2333" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">→</a> <a id="2338" href="Categories.Category.CartesianClosed.html#1112" class="Generalizable">C</a> <a id="2340" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2342" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="2344" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2346" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="2349" href="Categories.Category.CartesianClosed.html#2003" class="Function">B^A×A</a> <a id="2355" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2357" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="2359" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a>
  <a id="2364" href="Categories.Category.CartesianClosed.html#2364" class="Bound">f</a> <a id="2366" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2374" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="2382" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2384" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="2396" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2398" href="Categories.Category.CartesianClosed.html#2364" class="Bound">f</a> <a id="2400" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>

  <a id="CartesianClosed.β"></a><a id="2407" href="Categories.Category.CartesianClosed.html#2407" class="Function">β</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2416" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2418" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2421" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2423" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a> <a id="2427" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2429" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a>
  <a id="2433" href="Categories.Category.CartesianClosed.html#2407" class="Function">β</a> <a id="2435" class="Symbol">=</a> <a id="2437" href="Categories.Object.Exponential.html#865" class="Function">exp.β</a> <a id="2443" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="CartesianClosed.subst"></a><a id="2454" href="Categories.Category.CartesianClosed.html#2454" class="Function">subst</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2465" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2467" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2469" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2471" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2473" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2476" class="Symbol">(</a><a id="2477" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2479" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2484" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="2486" href="Categories.Category.Core.html#630" class="Field">id</a><a id="2488" class="Symbol">))</a>
  <a id="2493" href="Categories.Category.CartesianClosed.html#2454" class="Function">subst</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Categories.Object.Exponential.html#1795" class="Function">exp.subst</a> <a id="2511" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="2519" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="CartesianClosed.η-exp"></a><a id="2530" href="Categories.Category.CartesianClosed.html#2530" class="Function">η-exp</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2547" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2549" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2551" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a><a id="2554" class="Symbol">)</a> <a id="2556" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2558" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a>
  <a id="2562" href="Categories.Category.CartesianClosed.html#2530" class="Function">η-exp</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Categories.Object.Exponential.html#1140" class="Function">exp.η</a> <a id="2576" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="CartesianClosed.λ-unique"></a><a id="2587" href="Categories.Category.CartesianClosed.html#2587" class="Function">λ-unique</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2603" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2605" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2607" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a> <a id="2611" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2613" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2619" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2621" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="2624" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="2628" href="Categories.Category.CartesianClosed.html#2587" class="Function">λ-unique</a> <a id="2637" class="Symbol">=</a> <a id="2639" href="Categories.Object.Exponential.html#991" class="Function">exp.λ-unique</a> <a id="2652" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="CartesianClosed.λ-unique₂"></a><a id="2663" href="Categories.Category.CartesianClosed.html#2663" class="Function">λ-unique₂</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2680" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2682" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2684" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a> <a id="2688" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2690" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="2695" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2697" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="2699" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="2707" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2709" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="2713" href="Categories.Category.CartesianClosed.html#2663" class="Function">λ-unique₂</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Categories.Object.Exponential.html#2507" class="Function">exp.λ-unique′</a> <a id="2739" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>

  <a id="2750" class="Comment">-- the annoying detail is that B^A×A is NOT the same as B ^ A × A, but they are isomorphic.</a>
  <a id="2844" class="Comment">-- make some infra so that the latter (which is more intuitive) can be used.</a>

  <a id="CartesianClosed.B^A×A-iso"></a><a id="2924" href="Categories.Category.CartesianClosed.html#2924" class="Function">B^A×A-iso</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Categories.Category.CartesianClosed.html#2003" class="Function">B^A×A</a> <a id="2955" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2957" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a><a id="2958" class="Symbol">)</a> <a id="2960" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2962" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="2964" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="2966" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="2968" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="2970" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a>
  <a id="2974" href="Categories.Category.CartesianClosed.html#2924" class="Function">B^A×A-iso</a> <a id="2984" class="Symbol">{</a><a id="2985" class="Argument">B</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Categories.Category.CartesianClosed.html#2989" class="Bound">B</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">{</a><a id="2993" class="Argument">A</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Categories.Category.CartesianClosed.html#2997" class="Bound">A</a><a id="2998" class="Symbol">}</a> <a id="3000" class="Symbol">=</a> <a id="3002" class="Keyword">record</a>
    <a id="3013" class="Symbol">{</a> <a id="3015" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3029" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3041" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>
    <a id="3053" class="Symbol">;</a> <a id="3055" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="3060" class="Symbol">=</a> <a id="3062" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3069" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3077" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a>
    <a id="3093" class="Symbol">;</a> <a id="3095" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="3100" class="Symbol">=</a> <a id="3102" class="Keyword">record</a>
      <a id="3115" class="Symbol">{</a> <a id="3117" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3138" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3145" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3153" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3165" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3167" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3174" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3186" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a>
          <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3207" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[</a> <a id="3209" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3221" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">]⟨⟩∘</a> <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3236" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3238" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3250" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3253" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3256" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3258" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3265" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3277" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3285" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3287" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3292" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3299" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3311" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3319" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
          <a id="3331" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3334" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="3351" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3363" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="3372" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="3381" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3391" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3393" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3405" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3408" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="3410" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3422" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a> <a id="3426" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3428" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[</a> <a id="3430" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3442" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">]π₂</a> <a id="3446" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
          <a id="3458" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3461" href="Categories.Object.Product.Core.html#797" class="Function">Product.η</a> <a id="3471" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3483" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3493" href="Categories.Category.Core.html#630" class="Field">id</a>
          <a id="3506" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3514" class="Symbol">;</a> <a id="3516" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3521" class="Symbol">=</a> <a id="3523" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3537" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3544" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3556" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3564" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3566" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3573" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3581" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a>
          <a id="3603" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3606" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3610" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3620" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3622" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="3624" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3636" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a> <a id="3640" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3642" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3649" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3657" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3669" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3671" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[</a> <a id="3673" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3685" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">]π₂</a> <a id="3689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3691" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3698" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="3706" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="3718" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
          <a id="3730" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3733" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.Object.Product.Core.html#603" class="Field">Product.project₁</a> <a id="3760" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a><a id="3771" class="Symbol">)</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Categories.Object.Product.Core.html#637" class="Field">Product.project₂</a> <a id="3791" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a><a id="3802" class="Symbol">)</a> <a id="3804" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3814" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3816" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3819" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3821" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3824" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
          <a id="3836" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3839" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3851" href="Categories.Category.Core.html#630" class="Field">id</a>
          <a id="3864" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3872" class="Symbol">}</a>
    <a id="3878" class="Symbol">}</a>

  <a id="CartesianClosed.eval′"></a><a id="3883" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="3889" class="Symbol">:</a> <a id="3891" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a> <a id="3893" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="3895" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="3897" href="Categories.Category.BinaryProducts.html#1053" class="Function Operator">×</a> <a id="3899" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="3901" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3903" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a>
  <a id="3907" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="3920" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3922" href="Categories.Morphism.html#2023" class="Function">to</a>
    <a id="3929" class="Keyword">where</a> <a id="3935" class="Keyword">open</a> <a id="3940" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3944" href="Categories.Category.CartesianClosed.html#2924" class="Function">B^A×A-iso</a>

  <a id="CartesianClosed.λ-unique′"></a><a id="3957" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="3975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="3980" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="3982" href="Categories.Category.Core.html#630" class="Field">id</a><a id="3984" class="Symbol">)</a> <a id="3986" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3988" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="3990" class="Symbol">→</a> <a id="3992" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="3994" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3996" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="3999" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="4003" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="4013" href="Categories.Category.CartesianClosed.html#4013" class="Bound">eq</a> <a id="4016" class="Symbol">=</a> <a id="4018" href="Categories.Object.Exponential.html#991" class="Function">exp.λ-unique</a> <a id="4031" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4049" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">[</a> <a id="4051" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="4059" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">⇒</a> <a id="4061" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="4069" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">⇒</a> <a id="4071" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="4083" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">]repack∘×</a><a id="4092" class="Symbol">)</a> <a id="4094" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4096" href="Categories.Category.CartesianClosed.html#4013" class="Bound">eq</a><a id="4098" class="Symbol">)</a>

  <a id="CartesianClosed.λ-unique₂′"></a><a id="4103" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="4114" class="Symbol">:</a> <a id="4116" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4122" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="4127" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4129" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4131" class="Symbol">)</a> <a id="4133" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4135" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4141" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="4146" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4148" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="4156" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4158" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a>
  <a id="4162" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="4173" href="Categories.Category.CartesianClosed.html#4173" class="Bound">eq</a> <a id="4176" class="Symbol">=</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="4189" href="Categories.Category.CartesianClosed.html#4173" class="Bound">eq</a><a id="4191" class="Symbol">)</a> <a id="4193" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4195" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="4208" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="4212" class="Symbol">)</a>

  <a id="CartesianClosed.β′"></a><a id="4217" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4228" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4234" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="4236" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4238" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4240" class="Symbol">)</a> <a id="4242" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4244" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a>
  <a id="4248" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="4251" class="Symbol">{</a><a id="4252" class="Argument">f</a> <a id="4254" class="Symbol">=</a> <a id="4256" href="Categories.Category.CartesianClosed.html#4256" class="Bound">f</a><a id="4257" class="Symbol">}</a> <a id="4259" class="Symbol">=</a> <a id="4261" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4271" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4277" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4279" class="Symbol">(</a><a id="4280" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4283" href="Categories.Category.CartesianClosed.html#4256" class="Bound">f</a> <a id="4285" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4287" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4289" class="Symbol">)</a> <a id="4291" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4294" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4300" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">[</a> <a id="4302" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="4310" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">⇒</a> <a id="4312" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a> <a id="4320" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">⇒</a> <a id="4322" href="Categories.Object.Exponential.html#657" class="Function">exp.product</a> <a id="4334" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">]repack∘×</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4350" href="Categories.Category.CartesianClosed.html#2074" class="Function">eval</a> <a id="4355" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4357" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4360" href="Categories.Category.CartesianClosed.html#4256" class="Bound">f</a> <a id="4362" href="Categories.Category.CartesianClosed.html#2313" class="Function Operator">×id</a>     <a id="4370" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4373" href="Categories.Category.CartesianClosed.html#2407" class="Function">β</a> <a id="4375" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4381" href="Categories.Category.CartesianClosed.html#4256" class="Bound">f</a>                   <a id="4401" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="CartesianClosed.η-exp′"></a><a id="4406" href="Categories.Category.CartesianClosed.html#4406" class="Function">η-exp′</a> <a id="4413" class="Symbol">:</a> <a id="4415" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4425" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="4430" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4432" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4434" class="Symbol">))</a> <a id="4437" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4439" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a>
  <a id="4443" href="Categories.Category.CartesianClosed.html#4406" class="Function">η-exp′</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="4467" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="4471" class="Symbol">)</a>

  <a id="CartesianClosed.η-id′"></a><a id="4476" href="Categories.Category.CartesianClosed.html#4476" class="Function">η-id′</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4494" class="Symbol">{</a><a id="4495" class="Argument">B</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Categories.Category.CartesianClosed.html#1110" class="Generalizable">B</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">{</a><a id="4503" class="Argument">A</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a><a id="4508" class="Symbol">})</a> <a id="4511" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4513" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="4518" href="Categories.Category.CartesianClosed.html#4476" class="Function">η-id′</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Categories.Category.CartesianClosed.html#3957" class="Function">λ-unique′</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="4555" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="4562" class="Symbol">)))</a>

  <a id="CartesianClosed.⊤^A≅⊤"></a><a id="4569" href="Categories.Category.CartesianClosed.html#4569" class="Function">⊤^A≅⊤</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="4579" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="4581" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="4583" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4585" href="Categories.Object.Terminal.html#905" class="Function">⊤</a>
  <a id="4589" href="Categories.Category.CartesianClosed.html#4569" class="Function">⊤^A≅⊤</a> <a id="4595" class="Symbol">=</a> <a id="4597" class="Keyword">record</a>
    <a id="4608" class="Symbol">{</a> <a id="4610" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="4615" class="Symbol">=</a> <a id="4617" href="Categories.Object.Terminal.html#577" class="Function">!</a>
    <a id="4623" class="Symbol">;</a> <a id="4625" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="4630" class="Symbol">=</a> <a id="4632" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4635" href="Categories.Object.Terminal.html#577" class="Function">!</a>
    <a id="4641" class="Symbol">;</a> <a id="4643" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="4648" class="Symbol">=</a> <a id="4650" class="Keyword">record</a>
      <a id="4663" class="Symbol">{</a> <a id="4665" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4670" class="Symbol">=</a> <a id="4672" href="Categories.Category.CartesianClosed.html#2663" class="Function">λ-unique₂</a> <a id="4682" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
      <a id="4698" class="Symbol">;</a> <a id="4700" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4705" class="Symbol">=</a> <a id="4707" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="4712" class="Symbol">_</a>
      <a id="4720" class="Symbol">}</a>
    <a id="4726" class="Symbol">}</a>

  <a id="CartesianClosed.A^⊤≅A"></a><a id="4731" href="Categories.Category.CartesianClosed.html#4731" class="Function">A^⊤≅A</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a> <a id="4741" href="Categories.Category.CartesianClosed.html#1513" class="Function Operator">^</a> <a id="4743" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="4745" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4747" href="Categories.Category.CartesianClosed.html#1108" class="Generalizable">A</a>
  <a id="4751" href="Categories.Category.CartesianClosed.html#4731" class="Function">A^⊤≅A</a> <a id="4757" class="Symbol">=</a> <a id="4759" class="Keyword">record</a>
    <a id="4770" class="Symbol">{</a> <a id="4772" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="4777" class="Symbol">=</a> <a id="4779" class="Keyword">let</a> <a id="4783" class="Keyword">open</a> <a id="4788" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4792" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a> <a id="4798" class="Keyword">in</a> <a id="4801" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4807" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4809" href="Categories.Morphism.html#2023" class="Function">to</a>
    <a id="4816" class="Symbol">;</a> <a id="4818" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="4823" class="Symbol">=</a> <a id="4825" class="Keyword">let</a> <a id="4829" class="Keyword">open</a> <a id="4834" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4838" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a> <a id="4844" class="Keyword">in</a> <a id="4847" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4850" href="Categories.Morphism.html#2006" class="Function">from</a>
    <a id="4859" class="Symbol">;</a> <a id="4861" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="4866" class="Symbol">=</a> <a id="4868" class="Keyword">record</a>
      <a id="4881" class="Symbol">{</a> <a id="4883" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4888" class="Symbol">=</a> <a id="4890" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="4901" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4903" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4917" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4923" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4925" class="Symbol">((</a><a id="4927" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="4930" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4933" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4935" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="4941" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4943" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4945" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4948" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4950" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="4952" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="4957" href="Categories.Category.Core.html#630" class="Field">id</a><a id="4959" class="Symbol">)</a>          <a id="4970" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4974" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4982" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="4994" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5004" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5010" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5012" class="Symbol">((</a><a id="5014" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="5017" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5020" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5022" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5024" class="Symbol">)</a> <a id="5026" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5028" class="Symbol">((</a><a id="5030" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5036" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5038" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5040" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5043" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5045" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5047" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="5048" class="Symbol">)</a> <a id="5050" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5052" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5054" class="Symbol">))</a> <a id="5057" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5060" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5066" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="5069" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5079" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5082" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5084" class="Symbol">((</a><a id="5086" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5092" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5094" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5096" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5099" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5101" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5103" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="5104" class="Symbol">)</a> <a id="5106" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5108" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5110" class="Symbol">)</a>                     <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5135" href="Categories.Category.CartesianClosed.html#5796" class="Function">helper</a> <a id="5142" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5152" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5158" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5164" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5166" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5168" class="Symbol">)</a>                                    <a id="5205" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5213" class="Symbol">;</a> <a id="5215" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="Categories.Category.BinaryProducts.html#3843" class="Function">firstid</a> <a id="5230" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5232" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5248" class="Symbol">((</a><a id="5250" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5256" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5258" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5260" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5263" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5265" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5267" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="5268" class="Symbol">)</a> <a id="5270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5272" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="5275" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="5277" class="Symbol">)</a> <a id="5279" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5281" href="Categories.Category.Core.html#630" class="Field">id</a>                  <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5305" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="5317" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5327" class="Symbol">(</a><a id="5328" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5334" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5336" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5338" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5341" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5343" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5345" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5347" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5349" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="5359" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5362" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5364" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5366" class="Symbol">)</a>             <a id="5380" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5383" href="Categories.Category.CartesianClosed.html#6128" class="Function">helper′</a> <a id="5391" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5399" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5409" class="Symbol">(</a><a id="5410" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5412" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5415" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5417" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5419" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5421" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5423" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a><a id="5428" class="Symbol">)</a> <a id="5430" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5432" class="Symbol">(</a><a id="5433" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="5436" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5439" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5441" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5443" class="Symbol">)</a>                  <a id="5462" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5465" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5471" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="5474" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5484" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5486" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5489" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5491" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5493" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5497" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>                                      <a id="5537" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5540" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5554" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5556" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5561" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5564" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5566" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5568" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5570" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5573" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                 <a id="5607" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5610" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5619" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="5629" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="5639" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5649" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5651" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5654" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5656" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5659" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                                          <a id="5702" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5705" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="5707" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5717" href="Categories.Category.Core.html#630" class="Field">id</a>                                                   <a id="5770" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5778" class="Symbol">}</a>
    <a id="5784" class="Symbol">}</a>
    <a id="5790" class="Keyword">where</a> <a id="5796" href="Categories.Category.CartesianClosed.html#5796" class="Function">helper</a> <a id="5803" class="Symbol">=</a> <a id="5805" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="5823" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5826" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5828" class="Symbol">((</a><a id="5830" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5836" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5838" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5840" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5843" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5845" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5847" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="5852" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5854" class="Symbol">)</a>                 <a id="5872" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5875" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="5884" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5898" class="Symbol">(</a><a id="5899" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5905" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5907" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5909" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5912" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5914" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5916" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="5917" class="Symbol">)</a> <a id="5919" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5921" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>                        <a id="5947" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5950" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5956" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="5960" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5974" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="5980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5982" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5984" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5989" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5992" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5994" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="5996" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5998" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="6001" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>                     <a id="6023" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6026" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6034" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a> <a id="6043" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="6053" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6067" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="6073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6075" class="Symbol">(</a><a id="6076" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6079" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6081" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6083" class="Symbol">)</a>                                <a id="6116" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="6128" href="Categories.Category.CartesianClosed.html#6128" class="Function">helper′</a> <a id="6136" class="Symbol">=</a> <a id="6138" class="Keyword">let</a> <a id="6142" class="Keyword">open</a> <a id="6147" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="6151" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">A×⊤≅A</a> <a id="6157" class="Keyword">in</a> <a id="6160" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="6178" class="Symbol">(</a><a id="6179" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="6185" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6187" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6189" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6192" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6194" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="6196" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6201" href="Categories.Category.Core.html#630" class="Field">id</a>                        <a id="6227" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6230" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="6237" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="6242" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6256" class="Symbol">(</a><a id="6257" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6259" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6262" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6264" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="6266" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6268" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6270" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6272" class="Symbol">)</a> <a id="6274" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6276" class="Symbol">((</a><a id="6278" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="6284" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6286" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6288" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6291" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6293" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="6295" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a><a id="6296" class="Symbol">)</a> <a id="6298" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6300" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6302" class="Symbol">)</a>  <a id="6305" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6308" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6314" href="Categories.Category.CartesianClosed.html#5796" class="Function">helper</a> <a id="6321" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6335" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6337" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6340" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6342" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="6344" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6346" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="6355" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6357" class="Symbol">(</a><a id="6358" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6361" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">⁂</a> <a id="6363" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6365" class="Symbol">))</a>                 <a id="6384" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6387" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6395" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="6401" class="Symbol">(</a><a id="6402" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="6408" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="6415" class="Symbol">)</a> <a id="6417" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6431" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="6433" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6436" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="6438" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="6440" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="6442" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6444" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a>                               <a id="6480" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6485" class="Comment">-- we use -⇨- to represent the bifunctor.</a>
  <a id="6529" class="Comment">-- -^- would generate a bifunctor of type Bifunctor 𝒞 𝒞.op 𝒞 which is not very typical.</a>
  <a id="CartesianClosed.-⇨-"></a><a id="6619" href="Categories.Category.CartesianClosed.html#6619" class="Function">-⇨-</a> <a id="6623" class="Symbol">:</a> <a id="6625" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6635" href="Categories.Category.Core.html#3132" class="Function">𝒞.op</a> <a id="6640" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a> <a id="6642" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="6646" href="Categories.Category.CartesianClosed.html#6619" class="Function">-⇨-</a> <a id="6650" class="Symbol">=</a> <a id="6652" class="Keyword">record</a>
    <a id="6663" class="Symbol">{</a> <a id="6665" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="6678" class="Symbol">=</a> <a id="6680" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6688" href="Categories.Category.CartesianClosed.html#1564" class="Function Operator">_⇨_</a>
    <a id="6696" class="Symbol">;</a> <a id="6698" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="6711" class="Symbol">=</a> <a id="6713" class="Symbol">λ</a> <a id="6715" class="Keyword">where</a>
      <a id="6727" class="Symbol">(</a><a id="6728" href="Categories.Category.CartesianClosed.html#6728" class="Bound">f</a> <a id="6730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6732" href="Categories.Category.CartesianClosed.html#6732" class="Bound">g</a><a id="6733" class="Symbol">)</a> <a id="6735" class="Symbol">→</a> <a id="6737" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="6740" class="Symbol">(</a><a id="6741" href="Categories.Category.CartesianClosed.html#6732" class="Bound">g</a> <a id="6743" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6745" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="6751" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6753" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="6760" href="Categories.Category.CartesianClosed.html#6728" class="Bound">f</a><a id="6761" class="Symbol">)</a>
    <a id="6767" class="Symbol">;</a> <a id="6769" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="6782" class="Symbol">=</a> <a id="6784" href="Categories.Category.CartesianClosed.html#2186" class="Function">λ-cong</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6802" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6804" class="Symbol">(</a><a id="6805" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="6818" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="6825" class="Symbol">)))</a> <a id="6829" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6831" href="Categories.Category.CartesianClosed.html#4476" class="Function">η-id′</a>
    <a id="6841" class="Symbol">;</a> <a id="6843" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6856" class="Symbol">=</a> <a id="6858" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="6869" href="Categories.Category.CartesianClosed.html#6994" class="Function">helper</a>
    <a id="6880" class="Symbol">;</a> <a id="6882" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6895" class="Symbol">=</a> <a id="6897" class="Symbol">λ</a> <a id="6899" class="Keyword">where</a>
      <a id="6911" class="Symbol">(</a><a id="6912" href="Categories.Category.CartesianClosed.html#6912" class="Bound">eq₁</a> <a id="6916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6918" href="Categories.Category.CartesianClosed.html#6918" class="Bound">eq₂</a><a id="6921" class="Symbol">)</a> <a id="6923" class="Symbol">→</a> <a id="6925" href="Categories.Category.CartesianClosed.html#2186" class="Function">λ-cong</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="6942" href="Categories.Category.CartesianClosed.html#6918" class="Bound">eq₂</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Categories.Category.BinaryProducts.html#2515" class="Function">⁂-cong₂</a> <a id="6966" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="6971" href="Categories.Category.CartesianClosed.html#6912" class="Bound">eq₁</a><a id="6974" class="Symbol">)))</a>
    <a id="6982" class="Symbol">}</a>
    <a id="6988" class="Keyword">where</a> <a id="6994" href="Categories.Category.CartesianClosed.html#6994" class="Function">helper</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7011" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7021" class="Symbol">((</a><a id="7023" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="7025" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7027" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a><a id="7028" class="Symbol">)</a> <a id="7030" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7032" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7040" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7047" class="Symbol">(</a><a id="7048" href="Categories.Category.CartesianClosed.html#1130" class="Generalizable">h</a> <a id="7050" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7052" href="Categories.Category.CartesianClosed.html#1132" class="Generalizable">i</a><a id="7053" class="Symbol">)))</a>
                 <a id="7074" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7076" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7082" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7084" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7090" class="Symbol">(</a><a id="7091" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7094" class="Symbol">(</a><a id="7095" href="Categories.Category.CartesianClosed.html#1128" class="Generalizable">g</a> <a id="7097" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7099" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7105" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7107" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7114" href="Categories.Category.CartesianClosed.html#1132" class="Generalizable">i</a><a id="7115" class="Symbol">)</a> <a id="7117" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7119" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7122" class="Symbol">(</a><a id="7123" href="Categories.Category.CartesianClosed.html#1126" class="Generalizable">f</a> <a id="7125" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7127" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7133" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7135" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7142" href="Categories.Category.CartesianClosed.html#1130" class="Generalizable">h</a><a id="7143" class="Symbol">))</a>
          <a id="7156" href="Categories.Category.CartesianClosed.html#6994" class="Function">helper</a> <a id="7163" class="Symbol">{</a><a id="7164" class="Argument">g</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a><a id="7169" class="Symbol">}</a> <a id="7171" class="Symbol">{</a><a id="7172" class="Argument">f</a> <a id="7174" class="Symbol">=</a> <a id="7176" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a><a id="7177" class="Symbol">}</a> <a id="7179" class="Symbol">{</a><a id="7180" class="Argument">h</a> <a id="7182" class="Symbol">=</a> <a id="7184" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7185" class="Symbol">}</a> <a id="7187" class="Symbol">{</a><a id="7188" class="Argument">i</a> <a id="7190" class="Symbol">=</a> <a id="7192" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="7193" class="Symbol">}</a> <a id="7195" class="Symbol">=</a> <a id="7197" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="7215" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7221" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7223" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7233" class="Symbol">((</a><a id="7235" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7237" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7239" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a><a id="7240" class="Symbol">)</a> <a id="7242" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7244" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7250" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7252" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a> <a id="7262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7264" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="7265" class="Symbol">)))</a>                         <a id="7293" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7296" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="7299" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7313" class="Symbol">(</a><a id="7314" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7316" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7318" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a><a id="7319" class="Symbol">)</a> <a id="7321" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7323" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7329" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7331" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7338" class="Symbol">(</a><a id="7339" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a> <a id="7341" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7343" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="7344" class="Symbol">)</a>                                              <a id="7391" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7395" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7403" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7409" href="Categories.Category.BinaryProducts.html#3163" class="Function">second∘second</a> <a id="7423" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="7437" class="Symbol">(</a><a id="7438" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7440" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7442" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a><a id="7443" class="Symbol">)</a> <a id="7445" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7454" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7456" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7463" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7464" class="Symbol">)</a> <a id="7466" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7468" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7475" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a>                                       <a id="7515" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7518" href="Categories.Morphism.Reasoning.Core.html#7259" class="Function">center</a> <a id="7525" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7530" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7544" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7546" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7548" class="Symbol">(</a><a id="7549" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="7551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7553" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7561" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7568" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7569" class="Symbol">)</a> <a id="7571" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7573" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7580" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a>                                         <a id="7622" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7626" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7634" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7640" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="7643" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="7657" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7659" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7661" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7667" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7669" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="7682" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7684" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7690" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7692" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7699" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7700" class="Symbol">))</a> <a id="7703" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7705" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7712" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a>                      <a id="7735" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7738" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7746" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="7752" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a> <a id="7765" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7779" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7781" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7792" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7799" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="7800" class="Symbol">)</a> <a id="7802" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7804" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7814" class="Symbol">(</a><a id="7815" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="7817" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7819" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7825" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7827" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7834" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7835" class="Symbol">))</a>                    <a id="7857" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7860" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="7870" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7884" class="Symbol">(</a><a id="7885" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="7887" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7889" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7895" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7897" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7904" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="7905" class="Symbol">)</a> <a id="7907" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7909" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="7915" class="Symbol">(</a><a id="7916" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="7922" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7924" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7932" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="7939" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="7940" class="Symbol">))</a>                    <a id="7962" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7966" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7972" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="7975" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="7989" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="7995" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7997" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="8007" class="Symbol">(</a><a id="8008" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="8010" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8012" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="8018" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8020" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="8027" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="8028" class="Symbol">))</a> <a id="8031" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8033" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="8039" class="Symbol">(</a><a id="8040" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="8046" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8048" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="8054" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8056" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="8063" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="8064" class="Symbol">))</a> <a id="8067" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8070" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8078" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="8090" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8104" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="8110" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8112" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="8118" class="Symbol">(</a><a id="8119" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="8122" class="Symbol">(</a><a id="8123" href="Categories.Category.CartesianClosed.html#7168" class="Bound">g</a> <a id="8125" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8127" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="8133" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8135" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="8142" href="Categories.Category.CartesianClosed.html#7192" class="Bound">i</a><a id="8143" class="Symbol">)</a> <a id="8145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8147" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="8150" class="Symbol">(</a><a id="8151" href="Categories.Category.CartesianClosed.html#7176" class="Bound">f</a> <a id="8153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8155" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="8161" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8163" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="8170" href="Categories.Category.CartesianClosed.html#7184" class="Bound">h</a><a id="8171" class="Symbol">))</a>         <a id="8182" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="CartesianClosed._⇨-"></a><a id="8187" href="Categories.Category.CartesianClosed.html#8187" class="Function Operator">_⇨-</a> <a id="8191" class="Symbol">:</a> <a id="8193" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8197" class="Symbol">→</a> <a id="8199" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="8211" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="8215" href="Categories.Category.CartesianClosed.html#8187" class="Function Operator">_⇨-</a> <a id="8219" class="Symbol">=</a> <a id="8221" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="8226" href="Categories.Category.CartesianClosed.html#6619" class="Function">-⇨-</a>

  <a id="CartesianClosed.-⇨_"></a><a id="8233" href="Categories.Category.CartesianClosed.html#8233" class="Function Operator">-⇨_</a> <a id="8237" class="Symbol">:</a> <a id="8239" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8243" class="Symbol">→</a> <a id="8245" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8253" href="Categories.Category.Core.html#3132" class="Function">𝒞.op</a> <a id="8258" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
  <a id="8262" href="Categories.Category.CartesianClosed.html#8233" class="Function Operator">-⇨_</a> <a id="8266" class="Symbol">=</a> <a id="8268" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="8273" href="Categories.Category.CartesianClosed.html#6619" class="Function">-⇨-</a>

<a id="8278" class="Comment">-- The cartesian closed structure induces a monoidal closed one:</a>
<a id="8343" class="Comment">-- 𝒞 is cartesian monoidal closed.</a>

<a id="8379" class="Keyword">module</a> <a id="CartesianMonoidalClosed"></a><a id="8386" href="Categories.Category.CartesianClosed.html#8386" class="Module">CartesianMonoidalClosed</a> <a id="8410" class="Symbol">(</a><a id="8411" href="Categories.Category.CartesianClosed.html#8411" class="Bound">cartesianClosed</a> <a id="8427" class="Symbol">:</a> <a id="8429" href="Categories.Category.CartesianClosed.html#1233" class="Record">CartesianClosed</a><a id="8444" class="Symbol">)</a> <a id="8446" class="Keyword">where</a>
  <a id="8454" class="Keyword">open</a> <a id="8459" href="Categories.Category.CartesianClosed.html#1233" class="Module">CartesianClosed</a> <a id="8475" href="Categories.Category.CartesianClosed.html#8411" class="Bound">cartesianClosed</a>
  <a id="8493" class="Keyword">open</a> <a id="8498" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="8516" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a> <a id="8526" class="Keyword">using</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a><a id="8541" class="Symbol">)</a>
  <a id="8545" class="Keyword">open</a> <a id="8550" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="8565" class="Symbol">(</a><a id="8566" href="Categories.Category.Cartesian.html#801" class="Field">Cartesian.products</a> <a id="8585" href="Categories.Category.CartesianClosed.html#1408" class="Field">cartesian</a><a id="8594" class="Symbol">)</a>
    <a id="8600" class="Keyword">using</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×_</a><a id="8610" class="Symbol">;</a> <a id="8612" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a><a id="8617" class="Symbol">;</a> <a id="8619" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a><a id="8630" class="Symbol">;</a> <a id="8632" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a><a id="8638" class="Symbol">;</a> <a id="8640" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a><a id="8652" class="Symbol">;</a> <a id="8654" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a><a id="8661" class="Symbol">)</a>

  <a id="8666" class="Keyword">private</a>
    <a id="CartesianMonoidalClosed.A⇨[-×A]"></a><a id="8678" href="Categories.Category.CartesianClosed.html#8678" class="Function">A⇨[-×A]</a> <a id="8686" class="Symbol">:</a> <a id="8688" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8692" class="Symbol">→</a> <a id="8694" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="8706" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
    <a id="8712" href="Categories.Category.CartesianClosed.html#8678" class="Function">A⇨[-×A]</a> <a id="8720" href="Categories.Category.CartesianClosed.html#8720" class="Bound">A</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="Categories.Category.CartesianClosed.html#8720" class="Bound">A</a> <a id="8726" href="Categories.Category.CartesianClosed.html#8187" class="Function Operator">⇨-</a> <a id="8729" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8732" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×</a> <a id="8735" href="Categories.Category.CartesianClosed.html#8720" class="Bound">A</a>

    <a id="8742" class="Keyword">module</a> <a id="CartesianMonoidalClosed.A⇨[-×A]"></a><a id="8749" href="Categories.Category.CartesianClosed.html#8749" class="Module">A⇨[-×A]</a> <a id="8757" class="Symbol">{</a><a id="8758" href="Categories.Category.CartesianClosed.html#8758" class="Bound">A</a><a id="8759" class="Symbol">}</a> <a id="8761" class="Symbol">=</a> <a id="8763" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Categories.Category.CartesianClosed.html#8678" class="Function">A⇨[-×A]</a> <a id="8780" href="Categories.Category.CartesianClosed.html#8758" class="Bound">A</a><a id="8781" class="Symbol">)</a>

    <a id="CartesianMonoidalClosed.[A⇨-]×A"></a><a id="8788" href="Categories.Category.CartesianClosed.html#8788" class="Function">[A⇨-]×A</a> <a id="8796" class="Symbol">:</a> <a id="8798" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="8802" class="Symbol">→</a> <a id="8804" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="8816" href="Categories.Category.CartesianClosed.html#121" class="Bound">𝒞</a>
    <a id="8822" href="Categories.Category.CartesianClosed.html#8788" class="Function">[A⇨-]×A</a> <a id="8830" href="Categories.Category.CartesianClosed.html#8830" class="Bound">A</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="Categories.Category.BinaryProducts.html#7559" class="Function Operator">-×</a> <a id="8837" href="Categories.Category.CartesianClosed.html#8830" class="Bound">A</a> <a id="8839" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8842" href="Categories.Category.CartesianClosed.html#8830" class="Bound">A</a> <a id="8844" href="Categories.Category.CartesianClosed.html#8187" class="Function Operator">⇨-</a>

    <a id="8852" class="Keyword">module</a> <a id="CartesianMonoidalClosed.[A⇨-]×A"></a><a id="8859" href="Categories.Category.CartesianClosed.html#8859" class="Module">[A⇨-]×A</a> <a id="8867" class="Symbol">{</a><a id="8868" href="Categories.Category.CartesianClosed.html#8868" class="Bound">A</a><a id="8869" class="Symbol">}</a> <a id="8871" class="Symbol">=</a> <a id="8873" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="8881" class="Symbol">(</a><a id="8882" href="Categories.Category.CartesianClosed.html#8788" class="Function">[A⇨-]×A</a> <a id="8890" href="Categories.Category.CartesianClosed.html#8868" class="Bound">A</a><a id="8891" class="Symbol">)</a>

  <a id="CartesianMonoidalClosed.closedMonoidal"></a><a id="8896" href="Categories.Category.CartesianClosed.html#8896" class="Function">closedMonoidal</a> <a id="8911" class="Symbol">:</a> <a id="8913" href="Categories.Category.Monoidal.Closed.html#1618" class="Record">Closed</a> <a id="8920" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a>
  <a id="8931" href="Categories.Category.CartesianClosed.html#8896" class="Function">closedMonoidal</a> <a id="8946" class="Symbol">=</a> <a id="8948" class="Keyword">record</a>
    <a id="8959" class="Symbol">{</a> <a id="8961" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a>   <a id="8969" class="Symbol">=</a> <a id="8971" href="Categories.Category.CartesianClosed.html#6619" class="Function">-⇨-</a>
    <a id="8979" class="Symbol">;</a> <a id="8981" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a> <a id="8989" class="Symbol">=</a> <a id="8991" class="Symbol">λ</a> <a id="8993" class="Symbol">{</a><a id="8994" href="Categories.Category.CartesianClosed.html#8994" class="Bound">A</a><a id="8995" class="Symbol">}</a> <a id="8997" class="Symbol">→</a> <a id="8999" class="Keyword">record</a>
      <a id="9012" class="Symbol">{</a> <a id="9014" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="9021" class="Symbol">=</a> <a id="9023" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="9032" class="Keyword">record</a>
        <a id="9047" class="Symbol">{</a> <a id="9049" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="9057" class="Symbol">=</a> <a id="9059" class="Symbol">λ</a> <a id="9061" href="Categories.Category.CartesianClosed.html#9061" class="Bound">_</a> <a id="9063" class="Symbol">→</a> <a id="9065" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9068" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="9079" class="Symbol">;</a> <a id="9081" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="9089" class="Symbol">=</a> <a id="9091" class="Symbol">λ</a> <a id="9093" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a> <a id="9095" class="Symbol">→</a> <a id="9097" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="9108" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9110" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="9126" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9132" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9134" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9140" class="Symbol">(</a><a id="9141" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9144" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="9147" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9149" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a><a id="9150" class="Symbol">)</a>                     <a id="9172" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9176" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9184" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="9196" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9208" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9216" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9226" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9228" class="Symbol">)</a> <a id="9230" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9232" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9238" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a>               <a id="9254" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9257" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="9265" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="9268" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9280" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9286" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a>                                       <a id="9326" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9330" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="9338" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="9341" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9353" class="Symbol">(</a><a id="9354" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9360" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a> <a id="9362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9364" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a><a id="9369" class="Symbol">)</a>  <a id="9372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9374" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9380" class="Symbol">(</a><a id="9381" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9384" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9386" class="Symbol">)</a>            <a id="9399" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9403" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="9413" class="Symbol">(</a><a id="9414" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="9420" class="Symbol">(</a><a id="9421" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="9427" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="9434" class="Symbol">))</a> <a id="9437" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="9445" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9457" class="Symbol">(</a><a id="9458" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9464" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a> <a id="9466" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9468" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9474" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9476" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9482" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9484" class="Symbol">)</a>  <a id="9487" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9489" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9495" class="Symbol">(</a><a id="9496" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9499" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9501" class="Symbol">)</a> <a id="9503" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9507" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="9513" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="9516" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9528" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9534" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9536" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Categories.Functor.Core.html#455" class="Function">A⇨[-×A].F₁</a> <a id="9554" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a><a id="9555" class="Symbol">)</a> <a id="9557" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9559" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9565" class="Symbol">(</a><a id="9566" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9569" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9571" class="Symbol">)</a>  <a id="9574" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9577" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9585" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="9597" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9609" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9615" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9617" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Categories.Functor.Core.html#455" class="Function">A⇨[-×A].F₁</a> <a id="9635" href="Categories.Category.CartesianClosed.html#9093" class="Bound">f</a> <a id="9637" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9639" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9642" href="Categories.Category.Core.html#630" class="Field">id</a><a id="9644" class="Symbol">)</a>          <a id="9655" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="9665" class="Symbol">}</a>
      <a id="9673" class="Symbol">;</a> <a id="9675" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="9682" class="Symbol">=</a> <a id="9684" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="9693" class="Keyword">record</a>
        <a id="9708" class="Symbol">{</a> <a id="9710" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="9718" class="Symbol">=</a> <a id="9720" class="Symbol">λ</a> <a id="9722" href="Categories.Category.CartesianClosed.html#9722" class="Bound">_</a> <a id="9724" class="Symbol">→</a> <a id="9726" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a>
        <a id="9740" class="Symbol">;</a> <a id="9742" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="9750" class="Symbol">=</a> <a id="9752" class="Symbol">λ</a> <a id="9754" href="Categories.Category.CartesianClosed.html#9754" class="Bound">f</a> <a id="9756" class="Symbol">→</a> <a id="9758" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="9774" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9780" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9782" href="Categories.Functor.Core.html#455" class="Function">[A⇨-]×A.F₁</a> <a id="9793" href="Categories.Category.CartesianClosed.html#9754" class="Bound">f</a> <a id="9795" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9798" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="9801" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9813" href="Categories.Category.CartesianClosed.html#9754" class="Bound">f</a> <a id="9815" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9817" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9823" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9825" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9831" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="9834" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9837" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9845" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="9858" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="9865" class="Symbol">)</a> <a id="9867" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9879" href="Categories.Category.CartesianClosed.html#9754" class="Bound">f</a> <a id="9881" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9883" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a>            <a id="9900" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="9910" class="Symbol">}</a>
      <a id="9918" class="Symbol">;</a> <a id="9920" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="9927" class="Symbol">=</a> <a id="9929" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a>
      <a id="9938" class="Symbol">;</a> <a id="9940" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="9947" class="Symbol">=</a> <a id="9949" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="9960" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9962" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="9976" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="9982" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9984" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="9990" class="Symbol">(</a><a id="9991" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="9994" class="Symbol">(</a><a id="9995" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10001" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10003" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10011" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10018" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10020" class="Symbol">)</a> <a id="10022" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10024" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10027" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10029" class="Symbol">)</a>
                                        <a id="10071" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10075" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="10083" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="10095" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="10105" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10111" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10113" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10119" class="Symbol">(</a><a id="10120" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10130" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10132" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10138" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10140" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10147" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10149" class="Symbol">))</a> <a id="10152" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10154" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10160" class="Symbol">(</a><a id="10161" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10164" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10166" class="Symbol">)</a>
                                        <a id="10208" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10211" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="10217" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="10220" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10230" class="Symbol">(</a><a id="10231" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10237" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10239" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10247" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10254" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10256" class="Symbol">)</a> <a id="10258" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10260" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10270" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10272" class="Symbol">)</a>
                                        <a id="10314" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10317" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="10327" class="Symbol">(</a><a id="10328" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="10341" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="10348" class="Symbol">))</a> <a id="10351" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="10359" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10369" class="Symbol">(</a><a id="10370" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10376" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10378" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a><a id="10383" class="Symbol">)</a> <a id="10385" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10387" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10397" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10399" class="Symbol">)</a> <a id="10401" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10404" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="10412" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="10415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10425" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a>                           <a id="10457" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10461" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="10474" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="10481" class="Symbol">)</a> <a id="10483" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="10493" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10499" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10501" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10507" href="Categories.Category.Core.html#630" class="Field">id</a>                <a id="10525" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="10533" class="Symbol">}</a>
    <a id="10539" class="Symbol">;</a> <a id="10541" href="Categories.Category.Monoidal.Closed.html#1760" class="Field">mate</a>    <a id="10549" class="Symbol">=</a> <a id="10551" class="Symbol">λ</a> <a id="10553" class="Symbol">{</a><a id="10554" href="Categories.Category.CartesianClosed.html#10554" class="Bound">X</a> <a id="10556" href="Categories.Category.CartesianClosed.html#10556" class="Bound">Y</a><a id="10557" class="Symbol">}</a> <a id="10559" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a> <a id="10561" class="Symbol">→</a> <a id="10563" class="Keyword">record</a>
      <a id="10576" class="Symbol">{</a> <a id="10578" href="Categories.Adjoint.Mate.html#1488" class="Field">commute₁</a> <a id="10587" class="Symbol">=</a> <a id="10589" href="Categories.Category.CartesianClosed.html#4103" class="Function">λ-unique₂′</a> <a id="10600" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10602" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="10616" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10622" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10624" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10630" class="Symbol">(</a><a id="10631" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10642" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a> <a id="10644" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10646" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10652" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10654" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10661" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10663" class="Symbol">)</a> <a id="10665" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10667" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10670" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10672" class="Symbol">)</a>         <a id="10682" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10686" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="10694" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="10706" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="10716" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10722" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10724" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10734" class="Symbol">(</a><a id="10735" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10742" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a> <a id="10744" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10746" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10752" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10754" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10761" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10763" class="Symbol">))</a> <a id="10766" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10768" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10774" class="Symbol">(</a><a id="10775" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10778" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10780" class="Symbol">)</a> <a id="10782" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10785" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="10791" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="10794" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10804" class="Symbol">(</a><a id="10805" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10812" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a> <a id="10814" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10816" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="10822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10824" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10831" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10833" class="Symbol">)</a> <a id="10835" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10837" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10843" class="Symbol">(</a><a id="10844" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10847" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10849" class="Symbol">)</a>                    <a id="10870" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10873" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="10890" class="Symbol">(</a><a id="10891" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="10897" href="Categories.Category.BinaryProducts.html#952" class="Function">product</a><a id="10904" class="Symbol">))</a> <a id="10907" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="10915" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10925" class="Symbol">(</a><a id="10926" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="10933" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a> <a id="10935" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10937" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a><a id="10942" class="Symbol">)</a> <a id="10944" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="10946" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="10952" class="Symbol">(</a><a id="10953" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="10956" href="Categories.Category.Core.html#630" class="Field">id</a><a id="10958" class="Symbol">)</a>                                <a id="10991" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10994" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="11002" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="11005" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11015" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11022" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a>                                                          <a id="11081" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11085" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="11093" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="11096" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11106" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11112" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11114" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11120" class="Symbol">(</a><a id="11121" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11124" href="Categories.Category.Core.html#630" class="Field">id</a><a id="11126" class="Symbol">)</a> <a id="11128" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11130" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11137" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a>                                  <a id="11172" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11175" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="11181" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a> <a id="11194" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11204" class="Symbol">(</a><a id="11205" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11213" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11220" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a><a id="11221" class="Symbol">)</a> <a id="11223" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11225" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11231" class="Symbol">(</a><a id="11232" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11235" href="Categories.Category.Core.html#630" class="Field">id</a><a id="11237" class="Symbol">)</a>                                <a id="11270" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11274" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="11284" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="11292" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11302" class="Symbol">(</a><a id="11303" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="11306" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11308" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11314" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11316" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11323" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a><a id="11324" class="Symbol">)</a> <a id="11326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11328" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11338" href="Categories.Category.Core.html#630" class="Field">id</a><a id="11340" class="Symbol">)</a>                           <a id="11368" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11372" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="11378" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="11381" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11391" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11399" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11409" class="Symbol">(</a><a id="11410" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="11413" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11415" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11421" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11423" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11430" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a><a id="11431" class="Symbol">))</a> <a id="11434" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11436" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11442" class="Symbol">(</a><a id="11443" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11446" href="Categories.Category.Core.html#630" class="Field">id</a><a id="11448" class="Symbol">)</a>        <a id="11457" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11460" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11468" href="Categories.Category.BinaryProducts.html#3041" class="Function">first∘first</a> <a id="11480" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11490" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11498" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11504" class="Symbol">(</a><a id="11505" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11508" class="Symbol">(</a><a id="11509" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="11512" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11514" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11520" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11522" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11529" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a><a id="11530" class="Symbol">)</a> <a id="11532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11534" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11537" href="Categories.Category.Core.html#630" class="Field">id</a><a id="11539" class="Symbol">)</a>                <a id="11556" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="11564" class="Symbol">;</a> <a id="11566" href="Categories.Adjoint.Mate.html#1550" class="Field">commute₂</a> <a id="11575" class="Symbol">=</a> <a id="11577" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="11591" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11597" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11599" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a> <a id="11605" class="Symbol">(</a><a id="11606" href="Categories.Category.CartesianClosed.html#2130" class="Function">λg</a> <a id="11609" class="Symbol">(</a><a id="11610" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="11613" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11615" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11621" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11623" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11630" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a><a id="11631" class="Symbol">))</a> <a id="11634" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11637" href="Categories.Category.CartesianClosed.html#4217" class="Function">β′</a> <a id="11640" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11650" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="11653" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11655" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11661" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11663" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11670" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a>                      <a id="11693" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11696" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="11706" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11716" href="Categories.Category.CartesianClosed.html#3883" class="Function">eval′</a> <a id="11722" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="11724" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a> <a id="11731" href="Categories.Category.CartesianClosed.html#10559" class="Bound">f</a>                           <a id="11759" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="11767" class="Symbol">}</a>
    <a id="11773" class="Symbol">}</a>

  <a id="11778" class="Keyword">open</a> <a id="11783" href="Categories.Category.Monoidal.Closed.html#1618" class="Module">Closed</a> <a id="11790" href="Categories.Category.CartesianClosed.html#8896" class="Function">closedMonoidal</a> <a id="11805" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Category.Cocartesian.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cocartesian</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Comment">-- BinaryCoproducts -- a category with all binary coproducts</a>
<a id="153" class="Comment">-- Cocartesian -- a category with all coproducts</a>

<a id="203" class="Comment">-- since most of the work is dual to Categories.Category.Cartesian, so the idea</a>
<a id="283" class="Comment">-- in this module is to make use of duality</a>
<a id="327" class="Keyword">module</a> <a id="334" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="366" class="Symbol">{</a><a id="367" href="Categories.Category.Cocartesian.html#367" class="Bound">o</a> <a id="369" href="Categories.Category.Cocartesian.html#369" class="Bound">ℓ</a> <a id="371" href="Categories.Category.Cocartesian.html#371" class="Bound">e</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">(</a><a id="375" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="377" class="Symbol">:</a> <a id="379" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="388" href="Categories.Category.Cocartesian.html#367" class="Bound">o</a> <a id="390" href="Categories.Category.Cocartesian.html#369" class="Bound">ℓ</a> <a id="392" href="Categories.Category.Cocartesian.html#371" class="Bound">e</a><a id="393" class="Symbol">)</a> <a id="395" class="Keyword">where</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Level.html" class="Module">Level</a>

<a id="421" class="Keyword">private</a>
  <a id="431" class="Keyword">module</a> <a id="𝒞"></a><a id="438" href="Categories.Category.Cocartesian.html#438" class="Module">𝒞</a> <a id="440" class="Symbol">=</a> <a id="442" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="451" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="455" class="Keyword">open</a> <a id="460" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="469" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="473" class="Keyword">open</a> <a id="478" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="493" class="Keyword">variable</a>
    <a id="506" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="508" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="510" href="Categories.Category.Cocartesian.html#510" class="Generalizable">C</a> <a id="512" href="Categories.Category.Cocartesian.html#512" class="Generalizable">D</a> <a id="514" class="Symbol">:</a> <a id="516" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="524" href="Categories.Category.Cocartesian.html#524" class="Generalizable">f</a> <a id="526" href="Categories.Category.Cocartesian.html#526" class="Generalizable">g</a> <a id="528" href="Categories.Category.Cocartesian.html#528" class="Generalizable">h</a> <a id="530" href="Categories.Category.Cocartesian.html#530" class="Generalizable">i</a> <a id="532" class="Symbol">:</a> <a id="534" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="536" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="538" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a>

<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="609" class="Symbol">)</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="653" href="Categories.Category.Core.html#3132" class="Function">𝒞.op</a>
<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" class="Keyword">module</a> <a id="723" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a><a id="740" class="Symbol">)</a>
<a id="742" class="Keyword">import</a> <a id="749" href="Categories.Category.Cartesian.SymmetricMonoidal.html" class="Module">Categories.Category.Cartesian.SymmetricMonoidal</a> <a id="797" class="Symbol">as</a> <a id="800" class="Module">CSM</a>
<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a> <a id="845" class="Keyword">using</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="860" class="Symbol">)</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Categories.Category.Monoidal.Symmetric.html" class="Module">Categories.Category.Monoidal.Symmetric</a>
<a id="913" class="Keyword">open</a> <a id="918" class="Keyword">import</a> <a id="925" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="945" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
<a id="947" class="Keyword">open</a> <a id="952" class="Keyword">import</a> <a id="959" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="990" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
<a id="992" class="Keyword">open</a> <a id="997" class="Keyword">import</a> <a id="1004" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="1032" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
<a id="1034" class="Keyword">open</a> <a id="1039" class="Keyword">import</a> <a id="1046" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1076" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
<a id="1078" class="Keyword">open</a> <a id="1083" class="Keyword">import</a> <a id="1090" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="1116" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="1132" class="Symbol">)</a>
<a id="1134" class="Keyword">open</a> <a id="1139" class="Keyword">import</a> <a id="1146" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="1174" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
<a id="1176" class="Keyword">open</a> <a id="1181" class="Keyword">import</a> <a id="1188" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="1214" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>

<a id="1217" class="Keyword">open</a> <a id="1222" class="Keyword">import</a> <a id="1229" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="1248" class="Keyword">renaming</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Categories.Functor.html#349" class="Function">id</a> <a id="1261" class="Symbol">to</a> <a id="1264" class="Function">idF</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="1311" class="Keyword">open</a> <a id="1316" class="Keyword">import</a> <a id="1323" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>

<a id="1353" class="Keyword">record</a> <a id="BinaryCoproducts"></a><a id="1360" href="Categories.Category.Cocartesian.html#1360" class="Record">BinaryCoproducts</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1396" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Keyword">where</a>

  <a id="1408" class="Keyword">infixr</a> <a id="1415" class="Number">6</a> <a id="1417" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">_+_</a>
  <a id="1423" class="Keyword">infixr</a> <a id="1430" class="Number">7</a> <a id="1432" href="Categories.Category.Cocartesian.html#2133" class="Function Operator">_+₁_</a>

  <a id="1440" class="Keyword">field</a>
    <a id="BinaryCoproducts.coproduct"></a><a id="1450" href="Categories.Category.Cocartesian.html#1450" class="Field">coproduct</a> <a id="1460" class="Symbol">:</a> <a id="1462" class="Symbol">∀</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Categories.Category.Cocartesian.html#1465" class="Bound">A</a> <a id="1467" href="Categories.Category.Cocartesian.html#1467" class="Bound">B</a><a id="1468" class="Symbol">}</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1482" href="Categories.Category.Cocartesian.html#1465" class="Bound">A</a> <a id="1484" href="Categories.Category.Cocartesian.html#1467" class="Bound">B</a>

  <a id="1489" class="Keyword">module</a> <a id="BinaryCoproducts.coproduct"></a><a id="1496" href="Categories.Category.Cocartesian.html#1496" class="Module">coproduct</a> <a id="1506" class="Symbol">{</a><a id="1507" href="Categories.Category.Cocartesian.html#1507" class="Bound">A</a><a id="1508" class="Symbol">}</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Categories.Category.Cocartesian.html#1511" class="Bound">B</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Categories.Category.Cocartesian.html#1450" class="Field">coproduct</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Categories.Category.Cocartesian.html#1507" class="Bound">A</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">{</a><a id="1542" href="Categories.Category.Cocartesian.html#1511" class="Bound">B</a><a id="1543" class="Symbol">})</a>

  <a id="BinaryCoproducts._+_"></a><a id="1549" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">_+_</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1559" class="Symbol">→</a> <a id="1561" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1573" href="Categories.Category.Cocartesian.html#1573" class="Bound">A</a> <a id="1575" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="1577" href="Categories.Category.Cocartesian.html#1577" class="Bound">B</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Categories.Object.Coproduct.html#476" class="Function">coproduct.A+B</a> <a id="1595" class="Symbol">{</a><a id="1596" href="Categories.Category.Cocartesian.html#1573" class="Bound">A</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">{</a><a id="1600" href="Categories.Category.Cocartesian.html#1577" class="Bound">B</a><a id="1601" class="Symbol">}</a>

  <a id="1606" class="Keyword">open</a> <a id="1611" href="Categories.Category.Cocartesian.html#1496" class="Module">coproduct</a>
    <a id="1625" class="Keyword">using</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a><a id="1634" class="Symbol">;</a> <a id="1636" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a><a id="1638" class="Symbol">;</a> <a id="1640" href="Categories.Object.Coproduct.html#532" class="Function Operator">[_,_]</a><a id="1645" class="Symbol">;</a> <a id="1647" href="Categories.Object.Coproduct.html#569" class="Function">inject₁</a><a id="1654" class="Symbol">;</a> <a id="1656" href="Categories.Object.Coproduct.html#602" class="Function">inject₂</a><a id="1663" class="Symbol">;</a> <a id="1665" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a><a id="1673" class="Symbol">;</a> <a id="1675" href="Categories.Object.Coproduct.html#980" class="Function">∘-distribˡ-[]</a><a id="1688" class="Symbol">)</a>
    <a id="1694" class="Keyword">renaming</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.Object.Coproduct.html#635" class="Function">unique</a> <a id="1711" class="Symbol">to</a> <a id="1714" class="Function">+-unique</a><a id="1722" class="Symbol">;</a> <a id="1724" href="Categories.Object.Coproduct.html#759" class="Function">η</a> <a id="1726" class="Symbol">to</a> <a id="1729" class="Function">+-η</a><a id="1732" class="Symbol">;</a> <a id="1734" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="1738" class="Symbol">to</a> <a id="1741" class="Function">+-g-η</a><a id="1746" class="Symbol">)</a>
    <a id="1752" class="Keyword">public</a>

  <a id="1762" class="Keyword">module</a> <a id="BinaryCoproducts.Dual"></a><a id="1769" href="Categories.Category.Cocartesian.html#1769" class="Module">Dual</a> <a id="1774" class="Keyword">where</a>
    <a id="BinaryCoproducts.Dual.op-binaryProducts"></a><a id="1784" href="Categories.Category.Cocartesian.html#1784" class="Function">op-binaryProducts</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a> <a id="1819" href="Categories.Category.Core.html#3132" class="Function">op</a>
    <a id="1826" href="Categories.Category.Cocartesian.html#1784" class="Function">op-binaryProducts</a> <a id="1844" class="Symbol">=</a> <a id="1846" class="Keyword">record</a> <a id="1853" class="Symbol">{</a> <a id="1855" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="1885" href="Categories.Category.Cocartesian.html#1450" class="Field">coproduct</a> <a id="1895" class="Symbol">}</a>

    <a id="1902" class="Keyword">module</a> <a id="BinaryCoproducts.Dual.op-binaryProducts"></a><a id="1909" href="Categories.Category.Cocartesian.html#1909" class="Module">op-binaryProducts</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="1944" href="Categories.Category.Cocartesian.html#1784" class="Function">op-binaryProducts</a>

  <a id="1965" class="Keyword">open</a> <a id="1970" href="Categories.Category.Cocartesian.html#1769" class="Module">Dual</a>

  <a id="BinaryCoproducts.+-comm"></a><a id="1978" href="Categories.Category.Cocartesian.html#1978" class="Function">+-comm</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="1989" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="1991" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="1993" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1995" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="1997" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="1999" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a>
  <a id="2003" href="Categories.Category.Cocartesian.html#1978" class="Function">+-comm</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Categories.Category.BinaryProducts.html#1118" class="Function">op-binaryProducts.×-comm</a><a id="2044" class="Symbol">)</a>

  <a id="BinaryCoproducts.+-assoc"></a><a id="2049" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="2061" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2063" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="2065" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2067" href="Categories.Category.Cocartesian.html#510" class="Generalizable">C</a> <a id="2069" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="2074" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2076" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2081" href="Categories.Category.Cocartesian.html#510" class="Generalizable">C</a>
  <a id="2085" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Categories.Category.BinaryProducts.html#1183" class="Function">op-binaryProducts.×-assoc</a><a id="2128" class="Symbol">)</a>

  <a id="BinaryCoproducts._+₁_"></a><a id="2133" href="Categories.Category.Cocartesian.html#2133" class="Function Operator">_+₁_</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="2142" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2144" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Categories.Category.Cocartesian.html#510" class="Generalizable">C</a> <a id="2150" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2152" href="Categories.Category.Cocartesian.html#512" class="Generalizable">D</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="2158" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2160" href="Categories.Category.Cocartesian.html#510" class="Generalizable">C</a> <a id="2162" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2164" href="Categories.Category.Cocartesian.html#508" class="Generalizable">B</a> <a id="2166" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="2168" href="Categories.Category.Cocartesian.html#512" class="Generalizable">D</a>
  <a id="2172" href="Categories.Category.Cocartesian.html#2133" class="Function Operator">_+₁_</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="Categories.Category.BinaryProducts.html#1465" class="Function Operator">op-binaryProducts._⁂_</a>

  <a id="2204" class="Keyword">open</a> <a id="2209" href="Categories.Category.Cocartesian.html#1909" class="Module">op-binaryProducts</a>
    <a id="2231" class="Keyword">using</a> <a id="2237" class="Symbol">()</a>
    <a id="2244" class="Keyword">renaming</a> <a id="2253" class="Symbol">(</a> <a id="2255" href="Categories.Category.BinaryProducts.html#1878" class="Function">⟨⟩-congʳ</a>     <a id="2268" class="Symbol">to</a> <a id="2271" class="Function">[]-congʳ</a>
             <a id="2293" class="Symbol">;</a> <a id="2295" href="Categories.Category.BinaryProducts.html#1963" class="Function">⟨⟩-congˡ</a>     <a id="2308" class="Symbol">to</a> <a id="2311" class="Function">[]-congˡ</a>
             <a id="2333" class="Symbol">;</a> <a id="2335" href="Categories.Category.BinaryProducts.html#1542" class="Function">assocˡ</a>       <a id="2348" class="Symbol">to</a> <a id="2351" class="Function">+-assocʳ</a>
             <a id="2373" class="Symbol">;</a> <a id="2375" href="Categories.Category.BinaryProducts.html#1604" class="Function">assocʳ</a>       <a id="2388" class="Symbol">to</a> <a id="2391" class="Function">+-assocˡ</a>
             <a id="2413" class="Symbol">;</a> <a id="2415" href="Categories.Category.BinaryProducts.html#2048" class="Function">swap</a>         <a id="2428" class="Symbol">to</a> <a id="2431" class="Function">+-swap</a>
             <a id="2451" class="Symbol">;</a> <a id="2453" href="Categories.Category.BinaryProducts.html#2249" class="Function">first</a>        <a id="2466" class="Symbol">to</a> <a id="2469" class="Function">+-first</a>
             <a id="2490" class="Symbol">;</a> <a id="2492" href="Categories.Category.BinaryProducts.html#2301" class="Function">second</a>       <a id="2505" class="Symbol">to</a> <a id="2508" class="Function">+-second</a>
             <a id="2530" class="Symbol">;</a> <a id="2532" href="Categories.Category.BinaryProducts.html#2391" class="Function">π₁∘⁂</a>         <a id="2545" class="Symbol">to</a> <a id="2548" class="Function">+₁∘i₁</a>
             <a id="2567" class="Symbol">;</a> <a id="2569" href="Categories.Category.BinaryProducts.html#2453" class="Function">π₂∘⁂</a>         <a id="2582" class="Symbol">to</a> <a id="2585" class="Function">+₁∘i₂</a>
             <a id="2604" class="Symbol">;</a> <a id="2606" href="Categories.Category.BinaryProducts.html#2515" class="Function">⁂-cong₂</a>      <a id="2619" class="Symbol">to</a> <a id="2622" class="Function">+₁-cong₂</a>
             <a id="2644" class="Symbol">;</a> <a id="2646" href="Categories.Category.BinaryProducts.html#2599" class="Function">⁂∘⟨⟩</a>         <a id="2659" class="Symbol">to</a> <a id="2662" class="Function">[]∘+₁</a>
             <a id="2681" class="Symbol">;</a> <a id="2683" href="Categories.Category.BinaryProducts.html#2881" class="Function">⁂∘⁂</a>          <a id="2696" class="Symbol">to</a> <a id="2699" class="Function">+₁∘+₁</a>
             <a id="2718" class="Symbol">;</a> <a id="2720" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a>          <a id="2733" class="Symbol">to</a> <a id="2736" class="Function">∘[]</a>
             <a id="2753" class="Symbol">;</a> <a id="2755" href="Categories.Category.BinaryProducts.html#3714" class="Function">first↔second</a> <a id="2768" class="Symbol">to</a> <a id="2771" class="Function">+-second↔first</a>
             <a id="2799" class="Symbol">;</a> <a id="2801" href="Categories.Category.BinaryProducts.html#4512" class="Function">swap∘⁂</a>       <a id="2814" class="Symbol">to</a> <a id="2817" class="Function">+₁∘+-swap</a>
             <a id="2840" class="Symbol">;</a> <a id="2842" href="Categories.Category.BinaryProducts.html#4688" class="Function">swap∘swap</a>    <a id="2855" class="Symbol">to</a> <a id="2858" class="Function">+-swap∘swap</a>
             <a id="2883" class="Symbol">)</a>
    <a id="2889" class="Keyword">public</a>

  <a id="2899" class="Comment">-- since op-×- has type Bifunctor 𝒞.op 𝒞.op 𝒞.op,</a>
  <a id="2951" class="Comment">-- need to rewrap in order to type check</a>
  <a id="BinaryCoproducts.-+-"></a><a id="2994" href="Categories.Category.Cocartesian.html#2994" class="Function">-+-</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="3010" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="3012" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="3014" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="3018" href="Categories.Category.Cocartesian.html#2994" class="Function">-+-</a> <a id="3022" class="Symbol">=</a> <a id="3024" class="Keyword">record</a>
    <a id="3035" class="Symbol">{</a> <a id="3037" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="3050" class="Symbol">=</a> <a id="3052" href="Categories.Functor.Core.html#432" class="Function">op-×-.F₀</a>
    <a id="3065" class="Symbol">;</a> <a id="3067" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="3080" class="Symbol">=</a> <a id="3082" href="Categories.Functor.Core.html#455" class="Function">op-×-.F₁</a>
    <a id="3095" class="Symbol">;</a> <a id="3097" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="3110" class="Symbol">=</a> <a id="3112" href="Categories.Functor.Core.html#511" class="Function">op-×-.identity</a>
    <a id="3131" class="Symbol">;</a> <a id="3133" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Categories.Functor.Core.html#565" class="Function">op-×-.homomorphism</a>
    <a id="3171" class="Symbol">;</a> <a id="3173" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="3186" class="Symbol">=</a> <a id="3188" href="Categories.Functor.Core.html#696" class="Function">op-×-.F-resp-≈</a>
    <a id="3207" class="Symbol">}</a>
    <a id="3213" class="Keyword">where</a> <a id="3219" href="Categories.Category.Cocartesian.html#3219" class="Function">op-×-</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Categories.Category.BinaryProducts.html#7327" class="Function">op-binaryProducts.-×-</a>
          <a id="3259" class="Keyword">module</a> <a id="3266" href="Categories.Category.Cocartesian.html#3266" class="Module">op-×-</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3282" href="Categories.Category.Cocartesian.html#3219" class="Function">op-×-</a>

  <a id="BinaryCoproducts.-+_"></a><a id="3291" href="Categories.Category.Cocartesian.html#3291" class="Function Operator">-+_</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3311" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="3313" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="3317" href="Categories.Category.Cocartesian.html#3291" class="Function Operator">-+_</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="3328" href="Categories.Category.Cocartesian.html#2994" class="Function">-+-</a>

  <a id="BinaryCoproducts._+-"></a><a id="3335" href="Categories.Category.Cocartesian.html#3335" class="Function Operator">_+-</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3355" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a> <a id="3357" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="3361" href="Categories.Category.Cocartesian.html#3335" class="Function Operator">_+-</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="3372" href="Categories.Category.Cocartesian.html#2994" class="Function">-+-</a>


<a id="3378" class="Keyword">record</a> <a id="Cocartesian"></a><a id="3385" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a> <a id="3397" class="Symbol">:</a> <a id="3399" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Level.html#602" class="Function">levelOfTerm</a> <a id="3416" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a><a id="3417" class="Symbol">)</a> <a id="3419" class="Keyword">where</a>
  <a id="3427" class="Keyword">field</a>
    <a id="Cocartesian.initial"></a><a id="3437" href="Categories.Category.Cocartesian.html#3437" class="Field">initial</a>    <a id="3448" class="Symbol">:</a> <a id="3450" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
    <a id="Cocartesian.coproducts"></a><a id="3462" href="Categories.Category.Cocartesian.html#3462" class="Field">coproducts</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Categories.Category.Cocartesian.html#1360" class="Record">BinaryCoproducts</a>

  <a id="3495" class="Keyword">module</a> <a id="Cocartesian.initial"></a><a id="3502" href="Categories.Category.Cocartesian.html#3502" class="Module">initial</a>    <a id="3513" class="Symbol">=</a> <a id="3515" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="3523" href="Categories.Category.Cocartesian.html#3437" class="Field">initial</a>
  <a id="3533" class="Keyword">module</a> <a id="Cocartesian.coproducts"></a><a id="3540" href="Categories.Category.Cocartesian.html#3540" class="Module">coproducts</a> <a id="3551" class="Symbol">=</a> <a id="3553" href="Categories.Category.Cocartesian.html#1360" class="Module">BinaryCoproducts</a> <a id="3570" href="Categories.Category.Cocartesian.html#3462" class="Field">coproducts</a>

  <a id="3584" class="Keyword">open</a> <a id="3589" href="Categories.Category.Cocartesian.html#3502" class="Module">initial</a>
    <a id="3601" class="Keyword">renaming</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="3613" class="Symbol">to</a> <a id="3616" class="Function">¡</a><a id="3617" class="Symbol">;</a> <a id="3619" href="Categories.Object.Initial.html#506" class="Function">!-unique</a> <a id="3628" class="Symbol">to</a> <a id="3631" class="Function">¡-unique</a><a id="3639" class="Symbol">;</a> <a id="3641" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="3651" class="Symbol">to</a> <a id="3654" class="Function">¡-unique₂</a><a id="3663" class="Symbol">)</a>
    <a id="3669" class="Keyword">public</a>
  <a id="3678" class="Keyword">open</a> <a id="3683" href="Categories.Category.Cocartesian.html#3540" class="Module">coproducts</a> <a id="3694" class="Keyword">hiding</a> <a id="3701" class="Symbol">(</a><a id="3702" class="Keyword">module</a> <a id="3709" href="Categories.Category.Cocartesian.html#1769" class="Module">Dual</a><a id="3713" class="Symbol">)</a> <a id="3715" class="Keyword">public</a>

  <a id="3725" class="Keyword">module</a> <a id="Cocartesian.Dual"></a><a id="3732" href="Categories.Category.Cocartesian.html#3732" class="Module">Dual</a> <a id="3737" class="Keyword">where</a>
    <a id="3747" class="Keyword">open</a> <a id="3752" href="Categories.Category.Cocartesian.html#1769" class="Module">coproducts.Dual</a> <a id="3768" class="Keyword">public</a>

    <a id="Cocartesian.Dual.op-cartesian"></a><a id="3780" href="Categories.Category.Cocartesian.html#3780" class="Function">op-cartesian</a> <a id="3793" class="Symbol">:</a> <a id="3795" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a>
    <a id="3809" href="Categories.Category.Cocartesian.html#3780" class="Function">op-cartesian</a> <a id="3822" class="Symbol">=</a> <a id="3824" class="Keyword">record</a>
      <a id="3837" class="Symbol">{</a> <a id="3839" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="3856" href="Categories.Category.Cocartesian.html#3437" class="Field">initial</a>
      <a id="3870" class="Symbol">;</a> <a id="3872" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="Categories.Category.Cocartesian.html#1784" class="Function">op-binaryProducts</a>
      <a id="3907" class="Symbol">}</a>

    <a id="3914" class="Keyword">module</a> <a id="Cocartesian.Dual.op-cartesian"></a><a id="3921" href="Categories.Category.Cocartesian.html#3921" class="Module">op-cartesian</a> <a id="3934" class="Symbol">=</a> <a id="3936" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="3946" href="Categories.Category.Cocartesian.html#3780" class="Function">op-cartesian</a>

<a id="3960" class="Comment">-- The op-cartesian structure induces a monoidal one.</a>

<a id="4015" class="Keyword">module</a> <a id="CocartesianMonoidal"></a><a id="4022" href="Categories.Category.Cocartesian.html#4022" class="Module">CocartesianMonoidal</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Categories.Category.Cocartesian.html#4043" class="Bound">cocartesian</a> <a id="4055" class="Symbol">:</a> <a id="4057" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a><a id="4068" class="Symbol">)</a> <a id="4070" class="Keyword">where</a>
  <a id="4078" class="Keyword">open</a> <a id="4083" href="Categories.Category.Cocartesian.html#3385" class="Module">Cocartesian</a> <a id="4095" href="Categories.Category.Cocartesian.html#4043" class="Bound">cocartesian</a>
  <a id="4109" class="Keyword">private</a> <a id="4117" class="Keyword">module</a> <a id="CocartesianMonoidal.op-cartesianMonoidal"></a><a id="4124" href="Categories.Category.Cocartesian.html#4124" class="Module">op-cartesianMonoidal</a> <a id="4145" class="Symbol">=</a> <a id="4147" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="4165" href="Categories.Category.Cocartesian.html#3780" class="Function">Dual.op-cartesian</a>

  <a id="CocartesianMonoidal.⊥+A≅A"></a><a id="4186" href="Categories.Category.Cocartesian.html#4186" class="Function">⊥+A≅A</a> <a id="4192" class="Symbol">:</a> <a id="4194" href="Categories.Object.Initial.html#804" class="Function">⊥</a> <a id="4196" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="4198" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="4200" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4202" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a>
  <a id="4206" href="Categories.Category.Cocartesian.html#4186" class="Function">⊥+A≅A</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Categories.Category.Cartesian.Monoidal.html#1572" class="Function">op-cartesianMonoidal.⊤×A≅A</a><a id="4248" class="Symbol">)</a>

  <a id="CocartesianMonoidal.A+⊥≅A"></a><a id="4253" href="Categories.Category.Cocartesian.html#4253" class="Function">A+⊥≅A</a> <a id="4259" class="Symbol">:</a> <a id="4261" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a> <a id="4263" href="Categories.Category.Cocartesian.html#1549" class="Function Operator">+</a> <a id="4265" href="Categories.Object.Initial.html#804" class="Function">⊥</a> <a id="4267" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4269" href="Categories.Category.Cocartesian.html#506" class="Generalizable">A</a>
  <a id="4273" href="Categories.Category.Cocartesian.html#4253" class="Function">A+⊥≅A</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Categories.Category.Cartesian.Monoidal.html#1852" class="Function">op-cartesianMonoidal.A×⊤≅A</a><a id="4315" class="Symbol">)</a>

  <a id="4320" class="Keyword">open</a> <a id="4325" href="Categories.Category.Cocartesian.html#4124" class="Module">op-cartesianMonoidal</a>
    <a id="4350" class="Keyword">using</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a><a id="4365" class="Symbol">)</a>
    <a id="4371" class="Comment">-- both are natural isomorphism</a>
    <a id="4407" class="Keyword">renaming</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Categories.Category.Cartesian.Monoidal.html#2132" class="Function">⊤×--id</a> <a id="4424" class="Symbol">to</a> <a id="4427" class="Function">⊥+--id</a><a id="4433" class="Symbol">;</a> <a id="4435" href="Categories.Category.Cartesian.Monoidal.html#2927" class="Function">-×⊤-id</a> <a id="4442" class="Symbol">to</a> <a id="4445" class="Function">-+⊥-id</a><a id="4451" class="Symbol">)</a>
    <a id="4457" class="Keyword">public</a>

  <a id="4467" class="Keyword">open</a> <a id="4472" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="4481" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="4490" class="Keyword">using</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a><a id="4501" class="Symbol">;</a> <a id="4503" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a><a id="4521" class="Symbol">;</a> <a id="4523" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a><a id="4543" class="Symbol">;</a> <a id="4545" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a><a id="4563" class="Symbol">;</a>
    <a id="4569" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a><a id="4589" class="Symbol">;</a> <a id="4591" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a><a id="4607" class="Symbol">;</a> <a id="4609" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a><a id="4627" class="Symbol">;</a> <a id="4629" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a><a id="4637" class="Symbol">;</a> <a id="4639" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a><a id="4647" class="Symbol">)</a>

  <a id="CocartesianMonoidal.+-monoidal"></a><a id="4652" href="Categories.Category.Cocartesian.html#4652" class="Function">+-monoidal</a> <a id="4663" class="Symbol">:</a> <a id="4665" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="4674" href="Categories.Category.Cocartesian.html#375" class="Bound">𝒞</a>
  <a id="4678" href="Categories.Category.Cocartesian.html#4652" class="Function">+-monoidal</a> <a id="4689" class="Symbol">=</a> <a id="4691" class="Keyword">record</a>
    <a id="4702" class="Symbol">{</a> <a id="4704" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>                    <a id="4725" class="Symbol">=</a> <a id="4727" href="Categories.Category.Cocartesian.html#2994" class="Function">-+-</a>
    <a id="4735" class="Symbol">;</a> <a id="4737" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a>                 <a id="4758" class="Symbol">=</a> <a id="4760" href="Categories.Category.Monoidal.Core.html#1380" class="Function">unit</a>
    <a id="4769" class="Symbol">;</a> <a id="4771" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a>              <a id="4792" class="Symbol">=</a> <a id="4794" href="Categories.Category.Cocartesian.html#4186" class="Function">⊥+A≅A</a>
    <a id="4804" class="Symbol">;</a> <a id="4806" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a>              <a id="4827" class="Symbol">=</a> <a id="4829" href="Categories.Category.Cocartesian.html#4253" class="Function">A+⊥≅A</a>
    <a id="4839" class="Symbol">;</a> <a id="4841" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a>           <a id="4862" class="Symbol">=</a> <a id="4864" href="Relation.Binary.Structures.html#1622" class="Function">≅.sym</a> <a id="4870" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a>
    <a id="4882" class="Symbol">;</a> <a id="4884" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="4905" class="Symbol">=</a> <a id="4907" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4909" href="Categories.Category.Monoidal.Core.html#2582" class="Function">unitorˡ-commute-to</a>
    <a id="4932" class="Symbol">;</a> <a id="4934" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a>   <a id="4955" class="Symbol">=</a> <a id="4957" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4959" href="Categories.Category.Monoidal.Core.html#2517" class="Function">unitorˡ-commute-from</a>
    <a id="4984" class="Symbol">;</a> <a id="4986" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="5007" class="Symbol">=</a> <a id="5009" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5011" href="Categories.Category.Monoidal.Core.html#2712" class="Function">unitorʳ-commute-to</a>
    <a id="5034" class="Symbol">;</a> <a id="5036" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a>   <a id="5057" class="Symbol">=</a> <a id="5059" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5061" href="Categories.Category.Monoidal.Core.html#2647" class="Function">unitorʳ-commute-from</a>
    <a id="5086" class="Symbol">;</a> <a id="5088" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a>   <a id="5109" class="Symbol">=</a> <a id="5111" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5113" href="Categories.Category.Monoidal.Core.html#2860" class="Function">assoc-commute-to</a>
    <a id="5134" class="Symbol">;</a> <a id="5136" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a>     <a id="5157" class="Symbol">=</a> <a id="5159" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5161" href="Categories.Category.Monoidal.Core.html#2777" class="Function">assoc-commute-from</a>
    <a id="5184" class="Comment">-- the proof idea of triangle is that the opposite triangle is obtained for free,</a>
    <a id="5270" class="Comment">-- but notice that triangle and the opposite triangle form isomorphism.</a>
    <a id="5346" class="Symbol">;</a> <a id="5348" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a>             <a id="5369" class="Symbol">=</a> <a id="5371" class="Symbol">λ</a> <a id="5373" class="Symbol">{</a><a id="5374" href="Categories.Category.Cocartesian.html#5374" class="Bound">X</a> <a id="5376" href="Categories.Category.Cocartesian.html#5376" class="Bound">Y</a><a id="5377" class="Symbol">}</a> <a id="5379" class="Symbol">→</a>
                               <a id="5412" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="5418" href="Categories.Category.Monoidal.Core.html#2943" class="Function">triangle</a>
                                     <a id="5464" class="Symbol">(</a><a id="5465" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="5471" class="Symbol">(</a><a id="5472" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="5474" href="Categories.Category.Cocartesian.html#5374" class="Bound">X</a> <a id="5476" href="Categories.Category.Cocartesian.html#3335" class="Function Operator">+-</a> <a id="5479" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5505" href="Categories.Category.Cocartesian.html#4186" class="Function">⊥+A≅A</a><a id="5510" class="Symbol">)))</a>
                                            <a id="5558" class="Symbol">(</a><a id="5559" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5563" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="5570" class="Symbol">))</a>
                                     <a id="5610" class="Symbol">(</a><a id="5611" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="5613" href="Categories.Category.Cocartesian.html#3291" class="Function Operator">-+</a> <a id="5616" href="Categories.Category.Cocartesian.html#5376" class="Bound">Y</a> <a id="5618" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5644" href="Categories.Category.Cocartesian.html#4253" class="Function">A+⊥≅A</a><a id="5649" class="Symbol">)))</a>
    <a id="5657" class="Symbol">;</a> <a id="5659" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a>             <a id="5680" class="Symbol">=</a> <a id="5682" class="Symbol">λ</a> <a id="5684" class="Symbol">{</a><a id="5685" href="Categories.Category.Cocartesian.html#5685" class="Bound">X</a> <a id="5687" href="Categories.Category.Cocartesian.html#5687" class="Bound">Y</a> <a id="5689" href="Categories.Category.Cocartesian.html#5689" class="Bound">Z</a> <a id="5691" href="Categories.Category.Cocartesian.html#5691" class="Bound">W</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">→</a>
                               <a id="5727" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="5733" href="Categories.Category.Monoidal.Core.html#3174" class="Function">pentagon</a>
                                     <a id="5779" class="Symbol">(</a><a id="5780" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="5786" class="Symbol">(</a><a id="5787" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="5789" href="Categories.Category.Cocartesian.html#5685" class="Bound">X</a> <a id="5791" href="Categories.Category.Cocartesian.html#3335" class="Function Operator">+-</a> <a id="5794" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5810" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="5817" class="Symbol">))</a>
                                     <a id="5857" class="Symbol">(</a><a id="5858" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5869" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="5876" class="Symbol">)</a>
                                            <a id="5922" class="Symbol">(</a><a id="5923" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="5925" href="Categories.Category.Cocartesian.html#3291" class="Function Operator">-+</a> <a id="5928" href="Categories.Category.Cocartesian.html#5691" class="Bound">W</a> <a id="5930" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="5946" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="5953" class="Symbol">))))</a>
                                     <a id="5995" class="Symbol">(</a><a id="5996" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="6007" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="6014" class="Symbol">)</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="6021" href="Categories.Category.Cocartesian.html#2049" class="Function">+-assoc</a><a id="6028" class="Symbol">))</a>
    <a id="6035" class="Symbol">}</a>
    <a id="6041" class="Keyword">where</a> <a id="6047" class="Keyword">open</a> <a id="6052" href="Categories.Category.Cocartesian.html#4124" class="Module">op-cartesianMonoidal</a>
          <a id="6083" class="Keyword">open</a> <a id="6088" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>

  <a id="6095" class="Keyword">open</a> <a id="6100" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="6109" href="Categories.Category.Cocartesian.html#4652" class="Function">+-monoidal</a> <a id="6120" class="Keyword">public</a>

<a id="6128" class="Keyword">module</a> <a id="CocartesianSymmetricMonoidal"></a><a id="6135" href="Categories.Category.Cocartesian.html#6135" class="Module">CocartesianSymmetricMonoidal</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Categories.Category.Cocartesian.html#6165" class="Bound">cocartesian</a> <a id="6177" class="Symbol">:</a> <a id="6179" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a><a id="6190" class="Symbol">)</a> <a id="6192" class="Keyword">where</a>
  <a id="6200" class="Keyword">open</a> <a id="6205" href="Categories.Category.Cocartesian.html#3385" class="Module">Cocartesian</a> <a id="6217" href="Categories.Category.Cocartesian.html#6165" class="Bound">cocartesian</a>
  <a id="6231" class="Keyword">open</a> <a id="6236" href="Categories.Category.Cocartesian.html#4022" class="Module">CocartesianMonoidal</a> <a id="6256" href="Categories.Category.Cocartesian.html#6165" class="Bound">cocartesian</a>
  <a id="6270" class="Keyword">private</a>
    <a id="6282" class="Keyword">module</a> <a id="CocartesianSymmetricMonoidal.op-cartesianSymmetricMonoidal"></a><a id="6289" href="Categories.Category.Cocartesian.html#6289" class="Module">op-cartesianSymmetricMonoidal</a> <a id="6319" class="Symbol">=</a> <a id="6321" href="Categories.Category.Cartesian.SymmetricMonoidal.html" class="Module">CSM</a> <a id="6325" href="Categories.Category.Core.html#3132" class="Function">𝒞.op</a> <a id="6330" href="Categories.Category.Cocartesian.html#3780" class="Function">Dual.op-cartesian</a>

  <a id="CocartesianSymmetricMonoidal.+-symmetric"></a><a id="6351" href="Categories.Category.Cocartesian.html#6351" class="Function">+-symmetric</a> <a id="6363" class="Symbol">:</a> <a id="6365" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a> <a id="6375" href="Categories.Category.Cocartesian.html#4652" class="Function">+-monoidal</a>
  <a id="6388" href="Categories.Category.Cocartesian.html#6351" class="Function">+-symmetric</a> <a id="6400" class="Symbol">=</a> <a id="6402" class="Keyword">record</a>
    <a id="6413" class="Symbol">{</a> <a id="6415" href="Categories.Category.Monoidal.Symmetric.html#1047" class="Field">braided</a>     <a id="6427" class="Symbol">=</a> <a id="6429" class="Keyword">record</a>
      <a id="6442" class="Symbol">{</a> <a id="6444" href="Categories.Category.Monoidal.Braided.html#717" class="Field">braiding</a> <a id="6453" class="Symbol">=</a> <a id="6455" class="Keyword">record</a>
        <a id="6470" class="Symbol">{</a> <a id="6472" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6476" class="Symbol">=</a> <a id="6478" class="Keyword">record</a>
          <a id="6495" class="Symbol">{</a> <a id="6497" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="6509" class="Symbol">=</a> <a id="6511" class="Symbol">λ</a> <a id="6513" href="Categories.Category.Cocartesian.html#6513" class="Bound">_</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="Categories.Category.Cocartesian.html#2431" class="Function">+-swap</a>
          <a id="6534" class="Symbol">;</a> <a id="6536" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="6548" class="Symbol">=</a> <a id="6550" class="Symbol">λ</a> <a id="6552" href="Categories.Category.Cocartesian.html#6552" class="Bound">_</a> <a id="6554" class="Symbol">→</a> <a id="6556" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6558" href="Categories.Category.Cocartesian.html#2817" class="Function">+₁∘+-swap</a>
          <a id="6578" class="Symbol">;</a> <a id="6580" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="6592" class="Symbol">=</a> <a id="6594" class="Symbol">λ</a> <a id="6596" href="Categories.Category.Cocartesian.html#6596" class="Bound">_</a> <a id="6598" class="Symbol">→</a> <a id="6600" href="Categories.Category.Cocartesian.html#2817" class="Function">+₁∘+-swap</a>
          <a id="6620" class="Symbol">}</a>
        <a id="6630" class="Symbol">;</a> <a id="6632" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6636" class="Symbol">=</a> <a id="6638" class="Keyword">record</a>
          <a id="6655" class="Symbol">{</a> <a id="6657" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="6669" class="Symbol">=</a> <a id="6671" class="Symbol">λ</a> <a id="6673" href="Categories.Category.Cocartesian.html#6673" class="Bound">_</a> <a id="6675" class="Symbol">→</a> <a id="6677" href="Categories.Category.Cocartesian.html#2431" class="Function">+-swap</a>
          <a id="6694" class="Symbol">;</a> <a id="6696" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="6708" class="Symbol">=</a> <a id="6710" class="Symbol">λ</a> <a id="6712" href="Categories.Category.Cocartesian.html#6712" class="Bound">_</a> <a id="6714" class="Symbol">→</a> <a id="6716" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6718" href="Categories.Category.Cocartesian.html#2817" class="Function">+₁∘+-swap</a>
          <a id="6738" class="Symbol">;</a> <a id="6740" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="6752" class="Symbol">=</a> <a id="6754" class="Symbol">λ</a> <a id="6756" href="Categories.Category.Cocartesian.html#6756" class="Bound">_</a> <a id="6758" class="Symbol">→</a> <a id="6760" href="Categories.Category.Cocartesian.html#2817" class="Function">+₁∘+-swap</a>
          <a id="6780" class="Symbol">}</a>
        <a id="6790" class="Symbol">;</a> <a id="6792" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6796" class="Symbol">=</a> <a id="6798" class="Symbol">λ</a> <a id="6800" href="Categories.Category.Cocartesian.html#6800" class="Bound">_</a> <a id="6802" class="Symbol">→</a> <a id="6804" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="6808" href="Categories.Category.Cocartesian.html#1978" class="Function">+-comm</a>
        <a id="6823" class="Symbol">}</a>
      <a id="6831" class="Symbol">;</a> <a id="6833" href="Categories.Category.Monoidal.Braided.html#912" class="Field">hexagon₁</a> <a id="6842" class="Symbol">=</a> <a id="6844" href="Categories.Category.Monoidal.Braided.html#1287" class="Function">hexagon₂</a>
      <a id="6859" class="Symbol">;</a> <a id="6861" href="Categories.Category.Monoidal.Braided.html#1287" class="Field">hexagon₂</a> <a id="6870" class="Symbol">=</a> <a id="6872" href="Categories.Category.Monoidal.Braided.html#912" class="Function">hexagon₁</a>
      <a id="6887" class="Symbol">}</a>
    <a id="6893" class="Symbol">;</a> <a id="6895" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Function">commutative</a>
    <a id="6925" class="Symbol">}</a>
    <a id="6931" class="Keyword">where</a> <a id="6937" class="Keyword">open</a> <a id="6942" href="Categories.Category.Cocartesian.html#6289" class="Module">op-cartesianSymmetricMonoidal</a>
          <a id="6982" class="Keyword">open</a> <a id="6987" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
          <a id="7001" class="Keyword">open</a> <a id="7006" href="Categories.Category.Monoidal.Symmetric.html#997" class="Module">Symmetric</a> <a id="7016" href="Categories.Category.Cartesian.SymmetricMonoidal.html#2255" class="Function">symmetric</a> <a id="7026" class="Keyword">using</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a><a id="7044" class="Symbol">;</a> <a id="7046" href="Categories.Category.Monoidal.Braided.html#912" class="Function">hexagon₁</a><a id="7054" class="Symbol">;</a> <a id="7056" href="Categories.Category.Monoidal.Braided.html#1287" class="Function">hexagon₂</a><a id="7064" class="Symbol">)</a>

  <a id="7069" class="Keyword">open</a> <a id="7074" href="Categories.Category.Monoidal.Symmetric.html#997" class="Module">Symmetric</a> <a id="7084" href="Categories.Category.Cocartesian.html#6351" class="Function">+-symmetric</a> <a id="7096" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Category.Cocomplete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Cocomplete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a> <a id="75" class="Keyword">where</a>

<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Level.html" class="Module">Level</a>

<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="133" class="Keyword">using</a> <a id="139" class="Symbol">(</a><a id="140" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="148" class="Symbol">)</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="195" class="Symbol">)</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="236" class="Keyword">using</a> <a id="242" class="Symbol">(</a><a id="243" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="250" class="Symbol">)</a>

<a id="Cocomplete"></a><a id="253" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="264" class="Symbol">:</a> <a id="266" class="Symbol">(</a><a id="267" href="Categories.Category.Cocomplete.html#267" class="Bound">o</a> <a id="269" href="Categories.Category.Cocomplete.html#269" class="Bound">ℓ</a> <a id="271" href="Categories.Category.Cocomplete.html#271" class="Bound">e</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">{</a><a id="283" href="Categories.Category.Cocomplete.html#283" class="Bound">o′</a> <a id="286" href="Categories.Category.Cocomplete.html#286" class="Bound">ℓ′</a> <a id="289" href="Categories.Category.Cocomplete.html#289" class="Bound">e′</a> <a id="292" class="Symbol">:</a> <a id="294" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="299" class="Symbol">}</a> <a id="301" class="Symbol">(</a><a id="302" href="Categories.Category.Cocomplete.html#302" class="Bound">C</a> <a id="304" class="Symbol">:</a> <a id="306" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="315" href="Categories.Category.Cocomplete.html#283" class="Bound">o′</a> <a id="318" href="Categories.Category.Cocomplete.html#286" class="Bound">ℓ′</a> <a id="321" href="Categories.Category.Cocomplete.html#289" class="Bound">e′</a><a id="323" class="Symbol">)</a> <a id="325" class="Symbol">→</a> <a id="327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="331" class="Symbol">_</a>
<a id="333" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="344" href="Categories.Category.Cocomplete.html#344" class="Bound">o</a> <a id="346" href="Categories.Category.Cocomplete.html#346" class="Bound">ℓ</a> <a id="348" href="Categories.Category.Cocomplete.html#348" class="Bound">e</a> <a id="350" href="Categories.Category.Cocomplete.html#350" class="Bound">C</a> <a id="352" class="Symbol">=</a> <a id="354" class="Symbol">∀</a> <a id="356" class="Symbol">{</a><a id="357" href="Categories.Category.Cocomplete.html#357" class="Bound">J</a> <a id="359" class="Symbol">:</a> <a id="361" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="370" href="Categories.Category.Cocomplete.html#344" class="Bound">o</a> <a id="372" href="Categories.Category.Cocomplete.html#346" class="Bound">ℓ</a> <a id="374" href="Categories.Category.Cocomplete.html#348" class="Bound">e</a><a id="375" class="Symbol">}</a> <a id="377" class="Symbol">(</a><a id="378" href="Categories.Category.Cocomplete.html#378" class="Bound">F</a> <a id="380" class="Symbol">:</a> <a id="382" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="390" href="Categories.Category.Cocomplete.html#357" class="Bound">J</a> <a id="392" href="Categories.Category.Cocomplete.html#350" class="Bound">C</a><a id="393" class="Symbol">)</a> <a id="395" class="Symbol">→</a> <a id="397" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="405" href="Categories.Category.Cocomplete.html#378" class="Bound">F</a>
</pre></body></html>

==> anc/Categories.Category.Complete.Finitely.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Complete.Finitely</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Category.Complete.Finitely.html" class="Module">Categories.Category.Complete.Finitely</a> <a id="115" class="Symbol">{</a><a id="116" href="Categories.Category.Complete.Finitely.html#116" class="Bound">o</a> <a id="118" href="Categories.Category.Complete.Finitely.html#118" class="Bound">ℓ</a> <a id="120" href="Categories.Category.Complete.Finitely.html#120" class="Bound">e</a><a id="121" class="Symbol">}</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="126" class="Symbol">:</a> <a id="128" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="137" href="Categories.Category.Complete.Finitely.html#116" class="Bound">o</a> <a id="139" href="Categories.Category.Complete.Finitely.html#118" class="Bound">ℓ</a> <a id="141" href="Categories.Category.Complete.Finitely.html#120" class="Bound">e</a><a id="142" class="Symbol">)</a> <a id="144" class="Keyword">where</a>

<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Level.html" class="Module">Level</a>

<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="217" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="219" class="Keyword">using</a> <a id="225" class="Symbol">(</a><a id="226" href="Categories.Category.BinaryProducts.html#848" class="Record">BinaryProducts</a><a id="240" class="Symbol">)</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="284" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="302" class="Symbol">)</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="345" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a><a id="363" class="Symbol">)</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="405" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a><a id="422" class="Symbol">;</a> <a id="424" href="Categories.Diagram.Pullback.html#5412" class="Function">Product×Equalizer⇒Pullback</a><a id="450" class="Symbol">)</a>

<a id="453" class="Keyword">open</a> <a id="458" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="467" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a>

<a id="470" class="Keyword">record</a> <a id="FinitelyComplete"></a><a id="477" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a> <a id="494" class="Symbol">:</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="500" class="Symbol">(</a><a id="501" href="Level.html#602" class="Function">levelOfTerm</a> <a id="513" href="Categories.Category.Complete.Finitely.html#124" class="Bound">C</a><a id="514" class="Symbol">)</a> <a id="516" class="Keyword">where</a>
  <a id="524" class="Keyword">field</a>
    <a id="FinitelyComplete.cartesian"></a><a id="534" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="544" class="Symbol">:</a> <a id="546" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a>
    <a id="FinitelyComplete.equalizer"></a><a id="560" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="570" class="Symbol">:</a> <a id="572" class="Symbol">∀</a> <a id="574" class="Symbol">{</a><a id="575" href="Categories.Category.Complete.Finitely.html#575" class="Bound">A</a> <a id="577" href="Categories.Category.Complete.Finitely.html#577" class="Bound">B</a><a id="578" class="Symbol">}</a> <a id="580" class="Symbol">(</a><a id="581" href="Categories.Category.Complete.Finitely.html#581" class="Bound">f</a> <a id="583" href="Categories.Category.Complete.Finitely.html#583" class="Bound">g</a> <a id="585" class="Symbol">:</a> <a id="587" href="Categories.Category.Complete.Finitely.html#575" class="Bound">A</a> <a id="589" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="591" href="Categories.Category.Complete.Finitely.html#577" class="Bound">B</a><a id="592" class="Symbol">)</a> <a id="594" class="Symbol">→</a> <a id="596" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="606" href="Categories.Category.Complete.Finitely.html#581" class="Bound">f</a> <a id="608" href="Categories.Category.Complete.Finitely.html#583" class="Bound">g</a>

  <a id="613" class="Keyword">module</a> <a id="FinitelyComplete.equalizer"></a><a id="620" href="Categories.Category.Complete.Finitely.html#620" class="Module">equalizer</a> <a id="630" class="Symbol">{</a><a id="631" href="Categories.Category.Complete.Finitely.html#631" class="Bound">A</a> <a id="633" href="Categories.Category.Complete.Finitely.html#633" class="Bound">B</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">(</a><a id="637" href="Categories.Category.Complete.Finitely.html#637" class="Bound">f</a> <a id="639" href="Categories.Category.Complete.Finitely.html#639" class="Bound">g</a> <a id="641" class="Symbol">:</a> <a id="643" href="Categories.Category.Complete.Finitely.html#631" class="Bound">A</a> <a id="645" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="647" href="Categories.Category.Complete.Finitely.html#633" class="Bound">B</a><a id="648" class="Symbol">)</a> <a id="650" class="Symbol">=</a> <a id="652" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="662" class="Symbol">(</a><a id="663" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="673" href="Categories.Category.Complete.Finitely.html#637" class="Bound">f</a> <a id="675" href="Categories.Category.Complete.Finitely.html#639" class="Bound">g</a><a id="676" class="Symbol">)</a>
  <a id="680" class="Keyword">open</a> <a id="685" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="695" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Categories.Category.Cartesian.html#801" class="Field">products</a><a id="720" class="Symbol">)</a>

  <a id="FinitelyComplete.pullback"></a><a id="725" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="734" class="Symbol">:</a> <a id="736" class="Symbol">∀</a> <a id="738" class="Symbol">{</a><a id="739" href="Categories.Category.Complete.Finitely.html#739" class="Bound">X</a> <a id="741" href="Categories.Category.Complete.Finitely.html#741" class="Bound">Y</a> <a id="743" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">(</a><a id="747" href="Categories.Category.Complete.Finitely.html#747" class="Bound">f</a> <a id="749" class="Symbol">:</a> <a id="751" href="Categories.Category.Complete.Finitely.html#739" class="Bound">X</a> <a id="753" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="755" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Complete.Finitely.html#759" class="Bound">g</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Category.Complete.Finitely.html#741" class="Bound">Y</a> <a id="765" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="767" href="Categories.Category.Complete.Finitely.html#743" class="Bound">Z</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">→</a> <a id="772" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="781" href="Categories.Category.Complete.Finitely.html#747" class="Bound">f</a> <a id="783" href="Categories.Category.Complete.Finitely.html#759" class="Bound">g</a>
  <a id="787" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="796" href="Categories.Category.Complete.Finitely.html#796" class="Bound">f</a> <a id="798" href="Categories.Category.Complete.Finitely.html#798" class="Bound">g</a> <a id="800" class="Symbol">=</a> <a id="802" href="Categories.Diagram.Pullback.html#5412" class="Function">Product×Equalizer⇒Pullback</a> <a id="829" class="Symbol">(</a><a id="830" href="Categories.Category.BinaryProducts.html#952" class="Field">BinaryProducts.product</a> <a id="853" href="Categories.Category.Cartesian.html#801" class="Function">products</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="874" class="Symbol">_</a> <a id="876" class="Symbol">_)</a>

  <a id="882" class="Keyword">module</a> <a id="FinitelyComplete.pullback"></a><a id="889" href="Categories.Category.Complete.Finitely.html#889" class="Module">pullback</a> <a id="898" class="Symbol">{</a><a id="899" href="Categories.Category.Complete.Finitely.html#899" class="Bound">X</a> <a id="901" href="Categories.Category.Complete.Finitely.html#901" class="Bound">Y</a> <a id="903" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">(</a><a id="907" href="Categories.Category.Complete.Finitely.html#907" class="Bound">f</a> <a id="909" class="Symbol">:</a> <a id="911" href="Categories.Category.Complete.Finitely.html#899" class="Bound">X</a> <a id="913" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="915" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="916" class="Symbol">)</a> <a id="918" class="Symbol">(</a><a id="919" href="Categories.Category.Complete.Finitely.html#919" class="Bound">g</a> <a id="921" class="Symbol">:</a> <a id="923" href="Categories.Category.Complete.Finitely.html#901" class="Bound">Y</a> <a id="925" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="927" href="Categories.Category.Complete.Finitely.html#903" class="Bound">Z</a><a id="928" class="Symbol">)</a> <a id="930" class="Symbol">=</a> <a id="932" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="941" class="Symbol">(</a><a id="942" href="Categories.Category.Complete.Finitely.html#725" class="Function">pullback</a> <a id="951" href="Categories.Category.Complete.Finitely.html#907" class="Bound">f</a> <a id="953" href="Categories.Category.Complete.Finitely.html#919" class="Bound">g</a><a id="954" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Cocones.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Cocones</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Also defines the category of cocones &quot;over a Functor F&quot;</a>

<a id="172" class="Keyword">module</a> <a id="179" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>
  <a id="222" class="Symbol">{</a><a id="223" href="Categories.Category.Construction.Cocones.html#223" class="Bound">o</a> <a id="225" href="Categories.Category.Construction.Cocones.html#225" class="Bound">ℓ</a> <a id="227" href="Categories.Category.Construction.Cocones.html#227" class="Bound">e</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">{</a><a id="231" href="Categories.Category.Construction.Cocones.html#231" class="Bound">o′</a> <a id="234" href="Categories.Category.Construction.Cocones.html#234" class="Bound">ℓ′</a> <a id="237" href="Categories.Category.Construction.Cocones.html#237" class="Bound">e′</a><a id="239" class="Symbol">}</a> <a id="241" class="Symbol">{</a><a id="242" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a> <a id="244" class="Symbol">:</a> <a id="246" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="255" href="Categories.Category.Construction.Cocones.html#223" class="Bound">o</a> <a id="257" href="Categories.Category.Construction.Cocones.html#225" class="Bound">ℓ</a> <a id="259" href="Categories.Category.Construction.Cocones.html#227" class="Bound">e</a><a id="260" class="Symbol">}</a> <a id="262" class="Symbol">{</a><a id="263" href="Categories.Category.Construction.Cocones.html#263" class="Bound">J</a> <a id="265" class="Symbol">:</a> <a id="267" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="276" href="Categories.Category.Construction.Cocones.html#231" class="Bound">o′</a> <a id="279" href="Categories.Category.Construction.Cocones.html#234" class="Bound">ℓ′</a> <a id="282" href="Categories.Category.Construction.Cocones.html#237" class="Bound">e′</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">(</a><a id="287" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a> <a id="289" class="Symbol">:</a> <a id="291" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="299" href="Categories.Category.Construction.Cocones.html#263" class="Bound">J</a> <a id="301" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a><a id="302" class="Symbol">)</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="325" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>

<a id="328" class="Keyword">private</a>
  <a id="338" class="Keyword">variable</a>
    <a id="351" href="Categories.Category.Construction.Cocones.html#351" class="Generalizable">X</a> <a id="353" class="Symbol">:</a> <a id="355" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="360" class="Keyword">open</a> <a id="365" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="378" class="Keyword">open</a> <a id="383" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="391" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.Product.html" class="Module">Data.Product</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="456" class="Symbol">;</a> <a id="458" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="471" class="Symbol">;</a> <a id="473" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="508" class="Symbol">as</a> <a id="511" class="Module">Mor</a>
<a id="515" class="Keyword">import</a> <a id="522" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="551" class="Symbol">as</a> <a id="554" class="Module">IsoEquiv</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="601" href="Categories.Category.Construction.Cocones.html#287" class="Bound">F</a> <a id="603" class="Keyword">public</a>

<a id="611" class="Keyword">open</a> <a id="616" href="Categories.Morphism.html" class="Module">Mor</a> <a id="620" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="622" class="Keyword">open</a> <a id="627" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="636" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="680" href="Categories.Category.Construction.Cocones.html#242" class="Bound">C</a>
<a id="682" class="Keyword">open</a> <a id="687" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>
<a id="694" class="Keyword">open</a> <a id="699" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>
<a id="706" class="Keyword">open</a> <a id="711" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a>
<a id="719" class="Keyword">open</a> <a id="724" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Cocones"></a><a id="731" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="739" class="Symbol">:</a> <a id="741" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="750" class="Symbol">_</a> <a id="752" class="Symbol">_</a> <a id="754" class="Symbol">_</a>
<a id="756" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="764" class="Symbol">=</a> <a id="766" class="Keyword">record</a>
  <a id="775" class="Symbol">{</a> <a id="777" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="787" class="Symbol">=</a> <a id="789" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="798" class="Symbol">;</a> <a id="800" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="810" class="Symbol">=</a> <a id="812" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a>
  <a id="822" class="Symbol">;</a> <a id="824" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="834" class="Symbol">=</a> <a id="836" class="Symbol">λ</a> <a id="838" href="Categories.Category.Construction.Cocones.html#838" class="Bound">f</a> <a id="840" href="Categories.Category.Construction.Cocones.html#840" class="Bound">g</a> <a id="842" class="Symbol">→</a> <a id="844" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="848" href="Categories.Category.Construction.Cocones.html#838" class="Bound">f</a> <a id="850" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="852" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="856" href="Categories.Category.Construction.Cocones.html#840" class="Bound">g</a>
  <a id="860" class="Symbol">;</a> <a id="862" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="872" class="Symbol">=</a> <a id="874" class="Keyword">record</a> <a id="881" class="Symbol">{</a> <a id="883" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="887" class="Symbol">=</a> <a id="889" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="892" class="Symbol">;</a> <a id="894" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="902" class="Symbol">=</a> <a id="904" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="914" class="Symbol">}</a>
  <a id="918" class="Symbol">;</a> <a id="920" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="930" class="Symbol">=</a> <a id="932" class="Symbol">λ</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Category.Construction.Cocones.html#935" class="Bound">A</a> <a id="937" href="Categories.Category.Construction.Cocones.html#937" class="Bound">B</a> <a id="939" href="Categories.Category.Construction.Cocones.html#939" class="Bound">C</a><a id="940" class="Symbol">}</a> <a id="942" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="944" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a> <a id="946" class="Symbol">→</a> <a id="948" class="Keyword">record</a>
    <a id="959" class="Symbol">{</a> <a id="961" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="969" class="Symbol">=</a> <a id="971" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="975" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="977" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="979" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="983" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a>
    <a id="989" class="Symbol">;</a> <a id="991" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="999" class="Symbol">=</a> <a id="1001" class="Symbol">λ</a> <a id="1003" class="Symbol">{</a><a id="1004" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a><a id="1005" class="Symbol">}</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1021" class="Symbol">(</a><a id="1022" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1026" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1028" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1030" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1034" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a><a id="1035" class="Symbol">)</a> <a id="1037" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1039" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1041" href="Categories.Category.Construction.Cocones.html#935" class="Bound">A</a> <a id="1043" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a> <a id="1045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1048" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1063" href="Categories.Category.Construction.Cocones.html#944" class="Bound">g</a><a id="1064" class="Symbol">)</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1074" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1078" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1080" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1082" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1084" href="Categories.Category.Construction.Cocones.html#937" class="Bound">B</a> <a id="1086" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a>           <a id="1098" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1101" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1109" href="Categories.Category.Construction.Cocones.html#942" class="Bound">f</a> <a id="1111" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1119" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="1121" href="Categories.Category.Construction.Cocones.html#939" class="Bound">C</a> <a id="1123" href="Categories.Category.Construction.Cocones.html#1004" class="Bound">X</a>                   <a id="1143" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1149" class="Symbol">}</a>
  <a id="1153" class="Symbol">;</a> <a id="1155" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1175" class="Symbol">;</a> <a id="1177" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1187" class="Symbol">=</a> <a id="1189" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1201" class="Symbol">;</a> <a id="1203" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1227" class="Symbol">;</a> <a id="1229" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1253" class="Symbol">;</a> <a id="1255" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1279" class="Symbol">;</a> <a id="1281" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1291" class="Symbol">=</a> <a id="1293" class="Keyword">record</a>
    <a id="1304" class="Symbol">{</a> <a id="1306" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1312" class="Symbol">=</a> <a id="1314" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1323" class="Symbol">;</a> <a id="1325" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Structures.html#1622" class="Function">sym</a>
    <a id="1341" class="Symbol">;</a> <a id="1343" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Structures.html#1648" class="Function">trans</a>
    <a id="1361" class="Symbol">}</a>
  <a id="1365" class="Symbol">;</a> <a id="1367" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1377" class="Symbol">=</a> <a id="1379" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1390" class="Symbol">}</a>

<a id="1393" class="Keyword">module</a> <a id="Cocones"></a><a id="1400" href="Categories.Category.Construction.Cocones.html#1400" class="Module">Cocones</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1419" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

<a id="1428" class="Keyword">private</a>
  <a id="1438" class="Keyword">variable</a>
    <a id="1451" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="1453" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1467" class="Keyword">module</a> <a id="CM"></a><a id="1474" href="Categories.Category.Construction.Cocones.html#1474" class="Module">CM</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1483" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>
  <a id="1493" class="Keyword">module</a> <a id="CI"></a><a id="1500" href="Categories.Category.Construction.Cocones.html#1500" class="Module">CI</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="1514" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

<a id="1523" class="Keyword">open</a> <a id="1528" href="Categories.Category.Construction.Cocones.html#1474" class="Module">CM</a> <a id="1531" class="Keyword">using</a> <a id="1537" class="Symbol">()</a> <a id="1540" class="Keyword">renaming</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="1554" class="Symbol">to</a> <a id="1557" class="Record Operator">_⇔_</a><a id="1560" class="Symbol">)</a>
<a id="1562" class="Keyword">open</a> <a id="1567" href="Categories.Category.Construction.Cocones.html#1500" class="Module">CI</a> <a id="1570" class="Keyword">using</a> <a id="1576" class="Symbol">()</a> <a id="1579" class="Keyword">renaming</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1593" class="Symbol">to</a> <a id="1596" class="Record Operator">_↮_</a><a id="1599" class="Symbol">)</a>

<a id="cocone-resp-iso"></a><a id="1602" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="1618" class="Symbol">:</a> <a id="1620" class="Symbol">∀</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="1646" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1648" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1650" href="Categories.Category.Construction.Cocones.html#351" class="Generalizable">X</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1657" href="Categories.Category.Construction.Cocones.html#1657" class="Bound">κ′</a> <a id="1660" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1662" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1669" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1671" href="Categories.Category.Construction.Cocones.html#1623" class="Bound">κ</a> <a id="1673" href="Categories.Category.Construction.Cocones.html#1557" class="Record Operator">⇔</a> <a id="1675" href="Categories.Category.Construction.Cocones.html#1657" class="Bound">κ′</a>
<a id="1678" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="1694" class="Symbol">{</a><a id="1695" class="Argument">X</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Categories.Category.Construction.Cocones.html#1699" class="Bound">X</a><a id="1700" class="Symbol">}</a> <a id="1702" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1704" href="Categories.Category.Construction.Cocones.html#1704" class="Bound">κ≅X</a> <a id="1708" class="Symbol">=</a> <a id="1710" class="Keyword">record</a>
  <a id="1719" class="Symbol">{</a> <a id="1721" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="1728" class="Symbol">=</a> <a id="1730" class="Keyword">record</a>
    <a id="1741" class="Symbol">{</a> <a id="1743" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="1751" class="Symbol">=</a> <a id="1753" class="Symbol">λ</a> <a id="1755" href="Categories.Category.Construction.Cocones.html#1755" class="Bound">Y</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1764" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1766" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1775" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1777" href="Categories.Category.Construction.Cocones.html#1755" class="Bound">Y</a>
    <a id="1783" class="Symbol">;</a> <a id="1785" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1793" class="Symbol">=</a> <a id="1795" class="Symbol">λ</a> <a id="1797" href="Categories.Category.Construction.Cocones.html#1797" class="Bound">f</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="1823" href="Categories.Category.Construction.Cocones.html#1702" class="Bound">κ</a> <a id="1825" href="Categories.Category.Construction.Cocones.html#1797" class="Bound">f</a><a id="1826" class="Symbol">)</a>
    <a id="1832" class="Symbol">}</a>
  <a id="1836" class="Symbol">}</a> <a id="1838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1840" class="Keyword">record</a>
  <a id="1849" class="Symbol">{</a> <a id="1851" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1856" class="Symbol">=</a> <a id="1858" class="Keyword">record</a>
    <a id="1869" class="Symbol">{</a> <a id="1871" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1879" class="Symbol">=</a> <a id="1881" href="Categories.Morphism.html#2006" class="Field">from</a>
    <a id="1890" class="Symbol">;</a> <a id="1892" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1900" class="Symbol">=</a> <a id="1902" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1911" class="Symbol">}</a>
  <a id="1915" class="Symbol">;</a> <a id="1917" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1922" class="Symbol">=</a> <a id="1924" class="Keyword">record</a>
    <a id="1935" class="Symbol">{</a> <a id="1937" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1945" class="Symbol">=</a> <a id="1947" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="1954" class="Symbol">;</a> <a id="1956" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1974" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="1983" class="Symbol">}</a>
  <a id="1987" class="Symbol">;</a> <a id="1989" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1994" class="Symbol">=</a> <a id="1996" class="Keyword">record</a>
    <a id="2007" class="Symbol">{</a> <a id="2009" href="Categories.Morphism.html#1586" class="Field">isoˡ</a>    <a id="2017" class="Symbol">=</a> <a id="2019" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="2028" class="Symbol">;</a> <a id="2030" href="Categories.Morphism.html#1612" class="Field">isoʳ</a>    <a id="2038" class="Symbol">=</a> <a id="2040" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
    <a id="2049" class="Symbol">}</a>
  <a id="2053" class="Symbol">}</a>
  <a id="2057" class="Keyword">where</a> <a id="2063" class="Keyword">open</a> <a id="2068" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="2072" href="Categories.Category.Construction.Cocones.html#1704" class="Bound">κ≅X</a>
        <a id="2084" class="Keyword">open</a> <a id="2089" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>
        <a id="2104" class="Keyword">open</a> <a id="2109" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>

<a id="iso-cocone⇒iso-coapex"></a><a id="2117" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="2143" href="Categories.Category.Construction.Cocones.html#1557" class="Record Operator">⇔</a> <a id="2145" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a> <a id="2148" class="Symbol">→</a> <a id="2150" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="2152" href="Categories.Category.Construction.Cocones.html#1451" class="Generalizable">K</a> <a id="2154" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2156" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="2158" href="Categories.Category.Construction.Cocones.html#1453" class="Generalizable">K′</a>
<a id="2161" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2183" href="Categories.Category.Construction.Cocones.html#2183" class="Bound">K⇔K′</a> <a id="2188" class="Symbol">=</a> <a id="2190" class="Keyword">record</a>
  <a id="2199" class="Symbol">{</a> <a id="2201" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2212" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="2219" class="Symbol">;</a> <a id="2221" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2226" class="Symbol">=</a> <a id="2228" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2232" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2237" class="Symbol">;</a> <a id="2239" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2244" class="Symbol">=</a> <a id="2246" class="Keyword">record</a>
    <a id="2257" class="Symbol">{</a> <a id="2259" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="2275" class="Symbol">;</a> <a id="2277" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
    <a id="2293" class="Symbol">}</a>
  <a id="2297" class="Symbol">}</a>
  <a id="2301" class="Keyword">where</a> <a id="2307" class="Keyword">open</a> <a id="2312" href="Categories.Category.Construction.Cocones.html#1557" class="Module Operator">_⇔_</a> <a id="2316" href="Categories.Category.Construction.Cocones.html#2183" class="Bound">K⇔K′</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Comma.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Comma</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Construction.Comma.html" class="Module">Categories.Category.Construction.Comma</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Data.Product.html" class="Module">Data.Product</a> <a id="114" class="Keyword">using</a> <a id="120" class="Symbol">(</a><a id="121" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="124" class="Symbol">;</a> <a id="126" href="Data.Product.Base.html#852" class="Function">∃</a><a id="127" class="Symbol">;</a> <a id="129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="132" class="Symbol">;</a> <a id="134" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="139" class="Symbol">;</a> <a id="141" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="146" class="Symbol">;</a> <a id="148" href="Data.Product.Base.html#2747" class="Function">zip</a><a id="151" class="Symbol">;</a> <a id="153" href="Data.Product.Base.html#2173" class="Function">map</a><a id="156" class="Symbol">)</a>
<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Level.html" class="Module">Level</a>
<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="204" class="Keyword">using</a> <a id="210" class="Symbol">(</a><a id="211" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="214" class="Symbol">)</a>

<a id="217" class="Keyword">open</a> <a id="222" class="Keyword">import</a> <a id="229" href="Categories.Category.Instance.One.html" class="Module">Categories.Category.Instance.One</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="309" class="Symbol">;</a> <a id="311" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="317" class="Symbol">;</a> <a id="319" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="325" class="Symbol">;</a> <a id="327" class="Keyword">module</a> <a id="334" href="Categories.Category.html#824" class="Module">Definitions</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a> <a id="447" class="Keyword">using</a> <a id="453" class="Symbol">(</a><a id="454" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">import</a> <a id="469" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="504" class="Symbol">as</a> <a id="507" class="Module">MR</a>

<a id="511" class="Keyword">private</a>
  <a id="521" class="Keyword">variable</a>
    <a id="534" href="Categories.Category.Construction.Comma.html#534" class="Generalizable">o₁</a> <a id="537" href="Categories.Category.Construction.Comma.html#537" class="Generalizable">ℓ₁</a> <a id="540" href="Categories.Category.Construction.Comma.html#540" class="Generalizable">e₁</a> <a id="543" href="Categories.Category.Construction.Comma.html#543" class="Generalizable">o₂</a> <a id="546" href="Categories.Category.Construction.Comma.html#546" class="Generalizable">ℓ₂</a> <a id="549" href="Categories.Category.Construction.Comma.html#549" class="Generalizable">e₂</a> <a id="552" href="Categories.Category.Construction.Comma.html#552" class="Generalizable">o₃</a> <a id="555" href="Categories.Category.Construction.Comma.html#555" class="Generalizable">ℓ₃</a> <a id="558" href="Categories.Category.Construction.Comma.html#558" class="Generalizable">e₃</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="570" class="Comment">-- things go odd with generalized variables for A B C, use anonymous module instead</a>
<a id="654" class="Keyword">module</a> <a id="661" href="Categories.Category.Construction.Comma.html#661" class="Module">_</a> <a id="663" class="Symbol">{</a><a id="664" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="666" class="Symbol">:</a> <a id="668" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="677" href="Categories.Category.Construction.Comma.html#534" class="Generalizable">o₁</a> <a id="680" href="Categories.Category.Construction.Comma.html#537" class="Generalizable">ℓ₁</a> <a id="683" href="Categories.Category.Construction.Comma.html#540" class="Generalizable">e₁</a><a id="685" class="Symbol">}</a>  <a id="688" class="Symbol">{</a><a id="689" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="691" class="Symbol">:</a> <a id="693" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="702" href="Categories.Category.Construction.Comma.html#543" class="Generalizable">o₂</a> <a id="705" href="Categories.Category.Construction.Comma.html#546" class="Generalizable">ℓ₂</a> <a id="708" href="Categories.Category.Construction.Comma.html#549" class="Generalizable">e₂</a><a id="710" class="Symbol">}</a> <a id="712" class="Symbol">{</a><a id="713" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a> <a id="715" class="Symbol">:</a> <a id="717" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="726" href="Categories.Category.Construction.Comma.html#552" class="Generalizable">o₃</a> <a id="729" href="Categories.Category.Construction.Comma.html#555" class="Generalizable">ℓ₃</a> <a id="732" href="Categories.Category.Construction.Comma.html#558" class="Generalizable">e₃</a><a id="734" class="Symbol">}</a> <a id="736" class="Keyword">where</a>
  <a id="744" class="Keyword">private</a>
    <a id="756" class="Keyword">module</a> <a id="763" href="Categories.Category.Construction.Comma.html#763" class="Module">C</a> <a id="765" class="Symbol">=</a> <a id="767" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="776" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a>
    <a id="782" class="Keyword">module</a> <a id="789" href="Categories.Category.Construction.Comma.html#789" class="Module">A</a> <a id="791" class="Symbol">=</a> <a id="793" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="802" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a>
    <a id="808" class="Keyword">module</a> <a id="815" href="Categories.Category.Construction.Comma.html#815" class="Module">B</a> <a id="817" class="Symbol">=</a> <a id="819" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="828" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a>

  <a id="833" class="Keyword">record</a> <a id="840" href="Categories.Category.Construction.Comma.html#840" class="Record">CommaObj</a> <a id="849" class="Symbol">(</a><a id="850" href="Categories.Category.Construction.Comma.html#850" class="Bound">T</a> <a id="852" class="Symbol">:</a> <a id="854" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="862" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="864" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">(</a><a id="868" href="Categories.Category.Construction.Comma.html#868" class="Bound">S</a> <a id="870" class="Symbol">:</a> <a id="872" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="880" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="882" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">:</a> <a id="887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="891" class="Symbol">(</a><a id="892" href="Categories.Category.Construction.Comma.html#677" class="Bound">o₁</a> <a id="895" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="897" href="Categories.Category.Construction.Comma.html#702" class="Bound">o₂</a> <a id="900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="902" href="Categories.Category.Construction.Comma.html#729" class="Bound">ℓ₃</a><a id="904" class="Symbol">)</a> <a id="906" class="Keyword">where</a>
    <a id="916" class="Keyword">open</a> <a id="921" href="Categories.Category.Core.html#442" class="Module">Category</a>
    <a id="934" class="Keyword">open</a> <a id="939" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="947" href="Categories.Category.Construction.Comma.html#850" class="Bound">T</a> <a id="949" class="Keyword">renaming</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="962" class="Symbol">to</a> <a id="965" class="Field">T₀</a><a id="967" class="Symbol">)</a>
    <a id="973" class="Keyword">open</a> <a id="978" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="986" href="Categories.Category.Construction.Comma.html#868" class="Bound">S</a> <a id="988" class="Keyword">renaming</a> <a id="997" class="Symbol">(</a><a id="998" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1001" class="Symbol">to</a> <a id="1004" class="Field">S₀</a><a id="1006" class="Symbol">)</a>
    <a id="1012" class="Keyword">field</a>
      <a id="1024" class="Symbol">{</a><a id="1025" href="Categories.Category.Construction.Comma.html#1025" class="Field">α</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1034" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a>
      <a id="1042" class="Symbol">{</a><a id="1043" href="Categories.Category.Construction.Comma.html#1043" class="Field">β</a><a id="1044" class="Symbol">}</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1052" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a>
      <a id="1060" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a>   <a id="1064" class="Symbol">:</a> <a id="1066" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a> <a id="1068" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1070" href="Categories.Category.Construction.Comma.html#965" class="Function">T₀</a> <a id="1073" href="Categories.Category.Construction.Comma.html#1025" class="Field">α</a> <a id="1075" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1077" href="Categories.Category.Construction.Comma.html#1004" class="Function">S₀</a> <a id="1080" href="Categories.Category.Construction.Comma.html#1043" class="Field">β</a> <a id="1082" href="Categories.Category.html#502" class="Function Operator">]</a>

  <a id="1087" class="Keyword">record</a> <a id="1094" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Categories.Category.Construction.Comma.html#1102" class="Bound">T</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1114" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="1116" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="1117" class="Symbol">}</a> <a id="1119" class="Symbol">{</a><a id="1120" href="Categories.Category.Construction.Comma.html#1120" class="Bound">S</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1132" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="1134" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="1135" class="Symbol">}</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Categories.Category.Construction.Comma.html#1138" class="Bound">X₁</a> <a id="1141" href="Categories.Category.Construction.Comma.html#1141" class="Bound">X₂</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Categories.Category.Construction.Comma.html#840" class="Record">CommaObj</a> <a id="1155" href="Categories.Category.Construction.Comma.html#1102" class="Bound">T</a> <a id="1157" href="Categories.Category.Construction.Comma.html#1120" class="Bound">S</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Categories.Category.Construction.Comma.html#680" class="Bound">ℓ₁</a> <a id="1170" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1172" href="Categories.Category.Construction.Comma.html#705" class="Bound">ℓ₂</a> <a id="1175" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1177" href="Categories.Category.Construction.Comma.html#732" class="Bound">e₃</a><a id="1179" class="Symbol">)</a> <a id="1181" class="Keyword">where</a>
    <a id="1191" class="Keyword">open</a> <a id="1196" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="1205" href="Categories.Category.Construction.Comma.html#1138" class="Bound">X₁</a> <a id="1208" class="Keyword">renaming</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Categories.Category.Construction.Comma.html#1025" class="Field">α</a> <a id="1220" class="Symbol">to</a> <a id="1223" class="Field">α₁</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Categories.Category.Construction.Comma.html#1043" class="Field">β</a> <a id="1229" class="Symbol">to</a> <a id="1232" class="Field">β₁</a><a id="1234" class="Symbol">;</a> <a id="1236" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="1238" class="Symbol">to</a> <a id="1241" class="Field">f₁</a><a id="1243" class="Symbol">)</a>
    <a id="1249" class="Keyword">open</a> <a id="1254" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="1263" href="Categories.Category.Construction.Comma.html#1141" class="Bound">X₂</a> <a id="1266" class="Keyword">renaming</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Categories.Category.Construction.Comma.html#1025" class="Field">α</a> <a id="1278" class="Symbol">to</a> <a id="1281" class="Field">α₂</a><a id="1283" class="Symbol">;</a> <a id="1285" href="Categories.Category.Construction.Comma.html#1043" class="Field">β</a> <a id="1287" class="Symbol">to</a> <a id="1290" class="Field">β₂</a><a id="1292" class="Symbol">;</a> <a id="1294" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="1296" class="Symbol">to</a> <a id="1299" class="Field">f₂</a><a id="1301" class="Symbol">)</a>
    <a id="1307" class="Keyword">open</a> <a id="1312" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1320" href="Categories.Category.Construction.Comma.html#1102" class="Bound">T</a> <a id="1322" class="Keyword">renaming</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1335" class="Symbol">to</a> <a id="1338" class="Field">T₁</a><a id="1340" class="Symbol">)</a>
    <a id="1346" class="Keyword">open</a> <a id="1351" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1359" href="Categories.Category.Construction.Comma.html#1120" class="Bound">S</a> <a id="1361" class="Keyword">renaming</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1374" class="Symbol">to</a> <a id="1377" class="Field">S₁</a><a id="1379" class="Symbol">)</a>
    <a id="1385" class="Keyword">open</a> <a id="1390" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="1402" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a>

    <a id="1409" class="Keyword">field</a>
      <a id="1421" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a>       <a id="1429" class="Symbol">:</a> <a id="1431" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="1433" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1435" href="Categories.Category.Construction.Comma.html#1223" class="Function">α₁</a> <a id="1438" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1440" href="Categories.Category.Construction.Comma.html#1281" class="Function">α₂</a> <a id="1443" href="Categories.Category.html#502" class="Function Operator">]</a>
      <a id="1451" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a>       <a id="1459" class="Symbol">:</a> <a id="1461" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="1463" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1465" href="Categories.Category.Construction.Comma.html#1232" class="Function">β₁</a> <a id="1468" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1470" href="Categories.Category.Construction.Comma.html#1290" class="Function">β₂</a> <a id="1473" href="Categories.Category.html#502" class="Function Operator">]</a>
      <a id="1481" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="1509" href="Categories.Category.Construction.Comma.html#1241" class="Function">f₁</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Categories.Category.Construction.Comma.html#1338" class="Function">T₁</a> <a id="1516" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a><a id="1517" class="Symbol">)</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Categories.Category.Construction.Comma.html#1377" class="Function">S₁</a> <a id="1523" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a><a id="1524" class="Symbol">)</a> <a id="1526" href="Categories.Category.Construction.Comma.html#1299" class="Function">f₂</a>

  <a id="1532" href="Categories.Category.Construction.Comma.html#1532" class="Function">Comma</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1548" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="1550" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1562" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="1564" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1577" class="Symbol">_</a> <a id="1579" class="Symbol">_</a> <a id="1581" class="Symbol">_</a>
  <a id="1585" href="Categories.Category.Construction.Comma.html#1532" class="Function">Comma</a> <a id="1591" href="Categories.Category.Construction.Comma.html#1591" class="Bound">T</a> <a id="1593" href="Categories.Category.Construction.Comma.html#1593" class="Bound">S</a> <a id="1595" class="Symbol">=</a> <a id="1597" class="Keyword">record</a>
    <a id="1608" class="Symbol">{</a> <a id="1610" href="Categories.Category.Core.html#559" class="Field">Obj</a>         <a id="1622" class="Symbol">=</a> <a id="1624" href="Categories.Category.Construction.Comma.html#840" class="Record">CommaObj</a> <a id="1633" href="Categories.Category.Construction.Comma.html#1591" class="Bound">T</a> <a id="1635" href="Categories.Category.Construction.Comma.html#1593" class="Bound">S</a>
    <a id="1641" class="Symbol">;</a> <a id="1643" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>         <a id="1655" class="Symbol">=</a> <a id="1657" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a>
    <a id="1668" class="Symbol">;</a> <a id="1670" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>         <a id="1682" class="Symbol">=</a> <a id="1684" class="Symbol">λ</a> <a id="1686" href="Categories.Category.Construction.Comma.html#1686" class="Bound">a₁</a> <a id="1689" href="Categories.Category.Construction.Comma.html#1689" class="Bound">a₂</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="1696" href="Categories.Category.Construction.Comma.html#1686" class="Bound">a₁</a> <a id="1699" href="Categories.Category.Core.html#595" class="Function Operator">A.≈</a> <a id="1703" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="1705" href="Categories.Category.Construction.Comma.html#1689" class="Bound">a₂</a> <a id="1708" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1710" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="1712" href="Categories.Category.Construction.Comma.html#1686" class="Bound">a₁</a> <a id="1715" href="Categories.Category.Core.html#595" class="Function Operator">B.≈</a> <a id="1719" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="1721" href="Categories.Category.Construction.Comma.html#1689" class="Bound">a₂</a>
    <a id="1728" class="Symbol">;</a> <a id="1730" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>         <a id="1742" class="Symbol">=</a> <a id="1744" href="Categories.Category.Construction.Comma.html#2796" class="Function Operator">_∘′_</a>
    <a id="1753" class="Symbol">;</a> <a id="1755" href="Categories.Category.Core.html#630" class="Field">id</a>          <a id="1767" class="Symbol">=</a> <a id="1769" class="Keyword">record</a> <a id="1776" class="Symbol">{</a> <a id="1778" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Categories.Category.Core.html#630" class="Function">A.id</a> <a id="1787" class="Symbol">;</a> <a id="1789" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Categories.Category.Core.html#630" class="Function">B.id</a> <a id="1798" class="Symbol">;</a> <a id="1800" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Categories.Category.Construction.Comma.html#2465" class="Function">id-comm</a> <a id="1818" class="Symbol">}</a>
    <a id="1824" class="Symbol">;</a> <a id="1826" href="Categories.Category.Core.html#715" class="Field">assoc</a>       <a id="1838" class="Symbol">=</a> <a id="1840" href="Categories.Category.Core.html#715" class="Function">A.assoc</a> <a id="1848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1850" href="Categories.Category.Core.html#715" class="Function">B.assoc</a>
    <a id="1862" class="Symbol">;</a> <a id="1864" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>   <a id="1876" class="Symbol">=</a> <a id="1878" href="Categories.Category.Core.html#1004" class="Function">A.sym-assoc</a> <a id="1890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1892" href="Categories.Category.Core.html#1004" class="Function">B.sym-assoc</a>
    <a id="1908" class="Symbol">;</a> <a id="1910" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>   <a id="1922" class="Symbol">=</a> <a id="1924" href="Categories.Category.Core.html#1096" class="Function">A.identityˡ</a> <a id="1936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1938" href="Categories.Category.Core.html#1096" class="Function">B.identityˡ</a>
    <a id="1954" class="Symbol">;</a> <a id="1956" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>   <a id="1968" class="Symbol">=</a> <a id="1970" href="Categories.Category.Core.html#1145" class="Function">A.identityʳ</a> <a id="1982" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1984" href="Categories.Category.Core.html#1145" class="Function">B.identityʳ</a>
    <a id="2000" class="Symbol">;</a> <a id="2002" href="Categories.Category.Core.html#1339" class="Field">identity²</a>   <a id="2014" class="Symbol">=</a> <a id="2016" href="Categories.Category.Core.html#1339" class="Function">A.identity²</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Categories.Category.Core.html#1339" class="Function">B.identity²</a>
    <a id="2046" class="Symbol">;</a> <a id="2048" href="Categories.Category.Core.html#1384" class="Field">equiv</a> <a id="2054" class="Symbol">=</a> <a id="2056" class="Keyword">record</a>
      <a id="2069" class="Symbol">{</a> <a id="2071" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="2077" class="Symbol">=</a> <a id="2079" href="Relation.Binary.Structures.html#1596" class="Function">A.Equiv.refl</a> <a id="2092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2094" href="Relation.Binary.Structures.html#1596" class="Function">B.Equiv.refl</a>
      <a id="2113" class="Symbol">;</a> <a id="2115" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="2121" class="Symbol">=</a> <a id="2123" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2127" href="Relation.Binary.Structures.html#1622" class="Function">A.Equiv.sym</a> <a id="2139" href="Relation.Binary.Structures.html#1622" class="Function">B.Equiv.sym</a>
      <a id="2157" class="Symbol">;</a> <a id="2159" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2171" href="Relation.Binary.Structures.html#1648" class="Function">A.Equiv.trans</a> <a id="2185" href="Relation.Binary.Structures.html#1648" class="Function">B.Equiv.trans</a>
      <a id="2205" class="Symbol">}</a>
    <a id="2211" class="Symbol">;</a> <a id="2213" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>    <a id="2225" class="Symbol">=</a> <a id="2227" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2231" href="Categories.Category.Core.html#1438" class="Function">A.∘-resp-≈</a> <a id="2242" href="Categories.Category.Core.html#1438" class="Function">B.∘-resp-≈</a>
    <a id="2257" class="Symbol">}</a> <a id="2259" class="Keyword">module</a> <a id="2266" href="Categories.Category.Construction.Comma.html#2266" class="Module">Comma</a>
    <a id="2276" class="Keyword">where</a>
      <a id="2288" class="Keyword">module</a> <a id="2295" href="Categories.Category.Construction.Comma.html#2295" class="Module">T</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2307" href="Categories.Category.Construction.Comma.html#1591" class="Bound">T</a>
      <a id="2315" class="Keyword">module</a> <a id="2322" href="Categories.Category.Construction.Comma.html#2322" class="Module">S</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2334" href="Categories.Category.Construction.Comma.html#1593" class="Bound">S</a>

      <a id="2343" class="Keyword">open</a> <a id="2348" href="Categories.Category.Construction.Comma.html#2295" class="Module">T</a> <a id="2350" class="Keyword">using</a> <a id="2356" class="Symbol">()</a> <a id="2359" class="Keyword">renaming</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2372" class="Symbol">to</a> <a id="2375" class="Function">T₀</a><a id="2377" class="Symbol">;</a> <a id="2379" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2382" class="Symbol">to</a> <a id="2385" class="Function">T₁</a><a id="2387" class="Symbol">)</a>
      <a id="2395" class="Keyword">open</a> <a id="2400" href="Categories.Category.Construction.Comma.html#2322" class="Module">S</a> <a id="2402" class="Keyword">using</a> <a id="2408" class="Symbol">()</a> <a id="2411" class="Keyword">renaming</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2424" class="Symbol">to</a> <a id="2427" class="Field">S₀</a><a id="2429" class="Symbol">;</a> <a id="2431" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2434" class="Symbol">to</a> <a id="2437" class="Field">S₁</a><a id="2439" class="Symbol">)</a>
      <a id="2447" class="Keyword">open</a> <a id="2452" href="Categories.Category.Construction.Comma.html#1094" class="Module">Comma⇒</a>
      <a id="2465" href="Categories.Category.Construction.Comma.html#2465" class="Function">id-comm</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Categories.Category.Construction.Comma.html#2476" class="Bound">E</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="Categories.Category.Construction.Comma.html#840" class="Record">CommaObj</a> <a id="2489" href="Categories.Category.Construction.Comma.html#1591" class="Bound">T</a> <a id="2491" href="Categories.Category.Construction.Comma.html#1593" class="Bound">S</a><a id="2492" class="Symbol">}</a> <a id="2494" class="Symbol">→</a> <a id="2496" class="Keyword">let</a> <a id="2500" class="Keyword">open</a> <a id="2505" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="2514" href="Categories.Category.Construction.Comma.html#2476" class="Bound">E</a> <a id="2516" class="Keyword">in</a>
         <a id="2528" href="Categories.Category.Construction.Comma.html#2437" class="Field">S₁</a> <a id="2531" href="Categories.Category.Core.html#630" class="Function">B.id</a> <a id="2536" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="2540" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2542" href="Categories.Category.Core.html#595" class="Field Operator">C.≈</a> <a id="2546" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2548" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="2552" href="Categories.Category.Construction.Comma.html#2385" class="Function">T₁</a> <a id="2555" href="Categories.Category.Core.html#630" class="Function">A.id</a>
      <a id="2566" href="Categories.Category.Construction.Comma.html#2465" class="Function">id-comm</a> <a id="2574" class="Symbol">{</a><a id="2575" href="Categories.Category.Construction.Comma.html#2575" class="Bound">E</a><a id="2576" class="Symbol">}</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2594" href="Categories.Category.Construction.Comma.html#2437" class="Field">S₁</a> <a id="2597" href="Categories.Category.Core.html#630" class="Function">B.id</a> <a id="2602" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="2606" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2608" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2611" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="2617" href="Categories.Functor.Core.html#511" class="Field">S.identity</a> <a id="2628" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2638" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a>             <a id="2652" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2655" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="2662" href="Categories.Functor.Core.html#511" class="Function">T.identity</a> <a id="2673" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2683" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2685" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="2689" href="Categories.Category.Construction.Comma.html#2385" class="Function">T₁</a> <a id="2692" href="Categories.Category.Core.html#630" class="Function">A.id</a> <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="2707" class="Keyword">where</a>
          <a id="2723" class="Keyword">open</a> <a id="2728" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
          <a id="2753" class="Keyword">open</a> <a id="2758" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="2767" href="Categories.Category.Construction.Comma.html#2575" class="Bound">E</a>
          <a id="2779" class="Keyword">open</a> <a id="2784" href="Categories.Morphism.Reasoning.Core.html" class="Module">MR</a> <a id="2787" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a>

      <a id="2796" href="Categories.Category.Construction.Comma.html#2796" class="Function Operator">_∘′_</a> <a id="2801" class="Symbol">:</a> <a id="2803" class="Symbol">∀</a> <a id="2805" class="Symbol">{</a><a id="2806" href="Categories.Category.Construction.Comma.html#2806" class="Bound">X₁</a> <a id="2809" href="Categories.Category.Construction.Comma.html#2809" class="Bound">X₂</a> <a id="2812" href="Categories.Category.Construction.Comma.html#2812" class="Bound">X₃</a><a id="2814" class="Symbol">}</a> <a id="2816" class="Symbol">→</a> <a id="2818" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a> <a id="2825" href="Categories.Category.Construction.Comma.html#2809" class="Bound">X₂</a> <a id="2828" href="Categories.Category.Construction.Comma.html#2812" class="Bound">X₃</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a> <a id="2840" href="Categories.Category.Construction.Comma.html#2806" class="Bound">X₁</a> <a id="2843" href="Categories.Category.Construction.Comma.html#2809" class="Bound">X₂</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a> <a id="2855" href="Categories.Category.Construction.Comma.html#2806" class="Bound">X₁</a> <a id="2858" href="Categories.Category.Construction.Comma.html#2812" class="Bound">X₃</a>
      <a id="2867" href="Categories.Category.Construction.Comma.html#2796" class="Function Operator">_∘′_</a> <a id="2872" class="Symbol">{</a><a id="2873" href="Categories.Category.Construction.Comma.html#2873" class="Bound">X₁</a><a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Categories.Category.Construction.Comma.html#2878" class="Bound">X₂</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" href="Categories.Category.Construction.Comma.html#2883" class="Bound">X₃</a><a id="2885" class="Symbol">}</a> <a id="2887" href="Categories.Category.Construction.Comma.html#2887" class="Bound">a₁</a> <a id="2890" href="Categories.Category.Construction.Comma.html#2890" class="Bound">a₂</a> <a id="2893" class="Symbol">=</a> <a id="2895" class="Keyword">record</a>
        <a id="2910" class="Symbol">{</a> <a id="2912" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="2914" class="Symbol">=</a> <a id="2916" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="2918" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2920" href="Categories.Category.Construction.Comma.html#3321" class="Function">g₁</a> <a id="2923" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2925" href="Categories.Category.Construction.Comma.html#3394" class="Field">g₂</a> <a id="2928" href="Categories.Category.html#700" class="Function Operator">]</a>
        <a id="2938" class="Symbol">;</a> <a id="2940" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="2946" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2948" href="Categories.Category.Construction.Comma.html#3330" class="Function">h₁</a> <a id="2951" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2953" href="Categories.Category.Construction.Comma.html#3403" class="Field">h₂</a> <a id="2956" href="Categories.Category.html#700" class="Function Operator">]</a>
        <a id="2966" class="Symbol">;</a> <a id="2968" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="2994" href="Categories.Category.Construction.Comma.html#2437" class="Field">S₁</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Categories.Category.Construction.Comma.html#3330" class="Function">h₁</a> <a id="3001" href="Categories.Category.Core.html#656" class="Function Operator">B.∘</a> <a id="3005" href="Categories.Category.Construction.Comma.html#3403" class="Field">h₂</a><a id="3007" class="Symbol">)</a> <a id="3009" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3013" href="Categories.Category.Construction.Comma.html#3469" class="Function">f₁</a>    <a id="3019" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3022" href="Categories.Functor.Core.html#565" class="Field">S.homomorphism</a> <a id="3037" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3057" class="Symbol">(</a><a id="3058" href="Categories.Category.Construction.Comma.html#2437" class="Field">S₁</a> <a id="3061" href="Categories.Category.Construction.Comma.html#3330" class="Function">h₁</a> <a id="3064" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3068" href="Categories.Category.Construction.Comma.html#2437" class="Field">S₁</a> <a id="3071" href="Categories.Category.Construction.Comma.html#3403" class="Field">h₂</a><a id="3073" class="Symbol">)</a> <a id="3075" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3079" href="Categories.Category.Construction.Comma.html#3469" class="Function">f₁</a> <a id="3082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3085" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="3090" href="Categories.Category.Construction.Comma.html#3345" class="Function">commutes₁</a> <a id="3100" href="Categories.Category.Construction.Comma.html#3418" class="Field">commutes₂</a> <a id="3110" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3122" href="Categories.Category.Construction.Comma.html#3557" class="Function">f₃</a> <a id="3125" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Categories.Category.Construction.Comma.html#2385" class="Function">T₁</a> <a id="3133" href="Categories.Category.Construction.Comma.html#3321" class="Function">g₁</a> <a id="3136" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3140" href="Categories.Category.Construction.Comma.html#2385" class="Function">T₁</a> <a id="3143" href="Categories.Category.Construction.Comma.html#3394" class="Field">g₂</a><a id="3145" class="Symbol">)</a> <a id="3147" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3151" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3159" href="Categories.Functor.Core.html#565" class="Function">T.homomorphism</a> <a id="3174" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3186" href="Categories.Category.Construction.Comma.html#3557" class="Function">f₃</a> <a id="3189" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="3193" href="Categories.Category.Construction.Comma.html#2385" class="Function">T₁</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Categories.Category.Construction.Comma.html#3321" class="Function">g₁</a> <a id="3200" href="Categories.Category.Core.html#656" class="Function Operator">A.∘</a> <a id="3204" href="Categories.Category.Construction.Comma.html#3394" class="Field">g₂</a><a id="3206" class="Symbol">)</a>    <a id="3211" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3221" class="Symbol">}</a>
        <a id="3231" class="Keyword">where</a>
        <a id="3245" class="Keyword">open</a> <a id="3250" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
        <a id="3273" class="Keyword">open</a> <a id="3278" href="Categories.Morphism.Reasoning.Core.html" class="Module">MR</a> <a id="3281" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a>
        <a id="3291" class="Keyword">open</a> <a id="3296" href="Categories.Category.Construction.Comma.html#1094" class="Module">Comma⇒</a> <a id="3303" href="Categories.Category.Construction.Comma.html#2887" class="Bound">a₁</a> <a id="3306" class="Keyword">renaming</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="3318" class="Symbol">to</a> <a id="3321" class="Field">g₁</a><a id="3323" class="Symbol">;</a> <a id="3325" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="3327" class="Symbol">to</a> <a id="3330" class="Field">h₁</a><a id="3332" class="Symbol">;</a> <a id="3334" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="3342" class="Symbol">to</a> <a id="3345" class="Field">commutes₁</a><a id="3354" class="Symbol">)</a>
        <a id="3364" class="Keyword">open</a> <a id="3369" href="Categories.Category.Construction.Comma.html#1094" class="Module">Comma⇒</a> <a id="3376" href="Categories.Category.Construction.Comma.html#2890" class="Bound">a₂</a> <a id="3379" class="Keyword">renaming</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="3391" class="Symbol">to</a> <a id="3394" class="Field">g₂</a><a id="3396" class="Symbol">;</a> <a id="3398" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="3400" class="Symbol">to</a> <a id="3403" class="Field">h₂</a><a id="3405" class="Symbol">;</a> <a id="3407" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="3415" class="Symbol">to</a> <a id="3418" class="Field">commutes₂</a><a id="3427" class="Symbol">)</a>
        <a id="3437" class="Keyword">open</a> <a id="3442" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="3451" href="Categories.Category.Construction.Comma.html#2873" class="Bound">X₁</a> <a id="3454" class="Keyword">renaming</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="3466" class="Symbol">to</a> <a id="3469" class="Field">f₁</a><a id="3471" class="Symbol">)</a>
        <a id="3481" class="Keyword">open</a> <a id="3486" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="3495" href="Categories.Category.Construction.Comma.html#2878" class="Bound">X₂</a> <a id="3498" class="Keyword">renaming</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="3510" class="Symbol">to</a> <a id="3513" class="Field">f₂</a><a id="3515" class="Symbol">)</a>
        <a id="3525" class="Keyword">open</a> <a id="3530" href="Categories.Category.Construction.Comma.html#840" class="Module">CommaObj</a> <a id="3539" href="Categories.Category.Construction.Comma.html#2883" class="Bound">X₃</a> <a id="3542" class="Keyword">renaming</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="3554" class="Symbol">to</a> <a id="3557" class="Field">f₃</a><a id="3559" class="Symbol">)</a>

  <a id="3564" class="Keyword">infix</a> <a id="3570" class="Number">4</a> <a id="3572" href="Categories.Category.Construction.Comma.html#3578" class="Function Operator">_↓_</a>
  <a id="3578" href="Categories.Category.Construction.Comma.html#3578" class="Function Operator">_↓_</a> <a id="3582" class="Symbol">:</a> <a id="3584" class="Symbol">(</a><a id="3585" href="Categories.Category.Construction.Comma.html#3585" class="Bound">S</a> <a id="3587" class="Symbol">:</a> <a id="3589" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3597" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="3599" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3600" class="Symbol">)</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Categories.Category.Construction.Comma.html#3603" class="Bound">T</a> <a id="3605" class="Symbol">:</a> <a id="3607" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3615" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="3617" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3618" class="Symbol">)</a> <a id="3620" class="Symbol">→</a> <a id="3622" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3631" class="Symbol">_</a> <a id="3633" class="Symbol">_</a> <a id="3635" class="Symbol">_</a>
  <a id="3639" href="Categories.Category.Construction.Comma.html#3639" class="Bound">S</a> <a id="3641" href="Categories.Category.Construction.Comma.html#3578" class="Function Operator">↓</a> <a id="3643" href="Categories.Category.Construction.Comma.html#3643" class="Bound">T</a> <a id="3645" class="Symbol">=</a> <a id="3647" href="Categories.Category.Construction.Comma.html#1532" class="Function">Comma</a> <a id="3653" href="Categories.Category.Construction.Comma.html#3639" class="Bound">S</a> <a id="3655" href="Categories.Category.Construction.Comma.html#3643" class="Bound">T</a>

  <a id="3660" href="Categories.Category.Construction.Comma.html#3660" class="Function">Dom</a> <a id="3664" class="Symbol">:</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Categories.Category.Construction.Comma.html#3667" class="Bound">T</a> <a id="3669" class="Symbol">:</a> <a id="3671" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3679" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="3681" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3682" class="Symbol">)</a> <a id="3684" class="Symbol">→</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Categories.Category.Construction.Comma.html#3687" class="Bound">S</a> <a id="3689" class="Symbol">:</a> <a id="3691" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3699" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="3701" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">→</a> <a id="3706" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Categories.Category.Construction.Comma.html#1532" class="Function">Comma</a> <a id="3721" href="Categories.Category.Construction.Comma.html#3667" class="Bound">T</a> <a id="3723" href="Categories.Category.Construction.Comma.html#3687" class="Bound">S</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a>
  <a id="3730" href="Categories.Category.Construction.Comma.html#3660" class="Function">Dom</a> <a id="3734" href="Categories.Category.Construction.Comma.html#3734" class="Bound">T</a> <a id="3736" href="Categories.Category.Construction.Comma.html#3736" class="Bound">S</a> <a id="3738" class="Symbol">=</a> <a id="3740" class="Keyword">record</a>
    <a id="3751" class="Symbol">{</a> <a id="3753" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3756" class="Symbol">=</a> <a id="3758" href="Categories.Category.Construction.Comma.html#1025" class="Field">CommaObj.α</a>
    <a id="3773" class="Symbol">;</a> <a id="3775" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3778" class="Symbol">=</a> <a id="3780" href="Categories.Category.Construction.Comma.html#1421" class="Field">Comma⇒.g</a>
    <a id="3793" class="Symbol">;</a> <a id="3795" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3815" class="Symbol">;</a> <a id="3817" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3830" class="Symbol">=</a> <a id="3832" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3841" class="Symbol">;</a> <a id="3843" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3852" class="Symbol">=</a> <a id="3854" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="3864" class="Symbol">}</a>
   <a id="3869" class="Keyword">where</a>
    <a id="3879" class="Keyword">open</a> <a id="3884" href="Categories.Category.Construction.Comma.html#2266" class="Module">Comma</a> <a id="3890" href="Categories.Category.Construction.Comma.html#3734" class="Bound">T</a> <a id="3892" href="Categories.Category.Construction.Comma.html#3736" class="Bound">S</a>
    <a id="3898" class="Keyword">open</a> <a id="3903" href="Categories.Category.Core.html#1530" class="Module">A.Equiv</a>

  <a id="3914" href="Categories.Category.Construction.Comma.html#3914" class="Function">Cod</a> <a id="3918" class="Symbol">:</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Categories.Category.Construction.Comma.html#3921" class="Bound">T</a> <a id="3923" class="Symbol">:</a> <a id="3925" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3933" href="Categories.Category.Construction.Comma.html#664" class="Bound">A</a> <a id="3935" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3936" class="Symbol">)</a> <a id="3938" class="Symbol">→</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Categories.Category.Construction.Comma.html#3941" class="Bound">S</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3953" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a> <a id="3955" href="Categories.Category.Construction.Comma.html#713" class="Bound">C</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Categories.Category.Construction.Comma.html#1532" class="Function">Comma</a> <a id="3975" href="Categories.Category.Construction.Comma.html#3921" class="Bound">T</a> <a id="3977" href="Categories.Category.Construction.Comma.html#3941" class="Bound">S</a><a id="3978" class="Symbol">)</a> <a id="3980" href="Categories.Category.Construction.Comma.html#689" class="Bound">B</a>
  <a id="3984" href="Categories.Category.Construction.Comma.html#3914" class="Function">Cod</a> <a id="3988" href="Categories.Category.Construction.Comma.html#3988" class="Bound">T</a> <a id="3990" href="Categories.Category.Construction.Comma.html#3990" class="Bound">S</a> <a id="3992" class="Symbol">=</a> <a id="3994" class="Keyword">record</a>
    <a id="4005" class="Symbol">{</a> <a id="4007" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a>
    <a id="4027" class="Symbol">;</a> <a id="4029" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4032" class="Symbol">=</a> <a id="4034" href="Categories.Category.Construction.Comma.html#1451" class="Field">Comma⇒.h</a>
    <a id="4047" class="Symbol">;</a> <a id="4049" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="4069" class="Symbol">;</a> <a id="4071" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="4095" class="Symbol">;</a> <a id="4097" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="4118" class="Symbol">}</a>
   <a id="4123" class="Keyword">where</a>
    <a id="4133" class="Keyword">open</a> <a id="4138" href="Categories.Category.Construction.Comma.html#2266" class="Module">Comma</a> <a id="4144" href="Categories.Category.Construction.Comma.html#3988" class="Bound">T</a> <a id="4146" href="Categories.Category.Construction.Comma.html#3990" class="Bound">S</a>
    <a id="4152" class="Keyword">open</a> <a id="4157" href="Categories.Category.Core.html#1530" class="Module">B.Equiv</a>

<a id="4166" class="Keyword">module</a> <a id="4173" href="Categories.Category.Construction.Comma.html#4173" class="Module">_</a> <a id="4175" class="Symbol">{</a><a id="4176" href="Categories.Category.Construction.Comma.html#4176" class="Bound">C</a> <a id="4178" class="Symbol">:</a> <a id="4180" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4189" href="Categories.Category.Construction.Comma.html#534" class="Generalizable">o₁</a> <a id="4192" href="Categories.Category.Construction.Comma.html#537" class="Generalizable">ℓ₁</a> <a id="4195" href="Categories.Category.Construction.Comma.html#540" class="Generalizable">e₁</a><a id="4197" class="Symbol">}</a> <a id="4199" class="Symbol">{</a><a id="4200" href="Categories.Category.Construction.Comma.html#4200" class="Bound">D</a> <a id="4202" class="Symbol">:</a> <a id="4204" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4213" href="Categories.Category.Construction.Comma.html#543" class="Generalizable">o₂</a> <a id="4216" href="Categories.Category.Construction.Comma.html#546" class="Generalizable">ℓ₂</a> <a id="4219" href="Categories.Category.Construction.Comma.html#549" class="Generalizable">e₂</a><a id="4221" class="Symbol">}</a> <a id="4223" class="Keyword">where</a>
  <a id="4231" class="Keyword">private</a>
    <a id="4243" class="Keyword">module</a> <a id="4250" href="Categories.Category.Construction.Comma.html#4250" class="Module">C</a> <a id="4252" class="Symbol">=</a> <a id="4254" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4263" href="Categories.Category.Construction.Comma.html#4176" class="Bound">C</a>

  <a id="4268" class="Keyword">infix</a> <a id="4274" class="Number">4</a> <a id="4276" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">_↙_</a> <a id="4280" href="Categories.Category.Construction.Comma.html#4365" class="Function Operator">_↘_</a>
  <a id="4286" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">_↙_</a> <a id="4290" class="Symbol">:</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Categories.Category.Construction.Comma.html#4293" class="Bound">X</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Categories.Category.Construction.Comma.html#4305" class="Bound">T</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4317" href="Categories.Category.Construction.Comma.html#4200" class="Bound">D</a> <a id="4319" href="Categories.Category.Construction.Comma.html#4176" class="Bound">C</a><a id="4320" class="Symbol">)</a> <a id="4322" class="Symbol">→</a> <a id="4324" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4333" class="Symbol">_</a> <a id="4335" class="Symbol">_</a> <a id="4337" class="Symbol">_</a>
  <a id="4341" href="Categories.Category.Construction.Comma.html#4341" class="Bound">X</a> <a id="4343" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="4345" href="Categories.Category.Construction.Comma.html#4345" class="Bound">T</a> <a id="4347" class="Symbol">=</a> <a id="4349" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="4356" href="Categories.Category.Construction.Comma.html#4341" class="Bound">X</a> <a id="4358" href="Categories.Category.Construction.Comma.html#3578" class="Function Operator">↓</a> <a id="4360" href="Categories.Category.Construction.Comma.html#4345" class="Bound">T</a>

  <a id="4365" href="Categories.Category.Construction.Comma.html#4365" class="Function Operator">_↘_</a> <a id="4369" class="Symbol">:</a> <a id="4371" class="Symbol">(</a><a id="4372" href="Categories.Category.Construction.Comma.html#4372" class="Bound">S</a> <a id="4374" class="Symbol">:</a> <a id="4376" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4384" href="Categories.Category.Construction.Comma.html#4200" class="Bound">D</a> <a id="4386" href="Categories.Category.Construction.Comma.html#4176" class="Bound">C</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Categories.Category.Construction.Comma.html#4390" class="Bound">X</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Categories.Category.Core.html#559" class="Function">C.Obj</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4412" class="Symbol">_</a> <a id="4414" class="Symbol">_</a> <a id="4416" class="Symbol">_</a>
  <a id="4420" href="Categories.Category.Construction.Comma.html#4420" class="Bound">S</a> <a id="4422" href="Categories.Category.Construction.Comma.html#4365" class="Function Operator">↘</a> <a id="4424" href="Categories.Category.Construction.Comma.html#4424" class="Bound">X</a> <a id="4426" class="Symbol">=</a> <a id="4428" href="Categories.Category.Construction.Comma.html#4420" class="Bound">S</a> <a id="4430" href="Categories.Category.Construction.Comma.html#3578" class="Function Operator">↓</a> <a id="4432" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="4439" href="Categories.Category.Construction.Comma.html#4424" class="Bound">X</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Cones.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Cones</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- category of cones &quot;over a Functor F&quot;</a>

<a id="153" class="Keyword">module</a> <a id="160" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a>
  <a id="201" class="Symbol">{</a><a id="202" href="Categories.Category.Construction.Cones.html#202" class="Bound">o</a> <a id="204" href="Categories.Category.Construction.Cones.html#204" class="Bound">ℓ</a> <a id="206" href="Categories.Category.Construction.Cones.html#206" class="Bound">e</a><a id="207" class="Symbol">}</a> <a id="209" class="Symbol">{</a><a id="210" href="Categories.Category.Construction.Cones.html#210" class="Bound">o′</a> <a id="213" href="Categories.Category.Construction.Cones.html#213" class="Bound">ℓ′</a> <a id="216" href="Categories.Category.Construction.Cones.html#216" class="Bound">e′</a><a id="218" class="Symbol">}</a> <a id="220" class="Symbol">{</a><a id="221" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="223" class="Symbol">:</a> <a id="225" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="234" href="Categories.Category.Construction.Cones.html#202" class="Bound">o</a> <a id="236" href="Categories.Category.Construction.Cones.html#204" class="Bound">ℓ</a> <a id="238" href="Categories.Category.Construction.Cones.html#206" class="Bound">e</a><a id="239" class="Symbol">}</a> <a id="241" class="Symbol">{</a><a id="242" href="Categories.Category.Construction.Cones.html#242" class="Bound">J</a> <a id="244" class="Symbol">:</a> <a id="246" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="255" href="Categories.Category.Construction.Cones.html#210" class="Bound">o′</a> <a id="258" href="Categories.Category.Construction.Cones.html#213" class="Bound">ℓ′</a> <a id="261" href="Categories.Category.Construction.Cones.html#216" class="Bound">e′</a><a id="263" class="Symbol">}</a> <a id="265" class="Symbol">(</a><a id="266" href="Categories.Category.Construction.Cones.html#266" class="Bound">F</a> <a id="268" class="Symbol">:</a> <a id="270" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="278" href="Categories.Category.Construction.Cones.html#242" class="Bound">J</a> <a id="280" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a><a id="281" class="Symbol">)</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Data.Product.html" class="Module">Data.Product</a>
<a id="315" class="Keyword">import</a> <a id="322" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="346" class="Symbol">as</a> <a id="349" class="Module">Co</a>
<a id="352" class="Keyword">import</a> <a id="359" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="379" class="Symbol">as</a> <a id="382" class="Module">Mor</a>
<a id="386" class="Keyword">import</a> <a id="393" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="422" class="Symbol">as</a> <a id="425" class="Module">IsoEquiv</a>
<a id="434" class="Keyword">import</a> <a id="441" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">Reas</a>

<a id="480" class="Keyword">open</a> <a id="485" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="494" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a>
<a id="496" class="Keyword">open</a> <a id="501" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="514" class="Keyword">open</a> <a id="519" href="Categories.Morphism.html" class="Module">Mor</a> <a id="523" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="551" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="563" class="Symbol">;</a> <a id="565" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" href="Categories.Morphism.Reasoning.html" class="Module">Reas</a> <a id="580" href="Categories.Category.Construction.Cones.html#221" class="Bound">C</a>

<a id="583" class="Keyword">open</a> <a id="588" href="Categories.Diagram.Cone.html" class="Module">Co</a> <a id="591" href="Categories.Category.Construction.Cones.html#266" class="Bound">F</a> <a id="593" class="Keyword">public</a>
<a id="600" class="Keyword">open</a> <a id="605" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
<a id="610" class="Keyword">open</a> <a id="615" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>
<a id="620" class="Keyword">open</a> <a id="625" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a>

<a id="Cones"></a><a id="632" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="638" class="Symbol">:</a> <a id="640" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="649" class="Symbol">_</a> <a id="651" class="Symbol">_</a> <a id="653" class="Symbol">_</a>
<a id="655" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="661" class="Symbol">=</a> <a id="663" class="Keyword">record</a>
  <a id="672" class="Symbol">{</a> <a id="674" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="684" class="Symbol">=</a> <a id="686" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="693" class="Symbol">;</a> <a id="695" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="705" class="Symbol">=</a> <a id="707" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a>
  <a id="715" class="Symbol">;</a> <a id="717" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="727" class="Symbol">=</a> <a id="729" class="Symbol">λ</a> <a id="731" href="Categories.Category.Construction.Cones.html#731" class="Bound">f</a> <a id="733" href="Categories.Category.Construction.Cones.html#733" class="Bound">g</a> <a id="735" class="Symbol">→</a> <a id="737" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="741" href="Categories.Category.Construction.Cones.html#731" class="Bound">f</a> <a id="743" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="745" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="749" href="Categories.Category.Construction.Cones.html#733" class="Bound">g</a>
  <a id="753" class="Symbol">;</a> <a id="755" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="765" class="Symbol">=</a> <a id="767" class="Keyword">record</a>
    <a id="778" class="Symbol">{</a> <a id="780" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="788" class="Symbol">=</a> <a id="790" href="Categories.Category.Core.html#630" class="Function">id</a>
    <a id="797" class="Symbol">;</a> <a id="799" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="807" class="Symbol">=</a> <a id="809" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
    <a id="823" class="Symbol">}</a>
  <a id="827" class="Symbol">;</a> <a id="829" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="839" class="Symbol">=</a> <a id="841" class="Symbol">λ</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.Category.Construction.Cones.html#844" class="Bound">A</a> <a id="846" href="Categories.Category.Construction.Cones.html#846" class="Bound">B</a> <a id="848" href="Categories.Category.Construction.Cones.html#848" class="Bound">C</a><a id="849" class="Symbol">}</a> <a id="851" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="853" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="855" class="Symbol">→</a> <a id="857" class="Keyword">record</a>
    <a id="868" class="Symbol">{</a> <a id="870" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="878" class="Symbol">=</a> <a id="880" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="884" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="886" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="888" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="892" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a>
    <a id="898" class="Symbol">;</a> <a id="900" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="908" class="Symbol">=</a> <a id="910" class="Symbol">λ</a> <a id="912" class="Symbol">{</a><a id="913" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a><a id="914" class="Symbol">}</a> <a id="916" class="Symbol">→</a> <a id="918" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="930" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="932" href="Categories.Category.Construction.Cones.html#848" class="Bound">C</a> <a id="934" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a> <a id="936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="938" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="942" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a> <a id="944" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="946" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="950" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="952" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="955" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="961" class="Symbol">(</a><a id="962" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="970" href="Categories.Category.Construction.Cones.html#851" class="Bound">f</a><a id="971" class="Symbol">)</a> <a id="973" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="981" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="983" href="Categories.Category.Construction.Cones.html#846" class="Bound">B</a> <a id="985" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a> <a id="987" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="989" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="993" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a>         <a id="1003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1006" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1014" href="Categories.Category.Construction.Cones.html#853" class="Bound">g</a> <a id="1016" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1024" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="1026" href="Categories.Category.Construction.Cones.html#844" class="Bound">A</a> <a id="1028" href="Categories.Category.Construction.Cones.html#913" class="Bound">X</a>                 <a id="1046" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1052" class="Symbol">}</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1068" class="Symbol">=</a> <a id="1070" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1104" class="Symbol">;</a> <a id="1106" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1130" class="Symbol">;</a> <a id="1132" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1156" class="Symbol">;</a> <a id="1158" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1182" class="Symbol">;</a> <a id="1184" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1194" class="Symbol">=</a> <a id="1196" class="Keyword">record</a>
    <a id="1207" class="Symbol">{</a> <a id="1209" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1215" class="Symbol">=</a> <a id="1217" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>
    <a id="1232" class="Symbol">;</a> <a id="1234" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a>
    <a id="1256" class="Symbol">;</a> <a id="1258" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1264" class="Symbol">=</a> <a id="1266" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a>
    <a id="1282" class="Symbol">}</a>
  <a id="1286" class="Symbol">;</a> <a id="1288" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1298" class="Symbol">=</a> <a id="1300" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1311" class="Symbol">}</a>

<a id="1314" class="Keyword">module</a> <a id="Cones"></a><a id="1321" href="Categories.Category.Construction.Cones.html#1321" class="Module">Cones</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1338" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

<a id="1345" class="Keyword">private</a>
  <a id="1355" class="Keyword">variable</a>
    <a id="1368" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="1370" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="1384" href="Categories.Category.Construction.Cones.html#1384" class="Generalizable">X</a> <a id="1386" class="Symbol">:</a> <a id="1388" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="1394" class="Keyword">module</a> <a id="CM"></a><a id="1401" href="Categories.Category.Construction.Cones.html#1401" class="Module">CM</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1410" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>
  <a id="1418" class="Keyword">module</a> <a id="CI"></a><a id="1425" href="Categories.Category.Construction.Cones.html#1425" class="Module">CI</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="1439" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

<a id="1446" class="Keyword">open</a> <a id="1451" href="Categories.Category.Construction.Cones.html#1401" class="Module">CM</a> <a id="1454" class="Keyword">using</a> <a id="1460" class="Symbol">()</a> <a id="1463" class="Keyword">renaming</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="1477" class="Symbol">to</a> <a id="1480" class="Record Operator">_⇔_</a><a id="1483" class="Symbol">)</a>
<a id="1485" class="Keyword">open</a> <a id="1490" href="Categories.Category.Construction.Cones.html#1425" class="Module">CI</a> <a id="1493" class="Keyword">using</a> <a id="1499" class="Symbol">()</a> <a id="1502" class="Keyword">renaming</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1516" class="Symbol">to</a> <a id="1519" class="Record Operator">_↮_</a><a id="1522" class="Symbol">)</a>

<a id="cone-resp-iso"></a><a id="1525" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">∀</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Categories.Diagram.Cone.html#578" class="Field">Cone.N</a> <a id="1563" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1565" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1567" href="Categories.Category.Construction.Cones.html#1384" class="Generalizable">X</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1574" href="Categories.Category.Construction.Cones.html#1574" class="Bound">κ′</a> <a id="1577" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1579" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="1584" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1586" href="Categories.Category.Construction.Cones.html#1544" class="Bound">κ</a> <a id="1588" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="1590" href="Categories.Category.Construction.Cones.html#1574" class="Bound">κ′</a>
<a id="1593" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="1607" class="Symbol">{</a><a id="1608" class="Argument">X</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Categories.Category.Construction.Cones.html#1612" class="Bound">X</a><a id="1613" class="Symbol">}</a> <a id="1615" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1617" href="Categories.Category.Construction.Cones.html#1617" class="Bound">κ≅X</a> <a id="1621" class="Symbol">=</a> <a id="1623" class="Keyword">record</a>
  <a id="1632" class="Symbol">{</a> <a id="1634" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1639" class="Symbol">=</a> <a id="1641" class="Keyword">record</a>
    <a id="1652" class="Symbol">{</a> <a id="1654" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1662" class="Symbol">=</a> <a id="1664" class="Symbol">λ</a> <a id="1666" href="Categories.Category.Construction.Cones.html#1666" class="Bound">Y</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Categories.Diagram.Cone.html#415" class="Function">Cone.ψ</a> <a id="1677" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1679" href="Categories.Category.Construction.Cones.html#1666" class="Bound">Y</a> <a id="1681" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1683" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="1690" class="Symbol">;</a> <a id="1692" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1700" class="Symbol">=</a> <a id="1702" class="Symbol">λ</a> <a id="1704" href="Categories.Category.Construction.Cones.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Categories.Diagram.Cone.html#463" class="Function">Cone.commute</a> <a id="1728" href="Categories.Category.Construction.Cones.html#1615" class="Bound">κ</a> <a id="1730" href="Categories.Category.Construction.Cones.html#1704" class="Bound">f</a><a id="1731" class="Symbol">)</a>
    <a id="1737" class="Symbol">}</a>
  <a id="1741" class="Symbol">}</a> <a id="1743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1745" class="Keyword">record</a>
  <a id="1754" class="Symbol">{</a> <a id="1756" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1761" class="Symbol">=</a> <a id="1763" class="Keyword">record</a>
    <a id="1774" class="Symbol">{</a> <a id="1776" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1784" class="Symbol">=</a> <a id="1786" href="Categories.Morphism.html#2006" class="Field">from</a>
    <a id="1795" class="Symbol">;</a> <a id="1797" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1805" class="Symbol">=</a> <a id="1807" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1815" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="1824" class="Symbol">}</a>
  <a id="1828" class="Symbol">;</a> <a id="1830" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1835" class="Symbol">=</a> <a id="1837" class="Keyword">record</a>
    <a id="1848" class="Symbol">{</a> <a id="1850" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1858" class="Symbol">=</a> <a id="1860" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="1867" class="Symbol">;</a> <a id="1869" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1888" class="Symbol">}</a>
  <a id="1892" class="Symbol">;</a> <a id="1894" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1899" class="Symbol">=</a> <a id="1901" class="Keyword">record</a>
    <a id="1912" class="Symbol">{</a> <a id="1914" href="Categories.Morphism.html#1586" class="Field">isoˡ</a>    <a id="1922" class="Symbol">=</a> <a id="1924" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="1933" class="Symbol">;</a> <a id="1935" href="Categories.Morphism.html#1612" class="Field">isoʳ</a>    <a id="1943" class="Symbol">=</a> <a id="1945" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
    <a id="1954" class="Symbol">}</a>
  <a id="1958" class="Symbol">}</a>
  <a id="1962" class="Keyword">where</a> <a id="1968" class="Keyword">open</a> <a id="1973" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1977" href="Categories.Category.Construction.Cones.html#1617" class="Bound">κ≅X</a>
        <a id="1989" class="Keyword">open</a> <a id="1994" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>
        <a id="2007" class="Keyword">open</a> <a id="2012" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
        <a id="2025" class="Keyword">open</a> <a id="2030" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="iso-cone⇒iso-apex"></a><a id="2037" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2059" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="2061" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="2068" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2070" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2072" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="2074" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a>
<a id="2077" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2095" href="Categories.Category.Construction.Cones.html#2095" class="Bound">K⇔K′</a> <a id="2100" class="Symbol">=</a> <a id="2102" class="Keyword">record</a>
  <a id="2111" class="Symbol">{</a> <a id="2113" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2124" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="2131" class="Symbol">;</a> <a id="2133" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2138" class="Symbol">=</a> <a id="2140" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2144" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2149" class="Symbol">;</a> <a id="2151" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2156" class="Symbol">=</a> <a id="2158" class="Keyword">record</a>
    <a id="2169" class="Symbol">{</a> <a id="2171" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2176" class="Symbol">=</a> <a id="2178" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="2187" class="Symbol">;</a> <a id="2189" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
    <a id="2205" class="Symbol">}</a>
  <a id="2209" class="Symbol">}</a>
  <a id="2213" class="Keyword">where</a> <a id="2219" class="Keyword">open</a> <a id="2224" href="Categories.Category.Construction.Cones.html#1480" class="Module Operator">_⇔_</a> <a id="2228" href="Categories.Category.Construction.Cones.html#2095" class="Bound">K⇔K′</a>


<a id="↮⇒-≃"></a><a id="2235" href="Categories.Category.Construction.Cones.html#2235" class="Function">↮⇒-≃</a> <a id="2240" class="Symbol">:</a> <a id="2242" class="Symbol">∀</a> <a id="2244" class="Symbol">{</a><a id="2245" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2248" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a> <a id="2251" class="Symbol">:</a> <a id="2253" href="Categories.Category.Construction.Cones.html#1368" class="Generalizable">K</a> <a id="2255" href="Categories.Category.Construction.Cones.html#1480" class="Record Operator">⇔</a> <a id="2257" href="Categories.Category.Construction.Cones.html#1370" class="Generalizable">K′</a><a id="2259" class="Symbol">}</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2266" href="Categories.Category.Construction.Cones.html#1519" class="Record Operator">↮</a> <a id="2268" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2291" href="Categories.Category.Construction.Cones.html#2245" class="Bound">i₁</a> <a id="2294" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="2296" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2314" href="Categories.Category.Construction.Cones.html#2248" class="Bound">i₂</a>
<a id="2317" href="Categories.Category.Construction.Cones.html#2235" class="Function">↮⇒-≃</a> <a id="2322" href="Categories.Category.Construction.Cones.html#2322" class="Bound">i₁↮i₂</a> <a id="2328" class="Symbol">=</a> <a id="2330" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2332" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="2339" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="2343" class="Keyword">where</a> <a id="2349" class="Keyword">open</a> <a id="2354" href="Categories.Category.Construction.Cones.html#1519" class="Module Operator">_↮_</a> <a id="2358" href="Categories.Category.Construction.Cones.html#2322" class="Bound">i₁↮i₂</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- The core of a category.</a>
<a id="97" class="Comment">-- See https://ncatlab.org/nlab/show/core</a>

<a id="140" class="Keyword">module</a> <a id="147" href="Categories.Category.Construction.Core.html" class="Module">Categories.Category.Construction.Core</a> <a id="185" class="Symbol">{</a><a id="186" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="188" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="190" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="191" class="Symbol">}</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> <a id="196" class="Symbol">:</a> <a id="198" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="207" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="209" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="211" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="212" class="Symbol">)</a> <a id="214" class="Keyword">where</a>

<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Level.html" class="Module">Level</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="249" class="Symbol">)</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Function.html" class="Module">Function</a> <a id="272" class="Keyword">using</a> <a id="278" class="Symbol">(</a><a id="279" href="Function.Base.html#1638" class="Function">flip</a><a id="283" class="Symbol">)</a>

<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a><a id="342" class="Symbol">;</a> <a id="344" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="388" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> as <a id="Morphism"></a><a id="393" href="Categories.Category.Construction.Core.html#393" class="Module">Morphism</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="443" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a> as <a id="IsoEquiv"></a><a id="448" href="Categories.Category.Construction.Core.html#448" class="Module">IsoEquiv</a>

<a id="458" class="Keyword">open</a> <a id="463" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="472" href="Categories.Category.Construction.Core.html#194" class="Bound">𝒞</a>
<a id="474" class="Keyword">open</a> <a id="479" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a>

<a id="Core"></a><a id="484" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="489" class="Symbol">:</a> <a id="491" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="500" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="502" class="Symbol">(</a><a id="503" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="507" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="508" class="Symbol">)</a> <a id="510" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a>
<a id="512" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="517" class="Symbol">=</a> <a id="519" class="Keyword">record</a>
  <a id="528" class="Symbol">{</a> <a id="530" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="540" class="Symbol">=</a> <a id="542" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="548" class="Symbol">;</a> <a id="550" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="560" class="Symbol">=</a> <a id="562" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
  <a id="568" class="Symbol">;</a> <a id="570" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="580" class="Symbol">=</a> <a id="582" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
  <a id="588" class="Symbol">;</a> <a id="590" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="600" class="Symbol">=</a> <a id="602" href="Relation.Binary.Structures.html#1596" class="Function">≅.refl</a>
  <a id="611" class="Symbol">;</a> <a id="613" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="623" class="Symbol">=</a> <a id="625" href="Function.Base.html#1638" class="Function">flip</a> <a id="630" href="Relation.Binary.Structures.html#1648" class="Function">≅.trans</a>
  <a id="640" class="Symbol">;</a> <a id="642" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="652" class="Symbol">=</a> <a id="654" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="656" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="666" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="670" class="Symbol">;</a> <a id="672" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="682" class="Symbol">=</a> <a id="684" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="686" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="696" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="700" class="Symbol">;</a> <a id="702" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="716" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="726" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="730" class="Symbol">;</a> <a id="732" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="742" class="Symbol">=</a> <a id="744" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="746" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="756" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="760" class="Symbol">;</a> <a id="762" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="772" class="Symbol">=</a> <a id="774" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="776" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="786" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="790" class="Symbol">;</a> <a id="792" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="802" class="Symbol">=</a> <a id="804" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a>
  <a id="822" class="Symbol">;</a> <a id="824" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="834" class="Symbol">=</a> <a id="836" class="Symbol">λ</a> <a id="838" class="Keyword">where</a> <a id="844" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="846" href="Categories.Category.Construction.Core.html#846" class="Bound">eq₁</a> <a id="850" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="852" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="854" href="Categories.Category.Construction.Core.html#854" class="Bound">eq₂</a> <a id="858" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="860" class="Symbol">→</a> <a id="862" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="864" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="873" href="Categories.Category.Construction.Core.html#846" class="Bound">eq₁</a> <a id="877" href="Categories.Category.Construction.Core.html#854" class="Bound">eq₂</a> <a id="881" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
  <a id="885" class="Symbol">}</a>

<a id="Core-isGroupoid"></a><a id="888" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="904" class="Symbol">:</a> <a id="906" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="917" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a>
<a id="922" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="938" class="Symbol">=</a> <a id="940" class="Keyword">record</a>
  <a id="949" class="Symbol">{</a> <a id="951" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="955" class="Symbol">=</a> <a id="957" href="Relation.Binary.Structures.html#1622" class="Function">≅.sym</a>
  <a id="965" class="Symbol">;</a> <a id="967" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="971" class="Symbol">=</a> <a id="973" class="Symbol">λ</a> <a id="975" class="Symbol">{</a><a id="976" href="Categories.Category.Construction.Core.html#976" class="Bound">_</a> <a id="978" href="Categories.Category.Construction.Core.html#978" class="Bound">_</a> <a id="980" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" class="Keyword">record</a> <a id="992" class="Symbol">{</a> <a id="994" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="999" class="Symbol">=</a> <a id="1001" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1003" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="1008" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a> <a id="1010" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="1012" class="Symbol">;</a> <a id="1014" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1023" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1028" href="Categories.Category.Construction.Core.html#980" class="Bound">f</a> <a id="1030" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="1032" class="Symbol">}</a>
  <a id="1036" class="Symbol">}</a>
  <a id="1040" class="Keyword">where</a> <a id="1046" class="Keyword">open</a> <a id="1051" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>

<a id="CoreGroupoid"></a><a id="1056" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a> <a id="1080" href="Categories.Category.Construction.Core.html#186" class="Bound">o</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Categories.Category.Construction.Core.html#188" class="Bound">ℓ</a> <a id="1085" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1087" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a><a id="1088" class="Symbol">)</a> <a id="1090" href="Categories.Category.Construction.Core.html#190" class="Bound">e</a>
<a id="1092" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a> <a id="1105" class="Symbol">=</a> <a id="1107" class="Keyword">record</a> <a id="1114" class="Symbol">{</a> <a id="1116" href="Categories.Category.Groupoid.html#874" class="Field">category</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Categories.Category.Construction.Core.html#888" class="Function">Core-isGroupoid</a> <a id="1162" class="Symbol">}</a>

<a id="1165" class="Keyword">module</a> <a id="CoreGroupoid"></a><a id="1172" href="Categories.Category.Construction.Core.html#1172" class="Module">CoreGroupoid</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Categories.Category.Groupoid.html#807" class="Module">Groupoid</a> <a id="1196" href="Categories.Category.Construction.Core.html#1056" class="Function">CoreGroupoid</a>

<a id="1210" class="Comment">-- Useful shorthands for reasoning about isomorphisms and morphisms of</a>
<a id="1281" class="Comment">-- 𝒞 in the same module.</a>

<a id="1307" class="Keyword">module</a> <a id="Shorthands"></a><a id="1314" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a> <a id="1325" class="Keyword">where</a>
  <a id="1333" class="Keyword">module</a> <a id="Shorthands.Commutationᵢ"></a><a id="1340" href="Categories.Category.Construction.Core.html#1340" class="Module">Commutationᵢ</a> <a id="1353" class="Keyword">where</a>
    <a id="1363" class="Keyword">open</a> <a id="1368" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1380" href="Categories.Category.Construction.Core.html#484" class="Function">Core</a> <a id="1385" class="Keyword">public</a> <a id="1392" class="Keyword">using</a> <a id="1398" class="Symbol">()</a> <a id="1401" class="Keyword">renaming</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Categories.Category.html#1379" class="Function Operator">[_⇒_]⟨_≈_⟩</a> <a id="1422" class="Symbol">to</a> <a id="1425" class="Function Operator">[_≅_]⟨_≈_⟩</a><a id="1435" class="Symbol">)</a>

    <a id="1442" class="Keyword">infixl</a> <a id="1449" class="Number">2</a> <a id="1451" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a>
    <a id="Shorthands.Commutationᵢ.connectᵢ"></a><a id="1464" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">∀</a> <a id="1477" class="Symbol">{</a><a id="1478" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1480" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1503" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1505" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Categories.Category.Construction.Core.html#1490" class="Bound">B</a> <a id="1511" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1513" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Categories.Category.Construction.Core.html#1478" class="Bound">A</a> <a id="1519" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1521" href="Categories.Category.Construction.Core.html#1480" class="Bound">C</a>
    <a id="1527" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1536" href="Categories.Category.Construction.Core.html#1536" class="Bound">B</a> <a id="1538" href="Categories.Category.Construction.Core.html#1538" class="Bound">f</a> <a id="1540" href="Categories.Category.Construction.Core.html#1540" class="Bound">g</a> <a id="1542" class="Symbol">=</a> <a id="1544" href="Relation.Binary.Structures.html#1648" class="Function">≅.trans</a> <a id="1552" href="Categories.Category.Construction.Core.html#1538" class="Bound">f</a> <a id="1554" href="Categories.Category.Construction.Core.html#1540" class="Bound">g</a>

    <a id="1561" class="Keyword">syntax</a> <a id="1568" href="Categories.Category.Construction.Core.html#1464" class="Function">connectᵢ</a> <a id="1577" class="Bound">B</a> <a id="1579" class="Bound">f</a> <a id="1581" class="Bound">g</a> <a id="1583" class="Symbol">=</a> <a id="1585" class="Bound">f</a> <a id="1587" class="Function">≅⟨</a> <a id="1590" class="Bound">B</a> <a id="1592" class="Function">⟩</a> <a id="1594" class="Bound">g</a>

  <a id="1599" class="Keyword">open</a> <a id="1604" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1608" class="Keyword">public</a>
  <a id="1617" class="Keyword">open</a> <a id="1622" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a> <a id="1626" class="Keyword">public</a>
  <a id="1635" class="Keyword">open</a> <a id="1640" href="Categories.Category.Construction.Core.html#393" class="Module">Morphism</a> <a id="1649" class="Keyword">public</a> <a id="1656" class="Keyword">using</a> <a id="1662" class="Symbol">(</a><a id="1663" class="Keyword">module</a> <a id="1670" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a><a id="1673" class="Symbol">)</a>
  <a id="1677" class="Keyword">open</a> <a id="1682" href="Categories.Category.Construction.Core.html#448" class="Module">IsoEquiv</a> <a id="1691" class="Keyword">public</a> <a id="1698" class="Keyword">using</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="1708" class="Symbol">)</a> <a id="1710" class="Keyword">renaming</a> <a id="1719" class="Symbol">(</a><a id="1720" class="Keyword">module</a> <a id="1727" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a> <a id="1731" class="Symbol">to</a> <a id="1734" class="Module Operator">_≈ᵢ_</a><a id="1738" class="Symbol">)</a>
  <a id="1742" class="Keyword">open</a> <a id="1747" href="Categories.Category.Construction.Core.html#1172" class="Module">CoreGroupoid</a> <a id="1760" class="Keyword">public</a> <a id="1767" class="Keyword">using</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Categories.Category.Groupoid.html#365" class="Function Operator">_⁻¹</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Keyword">renaming</a>
    <a id="1792" class="Symbol">(</a> <a id="1794" href="Categories.Category.Core.html#575" class="Function Operator">_⇒_</a>                 <a id="1814" class="Symbol">to</a> <a id="1817" class="Function Operator">_≅_</a>
    <a id="1825" class="Symbol">;</a> <a id="1827" href="Categories.Category.Core.html#595" class="Function Operator">_≈_</a>                 <a id="1847" class="Symbol">to</a> <a id="1850" class="Function Operator">_≈ᵢ_</a>
    <a id="1859" class="Symbol">;</a> <a id="1861" href="Categories.Category.Core.html#630" class="Function">id</a>                  <a id="1881" class="Symbol">to</a> <a id="1884" class="Function">idᵢ</a>
    <a id="1892" class="Symbol">;</a> <a id="1894" href="Categories.Category.Core.html#656" class="Function Operator">_∘_</a>                 <a id="1914" class="Symbol">to</a> <a id="1917" class="Function Operator">_∘ᵢ_</a>
    <a id="1926" class="Symbol">;</a> <a id="1928" href="Categories.Category.Groupoid.html#399" class="Function">iso</a>                 <a id="1948" class="Symbol">to</a> <a id="1951" class="Function">⁻¹-iso</a>
    <a id="1962" class="Symbol">;</a> <a id="1964" class="Keyword">module</a> <a id="1971" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>        <a id="1984" class="Symbol">to</a> <a id="1987" class="Module">Equivᵢ</a>
    <a id="1998" class="Symbol">;</a> <a id="2000" class="Keyword">module</a> <a id="2007" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2020" class="Symbol">to</a> <a id="2023" class="Module">HomReasoningᵢ</a>
    <a id="2041" class="Symbol">;</a> <a id="2043" class="Keyword">module</a> <a id="2050" href="Categories.Category.Groupoid.html#450" class="Module">iso</a>          <a id="2063" class="Symbol">to</a> <a id="2066" class="Module">⁻¹-iso</a>
    <a id="2077" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.Construction.F-Algebras.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.F-Algebras</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a> <a id="87" class="Keyword">where</a>

<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Level.html" class="Module">Level</a>
<a id="112" class="Keyword">open</a> <a id="117" class="Keyword">import</a> <a id="124" href="Data.Product.html" class="Module">Data.Product</a> <a id="137" class="Keyword">using</a> <a id="143" class="Symbol">(</a><a id="144" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="149" class="Symbol">;</a> <a id="151" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="156" class="Symbol">)</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="222" class="Keyword">hiding</a> <a id="229" class="Symbol">(</a><a id="230" href="Categories.Functor.html#349" class="Function">id</a><a id="232" class="Symbol">)</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="311" class="Keyword">import</a> <a id="318" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="348" class="Symbol">as</a> <a id="351" class="Module">MR</a>
<a id="354" class="Keyword">import</a> <a id="361" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="381" class="Symbol">as</a> <a id="384" class="Module">Mor</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="398" class="Symbol">)</a>

<a id="401" class="Keyword">private</a>
  <a id="411" class="Keyword">variable</a>
    <a id="424" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="426" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="428" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="442" href="Categories.Category.Construction.F-Algebras.html#442" class="Generalizable">𝒞</a> <a id="444" class="Symbol">:</a> <a id="446" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="455" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="457" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="459" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a>

<a id="F-Algebras"></a><a id="462" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="473" class="Symbol">:</a> <a id="475" class="Symbol">{</a><a id="476" href="Categories.Category.Construction.F-Algebras.html#476" class="Bound">𝒞</a> <a id="478" class="Symbol">:</a> <a id="480" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="489" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="491" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="493" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="510" href="Categories.Category.Construction.F-Algebras.html#476" class="Bound">𝒞</a> <a id="512" class="Symbol">→</a> <a id="514" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="523" class="Symbol">(</a><a id="524" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="528" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a><a id="529" class="Symbol">)</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a> <a id="534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="536" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a><a id="537" class="Symbol">)</a> <a id="539" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a>
<a id="541" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="552" class="Symbol">{</a><a id="553" class="Argument">𝒞</a> <a id="555" class="Symbol">=</a> <a id="557" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a><a id="558" class="Symbol">}</a> <a id="560" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a> <a id="562" class="Symbol">=</a> <a id="564" class="Keyword">record</a>
  <a id="573" class="Symbol">{</a> <a id="575" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="585" class="Symbol">=</a> <a id="587" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="597" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a>
  <a id="601" class="Symbol">;</a> <a id="603" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="613" class="Symbol">=</a> <a id="615" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a>
  <a id="636" class="Symbol">;</a> <a id="638" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="648" class="Symbol">=</a> <a id="650" class="Symbol">λ</a> <a id="652" href="Categories.Category.Construction.F-Algebras.html#652" class="Bound">α₁</a> <a id="655" href="Categories.Category.Construction.F-Algebras.html#655" class="Bound">α₂</a> <a id="658" class="Symbol">→</a> <a id="660" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="662" href="Categories.Category.Construction.F-Algebras.html#652" class="Bound">α₁</a> <a id="665" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="667" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="669" href="Categories.Category.Construction.F-Algebras.html#655" class="Bound">α₂</a>
  <a id="674" class="Symbol">;</a> <a id="676" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="686" class="Symbol">=</a> <a id="688" class="Symbol">λ</a> <a id="690" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="693" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="696" class="Symbol">→</a> <a id="698" class="Keyword">record</a> <a id="705" class="Symbol">{</a> <a id="707" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="709" class="Symbol">=</a> <a id="711" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="713" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="716" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="718" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="720" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="723" class="Symbol">;</a> <a id="725" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="734" class="Symbol">=</a> <a id="736" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="743" href="Categories.Category.Construction.F-Algebras.html#690" class="Bound">α₁</a> <a id="746" href="Categories.Category.Construction.F-Algebras.html#693" class="Bound">α₂</a> <a id="749" class="Symbol">}</a>
  <a id="753" class="Symbol">;</a> <a id="755" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="765" class="Symbol">=</a> <a id="767" class="Keyword">record</a> <a id="774" class="Symbol">{</a> <a id="776" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="778" class="Symbol">=</a> <a id="780" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="783" class="Symbol">;</a> <a id="785" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="794" class="Symbol">=</a> <a id="796" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="808" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="810" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="812" class="Symbol">(</a><a id="813" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="823" href="Categories.Functor.Core.html#511" class="Field">identity</a><a id="831" class="Symbol">)</a> <a id="833" class="Symbol">}</a>
  <a id="837" class="Symbol">;</a> <a id="839" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="849" class="Symbol">=</a> <a id="851" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="859" class="Symbol">;</a> <a id="861" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="871" class="Symbol">=</a> <a id="873" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="885" class="Symbol">;</a> <a id="887" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="897" class="Symbol">=</a> <a id="899" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="911" class="Symbol">;</a> <a id="913" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="923" class="Symbol">=</a> <a id="925" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="937" class="Symbol">;</a> <a id="939" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="949" class="Symbol">=</a> <a id="951" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="975" class="Symbol">=</a> <a id="977" class="Keyword">record</a>
    <a id="988" class="Symbol">{</a> <a id="990" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="996" class="Symbol">=</a> <a id="998" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1015" class="Symbol">=</a> <a id="1017" href="Relation.Binary.Structures.html#1622" class="Function">sym</a>
    <a id="1025" class="Symbol">;</a> <a id="1027" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1033" class="Symbol">=</a> <a id="1035" href="Relation.Binary.Structures.html#1648" class="Function">trans</a>
    <a id="1045" class="Symbol">}</a>
  <a id="1049" class="Symbol">;</a> <a id="1051" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1061" class="Symbol">=</a> <a id="1063" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1074" class="Symbol">}</a>
  <a id="1078" class="Keyword">where</a>
    <a id="1088" class="Keyword">open</a> <a id="1093" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1102" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a>
    <a id="1108" class="Keyword">open</a> <a id="1113" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1116" href="Categories.Category.Construction.F-Algebras.html#557" class="Bound">𝒞</a>
    <a id="1122" class="Keyword">open</a> <a id="1127" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1144" class="Keyword">open</a> <a id="1149" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="1159" class="Keyword">open</a> <a id="1164" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1172" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a>
    <a id="1178" class="Keyword">open</a> <a id="1183" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a>
    <a id="1206" class="Keyword">open</a> <a id="1211" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>
    <a id="1225" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">{</a><a id="1235" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1237" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a> <a id="1239" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1253" href="Categories.Category.Construction.F-Algebras.html#560" class="Bound">F</a><a id="1254" class="Symbol">}</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1281" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a> <a id="1283" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1311" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1313" href="Categories.Category.Construction.F-Algebras.html#1237" class="Bound">B</a><a id="1314" class="Symbol">)</a> <a id="1316" class="Symbol">→</a>
      <a id="1324" class="Symbol">(</a><a id="1325" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1327" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1330" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1332" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1334" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a><a id="1336" class="Symbol">)</a> <a id="1338" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1340" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1342" href="Categories.Category.Construction.F-Algebras.html#1235" class="Bound">A</a> <a id="1344" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1346" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1348" href="Categories.Category.Construction.F-Algebras.html#1239" class="Bound">C</a> <a id="1350" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1352" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1358" href="Categories.Category.Construction.F-Algebras.html#1257" class="Bound">α₁</a> <a id="1361" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1363" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1365" href="Categories.Category.Construction.F-Algebras.html#1287" class="Bound">α₂</a><a id="1367" class="Symbol">)</a>
    <a id="1373" href="Categories.Category.Construction.F-Algebras.html#1225" class="Function">commut</a> <a id="1380" class="Symbol">{</a><a id="1381" href="Categories.Category.Construction.F-Algebras.html#1381" class="Bound">A</a><a id="1382" class="Symbol">}</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Categories.Category.Construction.F-Algebras.html#1385" class="Bound">B</a><a id="1386" class="Symbol">}</a> <a id="1388" class="Symbol">{</a><a id="1389" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a><a id="1390" class="Symbol">}</a> <a id="1392" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1395" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1415" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1418" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1420" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1422" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1428" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1430" href="Categories.Category.Construction.F-Algebras.html#1381" class="Bound">A</a>            <a id="1443" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1446" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1462" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1474" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1476" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1479" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1484" href="Categories.Category.Construction.F-Algebras.html#1385" class="Bound">B</a> <a id="1486" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1488" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1494" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1496" class="Symbol">))</a>       <a id="1505" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1508" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1524" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a><a id="1526" class="Symbol">)</a> <a id="1528" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1536" class="Symbol">(</a><a id="1537" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1539" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a> <a id="1541" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1543" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1549" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a><a id="1551" class="Symbol">))</a> <a id="1554" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1556" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1562" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1564" class="Symbol">)</a>  <a id="1567" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1570" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1579" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1601" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="1603" href="Categories.Category.Construction.F-Algebras.html#1389" class="Bound">C</a> <a id="1605" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1607" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1613" href="Categories.Category.Construction.F-Algebras.html#1392" class="Bound">α₁</a> <a id="1616" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1618" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1620" href="Categories.Category.Construction.F-Algebras.html#1395" class="Bound">α₂</a><a id="1622" class="Symbol">)</a>   <a id="1626" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>


<a id="1630" class="Keyword">module</a> <a id="Lambek"></a><a id="1637" href="Categories.Category.Construction.F-Algebras.html#1637" class="Module">Lambek</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1658" href="Categories.Category.Construction.F-Algebras.html#424" class="Generalizable">o</a> <a id="1660" href="Categories.Category.Construction.F-Algebras.html#426" class="Generalizable">ℓ</a> <a id="1662" href="Categories.Category.Construction.F-Algebras.html#428" class="Generalizable">e</a><a id="1663" class="Symbol">}</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1682" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Categories.Category.Construction.F-Algebras.html#1686" class="Bound">I</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1710" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Keyword">where</a>
  <a id="1722" class="Keyword">open</a> <a id="1727" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1736" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1740" class="Keyword">open</a> <a id="1745" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="1757" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1761" class="Keyword">open</a> <a id="1766" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1774" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a>
  <a id="1778" class="Keyword">open</a> <a id="1783" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1793" class="Keyword">using</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Categories.Functor.Algebra.html#587" class="Field">α</a><a id="1801" class="Symbol">)</a>

  <a id="1806" class="Keyword">open</a> <a id="1811" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1814" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a> <a id="1816" class="Keyword">using</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a><a id="1827" class="Symbol">)</a>
  <a id="1831" class="Keyword">open</a> <a id="1836" href="Categories.Morphism.html" class="Module">Mor</a> <a id="1840" href="Categories.Category.Construction.F-Algebras.html#1645" class="Bound">𝒞</a>
  <a id="1844" class="Keyword">open</a> <a id="1849" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1857" href="Categories.Category.Construction.F-Algebras.html#1686" class="Bound">I</a> <a id="1859" class="Comment">-- so ⊥ is an F-Algebra, which is initial</a>

  <a id="1904" class="Comment">-- While an expert might be able to decipher the proof at the nLab</a>
  <a id="1973" class="Comment">--   (https://ncatlab.org/nlab/show/initial+algebra+of+an+endofunctor)</a>
  <a id="2046" class="Comment">-- I (JC) have found that the notes at</a>
  <a id="2087" class="Comment">--   http://www.cs.ru.nl/~jrot/coalgebra/ak-algebras.pdf</a>
  <a id="2146" class="Comment">-- are easier to follow, and lead to the full proof below.</a>
  <a id="2207" class="Keyword">private</a>
    <a id="2219" class="Keyword">module</a> <a id="Lambek.⊥"></a><a id="2226" href="Categories.Category.Construction.F-Algebras.html#2226" class="Module">⊥</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="2240" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
    <a id="Lambek.A"></a><a id="2246" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Categories.Functor.Algebra.html#573" class="Function">⊥.A</a>
    <a id="Lambek.a"></a><a id="2258" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2265" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2267" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2269" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
    <a id="2275" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Categories.Functor.Algebra.html#587" class="Function">⊥.α</a>

    <a id="2288" class="Comment">-- The F-Algebra structure that will make things work</a>
    <a id="Lambek.F⊥"></a><a id="2346" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2361" href="Categories.Category.Construction.F-Algebras.html#1666" class="Bound">F</a>
    <a id="2367" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a> <a id="2370" class="Symbol">=</a> <a id="2372" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="2380" href="Categories.Object.Initial.html#804" class="Field">⊥</a>

    <a id="2387" class="Comment">-- By initiality, we get the following morphism</a>
    <a id="Lambek.f"></a><a id="2439" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2462" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2464" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a>
    <a id="2471" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Categories.Object.Initial.html#478" class="Function">!</a>

    <a id="2482" class="Keyword">module</a> <a id="Lambek.FAM"></a><a id="2489" href="Categories.Category.Construction.F-Algebras.html#2489" class="Module">FAM</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a> <a id="2514" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a>

    <a id="Lambek.i"></a><a id="2521" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2527" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2529" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2532" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
    <a id="2538" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Categories.Functor.Algebra.html#1366" class="Function">FAM.f</a>

    <a id="Lambek.a∘f"></a><a id="2553" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2578" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2580" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
    <a id="2586" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a> <a id="2590" class="Symbol">=</a> <a id="2592" class="Keyword">record</a>
      <a id="2605" class="Symbol">{</a> <a id="2607" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2613" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2615" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a>
      <a id="2623" class="Symbol">;</a> <a id="2625" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="2641" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2646" href="Categories.Functor.Algebra.html#1388" class="Function">FAM.commutes</a> <a id="2659" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2661" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2674" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a><a id="2686" class="Symbol">)</a>
      <a id="2694" class="Symbol">}</a>
      <a id="2702" class="Keyword">where</a>
        <a id="2716" class="Keyword">open</a> <a id="2721" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2734" class="Keyword">using</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Categories.Category.Core.html#3061" class="Function Operator">_○_</a><a id="2744" class="Symbol">;</a> <a id="2746" href="Categories.Category.Core.html#3005" class="Function">⟺</a><a id="2747" class="Symbol">)</a>
        <a id="2757" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2762" class="Symbol">:</a> <a id="2764" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2785" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2792" href="Categories.Category.Construction.F-Algebras.html#2346" class="Function">F⊥</a><a id="2794" class="Symbol">)</a> <a id="2796" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="2798" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>
        <a id="2808" href="Categories.Category.Construction.F-Algebras.html#2757" class="Function">triv</a> <a id="2813" class="Symbol">=</a> <a id="2815" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>

  <a id="Lambek.lambek"></a><a id="2829" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">lambek</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a> <a id="2840" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2842" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2845" href="Categories.Category.Construction.F-Algebras.html#2246" class="Function">A</a>
  <a id="2849" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">lambek</a> <a id="2856" class="Symbol">=</a> <a id="2858" class="Keyword">record</a>
    <a id="2869" class="Symbol">{</a> <a id="2871" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a>
    <a id="2884" class="Symbol">;</a> <a id="2886" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>
    <a id="2897" class="Symbol">;</a> <a id="2899" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2903" class="Symbol">=</a> <a id="2905" class="Keyword">record</a>
      <a id="2918" class="Symbol">{</a> <a id="2920" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="2932" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a>
      <a id="2942" class="Symbol">;</a> <a id="2944" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2965" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="2967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2969" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a>       <a id="2977" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2980" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="3008" href="Categories.Category.Construction.F-Algebras.html#2439" class="Function">f</a> <a id="3010" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3020" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3023" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="3025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3027" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3030" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3036" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3059" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Categories.Category.Construction.F-Algebras.html#2258" class="Function">a</a> <a id="3065" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3067" href="Categories.Category.Construction.F-Algebras.html#2521" class="Function">i</a><a id="3068" class="Symbol">)</a>  <a id="3071" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3074" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="3089" href="Categories.Category.Construction.F-Algebras.html#2553" class="Function">a∘f</a><a id="3092" class="Symbol">)</a> <a id="3094" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3104" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3107" href="Categories.Category.Core.html#630" class="Function">id</a>       <a id="3116" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3119" href="Categories.Functor.Core.html#511" class="Function">identity</a> <a id="3128" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3138" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="3141" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3149" class="Symbol">}</a>
    <a id="3155" class="Symbol">}</a>
    <a id="3161" class="Keyword">where</a>
      <a id="3173" class="Keyword">open</a> <a id="3178" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/Categories.Category.Construction.F-Coalgebras.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.F-Coalgebras</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a> <a id="89" class="Keyword">where</a>

<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Level.html" class="Module">Level</a>

<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="178" class="Keyword">hiding</a> <a id="185" class="Symbol">(</a><a id="186" href="Categories.Functor.html#349" class="Function">id</a><a id="188" class="Symbol">)</a>
<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a>
<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="347" class="Keyword">import</a> <a id="354" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">MR</a>
<a id="390" class="Keyword">import</a> <a id="397" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="417" class="Symbol">as</a> <a id="420" class="Module">Mor</a> <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="434" class="Symbol">;</a> <a id="436" href="Categories.Morphism.html#1528" class="Record">Iso</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Categories.Functor.Duality.html" class="Module">Categories.Functor.Duality</a>

<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="562" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="564" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Categories.Category.Construction.F-Coalgebras.html#578" class="Generalizable">C</a> <a id="580" class="Symbol">:</a> <a id="582" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="591" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="593" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="595" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a>

<a id="F-Coalgebras"></a><a id="598" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="611" class="Symbol">:</a> <a id="613" class="Symbol">{</a><a id="614" href="Categories.Category.Construction.F-Coalgebras.html#614" class="Bound">C</a> <a id="616" class="Symbol">:</a> <a id="618" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="627" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="629" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="631" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="648" href="Categories.Category.Construction.F-Coalgebras.html#614" class="Bound">C</a> <a id="650" class="Symbol">→</a> <a id="652" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="661" class="Symbol">(</a><a id="662" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="664" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="666" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">(</a><a id="670" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a> <a id="672" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="674" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a><a id="675" class="Symbol">)</a> <a id="677" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a>
<a id="679" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="692" class="Symbol">{</a><a id="693" class="Argument">C</a> <a id="695" class="Symbol">=</a> <a id="697" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a><a id="698" class="Symbol">}</a> <a id="700" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a> <a id="702" class="Symbol">=</a> <a id="704" class="Keyword">record</a>
  <a id="713" class="Symbol">{</a> <a id="715" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="725" class="Symbol">=</a> <a id="727" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="739" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a>
  <a id="743" class="Symbol">;</a> <a id="745" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="755" class="Symbol">=</a> <a id="757" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a>
  <a id="780" class="Symbol">;</a> <a id="782" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="792" class="Symbol">=</a> <a id="794" class="Symbol">λ</a> <a id="796" href="Categories.Category.Construction.F-Coalgebras.html#796" class="Bound">α₁</a> <a id="799" href="Categories.Category.Construction.F-Coalgebras.html#799" class="Bound">α₂</a> <a id="802" class="Symbol">→</a> <a id="804" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="806" href="Categories.Category.Construction.F-Coalgebras.html#796" class="Bound">α₁</a> <a id="809" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="811" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="813" href="Categories.Category.Construction.F-Coalgebras.html#799" class="Bound">α₂</a>
  <a id="818" class="Symbol">;</a> <a id="820" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="830" class="Symbol">=</a> <a id="832" class="Symbol">λ</a> <a id="834" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a> <a id="837" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a> <a id="840" class="Symbol">→</a> <a id="842" class="Keyword">record</a>
    <a id="853" class="Symbol">{</a> <a id="855" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="857" class="Symbol">=</a> <a id="859" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="861" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a> <a id="864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="866" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="868" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a>
    <a id="875" class="Symbol">;</a> <a id="877" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="886" class="Symbol">=</a> <a id="888" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="916" class="Symbol">(</a><a id="917" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="959" href="Categories.Category.Construction.F-Coalgebras.html#834" class="Bound">α₁</a>
       <a id="969" href="Categories.Category.Core.html#656" class="Function Operator">coF-Algebras.∘</a>
       <a id="991" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="1033" href="Categories.Category.Construction.F-Coalgebras.html#837" class="Bound">α₂</a><a id="1035" class="Symbol">)</a>
    <a id="1041" class="Symbol">}</a>
  <a id="1045" class="Symbol">;</a> <a id="1047" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1057" class="Symbol">=</a> <a id="1059" class="Keyword">record</a> <a id="1066" class="Symbol">{</a> <a id="1068" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Categories.Category.Core.html#630" class="Function">id</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="1115" href="Categories.Category.Core.html#630" class="Function">coF-Algebras.id</a> <a id="1131" class="Symbol">}</a>
  <a id="1135" class="Symbol">;</a> <a id="1137" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1147" class="Symbol">=</a> <a id="1149" href="Categories.Category.Core.html#715" class="Function">assoc</a>
  <a id="1157" class="Symbol">;</a> <a id="1159" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="1183" class="Symbol">;</a> <a id="1185" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
  <a id="1209" class="Symbol">;</a> <a id="1211" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
  <a id="1235" class="Symbol">;</a> <a id="1237" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="1261" class="Symbol">;</a> <a id="1263" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1273" class="Symbol">=</a> <a id="1275" class="Keyword">record</a>
    <a id="1286" class="Symbol">{</a> <a id="1288" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1294" class="Symbol">=</a> <a id="1296" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1305" class="Symbol">;</a> <a id="1307" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1313" class="Symbol">=</a> <a id="1315" href="Relation.Binary.Structures.html#1622" class="Function">sym</a>
    <a id="1323" class="Symbol">;</a> <a id="1325" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Structures.html#1648" class="Function">trans</a>
    <a id="1343" class="Symbol">}</a>
  <a id="1347" class="Symbol">;</a> <a id="1349" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1359" class="Symbol">=</a> <a id="1361" href="Categories.Category.Core.html#1438" class="Function">∘-resp-≈</a>
  <a id="1372" class="Symbol">}</a>
  <a id="1376" class="Keyword">where</a>
    <a id="1386" class="Keyword">open</a> <a id="1391" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1400" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a>
    <a id="1406" class="Keyword">open</a> <a id="1411" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1414" href="Categories.Category.Construction.F-Coalgebras.html#697" class="Bound">C</a>
    <a id="1420" class="Keyword">open</a> <a id="1425" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1442" class="Keyword">open</a> <a id="1447" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="1457" class="Keyword">open</a> <a id="1462" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>
    <a id="1487" class="Keyword">module</a> <a id="1494" href="Categories.Category.Construction.F-Coalgebras.html#1494" class="Module">coF-Algebras</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1555" href="Categories.Category.Construction.F-Coalgebras.html#700" class="Bound">F</a><a id="1556" class="Symbol">)))</a>

<a id="F-Coalgebras⇒coF-Algebras"></a><a id="1561" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="1587" class="Symbol">:</a> <a id="1589" class="Symbol">{</a><a id="1590" href="Categories.Category.Construction.F-Coalgebras.html#1590" class="Bound">C</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1603" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="1605" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="1607" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="1608" class="Symbol">}</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a> <a id="1615" class="Symbol">:</a> <a id="1617" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1629" href="Categories.Category.Construction.F-Coalgebras.html#1590" class="Bound">C</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1656" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a><a id="1657" class="Symbol">)</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1696" href="Categories.Category.Construction.F-Coalgebras.html#1613" class="Bound">F</a><a id="1697" class="Symbol">)))</a>
<a id="1701" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="1727" class="Symbol">{</a><a id="1728" class="Argument">C</a> <a id="1730" class="Symbol">=</a> <a id="1732" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a><a id="1733" class="Symbol">}</a> <a id="1735" href="Categories.Category.Construction.F-Coalgebras.html#1735" class="Bound">F</a> <a id="1737" class="Symbol">=</a> <a id="1739" class="Keyword">record</a>
  <a id="1748" class="Symbol">{</a> <a id="1750" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1763" class="Symbol">=</a> <a id="1765" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a>
  <a id="1791" class="Symbol">;</a> <a id="1793" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1806" class="Symbol">=</a> <a id="1808" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a>
  <a id="1852" class="Symbol">;</a> <a id="1854" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1867" class="Symbol">=</a> <a id="1869" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1876" class="Symbol">;</a> <a id="1878" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1900" class="Symbol">;</a> <a id="1902" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1915" class="Symbol">=</a> <a id="1917" class="Symbol">λ</a> <a id="1919" href="Categories.Category.Construction.F-Coalgebras.html#1919" class="Bound">x</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Categories.Category.Construction.F-Coalgebras.html#1919" class="Bound">x</a>
  <a id="1927" class="Symbol">}</a>
  <a id="1931" class="Keyword">where</a>
    <a id="1941" class="Keyword">open</a> <a id="1946" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1955" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a>
    <a id="1961" class="Keyword">open</a> <a id="1966" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1969" href="Categories.Category.Construction.F-Coalgebras.html#1732" class="Bound">C</a>
    <a id="1975" class="Keyword">open</a> <a id="1980" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1997" class="Keyword">open</a> <a id="2002" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="2012" class="Keyword">open</a> <a id="2017" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>

<a id="2039" class="Keyword">private</a>
  <a id="coIsTerminal⇒Initial"></a><a id="2049" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Categories.Category.Construction.F-Coalgebras.html#2075" class="Bound">C</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2088" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="2090" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="2092" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="2093" class="Symbol">}</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2112" href="Categories.Category.Construction.F-Coalgebras.html#2075" class="Bound">C</a><a id="2113" class="Symbol">}</a>
    <a id="2119" class="Symbol">{</a><a id="2120" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2151" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">→</a>
    <a id="2162" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2187" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2188" class="Symbol">)</a> <a id="2190" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a> <a id="2192" class="Symbol">→</a>
    <a id="2198" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2232" href="Categories.Category.Construction.F-Coalgebras.html#2096" class="Bound">F</a><a id="2233" class="Symbol">))</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2261" href="Categories.Category.Construction.F-Coalgebras.html#2120" class="Bound">T</a><a id="2262" class="Symbol">)</a>
  <a id="2266" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="2287" class="Symbol">{</a><a id="2288" class="Argument">C</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Category.Construction.F-Coalgebras.html#2292" class="Bound">C</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" class="Argument">F</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2301" class="Symbol">}</a> <a id="2303" class="Symbol">{</a><a id="2304" class="Argument">T</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Categories.Category.Construction.F-Coalgebras.html#2308" class="Bound">T</a><a id="2309" class="Symbol">}</a> <a id="2311" href="Categories.Category.Construction.F-Coalgebras.html#2311" class="Bound">isTT</a> <a id="2316" class="Symbol">=</a> <a id="2318" class="Keyword">record</a>
    <a id="2329" class="Symbol">{</a> <a id="2331" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="2333" class="Symbol">=</a>
        <a id="2343" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="2385" href="Categories.Category.Construction.F-Coalgebras.html#2754" class="Field">¡</a>
    <a id="2391" class="Symbol">;</a> <a id="2393" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="2402" class="Symbol">=</a>
        <a id="2412" class="Symbol">λ</a>  <a id="2415" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a>  <a id="2418" class="Symbol">→</a> <a id="2420" href="Categories.Functor.Core.html#696" class="Field">Functor.F-resp-≈</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Categories.Category.Construction.F-Coalgebras.html#1561" class="Function">F-Coalgebras⇒coF-Algebras</a> <a id="2464" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2465" class="Symbol">)</a>
        <a id="2475" class="Symbol">{</a><a id="2476" class="Argument">f</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Categories.Category.Construction.F-Coalgebras.html#2754" class="Field">¡</a><a id="2481" class="Symbol">}</a>
        <a id="2491" class="Symbol">{</a><a id="2492" class="Argument">g</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2538" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a><a id="2539" class="Symbol">}</a>
        <a id="2549" class="Symbol">(</a><a id="2550" href="Categories.Category.Construction.F-Coalgebras.html#2769" class="Field">¡-unique</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2602" href="Categories.Category.Construction.F-Coalgebras.html#2415" class="Bound">γ</a><a id="2603" class="Symbol">))</a>
    <a id="2610" class="Symbol">}</a>
    <a id="2616" class="Keyword">where</a>
      <a id="2628" class="Keyword">open</a> <a id="2633" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2666" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2667" class="Symbol">))</a>
      <a id="2676" class="Keyword">open</a> <a id="2681" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="2708" href="Categories.Category.Construction.F-Coalgebras.html#2300" class="Bound">F</a><a id="2709" class="Symbol">))</a>
      <a id="2718" class="Keyword">open</a> <a id="2723" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="2734" href="Categories.Category.Construction.F-Coalgebras.html#2311" class="Bound">isTT</a> <a id="2739" class="Keyword">renaming</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="2751" class="Symbol">to</a> <a id="2754" class="Field">¡</a><a id="2755" class="Symbol">;</a> <a id="2757" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="2766" class="Symbol">to</a> <a id="2769" class="Field">¡-unique</a><a id="2777" class="Symbol">)</a>
      <a id="2785" class="Keyword">open</a> <a id="2790" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="2809" class="Keyword">open</a> <a id="2814" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="2821" class="Keyword">module</a> <a id="CoLambek"></a><a id="2828" href="Categories.Category.Construction.F-Coalgebras.html#2828" class="Module">CoLambek</a> <a id="2837" class="Symbol">{</a><a id="2838" href="Categories.Category.Construction.F-Coalgebras.html#2838" class="Bound">C</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2851" href="Categories.Category.Construction.F-Coalgebras.html#560" class="Generalizable">o</a> <a id="2853" href="Categories.Category.Construction.F-Coalgebras.html#562" class="Generalizable">ℓ</a> <a id="2855" href="Categories.Category.Construction.F-Coalgebras.html#564" class="Generalizable">e</a><a id="2856" class="Symbol">}</a> <a id="2858" class="Symbol">{</a><a id="2859" href="Categories.Category.Construction.F-Coalgebras.html#2859" class="Bound">F</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2875" href="Categories.Category.Construction.F-Coalgebras.html#2838" class="Bound">C</a><a id="2876" class="Symbol">}</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Categories.Category.Construction.F-Coalgebras.html#2879" class="Bound">T</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2906" href="Categories.Category.Construction.F-Coalgebras.html#2859" class="Bound">F</a><a id="2907" class="Symbol">))</a> <a id="2910" class="Keyword">where</a>
  <a id="2918" class="Keyword">open</a> <a id="2923" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2932" href="Categories.Category.Construction.F-Coalgebras.html#2838" class="Bound">C</a>
  <a id="2936" class="Keyword">open</a> <a id="2941" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2949" href="Categories.Category.Construction.F-Coalgebras.html#2859" class="Bound">F</a> <a id="2951" class="Keyword">using</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="2960" class="Symbol">)</a>
  <a id="2964" class="Keyword">open</a> <a id="2969" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2981" class="Keyword">using</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a><a id="2989" class="Symbol">)</a>

  <a id="2994" class="Keyword">open</a> <a id="2999" href="Categories.Morphism.html" class="Module">Mor</a> <a id="3003" href="Categories.Category.Construction.F-Coalgebras.html#2838" class="Bound">C</a>
  <a id="3007" class="Keyword">open</a> <a id="3012" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="3021" href="Categories.Category.Construction.F-Coalgebras.html#2879" class="Bound">T</a>

  <a id="3026" class="Keyword">private</a>
    <a id="3038" class="Keyword">module</a> <a id="CoLambek.F⊤"></a><a id="3045" href="Categories.Category.Construction.F-Coalgebras.html#3045" class="Module">F⊤</a> <a id="3048" class="Symbol">=</a> <a id="3050" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="3062" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
    <a id="CoLambek.A"></a><a id="3068" href="Categories.Category.Construction.F-Coalgebras.html#3068" class="Function">A</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Categories.Functor.Coalgebra.html#571" class="Function">F⊤.A</a>
    <a id="CoLambek.a"></a><a id="3081" href="Categories.Category.Construction.F-Coalgebras.html#3081" class="Function">a</a> <a id="3083" class="Symbol">:</a> <a id="3085" href="Categories.Category.Construction.F-Coalgebras.html#3068" class="Function">A</a> <a id="3087" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3089" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="3092" href="Categories.Category.Construction.F-Coalgebras.html#3068" class="Function">A</a>
    <a id="3098" href="Categories.Category.Construction.F-Coalgebras.html#3081" class="Function">a</a> <a id="3100" class="Symbol">=</a> <a id="3102" href="Categories.Functor.Coalgebra.html#585" class="Function">F⊤.α</a>

    <a id="CoLambek.coInitial"></a><a id="3112" href="Categories.Category.Construction.F-Coalgebras.html#3112" class="Function">coInitial</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="3156" href="Categories.Category.Construction.F-Coalgebras.html#2859" class="Bound">F</a><a id="3157" class="Symbol">))</a>
    <a id="3164" href="Categories.Category.Construction.F-Coalgebras.html#3112" class="Function">coInitial</a> <a id="3174" class="Symbol">=</a> <a id="3176" class="Keyword">record</a>
                <a id="3199" class="Symbol">{</a> <a id="3201" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3229" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
                <a id="3247" class="Symbol">;</a> <a id="3249" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Categories.Category.Construction.F-Coalgebras.html#2049" class="Function">coIsTerminal⇒Initial</a> <a id="3285" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a>
                <a id="3315" class="Symbol">}</a>

    <a id="3322" class="Keyword">module</a> <a id="CoLambek.coLambek"></a><a id="3329" href="Categories.Category.Construction.F-Coalgebras.html#3329" class="Module">coLambek</a> <a id="3338" class="Symbol">=</a> <a id="3340" href="Categories.Category.Construction.F-Algebras.html#1637" class="Module">Lambek</a> <a id="3347" href="Categories.Category.Construction.F-Coalgebras.html#3112" class="Function">coInitial</a>

  <a id="CoLambek.colambek"></a><a id="3360" href="Categories.Category.Construction.F-Coalgebras.html#3360" class="Function">colambek</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="Categories.Category.Construction.F-Coalgebras.html#3068" class="Function">A</a> <a id="3373" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3375" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="3378" href="Categories.Category.Construction.F-Coalgebras.html#3068" class="Function">A</a>
  <a id="3382" href="Categories.Category.Construction.F-Coalgebras.html#3360" class="Function">colambek</a> <a id="3391" class="Symbol">=</a> <a id="3393" class="Keyword">record</a>
    <a id="3404" class="Symbol">{</a> <a id="3406" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="3416" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a>
    <a id="3436" class="Symbol">;</a> <a id="3438" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3448" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a>
    <a id="3468" class="Symbol">;</a> <a id="3470" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="3474" class="Symbol">=</a> <a id="3476" class="Keyword">record</a>
      <a id="3489" class="Symbol">{</a> <a id="3491" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="3508" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a><a id="3523" class="Symbol">)</a>
      <a id="3531" class="Symbol">;</a> <a id="3533" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3538" class="Symbol">=</a> <a id="3540" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="3550" href="Categories.Category.Construction.F-Algebras.html#2829" class="Function">coLambek.lambek</a><a id="3565" class="Symbol">)</a>
      <a id="3573" class="Symbol">}</a>
    <a id="3579" class="Symbol">}</a>
    <a id="3585" class="Keyword">where</a>
      <a id="3597" class="Keyword">open</a> <a id="3602" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="3621" class="Keyword">open</a> <a id="3626" href="Categories.Morphism.html#1958" class="Module Operator">Mor._≅_</a>
      <a id="3640" class="Keyword">open</a> <a id="3645" href="Categories.Morphism.html#1528" class="Module">Mor.Iso</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Pullbacks.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Pullbacks</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Category.Construction.Pullbacks.html" class="Module">Categories.Category.Construction.Pullbacks</a> <a id="120" class="Symbol">{</a><a id="121" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="123" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="125" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="126" class="Symbol">}</a> <a id="128" class="Symbol">(</a><a id="129" href="Categories.Category.Construction.Pullbacks.html#129" class="Bound">C</a> <a id="131" class="Symbol">:</a> <a id="133" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="142" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="144" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="146" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="147" class="Symbol">)</a> <a id="149" class="Keyword">where</a>

<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Level.html" class="Module">Level</a> <a id="174" class="Keyword">using</a> <a id="180" class="Symbol">(</a><a id="181" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="184" class="Symbol">)</a>
<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Function.html" class="Module">Function</a> <a id="207" class="Keyword">using</a> <a id="213" class="Symbol">(</a><a id="214" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="217" class="Symbol">)</a>
<a id="219" class="Keyword">open</a> <a id="224" class="Keyword">import</a> <a id="231" href="Data.Product.html" class="Module">Data.Product</a> <a id="244" class="Keyword">using</a> <a id="250" class="Symbol">(</a><a id="251" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="254" class="Symbol">;</a> <a id="256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="259" class="Symbol">)</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="302" href="Categories.Category.Construction.Pullbacks.html#129" class="Bound">C</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="346" href="Categories.Category.Construction.Pullbacks.html#129" class="Bound">C</a>

<a id="349" class="Keyword">open</a> <a id="354" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="363" href="Categories.Category.Construction.Pullbacks.html#129" class="Bound">C</a>

<a id="366" class="Keyword">record</a> <a id="PullbackObj"></a><a id="373" href="Categories.Category.Construction.Pullbacks.html#373" class="Record">PullbackObj</a> <a id="385" href="Categories.Category.Construction.Pullbacks.html#385" class="Bound">W</a> <a id="387" class="Symbol">:</a> <a id="389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="393" class="Symbol">(</a><a id="394" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="398" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="400" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="402" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="403" class="Symbol">)</a> <a id="405" class="Keyword">where</a>
  <a id="413" class="Keyword">field</a>
    <a id="423" class="Symbol">{</a><a id="PullbackObj.A"></a><a id="424" href="Categories.Category.Construction.Pullbacks.html#424" class="Field">A</a><a id="425" class="Symbol">}</a> <a id="427" class="Symbol">{</a><a id="PullbackObj.B"></a><a id="428" href="Categories.Category.Construction.Pullbacks.html#428" class="Field">B</a><a id="429" class="Symbol">}</a>  <a id="432" class="Symbol">:</a> <a id="434" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="PullbackObj.arr₁"></a><a id="442" href="Categories.Category.Construction.Pullbacks.html#442" class="Field">arr₁</a>     <a id="451" class="Symbol">:</a> <a id="453" href="Categories.Category.Construction.Pullbacks.html#424" class="Field">A</a> <a id="455" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="457" href="Categories.Category.Construction.Pullbacks.html#385" class="Bound">W</a>
    <a id="PullbackObj.arr₂"></a><a id="463" href="Categories.Category.Construction.Pullbacks.html#463" class="Field">arr₂</a>     <a id="472" class="Symbol">:</a> <a id="474" href="Categories.Category.Construction.Pullbacks.html#428" class="Field">B</a> <a id="476" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="478" href="Categories.Category.Construction.Pullbacks.html#385" class="Bound">W</a>
    <a id="PullbackObj.pullback"></a><a id="484" href="Categories.Category.Construction.Pullbacks.html#484" class="Field">pullback</a> <a id="493" class="Symbol">:</a> <a id="495" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="504" href="Categories.Category.Construction.Pullbacks.html#442" class="Field">arr₁</a> <a id="509" href="Categories.Category.Construction.Pullbacks.html#463" class="Field">arr₂</a>

  <a id="517" class="Keyword">module</a> <a id="PullbackObj.pullback"></a><a id="524" href="Categories.Category.Construction.Pullbacks.html#524" class="Module">pullback</a> <a id="533" class="Symbol">=</a> <a id="535" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="544" href="Categories.Category.Construction.Pullbacks.html#484" class="Field">pullback</a>

<a id="554" class="Keyword">open</a> <a id="559" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="573" class="Keyword">record</a> <a id="Pullback⇒"></a><a id="580" href="Categories.Category.Construction.Pullbacks.html#580" class="Record">Pullback⇒</a> <a id="590" href="Categories.Category.Construction.Pullbacks.html#590" class="Bound">W</a> <a id="592" class="Symbol">(</a><a id="593" href="Categories.Category.Construction.Pullbacks.html#593" class="Bound">X</a> <a id="595" href="Categories.Category.Construction.Pullbacks.html#595" class="Bound">Y</a> <a id="597" class="Symbol">:</a> <a id="599" href="Categories.Category.Construction.Pullbacks.html#373" class="Record">PullbackObj</a> <a id="611" href="Categories.Category.Construction.Pullbacks.html#590" class="Bound">W</a><a id="612" class="Symbol">)</a> <a id="614" class="Symbol">:</a> <a id="616" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="620" class="Symbol">(</a><a id="621" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="623" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="625" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="627" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="629" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="630" class="Symbol">)</a> <a id="632" class="Keyword">where</a>
  <a id="640" class="Keyword">module</a> <a id="Pullback⇒.X"></a><a id="647" href="Categories.Category.Construction.Pullbacks.html#647" class="Module">X</a> <a id="649" class="Symbol">=</a> <a id="651" href="Categories.Category.Construction.Pullbacks.html#373" class="Module">PullbackObj</a> <a id="663" href="Categories.Category.Construction.Pullbacks.html#593" class="Bound">X</a>
  <a id="667" class="Keyword">module</a> <a id="Pullback⇒.Y"></a><a id="674" href="Categories.Category.Construction.Pullbacks.html#674" class="Module">Y</a> <a id="676" class="Symbol">=</a> <a id="678" href="Categories.Category.Construction.Pullbacks.html#373" class="Module">PullbackObj</a> <a id="690" href="Categories.Category.Construction.Pullbacks.html#595" class="Bound">Y</a>
  <a id="694" class="Keyword">field</a>
    <a id="Pullback⇒.mor₁"></a><a id="704" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a>     <a id="713" class="Symbol">:</a> <a id="715" href="Categories.Category.Construction.Pullbacks.html#424" class="Function">X.A</a> <a id="719" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="721" href="Categories.Category.Construction.Pullbacks.html#424" class="Function">Y.A</a>
    <a id="Pullback⇒.mor₂"></a><a id="729" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a>     <a id="738" class="Symbol">:</a> <a id="740" href="Categories.Category.Construction.Pullbacks.html#428" class="Function">X.B</a> <a id="744" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="746" href="Categories.Category.Construction.Pullbacks.html#428" class="Function">Y.B</a>
    <a id="Pullback⇒.commute₁"></a><a id="754" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="763" class="Symbol">:</a> <a id="765" href="Categories.Category.Construction.Pullbacks.html#442" class="Function">Y.arr₁</a> <a id="772" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="774" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="779" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="781" href="Categories.Category.Construction.Pullbacks.html#442" class="Function">X.arr₁</a>
    <a id="Pullback⇒.commute₂"></a><a id="792" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="801" class="Symbol">:</a> <a id="803" href="Categories.Category.Construction.Pullbacks.html#463" class="Function">Y.arr₂</a> <a id="810" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="812" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="817" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="819" href="Categories.Category.Construction.Pullbacks.html#463" class="Function">X.arr₂</a>

  <a id="Pullback⇒.pbarr"></a><a id="829" href="Categories.Category.Construction.Pullbacks.html#829" class="Function">pbarr</a> <a id="835" class="Symbol">:</a> <a id="837" href="Categories.Diagram.Pullback.html#2099" class="Function">X.pullback.P</a> <a id="850" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="852" href="Categories.Diagram.Pullback.html#2099" class="Function">Y.pullback.P</a>
  <a id="867" href="Categories.Category.Construction.Pullbacks.html#829" class="Function">pbarr</a> <a id="873" class="Symbol">=</a> <a id="875" href="Categories.Diagram.Pullback.html#886" class="Function">Y.pullback.universal</a> <a id="896" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="898" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="908" href="Categories.Category.Construction.Pullbacks.html#442" class="Function">Y.arr₁</a> <a id="915" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="917" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="922" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="924" href="Categories.Diagram.Pullback.html#2112" class="Function">X.pullback.p₁</a> <a id="938" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="941" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="947" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="956" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="962" href="Categories.Category.Construction.Pullbacks.html#442" class="Function">X.arr₁</a> <a id="969" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="971" href="Categories.Diagram.Pullback.html#2112" class="Function">X.pullback.p₁</a>        <a id="992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="995" href="Categories.Diagram.Pullback.html#854" class="Function">X.pullback.commute</a> <a id="1014" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1020" href="Categories.Category.Construction.Pullbacks.html#463" class="Function">X.arr₂</a> <a id="1027" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1029" href="Categories.Diagram.Pullback.html#2128" class="Function">X.pullback.p₂</a>        <a id="1050" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1054" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1060" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="1069" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1075" href="Categories.Category.Construction.Pullbacks.html#463" class="Function">Y.arr₂</a> <a id="1082" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1084" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="1089" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1091" href="Categories.Diagram.Pullback.html#2128" class="Function">X.pullback.p₂</a> <a id="1105" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1108" class="Keyword">open</a> <a id="1113" href="Categories.Category.Construction.Pullbacks.html#580" class="Module">Pullback⇒</a>

<a id="Pullbacks"></a><a id="1124" href="Categories.Category.Construction.Pullbacks.html#1124" class="Function">Pullbacks</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="1154" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1156" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="1158" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1160" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Categories.Category.Construction.Pullbacks.html#121" class="Bound">o</a> <a id="1166" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1168" href="Categories.Category.Construction.Pullbacks.html#123" class="Bound">ℓ</a> <a id="1170" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1172" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a><a id="1173" class="Symbol">)</a> <a id="1175" href="Categories.Category.Construction.Pullbacks.html#125" class="Bound">e</a>
<a id="1177" href="Categories.Category.Construction.Pullbacks.html#1124" class="Function">Pullbacks</a> <a id="1187" href="Categories.Category.Construction.Pullbacks.html#1187" class="Bound">W</a> <a id="1189" class="Symbol">=</a> <a id="1191" class="Keyword">record</a>
  <a id="1200" class="Symbol">{</a> <a id="1202" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1212" class="Symbol">=</a> <a id="1214" href="Categories.Category.Construction.Pullbacks.html#373" class="Record">PullbackObj</a> <a id="1226" href="Categories.Category.Construction.Pullbacks.html#1187" class="Bound">W</a>
  <a id="1230" class="Symbol">;</a> <a id="1232" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1242" class="Symbol">=</a> <a id="1244" href="Categories.Category.Construction.Pullbacks.html#580" class="Record">Pullback⇒</a> <a id="1254" href="Categories.Category.Construction.Pullbacks.html#1187" class="Bound">W</a>
  <a id="1258" class="Symbol">;</a> <a id="1260" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1270" class="Symbol">=</a> <a id="1272" class="Symbol">λ</a> <a id="1274" href="Categories.Category.Construction.Pullbacks.html#1274" class="Bound">f</a> <a id="1276" href="Categories.Category.Construction.Pullbacks.html#1276" class="Bound">g</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="1285" href="Categories.Category.Construction.Pullbacks.html#1274" class="Bound">f</a> <a id="1287" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1289" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="1294" href="Categories.Category.Construction.Pullbacks.html#1276" class="Bound">g</a> <a id="1296" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1298" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="1303" href="Categories.Category.Construction.Pullbacks.html#1274" class="Bound">f</a> <a id="1305" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1307" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="1312" href="Categories.Category.Construction.Pullbacks.html#1276" class="Bound">g</a>
  <a id="1316" class="Symbol">;</a> <a id="1318" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1328" class="Symbol">=</a> <a id="1330" class="Keyword">record</a>
    <a id="1341" class="Symbol">{</a> <a id="1343" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a>     <a id="1352" class="Symbol">=</a> <a id="1354" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="1361" class="Symbol">;</a> <a id="1363" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a>     <a id="1372" class="Symbol">=</a> <a id="1374" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="1381" class="Symbol">;</a> <a id="1383" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
    <a id="1408" class="Symbol">;</a> <a id="1410" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
    <a id="1435" class="Symbol">}</a>
  <a id="1439" class="Symbol">;</a> <a id="1441" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1451" class="Symbol">=</a> <a id="1453" class="Symbol">λ</a> <a id="1455" href="Categories.Category.Construction.Pullbacks.html#1455" class="Bound">f</a> <a id="1457" href="Categories.Category.Construction.Pullbacks.html#1457" class="Bound">g</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Keyword">record</a>
    <a id="1472" class="Symbol">{</a> <a id="1474" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a>     <a id="1483" class="Symbol">=</a> <a id="1485" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="1490" href="Categories.Category.Construction.Pullbacks.html#1455" class="Bound">f</a> <a id="1492" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1494" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a> <a id="1499" href="Categories.Category.Construction.Pullbacks.html#1457" class="Bound">g</a>
    <a id="1505" class="Symbol">;</a> <a id="1507" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a>     <a id="1516" class="Symbol">=</a> <a id="1518" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="1523" href="Categories.Category.Construction.Pullbacks.html#1455" class="Bound">f</a> <a id="1525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1527" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a> <a id="1532" href="Categories.Category.Construction.Pullbacks.html#1457" class="Bound">g</a>
    <a id="1538" class="Symbol">;</a> <a id="1540" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="1567" href="Categories.Category.Construction.Pullbacks.html#1455" class="Bound">f</a><a id="1568" class="Symbol">)</a> <a id="1570" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1572" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="1581" href="Categories.Category.Construction.Pullbacks.html#1457" class="Bound">g</a>
    <a id="1587" class="Symbol">;</a> <a id="1589" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="1616" href="Categories.Category.Construction.Pullbacks.html#1455" class="Bound">f</a><a id="1617" class="Symbol">)</a> <a id="1619" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1621" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="1630" href="Categories.Category.Construction.Pullbacks.html#1457" class="Bound">g</a>
    <a id="1636" class="Symbol">}</a>
  <a id="1640" class="Symbol">;</a> <a id="1642" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1652" class="Symbol">=</a> <a id="1654" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="1660" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1662" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="1670" class="Symbol">;</a> <a id="1672" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1682" class="Symbol">=</a> <a id="1684" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1694" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1696" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="1708" class="Symbol">;</a> <a id="1710" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1734" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1746" class="Symbol">;</a> <a id="1748" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1758" class="Symbol">=</a> <a id="1760" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1772" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1784" class="Symbol">;</a> <a id="1786" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1810" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="1822" class="Symbol">;</a> <a id="1824" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1834" class="Symbol">=</a> <a id="1836" class="Keyword">record</a>
    <a id="1847" class="Symbol">{</a> <a id="1849" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1855" class="Symbol">=</a> <a id="1857" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1864" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1873" class="Symbol">;</a> <a id="1875" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1881" class="Symbol">=</a> <a id="1883" class="Symbol">λ</a> <a id="1885" class="Symbol">{</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Categories.Category.Construction.Pullbacks.html#1888" class="Bound">eq₁</a> <a id="1892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1894" href="Categories.Category.Construction.Pullbacks.html#1894" class="Bound">eq₂</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1905" href="Categories.Category.Construction.Pullbacks.html#1888" class="Bound">eq₁</a> <a id="1909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1911" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1915" href="Categories.Category.Construction.Pullbacks.html#1894" class="Bound">eq₂</a> <a id="1919" class="Symbol">}</a>
    <a id="1925" class="Symbol">;</a> <a id="1927" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1933" class="Symbol">=</a> <a id="1935" class="Symbol">λ</a> <a id="1937" class="Symbol">{</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Categories.Category.Construction.Pullbacks.html#1940" class="Bound">eq₁</a> <a id="1944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1946" href="Categories.Category.Construction.Pullbacks.html#1946" class="Bound">eq₂</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Categories.Category.Construction.Pullbacks.html#1952" class="Bound">eq₃</a> <a id="1956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1958" href="Categories.Category.Construction.Pullbacks.html#1958" class="Bound">eq₄</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1971" href="Categories.Category.Construction.Pullbacks.html#1940" class="Bound">eq₁</a> <a id="1975" href="Categories.Category.Construction.Pullbacks.html#1952" class="Bound">eq₃</a> <a id="1979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1981" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1987" href="Categories.Category.Construction.Pullbacks.html#1946" class="Bound">eq₂</a> <a id="1991" href="Categories.Category.Construction.Pullbacks.html#1958" class="Bound">eq₄</a> <a id="1995" class="Symbol">}</a>
    <a id="2001" class="Symbol">}</a>
  <a id="2005" class="Symbol">;</a> <a id="2007" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="2017" class="Symbol">=</a> <a id="2019" class="Symbol">λ</a> <a id="2021" class="Symbol">{</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Categories.Category.Construction.Pullbacks.html#2024" class="Bound">eq₁</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Categories.Category.Construction.Pullbacks.html#2030" class="Bound">eq₂</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Categories.Category.Construction.Pullbacks.html#2036" class="Bound">eq₃</a> <a id="2040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2042" href="Categories.Category.Construction.Pullbacks.html#2042" class="Bound">eq₄</a><a id="2045" class="Symbol">)</a> <a id="2047" class="Symbol">→</a> <a id="2049" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2058" href="Categories.Category.Construction.Pullbacks.html#2024" class="Bound">eq₁</a> <a id="2062" href="Categories.Category.Construction.Pullbacks.html#2036" class="Bound">eq₃</a> <a id="2066" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2068" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2077" href="Categories.Category.Construction.Pullbacks.html#2030" class="Bound">eq₂</a> <a id="2081" href="Categories.Category.Construction.Pullbacks.html#2042" class="Bound">eq₄</a> <a id="2085" class="Symbol">}</a>
  <a id="2089" class="Symbol">}</a>
  <a id="2093" class="Keyword">where</a> <a id="2099" class="Keyword">open</a> <a id="2104" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
</pre></body></html>

==> anc/Categories.Category.Construction.Thin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Construction.Thin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="65" class="Keyword">using</a> <a id="71" class="Symbol">(</a><a id="72" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="77" class="Symbol">)</a>

<a id="80" class="Comment">-- A thin (or posetal) category is a category with at most one</a>
<a id="143" class="Comment">-- morphism between any pair of objects.</a>
<a id="184" class="Comment">--</a>
<a id="187" class="Comment">-- As explained on nLab:</a>
<a id="212" class="Comment">--</a>
<a id="215" class="Comment">--   &quot;Up to isomorphism, a thin category is the same thing as a</a>
<a id="279" class="Comment">--   proset. Up to equivalence, a thin category is the same thing as a</a>
<a id="350" class="Comment">--   poset. (...) (It is really a question of whether you&#39;re working</a>
<a id="419" class="Comment">--   with strict categories, which are classified up to isomorphism,</a>
<a id="488" class="Comment">--   or categories as such, which are classified up to equivalence.)&quot;</a>
<a id="558" class="Comment">--</a>
<a id="561" class="Comment">--                  -- https://ncatlab.org/nlab/show/thin+category</a>
<a id="628" class="Comment">--</a>
<a id="631" class="Comment">-- Since</a>
<a id="640" class="Comment">--</a>
<a id="643" class="Comment">--  1. posets in the standard library are defined up to an underlying</a>
<a id="713" class="Comment">--     equivalence/setoid, but</a>
<a id="744" class="Comment">--</a>
<a id="747" class="Comment">--  2. categories in this library do not have a notion of equality on</a>
<a id="817" class="Comment">--     objects (i.e. objects are considered up to isomorphism),</a>
<a id="881" class="Comment">--</a>
<a id="884" class="Comment">-- it makes sense to work with the weaker notion of thin categories</a>
<a id="952" class="Comment">-- here, i.e. those generated by posets rather than prosets.  This</a>
<a id="1019" class="Comment">-- means that the core of a thin category (the groupoid consisting of</a>
<a id="1089" class="Comment">-- all its isomorphism) is just the setoid underlying the</a>
<a id="1147" class="Comment">-- corresponding poset.</a>
<a id="1171" class="Comment">--</a>
<a id="1174" class="Comment">-- (See Categories.Adjoint.Instance.PosetCore for more details.)</a>

<a id="1240" class="Keyword">module</a> <a id="1247" href="Categories.Category.Construction.Thin.html" class="Module">Categories.Category.Construction.Thin</a> <a id="1285" class="Symbol">{</a><a id="1286" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1288" href="Categories.Category.Construction.Thin.html#1288" class="Bound">ℓ₁</a> <a id="1291" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a><a id="1293" class="Symbol">}</a> <a id="1295" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Categories.Category.Construction.Thin.html#1298" class="Bound">P</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="1308" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1310" href="Categories.Category.Construction.Thin.html#1288" class="Bound">ℓ₁</a> <a id="1313" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Keyword">where</a>

<a id="1324" class="Keyword">open</a> <a id="1329" class="Keyword">import</a> <a id="1336" href="Level.html" class="Module">Level</a>
<a id="1342" class="Keyword">open</a> <a id="1347" class="Keyword">import</a> <a id="1354" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="1364" class="Keyword">using</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1372" class="Symbol">)</a>
<a id="1374" class="Keyword">open</a> <a id="1379" class="Keyword">import</a> <a id="1386" href="Function.html" class="Module">Function</a> <a id="1395" class="Keyword">using</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Function.Base.html#1638" class="Function">flip</a><a id="1406" class="Symbol">)</a>

<a id="1409" class="Keyword">open</a> <a id="1414" class="Keyword">import</a> <a id="1421" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="1441" class="Keyword">import</a> <a id="1448" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1468" class="Symbol">as</a> <a id="1471" class="Module">Morphism</a>

<a id="1481" class="Keyword">open</a> <a id="1486" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="1492" href="Categories.Category.Construction.Thin.html#1298" class="Bound">P</a>

<a id="Thin"></a><a id="1495" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1511" href="Categories.Category.Construction.Thin.html#1286" class="Bound">o</a> <a id="1513" href="Categories.Category.Construction.Thin.html#1291" class="Bound">ℓ₂</a> <a id="1516" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a>
<a id="1518" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1523" class="Symbol">=</a> <a id="1525" class="Keyword">record</a>
  <a id="1534" class="Symbol">{</a> <a id="1536" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1546" class="Symbol">=</a> <a id="1548" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a>
  <a id="1558" class="Symbol">;</a> <a id="1560" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1570" class="Symbol">=</a> <a id="1572" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a>
  <a id="1578" class="Symbol">;</a> <a id="1580" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1590" class="Symbol">=</a> <a id="1592" class="Symbol">λ</a> <a id="1594" href="Categories.Category.Construction.Thin.html#1594" class="Bound">_</a> <a id="1596" href="Categories.Category.Construction.Thin.html#1596" class="Bound">_</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Level.html#409" class="Record">Lift</a> <a id="1605" href="Categories.Category.Construction.Thin.html#1295" class="Bound">e</a> <a id="1607" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="1611" class="Symbol">;</a> <a id="1613" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Binary.Structures.html#2466" class="Function">refl</a>
  <a id="1632" class="Symbol">;</a> <a id="1634" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1644" class="Symbol">=</a> <a id="1646" href="Function.Base.html#1638" class="Function">flip</a> <a id="1651" href="Relation.Binary.Structures.html#2389" class="Function">trans</a>
  <a id="1659" class="Symbol">;</a> <a id="1661" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1671" class="Symbol">=</a> <a id="1673" class="Symbol">_</a>
  <a id="1677" class="Symbol">;</a> <a id="1679" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1689" class="Symbol">=</a> <a id="1691" class="Symbol">_</a>
  <a id="1695" class="Symbol">;</a> <a id="1697" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1707" class="Symbol">=</a> <a id="1709" class="Symbol">_</a>
  <a id="1713" class="Symbol">;</a> <a id="1715" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1725" class="Symbol">=</a> <a id="1727" class="Symbol">_</a>
  <a id="1731" class="Symbol">;</a> <a id="1733" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1743" class="Symbol">=</a> <a id="1745" class="Symbol">_</a>
  <a id="1749" class="Symbol">}</a>

<a id="1752" class="Keyword">module</a> <a id="EqIsIso"></a><a id="1759" href="Categories.Category.Construction.Thin.html#1759" class="Module">EqIsIso</a> <a id="1767" class="Keyword">where</a>

  <a id="1776" class="Keyword">open</a> <a id="1781" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1790" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1795" class="Keyword">hiding</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1806" class="Symbol">)</a>
  <a id="1810" class="Keyword">open</a> <a id="1815" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1824" href="Categories.Category.Construction.Thin.html#1495" class="Function">Thin</a> <a id="1829" class="Keyword">using</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="1839" class="Symbol">)</a>
  <a id="1843" class="Keyword">open</a> <a id="1848" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>

  <a id="1855" class="Comment">-- Equivalent elements of |P| are isomorphic objects of |Thin P|.</a>

  <a id="EqIsIso.≈⇒≅"></a><a id="1924" href="Categories.Category.Construction.Thin.html#1924" class="Function">≈⇒≅</a> <a id="1928" class="Symbol">:</a> <a id="1930" class="Symbol">∀</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1935" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1942" class="Symbol">}</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1948" href="Relation.Binary.Bundles.html#3633" class="Field Operator">≈</a> <a id="1950" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Categories.Category.Construction.Thin.html#1933" class="Bound">x</a> <a id="1956" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1958" href="Categories.Category.Construction.Thin.html#1935" class="Bound">y</a>
  <a id="1962" href="Categories.Category.Construction.Thin.html#1924" class="Function">≈⇒≅</a> <a id="1966" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a> <a id="1970" class="Symbol">=</a> <a id="1972" class="Keyword">record</a>
    <a id="1983" class="Symbol">{</a> <a id="1985" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="2002" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2017" class="Symbol">=</a> <a id="2019" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="2037" href="Categories.Category.Construction.Thin.html#1966" class="Bound">x≈y</a><a id="2040" class="Symbol">)</a>
    <a id="2046" class="Symbol">}</a>

  <a id="EqIsIso.≅⇒≈"></a><a id="2051" href="Categories.Category.Construction.Thin.html#2051" class="Function">≅⇒≈</a> <a id="2055" class="Symbol">:</a> <a id="2057" class="Symbol">∀</a> <a id="2059" class="Symbol">{</a><a id="2060" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2062" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2075" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2077" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Categories.Category.Construction.Thin.html#2060" class="Bound">x</a> <a id="2083" href="Relation.Binary.Bundles.html#3633" class="Field Operator">≈</a> <a id="2085" href="Categories.Category.Construction.Thin.html#2062" class="Bound">y</a>
  <a id="2089" href="Categories.Category.Construction.Thin.html#2051" class="Function">≅⇒≈</a> <a id="2093" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2113" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2122" href="Categories.Category.Construction.Thin.html#2093" class="Bound">x≅y</a><a id="2125" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Level.html" class="Module">Level</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Function.Base.html" class="Module">Function.Base</a> <a id="119" class="Keyword">using</a> <a id="125" class="Symbol">(</a><a id="126" href="Function.Base.html#1638" class="Function">flip</a><a id="130" class="Symbol">)</a>

<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="161" class="Keyword">using</a> <a id="167" class="Symbol">(</a><a id="168" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="171" class="Symbol">;</a> <a id="173" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="186" class="Symbol">;</a> <a id="188" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="194" class="Symbol">)</a>
<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="246" class="Symbol">as</a> <a id="249" class="Module">≡</a> <a id="251" class="Keyword">using</a> <a id="257" class="Symbol">(</a><a id="258" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">import</a> <a id="270" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">SetoidR</a>

<a id="315" class="Comment">-- Basic definition of a |Category| with a Hom setoid.</a>
<a id="370" class="Comment">-- Also comes with some reasoning combinators (see HomReasoning)</a>
<a id="435" class="Keyword">record</a> <a id="Category"></a><a id="442" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="451" class="Symbol">(</a><a id="452" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="454" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="456" href="Categories.Category.Core.html#456" class="Bound">e</a> <a id="458" class="Symbol">:</a> <a id="460" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="465" class="Symbol">)</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="478" class="Symbol">(</a><a id="479" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="483" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="485" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="487" href="Categories.Category.Core.html#456" class="Bound">e</a><a id="488" class="Symbol">))</a> <a id="491" class="Keyword">where</a>
  <a id="499" class="Keyword">eta-equality</a>
  <a id="514" class="Keyword">infix</a>  <a id="521" class="Number">4</a> <a id="523" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="527" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>
  <a id="533" class="Keyword">infixr</a> <a id="540" class="Number">9</a> <a id="542" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>

  <a id="549" class="Keyword">field</a>
    <a id="Category.Obj"></a><a id="559" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="563" class="Symbol">:</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Categories.Category.Core.html#452" class="Bound">o</a>
    <a id="Category._⇒_"></a><a id="575" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a> <a id="579" class="Symbol">:</a> <a id="581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="585" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="589" href="Categories.Category.Core.html#454" class="Bound">ℓ</a>
    <a id="Category._≈_"></a><a id="595" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="599" class="Symbol">:</a> <a id="601" class="Symbol">∀</a> <a id="603" class="Symbol">{</a><a id="604" href="Categories.Category.Core.html#604" class="Bound">A</a> <a id="606" href="Categories.Category.Core.html#606" class="Bound">B</a><a id="607" class="Symbol">}</a> <a id="609" class="Symbol">→</a> <a id="611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="615" class="Symbol">(</a><a id="616" href="Categories.Category.Core.html#604" class="Bound">A</a> <a id="618" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="620" href="Categories.Category.Core.html#606" class="Bound">B</a><a id="621" class="Symbol">)</a> <a id="623" href="Categories.Category.Core.html#456" class="Bound">e</a>

    <a id="Category.id"></a><a id="630" href="Categories.Category.Core.html#630" class="Field">id</a>  <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">∀</a> <a id="638" class="Symbol">{</a><a id="639" href="Categories.Category.Core.html#639" class="Bound">A</a><a id="640" class="Symbol">}</a> <a id="642" class="Symbol">→</a> <a id="644" class="Symbol">(</a><a id="645" href="Categories.Category.Core.html#639" class="Bound">A</a> <a id="647" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="649" href="Categories.Category.Core.html#639" class="Bound">A</a><a id="650" class="Symbol">)</a>
    <a id="Category._∘_"></a><a id="656" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a> <a id="660" class="Symbol">:</a> <a id="662" class="Symbol">∀</a> <a id="664" class="Symbol">{</a><a id="665" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="667" href="Categories.Category.Core.html#667" class="Bound">B</a> <a id="669" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="670" class="Symbol">}</a> <a id="672" class="Symbol">→</a> <a id="674" class="Symbol">(</a><a id="675" href="Categories.Category.Core.html#667" class="Bound">B</a> <a id="677" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="679" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="680" class="Symbol">)</a> <a id="682" class="Symbol">→</a> <a id="684" class="Symbol">(</a><a id="685" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="687" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="689" href="Categories.Category.Core.html#667" class="Bound">B</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" class="Symbol">(</a><a id="695" href="Categories.Category.Core.html#665" class="Bound">A</a> <a id="697" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="699" href="Categories.Category.Core.html#669" class="Bound">C</a><a id="700" class="Symbol">)</a>

  <a id="705" class="Keyword">field</a>
    <a id="Category.assoc"></a><a id="715" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="725" class="Symbol">:</a> <a id="727" class="Symbol">∀</a> <a id="729" class="Symbol">{</a><a id="730" href="Categories.Category.Core.html#730" class="Bound">A</a> <a id="732" href="Categories.Category.Core.html#732" class="Bound">B</a> <a id="734" href="Categories.Category.Core.html#734" class="Bound">C</a> <a id="736" href="Categories.Category.Core.html#736" class="Bound">D</a><a id="737" class="Symbol">}</a> <a id="739" class="Symbol">{</a><a id="740" href="Categories.Category.Core.html#740" class="Bound">f</a> <a id="742" class="Symbol">:</a> <a id="744" href="Categories.Category.Core.html#730" class="Bound">A</a> <a id="746" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="748" href="Categories.Category.Core.html#732" class="Bound">B</a><a id="749" class="Symbol">}</a> <a id="751" class="Symbol">{</a><a id="752" href="Categories.Category.Core.html#752" class="Bound">g</a> <a id="754" class="Symbol">:</a> <a id="756" href="Categories.Category.Core.html#732" class="Bound">B</a> <a id="758" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="760" href="Categories.Category.Core.html#734" class="Bound">C</a><a id="761" class="Symbol">}</a> <a id="763" class="Symbol">{</a><a id="764" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="766" class="Symbol">:</a> <a id="768" href="Categories.Category.Core.html#734" class="Bound">C</a> <a id="770" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="772" href="Categories.Category.Core.html#736" class="Bound">D</a><a id="773" class="Symbol">}</a> <a id="775" class="Symbol">→</a> <a id="777" class="Symbol">(</a><a id="778" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="780" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="782" href="Categories.Category.Core.html#752" class="Bound">g</a><a id="783" class="Symbol">)</a> <a id="785" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="787" href="Categories.Category.Core.html#740" class="Bound">f</a> <a id="789" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="791" href="Categories.Category.Core.html#764" class="Bound">h</a> <a id="793" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="795" class="Symbol">(</a><a id="796" href="Categories.Category.Core.html#752" class="Bound">g</a> <a id="798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="800" href="Categories.Category.Core.html#740" class="Bound">f</a><a id="801" class="Symbol">)</a>
    <a id="807" class="Comment">-- We add a symmetric proof of associativity so that the opposite category of the</a>
    <a id="893" class="Comment">-- opposite category is definitionally equal to the original category. See how</a>
    <a id="976" class="Comment">-- `op` is implemented.</a>
    <a id="Category.sym-assoc"></a><a id="1004" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1014" class="Symbol">:</a> <a id="1016" class="Symbol">∀</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Categories.Category.Core.html#1019" class="Bound">A</a> <a id="1021" href="Categories.Category.Core.html#1021" class="Bound">B</a> <a id="1023" href="Categories.Category.Core.html#1023" class="Bound">C</a> <a id="1025" href="Categories.Category.Core.html#1025" class="Bound">D</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Categories.Category.Core.html#1029" class="Bound">f</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Category.Core.html#1019" class="Bound">A</a> <a id="1035" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1037" href="Categories.Category.Core.html#1021" class="Bound">B</a><a id="1038" class="Symbol">}</a> <a id="1040" class="Symbol">{</a><a id="1041" href="Categories.Category.Core.html#1041" class="Bound">g</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Categories.Category.Core.html#1021" class="Bound">B</a> <a id="1047" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1049" href="Categories.Category.Core.html#1023" class="Bound">C</a><a id="1050" class="Symbol">}</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Categories.Category.Core.html#1023" class="Bound">C</a> <a id="1059" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1061" href="Categories.Category.Core.html#1025" class="Bound">D</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1068" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Categories.Category.Core.html#1041" class="Bound">g</a> <a id="1073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1075" href="Categories.Category.Core.html#1029" class="Bound">f</a><a id="1076" class="Symbol">)</a> <a id="1078" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Categories.Category.Core.html#1053" class="Bound">h</a> <a id="1083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1085" href="Categories.Category.Core.html#1041" class="Bound">g</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1090" href="Categories.Category.Core.html#1029" class="Bound">f</a>
    <a id="Category.identityˡ"></a><a id="1096" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">{</a><a id="1111" href="Categories.Category.Core.html#1111" class="Bound">A</a> <a id="1113" href="Categories.Category.Core.html#1113" class="Bound">B</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Categories.Category.Core.html#1117" class="Bound">f</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Categories.Category.Core.html#1111" class="Bound">A</a> <a id="1123" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1125" href="Categories.Category.Core.html#1113" class="Bound">B</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1133" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1135" href="Categories.Category.Core.html#1117" class="Bound">f</a> <a id="1137" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1139" href="Categories.Category.Core.html#1117" class="Bound">f</a>
    <a id="Category.identityʳ"></a><a id="1145" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">∀</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Categories.Category.Core.html#1160" class="Bound">A</a> <a id="1162" href="Categories.Category.Core.html#1162" class="Bound">B</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Categories.Category.Core.html#1166" class="Bound">f</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Categories.Category.Core.html#1160" class="Bound">A</a> <a id="1172" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1174" href="Categories.Category.Core.html#1162" class="Bound">B</a><a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Categories.Category.Core.html#1166" class="Bound">f</a> <a id="1181" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1183" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1186" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1188" href="Categories.Category.Core.html#1166" class="Bound">f</a>
    <a id="1194" class="Comment">-- We add a proof of &quot;neutral&quot; identity proof, in order to ensure the opposite of</a>
    <a id="1280" class="Comment">-- constant functor is definitionally equal to itself.</a>
    <a id="Category.identity²"></a><a id="1339" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1364" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1369" class="Symbol">}</a> <a id="1371" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1373" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1376" class="Symbol">{</a><a id="1377" href="Categories.Category.Core.html#1354" class="Bound">A</a><a id="1378" class="Symbol">}</a>
    <a id="Category.equiv"></a><a id="1384" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1394" class="Symbol">:</a> <a id="1396" class="Symbol">∀</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Categories.Category.Core.html#1399" class="Bound">A</a> <a id="1401" href="Categories.Category.Core.html#1401" class="Bound">B</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="1425" class="Symbol">{</a><a id="1426" href="Categories.Category.Core.html#1399" class="Bound">A</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">{</a><a id="1430" href="Categories.Category.Core.html#1401" class="Bound">B</a><a id="1431" class="Symbol">})</a>
    <a id="Category.∘-resp-≈"></a><a id="1438" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1448" class="Symbol">:</a> <a id="1450" class="Symbol">∀</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Categories.Category.Core.html#1453" class="Bound">A</a> <a id="1455" href="Categories.Category.Core.html#1455" class="Bound">B</a> <a id="1457" href="Categories.Category.Core.html#1457" class="Bound">C</a><a id="1458" class="Symbol">}</a> <a id="1460" class="Symbol">{</a><a id="1461" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1463" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1465" class="Symbol">:</a> <a id="1467" href="Categories.Category.Core.html#1455" class="Bound">B</a> <a id="1469" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1471" href="Categories.Category.Core.html#1457" class="Bound">C</a><a id="1472" class="Symbol">}</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1477" href="Categories.Category.Core.html#1477" class="Bound">i</a> <a id="1479" class="Symbol">:</a> <a id="1481" href="Categories.Category.Core.html#1453" class="Bound">A</a> <a id="1483" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1485" href="Categories.Category.Core.html#1455" class="Bound">B</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1492" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1494" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1500" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1502" href="Categories.Category.Core.html#1477" class="Bound">i</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Categories.Category.Core.html#1461" class="Bound">f</a> <a id="1508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1510" href="Categories.Category.Core.html#1475" class="Bound">g</a> <a id="1512" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1514" href="Categories.Category.Core.html#1463" class="Bound">h</a> <a id="1516" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1518" href="Categories.Category.Core.html#1477" class="Bound">i</a>

  <a id="1523" class="Keyword">module</a> <a id="Category.Equiv"></a><a id="1530" href="Categories.Category.Core.html#1530" class="Module">Equiv</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Categories.Category.Core.html#1537" class="Bound">A</a> <a id="1539" href="Categories.Category.Core.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1546" class="Symbol">}</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Categories.Category.Core.html#1384" class="Field">equiv</a> <a id="1571" class="Symbol">{</a><a id="1572" href="Categories.Category.Core.html#1537" class="Bound">A</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">{</a><a id="1576" href="Categories.Category.Core.html#1539" class="Bound">B</a><a id="1577" class="Symbol">})</a>

  <a id="1583" class="Keyword">open</a> <a id="1588" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="Category.∘-resp-≈ˡ"></a><a id="1597" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">∀</a> <a id="1611" class="Symbol">{</a><a id="1612" href="Categories.Category.Core.html#1612" class="Bound">A</a> <a id="1614" href="Categories.Category.Core.html#1614" class="Bound">B</a> <a id="1616" href="Categories.Category.Core.html#1616" class="Bound">C</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1622" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Categories.Category.Core.html#1614" class="Bound">B</a> <a id="1628" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1630" href="Categories.Category.Core.html#1616" class="Bound">C</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Categories.Category.Core.html#1634" class="Bound">g</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Categories.Category.Core.html#1612" class="Bound">A</a> <a id="1640" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1642" href="Categories.Category.Core.html#1614" class="Bound">B</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1649" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1651" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Categories.Category.Core.html#1620" class="Bound">f</a> <a id="1657" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1659" href="Categories.Category.Core.html#1634" class="Bound">g</a> <a id="1661" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1663" href="Categories.Category.Core.html#1622" class="Bound">h</a> <a id="1665" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1667" href="Categories.Category.Core.html#1634" class="Bound">g</a>
  <a id="1671" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1681" href="Categories.Category.Core.html#1681" class="Bound">pf</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1695" href="Categories.Category.Core.html#1681" class="Bound">pf</a> <a id="1698" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="Category.∘-resp-≈ʳ"></a><a id="1706" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">∀</a> <a id="1720" class="Symbol">{</a><a id="1721" href="Categories.Category.Core.html#1721" class="Bound">A</a> <a id="1723" href="Categories.Category.Core.html#1723" class="Bound">B</a> <a id="1725" href="Categories.Category.Core.html#1725" class="Bound">C</a><a id="1726" class="Symbol">}</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1731" href="Categories.Category.Core.html#1731" class="Bound">h</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Categories.Category.Core.html#1721" class="Bound">A</a> <a id="1737" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1739" href="Categories.Category.Core.html#1723" class="Bound">B</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Categories.Category.Core.html#1723" class="Bound">B</a> <a id="1749" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1751" href="Categories.Category.Core.html#1725" class="Bound">C</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1758" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1760" href="Categories.Category.Core.html#1731" class="Bound">h</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1766" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1768" href="Categories.Category.Core.html#1729" class="Bound">f</a> <a id="1770" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1772" href="Categories.Category.Core.html#1743" class="Bound">g</a> <a id="1774" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1776" href="Categories.Category.Core.html#1731" class="Bound">h</a>
  <a id="1780" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1790" href="Categories.Category.Core.html#1790" class="Bound">pf</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1804" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1809" href="Categories.Category.Core.html#1790" class="Bound">pf</a>

  <a id="Category.hom-setoid"></a><a id="1815" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1826" class="Symbol">:</a> <a id="1828" class="Symbol">∀</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Categories.Category.Core.html#1831" class="Bound">A</a> <a id="1833" href="Categories.Category.Core.html#1833" class="Bound">B</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1845" class="Symbol">_</a> <a id="1847" class="Symbol">_</a>
  <a id="1851" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1862" class="Symbol">{</a><a id="1863" href="Categories.Category.Core.html#1863" class="Bound">A</a><a id="1864" class="Symbol">}</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Categories.Category.Core.html#1867" class="Bound">B</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">=</a> <a id="1872" class="Keyword">record</a>
    <a id="1883" class="Symbol">{</a> <a id="1885" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="1899" class="Symbol">=</a> <a id="1901" href="Categories.Category.Core.html#1863" class="Bound">A</a> <a id="1903" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1905" href="Categories.Category.Core.html#1867" class="Bound">B</a>
    <a id="1911" class="Symbol">;</a> <a id="1913" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="1927" class="Symbol">=</a> <a id="1929" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
    <a id="1937" class="Symbol">;</a> <a id="1939" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
    <a id="1965" class="Symbol">}</a>

  <a id="1970" class="Comment">-- When a category is quantified, it is convenient to refer to the levels from a module,</a>
  <a id="2061" class="Comment">-- so we do not have to explicitly quantify over a category when universe levels do not</a>
  <a id="2151" class="Comment">-- play a big part in a proof (which is the case probably all the time).</a>
  <a id="Category.o-level"></a><a id="2226" href="Categories.Category.Core.html#2226" class="Function">o-level</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2244" href="Categories.Category.Core.html#2226" class="Function">o-level</a> <a id="2252" class="Symbol">=</a> <a id="2254" href="Categories.Category.Core.html#452" class="Bound">o</a>

  <a id="Category.ℓ-level"></a><a id="2259" href="Categories.Category.Core.html#2259" class="Function">ℓ-level</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2277" href="Categories.Category.Core.html#2259" class="Function">ℓ-level</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Categories.Category.Core.html#454" class="Bound">ℓ</a>

  <a id="Category.e-level"></a><a id="2292" href="Categories.Category.Core.html#2292" class="Function">e-level</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="2310" href="Categories.Category.Core.html#2292" class="Function">e-level</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Categories.Category.Core.html#456" class="Bound">e</a>

  <a id="2325" class="Comment">-- Reasoning combinators.  _≈⟨_⟩_ and _≈˘⟨_⟩_ from SetoidR.</a>
  <a id="2387" class="Comment">-- Also some useful combinators for doing reasoning on _∘_ chains</a>
  <a id="2455" class="Keyword">module</a> <a id="Category.HomReasoning"></a><a id="2462" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2478" href="Categories.Category.Core.html#2478" class="Bound">B</a> <a id="2480" class="Symbol">:</a> <a id="2482" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2485" class="Symbol">}</a> <a id="2487" class="Keyword">where</a>
    <a id="2497" class="Keyword">open</a> <a id="2502" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="2522" class="Symbol">{</a><a id="2523" href="Categories.Category.Core.html#2476" class="Bound">A</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">{</a><a id="2527" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2528" class="Symbol">})</a> <a id="2531" class="Keyword">public</a>
    <a id="2542" class="Comment">-- open Equiv {A = A} {B = B} public</a>

    <a id="2584" class="Keyword">infixr</a> <a id="2591" class="Number">4</a> <a id="2593" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2599" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a>
    <a id="2612" class="Keyword">infixl</a> <a id="2619" class="Number">5</a> <a id="2621" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a>
    <a id="Category.HomReasoning._⟩∘⟨_"></a><a id="2634" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2640" class="Symbol">:</a> <a id="2642" class="Symbol">∀</a> <a id="2644" class="Symbol">{</a><a id="2645" href="Categories.Category.Core.html#2645" class="Bound">M</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">{</a><a id="2649" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2651" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Categories.Category.Core.html#2645" class="Bound">M</a> <a id="2657" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2659" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2660" class="Symbol">}</a> <a id="2662" class="Symbol">{</a><a id="2663" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2665" href="Categories.Category.Core.html#2665" class="Bound">i</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2671" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2673" href="Categories.Category.Core.html#2645" class="Bound">M</a><a id="2674" class="Symbol">}</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2680" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2682" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2684" class="Symbol">→</a> <a id="2686" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2688" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2690" href="Categories.Category.Core.html#2665" class="Bound">i</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Categories.Category.Core.html#2649" class="Bound">f</a> <a id="2696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2698" href="Categories.Category.Core.html#2663" class="Bound">g</a> <a id="2700" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2702" href="Categories.Category.Core.html#2651" class="Bound">h</a> <a id="2704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2706" href="Categories.Category.Core.html#2665" class="Bound">i</a>
    <a id="2712" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨_</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>

    <a id="Category.HomReasoning.refl⟩∘⟨_"></a><a id="2734" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a> <a id="2743" class="Symbol">:</a> <a id="2745" class="Symbol">∀</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Categories.Category.Core.html#2748" class="Bound">M</a><a id="2749" class="Symbol">}</a> <a id="2751" class="Symbol">{</a><a id="2752" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Categories.Category.Core.html#2748" class="Bound">M</a> <a id="2758" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2760" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2761" class="Symbol">}</a> <a id="2763" class="Symbol">{</a><a id="2764" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2766" href="Categories.Category.Core.html#2766" class="Bound">i</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2772" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2774" href="Categories.Category.Core.html#2748" class="Bound">M</a><a id="2775" class="Symbol">}</a> <a id="2777" class="Symbol">→</a> <a id="2779" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2781" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2783" href="Categories.Category.Core.html#2766" class="Bound">i</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2791" href="Categories.Category.Core.html#2764" class="Bound">g</a> <a id="2793" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2795" href="Categories.Category.Core.html#2752" class="Bound">f</a> <a id="2797" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2799" href="Categories.Category.Core.html#2766" class="Bound">i</a>
    <a id="2805" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨_</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="2827" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨_</a>

    <a id="Category.HomReasoning._⟩∘⟨refl"></a><a id="2837" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a> <a id="2846" class="Symbol">:</a> <a id="2848" class="Symbol">∀</a> <a id="2850" class="Symbol">{</a><a id="2851" href="Categories.Category.Core.html#2851" class="Bound">M</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">{</a><a id="2855" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2857" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Categories.Category.Core.html#2851" class="Bound">M</a> <a id="2863" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2865" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="2866" class="Symbol">}</a> <a id="2868" class="Symbol">{</a><a id="2869" href="Categories.Category.Core.html#2869" class="Bound">g</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="2875" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2877" href="Categories.Category.Core.html#2851" class="Bound">M</a><a id="2878" class="Symbol">}</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2884" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2886" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Categories.Category.Core.html#2855" class="Bound">f</a> <a id="2892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2894" href="Categories.Category.Core.html#2869" class="Bound">g</a> <a id="2896" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2898" href="Categories.Category.Core.html#2857" class="Bound">h</a> <a id="2900" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2902" href="Categories.Category.Core.html#2869" class="Bound">g</a>
    <a id="2908" href="Categories.Category.Core.html#2837" class="Function Operator">_⟩∘⟨refl</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Categories.Category.Core.html#2634" class="Function Operator">_⟩∘⟨</a> <a id="2924" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>

    <a id="2940" class="Comment">-- convenient inline versions</a>
    <a id="2974" class="Keyword">infix</a> <a id="2980" class="Number">2</a> <a id="2982" href="Categories.Category.Core.html#3005" class="Function">⟺</a>
    <a id="2988" class="Keyword">infixr</a> <a id="2995" class="Number">3</a> <a id="2997" href="Categories.Category.Core.html#3061" class="Function Operator">_○_</a>
    <a id="Category.HomReasoning.⟺"></a><a id="3005" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3007" class="Symbol">:</a> <a id="3009" class="Symbol">{</a><a id="3010" href="Categories.Category.Core.html#3010" class="Bound">f</a> <a id="3012" href="Categories.Category.Core.html#3012" class="Bound">g</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="3018" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3020" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="3021" class="Symbol">}</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Categories.Category.Core.html#3010" class="Bound">f</a> <a id="3027" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3029" href="Categories.Category.Core.html#3012" class="Bound">g</a> <a id="3031" class="Symbol">→</a> <a id="3033" href="Categories.Category.Core.html#3012" class="Bound">g</a> <a id="3035" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3037" href="Categories.Category.Core.html#3010" class="Bound">f</a>
    <a id="3043" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3045" class="Symbol">=</a> <a id="3047" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a>
    <a id="Category.HomReasoning._○_"></a><a id="3061" href="Categories.Category.Core.html#3061" class="Function Operator">_○_</a> <a id="3065" class="Symbol">:</a> <a id="3067" class="Symbol">{</a><a id="3068" href="Categories.Category.Core.html#3068" class="Bound">f</a> <a id="3070" href="Categories.Category.Core.html#3070" class="Bound">g</a> <a id="3072" href="Categories.Category.Core.html#3072" class="Bound">h</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Categories.Category.Core.html#2476" class="Bound">A</a> <a id="3078" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3080" href="Categories.Category.Core.html#2478" class="Bound">B</a><a id="3081" class="Symbol">}</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Categories.Category.Core.html#3068" class="Bound">f</a> <a id="3087" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3089" href="Categories.Category.Core.html#3070" class="Bound">g</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Categories.Category.Core.html#3070" class="Bound">g</a> <a id="3095" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3097" href="Categories.Category.Core.html#3072" class="Bound">h</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Categories.Category.Core.html#3068" class="Bound">f</a> <a id="3103" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3105" href="Categories.Category.Core.html#3072" class="Bound">h</a>
    <a id="3111" href="Categories.Category.Core.html#3061" class="Function Operator">_○_</a> <a id="3115" class="Symbol">=</a> <a id="3117" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a>

  <a id="Category.op"></a><a id="3132" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3146" href="Categories.Category.Core.html#452" class="Bound">o</a> <a id="3148" href="Categories.Category.Core.html#454" class="Bound">ℓ</a> <a id="3150" href="Categories.Category.Core.html#456" class="Bound">e</a>
  <a id="3154" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="3157" class="Symbol">=</a> <a id="3159" class="Keyword">record</a>
    <a id="3170" class="Symbol">{</a> <a id="3172" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="3182" class="Symbol">=</a> <a id="3184" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="3192" class="Symbol">;</a> <a id="3194" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="3204" class="Symbol">=</a> <a id="3206" href="Function.Base.html#1638" class="Function">flip</a> <a id="3211" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>
    <a id="3219" class="Symbol">;</a> <a id="3221" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="3231" class="Symbol">=</a> <a id="3233" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
    <a id="3241" class="Symbol">;</a> <a id="3243" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="3253" class="Symbol">=</a> <a id="3255" href="Function.Base.html#1638" class="Function">flip</a> <a id="3260" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>
    <a id="3268" class="Symbol">;</a> <a id="3270" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="3280" class="Symbol">=</a> <a id="3282" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3289" class="Symbol">;</a> <a id="3291" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="3301" class="Symbol">=</a> <a id="3303" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
    <a id="3317" class="Symbol">;</a> <a id="3319" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3329" class="Symbol">=</a> <a id="3331" href="Categories.Category.Core.html#715" class="Field">assoc</a>
    <a id="3341" class="Symbol">;</a> <a id="3343" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3353" class="Symbol">=</a> <a id="3355" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
    <a id="3369" class="Symbol">;</a> <a id="3371" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3381" class="Symbol">=</a> <a id="3383" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
    <a id="3397" class="Symbol">;</a> <a id="3399" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="3409" class="Symbol">=</a> <a id="3411" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
    <a id="3425" class="Symbol">;</a> <a id="3427" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="3437" class="Symbol">=</a> <a id="3439" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
    <a id="3449" class="Symbol">;</a> <a id="3451" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="3461" class="Symbol">=</a> <a id="3463" href="Function.Base.html#1638" class="Function">flip</a> <a id="3468" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
    <a id="3481" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Equivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Equivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Equivalence.html" class="Module">Categories.Category.Equivalence</a> <a id="76" class="Keyword">where</a>

<a id="83" class="Comment">-- Strong equivalence of categories.  Same as ordinary equivalence in Cat.</a>
<a id="158" class="Comment">-- May not include everything we&#39;d like to think of as equivalences, namely</a>
<a id="234" class="Comment">-- the full, faithful functors that are essentially surjective on objects.</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Level.html" class="Module">Level</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="376" class="Symbol">;</a> <a id="378" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="384" class="Symbol">)</a>

<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="472" class="Keyword">renaming</a> <a id="481" class="Symbol">(</a><a id="482" href="Categories.Functor.html#349" class="Function">id</a> <a id="485" class="Symbol">to</a> <a id="488" class="Function">idF</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="557" class="Symbol">as</a> <a id="560" class="Module">≃</a>
  <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="590" class="Symbol">;</a> <a id="592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a><a id="599" class="Symbol">;</a> <a id="601" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a><a id="608" class="Symbol">;</a> <a id="610" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a><a id="620" class="Symbol">;</a> <a id="622" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a><a id="626" class="Symbol">;</a> <a id="628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">_ⓘˡ_</a><a id="632" class="Symbol">;</a> <a id="634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">_ⓘʳ_</a><a id="638" class="Symbol">)</a>

<a id="641" class="Keyword">private</a>
  <a id="651" class="Keyword">variable</a>
    <a id="664" href="Categories.Category.Equivalence.html#664" class="Generalizable">o</a> <a id="666" href="Categories.Category.Equivalence.html#666" class="Generalizable">ℓ</a> <a id="668" href="Categories.Category.Equivalence.html#668" class="Generalizable">e</a> <a id="670" class="Symbol">:</a> <a id="672" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="682" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="684" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="686" href="Categories.Category.Equivalence.html#686" class="Generalizable">E</a> <a id="688" class="Symbol">:</a> <a id="690" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="699" href="Categories.Category.Equivalence.html#664" class="Generalizable">o</a> <a id="701" href="Categories.Category.Equivalence.html#666" class="Generalizable">ℓ</a> <a id="703" href="Categories.Category.Equivalence.html#668" class="Generalizable">e</a>

<a id="706" class="Keyword">record</a> <a id="WeakInverse"></a><a id="713" href="Categories.Category.Equivalence.html#713" class="Record">WeakInverse</a> <a id="725" class="Symbol">(</a><a id="726" href="Categories.Category.Equivalence.html#726" class="Bound">F</a> <a id="728" class="Symbol">:</a> <a id="730" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="738" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="740" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">(</a><a id="744" href="Categories.Category.Equivalence.html#744" class="Bound">G</a> <a id="746" class="Symbol">:</a> <a id="748" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="756" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="758" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a><a id="759" class="Symbol">)</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="767" class="Symbol">(</a><a id="768" href="Level.html#602" class="Function">levelOfTerm</a> <a id="780" href="Categories.Category.Equivalence.html#726" class="Bound">F</a> <a id="782" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="784" href="Level.html#602" class="Function">levelOfTerm</a> <a id="796" href="Categories.Category.Equivalence.html#744" class="Bound">G</a><a id="797" class="Symbol">)</a> <a id="799" class="Keyword">where</a>
  <a id="807" class="Keyword">field</a>
    <a id="WeakInverse.F∘G≈id"></a><a id="817" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a> <a id="824" class="Symbol">:</a> <a id="826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="845" class="Symbol">(</a><a id="846" href="Categories.Category.Equivalence.html#726" class="Bound">F</a> <a id="848" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="851" href="Categories.Category.Equivalence.html#744" class="Bound">G</a><a id="852" class="Symbol">)</a> <a id="854" href="Categories.Category.Equivalence.html#488" class="Function">idF</a>
    <a id="WeakInverse.G∘F≈id"></a><a id="862" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a> <a id="869" class="Symbol">:</a> <a id="871" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="890" class="Symbol">(</a><a id="891" href="Categories.Category.Equivalence.html#744" class="Bound">G</a> <a id="893" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="896" href="Categories.Category.Equivalence.html#726" class="Bound">F</a><a id="897" class="Symbol">)</a> <a id="899" href="Categories.Category.Equivalence.html#488" class="Function">idF</a>

  <a id="906" class="Keyword">module</a> <a id="WeakInverse.F∘G≈id"></a><a id="913" href="Categories.Category.Equivalence.html#913" class="Module">F∘G≈id</a> <a id="920" class="Symbol">=</a> <a id="922" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="941" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a>
  <a id="950" class="Keyword">module</a> <a id="WeakInverse.G∘F≈id"></a><a id="957" href="Categories.Category.Equivalence.html#957" class="Module">G∘F≈id</a> <a id="964" class="Symbol">=</a> <a id="966" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="985" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a>

<a id="993" class="Keyword">record</a> <a id="StrongEquivalence"></a><a id="1000" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Categories.Category.Equivalence.html#1019" class="Bound">o</a> <a id="1021" href="Categories.Category.Equivalence.html#1021" class="Bound">ℓ</a> <a id="1023" href="Categories.Category.Equivalence.html#1023" class="Bound">e</a> <a id="1025" href="Categories.Category.Equivalence.html#1025" class="Bound">o′</a> <a id="1028" href="Categories.Category.Equivalence.html#1028" class="Bound">ℓ′</a> <a id="1031" href="Categories.Category.Equivalence.html#1031" class="Bound">e′</a><a id="1033" class="Symbol">}</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Categories.Category.Equivalence.html#1036" class="Bound">C</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1049" href="Categories.Category.Equivalence.html#1019" class="Bound">o</a> <a id="1051" href="Categories.Category.Equivalence.html#1021" class="Bound">ℓ</a> <a id="1053" href="Categories.Category.Equivalence.html#1023" class="Bound">e</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Categories.Category.Equivalence.html#1057" class="Bound">D</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1070" href="Categories.Category.Equivalence.html#1025" class="Bound">o′</a> <a id="1073" href="Categories.Category.Equivalence.html#1028" class="Bound">ℓ′</a> <a id="1076" href="Categories.Category.Equivalence.html#1031" class="Bound">e′</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Categories.Category.Equivalence.html#1019" class="Bound">o</a> <a id="1089" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1091" href="Categories.Category.Equivalence.html#1021" class="Bound">ℓ</a> <a id="1093" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1095" href="Categories.Category.Equivalence.html#1023" class="Bound">e</a> <a id="1097" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1099" href="Categories.Category.Equivalence.html#1025" class="Bound">o′</a> <a id="1102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1104" href="Categories.Category.Equivalence.html#1028" class="Bound">ℓ′</a> <a id="1107" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1109" href="Categories.Category.Equivalence.html#1031" class="Bound">e′</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Keyword">where</a>
  <a id="1121" class="Keyword">field</a>
    <a id="StrongEquivalence.F"></a><a id="1131" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>            <a id="1144" class="Symbol">:</a> <a id="1146" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1154" href="Categories.Category.Equivalence.html#1036" class="Bound">C</a> <a id="1156" href="Categories.Category.Equivalence.html#1057" class="Bound">D</a>
    <a id="StrongEquivalence.G"></a><a id="1162" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>            <a id="1175" class="Symbol">:</a> <a id="1177" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1185" href="Categories.Category.Equivalence.html#1057" class="Bound">D</a> <a id="1187" href="Categories.Category.Equivalence.html#1036" class="Bound">C</a>
    <a id="StrongEquivalence.weak-inverse"></a><a id="1193" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Categories.Category.Equivalence.html#713" class="Record">WeakInverse</a> <a id="1220" href="Categories.Category.Equivalence.html#1131" class="Field">F</a> <a id="1222" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>

  <a id="1227" class="Keyword">open</a> <a id="1232" href="Categories.Category.Equivalence.html#713" class="Module">WeakInverse</a> <a id="1244" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="1257" class="Keyword">public</a>

  <a id="StrongEquivalence.op"></a><a id="1267" href="Categories.Category.Equivalence.html#1267" class="Function">op</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="1303" href="Categories.Category.Equivalence.html#1036" class="Bound">C</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="1319" href="Categories.Category.Equivalence.html#1057" class="Bound">D</a><a id="1320" class="Symbol">)</a>
  <a id="1324" href="Categories.Category.Equivalence.html#1267" class="Function">op</a> <a id="1327" class="Symbol">=</a> <a id="1329" class="Keyword">record</a>
    <a id="1340" class="Symbol">{</a> <a id="1342" href="Categories.Category.Equivalence.html#1131" class="Field">F</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1357" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>
    <a id="1363" class="Symbol">;</a> <a id="1365" href="Categories.Category.Equivalence.html#1162" class="Field">G</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1380" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>
    <a id="1386" class="Symbol">;</a> <a id="1388" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="1401" class="Symbol">=</a> <a id="1403" class="Keyword">record</a>
      <a id="1416" class="Symbol">{</a> <a id="1418" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a> <a id="1425" class="Symbol">=</a> <a id="1427" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">NaturalIsomorphism.op′</a> <a id="1450" href="Categories.Category.Equivalence.html#817" class="Function">F∘G≈id</a>
      <a id="1463" class="Symbol">;</a> <a id="1465" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">NaturalIsomorphism.op′</a> <a id="1497" href="Categories.Category.Equivalence.html#862" class="Function">G∘F≈id</a>
      <a id="1510" class="Symbol">}</a>
    <a id="1516" class="Symbol">}</a>

<a id="refl"></a><a id="1519" href="Categories.Category.Equivalence.html#1519" class="Function">refl</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1544" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="1546" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a>
<a id="1548" href="Categories.Category.Equivalence.html#1519" class="Function">refl</a> <a id="1553" class="Symbol">=</a> <a id="1555" class="Keyword">record</a>
  <a id="1564" class="Symbol">{</a> <a id="1566" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>            <a id="1579" class="Symbol">=</a> <a id="1581" href="Categories.Category.Equivalence.html#488" class="Function">idF</a>
  <a id="1587" class="Symbol">;</a> <a id="1589" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>            <a id="1602" class="Symbol">=</a> <a id="1604" href="Categories.Category.Equivalence.html#488" class="Function">idF</a>
  <a id="1610" class="Symbol">;</a> <a id="1612" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="1625" class="Symbol">=</a> <a id="1627" class="Keyword">record</a>
    <a id="1638" class="Symbol">{</a> <a id="1640" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a>
    <a id="1661" class="Symbol">;</a> <a id="1663" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a>
    <a id="1684" class="Symbol">}</a>
  <a id="1688" class="Symbol">}</a>

<a id="sym"></a><a id="1691" href="Categories.Category.Equivalence.html#1691" class="Function">sym</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1715" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="1717" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="1719" class="Symbol">→</a> <a id="1721" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1739" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="1741" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a>
<a id="1743" href="Categories.Category.Equivalence.html#1691" class="Function">sym</a> <a id="1747" href="Categories.Category.Equivalence.html#1747" class="Bound">e</a> <a id="1749" class="Symbol">=</a> <a id="1751" class="Keyword">record</a>
  <a id="1760" class="Symbol">{</a> <a id="1762" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>            <a id="1775" class="Symbol">=</a> <a id="1777" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>
  <a id="1781" class="Symbol">;</a> <a id="1783" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>            <a id="1796" class="Symbol">=</a> <a id="1798" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>
  <a id="1802" class="Symbol">;</a> <a id="1804" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="1817" class="Symbol">=</a> <a id="1819" class="Keyword">record</a>
    <a id="1830" class="Symbol">{</a> <a id="1832" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a>     <a id="1843" class="Symbol">=</a> <a id="1845" href="Categories.Category.Equivalence.html#862" class="Function">G∘F≈id</a>
    <a id="1856" class="Symbol">;</a> <a id="1858" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a>     <a id="1869" class="Symbol">=</a> <a id="1871" href="Categories.Category.Equivalence.html#817" class="Function">F∘G≈id</a>
    <a id="1882" class="Symbol">}</a>
  <a id="1886" class="Symbol">}</a>
  <a id="1890" class="Keyword">where</a> <a id="1896" class="Keyword">open</a> <a id="1901" href="Categories.Category.Equivalence.html#1000" class="Module">StrongEquivalence</a> <a id="1919" href="Categories.Category.Equivalence.html#1747" class="Bound">e</a>

<a id="trans"></a><a id="1922" href="Categories.Category.Equivalence.html#1922" class="Function">trans</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1948" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="1950" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1972" href="Categories.Category.Equivalence.html#684" class="Generalizable">D</a> <a id="1974" href="Categories.Category.Equivalence.html#686" class="Generalizable">E</a> <a id="1976" class="Symbol">→</a> <a id="1978" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="1996" href="Categories.Category.Equivalence.html#682" class="Generalizable">C</a> <a id="1998" href="Categories.Category.Equivalence.html#686" class="Generalizable">E</a>
<a id="2000" href="Categories.Category.Equivalence.html#1922" class="Function">trans</a> <a id="2006" class="Symbol">{</a><a id="2007" class="Argument">C</a> <a id="2009" class="Symbol">=</a> <a id="2011" href="Categories.Category.Equivalence.html#2011" class="Bound">C</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">{</a><a id="2015" class="Argument">D</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Categories.Category.Equivalence.html#2019" class="Bound">D</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">{</a><a id="2023" class="Argument">E</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Categories.Category.Equivalence.html#2027" class="Bound">E</a><a id="2028" class="Symbol">}</a> <a id="2030" href="Categories.Category.Equivalence.html#2030" class="Bound">e</a> <a id="2032" href="Categories.Category.Equivalence.html#2032" class="Bound">e′</a> <a id="2035" class="Symbol">=</a> <a id="2037" class="Keyword">record</a>
  <a id="2046" class="Symbol">{</a> <a id="2048" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>            <a id="2061" class="Symbol">=</a> <a id="2063" href="Categories.Category.Equivalence.html#1131" class="Field">e′.F</a> <a id="2068" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2071" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a>
  <a id="2077" class="Symbol">;</a> <a id="2079" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>            <a id="2092" class="Symbol">=</a> <a id="2094" href="Categories.Category.Equivalence.html#1162" class="Function">e.G</a> <a id="2098" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2101" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a>
  <a id="2108" class="Symbol">;</a> <a id="2110" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="2123" class="Symbol">=</a> <a id="2125" class="Keyword">record</a>
    <a id="2136" class="Symbol">{</a> <a id="2138" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a> <a id="2145" class="Symbol">=</a> <a id="2147" class="Keyword">let</a> <a id="2151" class="Keyword">module</a> <a id="2158" href="Categories.Category.Equivalence.html#2158" class="Module">S</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">≃.Functor-NI-setoid</a> <a id="2190" href="Categories.Category.Equivalence.html#2027" class="Bound">E</a> <a id="2192" href="Categories.Category.Equivalence.html#2027" class="Bound">E</a><a id="2193" class="Symbol">)</a>
               <a id="2210" class="Keyword">in</a> <a id="2213" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Categories.Category.Equivalence.html#1162" class="Function">e.G</a> <a id="2247" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2250" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a><a id="2254" class="Symbol">)</a> <a id="2256" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a> <a id="2260" href="Categories.Category.Equivalence.html#1131" class="Field">e′.F</a><a id="2264" class="Symbol">)</a>
                                   <a id="2301" class="Symbol">(</a><a id="2302" href="Categories.Category.Equivalence.html#1131" class="Field">e′.F</a> <a id="2307" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">ⓘˡ</a> <a id="2310" class="Symbol">(</a><a id="2311" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a> <a id="2319" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">ⓘᵥ</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Categories.Category.Equivalence.html#817" class="Function">e.F∘G≈id</a> <a id="2332" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">ⓘʳ</a> <a id="2335" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a><a id="2339" class="Symbol">)</a> <a id="2341" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">ⓘᵥ</a> <a id="2344" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">≃.sym</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="2362" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a> <a id="2367" href="Categories.Category.Equivalence.html#1162" class="Function">e.G</a> <a id="2371" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a><a id="2374" class="Symbol">))))</a>
                          <a id="2405" href="Categories.Category.Equivalence.html#817" class="Function">e′.F∘G≈id</a>
    <a id="2419" class="Symbol">;</a> <a id="2421" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a> <a id="2428" class="Symbol">=</a> <a id="2430" class="Keyword">let</a> <a id="2434" class="Keyword">module</a> <a id="2441" href="Categories.Category.Equivalence.html#2441" class="Module">S</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2452" class="Symbol">(</a><a id="2453" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">≃.Functor-NI-setoid</a> <a id="2473" href="Categories.Category.Equivalence.html#2011" class="Bound">C</a> <a id="2475" href="Categories.Category.Equivalence.html#2011" class="Bound">C</a><a id="2476" class="Symbol">)</a>
               <a id="2493" class="Keyword">in</a> <a id="2496" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Categories.Category.Equivalence.html#1131" class="Field">e′.F</a> <a id="2531" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2534" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a><a id="2537" class="Symbol">)</a> <a id="2539" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a> <a id="2544" href="Categories.Category.Equivalence.html#1162" class="Function">e.G</a><a id="2547" class="Symbol">)</a>
                                   <a id="2584" class="Symbol">(</a><a id="2585" href="Categories.Category.Equivalence.html#1162" class="Function">e.G</a> <a id="2589" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">ⓘˡ</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a> <a id="2601" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">ⓘᵥ</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Categories.Category.Equivalence.html#862" class="Function">e′.G∘F≈id</a> <a id="2615" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">ⓘʳ</a> <a id="2618" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">ⓘᵥ</a> <a id="2626" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">≃.sym</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="2644" href="Categories.Category.Equivalence.html#1131" class="Function">e.F</a> <a id="2648" href="Categories.Category.Equivalence.html#1131" class="Field">e′.F</a> <a id="2653" href="Categories.Category.Equivalence.html#1162" class="Field">e′.G</a><a id="2657" class="Symbol">))))</a>
                          <a id="2688" href="Categories.Category.Equivalence.html#862" class="Function">e.G∘F≈id</a>
    <a id="2701" class="Symbol">}</a>
  <a id="2705" class="Symbol">}</a>
  <a id="2709" class="Keyword">where</a> <a id="2715" class="Keyword">module</a> <a id="2722" href="Categories.Category.Equivalence.html#2722" class="Module">e</a>  <a id="2725" class="Symbol">=</a> <a id="2727" href="Categories.Category.Equivalence.html#1000" class="Module">StrongEquivalence</a> <a id="2745" href="Categories.Category.Equivalence.html#2030" class="Bound">e</a>
        <a id="2755" class="Keyword">module</a> <a id="2762" href="Categories.Category.Equivalence.html#2762" class="Module">e′</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Categories.Category.Equivalence.html#1000" class="Module">StrongEquivalence</a> <a id="2785" href="Categories.Category.Equivalence.html#2032" class="Bound">e′</a>

<a id="isEquivalence"></a><a id="2789" href="Categories.Category.Equivalence.html#2789" class="Function">isEquivalence</a> <a id="2803" class="Symbol">:</a> <a id="2805" class="Symbol">∀</a> <a id="2807" class="Symbol">{</a><a id="2808" href="Categories.Category.Equivalence.html#2808" class="Bound">o</a> <a id="2810" href="Categories.Category.Equivalence.html#2810" class="Bound">ℓ</a> <a id="2812" href="Categories.Category.Equivalence.html#2812" class="Bound">e</a><a id="2813" class="Symbol">}</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="2850" class="Symbol">{</a><a id="2851" href="Categories.Category.Equivalence.html#2808" class="Bound">o</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">{</a><a id="2855" href="Categories.Category.Equivalence.html#2810" class="Bound">ℓ</a><a id="2856" class="Symbol">}</a> <a id="2858" class="Symbol">{</a><a id="2859" href="Categories.Category.Equivalence.html#2812" class="Bound">e</a><a id="2860" class="Symbol">})</a>
<a id="2863" href="Categories.Category.Equivalence.html#2789" class="Function">isEquivalence</a> <a id="2877" class="Symbol">=</a> <a id="2879" class="Keyword">record</a>
  <a id="2888" class="Symbol">{</a> <a id="2890" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="2896" class="Symbol">=</a> <a id="2898" href="Categories.Category.Equivalence.html#1519" class="Function">refl</a>
  <a id="2905" class="Symbol">;</a> <a id="2907" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="2913" class="Symbol">=</a> <a id="2915" href="Categories.Category.Equivalence.html#1691" class="Function">sym</a>
  <a id="2921" class="Symbol">;</a> <a id="2923" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="2929" class="Symbol">=</a> <a id="2931" href="Categories.Category.Equivalence.html#1922" class="Function">trans</a>
  <a id="2939" class="Symbol">}</a>

<a id="setoid"></a><a id="2942" href="Categories.Category.Equivalence.html#2942" class="Function">setoid</a> <a id="2949" class="Symbol">:</a> <a id="2951" class="Symbol">∀</a> <a id="2953" href="Categories.Category.Equivalence.html#2953" class="Bound">o</a> <a id="2955" href="Categories.Category.Equivalence.html#2955" class="Bound">ℓ</a> <a id="2957" href="Categories.Category.Equivalence.html#2957" class="Bound">e</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2968" class="Symbol">_</a> <a id="2970" class="Symbol">_</a>
<a id="2972" href="Categories.Category.Equivalence.html#2942" class="Function">setoid</a> <a id="2979" href="Categories.Category.Equivalence.html#2979" class="Bound">o</a> <a id="2981" href="Categories.Category.Equivalence.html#2981" class="Bound">ℓ</a> <a id="2983" href="Categories.Category.Equivalence.html#2983" class="Bound">e</a> <a id="2985" class="Symbol">=</a> <a id="2987" class="Keyword">record</a>
  <a id="2996" class="Symbol">{</a> <a id="2998" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="3012" class="Symbol">=</a> <a id="3014" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3023" href="Categories.Category.Equivalence.html#2979" class="Bound">o</a> <a id="3025" href="Categories.Category.Equivalence.html#2981" class="Bound">ℓ</a> <a id="3027" href="Categories.Category.Equivalence.html#2983" class="Bound">e</a>
  <a id="3031" class="Symbol">;</a> <a id="3033" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="3047" class="Symbol">=</a> <a id="3049" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a>
  <a id="3069" class="Symbol">;</a> <a id="3071" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Categories.Category.Equivalence.html#2789" class="Function">isEquivalence</a>
  <a id="3103" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Groupoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Groupoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="72" class="Keyword">where</a>

<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Level.html" class="Module">Level</a> <a id="97" class="Keyword">using</a> <a id="103" class="Symbol">(</a><a id="104" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="109" class="Symbol">;</a> <a id="111" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="114" class="Symbol">;</a> <a id="116" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="119" class="Symbol">)</a>

<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="154" class="Keyword">import</a> <a id="161" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>

<a id="182" class="Keyword">record</a> <a id="IsGroupoid"></a><a id="189" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="200" class="Symbol">{</a><a id="201" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="203" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="205" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="206" class="Symbol">}</a> <a id="208" class="Symbol">(</a><a id="209" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="211" class="Symbol">:</a> <a id="213" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="222" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="224" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="226" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="227" class="Symbol">)</a> <a id="229" class="Symbol">:</a> <a id="231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="235" class="Symbol">(</a><a id="236" href="Categories.Category.Groupoid.html#201" class="Bound">o</a> <a id="238" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="240" href="Categories.Category.Groupoid.html#203" class="Bound">ℓ</a> <a id="242" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="244" href="Categories.Category.Groupoid.html#205" class="Bound">e</a><a id="245" class="Symbol">)</a> <a id="247" class="Keyword">where</a>
  <a id="255" class="Keyword">open</a> <a id="260" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="269" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="271" class="Keyword">public</a>
  <a id="280" class="Keyword">open</a> <a id="285" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="297" href="Categories.Category.Groupoid.html#209" class="Bound">C</a> <a id="299" class="Keyword">public</a>

  <a id="309" class="Keyword">open</a> <a id="314" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="334" href="Categories.Category.Groupoid.html#209" class="Bound">C</a>

  <a id="339" class="Keyword">infix</a> <a id="345" class="Number">10</a> <a id="348" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a>

  <a id="355" class="Keyword">field</a>
    <a id="IsGroupoid._⁻¹"></a><a id="365" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="369" class="Symbol">:</a> <a id="371" class="Symbol">∀</a> <a id="373" class="Symbol">{</a><a id="374" href="Categories.Category.Groupoid.html#374" class="Bound">A</a> <a id="376" href="Categories.Category.Groupoid.html#376" class="Bound">B</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">→</a> <a id="381" href="Categories.Category.Groupoid.html#374" class="Bound">A</a> <a id="383" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="385" href="Categories.Category.Groupoid.html#376" class="Bound">B</a> <a id="387" class="Symbol">→</a> <a id="389" href="Categories.Category.Groupoid.html#376" class="Bound">B</a> <a id="391" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="393" href="Categories.Category.Groupoid.html#374" class="Bound">A</a>
    <a id="IsGroupoid.iso"></a><a id="399" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="403" class="Symbol">:</a> <a id="405" class="Symbol">∀</a> <a id="407" class="Symbol">{</a><a id="408" href="Categories.Category.Groupoid.html#408" class="Bound">A</a> <a id="410" href="Categories.Category.Groupoid.html#410" class="Bound">B</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">{</a><a id="414" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="416" class="Symbol">:</a> <a id="418" href="Categories.Category.Groupoid.html#408" class="Bound">A</a> <a id="420" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="422" href="Categories.Category.Groupoid.html#410" class="Bound">B</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">→</a> <a id="427" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="431" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="433" class="Symbol">(</a><a id="434" href="Categories.Category.Groupoid.html#414" class="Bound">f</a> <a id="436" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a><a id="438" class="Symbol">)</a>

  <a id="443" class="Keyword">module</a> <a id="IsGroupoid.iso"></a><a id="450" href="Categories.Category.Groupoid.html#450" class="Module">iso</a> <a id="454" class="Symbol">{</a><a id="455" href="Categories.Category.Groupoid.html#455" class="Bound">A</a> <a id="457" href="Categories.Category.Groupoid.html#457" class="Bound">B</a> <a id="459" href="Categories.Category.Groupoid.html#459" class="Bound">f</a><a id="460" class="Symbol">}</a> <a id="462" class="Symbol">=</a> <a id="464" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="468" class="Symbol">(</a><a id="469" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="473" class="Symbol">{</a><a id="474" href="Categories.Category.Groupoid.html#455" class="Bound">A</a><a id="475" class="Symbol">}</a> <a id="477" class="Symbol">{</a><a id="478" href="Categories.Category.Groupoid.html#457" class="Bound">B</a><a id="479" class="Symbol">}</a> <a id="481" class="Symbol">{</a><a id="482" href="Categories.Category.Groupoid.html#459" class="Bound">f</a><a id="483" class="Symbol">})</a>

  <a id="IsGroupoid.equiv-obj"></a><a id="489" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="499" class="Symbol">:</a> <a id="501" class="Symbol">∀</a> <a id="503" class="Symbol">{</a><a id="504" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="506" href="Categories.Category.Groupoid.html#506" class="Bound">B</a><a id="507" class="Symbol">}</a> <a id="509" class="Symbol">→</a> <a id="511" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="513" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="515" href="Categories.Category.Groupoid.html#506" class="Bound">B</a> <a id="517" class="Symbol">→</a> <a id="519" href="Categories.Category.Groupoid.html#504" class="Bound">A</a> <a id="521" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="523" href="Categories.Category.Groupoid.html#506" class="Bound">B</a>
  <a id="527" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="537" href="Categories.Category.Groupoid.html#537" class="Bound">f</a> <a id="539" class="Symbol">=</a> <a id="541" class="Keyword">record</a>
    <a id="552" class="Symbol">{</a> <a id="554" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Category.Groupoid.html#537" class="Bound">f</a>
    <a id="567" class="Symbol">;</a> <a id="569" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="574" class="Symbol">=</a> <a id="576" class="Symbol">_</a>
    <a id="582" class="Symbol">;</a> <a id="584" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="589" class="Symbol">=</a> <a id="591" href="Categories.Category.Groupoid.html#399" class="Field">iso</a>
    <a id="599" class="Symbol">}</a>

  <a id="604" class="Comment">-- this definition doesn&#39;t seem to &#39;carry its weight&#39;</a>
  <a id="IsGroupoid.equiv-obj-sym"></a><a id="660" href="Categories.Category.Groupoid.html#660" class="Function">equiv-obj-sym</a> <a id="674" class="Symbol">:</a> <a id="676" class="Symbol">∀</a> <a id="678" class="Symbol">{</a><a id="679" href="Categories.Category.Groupoid.html#679" class="Bound">A</a> <a id="681" href="Categories.Category.Groupoid.html#681" class="Bound">B</a><a id="682" class="Symbol">}</a> <a id="684" class="Symbol">→</a> <a id="686" href="Categories.Category.Groupoid.html#679" class="Bound">A</a> <a id="688" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="690" href="Categories.Category.Groupoid.html#681" class="Bound">B</a> <a id="692" class="Symbol">→</a> <a id="694" href="Categories.Category.Groupoid.html#681" class="Bound">B</a> <a id="696" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="698" href="Categories.Category.Groupoid.html#679" class="Bound">A</a>
  <a id="702" href="Categories.Category.Groupoid.html#660" class="Function">equiv-obj-sym</a> <a id="716" href="Categories.Category.Groupoid.html#716" class="Bound">f</a> <a id="718" class="Symbol">=</a> <a id="720" href="Relation.Binary.Structures.html#1622" class="Function">≅.sym</a> <a id="726" class="Symbol">(</a><a id="727" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="737" href="Categories.Category.Groupoid.html#716" class="Bound">f</a><a id="738" class="Symbol">)</a>

<a id="741" class="Comment">-- A groupoid is a category that has a groupoid structure</a>

<a id="800" class="Keyword">record</a> <a id="Groupoid"></a><a id="807" href="Categories.Category.Groupoid.html#807" class="Record">Groupoid</a> <a id="816" class="Symbol">(</a><a id="817" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="819" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="821" href="Categories.Category.Groupoid.html#821" class="Bound">e</a> <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="830" class="Symbol">)</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="843" class="Symbol">(</a><a id="844" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="846" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="848" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="850" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="852" href="Categories.Category.Groupoid.html#821" class="Bound">e</a><a id="853" class="Symbol">))</a> <a id="856" class="Keyword">where</a>
  <a id="864" class="Keyword">field</a>
    <a id="Groupoid.category"></a><a id="874" href="Categories.Category.Groupoid.html#874" class="Field">category</a>   <a id="885" class="Symbol">:</a> <a id="887" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="896" href="Categories.Category.Groupoid.html#817" class="Bound">o</a> <a id="898" href="Categories.Category.Groupoid.html#819" class="Bound">ℓ</a> <a id="900" href="Categories.Category.Groupoid.html#821" class="Bound">e</a>
    <a id="Groupoid.isGroupoid"></a><a id="906" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="917" class="Symbol">:</a> <a id="919" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="930" href="Categories.Category.Groupoid.html#874" class="Field">category</a>

  <a id="942" class="Keyword">open</a> <a id="947" href="Categories.Category.Groupoid.html#189" class="Module">IsGroupoid</a> <a id="958" href="Categories.Category.Groupoid.html#906" class="Field">isGroupoid</a> <a id="969" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Category.Instance.Cats.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Cats</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Instance.Cats.html" class="Module">Categories.Category.Instance.Cats</a> <a id="77" class="Keyword">where</a>

<a id="84" class="Comment">-- The (large) category of (small) categories.</a>
<a id="131" class="Comment">-- Even though Agda can figure out the levels, it is worth making them explicit,</a>
<a id="212" class="Comment">-- to see the large level jumps involved.</a>

<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Level.html" class="Module">Level</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="320" class="Symbol">)</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="353" class="Keyword">using</a> <a id="359" class="Symbol">(</a><a id="360" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="367" class="Symbol">;</a> <a id="369" href="Categories.Functor.html#349" class="Function">id</a><a id="371" class="Symbol">;</a> <a id="373" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
  <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="470" class="Symbol">;</a> <a id="472" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a><a id="482" class="Symbol">;</a> <a id="484" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a><a id="491" class="Symbol">;</a> <a id="493" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a><a id="500" class="Symbol">;</a> <a id="502" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6406" class="Function">unitor²</a><a id="509" class="Symbol">;</a> <a id="511" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a><a id="524" class="Symbol">;</a> <a id="526" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a><a id="530" class="Symbol">;</a> <a id="532" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Categories.Category.Instance.Cats.html#560" class="Generalizable">o</a> <a id="562" href="Categories.Category.Instance.Cats.html#562" class="Generalizable">ℓ</a> <a id="564" href="Categories.Category.Instance.Cats.html#564" class="Generalizable">e</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Categories.Category.Instance.Cats.html#578" class="Generalizable">C</a> <a id="580" href="Categories.Category.Instance.Cats.html#580" class="Generalizable">D</a> <a id="582" href="Categories.Category.Instance.Cats.html#582" class="Generalizable">E</a> <a id="584" class="Symbol">:</a> <a id="586" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="595" href="Categories.Category.Instance.Cats.html#560" class="Generalizable">o</a> <a id="597" href="Categories.Category.Instance.Cats.html#562" class="Generalizable">ℓ</a> <a id="599" href="Categories.Category.Instance.Cats.html#564" class="Generalizable">e</a>
    <a id="605" href="Categories.Category.Instance.Cats.html#605" class="Generalizable">F</a> <a id="607" href="Categories.Category.Instance.Cats.html#607" class="Generalizable">G</a> <a id="609" href="Categories.Category.Instance.Cats.html#609" class="Generalizable">H</a> <a id="611" href="Categories.Category.Instance.Cats.html#611" class="Generalizable">I</a> <a id="613" class="Symbol">:</a> <a id="615" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="623" href="Categories.Category.Instance.Cats.html#578" class="Generalizable">C</a> <a id="625" href="Categories.Category.Instance.Cats.html#580" class="Generalizable">D</a>

<a id="Cats"></a><a id="628" href="Categories.Category.Instance.Cats.html#628" class="Function">Cats</a> <a id="633" class="Symbol">:</a> <a id="635" class="Symbol">∀</a> <a id="637" href="Categories.Category.Instance.Cats.html#637" class="Bound">o</a> <a id="639" href="Categories.Category.Instance.Cats.html#639" class="Bound">ℓ</a> <a id="641" href="Categories.Category.Instance.Cats.html#641" class="Bound">e</a> <a id="643" class="Symbol">→</a> <a id="645" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="654" class="Symbol">(</a><a id="655" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="659" class="Symbol">(</a><a id="660" href="Categories.Category.Instance.Cats.html#637" class="Bound">o</a> <a id="662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="664" href="Categories.Category.Instance.Cats.html#639" class="Bound">ℓ</a> <a id="666" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a>  <a id="669" href="Categories.Category.Instance.Cats.html#641" class="Bound">e</a><a id="670" class="Symbol">))</a> <a id="673" class="Symbol">(</a><a id="674" href="Categories.Category.Instance.Cats.html#637" class="Bound">o</a> <a id="676" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="678" href="Categories.Category.Instance.Cats.html#639" class="Bound">ℓ</a> <a id="680" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="682" href="Categories.Category.Instance.Cats.html#641" class="Bound">e</a><a id="683" class="Symbol">)</a> <a id="685" class="Symbol">(</a><a id="686" href="Categories.Category.Instance.Cats.html#637" class="Bound">o</a> <a id="688" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="690" href="Categories.Category.Instance.Cats.html#639" class="Bound">ℓ</a> <a id="692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="694" href="Categories.Category.Instance.Cats.html#641" class="Bound">e</a><a id="695" class="Symbol">)</a>
<a id="697" href="Categories.Category.Instance.Cats.html#628" class="Function">Cats</a> <a id="702" href="Categories.Category.Instance.Cats.html#702" class="Bound">o</a> <a id="704" href="Categories.Category.Instance.Cats.html#704" class="Bound">ℓ</a> <a id="706" href="Categories.Category.Instance.Cats.html#706" class="Bound">e</a> <a id="708" class="Symbol">=</a> <a id="710" class="Keyword">record</a>
  <a id="719" class="Symbol">{</a> <a id="721" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="731" class="Symbol">=</a> <a id="733" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="742" href="Categories.Category.Instance.Cats.html#702" class="Bound">o</a> <a id="744" href="Categories.Category.Instance.Cats.html#704" class="Bound">ℓ</a> <a id="746" href="Categories.Category.Instance.Cats.html#706" class="Bound">e</a>
  <a id="750" class="Symbol">;</a> <a id="752" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="762" class="Symbol">=</a> <a id="764" href="Categories.Functor.Core.html#248" class="Record">Functor</a>
  <a id="774" class="Symbol">;</a> <a id="776" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="786" class="Symbol">=</a> <a id="788" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
  <a id="809" class="Symbol">;</a> <a id="811" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="821" class="Symbol">=</a> <a id="823" href="Categories.Functor.html#349" class="Function">id</a>
  <a id="828" class="Symbol">;</a> <a id="830" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="840" class="Symbol">=</a> <a id="842" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a>
  <a id="849" class="Symbol">;</a> <a id="851" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="861" class="Symbol">=</a> <a id="863" class="Symbol">λ</a> <a id="865" class="Symbol">{</a><a id="866" href="Categories.Category.Instance.Cats.html#866" class="Bound">_</a> <a id="868" href="Categories.Category.Instance.Cats.html#868" class="Bound">_</a> <a id="870" href="Categories.Category.Instance.Cats.html#870" class="Bound">_</a> <a id="872" href="Categories.Category.Instance.Cats.html#872" class="Bound">_</a> <a id="874" href="Categories.Category.Instance.Cats.html#874" class="Bound">F</a> <a id="876" href="Categories.Category.Instance.Cats.html#876" class="Bound">G</a> <a id="878" href="Categories.Category.Instance.Cats.html#878" class="Bound">H</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">→</a> <a id="883" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="894" href="Categories.Category.Instance.Cats.html#874" class="Bound">F</a> <a id="896" href="Categories.Category.Instance.Cats.html#876" class="Bound">G</a> <a id="898" href="Categories.Category.Instance.Cats.html#878" class="Bound">H</a>
  <a id="902" class="Symbol">;</a> <a id="904" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="914" class="Symbol">=</a> <a id="916" class="Symbol">λ</a> <a id="918" class="Symbol">{</a><a id="919" href="Categories.Category.Instance.Cats.html#919" class="Bound">_</a> <a id="921" href="Categories.Category.Instance.Cats.html#921" class="Bound">_</a> <a id="923" href="Categories.Category.Instance.Cats.html#923" class="Bound">_</a> <a id="925" href="Categories.Category.Instance.Cats.html#925" class="Bound">_</a> <a id="927" href="Categories.Category.Instance.Cats.html#927" class="Bound">F</a> <a id="929" href="Categories.Category.Instance.Cats.html#929" class="Bound">G</a> <a id="931" href="Categories.Category.Instance.Cats.html#931" class="Bound">H</a><a id="932" class="Symbol">}</a> <a id="934" class="Symbol">→</a> <a id="936" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="940" class="Symbol">(</a><a id="941" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="952" href="Categories.Category.Instance.Cats.html#927" class="Bound">F</a> <a id="954" href="Categories.Category.Instance.Cats.html#929" class="Bound">G</a> <a id="956" href="Categories.Category.Instance.Cats.html#931" class="Bound">H</a><a id="957" class="Symbol">)</a>
  <a id="961" class="Symbol">;</a> <a id="963" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="973" class="Symbol">=</a> <a id="975" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a>
  <a id="985" class="Symbol">;</a> <a id="987" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="997" class="Symbol">=</a> <a id="999" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a>
  <a id="1009" class="Symbol">;</a> <a id="1011" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6406" class="Function">unitor²</a>
  <a id="1033" class="Symbol">;</a> <a id="1035" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1045" class="Symbol">=</a> <a id="1047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a>
  <a id="1063" class="Symbol">;</a> <a id="1065" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1075" class="Symbol">=</a> <a id="1077" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a>
  <a id="1084" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Instance.EmptySet.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.EmptySet</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Comment">-- This is really a degenerate version of Categories.Category.Instance.Zero</a>
<a id="132" class="Comment">-- Here EmptySet is not given an explicit name, it is an alias for Lift o ⊥</a>
<a id="208" class="Keyword">module</a> <a id="215" href="Categories.Category.Instance.EmptySet.html" class="Module">Categories.Category.Instance.EmptySet</a> <a id="253" class="Keyword">where</a>

<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Data.Empty.html#895" class="Function">⊥</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="428" class="Symbol">)</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Categories.Category.Instance.Sets.html" class="Module">Categories.Category.Instance.Sets</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="526" class="Keyword">import</a> <a id="533" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="559" class="Symbol">as</a> <a id="562" class="Module">Init</a>

<a id="568" class="Keyword">module</a> <a id="575" href="Categories.Category.Instance.EmptySet.html#575" class="Module">_</a> <a id="577" class="Symbol">{</a><a id="578" href="Categories.Category.Instance.EmptySet.html#578" class="Bound">o</a> <a id="580" class="Symbol">:</a> <a id="582" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="587" class="Symbol">}</a> <a id="589" class="Keyword">where</a>
  <a id="597" class="Keyword">open</a> <a id="602" href="Categories.Object.Initial.html" class="Module">Init</a> <a id="607" class="Symbol">(</a><a id="608" href="Categories.Category.Instance.Sets.html#416" class="Function">Sets</a> <a id="613" href="Categories.Category.Instance.EmptySet.html#578" class="Bound">o</a><a id="614" class="Symbol">)</a>

  <a id="619" href="Categories.Category.Instance.EmptySet.html#619" class="Function">EmptySet-⊥</a> <a id="630" class="Symbol">:</a> <a id="632" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
  <a id="642" href="Categories.Category.Instance.EmptySet.html#619" class="Function">EmptySet-⊥</a> <a id="653" class="Symbol">=</a> <a id="655" class="Keyword">record</a> <a id="662" class="Symbol">{</a> <a id="664" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="666" class="Symbol">=</a> <a id="668" href="Level.html#409" class="Record">Lift</a> <a id="673" href="Categories.Category.Instance.EmptySet.html#578" class="Bound">o</a> <a id="675" href="Data.Empty.html#895" class="Function">⊥</a> <a id="677" class="Symbol">;</a> <a id="679" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="692" class="Symbol">=</a> <a id="694" class="Keyword">record</a> <a id="701" class="Symbol">{</a> <a id="703" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="705" class="Symbol">=</a> <a id="707" class="Symbol">λ</a> <a id="709" class="Symbol">{</a> <a id="711" class="Symbol">{</a><a id="712" href="Categories.Category.Instance.EmptySet.html#712" class="Bound">A</a><a id="713" class="Symbol">}</a> <a id="715" class="Symbol">(</a><a id="716" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="721" href="Categories.Category.Instance.EmptySet.html#721" class="Bound">x</a><a id="722" class="Symbol">)</a> <a id="724" class="Symbol">→</a> <a id="726" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="733" href="Categories.Category.Instance.EmptySet.html#721" class="Bound">x</a> <a id="735" class="Symbol">}</a> <a id="737" class="Symbol">;</a> <a id="739" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="748" class="Symbol">=</a> <a id="750" class="Symbol">λ</a> <a id="752" class="Symbol">{</a> <a id="754" href="Categories.Category.Instance.EmptySet.html#754" class="Bound">f</a> <a id="756" class="Symbol">{()}</a> <a id="761" class="Symbol">}</a> <a id="763" class="Symbol">}</a> <a id="765" class="Symbol">}</a>

<a id="768" class="Keyword">module</a> <a id="775" href="Categories.Category.Instance.EmptySet.html#775" class="Module">_</a> <a id="777" class="Symbol">{</a><a id="778" href="Categories.Category.Instance.EmptySet.html#778" class="Bound">c</a> <a id="780" href="Categories.Category.Instance.EmptySet.html#780" class="Bound">ℓ</a> <a id="782" class="Symbol">:</a> <a id="784" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="789" class="Symbol">}</a> <a id="791" class="Keyword">where</a>
  <a id="799" class="Keyword">open</a> <a id="804" href="Categories.Object.Initial.html" class="Module">Init</a> <a id="809" class="Symbol">(</a><a id="810" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="818" href="Categories.Category.Instance.EmptySet.html#778" class="Bound">c</a> <a id="820" href="Categories.Category.Instance.EmptySet.html#780" class="Bound">ℓ</a><a id="821" class="Symbol">)</a>

  <a id="826" href="Categories.Category.Instance.EmptySet.html#826" class="Function">EmptySetoid</a> <a id="838" class="Symbol">:</a> <a id="840" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="847" href="Categories.Category.Instance.EmptySet.html#778" class="Bound">c</a> <a id="849" href="Categories.Category.Instance.EmptySet.html#780" class="Bound">ℓ</a>
  <a id="853" href="Categories.Category.Instance.EmptySet.html#826" class="Function">EmptySetoid</a> <a id="865" class="Symbol">=</a> <a id="867" class="Keyword">record</a>
    <a id="878" class="Symbol">{</a> <a id="880" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="888" class="Symbol">=</a> <a id="890" href="Level.html#409" class="Record">Lift</a> <a id="895" href="Categories.Category.Instance.EmptySet.html#778" class="Bound">c</a> <a id="897" href="Data.Empty.html#895" class="Function">⊥</a>
    <a id="903" class="Symbol">;</a> <a id="905" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>     <a id="913" class="Symbol">=</a> <a id="915" class="Symbol">λ</a> <a id="917" href="Categories.Category.Instance.EmptySet.html#917" class="Bound">_</a> <a id="919" href="Categories.Category.Instance.EmptySet.html#919" class="Bound">_</a> <a id="921" class="Symbol">→</a> <a id="923" href="Level.html#409" class="Record">Lift</a> <a id="928" href="Categories.Category.Instance.EmptySet.html#780" class="Bound">ℓ</a> <a id="930" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="936" class="Symbol">}</a>

  <a id="941" href="Categories.Category.Instance.EmptySet.html#941" class="Function">EmptySetoid-⊥</a> <a id="955" class="Symbol">:</a> <a id="957" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
  <a id="967" href="Categories.Category.Instance.EmptySet.html#941" class="Function">EmptySetoid-⊥</a> <a id="981" class="Symbol">=</a> <a id="983" class="Keyword">record</a>
    <a id="994" class="Symbol">{</a> <a id="996" href="Categories.Object.Initial.html#804" class="Field">⊥</a>            <a id="1009" class="Symbol">=</a> <a id="1011" href="Categories.Category.Instance.EmptySet.html#826" class="Function">EmptySetoid</a>
    <a id="1027" class="Symbol">;</a> <a id="1029" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1042" class="Symbol">=</a> <a id="1044" class="Keyword">record</a>
      <a id="1057" class="Symbol">{</a> <a id="1059" href="Categories.Object.Initial.html#478" class="Field">!</a>        <a id="1068" class="Symbol">=</a> <a id="1070" class="Keyword">record</a>
        <a id="1085" class="Symbol">{</a> <a id="1087" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1090" class="Symbol">=</a> <a id="1092" class="Symbol">λ</a> <a id="1094" class="Symbol">{</a> <a id="1096" class="Symbol">()</a> <a id="1099" class="Symbol">}</a>
        <a id="1109" class="Symbol">;</a> <a id="1111" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1117" class="Symbol">=</a> <a id="1119" class="Symbol">λ</a> <a id="1121" class="Symbol">{</a> <a id="1123" class="Symbol">{()}</a> <a id="1128" class="Symbol">}</a>
        <a id="1138" class="Symbol">}</a>
      <a id="1146" class="Symbol">;</a> <a id="1148" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1157" class="Symbol">=</a> <a id="1159" class="Symbol">λ</a> <a id="1161" class="Symbol">{</a> <a id="1163" class="Symbol">_</a> <a id="1165" class="Symbol">{()}</a> <a id="1170" class="Symbol">}</a>
      <a id="1178" class="Symbol">}</a>
    <a id="1184" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Instance.One.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.One</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Keyword">module</a> <a id="63" href="Categories.Category.Instance.One.html" class="Module">Categories.Category.Instance.One</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="125" class="Keyword">using</a> <a id="131" class="Symbol">(</a><a id="132" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="133" class="Symbol">;</a> <a id="135" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="137" class="Symbol">)</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Categories.Category.Instance.Cats.html" class="Module">Categories.Category.Instance.Cats</a>
<a id="249" class="Keyword">import</a> <a id="256" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="283" class="Symbol">as</a> <a id="286" class="Module">Term</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Categories.Category.Instance.One.html#299" class="Module">_</a> <a id="301" class="Symbol">{</a><a id="302" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="304" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="306" href="Categories.Category.Instance.One.html#306" class="Bound">e</a> <a id="308" class="Symbol">:</a> <a id="310" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="315" class="Symbol">}</a> <a id="317" class="Keyword">where</a>
  <a id="325" class="Keyword">open</a> <a id="330" href="Categories.Object.Terminal.html" class="Module">Term</a> <a id="335" class="Symbol">(</a><a id="336" href="Categories.Category.Instance.Cats.html#628" class="Function">Cats</a> <a id="341" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="343" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="345" href="Categories.Category.Instance.One.html#306" class="Bound">e</a><a id="346" class="Symbol">)</a>

  <a id="351" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="355" class="Symbol">:</a> <a id="357" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="366" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="368" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="370" href="Categories.Category.Instance.One.html#306" class="Bound">e</a>
  <a id="374" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="378" class="Symbol">=</a> <a id="380" class="Keyword">record</a>
    <a id="391" class="Symbol">{</a> <a id="393" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="403" class="Symbol">=</a> <a id="405" href="Level.html#409" class="Record">Lift</a> <a id="410" href="Categories.Category.Instance.One.html#302" class="Bound">o</a> <a id="412" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="418" class="Symbol">;</a> <a id="420" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="430" class="Symbol">=</a> <a id="432" class="Symbol">λ</a> <a id="434" href="Categories.Category.Instance.One.html#434" class="Bound">_</a> <a id="436" href="Categories.Category.Instance.One.html#436" class="Bound">_</a> <a id="438" class="Symbol">→</a> <a id="440" href="Level.html#409" class="Record">Lift</a> <a id="445" href="Categories.Category.Instance.One.html#304" class="Bound">ℓ</a> <a id="447" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="453" class="Symbol">;</a> <a id="455" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="465" class="Symbol">=</a> <a id="467" class="Symbol">λ</a> <a id="469" href="Categories.Category.Instance.One.html#469" class="Bound">_</a> <a id="471" href="Categories.Category.Instance.One.html#471" class="Bound">_</a> <a id="473" class="Symbol">→</a> <a id="475" href="Level.html#409" class="Record">Lift</a> <a id="480" href="Categories.Category.Instance.One.html#306" class="Bound">e</a> <a id="482" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
    <a id="488" class="Symbol">}</a>

  <a id="493" href="Categories.Category.Instance.One.html#493" class="Function">One-⊤</a> <a id="499" class="Symbol">:</a> <a id="501" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="512" href="Categories.Category.Instance.One.html#493" class="Function">One-⊤</a> <a id="518" class="Symbol">=</a> <a id="520" class="Keyword">record</a> <a id="527" class="Symbol">{</a> <a id="529" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="531" class="Symbol">=</a> <a id="533" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="537" class="Symbol">;</a> <a id="539" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="553" class="Symbol">=</a> <a id="555" class="Keyword">record</a> <a id="562" class="Symbol">{</a> <a id="564" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="566" class="Symbol">=</a> <a id="568" class="Keyword">record</a> <a id="575" class="Symbol">{</a> <a id="577" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="580" class="Symbol">=</a> <a id="582" class="Symbol">λ</a> <a id="584" href="Categories.Category.Instance.One.html#584" class="Bound">_</a> <a id="586" class="Symbol">→</a> <a id="588" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="593" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="596" class="Symbol">}</a> <a id="598" class="Symbol">}</a> <a id="600" class="Symbol">}</a>

<a id="603" class="Comment">-- not only is One terminal, it can be shifted anywhere else. Stronger version of !</a>
<a id="shift"></a><a id="687" href="Categories.Category.Instance.One.html#687" class="Function">shift</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">{</a><a id="696" href="Categories.Category.Instance.One.html#696" class="Bound">o</a> <a id="698" href="Categories.Category.Instance.One.html#698" class="Bound">ℓ</a> <a id="700" href="Categories.Category.Instance.One.html#700" class="Bound">e</a> <a id="702" class="Symbol">:</a> <a id="704" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">(</a><a id="712" href="Categories.Category.Instance.One.html#712" class="Bound">o′</a> <a id="715" href="Categories.Category.Instance.One.html#715" class="Bound">ℓ′</a> <a id="718" href="Categories.Category.Instance.One.html#718" class="Bound">e′</a> <a id="721" class="Symbol">:</a> <a id="723" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">→</a> <a id="732" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="740" class="Symbol">(</a><a id="741" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="745" class="Symbol">{</a><a id="746" href="Categories.Category.Instance.One.html#696" class="Bound">o</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">{</a><a id="750" href="Categories.Category.Instance.One.html#698" class="Bound">ℓ</a><a id="751" class="Symbol">}</a> <a id="753" class="Symbol">{</a><a id="754" href="Categories.Category.Instance.One.html#700" class="Bound">e</a><a id="755" class="Symbol">})</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="763" class="Symbol">{</a><a id="764" href="Categories.Category.Instance.One.html#712" class="Bound">o′</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">{</a><a id="769" href="Categories.Category.Instance.One.html#715" class="Bound">ℓ′</a><a id="771" class="Symbol">}</a> <a id="773" class="Symbol">{</a><a id="774" href="Categories.Category.Instance.One.html#718" class="Bound">e′</a><a id="776" class="Symbol">})</a>
<a id="779" href="Categories.Category.Instance.One.html#687" class="Function">shift</a> <a id="785" href="Categories.Category.Instance.One.html#785" class="Bound">o′</a> <a id="788" href="Categories.Category.Instance.One.html#788" class="Bound">ℓ′</a> <a id="791" href="Categories.Category.Instance.One.html#791" class="Bound">e′</a> <a id="794" class="Symbol">=</a> <a id="796" class="Symbol">_</a> <a id="798" class="Comment">-- so obvious, Agda can fill it all in automatically!</a>

<a id="One0"></a><a id="853" href="Categories.Category.Instance.One.html#853" class="Function">One0</a> <a id="858" class="Symbol">:</a> <a id="860" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="869" href="Level.html#521" class="Function">0ℓ</a> <a id="872" href="Level.html#521" class="Function">0ℓ</a> <a id="875" href="Level.html#521" class="Function">0ℓ</a>
<a id="878" href="Categories.Category.Instance.One.html#853" class="Function">One0</a> <a id="883" class="Symbol">=</a> <a id="885" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="889" class="Symbol">{</a><a id="890" href="Level.html#521" class="Function">0ℓ</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">{</a><a id="895" href="Level.html#521" class="Function">0ℓ</a><a id="897" class="Symbol">}</a> <a id="899" class="Symbol">{</a><a id="900" href="Level.html#521" class="Function">0ℓ</a><a id="902" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Instance.Properties.Setoids.Cocomplete.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Properties.Setoids.Cocomplete</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a> <a id="103" class="Keyword">where</a>

<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Level.html" class="Module">Level</a> <a id="128" class="Keyword">using</a> <a id="134" class="Symbol">(</a><a id="135" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="140" class="Symbol">;</a> <a id="142" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="145" class="Symbol">)</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Data.Product.html" class="Module">Data.Product</a> <a id="172" class="Keyword">using</a> <a id="178" class="Symbol">(</a><a id="179" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="180" class="Symbol">;</a> <a id="182" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="187" class="Symbol">;</a> <a id="189" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="194" class="Symbol">;</a> <a id="196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="199" class="Symbol">;</a> <a id="201" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="209" class="Symbol">;</a> <a id="211" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="214" class="Symbol">;</a> <a id="216" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="219" class="Symbol">)</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="250" class="Keyword">using</a> <a id="256" class="Symbol">(</a><a id="257" href="Function.Bundles.html#2043" class="Record">Func</a><a id="261" class="Symbol">;</a> <a id="263" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="268" class="Symbol">)</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="311" class="Symbol">;</a> <a id="313" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="321" class="Symbol">;</a> <a id="323" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="326" class="Symbol">)</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="378" class="Symbol">as</a> <a id="381" class="Module">≡</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">_=[_]⇒_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="527" class="Symbol">as</a> <a id="530" class="Module">ST</a> <a id="533" class="Keyword">using</a> <a id="539" class="Symbol">(</a><a id="540" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="545" class="Symbol">;</a> <a id="547" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Module">Plus⇔</a>
<a id="567" class="Keyword">open</a> <a id="572" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="625" class="Symbol">;</a> <a id="627" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a><a id="812" class="Symbol">)</a>

<a id="815" class="Keyword">import</a> <a id="822" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="863" class="Symbol">as</a> <a id="866" class="Module">Coc</a>
<a id="870" class="Keyword">import</a> <a id="877" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="910" class="Symbol">as</a> <a id="913" class="Module">RS</a>

<a id="917" class="Keyword">module</a> <a id="924" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#924" class="Module">_</a> <a id="926" class="Symbol">{</a><a id="927" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="929" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="931" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#931" class="Bound">e</a><a id="932" class="Symbol">}</a> <a id="934" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="936" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a> <a id="939" class="Symbol">{</a><a id="940" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="942" class="Symbol">:</a> <a id="944" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="953" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="955" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="957" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#931" class="Bound">e</a><a id="958" class="Symbol">}</a> <a id="960" class="Symbol">(</a><a id="961" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#961" class="Bound">F</a> <a id="963" class="Symbol">:</a> <a id="965" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="973" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="975" class="Symbol">(</a><a id="976" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="984" class="Symbol">(</a><a id="985" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="987" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="989" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="995" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="997" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="999" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1001" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1005" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1007" class="Symbol">)))</a> <a id="1011" class="Keyword">where</a>
  <a id="1019" class="Keyword">private</a>
    <a id="1031" class="Keyword">module</a> <a id="1038" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1038" class="Module">J</a>    <a id="1043" class="Symbol">=</a> <a id="1045" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1054" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a>
    <a id="1060" class="Keyword">open</a> <a id="1065" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1073" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#961" class="Bound">F</a>
    <a id="1079" class="Keyword">module</a> <a id="1086" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1086" class="Module">F₀</a> <a id="1089" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1089" class="Bound">j</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1104" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1089" class="Bound">j</a><a id="1105" class="Symbol">)</a>
    <a id="1111" class="Keyword">open</a> <a id="1116" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1086" class="Module">F₀</a> <a id="1119" class="Keyword">using</a> <a id="1125" class="Symbol">()</a> <a id="1128" class="Keyword">renaming</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="1142" class="Symbol">to</a> <a id="1145" class="Function Operator">_[_≈_]</a><a id="1151" class="Symbol">)</a>

  <a id="1156" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1180" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1182" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1183" class="Symbol">)</a>
  <a id="1187" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1206" href="Categories.Category.Core.html#559" class="Function">J.Obj</a> <a id="1212" href="Relation.Binary.Bundles.html#1143" class="Function">F₀.Carrier</a>

  <a id="1226" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1236" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1254" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1256" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="1258" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1260" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1262" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1264" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1266" class="Symbol">)</a>
  <a id="1270" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1275" class="Bound">X</a> <a id="1277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1279" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1279" class="Bound">x</a><a id="1280" class="Symbol">)</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1287" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1287" class="Bound">y</a><a id="1288" class="Symbol">)</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1295" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1295" class="Bound">f</a> <a id="1297" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1299" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#940" class="Bound">J</a> <a id="1301" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1303" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1275" class="Bound">X</a> <a id="1305" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1307" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1309" href="Categories.Category.html#502" class="Function Operator">]</a> <a id="1311" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1313" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1283" class="Bound">Y</a> <a id="1315" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">[</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1321" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1295" class="Bound">f</a> <a id="1323" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1327" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1279" class="Bound">x</a><a id="1328" class="Symbol">)</a> <a id="1330" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">≈</a> <a id="1332" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1287" class="Bound">y</a> <a id="1334" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1145" class="Function Operator">]</a>
    
  <a id="1343" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1343" class="Function">coc-preorder</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1370" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1372" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1380" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a><a id="1381" class="Symbol">)</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#927" class="Bound">o</a> <a id="1386" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1388" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#929" class="Bound">ℓ</a> <a id="1390" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1392" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#934" class="Bound">c</a> <a id="1394" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1396" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#936" class="Bound">ℓ′</a><a id="1398" class="Symbol">)</a>
  <a id="1402" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1343" class="Function">coc-preorder</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Keyword">record</a>
    <a id="1428" class="Symbol">{</a> <a id="1430" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a>    <a id="1441" class="Symbol">=</a> <a id="1443" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a>
    <a id="1462" class="Symbol">;</a> <a id="1464" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a>        <a id="1475" class="Symbol">=</a> <a id="1477" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="1485" class="Symbol">;</a> <a id="1487" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>        <a id="1498" class="Symbol">=</a> <a id="1500" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a>
    <a id="1508" class="Symbol">;</a> <a id="1510" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="1521" class="Symbol">=</a> <a id="1523" class="Keyword">record</a>
      <a id="1536" class="Symbol">{</a> <a id="1538" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">≡.isEquivalence</a>
      <a id="1576" class="Symbol">;</a> <a id="1578" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="1592" class="Symbol">=</a> <a id="1594" class="Symbol">λ</a> <a id="1596" class="Symbol">{</a> <a id="1598" class="Symbol">{</a><a id="1599" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1599" class="Bound">j</a> <a id="1601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1603" class="Symbol">_}</a> <a id="1606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Categories.Category.Core.html#630" class="Function">J.id</a> <a id="1620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.Structures.html#1596" class="Function">F₀.refl</a> <a id="1641" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1599" class="Bound">j</a><a id="1642" class="Symbol">))</a> <a id="1645" class="Symbol">}</a>
      <a id="1653" class="Symbol">;</a> <a id="1655" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="1669" class="Symbol">=</a> <a id="1671" class="Symbol">λ</a> <a id="1673" class="Symbol">{</a> <a id="1675" class="Symbol">{</a><a id="1676" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1676" class="Bound">a</a> <a id="1678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1680" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1680" class="Bound">Sa</a><a id="1682" class="Symbol">}</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1685" class="Bound">b</a> <a id="1687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1689" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1689" class="Bound">Sb</a><a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">{</a><a id="1694" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1694" class="Bound">c</a> <a id="1696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1698" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1698" class="Bound">Sc</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1703" class="Bound">f</a> <a id="1705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1707" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1707" class="Bound">eq₁</a><a id="1710" class="Symbol">)</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a> <a id="1715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1717" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1717" class="Bound">eq₂</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a>
        <a id="1732" class="Keyword">let</a> <a id="1736" class="Keyword">open</a> <a id="1741" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1748" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1694" class="Bound">c</a><a id="1749" class="Symbol">)</a>
        <a id="1759" class="Keyword">in</a> <a id="1762" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a> <a id="1764" href="Categories.Category.Core.html#656" class="Function Operator">J.∘</a> <a id="1768" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1703" class="Bound">f</a> <a id="1770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="1787" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1790" class="Symbol">(</a><a id="1791" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a> <a id="1793" href="Categories.Category.Core.html#656" class="Function Operator">J.∘</a> <a id="1797" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1703" class="Bound">f</a><a id="1798" class="Symbol">)</a> <a id="1800" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1804" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1680" class="Bound">Sa</a>    <a id="1810" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1813" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Relation.Binary.Structures.html#1596" class="Function">F₀.refl</a> <a id="1835" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1676" class="Bound">a</a><a id="1836" class="Symbol">)</a> <a id="1838" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1848" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1851" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a> <a id="1853" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1861" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1703" class="Bound">f</a> <a id="1863" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1867" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1680" class="Bound">Sa</a><a id="1869" class="Symbol">)</a> <a id="1871" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1874" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1883" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a><a id="1884" class="Symbol">)</a> <a id="1886" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1707" class="Bound">eq₁</a> <a id="1890" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1900" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1903" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1713" class="Bound">g</a> <a id="1905" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1909" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1689" class="Bound">Sb</a>            <a id="1923" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1926" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1717" class="Bound">eq₂</a> <a id="1930" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="1940" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1698" class="Bound">Sc</a>                     <a id="1963" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="1964" class="Symbol">)</a> <a id="1966" class="Symbol">}</a>
      <a id="1974" class="Symbol">}</a>
    <a id="1980" class="Symbol">}</a>

<a id="Setoids-Cocomplete"></a><a id="1983" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Function">Setoids-Cocomplete</a> <a id="2002" class="Symbol">:</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2005" class="Bound">o</a> <a id="2007" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2007" class="Bound">ℓ</a> <a id="2009" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2009" class="Bound">e</a> <a id="2011" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2011" class="Bound">c</a> <a id="2013" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2013" class="Bound">ℓ′</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2023" class="Symbol">)</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="2038" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2005" class="Bound">o</a> <a id="2040" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2007" class="Bound">ℓ</a> <a id="2042" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2009" class="Bound">e</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2005" class="Bound">o</a> <a id="2056" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2058" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2011" class="Bound">c</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2005" class="Bound">o</a> <a id="2064" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2066" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2007" class="Bound">ℓ</a> <a id="2068" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2070" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2011" class="Bound">c</a> <a id="2072" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2074" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2013" class="Bound">ℓ′</a><a id="2076" class="Symbol">))</a>
<a id="2079" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Function">Setoids-Cocomplete</a> <a id="2098" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2098" class="Bound">o</a> <a id="2100" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2100" class="Bound">ℓ</a> <a id="2102" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2102" class="Bound">e</a> <a id="2104" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="2106" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2110" class="Bound">J</a><a id="2111" class="Symbol">}</a> <a id="2113" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a> <a id="2115" class="Symbol">=</a> <a id="2117" class="Keyword">record</a>
  <a id="2126" class="Symbol">{</a> <a id="2128" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2136" class="Symbol">=</a>
    <a id="2142" class="Keyword">record</a>
    <a id="2153" class="Symbol">{</a> <a id="2155" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="2164" class="Symbol">=</a> <a id="2166" class="Keyword">record</a>
      <a id="2179" class="Symbol">{</a> <a id="2181" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>      <a id="2188" class="Symbol">=</a> <a id="2190" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3318" class="Function">⇛-Setoid</a>
      <a id="2205" class="Symbol">;</a> <a id="2207" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2214" class="Symbol">=</a> <a id="2216" class="Keyword">record</a>
        <a id="2231" class="Symbol">{</a> <a id="2233" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="2241" class="Symbol">=</a> <a id="2243" class="Symbol">λ</a> <a id="2245" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2245" class="Bound">j</a> <a id="2247" class="Symbol">→</a> <a id="2249" class="Keyword">record</a>
          <a id="2266" class="Symbol">{</a> <a id="2268" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2245" class="Bound">j</a> <a id="2275" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>
          <a id="2288" class="Symbol">;</a> <a id="2290" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="2296" class="Symbol">=</a> <a id="2298" class="Symbol">λ</a> <a id="2300" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2300" class="Bound">i≈k</a> <a id="2304" class="Symbol">→</a> <a id="2306" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="2316" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2325" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2300" class="Bound">i≈k</a><a id="2328" class="Symbol">)</a>
          <a id="2340" class="Symbol">}</a>
        <a id="2350" class="Symbol">;</a> <a id="2352" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="2360" class="Symbol">=</a> <a id="2362" class="Symbol">λ</a> <a id="2364" class="Symbol">{</a><a id="2365" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2365" class="Bound">X</a><a id="2366" class="Symbol">}</a> <a id="2368" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2368" class="Bound">X⇒Y</a> <a id="2372" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2372" class="Bound">x≈y</a> <a id="2376" class="Symbol">→</a> <a id="2378" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="2387" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2396" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2368" class="Bound">X⇒Y</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Relation.Binary.Structures.html#1200" class="Function">F₀.sym</a> <a id="2409" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2365" class="Bound">X</a> <a id="2411" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2372" class="Bound">x≈y</a><a id="2414" class="Symbol">))</a>
        <a id="2425" class="Symbol">}</a>
      <a id="2433" class="Symbol">}</a>
    <a id="2439" class="Symbol">;</a> <a id="2441" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="2454" class="Symbol">=</a> <a id="2456" class="Keyword">record</a>
      <a id="2469" class="Symbol">{</a> <a id="2471" href="Categories.Object.Initial.html#478" class="Field">!</a>        <a id="2480" class="Symbol">=</a> <a id="2482" class="Symbol">λ</a> <a id="2484" class="Symbol">{</a><a id="2485" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">→</a>
        <a id="2498" class="Keyword">let</a> <a id="2502" class="Keyword">module</a> <a id="2509" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2509" class="Module">K</a> <a id="2511" class="Symbol">=</a> <a id="2513" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2520" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a>
        <a id="2530" class="Keyword">in</a> <a id="2533" class="Keyword">record</a>
        <a id="2548" class="Symbol">{</a> <a id="2550" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="2558" class="Symbol">=</a> <a id="2560" class="Keyword">record</a>
          <a id="2577" class="Symbol">{</a> <a id="2579" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3450" class="Function">to-coapex</a> <a id="2594" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a>
          <a id="2606" class="Symbol">;</a> <a id="2608" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="2614" class="Symbol">=</a> <a id="2616" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="2629" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="2631" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="2634" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Categories.Diagram.Cocone.html#588" class="Field">K.N</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3450" class="Function">to-coapex</a> <a id="2652" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a><a id="2653" class="Symbol">)</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3608" class="Function">coapex-cong</a> <a id="2668" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a><a id="2669" class="Symbol">)</a>
          <a id="2681" class="Symbol">}</a>
        <a id="2691" class="Symbol">;</a> <a id="2693" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="2701" class="Symbol">=</a> <a id="2703" class="Symbol">λ</a> <a id="2705" class="Symbol">{</a><a id="2706" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2706" class="Bound">X</a><a id="2707" class="Symbol">}</a> <a id="2709" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2709" class="Bound">x≈y</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Categories.Diagram.Cocone.html#425" class="Field">Coapex.ψ</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Categories.Diagram.Cocone.html#604" class="Field">Cocone.coapex</a> <a id="2745" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2485" class="Bound">K</a><a id="2746" class="Symbol">)</a> <a id="2748" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2706" class="Bound">X</a><a id="2749" class="Symbol">)</a> <a id="2751" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2709" class="Bound">x≈y</a>
        <a id="2763" class="Symbol">}</a>
      <a id="2771" class="Symbol">;</a> <a id="2773" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="2782" class="Symbol">=</a> <a id="2784" class="Symbol">λ</a> <a id="2786" class="Symbol">{</a> <a id="2788" class="Symbol">{</a><a id="2789" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2789" class="Bound">K</a><a id="2790" class="Symbol">}</a> <a id="2792" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2792" class="Bound">f</a> <a id="2794" class="Symbol">{</a><a id="2795" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2795" class="Bound">a</a> <a id="2797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2799" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2799" class="Bound">Sa</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">{</a><a id="2804" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2804" class="Bound">b</a> <a id="2806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2808" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2808" class="Bound">Sb</a><a id="2810" class="Symbol">}</a> <a id="2812" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2812" class="Bound">eq</a> <a id="2815" class="Symbol">→</a>
        <a id="2825" class="Keyword">let</a> <a id="2829" class="Keyword">module</a> <a id="2836" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2836" class="Module">K</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2847" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2789" class="Bound">K</a>
            <a id="2861" class="Keyword">module</a> <a id="2868" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2868" class="Module">f</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="2880" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2792" class="Bound">f</a>
            <a id="2894" class="Keyword">open</a> <a id="2899" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="2902" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a>
        <a id="2914" class="Keyword">in</a> <a id="2917" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="2933" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="2937" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2795" class="Bound">a</a> <a id="2939" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2943" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2799" class="Bound">Sa</a>       <a id="2952" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2956" href="Categories.Diagram.Cocone.html#770" class="Function">f.commute</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Relation.Binary.Structures.html#1596" class="Function">F₀.refl</a> <a id="2975" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2795" class="Bound">a</a><a id="2976" class="Symbol">)</a> <a id="2978" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="2990" href="Categories.Diagram.Cocone.html#745" class="Function">f.arr</a> <a id="2996" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2795" class="Bound">a</a> <a id="3003" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3005" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2799" class="Bound">Sa</a><a id="3007" class="Symbol">)</a> <a id="3009" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3012" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3017" href="Categories.Diagram.Cocone.html#745" class="Function">f.arr</a> <a id="3023" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2812" class="Bound">eq</a> <a id="3026" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3038" href="Categories.Diagram.Cocone.html#745" class="Function">f.arr</a> <a id="3044" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2804" class="Bound">b</a> <a id="3051" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3053" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2808" class="Bound">Sb</a><a id="3055" class="Symbol">)</a> <a id="3057" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="3059" class="Symbol">}</a>
      <a id="3067" class="Symbol">}</a>
    <a id="3073" class="Symbol">}</a>
  <a id="3077" class="Symbol">}</a>
  <a id="3081" class="Keyword">where</a> <a id="3087" class="Keyword">open</a> <a id="3092" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3100" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a>
        <a id="3110" class="Keyword">open</a> <a id="3115" href="Categories.Category.Construction.Cocones.html" class="Module">Coc</a> <a id="3119" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a>
        <a id="3129" class="Keyword">module</a> <a id="3136" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3136" class="Module">J</a>    <a id="3141" class="Symbol">=</a> <a id="3143" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3152" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2110" class="Bound">J</a>
        <a id="3162" class="Keyword">module</a> <a id="3169" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3169" class="Module">F₀</a> <a id="3172" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3172" class="Bound">j</a> <a id="3174" class="Symbol">=</a> <a id="3176" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3187" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3172" class="Bound">j</a><a id="3188" class="Symbol">)</a>
        <a id="3198" class="Keyword">open</a> <a id="3203" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3169" class="Module">F₀</a> <a id="3206" class="Keyword">using</a> <a id="3212" class="Symbol">()</a> <a id="3215" class="Keyword">renaming</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="3229" class="Symbol">to</a> <a id="3232" class="Function Operator">_[_≈_]</a><a id="3238" class="Symbol">)</a>

        <a id="3249" class="Comment">-- this is essentially a symmetric transitive closure of coc</a>
        <a id="3318" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3318" class="Function">⇛-Setoid</a> <a id="3327" class="Symbol">:</a> <a id="3329" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2098" class="Bound">o</a> <a id="3339" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3341" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2098" class="Bound">o</a> <a id="3347" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3349" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2100" class="Bound">ℓ</a> <a id="3351" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3353" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="3355" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3357" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a><a id="3359" class="Symbol">)</a>
        <a id="3369" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3318" class="Function">⇛-Setoid</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">ST.setoid</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="3395" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="3397" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="3400" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Relation.Binary.Structures.html#2466" class="Function">Preorder.refl</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1343" class="Function">coc-preorder</a> <a id="3432" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="3434" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="3437" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a><a id="3438" class="Symbol">))</a>

        <a id="3450" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3450" class="Function">to-coapex</a> <a id="3460" class="Symbol">:</a> <a id="3462" class="Symbol">∀</a> <a id="3464" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3464" class="Bound">K</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1156" class="Function">vertex-carrier</a> <a id="3483" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="3485" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="3488" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a> <a id="3490" class="Symbol">→</a> <a id="3492" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3517" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3464" class="Bound">K</a><a id="3518" class="Symbol">)</a>
        <a id="3528" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3450" class="Function">to-coapex</a> <a id="3538" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3538" class="Bound">K</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3541" class="Bound">j</a> <a id="3543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3545" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3545" class="Bound">Sj</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">=</a> <a id="3551" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3555" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3541" class="Bound">j</a> <a id="3557" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3561" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3545" class="Bound">Sj</a>
          <a id="3574" class="Keyword">where</a> <a id="3580" class="Keyword">module</a> <a id="3587" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3587" class="Module">K</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3598" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3538" class="Bound">K</a>
        <a id="3608" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3608" class="Function">coapex-cong</a> <a id="3620" class="Symbol">:</a> <a id="3622" class="Symbol">∀</a> <a id="3624" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3624" class="Bound">K</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1226" class="Function">coc</a> <a id="3632" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2104" class="Bound">c</a> <a id="3634" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2106" class="Bound">ℓ′</a> <a id="3637" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#2113" class="Bound">F</a> <a id="3639" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">=[</a> <a id="3642" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3450" class="Function">to-coapex</a> <a id="3652" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3624" class="Bound">K</a> <a id="3654" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">]⇒</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="3679" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3624" class="Bound">K</a><a id="3680" class="Symbol">))</a>
        <a id="3691" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3608" class="Function">coapex-cong</a> <a id="3703" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3703" class="Bound">K</a> <a id="3705" class="Symbol">{</a><a id="3706" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3706" class="Bound">X</a> <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3710" class="Bound">x</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3714" class="Bound">Y</a> <a id="3716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3718" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3718" class="Bound">y</a><a id="3719" class="Symbol">}</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3722" class="Bound">f</a> <a id="3724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3726" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3726" class="Bound">fx≈y</a><a id="3730" class="Symbol">)</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="3750" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3754" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3706" class="Bound">X</a> <a id="3756" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3760" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3710" class="Bound">x</a>            <a id="3773" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3777" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="3787" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3722" class="Bound">f</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Relation.Binary.Structures.html#1596" class="Function">F₀.refl</a> <a id="3798" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3706" class="Bound">X</a><a id="3799" class="Symbol">)</a> <a id="3801" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3813" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3817" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3714" class="Bound">Y</a> <a id="3819" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3827" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3722" class="Bound">f</a> <a id="3829" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3833" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3710" class="Bound">x</a><a id="3834" class="Symbol">)</a>  <a id="3837" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3840" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3850" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3714" class="Bound">Y</a><a id="3851" class="Symbol">)</a> <a id="3853" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3726" class="Bound">fx≈y</a> <a id="3858" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3870" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3874" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3714" class="Bound">Y</a> <a id="3876" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3880" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3718" class="Bound">y</a>            <a id="3893" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="3905" class="Keyword">where</a> <a id="3911" class="Keyword">module</a> <a id="3918" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3918" class="Module">K</a> <a id="3920" class="Symbol">=</a> <a id="3922" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3929" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#3703" class="Bound">K</a>
                <a id="3947" class="Keyword">open</a> <a id="3952" href="Relation.Binary.Reasoning.Setoid.html" class="Module">RS</a> <a id="3955" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a>
</pre></body></html>

==> anc/Categories.Category.Instance.Setoids.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Setoids</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="80" class="Keyword">where</a>

<a id="87" class="Comment">-- Category of Setoids, aka (Setoid, _⟶_, Setoid ≈)</a>
<a id="139" class="Comment">-- Note the (explicit) levels in each</a>

<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Level.html" class="Module">Level</a> <a id="196" class="Keyword">using</a> <a id="202" class="Symbol">(</a><a id="203" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="206" class="Symbol">;</a> <a id="208" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="211" class="Symbol">)</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="249" class="Keyword">using</a> <a id="255" class="Symbol">(</a><a id="256" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="293" class="Keyword">using</a> <a id="299" class="Symbol">(</a><a id="300" href="Function.Bundles.html#2043" class="Record">Func</a><a id="304" class="Symbol">;</a> <a id="306" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="311" class="Symbol">)</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Function.Base.html" class="Module">Function.Base</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">import</a> <a id="358" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="389" class="Symbol">as</a> <a id="392" class="Module">Comp</a>
<a id="397" class="Keyword">import</a> <a id="404" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="432" class="Symbol">as</a> <a id="435" class="Module">Id</a>
<a id="438" class="Keyword">import</a> <a id="445" href="Function.Construct.Setoid.html" class="Module">Function.Construct.Setoid</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">S</a>

<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="514" class="Keyword">using</a> <a id="520" class="Symbol">(</a><a id="521" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="529" class="Symbol">)</a>

<a id="532" class="Keyword">open</a> <a id="537" href="Function.Bundles.html#2043" class="Module">Func</a>
<a id="542" class="Keyword">open</a> <a id="547" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a>

<a id="Setoids"></a><a id="555" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="563" class="Symbol">:</a> <a id="565" class="Symbol">∀</a> <a id="567" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="569" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a> <a id="571" class="Symbol">→</a> <a id="573" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="582" class="Symbol">(</a><a id="583" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="587" class="Symbol">(</a><a id="588" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="590" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="592" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="593" class="Symbol">))</a> <a id="596" class="Symbol">(</a><a id="597" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="599" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="601" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">(</a><a id="605" href="Categories.Category.Instance.Setoids.html#567" class="Bound">c</a> <a id="607" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="609" href="Categories.Category.Instance.Setoids.html#569" class="Bound">ℓ</a><a id="610" class="Symbol">)</a>
<a id="612" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="620" href="Categories.Category.Instance.Setoids.html#620" class="Bound">c</a> <a id="622" href="Categories.Category.Instance.Setoids.html#622" class="Bound">ℓ</a> <a id="624" class="Symbol">=</a> <a id="626" class="Keyword">record</a>
  <a id="635" class="Symbol">{</a> <a id="637" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="647" class="Symbol">=</a> <a id="649" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="656" href="Categories.Category.Instance.Setoids.html#620" class="Bound">c</a> <a id="658" href="Categories.Category.Instance.Setoids.html#622" class="Bound">ℓ</a>
  <a id="662" class="Symbol">;</a> <a id="664" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="674" class="Symbol">=</a> <a id="676" href="Function.Bundles.html#2043" class="Record">Func</a>
  <a id="683" class="Symbol">;</a> <a id="685" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="695" class="Symbol">=</a> <a id="697" class="Symbol">λ</a> <a id="699" class="Symbol">{</a><a id="700" href="Categories.Category.Instance.Setoids.html#700" class="Bound">A</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">{</a><a id="704" href="Categories.Category.Instance.Setoids.html#704" class="Bound">B</a><a id="705" class="Symbol">}</a> <a id="707" href="Categories.Category.Instance.Setoids.html#707" class="Bound">f</a> <a id="709" href="Categories.Category.Instance.Setoids.html#709" class="Bound">g</a> <a id="711" class="Symbol">→</a> <a id="713" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="717" class="Symbol">(</a><a id="718" href="Function.Construct.Setoid.html#376" class="Function">S.function</a> <a id="729" href="Categories.Category.Instance.Setoids.html#700" class="Bound">A</a> <a id="731" href="Categories.Category.Instance.Setoids.html#704" class="Bound">B</a><a id="732" class="Symbol">)</a> <a id="734" href="Categories.Category.Instance.Setoids.html#707" class="Bound">f</a> <a id="736" href="Categories.Category.Instance.Setoids.html#709" class="Bound">g</a>
  <a id="740" class="Symbol">;</a> <a id="742" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="752" class="Symbol">=</a> <a id="754" href="Function.Construct.Identity.html#2813" class="Function">Id.function</a> <a id="766" class="Symbol">_</a>
  <a id="770" class="Symbol">;</a> <a id="772" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="782" class="Symbol">=</a> <a id="784" class="Symbol">λ</a> <a id="786" href="Categories.Category.Instance.Setoids.html#786" class="Bound">f</a> <a id="788" href="Categories.Category.Instance.Setoids.html#788" class="Bound">g</a> <a id="790" class="Symbol">→</a> <a id="792" href="Function.Construct.Composition.html#5240" class="Function">Comp.function</a> <a id="806" href="Categories.Category.Instance.Setoids.html#788" class="Bound">g</a> <a id="808" href="Categories.Category.Instance.Setoids.html#786" class="Bound">f</a>
  <a id="812" class="Symbol">;</a> <a id="814" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="824" class="Symbol">=</a> <a id="826" class="Symbol">λ</a> <a id="828" class="Symbol">{</a><a id="829" href="Categories.Category.Instance.Setoids.html#829" class="Bound">A</a><a id="830" class="Symbol">}</a> <a id="832" class="Symbol">{</a><a id="833" href="Categories.Category.Instance.Setoids.html#833" class="Bound">B</a><a id="834" class="Symbol">}</a> <a id="836" class="Symbol">{</a><a id="837" href="Categories.Category.Instance.Setoids.html#837" class="Bound">C</a><a id="838" class="Symbol">}</a> <a id="840" class="Symbol">{</a><a id="841" href="Categories.Category.Instance.Setoids.html#841" class="Bound">D</a><a id="842" class="Symbol">}</a> <a id="844" class="Symbol">{</a><a id="845" href="Categories.Category.Instance.Setoids.html#845" class="Bound">f</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">{</a><a id="849" href="Categories.Category.Instance.Setoids.html#849" class="Bound">g</a><a id="850" class="Symbol">}</a> <a id="852" class="Symbol">{</a><a id="853" href="Categories.Category.Instance.Setoids.html#853" class="Bound">h</a><a id="854" class="Symbol">}</a> <a id="856" href="Categories.Category.Instance.Setoids.html#856" class="Bound">x≈y</a> <a id="860" class="Symbol">→</a> <a id="862" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="867" href="Categories.Category.Instance.Setoids.html#853" class="Bound">h</a> <a id="869" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="871" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="876" href="Categories.Category.Instance.Setoids.html#849" class="Bound">g</a> <a id="878" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="880" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="885" href="Categories.Category.Instance.Setoids.html#845" class="Bound">f</a> <a id="887" href="Categories.Category.Instance.Setoids.html#856" class="Bound">x≈y</a>
  <a id="893" class="Symbol">;</a> <a id="895" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="905" class="Symbol">=</a> <a id="907" class="Symbol">λ</a> <a id="909" class="Symbol">{</a><a id="910" href="Categories.Category.Instance.Setoids.html#910" class="Bound">A</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">{</a><a id="914" href="Categories.Category.Instance.Setoids.html#914" class="Bound">B</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">{</a><a id="918" href="Categories.Category.Instance.Setoids.html#918" class="Bound">C</a><a id="919" class="Symbol">}</a> <a id="921" class="Symbol">{</a><a id="922" href="Categories.Category.Instance.Setoids.html#922" class="Bound">D</a><a id="923" class="Symbol">}</a> <a id="925" class="Symbol">{</a><a id="926" href="Categories.Category.Instance.Setoids.html#926" class="Bound">f</a><a id="927" class="Symbol">}</a> <a id="929" class="Symbol">{</a><a id="930" href="Categories.Category.Instance.Setoids.html#930" class="Bound">g</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">{</a><a id="934" href="Categories.Category.Instance.Setoids.html#934" class="Bound">h</a><a id="935" class="Symbol">}</a> <a id="937" href="Categories.Category.Instance.Setoids.html#937" class="Bound">x≈y</a> <a id="941" class="Symbol">→</a> <a id="943" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="948" href="Categories.Category.Instance.Setoids.html#934" class="Bound">h</a> <a id="950" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="952" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="957" href="Categories.Category.Instance.Setoids.html#930" class="Bound">g</a> <a id="959" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="961" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="966" href="Categories.Category.Instance.Setoids.html#926" class="Bound">f</a> <a id="968" href="Categories.Category.Instance.Setoids.html#937" class="Bound">x≈y</a>
  <a id="974" class="Symbol">;</a> <a id="976" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="986" class="Symbol">=</a> <a id="988" class="Symbol">λ</a> <a id="990" class="Symbol">{</a><a id="991" href="Categories.Category.Instance.Setoids.html#991" class="Bound">A</a><a id="992" class="Symbol">}</a> <a id="994" class="Symbol">{</a><a id="995" href="Categories.Category.Instance.Setoids.html#995" class="Bound">B</a><a id="996" class="Symbol">}</a> <a id="998" class="Symbol">{</a><a id="999" href="Categories.Category.Instance.Setoids.html#999" class="Bound">f</a><a id="1000" class="Symbol">}</a> <a id="1002" href="Categories.Category.Instance.Setoids.html#1002" class="Bound">x≈y</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1013" href="Categories.Category.Instance.Setoids.html#999" class="Bound">f</a> <a id="1015" href="Categories.Category.Instance.Setoids.html#1002" class="Bound">x≈y</a>
  <a id="1021" class="Symbol">;</a> <a id="1023" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1033" class="Symbol">=</a> <a id="1035" class="Symbol">λ</a> <a id="1037" class="Symbol">{</a><a id="1038" href="Categories.Category.Instance.Setoids.html#1038" class="Bound">A</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Categories.Category.Instance.Setoids.html#1042" class="Bound">B</a><a id="1043" class="Symbol">}</a> <a id="1045" class="Symbol">{</a><a id="1046" href="Categories.Category.Instance.Setoids.html#1046" class="Bound">f</a><a id="1047" class="Symbol">}</a> <a id="1049" href="Categories.Category.Instance.Setoids.html#1049" class="Bound">x≈y</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1060" href="Categories.Category.Instance.Setoids.html#1046" class="Bound">f</a> <a id="1062" href="Categories.Category.Instance.Setoids.html#1049" class="Bound">x≈y</a>
  <a id="1068" class="Symbol">;</a> <a id="1070" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1080" class="Symbol">=</a> <a id="1082" class="Symbol">λ</a> <a id="1084" href="Categories.Category.Instance.Setoids.html#1084" class="Bound">x≈y</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Categories.Category.Instance.Setoids.html#1084" class="Bound">x≈y</a>
  <a id="1096" class="Symbol">;</a> <a id="1098" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1108" class="Symbol">=</a> <a id="1110" class="Symbol">λ</a> <a id="1112" class="Symbol">{</a><a id="1113" href="Categories.Category.Instance.Setoids.html#1113" class="Bound">A</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Categories.Category.Instance.Setoids.html#1117" class="Bound">B</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Function.Construct.Setoid.html#376" class="Function">S.function</a> <a id="1148" href="Categories.Category.Instance.Setoids.html#1113" class="Bound">A</a> <a id="1150" href="Categories.Category.Instance.Setoids.html#1117" class="Bound">B</a><a id="1151" class="Symbol">)</a>
  <a id="1155" class="Symbol">;</a> <a id="1157" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1167" class="Symbol">=</a> <a id="1169" class="Symbol">λ</a> <a id="1171" href="Categories.Category.Instance.Setoids.html#1171" class="Bound">f≈f′</a> <a id="1176" href="Categories.Category.Instance.Setoids.html#1176" class="Bound">g≈g′</a> <a id="1181" href="Categories.Category.Instance.Setoids.html#1181" class="Bound">x≈y</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="Categories.Category.Instance.Setoids.html#1171" class="Bound">f≈f′</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Categories.Category.Instance.Setoids.html#1176" class="Bound">g≈g′</a> <a id="1198" href="Categories.Category.Instance.Setoids.html#1181" class="Bound">x≈y</a><a id="1201" class="Symbol">)</a>
  <a id="1205" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Instance.Sets.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.Sets</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Instance.Sets.html" class="Module">Categories.Category.Instance.Sets</a> <a id="77" class="Keyword">where</a>

<a id="84" class="Comment">-- Category of (Agda) Sets, aka (types, functions, pointwise equality with implicit value)</a>
<a id="175" class="Comment">-- Note the (explicit) levels in each</a>

<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Level.html" class="Module">Level</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Function.html" class="Module">Function</a> <a id="281" class="Keyword">using</a> <a id="287" class="Symbol">(</a><a id="288" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="292" class="Symbol">)</a> <a id="294" class="Keyword">renaming</a> <a id="303" class="Symbol">(</a><a id="304" href="Function.Base.html#704" class="Function">id</a> <a id="307" class="Symbol">to</a> <a id="310" class="Function">idf</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="365" class="Symbol">as</a> <a id="368" class="Module">≡</a> <a id="370" class="Keyword">using</a> <a id="376" class="Symbol">(</a><a id="377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="380" class="Symbol">)</a>

<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="Sets"></a><a id="416" href="Categories.Category.Instance.Sets.html#416" class="Function">Sets</a> <a id="421" class="Symbol">:</a> <a id="423" class="Symbol">∀</a> <a id="425" href="Categories.Category.Instance.Sets.html#425" class="Bound">o</a> <a id="427" class="Symbol">→</a> <a id="429" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="438" class="Symbol">(</a><a id="439" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="443" href="Categories.Category.Instance.Sets.html#425" class="Bound">o</a><a id="444" class="Symbol">)</a> <a id="446" href="Categories.Category.Instance.Sets.html#425" class="Bound">o</a> <a id="448" href="Categories.Category.Instance.Sets.html#425" class="Bound">o</a>
<a id="450" href="Categories.Category.Instance.Sets.html#416" class="Function">Sets</a> <a id="455" href="Categories.Category.Instance.Sets.html#455" class="Bound">o</a> <a id="457" class="Symbol">=</a> <a id="459" class="Keyword">record</a>
  <a id="468" class="Symbol">{</a> <a id="470" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="480" class="Symbol">=</a> <a id="482" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="486" href="Categories.Category.Instance.Sets.html#455" class="Bound">o</a>
  <a id="490" class="Symbol">;</a> <a id="492" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="502" class="Symbol">=</a> <a id="504" class="Symbol">λ</a> <a id="506" href="Categories.Category.Instance.Sets.html#506" class="Bound">c</a> <a id="508" href="Categories.Category.Instance.Sets.html#508" class="Bound">d</a> <a id="510" class="Symbol">→</a> <a id="512" href="Categories.Category.Instance.Sets.html#506" class="Bound">c</a> <a id="514" class="Symbol">→</a> <a id="516" href="Categories.Category.Instance.Sets.html#508" class="Bound">d</a>
  <a id="520" class="Symbol">;</a> <a id="522" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="532" class="Symbol">=</a> <a id="534" class="Symbol">λ</a> <a id="536" href="Categories.Category.Instance.Sets.html#536" class="Bound">f</a> <a id="538" href="Categories.Category.Instance.Sets.html#538" class="Bound">g</a> <a id="540" class="Symbol">→</a> <a id="542" class="Symbol">∀</a> <a id="544" class="Symbol">{</a><a id="545" href="Categories.Category.Instance.Sets.html#545" class="Bound">x</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">→</a> <a id="550" href="Categories.Category.Instance.Sets.html#536" class="Bound">f</a> <a id="552" href="Categories.Category.Instance.Sets.html#545" class="Bound">x</a> <a id="554" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="556" href="Categories.Category.Instance.Sets.html#538" class="Bound">g</a> <a id="558" href="Categories.Category.Instance.Sets.html#545" class="Bound">x</a>
  <a id="562" class="Symbol">;</a> <a id="564" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="574" class="Symbol">=</a> <a id="576" href="Categories.Category.Instance.Sets.html#310" class="Function">idf</a>
  <a id="582" class="Symbol">;</a> <a id="584" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="594" class="Symbol">=</a> <a id="596" href="Function.Base.html#3626" class="Function Operator">_∘′_</a>
  <a id="603" class="Symbol">;</a> <a id="605" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="615" class="Symbol">=</a> <a id="617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="626" class="Symbol">;</a> <a id="628" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="638" class="Symbol">=</a> <a id="640" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="649" class="Symbol">;</a> <a id="651" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="661" class="Symbol">=</a> <a id="663" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="672" class="Symbol">;</a> <a id="674" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="684" class="Symbol">=</a> <a id="686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="695" class="Symbol">;</a> <a id="697" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="707" class="Symbol">=</a> <a id="709" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="718" class="Symbol">;</a> <a id="720" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="730" class="Symbol">=</a> <a id="732" class="Keyword">record</a>
    <a id="743" class="Symbol">{</a> <a id="745" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="751" class="Symbol">=</a> <a id="753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
    <a id="764" class="Symbol">;</a> <a id="766" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="772" class="Symbol">=</a> <a id="774" class="Symbol">λ</a> <a id="776" href="Categories.Category.Instance.Sets.html#776" class="Bound">eq</a> <a id="779" class="Symbol">→</a> <a id="781" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">≡.sym</a> <a id="787" href="Categories.Category.Instance.Sets.html#776" class="Bound">eq</a>
    <a id="794" class="Symbol">;</a> <a id="796" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="802" class="Symbol">=</a> <a id="804" class="Symbol">λ</a> <a id="806" href="Categories.Category.Instance.Sets.html#806" class="Bound">eq₁</a> <a id="810" href="Categories.Category.Instance.Sets.html#810" class="Bound">eq₂</a> <a id="814" class="Symbol">→</a> <a id="816" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">≡.trans</a> <a id="824" href="Categories.Category.Instance.Sets.html#806" class="Bound">eq₁</a> <a id="828" href="Categories.Category.Instance.Sets.html#810" class="Bound">eq₂</a>
    <a id="836" class="Symbol">}</a>
  <a id="840" class="Symbol">;</a> <a id="842" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="852" class="Symbol">=</a> <a id="854" href="Categories.Category.Instance.Sets.html#871" class="Function">resp</a>
  <a id="861" class="Symbol">}</a>
  <a id="865" class="Keyword">where</a> <a id="871" href="Categories.Category.Instance.Sets.html#871" class="Function">resp</a> <a id="876" class="Symbol">:</a> <a id="878" class="Symbol">∀</a> <a id="880" class="Symbol">{</a><a id="881" href="Categories.Category.Instance.Sets.html#881" class="Bound">A</a> <a id="883" href="Categories.Category.Instance.Sets.html#883" class="Bound">B</a> <a id="885" href="Categories.Category.Instance.Sets.html#885" class="Bound">C</a> <a id="887" class="Symbol">:</a> <a id="889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="893" href="Categories.Category.Instance.Sets.html#455" class="Bound">o</a><a id="894" class="Symbol">}</a> <a id="896" class="Symbol">{</a><a id="897" href="Categories.Category.Instance.Sets.html#897" class="Bound">f</a> <a id="899" href="Categories.Category.Instance.Sets.html#899" class="Bound">h</a> <a id="901" class="Symbol">:</a> <a id="903" href="Categories.Category.Instance.Sets.html#883" class="Bound">B</a> <a id="905" class="Symbol">→</a> <a id="907" href="Categories.Category.Instance.Sets.html#885" class="Bound">C</a><a id="908" class="Symbol">}</a> <a id="910" class="Symbol">{</a><a id="911" href="Categories.Category.Instance.Sets.html#911" class="Bound">g</a> <a id="913" href="Categories.Category.Instance.Sets.html#913" class="Bound">i</a> <a id="915" class="Symbol">:</a> <a id="917" href="Categories.Category.Instance.Sets.html#881" class="Bound">A</a> <a id="919" class="Symbol">→</a> <a id="921" href="Categories.Category.Instance.Sets.html#883" class="Bound">B</a><a id="922" class="Symbol">}</a> <a id="924" class="Symbol">→</a>
                 <a id="943" class="Symbol">({</a><a id="945" href="Categories.Category.Instance.Sets.html#945" class="Bound">x</a> <a id="947" class="Symbol">:</a> <a id="949" href="Categories.Category.Instance.Sets.html#883" class="Bound">B</a><a id="950" class="Symbol">}</a> <a id="952" class="Symbol">→</a> <a id="954" href="Categories.Category.Instance.Sets.html#897" class="Bound">f</a> <a id="956" href="Categories.Category.Instance.Sets.html#945" class="Bound">x</a> <a id="958" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="960" href="Categories.Category.Instance.Sets.html#899" class="Bound">h</a> <a id="962" href="Categories.Category.Instance.Sets.html#945" class="Bound">x</a><a id="963" class="Symbol">)</a> <a id="965" class="Symbol">→</a>
                 <a id="984" class="Symbol">({</a><a id="986" href="Categories.Category.Instance.Sets.html#986" class="Bound">x</a> <a id="988" class="Symbol">:</a> <a id="990" href="Categories.Category.Instance.Sets.html#881" class="Bound">A</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">→</a> <a id="995" href="Categories.Category.Instance.Sets.html#911" class="Bound">g</a> <a id="997" href="Categories.Category.Instance.Sets.html#986" class="Bound">x</a> <a id="999" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1001" href="Categories.Category.Instance.Sets.html#913" class="Bound">i</a> <a id="1003" href="Categories.Category.Instance.Sets.html#986" class="Bound">x</a><a id="1004" class="Symbol">)</a> <a id="1006" class="Symbol">→</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Categories.Category.Instance.Sets.html#1009" class="Bound">x</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Categories.Category.Instance.Sets.html#881" class="Bound">A</a><a id="1014" class="Symbol">}</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Categories.Category.Instance.Sets.html#897" class="Bound">f</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Categories.Category.Instance.Sets.html#911" class="Bound">g</a> <a id="1023" href="Categories.Category.Instance.Sets.html#1009" class="Bound">x</a><a id="1024" class="Symbol">)</a> <a id="1026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1028" href="Categories.Category.Instance.Sets.html#899" class="Bound">h</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Categories.Category.Instance.Sets.html#913" class="Bound">i</a> <a id="1033" href="Categories.Category.Instance.Sets.html#1009" class="Bound">x</a><a id="1034" class="Symbol">)</a>
        <a id="1044" href="Categories.Category.Instance.Sets.html#871" class="Function">resp</a> <a id="1049" class="Symbol">{</a><a id="1050" class="Argument">h</a> <a id="1052" class="Symbol">=</a> <a id="1054" href="Categories.Category.Instance.Sets.html#1054" class="Bound">h</a><a id="1055" class="Symbol">}</a> <a id="1057" href="Categories.Category.Instance.Sets.html#1057" class="Bound">eq₁</a> <a id="1061" href="Categories.Category.Instance.Sets.html#1061" class="Bound">eq₂</a> <a id="1065" class="Symbol">=</a> <a id="1067" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">≡.trans</a> <a id="1075" href="Categories.Category.Instance.Sets.html#1057" class="Bound">eq₁</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="1087" href="Categories.Category.Instance.Sets.html#1054" class="Bound">h</a> <a id="1089" href="Categories.Category.Instance.Sets.html#1061" class="Bound">eq₂</a><a id="1092" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.Instance.SingletonSet.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Instance.SingletonSet</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Comment">-- This is really a degenerate version of Categories.Category.Instance.One</a>
<a id="131" class="Comment">-- Here SingletonSet is not given an explicit name, it is an alias for ⊤</a>
<a id="204" class="Keyword">module</a> <a id="211" href="Categories.Category.Instance.SingletonSet.html" class="Module">Categories.Category.Instance.SingletonSet</a> <a id="253" class="Keyword">where</a>

<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="302" class="Symbol">;</a> <a id="304" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a><a id="306" class="Symbol">)</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="412" class="Symbol">)</a>

<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Categories.Category.Instance.Sets.html" class="Module">Categories.Category.Instance.Sets</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="510" class="Keyword">import</a> <a id="517" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="544" class="Symbol">as</a> <a id="547" class="Module">Term</a>

<a id="553" class="Keyword">module</a> <a id="560" href="Categories.Category.Instance.SingletonSet.html#560" class="Module">_</a> <a id="562" class="Symbol">{</a><a id="563" href="Categories.Category.Instance.SingletonSet.html#563" class="Bound">o</a> <a id="565" class="Symbol">:</a> <a id="567" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="572" class="Symbol">}</a> <a id="574" class="Keyword">where</a>
  <a id="582" class="Keyword">open</a> <a id="587" href="Categories.Object.Terminal.html" class="Module">Term</a> <a id="592" class="Symbol">(</a><a id="593" href="Categories.Category.Instance.Sets.html#416" class="Function">Sets</a> <a id="598" href="Categories.Category.Instance.SingletonSet.html#563" class="Bound">o</a><a id="599" class="Symbol">)</a>

  <a id="604" href="Categories.Category.Instance.SingletonSet.html#604" class="Function">SingletonSet-⊤</a> <a id="619" class="Symbol">:</a> <a id="621" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="632" href="Categories.Category.Instance.SingletonSet.html#604" class="Function">SingletonSet-⊤</a> <a id="647" class="Symbol">=</a> <a id="649" class="Keyword">record</a> <a id="656" class="Symbol">{</a> <a id="658" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="660" class="Symbol">=</a> <a id="662" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="664" class="Symbol">;</a> <a id="666" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="680" class="Symbol">=</a> <a id="682" class="Keyword">record</a> <a id="689" class="Symbol">{</a> <a id="691" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="700" class="Symbol">=</a> <a id="702" class="Symbol">λ</a> <a id="704" href="Categories.Category.Instance.SingletonSet.html#704" class="Bound">_</a> <a id="706" class="Symbol">→</a> <a id="708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="713" class="Symbol">}</a> <a id="715" class="Symbol">}</a>

<a id="718" class="Keyword">module</a> <a id="725" href="Categories.Category.Instance.SingletonSet.html#725" class="Module">_</a> <a id="727" class="Symbol">{</a><a id="728" href="Categories.Category.Instance.SingletonSet.html#728" class="Bound">c</a> <a id="730" href="Categories.Category.Instance.SingletonSet.html#730" class="Bound">ℓ</a> <a id="732" class="Symbol">:</a> <a id="734" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="739" class="Symbol">}</a> <a id="741" class="Keyword">where</a>
  <a id="749" class="Keyword">open</a> <a id="754" href="Categories.Object.Terminal.html" class="Module">Term</a> <a id="759" class="Symbol">(</a><a id="760" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="768" href="Categories.Category.Instance.SingletonSet.html#728" class="Bound">c</a> <a id="770" href="Categories.Category.Instance.SingletonSet.html#730" class="Bound">ℓ</a><a id="771" class="Symbol">)</a>

  <a id="776" href="Categories.Category.Instance.SingletonSet.html#776" class="Function">SingletonSetoid</a> <a id="792" class="Symbol">:</a> <a id="794" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="801" href="Categories.Category.Instance.SingletonSet.html#728" class="Bound">c</a> <a id="803" href="Categories.Category.Instance.SingletonSet.html#730" class="Bound">ℓ</a>
  <a id="807" href="Categories.Category.Instance.SingletonSet.html#776" class="Function">SingletonSetoid</a> <a id="823" class="Symbol">=</a> <a id="825" class="Keyword">record</a> <a id="832" class="Symbol">{</a> <a id="834" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="842" class="Symbol">=</a> <a id="844" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="852" class="Symbol">=</a> <a id="854" class="Symbol">λ</a> <a id="856" href="Categories.Category.Instance.SingletonSet.html#856" class="Bound">_</a> <a id="858" href="Categories.Category.Instance.SingletonSet.html#858" class="Bound">_</a> <a id="860" class="Symbol">→</a> <a id="862" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="864" class="Symbol">}</a>

  <a id="869" href="Categories.Category.Instance.SingletonSet.html#869" class="Function">SingletonSetoid-⊤</a> <a id="887" class="Symbol">:</a> <a id="889" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="900" href="Categories.Category.Instance.SingletonSet.html#869" class="Function">SingletonSetoid-⊤</a> <a id="918" class="Symbol">=</a> <a id="920" class="Keyword">record</a> <a id="927" class="Symbol">{</a> <a id="929" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="931" class="Symbol">=</a> <a id="933" href="Categories.Category.Instance.SingletonSet.html#776" class="Function">SingletonSetoid</a> <a id="949" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Lift.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Lift</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Level.html" class="Module">Level</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="157" class="Keyword">using</a> <a id="163" class="Symbol">(</a><a id="164" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="171" class="Symbol">)</a>

<a id="liftC"></a><a id="174" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="180" class="Symbol">:</a> <a id="182" class="Symbol">∀</a> <a id="184" class="Symbol">{</a><a id="185" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="187" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="189" href="Categories.Category.Lift.html#189" class="Bound">e</a><a id="190" class="Symbol">}</a> <a id="192" href="Categories.Category.Lift.html#192" class="Bound">o′</a> <a id="195" href="Categories.Category.Lift.html#195" class="Bound">ℓ′</a> <a id="198" href="Categories.Category.Lift.html#198" class="Bound">e′</a> <a id="201" class="Symbol">→</a> <a id="203" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="212" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="214" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="216" href="Categories.Category.Lift.html#189" class="Bound">e</a> <a id="218" class="Symbol">→</a> <a id="220" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="229" class="Symbol">(</a><a id="230" href="Categories.Category.Lift.html#185" class="Bound">o</a> <a id="232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="234" href="Categories.Category.Lift.html#192" class="Bound">o′</a><a id="236" class="Symbol">)</a> <a id="238" class="Symbol">(</a><a id="239" href="Categories.Category.Lift.html#187" class="Bound">ℓ</a> <a id="241" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="243" href="Categories.Category.Lift.html#195" class="Bound">ℓ′</a><a id="245" class="Symbol">)</a> <a id="247" class="Symbol">(</a><a id="248" href="Categories.Category.Lift.html#189" class="Bound">e</a> <a id="250" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="252" href="Categories.Category.Lift.html#198" class="Bound">e′</a><a id="254" class="Symbol">)</a>
<a id="256" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="262" href="Categories.Category.Lift.html#262" class="Bound">o′</a> <a id="265" href="Categories.Category.Lift.html#265" class="Bound">ℓ′</a> <a id="268" href="Categories.Category.Lift.html#268" class="Bound">e′</a> <a id="271" href="Categories.Category.Lift.html#271" class="Bound">C</a> <a id="273" class="Symbol">=</a> <a id="275" class="Keyword">record</a>
  <a id="284" class="Symbol">{</a> <a id="286" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="296" class="Symbol">=</a> <a id="298" href="Level.html#409" class="Record">Lift</a> <a id="303" href="Categories.Category.Lift.html#262" class="Bound">o′</a> <a id="306" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="312" class="Symbol">;</a> <a id="314" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="324" class="Symbol">=</a> <a id="326" class="Symbol">λ</a> <a id="328" href="Categories.Category.Lift.html#328" class="Bound">X</a> <a id="330" href="Categories.Category.Lift.html#330" class="Bound">Y</a> <a id="332" class="Symbol">→</a> <a id="334" href="Level.html#409" class="Record">Lift</a> <a id="339" href="Categories.Category.Lift.html#265" class="Bound">ℓ′</a> <a id="342" class="Symbol">(</a><a id="343" href="Level.html#479" class="Field">lower</a> <a id="349" href="Categories.Category.Lift.html#328" class="Bound">X</a> <a id="351" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="353" href="Level.html#479" class="Field">lower</a> <a id="359" href="Categories.Category.Lift.html#330" class="Bound">Y</a><a id="360" class="Symbol">)</a>
  <a id="364" class="Symbol">;</a> <a id="366" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">λ</a> <a id="380" href="Categories.Category.Lift.html#380" class="Bound">f</a> <a id="382" href="Categories.Category.Lift.html#382" class="Bound">g</a> <a id="384" class="Symbol">→</a> <a id="386" href="Level.html#409" class="Record">Lift</a> <a id="391" href="Categories.Category.Lift.html#268" class="Bound">e′</a> <a id="394" class="Symbol">(</a><a id="395" href="Level.html#479" class="Field">lower</a> <a id="401" href="Categories.Category.Lift.html#380" class="Bound">f</a> <a id="403" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="405" href="Level.html#479" class="Field">lower</a> <a id="411" href="Categories.Category.Lift.html#382" class="Bound">g</a><a id="412" class="Symbol">)</a>
  <a id="416" class="Symbol">;</a> <a id="418" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="428" class="Symbol">=</a> <a id="430" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="435" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="440" class="Symbol">;</a> <a id="442" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="452" class="Symbol">=</a> <a id="454" class="Symbol">λ</a> <a id="456" href="Categories.Category.Lift.html#456" class="Bound">f</a> <a id="458" href="Categories.Category.Lift.html#458" class="Bound">g</a> <a id="460" class="Symbol">→</a> <a id="462" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="467" class="Symbol">(</a><a id="468" href="Level.html#479" class="Field">lower</a> <a id="474" href="Categories.Category.Lift.html#456" class="Bound">f</a> <a id="476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="478" href="Level.html#479" class="Field">lower</a> <a id="484" href="Categories.Category.Lift.html#458" class="Bound">g</a><a id="485" class="Symbol">)</a>
  <a id="489" class="Symbol">;</a> <a id="491" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="501" class="Symbol">=</a> <a id="503" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="508" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="516" class="Symbol">;</a> <a id="518" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="528" class="Symbol">=</a> <a id="530" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="535" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="547" class="Symbol">;</a> <a id="549" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="559" class="Symbol">=</a> <a id="561" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="566" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="578" class="Symbol">;</a> <a id="580" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="590" class="Symbol">=</a> <a id="592" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="597" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="609" class="Symbol">;</a> <a id="611" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="621" class="Symbol">=</a> <a id="623" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="628" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="640" class="Symbol">;</a> <a id="642" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="652" class="Symbol">=</a> <a id="654" class="Keyword">record</a>
    <a id="665" class="Symbol">{</a> <a id="667" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="673" class="Symbol">=</a> <a id="675" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="680" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>
    <a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="703" class="Symbol">=</a> <a id="705" class="Symbol">λ</a> <a id="707" href="Categories.Category.Lift.html#707" class="Bound">eq</a> <a id="710" class="Symbol">→</a> <a id="712" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="717" class="Symbol">(</a><a id="718" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="728" class="Symbol">(</a><a id="729" href="Level.html#479" class="Field">lower</a> <a id="735" href="Categories.Category.Lift.html#707" class="Bound">eq</a><a id="737" class="Symbol">))</a>
    <a id="744" class="Symbol">;</a> <a id="746" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="752" class="Symbol">=</a> <a id="754" class="Symbol">λ</a> <a id="756" href="Categories.Category.Lift.html#756" class="Bound">eq</a> <a id="759" href="Categories.Category.Lift.html#759" class="Bound">eq′</a> <a id="763" class="Symbol">→</a> <a id="765" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="770" class="Symbol">(</a><a id="771" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="783" class="Symbol">(</a><a id="784" href="Level.html#479" class="Field">lower</a> <a id="790" href="Categories.Category.Lift.html#756" class="Bound">eq</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">(</a><a id="795" href="Level.html#479" class="Field">lower</a> <a id="801" href="Categories.Category.Lift.html#759" class="Bound">eq′</a><a id="804" class="Symbol">))</a>
    <a id="811" class="Symbol">}</a>
  <a id="815" class="Symbol">;</a> <a id="817" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="827" class="Symbol">=</a> <a id="829" class="Symbol">λ</a> <a id="831" href="Categories.Category.Lift.html#831" class="Bound">eq</a> <a id="834" href="Categories.Category.Lift.html#834" class="Bound">eq′</a> <a id="838" class="Symbol">→</a> <a id="840" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="845" class="Symbol">(</a><a id="846" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="855" class="Symbol">(</a><a id="856" href="Level.html#479" class="Field">lower</a> <a id="862" href="Categories.Category.Lift.html#831" class="Bound">eq</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">(</a><a id="867" href="Level.html#479" class="Field">lower</a> <a id="873" href="Categories.Category.Lift.html#834" class="Bound">eq′</a><a id="876" class="Symbol">))</a>
  <a id="881" class="Symbol">}</a>
  <a id="885" class="Keyword">where</a> <a id="891" class="Keyword">open</a> <a id="896" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="905" href="Categories.Category.Lift.html#271" class="Bound">C</a>

<a id="liftF"></a><a id="908" href="Categories.Category.Lift.html#908" class="Function">liftF</a> <a id="914" class="Symbol">:</a> <a id="916" class="Symbol">∀</a> <a id="918" class="Symbol">{</a><a id="919" href="Categories.Category.Lift.html#919" class="Bound">o</a> <a id="921" href="Categories.Category.Lift.html#921" class="Bound">ℓ</a> <a id="923" href="Categories.Category.Lift.html#923" class="Bound">e</a><a id="924" class="Symbol">}</a> <a id="926" href="Categories.Category.Lift.html#926" class="Bound">o′</a> <a id="929" href="Categories.Category.Lift.html#929" class="Bound">ℓ′</a> <a id="932" href="Categories.Category.Lift.html#932" class="Bound">e′</a> <a id="935" class="Symbol">(</a><a id="936" href="Categories.Category.Lift.html#936" class="Bound">C</a> <a id="938" class="Symbol">:</a> <a id="940" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="949" href="Categories.Category.Lift.html#919" class="Bound">o</a> <a id="951" href="Categories.Category.Lift.html#921" class="Bound">ℓ</a> <a id="953" href="Categories.Category.Lift.html#923" class="Bound">e</a><a id="954" class="Symbol">)</a> <a id="956" class="Symbol">→</a> <a id="958" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="966" href="Categories.Category.Lift.html#936" class="Bound">C</a> <a id="968" class="Symbol">(</a><a id="969" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="975" href="Categories.Category.Lift.html#926" class="Bound">o′</a> <a id="978" href="Categories.Category.Lift.html#929" class="Bound">ℓ′</a> <a id="981" href="Categories.Category.Lift.html#932" class="Bound">e′</a> <a id="984" href="Categories.Category.Lift.html#936" class="Bound">C</a><a id="985" class="Symbol">)</a>
<a id="987" href="Categories.Category.Lift.html#908" class="Function">liftF</a>  <a id="994" href="Categories.Category.Lift.html#994" class="Bound">o′</a> <a id="997" href="Categories.Category.Lift.html#997" class="Bound">ℓ′</a> <a id="1000" href="Categories.Category.Lift.html#1000" class="Bound">e′</a> <a id="1003" href="Categories.Category.Lift.html#1003" class="Bound">C</a> <a id="1005" class="Symbol">=</a> <a id="1007" class="Keyword">record</a>
  <a id="1016" class="Symbol">{</a> <a id="1018" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1031" class="Symbol">=</a> <a id="1033" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1040" class="Symbol">;</a> <a id="1042" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1055" class="Symbol">=</a> <a id="1057" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1079" class="Symbol">=</a> <a id="1081" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1086" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1093" class="Symbol">;</a> <a id="1095" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1115" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1122" class="Symbol">;</a> <a id="1124" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1137" class="Symbol">=</a> <a id="1139" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="1146" class="Symbol">}</a>
  <a id="1150" class="Keyword">where</a> <a id="1156" class="Keyword">open</a> <a id="1161" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1170" href="Categories.Category.Lift.html#1003" class="Bound">C</a>
        <a id="1180" class="Keyword">open</a> <a id="1185" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="unliftF"></a><a id="1192" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="1200" class="Symbol">:</a> <a id="1202" class="Symbol">∀</a> <a id="1204" class="Symbol">{</a><a id="1205" href="Categories.Category.Lift.html#1205" class="Bound">o</a> <a id="1207" href="Categories.Category.Lift.html#1207" class="Bound">ℓ</a> <a id="1209" href="Categories.Category.Lift.html#1209" class="Bound">e</a><a id="1210" class="Symbol">}</a> <a id="1212" href="Categories.Category.Lift.html#1212" class="Bound">o′</a> <a id="1215" href="Categories.Category.Lift.html#1215" class="Bound">ℓ′</a> <a id="1218" href="Categories.Category.Lift.html#1218" class="Bound">e′</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Category.Lift.html#1222" class="Bound">C</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1235" href="Categories.Category.Lift.html#1205" class="Bound">o</a> <a id="1237" href="Categories.Category.Lift.html#1207" class="Bound">ℓ</a> <a id="1239" href="Categories.Category.Lift.html#1209" class="Bound">e</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="1259" href="Categories.Category.Lift.html#1212" class="Bound">o′</a> <a id="1262" href="Categories.Category.Lift.html#1215" class="Bound">ℓ′</a> <a id="1265" href="Categories.Category.Lift.html#1218" class="Bound">e′</a> <a id="1268" href="Categories.Category.Lift.html#1222" class="Bound">C</a><a id="1269" class="Symbol">)</a> <a id="1271" href="Categories.Category.Lift.html#1222" class="Bound">C</a>
<a id="1273" href="Categories.Category.Lift.html#1192" class="Function">unliftF</a> <a id="1281" href="Categories.Category.Lift.html#1281" class="Bound">o′</a> <a id="1284" href="Categories.Category.Lift.html#1284" class="Bound">ℓ′</a> <a id="1287" href="Categories.Category.Lift.html#1287" class="Bound">e′</a> <a id="1290" href="Categories.Category.Lift.html#1290" class="Bound">C</a> <a id="1292" class="Symbol">=</a> <a id="1294" class="Keyword">record</a>
  <a id="1303" class="Symbol">{</a> <a id="1305" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1318" class="Symbol">=</a> <a id="1320" href="Level.html#479" class="Field">lower</a>
  <a id="1328" class="Symbol">;</a> <a id="1330" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1343" class="Symbol">=</a> <a id="1345" href="Level.html#479" class="Field">lower</a>
  <a id="1353" class="Symbol">;</a> <a id="1355" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1377" class="Symbol">;</a> <a id="1379" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="1401" class="Symbol">;</a> <a id="1403" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1416" class="Symbol">=</a> <a id="1418" href="Level.html#479" class="Field">lower</a>
  <a id="1426" class="Symbol">}</a>
  <a id="1430" class="Keyword">where</a> <a id="1436" class="Keyword">open</a> <a id="1441" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1450" href="Categories.Category.Lift.html#1290" class="Bound">C</a>
        <a id="1460" class="Keyword">open</a> <a id="1465" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Braided.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Braided</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="115" class="Keyword">using</a> <a id="121" class="Symbol">(</a><a id="122" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="130" class="Symbol">)</a>

<a id="133" class="Keyword">module</a> <a id="140" href="Categories.Category.Monoidal.Braided.html" class="Module">Categories.Category.Monoidal.Braided</a> <a id="177" class="Symbol">{</a><a id="178" href="Categories.Category.Monoidal.Braided.html#178" class="Bound">o</a> <a id="180" href="Categories.Category.Monoidal.Braided.html#180" class="Bound">ℓ</a> <a id="182" href="Categories.Category.Monoidal.Braided.html#182" class="Bound">e</a><a id="183" class="Symbol">}</a> <a id="185" class="Symbol">{</a><a id="186" href="Categories.Category.Monoidal.Braided.html#186" class="Bound">C</a> <a id="188" class="Symbol">:</a> <a id="190" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="199" href="Categories.Category.Monoidal.Braided.html#178" class="Bound">o</a> <a id="201" href="Categories.Category.Monoidal.Braided.html#180" class="Bound">ℓ</a> <a id="203" href="Categories.Category.Monoidal.Braided.html#182" class="Bound">e</a><a id="204" class="Symbol">}</a> <a id="206" class="Symbol">(</a><a id="207" href="Categories.Category.Monoidal.Braided.html#207" class="Bound">M</a> <a id="209" class="Symbol">:</a> <a id="211" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="220" href="Categories.Category.Monoidal.Braided.html#186" class="Bound">C</a><a id="221" class="Symbol">)</a> <a id="223" class="Keyword">where</a>

<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Level.html" class="Module">Level</a>

<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Data.Product.html" class="Module">Data.Product</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="282" class="Symbol">;</a> <a id="284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="287" class="Symbol">)</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>

<a id="396" class="Keyword">open</a> <a id="401" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="410" href="Categories.Category.Monoidal.Braided.html#186" class="Bound">C</a>
<a id="412" class="Keyword">open</a> <a id="417" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="429" href="Categories.Category.Monoidal.Braided.html#186" class="Bound">C</a>

<a id="432" class="Keyword">private</a>
  <a id="442" class="Keyword">variable</a>
    <a id="455" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="457" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="459" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="461" class="Symbol">:</a> <a id="463" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="468" class="Comment">-- braided monoidal category</a>
<a id="497" class="Comment">-- it has a braiding natural isomorphism has two hexagon identities.</a>
<a id="566" class="Comment">-- these two identities are directly expressed in the morphism level.</a>
<a id="636" class="Keyword">record</a> <a id="Braided"></a><a id="643" href="Categories.Category.Monoidal.Braided.html#643" class="Record">Braided</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="657" class="Symbol">(</a><a id="658" href="Level.html#602" class="Function">levelOfTerm</a> <a id="670" href="Categories.Category.Monoidal.Braided.html#207" class="Bound">M</a><a id="671" class="Symbol">)</a> <a id="673" class="Keyword">where</a>
  <a id="681" class="Keyword">open</a> <a id="686" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="695" href="Categories.Category.Monoidal.Braided.html#207" class="Bound">M</a> <a id="697" class="Keyword">public</a>

  <a id="707" class="Keyword">field</a>
    <a id="Braided.braiding"></a><a id="717" href="Categories.Category.Monoidal.Braided.html#717" class="Field">braiding</a> <a id="726" class="Symbol">:</a> <a id="728" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="747" href="Categories.Category.Monoidal.Core.html#1355" class="Function">⊗</a> <a id="749" class="Symbol">(</a><a id="750" href="Categories.Functor.Bifunctor.html#2113" class="Function">flip-bifunctor</a> <a id="765" href="Categories.Category.Monoidal.Core.html#1355" class="Function">⊗</a><a id="766" class="Symbol">)</a>

  <a id="771" class="Keyword">module</a> <a id="Braided.braiding"></a><a id="778" href="Categories.Category.Monoidal.Braided.html#778" class="Module">braiding</a> <a id="787" class="Symbol">=</a> <a id="789" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="808" href="Categories.Category.Monoidal.Braided.html#717" class="Field">braiding</a>

  <a id="820" class="Keyword">private</a>
    <a id="Braided.B"></a><a id="832" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a> <a id="834" class="Symbol">:</a> <a id="836" class="Symbol">∀</a> <a id="838" class="Symbol">{</a><a id="839" href="Categories.Category.Monoidal.Braided.html#839" class="Bound">X</a> <a id="841" href="Categories.Category.Monoidal.Braided.html#841" class="Bound">Y</a><a id="842" class="Symbol">}</a> <a id="844" class="Symbol">→</a> <a id="846" href="Categories.Category.Monoidal.Braided.html#839" class="Bound">X</a> <a id="848" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="851" href="Categories.Category.Monoidal.Braided.html#841" class="Bound">Y</a> <a id="853" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="855" href="Categories.Category.Monoidal.Braided.html#841" class="Bound">Y</a> <a id="857" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="860" href="Categories.Category.Monoidal.Braided.html#839" class="Bound">X</a>
    <a id="866" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a> <a id="868" class="Symbol">{</a><a id="869" href="Categories.Category.Monoidal.Braided.html#869" class="Bound">X</a><a id="870" class="Symbol">}</a> <a id="872" class="Symbol">{</a><a id="873" href="Categories.Category.Monoidal.Braided.html#873" class="Bound">Y</a><a id="874" class="Symbol">}</a> <a id="876" class="Symbol">=</a> <a id="878" href="Categories.NaturalTransformation.Core.html#783" class="Function">braiding.⇒.η</a> <a id="891" class="Symbol">(</a><a id="892" href="Categories.Category.Monoidal.Braided.html#869" class="Bound">X</a> <a id="894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="896" href="Categories.Category.Monoidal.Braided.html#873" class="Bound">Y</a><a id="897" class="Symbol">)</a>

  <a id="902" class="Keyword">field</a>
    <a id="Braided.hexagon₁"></a><a id="912" href="Categories.Category.Monoidal.Braided.html#912" class="Field">hexagon₁</a> <a id="921" class="Symbol">:</a> <a id="923" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="925" class="Symbol">(</a><a id="926" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="928" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="931" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a><a id="932" class="Symbol">)</a> <a id="934" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="937" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="939" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="941" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="943" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="946" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="948" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="951" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="953" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                 <a id="973" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a>  <a id="976" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="979" href="Categories.Category.Core.html#630" class="Function">id</a>                    <a id="1001" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1007" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1010" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1016" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1018" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1037" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="1065" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1068" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1070" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1073" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1075" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1078" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1080" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1099" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1102" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1105" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a>
               <a id="1122" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1124" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="1152" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1155" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1157" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1160" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1162" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1165" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1167" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1186" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a>                           <a id="1214" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1220" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1223" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1229" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1231" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1250" href="Categories.Morphism.html#2006" class="Function">associator.from</a>
               <a id="1281" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
    <a id="Braided.hexagon₂"></a><a id="1287" href="Categories.Category.Monoidal.Braided.html#1287" class="Field">hexagon₂</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="1300" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1302" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1305" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1307" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1310" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1312" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1317" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1320" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a><a id="1321" class="Symbol">)</a> <a id="1323" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1326" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1328" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                 <a id="1348" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1351" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1354" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a>                     <a id="1376" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1379" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1381" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1384" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1386" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1389" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1391" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1410" class="Symbol">(</a><a id="1411" href="Categories.Morphism.html#2023" class="Function">associator.to</a>              <a id="1438" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1444" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1447" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a><a id="1448" class="Symbol">)</a> <a id="1450" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1453" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1455" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1474" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a> <a id="1476" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1479" href="Categories.Category.Core.html#630" class="Function">id</a><a id="1481" class="Symbol">)</a>
               <a id="1498" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1500" href="Categories.Morphism.html#2023" class="Function">associator.to</a>               <a id="1528" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1534" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1537" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a><a id="1538" class="Symbol">)</a> <a id="1540" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1543" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1545" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1564" class="Symbol">(</a><a id="1565" href="Categories.Category.Monoidal.Braided.html#832" class="Function">B</a>                          <a id="1592" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1595" href="Categories.Category.Monoidal.Braided.html#459" class="Generalizable">Z</a> <a id="1597" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1600" href="Categories.Category.Monoidal.Braided.html#455" class="Generalizable">X</a> <a id="1602" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1605" href="Categories.Category.Monoidal.Braided.html#457" class="Generalizable">Y</a> <a id="1607" href="Categories.Category.html#1481" class="Function">⟩</a>
                 <a id="1626" href="Categories.Morphism.html#2023" class="Function">associator.to</a><a id="1639" class="Symbol">)</a>
               <a id="1656" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Bundle.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Bundle</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- Bundled version of Monoidal Category</a>
<a id="77" class="Keyword">module</a> <a id="84" href="Categories.Category.Monoidal.Bundle.html" class="Module">Categories.Category.Monoidal.Bundle</a> <a id="120" class="Keyword">where</a>

<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Level.html" class="Module">Level</a>

<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="183" class="Keyword">using</a> <a id="189" class="Symbol">(</a><a id="190" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="198" class="Symbol">)</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="246" class="Keyword">using</a> <a id="252" class="Symbol">(</a><a id="253" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="261" class="Symbol">)</a>
<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Categories.Category.Monoidal.Braided.html" class="Module">Categories.Category.Monoidal.Braided</a> <a id="312" class="Keyword">using</a> <a id="318" class="Symbol">(</a><a id="319" href="Categories.Category.Monoidal.Braided.html#643" class="Record">Braided</a><a id="326" class="Symbol">)</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Categories.Category.Monoidal.Symmetric.html" class="Module">Categories.Category.Monoidal.Symmetric</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a><a id="395" class="Symbol">)</a>

<a id="398" class="Keyword">record</a> <a id="MonoidalCategory"></a><a id="405" href="Categories.Category.Monoidal.Bundle.html#405" class="Record">MonoidalCategory</a> <a id="422" href="Categories.Category.Monoidal.Bundle.html#422" class="Bound">o</a> <a id="424" href="Categories.Category.Monoidal.Bundle.html#424" class="Bound">ℓ</a> <a id="426" href="Categories.Category.Monoidal.Bundle.html#426" class="Bound">e</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="439" class="Symbol">(</a><a id="440" href="Categories.Category.Monoidal.Bundle.html#422" class="Bound">o</a> <a id="442" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="444" href="Categories.Category.Monoidal.Bundle.html#424" class="Bound">ℓ</a> <a id="446" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="448" href="Categories.Category.Monoidal.Bundle.html#426" class="Bound">e</a><a id="449" class="Symbol">))</a> <a id="452" class="Keyword">where</a>
  <a id="460" class="Keyword">field</a>
    <a id="MonoidalCategory.U"></a><a id="470" href="Categories.Category.Monoidal.Bundle.html#470" class="Field">U</a>        <a id="479" class="Symbol">:</a> <a id="481" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="490" href="Categories.Category.Monoidal.Bundle.html#422" class="Bound">o</a> <a id="492" href="Categories.Category.Monoidal.Bundle.html#424" class="Bound">ℓ</a> <a id="494" href="Categories.Category.Monoidal.Bundle.html#426" class="Bound">e</a>
    <a id="MonoidalCategory.monoidal"></a><a id="500" href="Categories.Category.Monoidal.Bundle.html#500" class="Field">monoidal</a> <a id="509" class="Symbol">:</a> <a id="511" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="520" href="Categories.Category.Monoidal.Bundle.html#470" class="Field">U</a>

  <a id="525" class="Keyword">open</a> <a id="530" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="539" href="Categories.Category.Monoidal.Bundle.html#470" class="Field">U</a> <a id="541" class="Keyword">public</a>
  <a id="550" class="Keyword">open</a> <a id="555" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="564" href="Categories.Category.Monoidal.Bundle.html#500" class="Field">monoidal</a> <a id="573" class="Keyword">public</a>

<a id="581" class="Keyword">record</a> <a id="BraidedMonoidalCategory"></a><a id="588" href="Categories.Category.Monoidal.Bundle.html#588" class="Record">BraidedMonoidalCategory</a> <a id="612" href="Categories.Category.Monoidal.Bundle.html#612" class="Bound">o</a> <a id="614" href="Categories.Category.Monoidal.Bundle.html#614" class="Bound">ℓ</a> <a id="616" href="Categories.Category.Monoidal.Bundle.html#616" class="Bound">e</a> <a id="618" class="Symbol">:</a> <a id="620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="624" class="Symbol">(</a><a id="625" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="629" class="Symbol">(</a><a id="630" href="Categories.Category.Monoidal.Bundle.html#612" class="Bound">o</a> <a id="632" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="634" href="Categories.Category.Monoidal.Bundle.html#614" class="Bound">ℓ</a> <a id="636" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="638" href="Categories.Category.Monoidal.Bundle.html#616" class="Bound">e</a><a id="639" class="Symbol">))</a> <a id="642" class="Keyword">where</a>
  <a id="650" class="Keyword">field</a>
    <a id="BraidedMonoidalCategory.U"></a><a id="660" href="Categories.Category.Monoidal.Bundle.html#660" class="Field">U</a>         <a id="670" class="Symbol">:</a> <a id="672" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="681" href="Categories.Category.Monoidal.Bundle.html#612" class="Bound">o</a> <a id="683" href="Categories.Category.Monoidal.Bundle.html#614" class="Bound">ℓ</a> <a id="685" href="Categories.Category.Monoidal.Bundle.html#616" class="Bound">e</a>
    <a id="BraidedMonoidalCategory.monoidal"></a><a id="691" href="Categories.Category.Monoidal.Bundle.html#691" class="Field">monoidal</a>  <a id="701" class="Symbol">:</a> <a id="703" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="712" href="Categories.Category.Monoidal.Bundle.html#660" class="Field">U</a>
    <a id="BraidedMonoidalCategory.braided"></a><a id="718" href="Categories.Category.Monoidal.Bundle.html#718" class="Field">braided</a>   <a id="728" class="Symbol">:</a> <a id="730" href="Categories.Category.Monoidal.Braided.html#643" class="Record">Braided</a> <a id="738" href="Categories.Category.Monoidal.Bundle.html#691" class="Field">monoidal</a>

  <a id="BraidedMonoidalCategory.monoidalCategory"></a><a id="750" href="Categories.Category.Monoidal.Bundle.html#750" class="Function">monoidalCategory</a> <a id="767" class="Symbol">:</a> <a id="769" href="Categories.Category.Monoidal.Bundle.html#405" class="Record">MonoidalCategory</a> <a id="786" href="Categories.Category.Monoidal.Bundle.html#612" class="Bound">o</a> <a id="788" href="Categories.Category.Monoidal.Bundle.html#614" class="Bound">ℓ</a> <a id="790" href="Categories.Category.Monoidal.Bundle.html#616" class="Bound">e</a>
  <a id="794" href="Categories.Category.Monoidal.Bundle.html#750" class="Function">monoidalCategory</a> <a id="811" class="Symbol">=</a> <a id="813" class="Keyword">record</a> <a id="820" class="Symbol">{</a> <a id="822" href="Categories.Category.Monoidal.Bundle.html#470" class="Field">U</a> <a id="824" class="Symbol">=</a> <a id="826" href="Categories.Category.Monoidal.Bundle.html#660" class="Field">U</a> <a id="828" class="Symbol">;</a> <a id="830" href="Categories.Category.Monoidal.Bundle.html#500" class="Field">monoidal</a> <a id="839" class="Symbol">=</a> <a id="841" href="Categories.Category.Monoidal.Bundle.html#691" class="Field">monoidal</a> <a id="850" class="Symbol">}</a>

  <a id="855" class="Keyword">open</a> <a id="860" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="869" href="Categories.Category.Monoidal.Bundle.html#660" class="Field">U</a> <a id="871" class="Keyword">public</a>
  <a id="880" class="Keyword">open</a> <a id="885" href="Categories.Category.Monoidal.Braided.html#643" class="Module">Braided</a> <a id="893" href="Categories.Category.Monoidal.Bundle.html#718" class="Field">braided</a> <a id="901" class="Keyword">public</a>

<a id="909" class="Keyword">record</a> <a id="SymmetricMonoidalCategory"></a><a id="916" href="Categories.Category.Monoidal.Bundle.html#916" class="Record">SymmetricMonoidalCategory</a> <a id="942" href="Categories.Category.Monoidal.Bundle.html#942" class="Bound">o</a> <a id="944" href="Categories.Category.Monoidal.Bundle.html#944" class="Bound">ℓ</a> <a id="946" href="Categories.Category.Monoidal.Bundle.html#946" class="Bound">e</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" class="Symbol">(</a><a id="955" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="959" class="Symbol">(</a><a id="960" href="Categories.Category.Monoidal.Bundle.html#942" class="Bound">o</a> <a id="962" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="964" href="Categories.Category.Monoidal.Bundle.html#944" class="Bound">ℓ</a> <a id="966" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="968" href="Categories.Category.Monoidal.Bundle.html#946" class="Bound">e</a><a id="969" class="Symbol">))</a> <a id="972" class="Keyword">where</a>
  <a id="980" class="Keyword">field</a>
    <a id="SymmetricMonoidalCategory.U"></a><a id="990" href="Categories.Category.Monoidal.Bundle.html#990" class="Field">U</a>         <a id="1000" class="Symbol">:</a> <a id="1002" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1011" href="Categories.Category.Monoidal.Bundle.html#942" class="Bound">o</a> <a id="1013" href="Categories.Category.Monoidal.Bundle.html#944" class="Bound">ℓ</a> <a id="1015" href="Categories.Category.Monoidal.Bundle.html#946" class="Bound">e</a>
    <a id="SymmetricMonoidalCategory.monoidal"></a><a id="1021" href="Categories.Category.Monoidal.Bundle.html#1021" class="Field">monoidal</a>  <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="1042" href="Categories.Category.Monoidal.Bundle.html#990" class="Field">U</a>
    <a id="SymmetricMonoidalCategory.symmetric"></a><a id="1048" href="Categories.Category.Monoidal.Bundle.html#1048" class="Field">symmetric</a> <a id="1058" class="Symbol">:</a> <a id="1060" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a> <a id="1070" href="Categories.Category.Monoidal.Bundle.html#1021" class="Field">monoidal</a>

  <a id="1082" class="Keyword">open</a> <a id="1087" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1096" href="Categories.Category.Monoidal.Bundle.html#990" class="Field">U</a> <a id="1098" class="Keyword">public</a>
  <a id="1107" class="Keyword">open</a> <a id="1112" href="Categories.Category.Monoidal.Symmetric.html#997" class="Module">Symmetric</a> <a id="1122" href="Categories.Category.Monoidal.Bundle.html#1048" class="Field">symmetric</a> <a id="1132" class="Keyword">public</a>

  <a id="SymmetricMonoidalCategory.braidedMonoidalCategory"></a><a id="1142" href="Categories.Category.Monoidal.Bundle.html#1142" class="Function">braidedMonoidalCategory</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Category.Monoidal.Bundle.html#588" class="Record">BraidedMonoidalCategory</a> <a id="1192" href="Categories.Category.Monoidal.Bundle.html#942" class="Bound">o</a> <a id="1194" href="Categories.Category.Monoidal.Bundle.html#944" class="Bound">ℓ</a> <a id="1196" href="Categories.Category.Monoidal.Bundle.html#946" class="Bound">e</a>
  <a id="1200" href="Categories.Category.Monoidal.Bundle.html#1142" class="Function">braidedMonoidalCategory</a> <a id="1224" class="Symbol">=</a> <a id="1226" class="Keyword">record</a>
    <a id="1237" class="Symbol">{</a> <a id="1239" href="Categories.Category.Monoidal.Bundle.html#660" class="Field">U</a>        <a id="1248" class="Symbol">=</a> <a id="1250" href="Categories.Category.Monoidal.Bundle.html#990" class="Field">U</a>
    <a id="1256" class="Symbol">;</a> <a id="1258" href="Categories.Category.Monoidal.Bundle.html#691" class="Field">monoidal</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Categories.Category.Monoidal.Bundle.html#1021" class="Field">monoidal</a>
    <a id="1282" class="Symbol">;</a> <a id="1284" href="Categories.Category.Monoidal.Bundle.html#718" class="Field">braided</a>  <a id="1293" class="Symbol">=</a> <a id="1295" href="Categories.Category.Monoidal.Symmetric.html#1047" class="Function">braided</a>
    <a id="1307" class="Symbol">}</a>

  <a id="1312" class="Keyword">open</a> <a id="1317" href="Categories.Category.Monoidal.Bundle.html#588" class="Module">BraidedMonoidalCategory</a> <a id="1341" href="Categories.Category.Monoidal.Bundle.html#1142" class="Function">braidedMonoidalCategory</a> <a id="1365" class="Keyword">public</a>
    <a id="1376" class="Keyword">using</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Categories.Category.Monoidal.Bundle.html#750" class="Function">monoidalCategory</a><a id="1399" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Closed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Closed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a>

<a id="111" class="Comment">-- the definition used here is not very similar to what one usually sees in nLab or</a>
<a id="195" class="Comment">-- any textbook.  the difference is that usually closed monoidal category is defined</a>
<a id="280" class="Comment">-- through a right adjoint of -⊗X, which is [X,-]. then there is an induced bifunctor</a>
<a id="366" class="Comment">-- [-,-].</a>
<a id="376" class="Comment">--</a>
<a id="379" class="Comment">-- but in proof relevant context, the induced bifunctor [-,-] does not have to be</a>
<a id="461" class="Comment">-- exactly the intended bifunctor! in fact, one can probably only show that the</a>
<a id="541" class="Comment">-- intended bifunctor is only naturally isomorphic to the induced one, which is</a>
<a id="621" class="Comment">-- significantly weaker.</a>
<a id="646" class="Comment">--</a>
<a id="649" class="Comment">-- the approach taken here as an alternative is to BEGIN with a bifunctor</a>
<a id="723" class="Comment">-- already. however, is it required to have mates between any given two adjoints. this</a>
<a id="810" class="Comment">-- definition can be shown equivalent to the previous one but just works better.</a>
<a id="891" class="Keyword">module</a> <a id="898" href="Categories.Category.Monoidal.Closed.html" class="Module">Categories.Category.Monoidal.Closed</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Category.Monoidal.Closed.html#935" class="Bound">o</a> <a id="937" href="Categories.Category.Monoidal.Closed.html#937" class="Bound">ℓ</a> <a id="939" href="Categories.Category.Monoidal.Closed.html#939" class="Bound">e</a><a id="940" class="Symbol">}</a> <a id="942" class="Symbol">{</a><a id="943" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a> <a id="945" class="Symbol">:</a> <a id="947" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="956" href="Categories.Category.Monoidal.Closed.html#935" class="Bound">o</a> <a id="958" href="Categories.Category.Monoidal.Closed.html#937" class="Bound">ℓ</a> <a id="960" href="Categories.Category.Monoidal.Closed.html#939" class="Bound">e</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">(</a><a id="964" href="Categories.Category.Monoidal.Closed.html#964" class="Bound">M</a> <a id="966" class="Symbol">:</a> <a id="968" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="977" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a><a id="978" class="Symbol">)</a> <a id="980" class="Keyword">where</a>

<a id="987" class="Keyword">private</a>
  <a id="997" class="Keyword">module</a> <a id="C"></a><a id="1004" href="Categories.Category.Monoidal.Closed.html#1004" class="Module">C</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1017" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a>
  <a id="1021" class="Keyword">open</a> <a id="1026" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1035" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a>

  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a> <a id="1055" href="Categories.Category.Monoidal.Closed.html#1055" class="Generalizable">Y</a> <a id="1057" href="Categories.Category.Monoidal.Closed.html#1057" class="Generalizable">A</a> <a id="1059" href="Categories.Category.Monoidal.Closed.html#1059" class="Generalizable">B</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="1068" class="Keyword">open</a> <a id="1073" class="Keyword">import</a> <a id="1080" href="Level.html" class="Module">Level</a>
<a id="1086" class="Keyword">open</a> <a id="1091" class="Keyword">import</a> <a id="1098" href="Data.Product.html" class="Module">Data.Product</a> <a id="1111" class="Keyword">using</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1121" class="Symbol">)</a>

<a id="1124" class="Keyword">open</a> <a id="1129" class="Keyword">import</a> <a id="1136" href="Categories.Adjoint.html" class="Module">Categories.Adjoint</a>
<a id="1155" class="Keyword">open</a> <a id="1160" class="Keyword">import</a> <a id="1167" href="Categories.Adjoint.Equivalents.html" class="Module">Categories.Adjoint.Equivalents</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Categories.Adjoint.Equivalents.html#1961" class="Function">Hom-NI′</a><a id="1212" class="Symbol">)</a>
<a id="1214" class="Keyword">open</a> <a id="1219" class="Keyword">import</a> <a id="1226" href="Categories.Adjoint.Mate.html" class="Module">Categories.Adjoint.Mate</a>
<a id="1250" class="Keyword">open</a> <a id="1255" class="Keyword">import</a> <a id="1262" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="1281" class="Keyword">renaming</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Categories.Functor.html#349" class="Function">id</a> <a id="1294" class="Symbol">to</a> <a id="1297" class="Function">idF</a><a id="1300" class="Symbol">)</a>
<a id="1302" class="Keyword">open</a> <a id="1307" class="Keyword">import</a> <a id="1314" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="1343" class="Keyword">open</a> <a id="1348" class="Keyword">import</a> <a id="1355" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="1378" class="Keyword">open</a> <a id="1383" class="Keyword">import</a> <a id="1390" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="1427" class="Keyword">open</a> <a id="1432" class="Keyword">import</a> <a id="1439" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="1472" class="Keyword">hiding</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a><a id="1482" class="Symbol">)</a>
<a id="1484" class="Keyword">open</a> <a id="1489" class="Keyword">import</a> <a id="1496" href="Categories.NaturalTransformation.Properties.html" class="Module">Categories.NaturalTransformation.Properties</a>
<a id="1540" class="Keyword">open</a> <a id="1545" class="Keyword">import</a> <a id="1552" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="1604" class="Symbol">as</a> <a id="1607" class="Module">NI</a>

<a id="1611" class="Keyword">record</a> <a id="Closed"></a><a id="1618" href="Categories.Category.Monoidal.Closed.html#1618" class="Record">Closed</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1644" href="Categories.Category.Monoidal.Closed.html#964" class="Bound">M</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Keyword">where</a>
  <a id="1655" class="Keyword">open</a> <a id="1660" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="1669" href="Categories.Category.Monoidal.Closed.html#964" class="Bound">M</a> <a id="1671" class="Keyword">public</a>

  <a id="1681" class="Keyword">field</a>
    <a id="Closed.[-,-]"></a><a id="1691" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a>   <a id="1699" class="Symbol">:</a> <a id="1701" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="1711" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="1716" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a> <a id="1718" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a>
    <a id="Closed.adjoint"></a><a id="1724" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a> <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗</a> <a id="1738" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a><a id="1739" class="Symbol">)</a> <a id="1741" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="1743" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="1748" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a> <a id="1754" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a>
    <a id="Closed.mate"></a><a id="1760" href="Categories.Category.Monoidal.Closed.html#1760" class="Field">mate</a>    <a id="1768" class="Symbol">:</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Categories.Category.Monoidal.Closed.html#1771" class="Bound">f</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a> <a id="1777" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1779" href="Categories.Category.Monoidal.Closed.html#1055" class="Generalizable">Y</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Categories.Adjoint.Mate.html#1142" class="Record">Mate</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a> <a id="1798" class="Symbol">{</a><a id="1799" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a><a id="1800" class="Symbol">})</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Categories.Category.Monoidal.Closed.html#1055" class="Generalizable">Y</a><a id="1814" class="Symbol">})</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Categories.NaturalTransformation.Properties.html#2705" class="Function">appʳ-nat</a> <a id="1827" href="Categories.Category.Monoidal.Core.html#1355" class="Function">⊗</a> <a id="1829" href="Categories.Category.Monoidal.Closed.html#1771" class="Bound">f</a><a id="1830" class="Symbol">)</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Categories.NaturalTransformation.Properties.html#2570" class="Function">appˡ-nat</a> <a id="1842" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a> <a id="1848" href="Categories.Category.Monoidal.Closed.html#1771" class="Bound">f</a><a id="1849" class="Symbol">)</a>

  <a id="1854" class="Keyword">module</a> <a id="Closed.[-,-]"></a><a id="1861" href="Categories.Category.Monoidal.Closed.html#1861" class="Module">[-,-]</a>        <a id="1874" class="Symbol">=</a> <a id="1876" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1884" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a>
  <a id="1892" class="Keyword">module</a> <a id="Closed.adjoint"></a><a id="1899" href="Categories.Category.Monoidal.Closed.html#1899" class="Module">adjoint</a> <a id="1907" class="Symbol">{</a><a id="1908" href="Categories.Category.Monoidal.Closed.html#1908" class="Bound">X</a><a id="1909" class="Symbol">}</a>  <a id="1912" class="Symbol">=</a> <a id="1914" href="Categories.Adjoint.html#1260" class="Module">Adjoint</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a> <a id="1931" class="Symbol">{</a><a id="1932" href="Categories.Category.Monoidal.Closed.html#1908" class="Bound">X</a><a id="1933" class="Symbol">})</a>
  <a id="1938" class="Keyword">module</a> <a id="Closed.mate"></a><a id="1945" href="Categories.Category.Monoidal.Closed.html#1945" class="Module">mate</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Categories.Category.Monoidal.Closed.html#1951" class="Bound">X</a> <a id="1953" href="Categories.Category.Monoidal.Closed.html#1953" class="Bound">Y</a><a id="1954" class="Symbol">}</a> <a id="1956" href="Categories.Category.Monoidal.Closed.html#1956" class="Bound">f</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Categories.Adjoint.Mate.html#1142" class="Module">Mate</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Categories.Category.Monoidal.Closed.html#1760" class="Field">mate</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Categories.Category.Monoidal.Closed.html#1951" class="Bound">X</a><a id="1973" class="Symbol">}</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Categories.Category.Monoidal.Closed.html#1953" class="Bound">Y</a><a id="1977" class="Symbol">}</a> <a id="1979" href="Categories.Category.Monoidal.Closed.html#1956" class="Bound">f</a><a id="1980" class="Symbol">)</a>

  <a id="Closed.[_,-]"></a><a id="1985" href="Categories.Category.Monoidal.Closed.html#1985" class="Function Operator">[_,-]</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2007" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a> <a id="2009" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a>
  <a id="2013" href="Categories.Category.Monoidal.Closed.html#1985" class="Function Operator">[_,-]</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="2026" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a>

  <a id="Closed.[-,_]"></a><a id="2035" href="Categories.Category.Monoidal.Closed.html#2035" class="Function Operator">[-,_]</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="2047" class="Symbol">→</a> <a id="2049" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2057" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="2062" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a>
  <a id="2066" href="Categories.Category.Monoidal.Closed.html#2035" class="Function Operator">[-,_]</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="2079" href="Categories.Category.Monoidal.Closed.html#1691" class="Field">[-,-]</a>

  <a id="Closed.[_,_]₀"></a><a id="2088" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">[_,_]₀</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="2115" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">[</a> <a id="2117" href="Categories.Category.Monoidal.Closed.html#2117" class="Bound">X</a> <a id="2119" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">,</a> <a id="2121" href="Categories.Category.Monoidal.Closed.html#2121" class="Bound">Y</a> <a id="2123" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">]₀</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Categories.Functor.Core.html#432" class="Function">[-,-].F₀</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Category.Monoidal.Closed.html#2117" class="Bound">X</a> <a id="2140" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2142" href="Categories.Category.Monoidal.Closed.html#2121" class="Bound">Y</a><a id="2143" class="Symbol">)</a>

  <a id="Closed.[_,_]₁"></a><a id="2148" href="Categories.Category.Monoidal.Closed.html#2148" class="Function Operator">[_,_]₁</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="Categories.Category.Monoidal.Closed.html#1057" class="Generalizable">A</a> <a id="2159" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2161" href="Categories.Category.Monoidal.Closed.html#1059" class="Generalizable">B</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a> <a id="2167" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2169" href="Categories.Category.Monoidal.Closed.html#1055" class="Generalizable">Y</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">[</a> <a id="2175" href="Categories.Category.Monoidal.Closed.html#1059" class="Generalizable">B</a> <a id="2177" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">,</a> <a id="2179" href="Categories.Category.Monoidal.Closed.html#1053" class="Generalizable">X</a> <a id="2181" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">]₀</a> <a id="2184" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2186" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">[</a> <a id="2188" href="Categories.Category.Monoidal.Closed.html#1057" class="Generalizable">A</a> <a id="2190" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">,</a> <a id="2192" href="Categories.Category.Monoidal.Closed.html#1055" class="Generalizable">Y</a> <a id="2194" href="Categories.Category.Monoidal.Closed.html#2088" class="Function Operator">]₀</a>
  <a id="2199" href="Categories.Category.Monoidal.Closed.html#2148" class="Function Operator">[</a> <a id="2201" href="Categories.Category.Monoidal.Closed.html#2201" class="Bound">f</a> <a id="2203" href="Categories.Category.Monoidal.Closed.html#2148" class="Function Operator">,</a> <a id="2205" href="Categories.Category.Monoidal.Closed.html#2205" class="Bound">g</a> <a id="2207" href="Categories.Category.Monoidal.Closed.html#2148" class="Function Operator">]₁</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Categories.Functor.Core.html#455" class="Function">[-,-].F₁</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Categories.Category.Monoidal.Closed.html#2201" class="Bound">f</a> <a id="2224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2226" href="Categories.Category.Monoidal.Closed.html#2205" class="Bound">g</a><a id="2227" class="Symbol">)</a>

  <a id="Closed.Hom[-⊗_,-]"></a><a id="2232" href="Categories.Category.Monoidal.Closed.html#2232" class="Function Operator">Hom[-⊗_,-]</a> <a id="2243" class="Symbol">:</a> <a id="2245" class="Symbol">∀</a> <a id="2247" href="Categories.Category.Monoidal.Closed.html#2247" class="Bound">X</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2261" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="2266" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2277" href="Categories.Category.Monoidal.Closed.html#937" class="Bound">ℓ</a> <a id="2279" href="Categories.Category.Monoidal.Closed.html#939" class="Bound">e</a><a id="2280" class="Symbol">)</a>
  <a id="2284" href="Categories.Category.Monoidal.Closed.html#2232" class="Function Operator">Hom[-⊗</a> <a id="2291" href="Categories.Category.Monoidal.Closed.html#2291" class="Bound">X</a> <a id="2293" href="Categories.Category.Monoidal.Closed.html#2232" class="Function Operator">,-]</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Categories.Adjoint.html#3049" class="Function">adjoint.Hom[L-,-]</a> <a id="2317" class="Symbol">{</a><a id="2318" href="Categories.Category.Monoidal.Closed.html#2291" class="Bound">X</a><a id="2319" class="Symbol">}</a>

  <a id="Closed.Hom[-,[_,-]]"></a><a id="2324" href="Categories.Category.Monoidal.Closed.html#2324" class="Function Operator">Hom[-,[_,-]]</a> <a id="2337" class="Symbol">:</a> <a id="2339" class="Symbol">∀</a> <a id="2341" href="Categories.Category.Monoidal.Closed.html#2341" class="Bound">X</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2355" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="2360" href="Categories.Category.Monoidal.Closed.html#943" class="Bound">C</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2371" href="Categories.Category.Monoidal.Closed.html#937" class="Bound">ℓ</a> <a id="2373" href="Categories.Category.Monoidal.Closed.html#939" class="Bound">e</a><a id="2374" class="Symbol">)</a>
  <a id="2378" href="Categories.Category.Monoidal.Closed.html#2324" class="Function Operator">Hom[-,[</a> <a id="2386" href="Categories.Category.Monoidal.Closed.html#2386" class="Bound">X</a> <a id="2388" href="Categories.Category.Monoidal.Closed.html#2324" class="Function Operator">,-]]</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Categories.Adjoint.html#3139" class="Function">adjoint.Hom[-,R-]</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Categories.Category.Monoidal.Closed.html#2386" class="Bound">X</a><a id="2415" class="Symbol">}</a>

  <a id="Closed.Hom-NI"></a><a id="2420" href="Categories.Category.Monoidal.Closed.html#2420" class="Function">Hom-NI</a> <a id="2427" class="Symbol">:</a> <a id="2429" class="Symbol">∀</a> <a id="2431" class="Symbol">{</a><a id="2432" href="Categories.Category.Monoidal.Closed.html#2432" class="Bound">X</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2462" href="Categories.Category.Monoidal.Closed.html#2232" class="Function Operator">Hom[-⊗</a> <a id="2469" href="Categories.Category.Monoidal.Closed.html#2432" class="Bound">X</a> <a id="2471" href="Categories.Category.Monoidal.Closed.html#2232" class="Function Operator">,-]</a> <a id="2475" href="Categories.Category.Monoidal.Closed.html#2324" class="Function Operator">Hom[-,[</a> <a id="2483" href="Categories.Category.Monoidal.Closed.html#2432" class="Bound">X</a> <a id="2485" href="Categories.Category.Monoidal.Closed.html#2324" class="Function Operator">,-]]</a>
  <a id="2492" href="Categories.Category.Monoidal.Closed.html#2420" class="Function">Hom-NI</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Categories.Adjoint.Equivalents.html#1961" class="Function">Hom-NI′</a> <a id="2509" href="Categories.Category.Monoidal.Closed.html#1724" class="Field">adjoint</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Definition of Monoidal Category</a>

<a id="105" class="Comment">-- Big design decision that differs from the previous version:</a>
<a id="168" class="Comment">-- Do not go through &quot;Functor.Power&quot; to encode variables and work</a>
<a id="234" class="Comment">-- at the level of NaturalIsomorphisms, instead work at the object/morphism</a>
<a id="310" class="Comment">-- level, via the more direct _⊗₀_ _⊗₁_ _⊗- -⊗_.</a>
<a id="359" class="Comment">-- The original design needed quite a few contortions to get things working,</a>
<a id="436" class="Comment">-- but these are simply not needed when working directly with the morphisms.</a>
<a id="513" class="Comment">--</a>
<a id="516" class="Comment">-- Smaller design decision: export some items with long names</a>
<a id="578" class="Comment">-- (unitorˡ, unitorʳ and associator), but internally work with the more classical</a>
<a id="660" class="Comment">-- short greek names (λ, ρ and α respectively).</a>

<a id="709" class="Keyword">module</a> <a id="716" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="750" class="Symbol">{</a><a id="751" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="753" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="755" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="756" class="Symbol">}</a> <a id="758" class="Symbol">(</a><a id="759" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="772" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="774" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="776" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="777" class="Symbol">)</a> <a id="779" class="Keyword">where</a>

<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Level.html" class="Module">Level</a> <a id="804" class="Keyword">using</a> <a id="810" class="Symbol">(</a><a id="811" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="814" class="Symbol">)</a>
<a id="816" class="Keyword">open</a> <a id="821" class="Keyword">import</a> <a id="828" href="Data.Product.html" class="Module">Data.Product</a> <a id="841" class="Keyword">using</a> <a id="847" class="Symbol">(</a><a id="848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="851" class="Symbol">;</a> <a id="853" href="Data.Product.Base.html#4520" class="Function">curry′</a><a id="859" class="Symbol">)</a>

<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="950" class="Keyword">using</a> <a id="956" class="Symbol">(</a><a id="957" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="966" class="Symbol">;</a> <a id="968" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a><a id="972" class="Symbol">;</a> <a id="974" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a><a id="978" class="Symbol">)</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1012" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1014" class="Keyword">using</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="1024" class="Symbol">)</a>
<a id="1026" class="Keyword">open</a> <a id="1031" class="Keyword">import</a> <a id="1038" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1068" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1070" class="Keyword">using</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a><a id="1091" class="Symbol">)</a>

<a id="1094" class="Keyword">private</a>
  <a id="1104" class="Keyword">module</a> <a id="C"></a><a id="1111" href="Categories.Category.Monoidal.Core.html#1111" class="Module">C</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1124" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>

<a id="1127" class="Keyword">open</a> <a id="1132" href="Categories.Category.Monoidal.Core.html#1111" class="Module">C</a> <a id="1134" class="Keyword">hiding</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1144" class="Symbol">;</a> <a id="1146" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1155" class="Symbol">;</a> <a id="1157" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="1173" class="Symbol">)</a>
<a id="1175" class="Keyword">open</a> <a id="1180" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1192" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
<a id="1194" class="Keyword">open</a> <a id="1199" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="1211" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>

<a id="1214" class="Keyword">private</a>
  <a id="1224" class="Keyword">variable</a>
    <a id="1237" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1239" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1241" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1243" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="1245" href="Categories.Category.Monoidal.Core.html#1245" class="Generalizable">A</a> <a id="1247" href="Categories.Category.Monoidal.Core.html#1247" class="Generalizable">B</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1259" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="1261" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="1263" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a> <a id="1265" href="Categories.Category.Monoidal.Core.html#1265" class="Generalizable">i</a> <a id="1267" href="Categories.Category.Monoidal.Core.html#1267" class="Generalizable">a</a> <a id="1269" href="Categories.Category.Monoidal.Core.html#1269" class="Generalizable">b</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1275" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1277" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a>

<a id="1280" class="Keyword">record</a> <a id="Monoidal"></a><a id="1287" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="1305" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1307" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="1309" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1311" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Keyword">where</a>
  <a id="1322" class="Keyword">infixr</a> <a id="1329" class="Number">10</a> <a id="1332" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1337" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">_⊗₁_</a>

  <a id="1345" class="Keyword">field</a>
    <a id="Monoidal.⊗"></a><a id="1355" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>  <a id="1358" class="Symbol">:</a> <a id="1360" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="1370" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1372" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1374" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
    <a id="Monoidal.unit"></a><a id="1380" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Categories.Category.Core.html#559" class="Field">Obj</a>

  <a id="1394" class="Keyword">module</a> <a id="Monoidal.⊗"></a><a id="1401" href="Categories.Category.Monoidal.Core.html#1401" class="Module">⊗</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1413" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>
  <a id="1417" class="Keyword">open</a> <a id="1422" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1430" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a>

  <a id="Monoidal._⊗₀_"></a><a id="1435" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="1460" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">_⊗₀_</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="1474" href="Categories.Functor.Core.html#432" class="Function">F₀</a>

  <a id="1480" class="Comment">-- this is also &#39;curry&#39;, but a very-dependent version</a>
  <a id="Monoidal._⊗₁_"></a><a id="1536" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">_⊗₁_</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1545" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1547" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1553" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1555" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1561" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1564" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1566" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1568" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1570" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1573" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a>
  <a id="1577" href="Categories.Category.Monoidal.Core.html#1577" class="Bound">f</a> <a id="1579" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1582" href="Categories.Category.Monoidal.Core.html#1582" class="Bound">g</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Categories.Category.Monoidal.Core.html#1577" class="Bound">f</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Categories.Category.Monoidal.Core.html#1582" class="Bound">g</a><a id="1595" class="Symbol">)</a>

  <a id="Monoidal._⊗-"></a><a id="1600" href="Categories.Category.Monoidal.Core.html#1600" class="Function Operator">_⊗-</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1620" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1622" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
  <a id="1626" href="Categories.Category.Monoidal.Core.html#1626" class="Bound">X</a> <a id="1628" href="Categories.Category.Monoidal.Core.html#1600" class="Function Operator">⊗-</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="1638" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="1640" href="Categories.Category.Monoidal.Core.html#1626" class="Bound">X</a>

  <a id="Monoidal.-⊗_"></a><a id="1645" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗_</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1665" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="1667" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
  <a id="1671" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗</a> <a id="1674" href="Categories.Category.Monoidal.Core.html#1674" class="Bound">X</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="1683" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="1685" href="Categories.Category.Monoidal.Core.html#1674" class="Bound">X</a>

  <a id="1690" class="Keyword">field</a>
    <a id="Monoidal.unitorˡ"></a><a id="1700" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a>    <a id="1711" class="Symbol">:</a> <a id="1713" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1718" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1721" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1723" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1725" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
    <a id="Monoidal.unitorʳ"></a><a id="1731" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a>    <a id="1742" class="Symbol">:</a> <a id="1744" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1746" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1749" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="1754" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1756" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
    <a id="Monoidal.associator"></a><a id="1762" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="1773" class="Symbol">:</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1778" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1781" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="1782" class="Symbol">)</a> <a id="1784" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1787" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="1789" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1791" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="1793" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="1799" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1802" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="1803" class="Symbol">)</a>

  <a id="1808" class="Keyword">module</a> <a id="Monoidal.unitorˡ"></a><a id="1815" href="Categories.Category.Monoidal.Core.html#1815" class="Module">unitorˡ</a> <a id="1823" class="Symbol">{</a><a id="1824" href="Categories.Category.Monoidal.Core.html#1824" class="Bound">X</a><a id="1825" class="Symbol">}</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a> <a id="1842" class="Symbol">{</a><a id="1843" class="Argument">X</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Categories.Category.Monoidal.Core.html#1824" class="Bound">X</a><a id="1848" class="Symbol">})</a>
  <a id="1853" class="Keyword">module</a> <a id="Monoidal.unitorʳ"></a><a id="1860" href="Categories.Category.Monoidal.Core.html#1860" class="Module">unitorʳ</a> <a id="1868" class="Symbol">{</a><a id="1869" href="Categories.Category.Monoidal.Core.html#1869" class="Bound">X</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a> <a id="1887" class="Symbol">{</a><a id="1888" class="Argument">X</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.Category.Monoidal.Core.html#1869" class="Bound">X</a><a id="1893" class="Symbol">})</a>
  <a id="1898" class="Keyword">module</a> <a id="Monoidal.associator"></a><a id="1905" href="Categories.Category.Monoidal.Core.html#1905" class="Module">associator</a> <a id="1916" class="Symbol">{</a><a id="1917" href="Categories.Category.Monoidal.Core.html#1917" class="Bound">X</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Categories.Category.Monoidal.Core.html#1921" class="Bound">Y</a><a id="1922" class="Symbol">}</a> <a id="1924" class="Symbol">{</a><a id="1925" href="Categories.Category.Monoidal.Core.html#1925" class="Bound">Z</a><a id="1926" class="Symbol">}</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Categories.Category.Monoidal.Core.html#1917" class="Bound">X</a><a id="1948" class="Symbol">}</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Categories.Category.Monoidal.Core.html#1921" class="Bound">Y</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{</a><a id="1955" href="Categories.Category.Monoidal.Core.html#1925" class="Bound">Z</a><a id="1956" class="Symbol">})</a>

  <a id="1962" class="Comment">-- for exporting, it makes sense to use the above long names, but for</a>
  <a id="2034" class="Comment">-- internal consumption, the traditional (short!) categorical names are more</a>
  <a id="2113" class="Comment">-- convenient. However, they are not symmetric, even though the concepts are, so</a>
  <a id="2196" class="Comment">-- we&#39;ll use ⇒ and ⇐ arrows to indicate that</a>

  <a id="2244" class="Keyword">private</a>
    <a id="Monoidal.λ⇒"></a><a id="2256" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Categories.Morphism.html#2006" class="Function">unitorˡ.from</a>
    <a id="Monoidal.λ⇐"></a><a id="2278" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Categories.Morphism.html#2023" class="Function">unitorˡ.to</a>
    <a id="Monoidal.ρ⇒"></a><a id="2298" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Categories.Morphism.html#2006" class="Function">unitorʳ.from</a>
    <a id="Monoidal.ρ⇐"></a><a id="2320" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Categories.Morphism.html#2023" class="Function">unitorʳ.to</a>
    <a id="2340" class="Comment">-- eta expansion fixes a problem in 2.6.1, will be reported</a>
    <a id="Monoidal.α⇒"></a><a id="2404" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Symbol">λ</a> <a id="2411" class="Symbol">{</a><a id="2412" href="Categories.Category.Monoidal.Core.html#2412" class="Bound">X</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">{</a><a id="2416" href="Categories.Category.Monoidal.Core.html#2416" class="Bound">Y</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Categories.Category.Monoidal.Core.html#2420" class="Bound">Z</a><a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Categories.Morphism.html#2006" class="Function">associator.from</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Categories.Category.Monoidal.Core.html#2412" class="Bound">X</a><a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">{</a><a id="2446" href="Categories.Category.Monoidal.Core.html#2416" class="Bound">Y</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Categories.Category.Monoidal.Core.html#2420" class="Bound">Z</a><a id="2451" class="Symbol">}</a>
    <a id="Monoidal.α⇐"></a><a id="2457" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2460" class="Symbol">=</a> <a id="2462" class="Symbol">λ</a> <a id="2464" class="Symbol">{</a><a id="2465" href="Categories.Category.Monoidal.Core.html#2465" class="Bound">X</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" href="Categories.Category.Monoidal.Core.html#2469" class="Bound">Y</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Categories.Category.Monoidal.Core.html#2473" class="Bound">Z</a><a id="2474" class="Symbol">}</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Categories.Morphism.html#2023" class="Function">associator.to</a> <a id="2492" class="Symbol">{</a><a id="2493" href="Categories.Category.Monoidal.Core.html#2465" class="Bound">X</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Categories.Category.Monoidal.Core.html#2469" class="Bound">Y</a><a id="2498" class="Symbol">}</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Categories.Category.Monoidal.Core.html#2473" class="Bound">Z</a><a id="2502" class="Symbol">}</a>

  <a id="2507" class="Keyword">field</a>
    <a id="Monoidal.unitorˡ-commute-from"></a><a id="2517" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="2564" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2567" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="2568" class="Symbol">)</a> <a id="2570" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2573" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a> <a id="2576" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
    <a id="Monoidal.unitorˡ-commute-to"></a><a id="2582" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a>   <a id="2603" class="Symbol">:</a> <a id="2605" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2623" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2625" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2628" href="Categories.Category.Monoidal.Core.html#2278" class="Function">λ⇐</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="2637" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2640" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="2641" class="Symbol">)</a>
    <a id="Monoidal.unitorʳ-commute-from"></a><a id="2647" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2691" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2694" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="2698" class="Symbol">)</a> <a id="2700" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2703" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="2706" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
    <a id="Monoidal.unitorʳ-commute-to"></a><a id="2712" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a>   <a id="2733" class="Symbol">:</a> <a id="2735" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2753" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2755" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2758" href="Categories.Category.Monoidal.Core.html#2320" class="Function">ρ⇐</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2764" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2767" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="2771" class="Symbol">)</a>
    <a id="Monoidal.assoc-commute-from"></a><a id="2777" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a>   <a id="2798" class="Symbol">:</a> <a id="2800" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2818" class="Symbol">((</a><a id="2820" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2822" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2825" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="2826" class="Symbol">)</a> <a id="2828" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2831" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2832" class="Symbol">)</a> <a id="2834" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2837" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2843" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="2849" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2852" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2853" class="Symbol">))</a>
    <a id="Monoidal.assoc-commute-to"></a><a id="2860" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a>     <a id="2881" class="Symbol">:</a> <a id="2883" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2904" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2907" class="Symbol">(</a><a id="2908" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="2910" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2913" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2914" class="Symbol">))</a> <a id="2917" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2920" href="Categories.Category.Monoidal.Core.html#2457" class="Function">α⇐</a> <a id="2923" class="Symbol">((</a><a id="2925" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="2927" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2930" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="2931" class="Symbol">)</a> <a id="2933" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2936" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="2937" class="Symbol">)</a>
    <a id="Monoidal.triangle"></a><a id="2943" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a>             <a id="2964" class="Symbol">:</a> <a id="2966" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="2971" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2974" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a><a id="2978" class="Symbol">)</a> <a id="2980" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2983" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="2985" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="2987" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="2989" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2992" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="2994" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                             <a id="3026" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>           <a id="3039" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3042" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3044" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="3053" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3056" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3057" class="Symbol">)</a> <a id="3059" href="Categories.Category.html#1481" class="Function">⟩</a>
                             <a id="3090" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="3095" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3098" href="Categories.Category.Monoidal.Core.html#2256" class="Function">λ⇒</a>
                           <a id="3128" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="3130" href="Categories.Category.Monoidal.Core.html#2298" class="Function">ρ⇒</a> <a id="3133" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3136" href="Categories.Category.Core.html#630" class="Field">C.id</a>
                           <a id="3168" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
    <a id="Monoidal.pentagon"></a><a id="3174" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a>             <a id="3195" class="Symbol">:</a> <a id="3197" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="3199" class="Symbol">((</a><a id="3201" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3203" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3206" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3207" class="Symbol">)</a> <a id="3209" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3212" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3213" class="Symbol">)</a> <a id="3215" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3218" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3220" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="3222" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3224" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3227" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3229" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3232" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3234" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3237" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3239" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                             <a id="3271" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a> <a id="3274" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3277" href="Categories.Category.Core.html#630" class="Field">C.id</a>       <a id="3288" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3294" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3297" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3299" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3302" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3303" class="Symbol">)</a> <a id="3305" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3308" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3310" href="Categories.Category.html#1481" class="Function">⟩</a>
                             <a id="3341" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>               <a id="3358" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3361" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3363" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3369" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3372" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3373" class="Symbol">)</a> <a id="3375" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3378" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3380" href="Categories.Category.html#1481" class="Function">⟩</a>
                             <a id="3411" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="3416" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="3419" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>
                           <a id="3449" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="3451" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>               <a id="3468" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3474" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3477" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3478" class="Symbol">)</a> <a id="3480" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3483" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3485" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="3488" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3490" href="Categories.Category.html#1481" class="Function">⟩</a>
                             <a id="3521" href="Categories.Category.Monoidal.Core.html#2404" class="Function">α⇒</a>
                           <a id="3551" href="Categories.Category.html#1379" class="Function Operator">⟩</a>

<a id="3554" class="Keyword">private</a>
  <a id="3564" class="Keyword">record</a> <a id="Monoidal′"></a><a id="3571" href="Categories.Category.Monoidal.Core.html#3571" class="Record">Monoidal′</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Categories.Category.Monoidal.Core.html#751" class="Bound">o</a> <a id="3590" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3592" href="Categories.Category.Monoidal.Core.html#753" class="Bound">ℓ</a> <a id="3594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3596" href="Categories.Category.Monoidal.Core.html#755" class="Bound">e</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Keyword">where</a>
    <a id="3609" class="Keyword">infixr</a> <a id="3616" class="Number">10</a> <a id="3619" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3624" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">_⊗₁_</a>

    <a id="3634" class="Keyword">field</a>
      <a id="Monoidal′.⊗"></a><a id="3646" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>  <a id="3649" class="Symbol">:</a> <a id="3651" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="3661" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="3663" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a> <a id="3665" href="Categories.Category.Monoidal.Core.html#759" class="Bound">C</a>
      <a id="Monoidal′.unit"></a><a id="3673" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Categories.Category.Core.html#559" class="Field">Obj</a>

    <a id="3689" class="Keyword">open</a> <a id="3694" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3702" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>

    <a id="Monoidal′._⊗₀_"></a><a id="3709" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="3736" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">_⊗₀_</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="3750" href="Categories.Functor.Core.html#432" class="Function">F₀</a>

    <a id="Monoidal′._⊗₁_"></a><a id="3758" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">_⊗₁_</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3767" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3769" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3775" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3777" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3783" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3786" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3788" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3790" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3792" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3795" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a>
    <a id="3801" href="Categories.Category.Monoidal.Core.html#3801" class="Bound">f</a> <a id="3803" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="3806" href="Categories.Category.Monoidal.Core.html#3806" class="Bound">g</a> <a id="3808" class="Symbol">=</a> <a id="3810" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Categories.Category.Monoidal.Core.html#3801" class="Bound">f</a> <a id="3816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3818" href="Categories.Category.Monoidal.Core.html#3806" class="Bound">g</a><a id="3819" class="Symbol">)</a>

    <a id="3826" class="Keyword">field</a>
      <a id="Monoidal′.unitorˡ"></a><a id="3838" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a>    <a id="3849" class="Symbol">:</a> <a id="3851" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3856" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3859" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3861" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3863" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
      <a id="Monoidal′.unitorʳ"></a><a id="3871" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a>    <a id="3882" class="Symbol">:</a> <a id="3884" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3886" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3889" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="3894" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3896" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a>
      <a id="Monoidal′.associator"></a><a id="3904" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3920" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3923" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="3924" class="Symbol">)</a> <a id="3926" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3929" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="3931" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3933" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="3935" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="3941" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="3944" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="3945" class="Symbol">)</a>

    <a id="3952" class="Keyword">module</a> <a id="Monoidal′.unitorˡ"></a><a id="3959" href="Categories.Category.Monoidal.Core.html#3959" class="Module">unitorˡ</a> <a id="3967" class="Symbol">{</a><a id="3968" href="Categories.Category.Monoidal.Core.html#3968" class="Bound">X</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="3986" class="Symbol">{</a><a id="3987" class="Argument">X</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="Categories.Category.Monoidal.Core.html#3968" class="Bound">X</a><a id="3992" class="Symbol">})</a>
    <a id="3999" class="Keyword">module</a> <a id="Monoidal′.unitorʳ"></a><a id="4006" href="Categories.Category.Monoidal.Core.html#4006" class="Module">unitorʳ</a> <a id="4014" class="Symbol">{</a><a id="4015" href="Categories.Category.Monoidal.Core.html#4015" class="Bound">X</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">=</a> <a id="4020" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="4033" class="Symbol">{</a><a id="4034" class="Argument">X</a> <a id="4036" class="Symbol">=</a> <a id="4038" href="Categories.Category.Monoidal.Core.html#4015" class="Bound">X</a><a id="4039" class="Symbol">})</a>
    <a id="4046" class="Keyword">module</a> <a id="Monoidal′.associator"></a><a id="4053" href="Categories.Category.Monoidal.Core.html#4053" class="Module">associator</a> <a id="4064" class="Symbol">{</a><a id="4065" href="Categories.Category.Monoidal.Core.html#4065" class="Bound">X</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Symbol">{</a><a id="4069" href="Categories.Category.Monoidal.Core.html#4069" class="Bound">Y</a><a id="4070" class="Symbol">}</a> <a id="4072" class="Symbol">{</a><a id="4073" href="Categories.Category.Monoidal.Core.html#4073" class="Bound">Z</a><a id="4074" class="Symbol">}</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Categories.Category.Monoidal.Core.html#4065" class="Bound">X</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">{</a><a id="4099" href="Categories.Category.Monoidal.Core.html#4069" class="Bound">Y</a><a id="4100" class="Symbol">}</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Categories.Category.Monoidal.Core.html#4073" class="Bound">Z</a><a id="4104" class="Symbol">})</a>

    <a id="4112" class="Keyword">private</a>
      <a id="Monoidal′.λ⇒"></a><a id="4126" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="Categories.Morphism.html#2006" class="Function">unitorˡ.from</a>
      <a id="Monoidal′.λ⇐"></a><a id="4150" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="4153" class="Symbol">=</a> <a id="4155" href="Categories.Morphism.html#2023" class="Function">unitorˡ.to</a>
      <a id="Monoidal′.ρ⇒"></a><a id="4172" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4175" class="Symbol">=</a> <a id="4177" href="Categories.Morphism.html#2006" class="Function">unitorʳ.from</a>
      <a id="Monoidal′.ρ⇐"></a><a id="4196" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="4199" class="Symbol">=</a> <a id="4201" href="Categories.Morphism.html#2023" class="Function">unitorʳ.to</a>
      <a id="Monoidal′.α⇒"></a><a id="4218" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4221" class="Symbol">=</a> <a id="4223" class="Symbol">λ</a> <a id="4225" class="Symbol">{</a><a id="4226" href="Categories.Category.Monoidal.Core.html#4226" class="Bound">X</a><a id="4227" class="Symbol">}</a> <a id="4229" class="Symbol">{</a><a id="4230" href="Categories.Category.Monoidal.Core.html#4230" class="Bound">Y</a><a id="4231" class="Symbol">}</a> <a id="4233" class="Symbol">{</a><a id="4234" href="Categories.Category.Monoidal.Core.html#4234" class="Bound">Z</a><a id="4235" class="Symbol">}</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Categories.Morphism.html#2006" class="Function">associator.from</a> <a id="4255" class="Symbol">{</a><a id="4256" href="Categories.Category.Monoidal.Core.html#4226" class="Bound">X</a><a id="4257" class="Symbol">}</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Categories.Category.Monoidal.Core.html#4230" class="Bound">Y</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" href="Categories.Category.Monoidal.Core.html#4234" class="Bound">Z</a><a id="4265" class="Symbol">}</a>
      <a id="Monoidal′.α⇐"></a><a id="4273" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="4276" class="Symbol">=</a> <a id="4278" class="Symbol">λ</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Categories.Category.Monoidal.Core.html#4281" class="Bound">X</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">{</a><a id="4285" href="Categories.Category.Monoidal.Core.html#4285" class="Bound">Y</a><a id="4286" class="Symbol">}</a> <a id="4288" class="Symbol">{</a><a id="4289" href="Categories.Category.Monoidal.Core.html#4289" class="Bound">Z</a><a id="4290" class="Symbol">}</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Categories.Morphism.html#2023" class="Function">associator.to</a> <a id="4308" class="Symbol">{</a><a id="4309" href="Categories.Category.Monoidal.Core.html#4281" class="Bound">X</a><a id="4310" class="Symbol">}</a> <a id="4312" class="Symbol">{</a><a id="4313" href="Categories.Category.Monoidal.Core.html#4285" class="Bound">Y</a><a id="4314" class="Symbol">}</a> <a id="4316" class="Symbol">{</a><a id="4317" href="Categories.Category.Monoidal.Core.html#4289" class="Bound">Z</a><a id="4318" class="Symbol">}</a>

    <a id="4325" class="Keyword">field</a>
      <a id="Monoidal′.unitorˡ-commute"></a><a id="4337" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4379" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4382" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4388" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a> <a id="4391" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
      <a id="Monoidal′.unitorʳ-commute"></a><a id="4399" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4438" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4441" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="4445" class="Symbol">)</a> <a id="4447" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4450" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4453" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a>
      <a id="Monoidal′.assoc-commute"></a><a id="4461" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a>   <a id="4477" class="Symbol">:</a> <a id="4479" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4497" class="Symbol">((</a><a id="4499" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4501" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4504" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="4505" class="Symbol">)</a> <a id="4507" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4510" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="4511" class="Symbol">)</a> <a id="4513" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4516" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="4522" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4525" class="Symbol">(</a><a id="4526" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="4528" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4531" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="4532" class="Symbol">))</a>
      <a id="Monoidal′.triangle"></a><a id="4541" href="Categories.Category.Monoidal.Core.html#4541" class="Field">triangle</a>        <a id="4557" class="Symbol">:</a> <a id="4559" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4564" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4567" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a><a id="4571" class="Symbol">)</a> <a id="4573" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4576" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4578" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="4580" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4582" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4585" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4587" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                          <a id="4616" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>           <a id="4629" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="4632" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4634" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a> <a id="4643" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4646" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="4647" class="Symbol">)</a> <a id="4649" href="Categories.Category.html#1481" class="Function">⟩</a>
                          <a id="4677" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4682" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4685" href="Categories.Category.Monoidal.Core.html#4126" class="Function">λ⇒</a>
                        <a id="4712" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="4714" href="Categories.Category.Monoidal.Core.html#4172" class="Function">ρ⇒</a> <a id="4717" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4720" href="Categories.Category.Core.html#630" class="Field">C.id</a>
                        <a id="4749" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
      <a id="Monoidal′.pentagon"></a><a id="4757" href="Categories.Category.Monoidal.Core.html#4757" class="Field">pentagon</a>        <a id="4773" class="Symbol">:</a> <a id="4775" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="4777" class="Symbol">((</a><a id="4779" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4781" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4784" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="4785" class="Symbol">)</a> <a id="4787" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4790" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4791" class="Symbol">)</a> <a id="4793" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4796" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4798" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="4800" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4802" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4805" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4807" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4810" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="4812" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4815" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4817" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                          <a id="4846" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a> <a id="4849" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4852" href="Categories.Category.Core.html#630" class="Field">C.id</a>       <a id="4863" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4869" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4872" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4874" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4877" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4878" class="Symbol">)</a> <a id="4880" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4883" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4885" href="Categories.Category.html#1481" class="Function">⟩</a>
                          <a id="4913" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>               <a id="4930" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="4933" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="4935" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a> <a id="4941" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4944" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a><a id="4945" class="Symbol">)</a> <a id="4947" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="4950" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="4952" href="Categories.Category.html#1481" class="Function">⟩</a>
                          <a id="4980" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="4985" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="4988" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>
                        <a id="5015" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="5017" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>               <a id="5034" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Categories.Category.Monoidal.Core.html#1237" class="Generalizable">X</a> <a id="5040" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5043" href="Categories.Category.Monoidal.Core.html#1239" class="Generalizable">Y</a><a id="5044" class="Symbol">)</a> <a id="5046" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5049" href="Categories.Category.Monoidal.Core.html#1241" class="Generalizable">Z</a> <a id="5051" href="Categories.Category.Monoidal.Core.html#3709" class="Function Operator">⊗₀</a> <a id="5054" href="Categories.Category.Monoidal.Core.html#1243" class="Generalizable">W</a> <a id="5056" href="Categories.Category.html#1481" class="Function">⟩</a>
                          <a id="5084" href="Categories.Category.Monoidal.Core.html#4218" class="Function">α⇒</a>
                        <a id="5111" href="Categories.Category.html#1379" class="Function Operator">⟩</a>

    <a id="Monoidal′.unitorˡ-commute-to"></a><a id="5118" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5157" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5159" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="5162" href="Categories.Category.Monoidal.Core.html#4150" class="Function">λ⇐</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Categories.Category.Core.html#630" class="Field">C.id</a> <a id="5171" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5174" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a><a id="5175" class="Symbol">)</a>
    <a id="5181" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a> <a id="5200" class="Symbol">=</a> <a id="5202" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5217" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="5225" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="5244" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a><a id="5259" class="Symbol">)</a>
    <a id="Monoidal′.unitorʳ-commute-to"></a><a id="5265" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a> <a id="5284" class="Symbol">:</a> <a id="5286" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5304" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5306" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="5309" href="Categories.Category.Monoidal.Core.html#4196" class="Function">ρ⇐</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5315" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5318" href="Categories.Category.Core.html#630" class="Field">C.id</a><a id="5322" class="Symbol">)</a>
    <a id="5328" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a> <a id="5347" class="Symbol">=</a> <a id="5349" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5364" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="5372" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="5391" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a><a id="5406" class="Symbol">)</a>
    <a id="Monoidal′.assoc-commute-to"></a><a id="5412" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>   <a id="5431" class="Symbol">:</a> <a id="5433" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5454" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5457" class="Symbol">(</a><a id="5458" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a> <a id="5460" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5463" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="5464" class="Symbol">))</a> <a id="5467" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="5470" href="Categories.Category.Monoidal.Core.html#4273" class="Function">α⇐</a> <a id="5473" class="Symbol">((</a><a id="5475" href="Categories.Category.Monoidal.Core.html#1259" class="Generalizable">f</a> <a id="5477" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5480" href="Categories.Category.Monoidal.Core.html#1261" class="Generalizable">g</a><a id="5481" class="Symbol">)</a> <a id="5483" href="Categories.Category.Monoidal.Core.html#3758" class="Function Operator">⊗₁</a> <a id="5486" href="Categories.Category.Monoidal.Core.html#1263" class="Generalizable">h</a><a id="5487" class="Symbol">)</a>
    <a id="5493" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>   <a id="5512" class="Symbol">=</a> <a id="5514" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="5529" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="5540" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="5562" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a><a id="5575" class="Symbol">)</a>

<a id="monoidalHelper"></a><a id="5578" href="Categories.Category.Monoidal.Core.html#5578" class="Function">monoidalHelper</a> <a id="5593" class="Symbol">:</a> <a id="5595" href="Categories.Category.Monoidal.Core.html#3571" class="Record">Monoidal′</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a>
<a id="5616" href="Categories.Category.Monoidal.Core.html#5578" class="Function">monoidalHelper</a> <a id="5631" href="Categories.Category.Monoidal.Core.html#5631" class="Bound">M</a> <a id="5633" class="Symbol">=</a> <a id="5635" class="Keyword">record</a>
  <a id="5644" class="Symbol">{</a> <a id="5646" href="Categories.Category.Monoidal.Core.html#1355" class="Field">⊗</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Categories.Category.Monoidal.Core.html#3646" class="Field">⊗</a>
  <a id="5654" class="Symbol">;</a> <a id="5656" href="Categories.Category.Monoidal.Core.html#1380" class="Field">unit</a> <a id="5661" class="Symbol">=</a> <a id="5663" href="Categories.Category.Monoidal.Core.html#3673" class="Field">unit</a>
  <a id="5670" class="Symbol">;</a> <a id="5672" href="Categories.Category.Monoidal.Core.html#1700" class="Field">unitorˡ</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="Categories.Category.Monoidal.Core.html#3838" class="Field">unitorˡ</a>
  <a id="5692" class="Symbol">;</a> <a id="5694" href="Categories.Category.Monoidal.Core.html#1731" class="Field">unitorʳ</a> <a id="5702" class="Symbol">=</a> <a id="5704" href="Categories.Category.Monoidal.Core.html#3871" class="Field">unitorʳ</a>
  <a id="5714" class="Symbol">;</a> <a id="5716" href="Categories.Category.Monoidal.Core.html#1762" class="Field">associator</a> <a id="5727" class="Symbol">=</a> <a id="5729" href="Categories.Category.Monoidal.Core.html#3904" class="Field">associator</a>
  <a id="5742" class="Symbol">;</a> <a id="5744" href="Categories.Category.Monoidal.Core.html#2517" class="Field">unitorˡ-commute-from</a> <a id="5765" class="Symbol">=</a> <a id="5767" href="Categories.Category.Monoidal.Core.html#4337" class="Field">unitorˡ-commute</a>
  <a id="5785" class="Symbol">;</a> <a id="5787" href="Categories.Category.Monoidal.Core.html#2582" class="Field">unitorˡ-commute-to</a> <a id="5806" class="Symbol">=</a> <a id="5808" href="Categories.Category.Monoidal.Core.html#5118" class="Function">unitorˡ-commute-to</a>
  <a id="5829" class="Symbol">;</a> <a id="5831" href="Categories.Category.Monoidal.Core.html#2647" class="Field">unitorʳ-commute-from</a> <a id="5852" class="Symbol">=</a> <a id="5854" href="Categories.Category.Monoidal.Core.html#4399" class="Field">unitorʳ-commute</a>
  <a id="5872" class="Symbol">;</a> <a id="5874" href="Categories.Category.Monoidal.Core.html#2712" class="Field">unitorʳ-commute-to</a> <a id="5893" class="Symbol">=</a> <a id="5895" href="Categories.Category.Monoidal.Core.html#5265" class="Function">unitorʳ-commute-to</a>
  <a id="5916" class="Symbol">;</a> <a id="5918" href="Categories.Category.Monoidal.Core.html#2777" class="Field">assoc-commute-from</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Categories.Category.Monoidal.Core.html#4461" class="Field">assoc-commute</a>
  <a id="5955" class="Symbol">;</a> <a id="5957" href="Categories.Category.Monoidal.Core.html#2860" class="Field">assoc-commute-to</a> <a id="5974" class="Symbol">=</a> <a id="5976" href="Categories.Category.Monoidal.Core.html#5412" class="Function">assoc-commute-to</a>
  <a id="5995" class="Symbol">;</a> <a id="5997" href="Categories.Category.Monoidal.Core.html#2943" class="Field">triangle</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Categories.Category.Monoidal.Core.html#4541" class="Field">triangle</a>
  <a id="6019" class="Symbol">;</a> <a id="6021" href="Categories.Category.Monoidal.Core.html#3174" class="Field">pentagon</a> <a id="6030" class="Symbol">=</a> <a id="6032" href="Categories.Category.Monoidal.Core.html#4757" class="Field">pentagon</a>
  <a id="6043" class="Symbol">}</a>
  <a id="6047" class="Keyword">where</a> <a id="6053" class="Keyword">open</a> <a id="6058" href="Categories.Category.Monoidal.Core.html#3571" class="Module">Monoidal′</a> <a id="6068" href="Categories.Category.Monoidal.Core.html#5631" class="Bound">M</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Instance.Setoids.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Instance.Setoids</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Category.Monoidal.Instance.Setoids.html" class="Module">Categories.Category.Monoidal.Instance.Setoids</a> <a id="90" class="Keyword">where</a>

<a id="97" class="Keyword">open</a> <a id="102" class="Keyword">import</a> <a id="109" href="Level.html" class="Module">Level</a> <a id="115" class="Keyword">using</a> <a id="121" class="Symbol">(</a><a id="122" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="125" class="Symbol">;</a> <a id="127" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="130" class="Symbol">)</a>
<a id="132" class="Keyword">open</a> <a id="137" class="Keyword">import</a> <a id="144" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="162" class="Keyword">using</a> <a id="168" class="Symbol">(</a><a id="169" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="174" class="Symbol">;</a> <a id="176" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="181" class="Symbol">;</a> <a id="183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="186" class="Symbol">)</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="252" class="Keyword">using</a> <a id="258" class="Symbol">(</a><a id="259" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5802" class="Function">×-setoid</a><a id="267" class="Symbol">)</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="307" class="Symbol">;</a> <a id="309" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="368" class="Keyword">using</a> <a id="374" class="Symbol">(</a><a id="375" href="Data.Sum.Relation.Binary.Pointwise.html#6588" class="Function">⊎-setoid</a><a id="383" class="Symbol">;</a> <a id="385" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a><a id="389" class="Symbol">;</a> <a id="391" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a><a id="395" class="Symbol">)</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="438" class="Symbol">;</a> <a id="440" href="Function.Bundles.html#2043" class="Record">Func</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="487" class="Symbol">)</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="527" class="Keyword">using</a> <a id="533" class="Symbol">(</a><a id="534" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="607" class="Symbol">)</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="667" class="Symbol">)</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Categories.Category.Cartesian.Monoidal.html" class="Module">Categories.Category.Cartesian.Monoidal</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" class="Keyword">module</a> <a id="734" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Categories.Category.Cartesian.Bundle.html" class="Module">Categories.Category.Cartesian.Bundle</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Categories.Category.Cartesian.Bundle.html#422" class="Record">CartesianCategory</a><a id="826" class="Symbol">)</a>
<a id="828" class="Keyword">open</a> <a id="833" class="Keyword">import</a> <a id="840" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="872" class="Keyword">using</a> <a id="878" class="Symbol">(</a><a id="879" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Categories.Category.Instance.SingletonSet.html" class="Module">Categories.Category.Instance.SingletonSet</a> <a id="946" class="Keyword">using</a> <a id="952" class="Symbol">(</a><a id="953" href="Categories.Category.Instance.SingletonSet.html#869" class="Function">SingletonSetoid-⊤</a><a id="970" class="Symbol">)</a>
<a id="972" class="Keyword">open</a> <a id="977" class="Keyword">import</a> <a id="984" href="Categories.Category.Instance.EmptySet.html" class="Module">Categories.Category.Instance.EmptySet</a> <a id="1022" class="Keyword">using</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Categories.Category.Instance.EmptySet.html#941" class="Function">EmptySetoid-⊥</a><a id="1042" class="Symbol">)</a>

<a id="1045" class="Keyword">open</a> <a id="1050" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="1056" class="Keyword">module</a> <a id="1063" href="Categories.Category.Monoidal.Instance.Setoids.html#1063" class="Module">_</a> <a id="1065" class="Symbol">{</a><a id="1066" href="Categories.Category.Monoidal.Instance.Setoids.html#1066" class="Bound">o</a> <a id="1068" href="Categories.Category.Monoidal.Instance.Setoids.html#1068" class="Bound">ℓ</a><a id="1069" class="Symbol">}</a> <a id="1071" class="Keyword">where</a>

  <a id="1080" href="Categories.Category.Monoidal.Instance.Setoids.html#1080" class="Function">Setoids-Cartesian</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1119" href="Categories.Category.Monoidal.Instance.Setoids.html#1066" class="Bound">o</a> <a id="1121" href="Categories.Category.Monoidal.Instance.Setoids.html#1068" class="Bound">ℓ</a><a id="1122" class="Symbol">)</a>
  <a id="1126" href="Categories.Category.Monoidal.Instance.Setoids.html#1080" class="Function">Setoids-Cartesian</a> <a id="1144" class="Symbol">=</a> <a id="1146" class="Keyword">record</a>
    <a id="1157" class="Symbol">{</a> <a id="1159" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Categories.Category.Instance.SingletonSet.html#869" class="Function">SingletonSetoid-⊤</a>
    <a id="1192" class="Symbol">;</a> <a id="1194" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="1203" class="Symbol">=</a> <a id="1205" class="Keyword">record</a>
      <a id="1218" class="Symbol">{</a> <a id="1220" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="1228" class="Symbol">=</a> <a id="1230" class="Symbol">λ</a> <a id="1232" class="Symbol">{</a><a id="1233" href="Categories.Category.Monoidal.Instance.Setoids.html#1233" class="Bound">A</a> <a id="1235" href="Categories.Category.Monoidal.Instance.Setoids.html#1235" class="Bound">B</a><a id="1236" class="Symbol">}</a> <a id="1238" class="Symbol">→</a>
        <a id="1248" class="Keyword">let</a> <a id="1252" class="Keyword">module</a> <a id="1259" href="Categories.Category.Monoidal.Instance.Setoids.html#1259" class="Module">A</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1270" href="Categories.Category.Monoidal.Instance.Setoids.html#1233" class="Bound">A</a>
            <a id="1284" class="Keyword">module</a> <a id="1291" href="Categories.Category.Monoidal.Instance.Setoids.html#1291" class="Module">B</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1302" href="Categories.Category.Monoidal.Instance.Setoids.html#1235" class="Bound">B</a>
         <a id="1313" class="Keyword">in</a> <a id="1316" class="Keyword">record</a>
          <a id="1333" class="Symbol">{</a> <a id="1335" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="1344" class="Symbol">=</a> <a id="1346" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5802" class="Function">×-setoid</a> <a id="1355" href="Categories.Category.Monoidal.Instance.Setoids.html#1233" class="Bound">A</a> <a id="1357" href="Categories.Category.Monoidal.Instance.Setoids.html#1235" class="Bound">B</a> <a id="1359" class="Comment">-- the stdlib doesn&#39;t provide projections!</a>
          <a id="1412" class="Symbol">;</a> <a id="1414" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a>
            <a id="1444" class="Symbol">{</a> <a id="1446" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Data.Product.Base.html#636" class="Field">proj₁</a>
            <a id="1469" class="Symbol">;</a> <a id="1471" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1477" class="Symbol">=</a> <a id="1479" href="Data.Product.Base.html#636" class="Field">proj₁</a>
            <a id="1497" class="Symbol">}</a>
          <a id="1509" class="Symbol">;</a> <a id="1511" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="1520" class="Symbol">=</a> <a id="1522" class="Keyword">record</a>
            <a id="1541" class="Symbol">{</a> <a id="1543" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Product.Base.html#650" class="Field">proj₂</a>
            <a id="1566" class="Symbol">;</a> <a id="1568" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1574" class="Symbol">=</a> <a id="1576" href="Data.Product.Base.html#650" class="Field">proj₂</a>
            <a id="1594" class="Symbol">}</a>
          <a id="1606" class="Symbol">;</a> <a id="1608" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="1617" class="Symbol">=</a> <a id="1619" class="Symbol">λ</a> <a id="1621" href="Categories.Category.Monoidal.Instance.Setoids.html#1621" class="Bound">f</a> <a id="1623" href="Categories.Category.Monoidal.Instance.Setoids.html#1623" class="Bound">g</a> <a id="1625" class="Symbol">→</a> <a id="1627" class="Keyword">record</a>
            <a id="1646" class="Symbol">{</a> <a id="1648" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1651" class="Symbol">=</a> <a id="1653" class="Symbol">λ</a> <a id="1655" href="Categories.Category.Monoidal.Instance.Setoids.html#1655" class="Bound">x</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Categories.Category.Monoidal.Instance.Setoids.html#1621" class="Bound">f</a> <a id="1661" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1665" href="Categories.Category.Monoidal.Instance.Setoids.html#1655" class="Bound">x</a> <a id="1667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1669" href="Categories.Category.Monoidal.Instance.Setoids.html#1623" class="Bound">g</a> <a id="1671" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1675" href="Categories.Category.Monoidal.Instance.Setoids.html#1655" class="Bound">x</a>
            <a id="1689" class="Symbol">;</a> <a id="1691" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1697" class="Symbol">=</a> <a id="1699" class="Symbol">λ</a> <a id="1701" href="Categories.Category.Monoidal.Instance.Setoids.html#1701" class="Bound">eq</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1711" href="Categories.Category.Monoidal.Instance.Setoids.html#1621" class="Bound">f</a> <a id="1713" href="Categories.Category.Monoidal.Instance.Setoids.html#1701" class="Bound">eq</a> <a id="1716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1718" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1723" href="Categories.Category.Monoidal.Instance.Setoids.html#1623" class="Bound">g</a> <a id="1725" href="Categories.Category.Monoidal.Instance.Setoids.html#1701" class="Bound">eq</a>
            <a id="1740" class="Symbol">}</a>
          <a id="1752" class="Symbol">;</a> <a id="1754" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Symbol">λ</a> <a id="1767" class="Symbol">{</a><a id="1768" href="Categories.Category.Monoidal.Instance.Setoids.html#1768" class="Bound">_</a> <a id="1770" href="Categories.Category.Monoidal.Instance.Setoids.html#1770" class="Bound">h</a> <a id="1772" href="Categories.Category.Monoidal.Instance.Setoids.html#1772" class="Bound">i</a><a id="1773" class="Symbol">}</a> <a id="1775" href="Categories.Category.Monoidal.Instance.Setoids.html#1775" class="Bound">eq</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1785" href="Categories.Category.Monoidal.Instance.Setoids.html#1770" class="Bound">h</a> <a id="1787" href="Categories.Category.Monoidal.Instance.Setoids.html#1775" class="Bound">eq</a>
          <a id="1800" class="Symbol">;</a> <a id="1802" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1811" class="Symbol">=</a> <a id="1813" class="Symbol">λ</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Categories.Category.Monoidal.Instance.Setoids.html#1816" class="Bound">_</a> <a id="1818" href="Categories.Category.Monoidal.Instance.Setoids.html#1818" class="Bound">h</a> <a id="1820" href="Categories.Category.Monoidal.Instance.Setoids.html#1820" class="Bound">i</a><a id="1821" class="Symbol">}</a> <a id="1823" href="Categories.Category.Monoidal.Instance.Setoids.html#1823" class="Bound">eq</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1833" href="Categories.Category.Monoidal.Instance.Setoids.html#1820" class="Bound">i</a> <a id="1835" href="Categories.Category.Monoidal.Instance.Setoids.html#1823" class="Bound">eq</a>
          <a id="1848" class="Symbol">;</a> <a id="1850" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="1859" class="Symbol">=</a> <a id="1861" class="Symbol">λ</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Categories.Category.Monoidal.Instance.Setoids.html#1864" class="Bound">W</a> <a id="1866" href="Categories.Category.Monoidal.Instance.Setoids.html#1866" class="Bound">h</a> <a id="1868" href="Categories.Category.Monoidal.Instance.Setoids.html#1868" class="Bound">i</a> <a id="1870" href="Categories.Category.Monoidal.Instance.Setoids.html#1870" class="Bound">j</a><a id="1871" class="Symbol">}</a> <a id="1873" href="Categories.Category.Monoidal.Instance.Setoids.html#1873" class="Bound">eq₁</a> <a id="1877" href="Categories.Category.Monoidal.Instance.Setoids.html#1877" class="Bound">eq₂</a> <a id="1881" href="Categories.Category.Monoidal.Instance.Setoids.html#1881" class="Bound">eq</a> <a id="1884" class="Symbol">→</a> <a id="1886" href="Relation.Binary.Structures.html#1200" class="Function">A.sym</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Categories.Category.Monoidal.Instance.Setoids.html#1873" class="Bound">eq₁</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="1909" href="Categories.Category.Monoidal.Instance.Setoids.html#1864" class="Bound">W</a> <a id="1911" href="Categories.Category.Monoidal.Instance.Setoids.html#1881" class="Bound">eq</a><a id="1913" class="Symbol">))</a> <a id="1916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1918" href="Relation.Binary.Structures.html#1200" class="Function">B.sym</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Categories.Category.Monoidal.Instance.Setoids.html#1877" class="Bound">eq₂</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="1941" href="Categories.Category.Monoidal.Instance.Setoids.html#1864" class="Bound">W</a> <a id="1943" href="Categories.Category.Monoidal.Instance.Setoids.html#1881" class="Bound">eq</a><a id="1945" class="Symbol">))</a>
          <a id="1958" class="Symbol">}</a>
      <a id="1966" class="Symbol">}</a>
    <a id="1972" class="Symbol">}</a>

  <a id="1977" class="Keyword">module</a> <a id="1984" href="Categories.Category.Monoidal.Instance.Setoids.html#1984" class="Module">Setoids-Cartesian</a> <a id="2002" class="Symbol">=</a> <a id="2004" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="2014" href="Categories.Category.Monoidal.Instance.Setoids.html#1080" class="Function">Setoids-Cartesian</a>
  <a id="2034" class="Keyword">open</a> <a id="2039" href="Categories.Category.Monoidal.Instance.Setoids.html#1984" class="Module">Setoids-Cartesian</a> <a id="2057" class="Keyword">public</a>
  <a id="2066" class="Keyword">module</a> <a id="2073" href="Categories.Category.Monoidal.Instance.Setoids.html#2073" class="Module">Setoids-CartesianMonoidal</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Categories.Category.Cartesian.Monoidal.html#1139" class="Module">CartesianMonoidal</a> <a id="2119" href="Categories.Category.Monoidal.Instance.Setoids.html#1080" class="Function">Setoids-Cartesian</a>
  <a id="2139" class="Keyword">open</a> <a id="2144" href="Categories.Category.Monoidal.Instance.Setoids.html#2073" class="Module">Setoids-CartesianMonoidal</a> <a id="2170" class="Keyword">renaming</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Categories.Category.Cartesian.Monoidal.html#5400" class="Function">monoidal</a> <a id="2189" class="Symbol">to</a> <a id="2192" class="Function">Setoids-Monoidal</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Keyword">public</a>

  <a id="2220" href="Categories.Category.Monoidal.Instance.Setoids.html#2220" class="Function">Setoids-Cocartesian</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2263" href="Categories.Category.Monoidal.Instance.Setoids.html#1066" class="Bound">o</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Categories.Category.Monoidal.Instance.Setoids.html#1066" class="Bound">o</a> <a id="2268" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2270" href="Categories.Category.Monoidal.Instance.Setoids.html#1068" class="Bound">ℓ</a><a id="2271" class="Symbol">))</a>
  <a id="2276" href="Categories.Category.Monoidal.Instance.Setoids.html#2220" class="Function">Setoids-Cocartesian</a> <a id="2296" class="Symbol">=</a> <a id="2298" class="Keyword">record</a>
    <a id="2309" class="Symbol">{</a> <a id="2311" href="Categories.Category.Cocartesian.html#3437" class="Field">initial</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Categories.Category.Instance.EmptySet.html#941" class="Function">EmptySetoid-⊥</a>
    <a id="2339" class="Symbol">;</a> <a id="2341" href="Categories.Category.Cocartesian.html#3462" class="Field">coproducts</a> <a id="2352" class="Symbol">=</a> <a id="2354" class="Keyword">record</a>
      <a id="2367" class="Symbol">{</a> <a id="2369" href="Categories.Category.Cocartesian.html#1450" class="Field">coproduct</a> <a id="2379" class="Symbol">=</a> <a id="2381" class="Symbol">λ</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Categories.Category.Monoidal.Instance.Setoids.html#2384" class="Bound">A</a><a id="2385" class="Symbol">}</a> <a id="2387" class="Symbol">{</a><a id="2388" href="Categories.Category.Monoidal.Instance.Setoids.html#2388" class="Bound">B</a><a id="2389" class="Symbol">}</a> <a id="2391" class="Symbol">→</a> <a id="2393" class="Keyword">record</a>
        <a id="2408" class="Symbol">{</a> <a id="2410" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Data.Sum.Relation.Binary.Pointwise.html#6588" class="Function">⊎-setoid</a> <a id="2425" href="Categories.Category.Monoidal.Instance.Setoids.html#2384" class="Bound">A</a> <a id="2427" href="Categories.Category.Monoidal.Instance.Setoids.html#2388" class="Bound">B</a>
        <a id="2437" class="Symbol">;</a> <a id="2439" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="2442" class="Symbol">=</a> <a id="2444" class="Keyword">record</a> <a id="2451" class="Symbol">{</a> <a id="2453" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2463" class="Symbol">;</a> <a id="2465" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2477" class="Symbol">}</a>
        <a id="2487" class="Symbol">;</a> <a id="2489" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="2492" class="Symbol">=</a> <a id="2494" class="Keyword">record</a> <a id="2501" class="Symbol">{</a> <a id="2503" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2513" class="Symbol">;</a> <a id="2515" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2527" class="Symbol">}</a>
        <a id="2537" class="Symbol">;</a> <a id="2539" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="2545" class="Symbol">=</a> <a id="2547" class="Symbol">λ</a> <a id="2549" href="Categories.Category.Monoidal.Instance.Setoids.html#2549" class="Bound">f</a> <a id="2551" href="Categories.Category.Monoidal.Instance.Setoids.html#2551" class="Bound">g</a> <a id="2553" class="Symbol">→</a> <a id="2555" class="Keyword">record</a>
          <a id="2572" class="Symbol">{</a> <a id="2574" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2581" href="Categories.Category.Monoidal.Instance.Setoids.html#2549" class="Bound">f</a> <a id="2583" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩_</a> <a id="2588" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2590" href="Categories.Category.Monoidal.Instance.Setoids.html#2551" class="Bound">g</a> <a id="2592" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩_</a> <a id="2597" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
          <a id="2609" class="Symbol">;</a> <a id="2611" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2616" class="Symbol">=</a> <a id="2618" class="Symbol">λ</a> <a id="2620" class="Symbol">{</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2628" href="Categories.Category.Monoidal.Instance.Setoids.html#2628" class="Bound">x</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2638" href="Categories.Category.Monoidal.Instance.Setoids.html#2549" class="Bound">f</a> <a id="2640" href="Categories.Category.Monoidal.Instance.Setoids.html#2628" class="Bound">x</a> <a id="2642" class="Symbol">;</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2650" href="Categories.Category.Monoidal.Instance.Setoids.html#2650" class="Bound">x</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2660" href="Categories.Category.Monoidal.Instance.Setoids.html#2551" class="Bound">g</a> <a id="2662" href="Categories.Category.Monoidal.Instance.Setoids.html#2650" class="Bound">x</a> <a id="2664" class="Symbol">}</a>
          <a id="2676" class="Symbol">}</a>
        <a id="2686" class="Symbol">;</a> <a id="2688" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="2696" class="Symbol">=</a> <a id="2698" class="Symbol">λ</a> <a id="2700" class="Symbol">{</a><a id="2701" href="Categories.Category.Monoidal.Instance.Setoids.html#2701" class="Bound">_</a><a id="2702" class="Symbol">}</a> <a id="2704" class="Symbol">{</a><a id="2705" href="Categories.Category.Monoidal.Instance.Setoids.html#2705" class="Bound">f</a><a id="2706" class="Symbol">}</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2715" href="Categories.Category.Monoidal.Instance.Setoids.html#2705" class="Bound">f</a>
        <a id="2725" class="Symbol">;</a> <a id="2727" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="2735" class="Symbol">=</a> <a id="2737" class="Symbol">λ</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Categories.Category.Monoidal.Instance.Setoids.html#2740" class="Bound">_</a><a id="2741" class="Symbol">}</a> <a id="2743" class="Symbol">{</a><a id="2744" href="Categories.Category.Monoidal.Instance.Setoids.html#2744" class="Bound">_</a><a id="2745" class="Symbol">}</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Categories.Category.Monoidal.Instance.Setoids.html#2748" class="Bound">g</a><a id="2749" class="Symbol">}</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2758" href="Categories.Category.Monoidal.Instance.Setoids.html#2748" class="Bound">g</a>
        <a id="2768" class="Symbol">;</a> <a id="2770" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="2777" class="Symbol">=</a> <a id="2779" class="Symbol">λ</a> <a id="2781" class="Symbol">{</a> <a id="2783" class="Symbol">{</a><a id="2784" href="Categories.Category.Monoidal.Instance.Setoids.html#2784" class="Bound">C</a><a id="2785" class="Symbol">}</a> <a id="2787" href="Categories.Category.Monoidal.Instance.Setoids.html#2787" class="Bound">h≈f</a> <a id="2791" href="Categories.Category.Monoidal.Instance.Setoids.html#2791" class="Bound">h≈g</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2801" href="Categories.Category.Monoidal.Instance.Setoids.html#2801" class="Bound">x</a><a id="2802" class="Symbol">)</a> <a id="2804" class="Symbol">→</a> <a id="2806" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="2817" href="Categories.Category.Monoidal.Instance.Setoids.html#2784" class="Bound">C</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Categories.Category.Monoidal.Instance.Setoids.html#2787" class="Bound">h≈f</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="2836" href="Categories.Category.Monoidal.Instance.Setoids.html#2384" class="Bound">A</a> <a id="2838" href="Categories.Category.Monoidal.Instance.Setoids.html#2801" class="Bound">x</a><a id="2839" class="Symbol">))</a>
                     <a id="2863" class="Symbol">;</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Categories.Category.Monoidal.Instance.Setoids.html#2866" class="Bound">C</a><a id="2867" class="Symbol">}</a> <a id="2869" href="Categories.Category.Monoidal.Instance.Setoids.html#2869" class="Bound">h≈f</a> <a id="2873" href="Categories.Category.Monoidal.Instance.Setoids.html#2873" class="Bound">h≈g</a> <a id="2877" class="Symbol">(</a><a id="2878" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2883" href="Categories.Category.Monoidal.Instance.Setoids.html#2883" class="Bound">x</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="2899" href="Categories.Category.Monoidal.Instance.Setoids.html#2866" class="Bound">C</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Category.Monoidal.Instance.Setoids.html#2873" class="Bound">h≈g</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="2918" href="Categories.Category.Monoidal.Instance.Setoids.html#2388" class="Bound">B</a> <a id="2920" href="Categories.Category.Monoidal.Instance.Setoids.html#2883" class="Bound">x</a><a id="2921" class="Symbol">))</a> <a id="2924" class="Symbol">}</a>
        <a id="2934" class="Symbol">}</a>
      <a id="2942" class="Symbol">}</a>
    <a id="2948" class="Symbol">}</a>

<a id="Setoids-CartesianCategory"></a><a id="2951" href="Categories.Category.Monoidal.Instance.Setoids.html#2951" class="Function">Setoids-CartesianCategory</a> <a id="2977" class="Symbol">:</a> <a id="2979" class="Symbol">∀</a> <a id="2981" href="Categories.Category.Monoidal.Instance.Setoids.html#2981" class="Bound">c</a> <a id="2983" href="Categories.Category.Monoidal.Instance.Setoids.html#2983" class="Bound">ℓ</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Categories.Category.Cartesian.Bundle.html#422" class="Record">CartesianCategory</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Categories.Category.Monoidal.Instance.Setoids.html#2981" class="Bound">c</a> <a id="3013" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3015" href="Categories.Category.Monoidal.Instance.Setoids.html#2983" class="Bound">ℓ</a><a id="3016" class="Symbol">))</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Categories.Category.Monoidal.Instance.Setoids.html#2981" class="Bound">c</a> <a id="3022" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3024" href="Categories.Category.Monoidal.Instance.Setoids.html#2983" class="Bound">ℓ</a><a id="3025" class="Symbol">)</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Categories.Category.Monoidal.Instance.Setoids.html#2981" class="Bound">c</a> <a id="3030" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3032" href="Categories.Category.Monoidal.Instance.Setoids.html#2983" class="Bound">ℓ</a><a id="3033" class="Symbol">)</a>
<a id="3035" href="Categories.Category.Monoidal.Instance.Setoids.html#2951" class="Function">Setoids-CartesianCategory</a> <a id="3061" href="Categories.Category.Monoidal.Instance.Setoids.html#3061" class="Bound">c</a> <a id="3063" href="Categories.Category.Monoidal.Instance.Setoids.html#3063" class="Bound">ℓ</a> <a id="3065" class="Symbol">=</a> <a id="3067" class="Keyword">record</a>
  <a id="3076" class="Symbol">{</a> <a id="3078" href="Categories.Category.Cartesian.Bundle.html#488" class="Field">U</a>         <a id="3088" class="Symbol">=</a> <a id="3090" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3098" href="Categories.Category.Monoidal.Instance.Setoids.html#3061" class="Bound">c</a> <a id="3100" href="Categories.Category.Monoidal.Instance.Setoids.html#3063" class="Bound">ℓ</a>
  <a id="3104" class="Symbol">;</a> <a id="3106" href="Categories.Category.Cartesian.Bundle.html#540" class="Field">cartesian</a> <a id="3116" class="Symbol">=</a> <a id="3118" href="Categories.Category.Monoidal.Instance.Setoids.html#1080" class="Function">Setoids-Cartesian</a>
  <a id="3138" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.Symmetric.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal.Symmetric</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="115" class="Keyword">using</a> <a id="121" class="Symbol">(</a><a id="122" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a><a id="130" class="Symbol">)</a>

<a id="133" class="Keyword">module</a> <a id="140" href="Categories.Category.Monoidal.Symmetric.html" class="Module">Categories.Category.Monoidal.Symmetric</a> <a id="179" class="Symbol">{</a><a id="180" href="Categories.Category.Monoidal.Symmetric.html#180" class="Bound">o</a> <a id="182" href="Categories.Category.Monoidal.Symmetric.html#182" class="Bound">ℓ</a> <a id="184" href="Categories.Category.Monoidal.Symmetric.html#184" class="Bound">e</a><a id="185" class="Symbol">}</a> <a id="187" class="Symbol">{</a><a id="188" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a> <a id="190" class="Symbol">:</a> <a id="192" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="201" href="Categories.Category.Monoidal.Symmetric.html#180" class="Bound">o</a> <a id="203" href="Categories.Category.Monoidal.Symmetric.html#182" class="Bound">ℓ</a> <a id="205" href="Categories.Category.Monoidal.Symmetric.html#184" class="Bound">e</a><a id="206" class="Symbol">}</a> <a id="208" class="Symbol">(</a><a id="209" href="Categories.Category.Monoidal.Symmetric.html#209" class="Bound">M</a> <a id="211" class="Symbol">:</a> <a id="213" href="Categories.Category.Monoidal.Core.html#1287" class="Record">Monoidal</a> <a id="222" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a><a id="223" class="Symbol">)</a> <a id="225" class="Keyword">where</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Level.html" class="Module">Level</a>

<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Data.Product.html" class="Module">Data.Product</a> <a id="276" class="Keyword">using</a> <a id="282" class="Symbol">(</a><a id="283" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="284" class="Symbol">;</a> <a id="286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="289" class="Symbol">)</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="464" class="Symbol">)</a>

<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="499" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="544" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Categories.Category.Monoidal.Braided.html" class="Module">Categories.Category.Monoidal.Braided</a> <a id="595" href="Categories.Category.Monoidal.Symmetric.html#209" class="Bound">M</a>
<a id="597" class="Keyword">open</a> <a id="602" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="611" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a>
<a id="613" class="Keyword">open</a> <a id="618" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="630" href="Categories.Category.Monoidal.Symmetric.html#188" class="Bound">C</a>

<a id="633" class="Keyword">private</a>
  <a id="643" class="Keyword">variable</a>
    <a id="656" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="658" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="660" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="662" class="Symbol">:</a> <a id="664" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="669" class="Comment">-- symmetric monoidal category</a>
<a id="700" class="Comment">-- commutative braided monoidal category</a>
<a id="741" class="Comment">--</a>
<a id="744" class="Comment">-- the reason why we define symmetric categories via braided monoidal categories could</a>
<a id="831" class="Comment">-- be not obvious, but it is the right definition: it requires again a redundant</a>
<a id="912" class="Comment">-- hexagon proof which allows achieves definitional equality of the opposite.</a>
<a id="990" class="Keyword">record</a> <a id="Symmetric"></a><a id="997" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1026" href="Categories.Category.Monoidal.Symmetric.html#209" class="Bound">M</a><a id="1027" class="Symbol">)</a> <a id="1029" class="Keyword">where</a>
  <a id="1037" class="Keyword">field</a>
    <a id="Symmetric.braided"></a><a id="1047" href="Categories.Category.Monoidal.Symmetric.html#1047" class="Field">braided</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Categories.Category.Monoidal.Braided.html#643" class="Record">Braided</a>

  <a id="1068" class="Keyword">module</a> <a id="Symmetric.braided"></a><a id="1075" href="Categories.Category.Monoidal.Symmetric.html#1075" class="Module">braided</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Categories.Category.Monoidal.Braided.html#643" class="Module">Braided</a> <a id="1093" href="Categories.Category.Monoidal.Symmetric.html#1047" class="Field">braided</a>
  <a id="1103" class="Keyword">open</a> <a id="1108" href="Categories.Category.Monoidal.Symmetric.html#1075" class="Module">braided</a> <a id="1116" class="Keyword">public</a>

  <a id="1126" class="Keyword">private</a>
    <a id="Symmetric.B"></a><a id="1138" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Categories.Category.Monoidal.Symmetric.html#1145" class="Bound">X</a> <a id="1147" href="Categories.Category.Monoidal.Symmetric.html#1147" class="Bound">Y</a><a id="1148" class="Symbol">}</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Categories.Category.Monoidal.Symmetric.html#1145" class="Bound">X</a> <a id="1154" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1157" href="Categories.Category.Monoidal.Symmetric.html#1147" class="Bound">Y</a> <a id="1159" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1161" href="Categories.Category.Monoidal.Symmetric.html#1147" class="Bound">Y</a> <a id="1163" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1166" href="Categories.Category.Monoidal.Symmetric.html#1145" class="Bound">X</a>
    <a id="1172" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a> <a id="1174" class="Symbol">{</a><a id="1175" href="Categories.Category.Monoidal.Symmetric.html#1175" class="Bound">X</a><a id="1176" class="Symbol">}</a> <a id="1178" class="Symbol">{</a><a id="1179" href="Categories.Category.Monoidal.Symmetric.html#1179" class="Bound">Y</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="Categories.NaturalTransformation.Core.html#783" class="Function">braiding.⇒.η</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Categories.Category.Monoidal.Symmetric.html#1175" class="Bound">X</a> <a id="1200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1202" href="Categories.Category.Monoidal.Symmetric.html#1179" class="Bound">Y</a><a id="1203" class="Symbol">)</a>

  <a id="1208" class="Keyword">field</a>
    <a id="Symmetric.commutative"></a><a id="1218" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a> <a id="1234" class="Symbol">{</a><a id="1235" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a><a id="1236" class="Symbol">}</a> <a id="1238" class="Symbol">{</a><a id="1239" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a><a id="1240" class="Symbol">}</a> <a id="1242" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1244" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a> <a id="1246" class="Symbol">{</a><a id="1247" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a><a id="1252" class="Symbol">}</a> <a id="1254" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1256" href="Categories.Category.Core.html#630" class="Function">id</a>

  <a id="Symmetric.braided-iso"></a><a id="1262" href="Categories.Category.Monoidal.Symmetric.html#1262" class="Function">braided-iso</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="1278" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1281" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="1283" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1285" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="1287" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1290" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a>
  <a id="1294" href="Categories.Category.Monoidal.Symmetric.html#1262" class="Function">braided-iso</a> <a id="1306" class="Symbol">=</a> <a id="1308" class="Keyword">record</a>
    <a id="1319" class="Symbol">{</a> <a id="1321" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a>
    <a id="1334" class="Symbol">;</a> <a id="1336" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1341" class="Symbol">=</a> <a id="1343" href="Categories.Category.Monoidal.Symmetric.html#1138" class="Function">B</a>
    <a id="1349" class="Symbol">;</a> <a id="1351" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1356" class="Symbol">=</a> <a id="1358" class="Keyword">record</a>
      <a id="1371" class="Symbol">{</a> <a id="1373" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a>
      <a id="1398" class="Symbol">;</a> <a id="1400" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a>
      <a id="1425" class="Symbol">}</a>
    <a id="1431" class="Symbol">}</a>

  <a id="1436" class="Keyword">module</a> <a id="Symmetric.braided-iso"></a><a id="1443" href="Categories.Category.Monoidal.Symmetric.html#1443" class="Module">braided-iso</a> <a id="1455" class="Symbol">{</a><a id="1456" href="Categories.Category.Monoidal.Symmetric.html#1456" class="Bound">X</a> <a id="1458" href="Categories.Category.Monoidal.Symmetric.html#1458" class="Bound">Y</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">=</a> <a id="1463" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Categories.Category.Monoidal.Symmetric.html#1262" class="Function">braided-iso</a> <a id="1480" class="Symbol">{</a><a id="1481" href="Categories.Category.Monoidal.Symmetric.html#1456" class="Bound">X</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Categories.Category.Monoidal.Symmetric.html#1458" class="Bound">Y</a><a id="1486" class="Symbol">})</a>

<a id="1490" class="Keyword">private</a>
  <a id="1500" class="Keyword">record</a> <a id="Symmetric′"></a><a id="1507" href="Categories.Category.Monoidal.Symmetric.html#1507" class="Record">Symmetric′</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1537" href="Categories.Category.Monoidal.Symmetric.html#209" class="Bound">M</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Keyword">where</a>
    <a id="1550" class="Keyword">open</a> <a id="1555" href="Categories.Category.Monoidal.Core.html#1287" class="Module">Monoidal</a> <a id="1564" href="Categories.Category.Monoidal.Symmetric.html#209" class="Bound">M</a>

    <a id="1571" class="Keyword">field</a>
      <a id="Symmetric′.braiding"></a><a id="1583" href="Categories.Category.Monoidal.Symmetric.html#1583" class="Field">braiding</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1613" href="Categories.Category.Monoidal.Core.html#1355" class="Function">⊗</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Categories.Functor.Bifunctor.html#2113" class="Function">flip-bifunctor</a> <a id="1631" href="Categories.Category.Monoidal.Core.html#1355" class="Function">⊗</a><a id="1632" class="Symbol">)</a>

    <a id="1639" class="Keyword">module</a> <a id="Symmetric′.braiding"></a><a id="1646" href="Categories.Category.Monoidal.Symmetric.html#1646" class="Module">braiding</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="1676" href="Categories.Category.Monoidal.Symmetric.html#1583" class="Field">braiding</a>

    <a id="1690" class="Keyword">private</a>
      <a id="Symmetric′.B"></a><a id="1704" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a> <a id="1706" class="Symbol">:</a> <a id="1708" class="Symbol">∀</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Categories.Category.Monoidal.Symmetric.html#1711" class="Bound">X</a> <a id="1713" href="Categories.Category.Monoidal.Symmetric.html#1713" class="Bound">Y</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Categories.Category.Monoidal.Symmetric.html#1711" class="Bound">X</a> <a id="1720" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1723" href="Categories.Category.Monoidal.Symmetric.html#1713" class="Bound">Y</a> <a id="1725" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1727" href="Categories.Category.Monoidal.Symmetric.html#1713" class="Bound">Y</a> <a id="1729" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1732" href="Categories.Category.Monoidal.Symmetric.html#1711" class="Bound">X</a>
      <a id="1740" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Categories.Category.Monoidal.Symmetric.html#1743" class="Bound">X</a><a id="1744" class="Symbol">}</a> <a id="1746" class="Symbol">{</a><a id="1747" href="Categories.Category.Monoidal.Symmetric.html#1747" class="Bound">Y</a><a id="1748" class="Symbol">}</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Categories.NaturalTransformation.Core.html#783" class="Function">braiding.⇒.η</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Category.Monoidal.Symmetric.html#1743" class="Bound">X</a> <a id="1768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1770" href="Categories.Category.Monoidal.Symmetric.html#1747" class="Bound">Y</a><a id="1771" class="Symbol">)</a>

    <a id="1778" class="Keyword">field</a>
      <a id="Symmetric′.commutative"></a><a id="1790" href="Categories.Category.Monoidal.Symmetric.html#1790" class="Field">commutative</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a> <a id="1806" class="Symbol">{</a><a id="1807" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a><a id="1812" class="Symbol">}</a> <a id="1814" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1816" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a><a id="1820" class="Symbol">}</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a><a id="1824" class="Symbol">}</a> <a id="1826" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1828" href="Categories.Category.Core.html#630" class="Function">id</a>
      <a id="Symmetric′.hexagon"></a><a id="1837" href="Categories.Category.Monoidal.Symmetric.html#1837" class="Field">hexagon</a>     <a id="1849" class="Symbol">:</a> <a id="1851" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="1856" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1859" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a><a id="1860" class="Symbol">)</a> <a id="1862" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1865" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="1867" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="1869" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="1871" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1874" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="1876" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1879" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="1881" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                      <a id="1906" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a>  <a id="1909" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="1912" href="Categories.Category.Core.html#630" class="Function">id</a>                    <a id="1934" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="1940" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1943" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a><a id="1944" class="Symbol">)</a> <a id="1946" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="1949" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="1951" href="Categories.Category.html#1481" class="Function">⟩</a>
                      <a id="1975" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="2003" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2006" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="2008" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2011" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="2013" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2016" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="2018" href="Categories.Category.html#1481" class="Function">⟩</a>
                      <a id="2042" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2045" href="Categories.Category.Monoidal.Core.html#1536" class="Function Operator">⊗₁</a> <a id="2048" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a>
                    <a id="2070" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="2072" href="Categories.Morphism.html#2006" class="Function">associator.from</a>             <a id="2100" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2103" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="2105" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2108" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="2110" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2113" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a> <a id="2115" href="Categories.Category.html#1481" class="Function">⟩</a>
                      <a id="2139" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a>                           <a id="2167" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="2173" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2176" href="Categories.Category.Monoidal.Symmetric.html#660" class="Generalizable">Z</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2182" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="2184" href="Categories.Category.html#1481" class="Function">⟩</a>
                      <a id="2208" href="Categories.Morphism.html#2006" class="Function">associator.from</a>
                    <a id="2244" href="Categories.Category.html#1379" class="Function Operator">⟩</a>

    <a id="Symmetric′.braided-iso"></a><a id="2251" href="Categories.Category.Monoidal.Symmetric.html#2251" class="Function">braided-iso</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a> <a id="2267" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2270" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="2272" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2274" href="Categories.Category.Monoidal.Symmetric.html#658" class="Generalizable">Y</a> <a id="2276" href="Categories.Category.Monoidal.Core.html#1435" class="Function Operator">⊗₀</a> <a id="2279" href="Categories.Category.Monoidal.Symmetric.html#656" class="Generalizable">X</a>
    <a id="2285" href="Categories.Category.Monoidal.Symmetric.html#2251" class="Function">braided-iso</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Keyword">record</a>
      <a id="2312" class="Symbol">{</a> <a id="2314" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a>
      <a id="2329" class="Symbol">;</a> <a id="2331" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2336" class="Symbol">=</a> <a id="2338" href="Categories.Category.Monoidal.Symmetric.html#1704" class="Function">B</a>
      <a id="2346" class="Symbol">;</a> <a id="2348" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2353" class="Symbol">=</a> <a id="2355" class="Keyword">record</a>
        <a id="2370" class="Symbol">{</a> <a id="2372" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Categories.Category.Monoidal.Symmetric.html#1790" class="Field">commutative</a>
        <a id="2399" class="Symbol">;</a> <a id="2401" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Categories.Category.Monoidal.Symmetric.html#1790" class="Field">commutative</a>
        <a id="2428" class="Symbol">}</a>
      <a id="2436" class="Symbol">}</a>

    <a id="2443" class="Keyword">module</a> <a id="Symmetric′.braided-iso"></a><a id="2450" href="Categories.Category.Monoidal.Symmetric.html#2450" class="Module">braided-iso</a> <a id="2462" class="Symbol">{</a><a id="2463" href="Categories.Category.Monoidal.Symmetric.html#2463" class="Bound">X</a> <a id="2465" href="Categories.Category.Monoidal.Symmetric.html#2465" class="Bound">Y</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">=</a> <a id="2470" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Categories.Category.Monoidal.Symmetric.html#2251" class="Function">braided-iso</a> <a id="2487" class="Symbol">{</a><a id="2488" href="Categories.Category.Monoidal.Symmetric.html#2463" class="Bound">X</a><a id="2489" class="Symbol">}</a> <a id="2491" class="Symbol">{</a><a id="2492" href="Categories.Category.Monoidal.Symmetric.html#2465" class="Bound">Y</a><a id="2493" class="Symbol">})</a>

    <a id="2501" class="Comment">-- we don&#39;t define [Symmetric] from [Braided] because we want to avoid asking</a>
    <a id="2583" class="Comment">-- [hexagon₂], which can readily be proven using the [hexagon] and [commutative].</a>
    <a id="Symmetric′.braided"></a><a id="2669" href="Categories.Category.Monoidal.Symmetric.html#2669" class="Function">braided</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Categories.Category.Monoidal.Braided.html#643" class="Record">Braided</a>
    <a id="2691" href="Categories.Category.Monoidal.Symmetric.html#2669" class="Function">braided</a> <a id="2699" class="Symbol">=</a> <a id="2701" class="Keyword">record</a>
      <a id="2714" class="Symbol">{</a> <a id="2716" href="Categories.Category.Monoidal.Braided.html#717" class="Field">braiding</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Categories.Category.Monoidal.Symmetric.html#1583" class="Field">braiding</a>
      <a id="2742" class="Symbol">;</a> <a id="2744" href="Categories.Category.Monoidal.Braided.html#912" class="Field">hexagon₁</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Categories.Category.Monoidal.Symmetric.html#1837" class="Field">hexagon</a>
      <a id="2769" class="Symbol">;</a> <a id="2771" href="Categories.Category.Monoidal.Braided.html#1287" class="Field">hexagon₂</a> <a id="2780" class="Symbol">=</a> <a id="2782" class="Symbol">λ</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Categories.Category.Monoidal.Symmetric.html#2785" class="Bound">X</a> <a id="2787" href="Categories.Category.Monoidal.Symmetric.html#2787" class="Bound">Y</a> <a id="2789" href="Categories.Category.Monoidal.Symmetric.html#2789" class="Bound">Z</a><a id="2790" class="Symbol">}</a> <a id="2792" class="Symbol">→</a>
                     <a id="2815" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="2821" href="Categories.Category.Monoidal.Symmetric.html#1837" class="Field">hexagon</a>
                           <a id="2856" class="Symbol">(</a><a id="2857" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="2873" href="Categories.Category.Monoidal.Core.html#1645" class="Function Operator">-⊗</a> <a id="2876" href="Categories.Category.Monoidal.Symmetric.html#2787" class="Bound">Y</a> <a id="2878" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="2889" href="Categories.Morphism.html#2040" class="Function">braided-iso.iso</a><a id="2904" class="Symbol">)</a> <a id="2906" href="Categories.Morphism.html#2040" class="Function">associator.iso</a><a id="2920" class="Symbol">)</a>
                                  <a id="2956" class="Symbol">(</a><a id="2957" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="2959" href="Categories.Category.Monoidal.Symmetric.html#2785" class="Bound">X</a> <a id="2961" href="Categories.Category.Monoidal.Core.html#1600" class="Function Operator">⊗-</a> <a id="2964" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="2975" href="Categories.Morphism.html#2040" class="Function">braided-iso.iso</a><a id="2990" class="Symbol">))</a>
                           <a id="3020" class="Symbol">(</a><a id="3021" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="3027" class="Symbol">(</a><a id="3028" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="3034" href="Categories.Morphism.html#2040" class="Function">associator.iso</a> <a id="3049" href="Categories.Morphism.html#2040" class="Function">braided-iso.iso</a><a id="3064" class="Symbol">)</a>
                                  <a id="3100" href="Categories.Morphism.html#2040" class="Function">associator.iso</a><a id="3114" class="Symbol">)</a>
      <a id="3122" class="Symbol">}</a>


<a id="symmetricHelper"></a><a id="3126" href="Categories.Category.Monoidal.Symmetric.html#3126" class="Function">symmetricHelper</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="Categories.Category.Monoidal.Symmetric.html#1507" class="Record">Symmetric′</a> <a id="3155" class="Symbol">→</a> <a id="3157" href="Categories.Category.Monoidal.Symmetric.html#997" class="Record">Symmetric</a>
<a id="3167" href="Categories.Category.Monoidal.Symmetric.html#3126" class="Function">symmetricHelper</a> <a id="3183" href="Categories.Category.Monoidal.Symmetric.html#3183" class="Bound">S</a> <a id="3185" class="Symbol">=</a> <a id="3187" class="Keyword">record</a>
  <a id="3196" class="Symbol">{</a> <a id="3198" href="Categories.Category.Monoidal.Symmetric.html#1047" class="Field">braided</a>     <a id="3210" class="Symbol">=</a> <a id="3212" href="Categories.Category.Monoidal.Symmetric.html#2669" class="Function">braided</a>
  <a id="3222" class="Symbol">;</a> <a id="3224" href="Categories.Category.Monoidal.Symmetric.html#1218" class="Field">commutative</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Categories.Category.Monoidal.Symmetric.html#1790" class="Field">commutative</a>
  <a id="3252" class="Symbol">}</a>
  <a id="3256" class="Keyword">where</a> <a id="3262" class="Keyword">open</a> <a id="3267" href="Categories.Category.Monoidal.Symmetric.html#1507" class="Module">Symmetric′</a> <a id="3278" href="Categories.Category.Monoidal.Symmetric.html#3183" class="Bound">S</a>
</pre></body></html>

==> anc/Categories.Category.Monoidal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Monoidal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- Definition of Monoidal Category</a>

<a id="73" class="Comment">-- Big design decision that differs from the previous version:</a>
<a id="136" class="Comment">-- Do not go through &quot;Functor.Power&quot; to encode variables and work</a>
<a id="202" class="Comment">-- at the level of NaturalIsomorphisms, instead work at the object/morphism</a>
<a id="278" class="Comment">-- level, via the more direct _⊗₀_ _⊗₁_ _⊗- -⊗_.</a>
<a id="327" class="Comment">-- The original design needed quite a few contortions to get things working,</a>
<a id="404" class="Comment">-- but these are simply not needed when working directly with the morphisms.</a>
<a id="481" class="Comment">--</a>
<a id="484" class="Comment">-- Smaller design decision: export some items with long names</a>
<a id="546" class="Comment">-- (unitorˡ, unitorʳ and associator), but internally work with the more classical</a>
<a id="628" class="Comment">-- short greek names (λ, ρ and α respectively).</a>

<a id="677" class="Keyword">module</a> <a id="684" href="Categories.Category.Monoidal.html" class="Module">Categories.Category.Monoidal</a> <a id="713" class="Keyword">where</a>

<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Categories.Category.Monoidal.Core.html" class="Module">Categories.Category.Monoidal.Core</a> <a id="766" class="Keyword">public</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Categories.Category.Monoidal.Bundle.html" class="Module">Categories.Category.Monoidal.Bundle</a> <a id="821" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Category.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Level.html" class="Module">Level</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Function.html" class="Module">Function</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">()</a> <a id="126" class="Keyword">renaming</a> <a id="135" class="Symbol">(</a><a id="136" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="140" class="Symbol">to</a> <a id="143" class="Function Operator">_∙_</a><a id="146" class="Symbol">)</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Data.Product.html" class="Module">Data.Product</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="186" class="Symbol">;</a> <a id="188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="191" class="Symbol">;</a> <a id="193" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="198" class="Symbol">;</a> <a id="200" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="205" class="Symbol">;</a> <a id="207" href="Data.Product.Base.html#2747" class="Function">zip</a><a id="210" class="Symbol">;</a> <a id="212" href="Data.Product.Base.html#2173" class="Function">map</a><a id="215" class="Symbol">;</a> <a id="217" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="222" class="Symbol">;</a> <a id="224" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="228" class="Symbol">)</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Utils.Product.html" class="Module">Categories.Utils.Product</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="315" class="Symbol">)</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="408" class="Keyword">renaming</a> <a id="417" class="Symbol">(</a><a id="418" href="Categories.Functor.html#349" class="Function">id</a> <a id="421" class="Symbol">to</a> <a id="424" class="Function">idF</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="543" class="Keyword">hiding</a> <a id="550" class="Symbol">(</a><a id="551" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">import</a> <a id="564" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="584" class="Symbol">as</a> <a id="587" class="Module">Morphism</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="622" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="624" href="Categories.Category.Product.html#624" class="Generalizable">e</a> <a id="626" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="629" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="632" href="Categories.Category.Product.html#632" class="Generalizable">e′</a> <a id="635" href="Categories.Category.Product.html#635" class="Generalizable">o″</a> <a id="638" href="Categories.Category.Product.html#638" class="Generalizable">ℓ″</a> <a id="641" href="Categories.Category.Product.html#641" class="Generalizable">e″</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="656" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="659" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="662" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a> <a id="665" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="669" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="673" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a> <a id="677" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="680" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="683" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a> <a id="686" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="690" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="694" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a> <a id="698" class="Symbol">:</a> <a id="700" href="Agda.Primitive.html#742" class="Postulate">Level</a>

    <a id="711" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="713" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="716" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a> <a id="719" href="Categories.Category.Product.html#719" class="Generalizable">D</a> <a id="721" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="724" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a> <a id="727" class="Symbol">:</a> <a id="729" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="738" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="740" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="742" href="Categories.Category.Product.html#624" class="Generalizable">e</a>

<a id="Product"></a><a id="745" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="753" class="Symbol">:</a> <a id="755" class="Symbol">(</a><a id="756" href="Categories.Category.Product.html#756" class="Bound">C</a> <a id="758" class="Symbol">:</a> <a id="760" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="769" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="771" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="773" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">(</a><a id="777" href="Categories.Category.Product.html#777" class="Bound">D</a> <a id="779" class="Symbol">:</a> <a id="781" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="790" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="793" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="796" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">→</a> <a id="802" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="811" class="Symbol">(</a><a id="812" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="816" href="Categories.Category.Product.html#626" class="Generalizable">o′</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">(</a><a id="821" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">(</a><a id="830" href="Categories.Category.Product.html#624" class="Generalizable">e</a> <a id="832" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="834" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="836" class="Symbol">)</a>
<a id="838" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="846" href="Categories.Category.Product.html#846" class="Bound">C</a> <a id="848" href="Categories.Category.Product.html#848" class="Bound">D</a> <a id="850" class="Symbol">=</a> <a id="852" class="Keyword">record</a>
  <a id="861" class="Symbol">{</a> <a id="863" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="873" class="Symbol">=</a> <a id="875" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="881" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="883" href="Categories.Category.Core.html#559" class="Field">D.Obj</a>
  <a id="891" class="Symbol">;</a> <a id="893" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="903" class="Symbol">=</a> <a id="905" href="Categories.Category.Core.html#575" class="Function Operator">C._⇒_</a> <a id="911" href="Categories.Utils.Product.html#679" class="Function">-&lt;</a> <a id="914" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="918" href="Categories.Utils.Product.html#679" class="Function">&gt;-</a> <a id="921" href="Categories.Category.Core.html#575" class="Field Operator">D._⇒_</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="941" class="Symbol">=</a> <a id="943" href="Categories.Category.Core.html#595" class="Function Operator">C._≈_</a> <a id="949" href="Categories.Utils.Product.html#679" class="Function">-&lt;</a> <a id="952" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="956" href="Categories.Utils.Product.html#679" class="Function">&gt;-</a> <a id="959" href="Categories.Category.Core.html#595" class="Field Operator">D._≈_</a>
  <a id="967" class="Symbol">;</a> <a id="969" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="979" class="Symbol">=</a> <a id="981" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="985" href="Categories.Category.Core.html#656" class="Function Operator">C._∘_</a> <a id="991" href="Categories.Category.Core.html#656" class="Field Operator">D._∘_</a>
  <a id="999" class="Symbol">;</a> <a id="1001" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1011" class="Symbol">=</a> <a id="1013" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1020" href="Categories.Category.Core.html#630" class="Field">D.id</a>
  <a id="1027" class="Symbol">;</a> <a id="1029" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1039" class="Symbol">=</a> <a id="1041" href="Categories.Category.Core.html#715" class="Function">C.assoc</a> <a id="1049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1051" href="Categories.Category.Core.html#715" class="Field">D.assoc</a>
  <a id="1061" class="Symbol">;</a> <a id="1063" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Categories.Category.Core.html#1004" class="Function">C.sym-assoc</a> <a id="1087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1089" href="Categories.Category.Core.html#1004" class="Field">D.sym-assoc</a>
  <a id="1103" class="Symbol">;</a> <a id="1105" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Categories.Category.Core.html#1096" class="Function">C.identityˡ</a> <a id="1129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1131" href="Categories.Category.Core.html#1096" class="Field">D.identityˡ</a>
  <a id="1145" class="Symbol">;</a> <a id="1147" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Categories.Category.Core.html#1145" class="Function">C.identityʳ</a> <a id="1171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1173" href="Categories.Category.Core.html#1145" class="Field">D.identityʳ</a>
  <a id="1187" class="Symbol">;</a> <a id="1189" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Categories.Category.Core.html#1339" class="Function">C.identity²</a> <a id="1213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1215" href="Categories.Category.Core.html#1339" class="Field">D.identity²</a>
  <a id="1229" class="Symbol">;</a> <a id="1231" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1241" class="Symbol">=</a> <a id="1243" class="Keyword">record</a>
    <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1262" class="Symbol">=</a> <a id="1264" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="1277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1279" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a>
    <a id="1296" class="Symbol">;</a> <a id="1298" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1304" class="Symbol">=</a> <a id="1306" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1310" href="Relation.Binary.Structures.html#1622" class="Function">C.Equiv.sym</a> <a id="1322" href="Relation.Binary.Structures.html#1622" class="Function">D.Equiv.sym</a>
    <a id="1338" class="Symbol">;</a> <a id="1340" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1346" class="Symbol">=</a> <a id="1348" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1352" href="Relation.Binary.Structures.html#1648" class="Function">C.Equiv.trans</a> <a id="1366" href="Relation.Binary.Structures.html#1648" class="Function">D.Equiv.trans</a>
    <a id="1384" class="Symbol">}</a>
  <a id="1388" class="Symbol">;</a> <a id="1390" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1400" class="Symbol">=</a> <a id="1402" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1406" href="Categories.Category.Core.html#1438" class="Function">C.∘-resp-≈</a> <a id="1417" href="Categories.Category.Core.html#1438" class="Field">D.∘-resp-≈</a>
  <a id="1430" class="Symbol">}</a>
  <a id="1434" class="Keyword">where</a> <a id="1440" class="Keyword">module</a> <a id="1447" href="Categories.Category.Product.html#1447" class="Module">C</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1460" href="Categories.Category.Product.html#846" class="Bound">C</a>
        <a id="1470" class="Keyword">module</a> <a id="1477" href="Categories.Category.Product.html#1477" class="Module">D</a> <a id="1479" class="Symbol">=</a> <a id="1481" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1490" href="Categories.Category.Product.html#848" class="Bound">D</a>

<a id="1493" class="Comment">-- product of functors sharing the same domain</a>
<a id="1540" class="Keyword">infixr</a> <a id="1547" class="Number">2</a> <a id="1549" href="Categories.Category.Product.html#1553" class="Function Operator">_※_</a>
<a id="_※_"></a><a id="1553" href="Categories.Category.Product.html#1553" class="Function Operator">_※_</a> <a id="1557" class="Symbol">:</a> <a id="1559" class="Symbol">∀</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Categories.Category.Product.html#1562" class="Bound">F</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1574" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1576" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a><a id="1578" class="Symbol">)</a> <a id="1580" class="Symbol">→</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Categories.Category.Product.html#1583" class="Bound">G</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1595" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1597" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1611" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="1622" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="1625" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="1627" class="Symbol">)</a>
<a id="1629" href="Categories.Category.Product.html#1629" class="Bound">F</a> <a id="1631" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="1633" href="Categories.Category.Product.html#1633" class="Bound">G</a> <a id="1635" class="Symbol">=</a> <a id="1637" class="Keyword">record</a>
  <a id="1646" class="Symbol">{</a> <a id="1648" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1661" class="Symbol">=</a> <a id="1663" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1665" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1670" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1672" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a> <a id="1677" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1681" class="Symbol">;</a> <a id="1683" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1696" class="Symbol">=</a> <a id="1698" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1700" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1705" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1707" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1712" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1716" class="Symbol">;</a> <a id="1718" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1731" class="Symbol">=</a> <a id="1733" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1746" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
  <a id="1759" class="Symbol">;</a> <a id="1761" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1793" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
  <a id="1810" class="Symbol">;</a> <a id="1812" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1829" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1840" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1842" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a> <a id="1853" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1857" class="Symbol">}</a>
  <a id="1861" class="Keyword">where</a> <a id="1867" class="Keyword">module</a> <a id="1874" href="Categories.Category.Product.html#1874" class="Module">F</a> <a id="1876" class="Symbol">=</a> <a id="1878" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1886" href="Categories.Category.Product.html#1629" class="Bound">F</a>
        <a id="1896" class="Keyword">module</a> <a id="1903" href="Categories.Category.Product.html#1903" class="Module">G</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1915" href="Categories.Category.Product.html#1633" class="Bound">G</a>

<a id="1918" class="Comment">-- general product of functors</a>
<a id="1949" class="Keyword">infixr</a> <a id="1956" class="Number">2</a> <a id="1958" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a>
<a id="_⁂_"></a><a id="1962" href="Categories.Category.Product.html#1962" class="Function Operator">_⁂_</a> <a id="1966" class="Symbol">:</a> <a id="1968" class="Symbol">∀</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Categories.Category.Product.html#1971" class="Bound">F₁</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1984" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="1987" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a><a id="1989" class="Symbol">)</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Categories.Category.Product.html#1992" class="Bound">F₂</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2005" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a> <a id="2008" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="2010" class="Symbol">)</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="2031" href="Categories.Category.Product.html#713" class="Generalizable">C₁</a> <a id="2034" href="Categories.Category.Product.html#716" class="Generalizable">C₂</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="2047" href="Categories.Category.Product.html#721" class="Generalizable">D₁</a> <a id="2050" href="Categories.Category.Product.html#724" class="Generalizable">D₂</a><a id="2052" class="Symbol">)</a>
<a id="2054" href="Categories.Category.Product.html#2054" class="Bound">F</a> <a id="2056" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2058" href="Categories.Category.Product.html#2058" class="Bound">G</a> <a id="2060" class="Symbol">=</a> <a id="2062" class="Keyword">record</a>
  <a id="2071" class="Symbol">{</a> <a id="2073" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="2086" class="Symbol">=</a> <a id="2088" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2092" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2097" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a>
  <a id="2104" class="Symbol">;</a> <a id="2106" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="2119" class="Symbol">=</a> <a id="2121" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2125" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2130" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a>
  <a id="2137" class="Symbol">;</a> <a id="2139" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="2152" class="Symbol">=</a> <a id="2154" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="2165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2167" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
  <a id="2180" class="Symbol">;</a> <a id="2182" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="2212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2214" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
  <a id="2231" class="Symbol">;</a> <a id="2233" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="2246" class="Symbol">=</a> <a id="2248" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2252" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="2263" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
  <a id="2276" class="Symbol">}</a>
  <a id="2280" class="Keyword">where</a> <a id="2286" class="Keyword">module</a> <a id="2293" href="Categories.Category.Product.html#2293" class="Module">F</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2305" href="Categories.Category.Product.html#2054" class="Bound">F</a>
        <a id="2315" class="Keyword">module</a> <a id="2322" href="Categories.Category.Product.html#2322" class="Module">G</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2334" href="Categories.Category.Product.html#2058" class="Bound">G</a>

<a id="2337" class="Comment">-- Natural Transformations respect the ⁂ product</a>
<a id="2386" class="Keyword">infixr</a> <a id="2393" class="Number">5</a> <a id="2395" href="Categories.Category.Product.html#2400" class="Function Operator">_⁂ⁿ_</a>
<a id="_⁂ⁿ_"></a><a id="2400" href="Categories.Category.Product.html#2400" class="Function Operator">_⁂ⁿ_</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">∀</a> <a id="2409" class="Symbol">{</a><a id="2410" href="Categories.Category.Product.html#2410" class="Bound">C₁</a> <a id="2413" class="Symbol">:</a> <a id="2415" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2424" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="2427" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="2430" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">{</a><a id="2435" href="Categories.Category.Product.html#2435" class="Bound">D₁</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2449" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="2453" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="2457" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a><a id="2460" class="Symbol">}</a>
         <a id="2471" class="Symbol">{</a><a id="2472" href="Categories.Category.Product.html#2472" class="Bound">C₂</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2486" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="2489" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="2492" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Categories.Category.Product.html#2497" class="Bound">D₂</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2511" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="2515" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="2519" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a><a id="2522" class="Symbol">}</a>
         <a id="2533" class="Symbol">{</a><a id="2534" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2537" href="Categories.Category.Product.html#2537" class="Bound">G₁</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2550" href="Categories.Category.Product.html#2410" class="Bound">C₁</a> <a id="2553" href="Categories.Category.Product.html#2435" class="Bound">D₁</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">{</a><a id="2558" href="Categories.Category.Product.html#2558" class="Bound">F₂</a> <a id="2561" href="Categories.Category.Product.html#2561" class="Bound">G₂</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2574" href="Categories.Category.Product.html#2472" class="Bound">C₂</a> <a id="2577" href="Categories.Category.Product.html#2497" class="Bound">D₂</a><a id="2579" class="Symbol">}</a>
         <a id="2590" class="Symbol">(</a><a id="2591" href="Categories.Category.Product.html#2591" class="Bound">α</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2617" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2620" href="Categories.Category.Product.html#2537" class="Bound">G₁</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Categories.Category.Product.html#2625" class="Bound">β</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2651" href="Categories.Category.Product.html#2558" class="Bound">F₂</a> <a id="2654" href="Categories.Category.Product.html#2561" class="Bound">G₂</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">→</a>
         <a id="2669" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Categories.Category.Product.html#2534" class="Bound">F₁</a> <a id="2695" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2697" href="Categories.Category.Product.html#2558" class="Bound">F₂</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Categories.Category.Product.html#2537" class="Bound">G₁</a> <a id="2705" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="2707" href="Categories.Category.Product.html#2561" class="Bound">G₂</a><a id="2709" class="Symbol">)</a>
<a id="2711" href="Categories.Category.Product.html#2711" class="Bound">α</a> <a id="2713" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="2716" href="Categories.Category.Product.html#2716" class="Bound">β</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2729" class="Keyword">record</a>
  <a id="2738" class="Symbol">{</a> <a id="2740" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2748" class="Symbol">=</a> <a id="2750" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="2756" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="2760" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a>
  <a id="2766" class="Symbol">;</a> <a id="2768" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2776" class="Symbol">=</a> <a id="2778" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="2784" href="Categories.NaturalTransformation.Core.html#827" class="Function">α.commute</a> <a id="2794" href="Categories.NaturalTransformation.Core.html#827" class="Field">β.commute</a>
  <a id="2806" class="Symbol">}</a>
  <a id="2810" class="Keyword">where</a> <a id="2816" class="Keyword">module</a> <a id="2823" href="Categories.Category.Product.html#2823" class="Module">α</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2849" href="Categories.Category.Product.html#2711" class="Bound">α</a>
        <a id="2859" class="Keyword">module</a> <a id="2866" href="Categories.Category.Product.html#2866" class="Module">β</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2892" href="Categories.Category.Product.html#2716" class="Bound">β</a>

<a id="2895" class="Comment">-- Natural Transformations respect the ※ product as well</a>
<a id="2952" class="Keyword">infixr</a> <a id="2959" class="Number">5</a> <a id="2961" href="Categories.Category.Product.html#2966" class="Function Operator">_※ⁿ_</a>
<a id="_※ⁿ_"></a><a id="2966" href="Categories.Category.Product.html#2966" class="Function Operator">_※ⁿ_</a> <a id="2971" class="Symbol">:</a> <a id="2973" class="Symbol">∀</a> <a id="2975" class="Symbol">{</a><a id="2976" href="Categories.Category.Product.html#2976" class="Bound">D₁</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2990" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="2992" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="2994" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="2995" class="Symbol">}</a> <a id="2997" class="Symbol">{</a><a id="2998" href="Categories.Category.Product.html#2998" class="Bound">D₂</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3012" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="3015" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="3018" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="3020" class="Symbol">}</a>
         <a id="3031" class="Symbol">{</a><a id="3032" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3035" href="Categories.Category.Product.html#3035" class="Bound">G₁</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3048" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="3050" href="Categories.Category.Product.html#2976" class="Bound">D₁</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Categories.Category.Product.html#3055" class="Bound">F₂</a> <a id="3058" href="Categories.Category.Product.html#3058" class="Bound">G₂</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3071" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="3073" href="Categories.Category.Product.html#2998" class="Bound">D₂</a><a id="3075" class="Symbol">}</a>
         <a id="3086" class="Symbol">(</a><a id="3087" href="Categories.Category.Product.html#3087" class="Bound">α</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3113" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3116" href="Categories.Category.Product.html#3035" class="Bound">G₁</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a>
         <a id="3131" class="Symbol">(</a><a id="3132" href="Categories.Category.Product.html#3132" class="Bound">β</a> <a id="3134" class="Symbol">:</a> <a id="3136" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3158" href="Categories.Category.Product.html#3055" class="Bound">F₂</a> <a id="3161" href="Categories.Category.Product.html#3058" class="Bound">G₂</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">→</a>
         <a id="3176" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Categories.Category.Product.html#3032" class="Bound">F₁</a> <a id="3202" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="3204" href="Categories.Category.Product.html#3055" class="Bound">F₂</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Categories.Category.Product.html#3035" class="Bound">G₁</a> <a id="3212" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="3214" href="Categories.Category.Product.html#3058" class="Bound">G₂</a><a id="3216" class="Symbol">)</a>
<a id="3218" href="Categories.Category.Product.html#3218" class="Bound">α</a> <a id="3220" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="3223" href="Categories.Category.Product.html#3223" class="Bound">β</a> <a id="3225" class="Symbol">=</a> <a id="3227" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3236" class="Keyword">record</a>
  <a id="3245" class="Symbol">{</a> <a id="3247" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3255" class="Symbol">=</a> <a id="3257" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3259" href="Categories.NaturalTransformation.Core.html#783" class="Function">α.η</a> <a id="3263" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3265" href="Categories.NaturalTransformation.Core.html#783" class="Field">β.η</a> <a id="3269" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="3273" class="Symbol">;</a> <a id="3275" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3283" class="Symbol">=</a> <a id="3285" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3287" href="Categories.NaturalTransformation.Core.html#827" class="Function">α.commute</a> <a id="3297" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3299" href="Categories.NaturalTransformation.Core.html#827" class="Field">β.commute</a> <a id="3309" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="3313" class="Symbol">}</a>
  <a id="3317" class="Keyword">where</a> <a id="3323" class="Keyword">module</a> <a id="3330" href="Categories.Category.Product.html#3330" class="Module">α</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3356" href="Categories.Category.Product.html#3218" class="Bound">α</a>
        <a id="3366" class="Keyword">module</a> <a id="3373" href="Categories.Category.Product.html#3373" class="Module">β</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3399" href="Categories.Category.Product.html#3223" class="Bound">β</a>

<a id="3402" class="Comment">-- Natural Isomorphisms too</a>
<a id="3430" class="Keyword">infixr</a> <a id="3437" class="Number">5</a> <a id="3439" href="Categories.Category.Product.html#3445" class="Function Operator">_⁂ⁿⁱ_</a>
<a id="_⁂ⁿⁱ_"></a><a id="3445" href="Categories.Category.Product.html#3445" class="Function Operator">_⁂ⁿⁱ_</a> <a id="3451" class="Symbol">:</a> <a id="3453" class="Symbol">∀</a> <a id="3455" class="Symbol">{</a><a id="3456" href="Categories.Category.Product.html#3456" class="Bound">C₁</a> <a id="3459" class="Symbol">:</a> <a id="3461" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3470" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="3473" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="3476" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="3478" class="Symbol">}</a> <a id="3480" class="Symbol">{</a><a id="3481" href="Categories.Category.Product.html#3481" class="Bound">D₁</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3495" href="Categories.Category.Product.html#665" class="Generalizable">o′₁</a> <a id="3499" href="Categories.Category.Product.html#669" class="Generalizable">ℓ′₁</a> <a id="3503" href="Categories.Category.Product.html#673" class="Generalizable">e′₁</a><a id="3506" class="Symbol">}</a>
          <a id="3518" class="Symbol">{</a><a id="3519" href="Categories.Category.Product.html#3519" class="Bound">C₂</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3533" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="3536" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="3539" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="3541" class="Symbol">}</a> <a id="3543" class="Symbol">{</a><a id="3544" href="Categories.Category.Product.html#3544" class="Bound">D₂</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="3558" href="Categories.Category.Product.html#686" class="Generalizable">o′₂</a> <a id="3562" href="Categories.Category.Product.html#690" class="Generalizable">ℓ′₂</a> <a id="3566" href="Categories.Category.Product.html#694" class="Generalizable">e′₂</a><a id="3569" class="Symbol">}</a>
          <a id="3581" class="Symbol">{</a><a id="3582" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3585" href="Categories.Category.Product.html#3585" class="Bound">G₁</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3598" href="Categories.Category.Product.html#3456" class="Bound">C₁</a> <a id="3601" href="Categories.Category.Product.html#3481" class="Bound">D₁</a><a id="3603" class="Symbol">}</a> <a id="3605" class="Symbol">{</a><a id="3606" href="Categories.Category.Product.html#3606" class="Bound">F₂</a> <a id="3609" href="Categories.Category.Product.html#3609" class="Bound">G₂</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3622" href="Categories.Category.Product.html#3519" class="Bound">C₂</a> <a id="3625" href="Categories.Category.Product.html#3544" class="Bound">D₂</a><a id="3627" class="Symbol">}</a>
          <a id="3639" class="Symbol">(</a><a id="3640" href="Categories.Category.Product.html#3640" class="Bound">α</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3663" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3666" href="Categories.Category.Product.html#3585" class="Bound">G₁</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Categories.Category.Product.html#3671" class="Bound">β</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3694" href="Categories.Category.Product.html#3606" class="Bound">F₂</a> <a id="3697" href="Categories.Category.Product.html#3609" class="Bound">G₂</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">→</a>
          <a id="3713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Categories.Category.Product.html#3582" class="Bound">F₁</a> <a id="3736" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3738" href="Categories.Category.Product.html#3606" class="Bound">F₂</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.Category.Product.html#3585" class="Bound">G₁</a> <a id="3746" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="3748" href="Categories.Category.Product.html#3609" class="Bound">G₂</a><a id="3750" class="Symbol">)</a>
<a id="3752" href="Categories.Category.Product.html#3752" class="Bound">α</a> <a id="3754" href="Categories.Category.Product.html#3445" class="Function Operator">⁂ⁿⁱ</a> <a id="3758" href="Categories.Category.Product.html#3758" class="Bound">β</a> <a id="3760" class="Symbol">=</a> <a id="3762" class="Keyword">record</a>
  <a id="3771" class="Symbol">{</a> <a id="3773" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Function">α.F⇒G</a> <a id="3785" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="3788" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">β.F⇒G</a>
  <a id="3796" class="Symbol">;</a> <a id="3798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Function">α.F⇐G</a> <a id="3810" href="Categories.Category.Product.html#2400" class="Function Operator">⁂ⁿ</a> <a id="3813" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">β.F⇐G</a>
  <a id="3821" class="Symbol">;</a> <a id="3823" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3827" class="Symbol">=</a> <a id="3829" class="Symbol">λ</a> <a id="3831" class="Keyword">where</a>
    <a id="3841" class="Symbol">(</a><a id="3842" href="Categories.Category.Product.html#3842" class="Bound">X</a> <a id="3844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3846" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" class="Keyword">record</a>
      <a id="3864" class="Symbol">{</a> <a id="3866" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="3885" href="Categories.Category.Product.html#3842" class="Bound">X</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3890" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="3902" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3903" class="Symbol">)</a>
      <a id="3911" class="Symbol">;</a> <a id="3913" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="3932" href="Categories.Category.Product.html#3842" class="Bound">X</a><a id="3933" class="Symbol">)</a> <a id="3935" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3937" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="3949" href="Categories.Category.Product.html#3846" class="Bound">Y</a><a id="3950" class="Symbol">)</a>
      <a id="3958" class="Symbol">}</a>
  <a id="3962" class="Symbol">}</a>
  <a id="3966" class="Keyword">where</a> <a id="3972" class="Keyword">module</a> <a id="3979" href="Categories.Category.Product.html#3979" class="Module">α</a> <a id="3981" class="Symbol">=</a> <a id="3983" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4002" href="Categories.Category.Product.html#3752" class="Bound">α</a>
        <a id="4012" class="Keyword">module</a> <a id="4019" href="Categories.Category.Product.html#4019" class="Module">β</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4042" href="Categories.Category.Product.html#3758" class="Bound">β</a>
        <a id="4052" class="Keyword">open</a> <a id="4057" href="Categories.Morphism.html#1528" class="Module">Morphism.Iso</a>

<a id="4071" class="Comment">-- Natural Isomorphisms too</a>
<a id="4099" class="Keyword">infixr</a> <a id="4106" class="Number">5</a> <a id="4108" href="Categories.Category.Product.html#4114" class="Function Operator">_※ⁿⁱ_</a>
<a id="_※ⁿⁱ_"></a><a id="4114" href="Categories.Category.Product.html#4114" class="Function Operator">_※ⁿⁱ_</a> <a id="4120" class="Symbol">:</a> <a id="4122" class="Symbol">∀</a> <a id="4124" class="Symbol">{</a><a id="4125" href="Categories.Category.Product.html#4125" class="Bound">D₁</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4139" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="4141" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="4143" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="4144" class="Symbol">}</a> <a id="4146" class="Symbol">{</a><a id="4147" href="Categories.Category.Product.html#4147" class="Bound">D₂</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4161" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="4164" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="4167" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="4169" class="Symbol">}</a>
          <a id="4181" class="Symbol">{</a><a id="4182" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4185" href="Categories.Category.Product.html#4185" class="Bound">G₁</a> <a id="4188" class="Symbol">:</a> <a id="4190" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4198" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="4200" href="Categories.Category.Product.html#4125" class="Bound">D₁</a><a id="4202" class="Symbol">}</a> <a id="4204" class="Symbol">{</a><a id="4205" href="Categories.Category.Product.html#4205" class="Bound">F₂</a> <a id="4208" href="Categories.Category.Product.html#4208" class="Bound">G₂</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4221" href="Categories.Category.Product.html#711" class="Generalizable">C</a> <a id="4223" href="Categories.Category.Product.html#4147" class="Bound">D₂</a><a id="4225" class="Symbol">}</a>
          <a id="4237" class="Symbol">(</a><a id="4238" href="Categories.Category.Product.html#4238" class="Bound">α</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4261" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4264" href="Categories.Category.Product.html#4185" class="Bound">G₁</a><a id="4266" class="Symbol">)</a> <a id="4268" class="Symbol">→</a>
          <a id="4280" class="Symbol">(</a><a id="4281" href="Categories.Category.Product.html#4281" class="Bound">β</a> <a id="4283" class="Symbol">:</a> <a id="4285" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4304" href="Categories.Category.Product.html#4205" class="Bound">F₂</a> <a id="4307" href="Categories.Category.Product.html#4208" class="Bound">G₂</a><a id="4309" class="Symbol">)</a> <a id="4311" class="Symbol">→</a>
          <a id="4323" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Categories.Category.Product.html#4182" class="Bound">F₁</a> <a id="4346" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="4348" href="Categories.Category.Product.html#4205" class="Bound">F₂</a><a id="4350" class="Symbol">)</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Categories.Category.Product.html#4185" class="Bound">G₁</a> <a id="4356" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="4358" href="Categories.Category.Product.html#4208" class="Bound">G₂</a><a id="4360" class="Symbol">)</a>
<a id="4362" href="Categories.Category.Product.html#4362" class="Bound">α</a> <a id="4364" href="Categories.Category.Product.html#4114" class="Function Operator">※ⁿⁱ</a> <a id="4368" href="Categories.Category.Product.html#4368" class="Bound">β</a> <a id="4370" class="Symbol">=</a> <a id="4372" class="Keyword">record</a>
  <a id="4381" class="Symbol">{</a> <a id="4383" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Function">α.F⇒G</a> <a id="4395" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="4398" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">β.F⇒G</a>
  <a id="4406" class="Symbol">;</a> <a id="4408" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4412" class="Symbol">=</a> <a id="4414" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Function">α.F⇐G</a> <a id="4420" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="4423" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">β.F⇐G</a>
  <a id="4431" class="Symbol">;</a> <a id="4433" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4437" class="Symbol">=</a> <a id="4439" class="Symbol">λ</a> <a id="4441" href="Categories.Category.Product.html#4441" class="Bound">X</a> <a id="4443" class="Symbol">→</a> <a id="4445" class="Keyword">record</a>
    <a id="4456" class="Symbol">{</a> <a id="4458" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="4477" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4478" class="Symbol">)</a> <a id="4480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4482" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="4494" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4495" class="Symbol">)</a>
    <a id="4501" class="Symbol">;</a> <a id="4503" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Function">α.iso</a> <a id="4522" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4523" class="Symbol">)</a> <a id="4525" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4527" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">β.iso</a> <a id="4539" href="Categories.Category.Product.html#4441" class="Bound">X</a><a id="4540" class="Symbol">)</a>
    <a id="4546" class="Symbol">}</a>
  <a id="4550" class="Symbol">}</a>
  <a id="4554" class="Keyword">where</a> <a id="4560" class="Keyword">module</a> <a id="4567" href="Categories.Category.Product.html#4567" class="Module">α</a> <a id="4569" class="Symbol">=</a> <a id="4571" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4590" href="Categories.Category.Product.html#4362" class="Bound">α</a>
        <a id="4600" class="Keyword">module</a> <a id="4607" href="Categories.Category.Product.html#4607" class="Module">β</a> <a id="4609" class="Symbol">=</a> <a id="4611" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="4630" href="Categories.Category.Product.html#4368" class="Bound">β</a>
        <a id="4640" class="Keyword">open</a> <a id="4645" href="Categories.Morphism.html#1528" class="Module">Morphism.Iso</a>

<a id="4659" class="Keyword">module</a> <a id="4666" href="Categories.Category.Product.html#4666" class="Module">_</a> <a id="4668" class="Symbol">(</a><a id="4669" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4672" class="Symbol">:</a> <a id="4674" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4683" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="4685" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="4687" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4705" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="4708" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="4711" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="4713" class="Symbol">)</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Categories.Category.Product.html#4716" class="Bound">C₃</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4730" href="Categories.Category.Product.html#635" class="Generalizable">o″</a> <a id="4733" href="Categories.Category.Product.html#638" class="Generalizable">ℓ″</a> <a id="4736" href="Categories.Category.Product.html#641" class="Generalizable">e″</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Keyword">where</a>

  <a id="4749" class="Keyword">private</a>
    <a id="4761" class="Keyword">module</a> <a id="4768" href="Categories.Category.Product.html#4768" class="Module">C₁</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4782" href="Categories.Category.Product.html#4669" class="Bound">C₁</a>
    <a id="4789" class="Keyword">module</a> <a id="4796" href="Categories.Category.Product.html#4796" class="Module">C₂</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4810" href="Categories.Category.Product.html#4691" class="Bound">C₂</a>
    <a id="4817" class="Keyword">module</a> <a id="4824" href="Categories.Category.Product.html#4824" class="Module">C₃</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4838" href="Categories.Category.Product.html#4716" class="Bound">C₃</a>

  <a id="4844" href="Categories.Category.Product.html#4844" class="Function">assocˡ</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4879" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4882" href="Categories.Category.Product.html#4691" class="Bound">C₂</a><a id="4884" class="Symbol">)</a> <a id="4886" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">(</a><a id="4891" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4899" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="4911" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="4914" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="4916" class="Symbol">))</a>
  <a id="4921" href="Categories.Category.Product.html#4844" class="Function">assocˡ</a> <a id="4928" class="Symbol">=</a> <a id="4930" class="Keyword">record</a>
    <a id="4941" class="Symbol">{</a> <a id="4943" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="4956" class="Symbol">=</a> <a id="4958" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="4960" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4966" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="4968" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4974" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="4976" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="4978" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4984" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="4986" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4992" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="4994" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5000" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5002" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5008" class="Symbol">;</a> <a id="5010" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5023" class="Symbol">=</a> <a id="5025" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5027" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5033" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5035" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5041" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5043" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5045" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5051" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5053" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5059" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5061" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5067" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5069" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5075" class="Symbol">;</a> <a id="5077" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5090" class="Symbol">=</a> <a id="5092" href="Relation.Binary.Structures.html#1596" class="Function">C₁.Equiv.refl</a> <a id="5106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5108" href="Relation.Binary.Structures.html#1596" class="Function">C₂.Equiv.refl</a> <a id="5122" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5124" href="Relation.Binary.Structures.html#1596" class="Function">C₃.Equiv.refl</a>
    <a id="5142" class="Symbol">;</a> <a id="5144" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5157" class="Symbol">=</a> <a id="5159" href="Relation.Binary.Structures.html#1596" class="Function">C₁.Equiv.refl</a> <a id="5173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5175" href="Relation.Binary.Structures.html#1596" class="Function">C₂.Equiv.refl</a> <a id="5189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5191" href="Relation.Binary.Structures.html#1596" class="Function">C₃.Equiv.refl</a>
    <a id="5209" class="Symbol">;</a> <a id="5211" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="5224" class="Symbol">=</a> <a id="5226" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5228" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5234" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5236" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5242" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5244" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5246" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5252" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5254" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5260" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5262" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5268" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5270" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5276" class="Symbol">}</a>

  <a id="5281" href="Categories.Category.Product.html#5281" class="Function">assocʳ</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5307" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5319" href="Categories.Category.Product.html#4691" class="Bound">C₂</a> <a id="5322" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="5324" class="Symbol">))</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5336" class="Symbol">(</a><a id="5337" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5345" href="Categories.Category.Product.html#4669" class="Bound">C₁</a> <a id="5348" href="Categories.Category.Product.html#4691" class="Bound">C₂</a><a id="5350" class="Symbol">)</a> <a id="5352" href="Categories.Category.Product.html#4716" class="Bound">C₃</a><a id="5354" class="Symbol">)</a>
  <a id="5358" href="Categories.Category.Product.html#5281" class="Function">assocʳ</a> <a id="5365" class="Symbol">=</a> <a id="5367" class="Keyword">record</a>
    <a id="5378" class="Symbol">{</a> <a id="5380" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="5393" class="Symbol">=</a> <a id="5395" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5397" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5399" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5405" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5407" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5413" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5415" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5421" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5423" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5425" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5431" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5433" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5439" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5445" class="Symbol">;</a> <a id="5447" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5460" class="Symbol">=</a> <a id="5462" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5464" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5466" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5472" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5474" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5480" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5482" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5488" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5490" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5492" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5498" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5500" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5506" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5512" class="Symbol">;</a> <a id="5514" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5527" class="Symbol">=</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Relation.Binary.Structures.html#1596" class="Function">C₁.Equiv.refl</a> <a id="5544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5546" href="Relation.Binary.Structures.html#1596" class="Function">C₂.Equiv.refl</a><a id="5559" class="Symbol">)</a> <a id="5561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5563" href="Relation.Binary.Structures.html#1596" class="Function">C₃.Equiv.refl</a>
    <a id="5581" class="Symbol">;</a> <a id="5583" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5596" class="Symbol">=</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Relation.Binary.Structures.html#1596" class="Function">C₁.Equiv.refl</a> <a id="5613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5615" href="Relation.Binary.Structures.html#1596" class="Function">C₂.Equiv.refl</a><a id="5628" class="Symbol">)</a> <a id="5630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5632" href="Relation.Binary.Structures.html#1596" class="Function">C₃.Equiv.refl</a>
    <a id="5650" class="Symbol">;</a> <a id="5652" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="5665" class="Symbol">=</a> <a id="5667" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5669" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="5671" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5677" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5679" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5685" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5687" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5693" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="5695" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="5697" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5703" href="Categories.Category.Product.html#143" class="Function Operator">∙</a> <a id="5705" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5711" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
    <a id="5717" class="Symbol">}</a>

<a id="5720" class="Keyword">module</a> <a id="5727" href="Categories.Category.Product.html#5727" class="Module">_</a> <a id="5729" class="Symbol">{</a><a id="5730" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5743" href="Categories.Category.Product.html#620" class="Generalizable">o</a> <a id="5745" href="Categories.Category.Product.html#622" class="Generalizable">ℓ</a> <a id="5747" href="Categories.Category.Product.html#624" class="Generalizable">e</a><a id="5748" class="Symbol">}</a> <a id="5750" class="Symbol">{</a><a id="5751" href="Categories.Category.Product.html#5751" class="Bound">D</a> <a id="5753" class="Symbol">:</a> <a id="5755" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5764" href="Categories.Category.Product.html#626" class="Generalizable">o′</a> <a id="5767" href="Categories.Category.Product.html#629" class="Generalizable">ℓ′</a> <a id="5770" href="Categories.Category.Product.html#632" class="Generalizable">e′</a><a id="5772" class="Symbol">}</a> <a id="5774" class="Keyword">where</a>

  <a id="5783" class="Keyword">private</a>
    <a id="5795" class="Keyword">module</a> <a id="5802" href="Categories.Category.Product.html#5802" class="Module">C</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5815" href="Categories.Category.Product.html#5730" class="Bound">C</a>
    <a id="5821" class="Keyword">module</a> <a id="5828" href="Categories.Category.Product.html#5828" class="Module">D</a> <a id="5830" class="Symbol">=</a> <a id="5832" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5841" href="Categories.Category.Product.html#5751" class="Bound">D</a>

  <a id="5846" href="Categories.Category.Product.html#5846" class="Function">πˡ</a> <a id="5849" class="Symbol">:</a> <a id="5851" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="5868" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="5870" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="5871" class="Symbol">)</a> <a id="5873" href="Categories.Category.Product.html#5730" class="Bound">C</a>
  <a id="5877" href="Categories.Category.Product.html#5846" class="Function">πˡ</a> <a id="5880" class="Symbol">=</a> <a id="5882" class="Keyword">record</a>
    <a id="5893" class="Symbol">{</a> <a id="5895" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="5908" class="Symbol">=</a> <a id="5910" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="5920" class="Symbol">;</a> <a id="5922" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="5935" class="Symbol">=</a> <a id="5937" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="5947" class="Symbol">;</a> <a id="5949" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="5962" class="Symbol">=</a> <a id="5964" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="5973" class="Symbol">;</a> <a id="5975" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="5999" class="Symbol">;</a> <a id="6001" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6014" class="Symbol">=</a> <a id="6016" href="Data.Product.Base.html#636" class="Field">proj₁</a>
    <a id="6026" class="Symbol">}</a>
    <a id="6032" class="Keyword">where</a> <a id="6038" class="Keyword">open</a> <a id="6043" href="Categories.Category.Core.html#1530" class="Module">C.Equiv</a> <a id="6051" class="Keyword">using</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="6062" class="Symbol">)</a>

  <a id="6067" href="Categories.Category.Product.html#6067" class="Function">πʳ</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6089" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="6091" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="6092" class="Symbol">)</a> <a id="6094" href="Categories.Category.Product.html#5751" class="Bound">D</a>
  <a id="6098" href="Categories.Category.Product.html#6067" class="Function">πʳ</a> <a id="6101" class="Symbol">=</a> <a id="6103" class="Keyword">record</a>
    <a id="6114" class="Symbol">{</a> <a id="6116" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="6129" class="Symbol">=</a> <a id="6131" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6141" class="Symbol">;</a> <a id="6143" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="6156" class="Symbol">=</a> <a id="6158" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6168" class="Symbol">;</a> <a id="6170" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="6183" class="Symbol">=</a> <a id="6185" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="6194" class="Symbol">;</a> <a id="6196" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6209" class="Symbol">=</a> <a id="6211" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="6220" class="Symbol">;</a> <a id="6222" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6235" class="Symbol">=</a> <a id="6237" href="Data.Product.Base.html#650" class="Field">proj₂</a>
    <a id="6247" class="Symbol">}</a>
    <a id="6253" class="Keyword">where</a> <a id="6259" class="Keyword">open</a> <a id="6264" href="Categories.Category.Core.html#1530" class="Module">D.Equiv</a> <a id="6272" class="Keyword">using</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="6283" class="Symbol">)</a>

  <a id="6288" href="Categories.Category.Product.html#6288" class="Function">Swap</a> <a id="6293" class="Symbol">:</a> <a id="6295" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6312" href="Categories.Category.Product.html#5730" class="Bound">C</a> <a id="6314" href="Categories.Category.Product.html#5751" class="Bound">D</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6326" href="Categories.Category.Product.html#5751" class="Bound">D</a> <a id="6328" href="Categories.Category.Product.html#5730" class="Bound">C</a><a id="6329" class="Symbol">)</a>
  <a id="6333" href="Categories.Category.Product.html#6288" class="Function">Swap</a> <a id="6338" class="Symbol">=</a> <a id="6340" class="Keyword">record</a>
    <a id="6351" class="Symbol">{</a> <a id="6353" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="6366" class="Symbol">=</a> <a id="6368" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="6377" class="Symbol">;</a> <a id="6379" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="6392" class="Symbol">=</a> <a id="6394" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="6403" class="Symbol">;</a> <a id="6405" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="6418" class="Symbol">=</a> <a id="6420" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a> <a id="6433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6435" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a>
    <a id="6452" class="Symbol">;</a> <a id="6454" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="6467" class="Symbol">=</a> <a id="6469" href="Relation.Binary.Structures.html#1596" class="Function">D.Equiv.refl</a> <a id="6482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6484" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a>
    <a id="6501" class="Symbol">;</a> <a id="6503" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="6516" class="Symbol">=</a> <a id="6518" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="6527" class="Symbol">}</a>

<a id="6530" class="Comment">-- Groupoid Product</a>
<a id="Groupoid-×"></a><a id="6550" href="Categories.Category.Product.html#6550" class="Function">Groupoid-×</a> <a id="6561" class="Symbol">:</a> <a id="6563" class="Symbol">{</a><a id="6564" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6577" href="Categories.Category.Product.html#656" class="Generalizable">o₁</a> <a id="6580" href="Categories.Category.Product.html#659" class="Generalizable">ℓ₁</a> <a id="6583" href="Categories.Category.Product.html#662" class="Generalizable">e₁</a><a id="6585" class="Symbol">}</a> <a id="6587" class="Symbol">{</a><a id="6588" href="Categories.Category.Product.html#6588" class="Bound">D</a> <a id="6590" class="Symbol">:</a> <a id="6592" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6601" href="Categories.Category.Product.html#677" class="Generalizable">o₂</a> <a id="6604" href="Categories.Category.Product.html#680" class="Generalizable">ℓ₂</a> <a id="6607" href="Categories.Category.Product.html#683" class="Generalizable">e₂</a><a id="6609" class="Symbol">}</a>
        <a id="6619" class="Symbol">→</a> <a id="6621" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6632" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6647" href="Categories.Category.Product.html#6588" class="Bound">D</a> <a id="6649" class="Symbol">→</a> <a id="6651" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="6671" href="Categories.Category.Product.html#6564" class="Bound">C</a> <a id="6673" href="Categories.Category.Product.html#6588" class="Bound">D</a><a id="6674" class="Symbol">)</a>
<a id="6676" href="Categories.Category.Product.html#6550" class="Function">Groupoid-×</a> <a id="6687" href="Categories.Category.Product.html#6687" class="Bound">c₁</a> <a id="6690" href="Categories.Category.Product.html#6690" class="Bound">c₂</a> <a id="6693" class="Symbol">=</a> <a id="6695" class="Keyword">record</a>
    <a id="6706" class="Symbol">{</a> <a id="6708" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a> <a id="6712" class="Symbol">=</a> <a id="6714" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="6718" class="Symbol">(</a><a id="6719" href="Categories.Category.Groupoid.html#365" class="Field Operator">IsGroupoid._⁻¹</a> <a id="6734" href="Categories.Category.Product.html#6687" class="Bound">c₁</a><a id="6736" class="Symbol">)</a> <a id="6738" class="Symbol">(</a><a id="6739" href="Categories.Category.Groupoid.html#365" class="Field Operator">IsGroupoid._⁻¹</a> <a id="6754" href="Categories.Category.Product.html#6690" class="Bound">c₂</a><a id="6756" class="Symbol">)</a>
    <a id="6762" class="Symbol">;</a> <a id="6764" href="Categories.Category.Groupoid.html#399" class="Field">iso</a> <a id="6768" class="Symbol">=</a> <a id="6770" class="Keyword">record</a> <a id="6777" class="Symbol">{</a> <a id="6779" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="6784" class="Symbol">=</a> <a id="6786" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="6795" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6800" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="6809" href="Categories.Category.Product.html#6944" class="Function">i₂</a>
                   <a id="6831" class="Symbol">;</a> <a id="6833" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="6849" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6854" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="6863" href="Categories.Category.Product.html#6944" class="Function">i₂</a>
                   <a id="6885" class="Symbol">}</a>
    <a id="6891" class="Symbol">}</a>
  <a id="6895" class="Keyword">where</a>
  <a id="6903" class="Keyword">open</a> <a id="6908" href="Categories.Morphism.html" class="Module">Morphism</a>
  <a id="6919" href="Categories.Category.Product.html#6919" class="Function">i₁</a> <a id="6922" class="Symbol">=</a> <a id="6924" href="Categories.Category.Groupoid.html#399" class="Field">IsGroupoid.iso</a> <a id="6939" href="Categories.Category.Product.html#6687" class="Bound">c₁</a>
  <a id="6944" href="Categories.Category.Product.html#6944" class="Function">i₂</a> <a id="6947" class="Symbol">=</a> <a id="6949" href="Categories.Category.Groupoid.html#399" class="Field">IsGroupoid.iso</a> <a id="6964" href="Categories.Category.Product.html#6690" class="Bound">c₂</a>
</pre></body></html>

==> anc/Categories.Category.Slice.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Slice.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- Various properties of Slice Categories</a>
<a id="112" class="Comment">-- 1. Given a Product in a Slice cat, we cat get the pullback of the arrows</a>
<a id="188" class="Comment">-- 2. Given that same pullback, can extract a Product</a>
<a id="242" class="Keyword">module</a> <a id="249" href="Categories.Category.Slice.Properties.html" class="Module">Categories.Category.Slice.Properties</a> <a id="286" class="Symbol">{</a><a id="287" href="Categories.Category.Slice.Properties.html#287" class="Bound">o</a> <a id="289" href="Categories.Category.Slice.Properties.html#289" class="Bound">ℓ</a> <a id="291" href="Categories.Category.Slice.Properties.html#291" class="Bound">e</a><a id="292" class="Symbol">}</a> <a id="294" class="Symbol">(</a><a id="295" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="297" class="Symbol">:</a> <a id="299" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="308" href="Categories.Category.Slice.Properties.html#287" class="Bound">o</a> <a id="310" href="Categories.Category.Slice.Properties.html#289" class="Bound">ℓ</a> <a id="312" href="Categories.Category.Slice.Properties.html#291" class="Bound">e</a><a id="313" class="Symbol">)</a> <a id="315" class="Keyword">where</a>

<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Categories.Category.Equivalence.html" class="Module">Categories.Category.Equivalence</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a><a id="390" class="Symbol">)</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="543" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="584" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a>
<a id="586" class="Keyword">import</a> <a id="593" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="619" class="Symbol">as</a> <a id="622" class="Module">S</a>

<a id="625" class="Keyword">private</a>
  <a id="635" class="Keyword">module</a> <a id="C"></a><a id="642" href="Categories.Category.Slice.Properties.html#642" class="Module">C</a> <a id="644" class="Symbol">=</a> <a id="646" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="655" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a>

<a id="658" class="Keyword">module</a> <a id="665" href="Categories.Category.Slice.Properties.html#665" class="Module">_</a> <a id="667" class="Symbol">{</a><a id="668" href="Categories.Category.Slice.Properties.html#668" class="Bound">A</a> <a id="670" class="Symbol">:</a> <a id="672" href="Categories.Category.Core.html#559" class="Field">C.Obj</a><a id="677" class="Symbol">}</a> <a id="679" class="Keyword">where</a>
  <a id="687" class="Keyword">open</a> <a id="692" href="Categories.Category.Slice.html" class="Module">S</a> <a id="694" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a>
  <a id="698" class="Keyword">open</a> <a id="703" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="712" class="Symbol">(</a><a id="713" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="719" href="Categories.Category.Slice.Properties.html#668" class="Bound">A</a><a id="720" class="Symbol">)</a>
  <a id="724" class="Keyword">open</a> <a id="729" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a>
  <a id="740" class="Keyword">open</a> <a id="745" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a>
  <a id="754" class="Keyword">open</a> <a id="759" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
  <a id="776" class="Keyword">open</a> <a id="781" href="Categories.Category.Core.html#1530" class="Module">C.Equiv</a>

  <a id="792" href="Categories.Category.Slice.Properties.html#792" class="Function">product⇒pullback</a> <a id="809" class="Symbol">:</a> <a id="811" class="Symbol">∀</a> <a id="813" class="Symbol">{</a><a id="814" href="Categories.Category.Slice.Properties.html#814" class="Bound">X</a> <a id="816" href="Categories.Category.Slice.Properties.html#816" class="Bound">Y</a> <a id="818" class="Symbol">:</a> <a id="820" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="823" class="Symbol">}</a> <a id="825" class="Symbol">→</a> <a id="827" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="835" class="Symbol">(</a><a id="836" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="842" href="Categories.Category.Slice.Properties.html#668" class="Bound">A</a><a id="843" class="Symbol">)</a> <a id="845" href="Categories.Category.Slice.Properties.html#814" class="Bound">X</a> <a id="847" href="Categories.Category.Slice.Properties.html#816" class="Bound">Y</a> <a id="849" class="Symbol">→</a> <a id="851" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="860" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="862" class="Symbol">(</a><a id="863" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="867" href="Categories.Category.Slice.Properties.html#814" class="Bound">X</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="875" href="Categories.Category.Slice.Properties.html#816" class="Bound">Y</a><a id="876" class="Symbol">)</a>
  <a id="880" href="Categories.Category.Slice.Properties.html#792" class="Function">product⇒pullback</a> <a id="897" href="Categories.Category.Slice.Properties.html#897" class="Bound">p</a> <a id="899" class="Symbol">=</a> <a id="901" class="Keyword">record</a>
    <a id="912" class="Symbol">{</a> <a id="914" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="930" class="Symbol">=</a> <a id="932" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="934" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>
    <a id="941" class="Symbol">;</a> <a id="943" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="959" class="Symbol">=</a> <a id="961" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="963" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>
    <a id="970" class="Symbol">;</a> <a id="972" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="983" class="Symbol">=</a> <a id="985" class="Keyword">record</a>
      <a id="998" class="Symbol">{</a> <a id="1000" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="1016" class="Symbol">=</a> <a id="1018" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1020" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="1023" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1025" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1030" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a><a id="1032" class="Symbol">)</a>
      <a id="1040" class="Symbol">;</a> <a id="1042" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="1058" class="Symbol">=</a> <a id="1060" class="Symbol">λ</a> <a id="1062" href="Categories.Category.Slice.Properties.html#1062" class="Bound">eq</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="1069" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1071" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1080" href="Categories.Category.Slice.Properties.html#1062" class="Bound">eq</a> <a id="1083" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1085" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1094" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1099" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a>
      <a id="1107" class="Symbol">;</a> <a id="1109" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="1125" class="Symbol">=</a> <a id="1127" class="Symbol">λ</a> <a id="1129" class="Symbol">{</a><a id="1130" href="Categories.Category.Slice.Properties.html#1130" class="Bound">_</a> <a id="1132" href="Categories.Category.Slice.Properties.html#1132" class="Bound">_</a> <a id="1134" href="Categories.Category.Slice.Properties.html#1134" class="Bound">_</a> <a id="1136" href="Categories.Category.Slice.Properties.html#1136" class="Bound">_</a> <a id="1138" href="Categories.Category.Slice.Properties.html#1138" class="Bound">eq</a><a id="1140" class="Symbol">}</a> <a id="1142" href="Categories.Category.Slice.Properties.html#1142" class="Bound">eq′</a> <a id="1146" href="Categories.Category.Slice.Properties.html#1146" class="Bound">eq″</a> <a id="1150" class="Symbol">→</a> <a id="1152" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="1162" class="Symbol">{</a><a id="1163" class="Argument">h</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1189" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a><a id="1191" class="Symbol">))</a> <a id="1194" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1196" href="Categories.Category.Core.html#1706" class="Function">C.∘-resp-≈ʳ</a> <a id="1208" href="Categories.Category.Slice.Properties.html#1142" class="Bound">eq′</a> <a id="1212" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1214" href="Categories.Category.Slice.Properties.html#1138" class="Bound">eq</a><a id="1216" class="Symbol">)}</a> <a id="1219" href="Categories.Category.Slice.Properties.html#1142" class="Bound">eq′</a> <a id="1223" href="Categories.Category.Slice.Properties.html#1146" class="Bound">eq″</a><a id="1226" class="Symbol">)</a>
      <a id="1234" class="Symbol">;</a> <a id="1236" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>
      <a id="1269" class="Symbol">;</a> <a id="1271" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="1287" class="Symbol">=</a> <a id="1289" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>
      <a id="1304" class="Symbol">}</a>
    <a id="1310" class="Symbol">}</a>
    <a id="1316" class="Keyword">where</a> <a id="1322" class="Keyword">open</a> <a id="1327" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1342" href="Categories.Category.Slice.Properties.html#668" class="Bound">A</a><a id="1343" class="Symbol">)</a> <a id="1345" href="Categories.Category.Slice.Properties.html#897" class="Bound">p</a>

  <a id="1350" href="Categories.Category.Slice.Properties.html#1350" class="Function">pullback⇒product</a> <a id="1367" class="Symbol">:</a> <a id="1369" class="Symbol">∀</a> <a id="1371" class="Symbol">{</a><a id="1372" href="Categories.Category.Slice.Properties.html#1372" class="Bound">X</a> <a id="1374" href="Categories.Category.Slice.Properties.html#1374" class="Bound">Y</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="1394" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="1401" href="Categories.Category.Slice.Properties.html#1372" class="Bound">X</a><a id="1402" class="Symbol">)</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="1409" href="Categories.Category.Slice.Properties.html#1374" class="Bound">Y</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1429" href="Categories.Category.Slice.Properties.html#668" class="Bound">A</a><a id="1430" class="Symbol">)</a> <a id="1432" href="Categories.Category.Slice.Properties.html#1372" class="Bound">X</a> <a id="1434" href="Categories.Category.Slice.Properties.html#1374" class="Bound">Y</a>
  <a id="1438" href="Categories.Category.Slice.Properties.html#1350" class="Function">pullback⇒product</a> <a id="1455" class="Symbol">{</a><a id="1456" href="Categories.Category.Slice.Properties.html#1456" class="Bound">X</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Categories.Category.Slice.Properties.html#1460" class="Bound">Y</a><a id="1461" class="Symbol">}</a> <a id="1463" href="Categories.Category.Slice.Properties.html#1463" class="Bound">p</a> <a id="1465" class="Symbol">=</a> <a id="1467" class="Keyword">record</a>
    <a id="1478" class="Symbol">{</a> <a id="1480" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="1489" class="Symbol">=</a> <a id="1491" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="1505" href="Categories.Category.Slice.Properties.html#1460" class="Bound">Y</a> <a id="1507" href="Categories.Category.Core.html#656" class="Field Operator">C.∘</a> <a id="1511" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="1513" class="Symbol">)</a>
    <a id="1519" class="Symbol">;</a> <a id="1521" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="1530" class="Symbol">=</a> <a id="1532" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1541" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a>
    <a id="1553" class="Symbol">;</a> <a id="1555" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="1564" class="Symbol">=</a> <a id="1566" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1575" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1584" class="Symbol">;</a> <a id="1586" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="1595" class="Symbol">=</a> <a id="1597" class="Symbol">λ</a> <a id="1599" href="Categories.Category.Slice.Properties.html#1599" class="Bound">f</a> <a id="1601" href="Categories.Category.Slice.Properties.html#1601" class="Bound">g</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="1638" class="Symbol">{</a><a id="1639" class="Argument">eq</a> <a id="1642" class="Symbol">=</a> <a id="1644" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1646" href="Categories.Category.Slice.Properties.html#1599" class="Bound">f</a> <a id="1648" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1650" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1655" href="Categories.Category.Slice.Properties.html#1601" class="Bound">g</a><a id="1656" class="Symbol">)})</a> <a id="1660" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1662" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1664" href="Categories.Category.Slice.Properties.html#1601" class="Bound">g</a><a id="1665" class="Symbol">)</a>
    <a id="1671" class="Symbol">;</a> <a id="1673" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="1682" class="Symbol">=</a> <a id="1684" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
    <a id="1704" class="Symbol">;</a> <a id="1706" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
    <a id="1737" class="Symbol">;</a> <a id="1739" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="1748" class="Symbol">=</a> <a id="1750" class="Symbol">λ</a> <a id="1752" href="Categories.Category.Slice.Properties.html#1752" class="Bound">eq</a> <a id="1755" href="Categories.Category.Slice.Properties.html#1755" class="Bound">eq′</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="1771" href="Categories.Category.Slice.Properties.html#1752" class="Bound">eq</a> <a id="1774" href="Categories.Category.Slice.Properties.html#1755" class="Bound">eq′</a><a id="1777" class="Symbol">)</a>
    <a id="1783" class="Symbol">}</a>
    <a id="1789" class="Keyword">where</a> <a id="1795" class="Keyword">open</a> <a id="1800" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="1809" href="Categories.Category.Slice.Properties.html#1463" class="Bound">p</a>

<a id="1812" class="Keyword">module</a> <a id="1819" href="Categories.Category.Slice.Properties.html#1819" class="Module">_</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Categories.Category.Slice.Properties.html#1822" class="Bound">t</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1834" class="Symbol">)</a> <a id="1836" class="Keyword">where</a>
  <a id="1844" class="Keyword">open</a> <a id="1849" href="Categories.Category.Slice.html" class="Module">S</a> <a id="1851" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a>
  <a id="1855" class="Keyword">open</a> <a id="1860" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1869" href="Categories.Category.Slice.Properties.html#1822" class="Bound">t</a>
  <a id="1873" class="Keyword">open</a> <a id="1878" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1894" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="1895" class="Symbol">)</a>
  <a id="1899" class="Keyword">open</a> <a id="1904" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a>
  <a id="1915" class="Keyword">open</a> <a id="1920" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a>
  <a id="1929" class="Keyword">open</a> <a id="1934" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>

  <a id="1952" href="Categories.Category.Slice.Properties.html#1952" class="Function">lift</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">∀</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Categories.Category.Slice.Properties.html#1962" class="Bound">A</a> <a id="1964" href="Categories.Category.Slice.Properties.html#1964" class="Bound">B</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Categories.Category.Core.html#559" class="Field">C.Obj</a><a id="1973" class="Symbol">}</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Categories.Category.Slice.Properties.html#1976" class="Bound">f</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Categories.Category.Slice.Properties.html#1962" class="Bound">A</a> <a id="1982" href="Categories.Category.Core.html#575" class="Field Operator">C.⇒</a> <a id="1986" href="Categories.Category.Slice.Properties.html#1964" class="Bound">B</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2011" class="Symbol">{</a><a id="2012" href="Categories.Category.Slice.Properties.html#1962" class="Bound">A</a><a id="2013" class="Symbol">}))</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2030" class="Symbol">{</a><a id="2031" href="Categories.Category.Slice.Properties.html#1964" class="Bound">B</a><a id="2032" class="Symbol">}))</a>
  <a id="2038" href="Categories.Category.Slice.Properties.html#1952" class="Function">lift</a> <a id="2043" href="Categories.Category.Slice.Properties.html#2043" class="Bound">f</a> <a id="2045" class="Symbol">=</a> <a id="2047" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2056" class="Symbol">{</a><a id="2057" class="Argument">h</a> <a id="2059" class="Symbol">=</a> <a id="2061" href="Categories.Category.Slice.Properties.html#2043" class="Bound">f</a><a id="2062" class="Symbol">}</a> <a id="2064" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>

  <a id="2077" href="Categories.Category.Slice.Properties.html#2077" class="Function">pullback⇒product′</a> <a id="2095" class="Symbol">:</a> <a id="2097" class="Symbol">∀</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Categories.Category.Slice.Properties.html#2100" class="Bound">X</a> <a id="2102" href="Categories.Category.Slice.Properties.html#2102" class="Bound">Y</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2109" class="Symbol">}</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2122" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2129" href="Categories.Category.Slice.Properties.html#2100" class="Bound">X</a><a id="2130" class="Symbol">)</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2137" href="Categories.Category.Slice.Properties.html#2102" class="Bound">Y</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="2157" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="2158" class="Symbol">)</a> <a id="2160" href="Categories.Category.Slice.Properties.html#2100" class="Bound">X</a> <a id="2162" href="Categories.Category.Slice.Properties.html#2102" class="Bound">Y</a>
  <a id="2166" href="Categories.Category.Slice.Properties.html#2077" class="Function">pullback⇒product′</a> <a id="2184" class="Symbol">{</a><a id="2185" href="Categories.Category.Slice.Properties.html#2185" class="Bound">X</a><a id="2186" class="Symbol">}</a> <a id="2188" class="Symbol">{</a><a id="2189" href="Categories.Category.Slice.Properties.html#2189" class="Bound">Y</a><a id="2190" class="Symbol">}</a> <a id="2192" href="Categories.Category.Slice.Properties.html#2192" class="Bound">p</a> <a id="2194" class="Symbol">=</a> <a id="2196" class="Keyword">record</a>
    <a id="2207" class="Symbol">{</a> <a id="2209" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="2218" class="Symbol">=</a> <a id="2220" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="2229" href="Categories.Object.Terminal.html#577" class="Function">!</a>
    <a id="2235" class="Symbol">;</a> <a id="2237" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="2246" class="Symbol">=</a> <a id="2248" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2257" class="Symbol">{</a><a id="2258" class="Argument">h</a> <a id="2260" class="Symbol">=</a> <a id="2262" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a><a id="2264" class="Symbol">}</a> <a id="2266" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
    <a id="2280" class="Symbol">;</a> <a id="2282" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="2291" class="Symbol">=</a> <a id="2293" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2302" class="Symbol">{</a><a id="2303" class="Argument">h</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="2309" class="Symbol">}</a> <a id="2311" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
    <a id="2325" class="Symbol">;</a> <a id="2327" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="2336" class="Symbol">=</a> <a id="2338" class="Symbol">λ</a> <a id="2340" href="Categories.Category.Slice.Properties.html#2340" class="Bound">f</a> <a id="2342" href="Categories.Category.Slice.Properties.html#2342" class="Bound">g</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2355" class="Symbol">{</a><a id="2356" class="Argument">h</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2370" class="Symbol">(</a><a id="2371" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="2373" href="Categories.Category.Slice.Properties.html#2340" class="Bound">f</a> <a id="2375" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2377" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="2382" href="Categories.Category.Slice.Properties.html#2342" class="Bound">g</a><a id="2383" class="Symbol">))}</a> <a id="2387" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
    <a id="2401" class="Symbol">;</a> <a id="2403" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
    <a id="2434" class="Symbol">;</a> <a id="2436" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
    <a id="2467" class="Symbol">;</a> <a id="2469" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="2478" class="Symbol">=</a> <a id="2480" class="Symbol">λ</a> <a id="2482" href="Categories.Category.Slice.Properties.html#2482" class="Bound">eq</a> <a id="2485" href="Categories.Category.Slice.Properties.html#2485" class="Bound">eq′</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="2501" href="Categories.Category.Slice.Properties.html#2482" class="Bound">eq</a> <a id="2504" href="Categories.Category.Slice.Properties.html#2485" class="Bound">eq′</a><a id="2507" class="Symbol">)</a>
    <a id="2513" class="Symbol">}</a>
    <a id="2519" class="Keyword">where</a> <a id="2525" class="Keyword">open</a> <a id="2530" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2539" href="Categories.Category.Slice.Properties.html#2192" class="Bound">p</a>

<a id="2542" class="Comment">-- slice of slice</a>
<a id="2560" class="Keyword">module</a> <a id="2567" href="Categories.Category.Slice.Properties.html#2567" class="Module">_</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Categories.Category.Slice.Properties.html#2570" class="Bound">A</a> <a id="2572" href="Categories.Category.Slice.Properties.html#2572" class="Bound">B</a><a id="2573" class="Symbol">}</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Categories.Category.Slice.Properties.html#2576" class="Bound">f</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Categories.Category.Slice.Properties.html#2570" class="Bound">A</a> <a id="2582" href="Categories.Category.Core.html#575" class="Field Operator">C.⇒</a> <a id="2586" href="Categories.Category.Slice.Properties.html#2572" class="Bound">B</a><a id="2587" class="Symbol">)</a> <a id="2589" class="Keyword">where</a>
  <a id="2597" class="Keyword">private</a>
    <a id="2609" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2624" class="Symbol">_</a> <a id="2626" class="Symbol">_</a> <a id="2628" class="Symbol">_</a>
    <a id="2634" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a> <a id="2638" class="Symbol">=</a> <a id="2640" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="2648" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="2650" href="Categories.Category.Slice.Properties.html#2572" class="Bound">B</a>
    <a id="2656" class="Keyword">module</a> <a id="2663" href="Categories.Category.Slice.Properties.html#2663" class="Module">C/B</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2678" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a>

    <a id="2687" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2702" class="Symbol">_</a> <a id="2704" class="Symbol">_</a> <a id="2706" class="Symbol">_</a>
    <a id="2712" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a> <a id="2716" class="Symbol">=</a> <a id="2718" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="2726" href="Categories.Category.Slice.Properties.html#295" class="Bound">C</a> <a id="2728" href="Categories.Category.Slice.Properties.html#2570" class="Bound">A</a>
    <a id="2734" class="Keyword">module</a> <a id="2741" href="Categories.Category.Slice.Properties.html#2741" class="Module">C/A</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2756" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a>

    <a id="2765" class="Keyword">open</a> <a id="2770" href="Categories.Category.Core.html#2462" class="Module">C.HomReasoning</a>
    <a id="2789" class="Keyword">open</a> <a id="2794" href="Categories.Category.Core.html#1530" class="Module">C.Equiv</a>

  <a id="2805" href="Categories.Category.Slice.Properties.html#2805" class="Function">slice-slice⇒slice</a> <a id="2823" class="Symbol">:</a> <a id="2825" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="2842" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="2858" href="Categories.Category.Slice.Properties.html#2576" class="Bound">f</a><a id="2859" class="Symbol">))</a> <a id="2862" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a>
  <a id="2868" href="Categories.Category.Slice.Properties.html#2805" class="Function">slice-slice⇒slice</a> <a id="2886" class="Symbol">=</a> <a id="2888" class="Keyword">record</a>
    <a id="2899" class="Symbol">{</a> <a id="2901" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="2914" class="Symbol">=</a> <a id="2916" class="Symbol">λ</a> <a id="2918" class="Symbol">{</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="2944" class="Symbol">{</a><a id="2945" href="Categories.Category.Slice.Properties.html#2945" class="Bound">h</a><a id="2946" class="Symbol">}</a> <a id="2948" href="Categories.Category.Slice.Properties.html#2948" class="Bound">△</a><a id="2949" class="Symbol">))</a> <a id="2952" class="Symbol">→</a> <a id="2954" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="2965" href="Categories.Category.Slice.Properties.html#2945" class="Bound">h</a> <a id="2967" class="Symbol">}</a>
    <a id="2973" class="Symbol">;</a> <a id="2975" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="2988" class="Symbol">=</a> <a id="2990" class="Symbol">λ</a> <a id="2992" class="Symbol">{</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3006" href="Categories.Category.Slice.Properties.html#3006" class="Bound">△</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3022" href="Categories.Category.Slice.Properties.html#3006" class="Bound">△</a> <a id="3024" class="Symbol">}</a>
    <a id="3030" class="Symbol">;</a> <a id="3032" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="3045" class="Symbol">=</a> <a id="3047" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3056" class="Symbol">;</a> <a id="3058" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3082" class="Symbol">;</a> <a id="3084" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="3097" class="Symbol">=</a> <a id="3099" class="Symbol">λ</a> <a id="3101" href="Categories.Category.Slice.Properties.html#3101" class="Bound">eq</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="Categories.Category.Slice.Properties.html#3101" class="Bound">eq</a>
    <a id="3113" class="Symbol">}</a>

  <a id="3118" href="Categories.Category.Slice.Properties.html#3118" class="Function">slice⇒slice-slice</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3146" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="3159" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="3175" href="Categories.Category.Slice.Properties.html#2576" class="Bound">f</a><a id="3176" class="Symbol">))</a>
  <a id="3181" href="Categories.Category.Slice.Properties.html#3118" class="Function">slice⇒slice-slice</a> <a id="3199" class="Symbol">=</a> <a id="3201" class="Keyword">record</a>
    <a id="3212" class="Symbol">{</a> <a id="3214" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="3227" class="Symbol">=</a> <a id="3229" class="Symbol">λ</a> <a id="3231" class="Symbol">{</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="3245" href="Categories.Category.Slice.Properties.html#3245" class="Bound">arr</a><a id="3248" class="Symbol">)</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3275" class="Symbol">{</a><a id="3276" class="Argument">h</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Categories.Category.Slice.Properties.html#3245" class="Bound">arr</a><a id="3283" class="Symbol">}</a> <a id="3285" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="3289" class="Symbol">)</a> <a id="3291" class="Symbol">}</a>
    <a id="3297" class="Symbol">;</a> <a id="3299" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="3312" class="Symbol">=</a> <a id="3314" class="Symbol">λ</a> <a id="3316" class="Symbol">{</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3330" href="Categories.Category.Slice.Properties.html#3330" class="Bound">△</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3346" class="Symbol">{</a><a id="3347" class="Argument">h</a> <a id="3349" class="Symbol">=</a> <a id="3351" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3369" href="Categories.Category.Slice.Properties.html#3330" class="Bound">△</a><a id="3370" class="Symbol">)}</a> <a id="3373" href="Categories.Category.Slice.Properties.html#3330" class="Bound">△</a> <a id="3375" class="Symbol">}</a>
    <a id="3381" class="Symbol">;</a> <a id="3383" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="3396" class="Symbol">=</a> <a id="3398" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3407" class="Symbol">;</a> <a id="3409" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="3433" class="Symbol">;</a> <a id="3435" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="3448" class="Symbol">=</a> <a id="3450" class="Symbol">λ</a> <a id="3452" href="Categories.Category.Slice.Properties.html#3452" class="Bound">eq</a> <a id="3455" class="Symbol">→</a> <a id="3457" href="Categories.Category.Slice.Properties.html#3452" class="Bound">eq</a>
    <a id="3464" class="Symbol">}</a>

  <a id="3469" href="Categories.Category.Slice.Properties.html#3469" class="Function">slice-slice≃slice</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="Categories.Category.Equivalence.html#1000" class="Record">StrongEquivalence</a> <a id="3507" href="Categories.Category.Slice.Properties.html#2687" class="Function">C/A</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="3520" href="Categories.Category.Slice.Properties.html#2609" class="Function">C/B</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="3536" href="Categories.Category.Slice.Properties.html#2576" class="Bound">f</a><a id="3537" class="Symbol">))</a>
  <a id="3542" href="Categories.Category.Slice.Properties.html#3469" class="Function">slice-slice≃slice</a> <a id="3560" class="Symbol">=</a> <a id="3562" class="Keyword">record</a>
    <a id="3573" class="Symbol">{</a> <a id="3575" href="Categories.Category.Equivalence.html#1131" class="Field">F</a>            <a id="3588" class="Symbol">=</a> <a id="3590" href="Categories.Category.Slice.Properties.html#3118" class="Function">slice⇒slice-slice</a>
    <a id="3612" class="Symbol">;</a> <a id="3614" href="Categories.Category.Equivalence.html#1162" class="Field">G</a>            <a id="3627" class="Symbol">=</a> <a id="3629" href="Categories.Category.Slice.Properties.html#2805" class="Function">slice-slice⇒slice</a>
    <a id="3651" class="Symbol">;</a> <a id="3653" href="Categories.Category.Equivalence.html#1193" class="Field">weak-inverse</a> <a id="3666" class="Symbol">=</a> <a id="3668" class="Keyword">record</a>
      <a id="3681" class="Symbol">{</a> <a id="3683" href="Categories.Category.Equivalence.html#817" class="Field">F∘G≈id</a> <a id="3690" class="Symbol">=</a> <a id="3692" class="Keyword">record</a>
        <a id="3707" class="Symbol">{</a> <a id="3709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3713" class="Symbol">=</a> <a id="3715" class="Keyword">record</a>
          <a id="3732" class="Symbol">{</a> <a id="3734" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3746" class="Symbol">=</a> <a id="3748" class="Symbol">λ</a> <a id="3750" class="Symbol">{</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3776" href="Categories.Category.Slice.Properties.html#3776" class="Bound">△</a><a id="3777" class="Symbol">))</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3793" class="Symbol">{</a><a id="3794" class="Argument">h</a> <a id="3796" class="Symbol">=</a> <a id="3798" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="3822" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3824" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3826" href="Categories.Category.Slice.Properties.html#3776" class="Bound">△</a><a id="3827" class="Symbol">)}</a> <a id="3830" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="3842" class="Symbol">}</a>
          <a id="3854" class="Symbol">;</a> <a id="3856" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="3868" class="Symbol">=</a> <a id="3870" class="Symbol">λ</a> <a id="3872" href="Categories.Category.Slice.Properties.html#3872" class="Bound">_</a> <a id="3874" class="Symbol">→</a> <a id="3876" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a>
          <a id="3898" class="Symbol">;</a> <a id="3900" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="3912" class="Symbol">=</a> <a id="3914" class="Symbol">λ</a> <a id="3916" href="Categories.Category.Slice.Properties.html#3916" class="Bound">_</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a>
          <a id="3938" class="Symbol">}</a>
        <a id="3948" class="Symbol">;</a> <a id="3950" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a>           <a id="3964" class="Symbol">=</a> <a id="3966" class="Keyword">record</a>
          <a id="3983" class="Symbol">{</a> <a id="3985" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3997" class="Symbol">=</a> <a id="3999" class="Symbol">λ</a> <a id="4001" class="Symbol">{</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="4027" href="Categories.Category.Slice.Properties.html#4027" class="Bound">△</a><a id="4028" class="Symbol">))</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="4044" class="Symbol">{</a><a id="4045" class="Argument">h</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="4073" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4075" href="Categories.Category.Slice.Properties.html#4027" class="Bound">△</a><a id="4076" class="Symbol">)}</a> <a id="4079" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="4091" class="Symbol">}</a>
          <a id="4103" class="Symbol">;</a> <a id="4105" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4117" class="Symbol">=</a> <a id="4119" class="Symbol">λ</a> <a id="4121" href="Categories.Category.Slice.Properties.html#4121" class="Bound">_</a> <a id="4123" class="Symbol">→</a> <a id="4125" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a>
          <a id="4147" class="Symbol">;</a> <a id="4149" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4161" class="Symbol">=</a> <a id="4163" class="Symbol">λ</a> <a id="4165" href="Categories.Category.Slice.Properties.html#4165" class="Bound">_</a> <a id="4167" class="Symbol">→</a> <a id="4169" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a>
          <a id="4187" class="Symbol">}</a>
        <a id="4197" class="Symbol">;</a> <a id="4199" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4203" class="Symbol">=</a> <a id="4205" class="Symbol">λ</a> <a id="4207" href="Categories.Category.Slice.Properties.html#4207" class="Bound">_</a> <a id="4209" class="Symbol">→</a> <a id="4211" class="Keyword">record</a>
          <a id="4228" class="Symbol">{</a> <a id="4230" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="Categories.Category.Core.html#1339" class="Field">C.identity²</a>
          <a id="4259" class="Symbol">;</a> <a id="4261" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4266" class="Symbol">=</a> <a id="4268" href="Categories.Category.Core.html#1339" class="Field">C.identity²</a>
          <a id="4290" class="Symbol">}</a>
        <a id="4300" class="Symbol">}</a>
      <a id="4308" class="Symbol">;</a> <a id="4310" href="Categories.Category.Equivalence.html#862" class="Field">G∘F≈id</a> <a id="4317" class="Symbol">=</a> <a id="4319" class="Keyword">record</a>
        <a id="4334" class="Symbol">{</a> <a id="4336" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4340" class="Symbol">=</a> <a id="4342" class="Keyword">record</a>
          <a id="4359" class="Symbol">{</a> <a id="4361" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4373" class="Symbol">=</a> <a id="4375" class="Symbol">λ</a> <a id="4377" class="Symbol">{</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="4391" href="Categories.Category.Slice.Properties.html#4391" class="Bound">arr</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">→</a> <a id="4398" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="4409" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="4421" class="Symbol">}</a>
          <a id="4433" class="Symbol">;</a> <a id="4435" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4447" class="Symbol">=</a> <a id="4449" class="Symbol">λ</a> <a id="4451" href="Categories.Category.Slice.Properties.html#4451" class="Bound">_</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a>
          <a id="4477" class="Symbol">;</a> <a id="4479" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Symbol">λ</a> <a id="4495" href="Categories.Category.Slice.Properties.html#4495" class="Bound">_</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a>
          <a id="4517" class="Symbol">}</a>
        <a id="4527" class="Symbol">;</a> <a id="4529" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a>           <a id="4543" class="Symbol">=</a> <a id="4545" class="Keyword">record</a>
          <a id="4562" class="Symbol">{</a> <a id="4564" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">λ</a> <a id="4580" class="Symbol">{</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="4594" href="Categories.Category.Slice.Properties.html#4594" class="Bound">arr</a><a id="4597" class="Symbol">)</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="4612" href="Categories.Category.Core.html#1145" class="Field">C.identityʳ</a> <a id="4624" class="Symbol">}</a>
          <a id="4636" class="Symbol">;</a> <a id="4638" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4650" class="Symbol">=</a> <a id="4652" class="Symbol">λ</a> <a id="4654" href="Categories.Category.Slice.Properties.html#4654" class="Bound">_</a> <a id="4656" class="Symbol">→</a> <a id="4658" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a>
          <a id="4680" class="Symbol">;</a> <a id="4682" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4694" class="Symbol">=</a> <a id="4696" class="Symbol">λ</a> <a id="4698" href="Categories.Category.Slice.Properties.html#4698" class="Bound">_</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a>
          <a id="4720" class="Symbol">}</a>
        <a id="4730" class="Symbol">;</a> <a id="4732" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4736" class="Symbol">=</a> <a id="4738" class="Symbol">λ</a> <a id="4740" href="Categories.Category.Slice.Properties.html#4740" class="Bound">_</a> <a id="4742" class="Symbol">→</a> <a id="4744" class="Keyword">record</a>
          <a id="4761" class="Symbol">{</a> <a id="4763" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4768" class="Symbol">=</a> <a id="4770" href="Categories.Category.Core.html#1339" class="Field">C.identity²</a>
          <a id="4792" class="Symbol">;</a> <a id="4794" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.Category.Core.html#1339" class="Field">C.identity²</a>
          <a id="4823" class="Symbol">}</a>
        <a id="4833" class="Symbol">}</a>
      <a id="4841" class="Symbol">}</a>
    <a id="4847" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.Slice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.Slice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>

<a id="74" class="Comment">-- slice category (https://ncatlab.org/nlab/show/over+category)</a>
<a id="138" class="Comment">-- TODO: Forgetful Functor from Slice to 𝒞</a>
<a id="181" class="Keyword">module</a> <a id="188" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="214" class="Symbol">{</a><a id="215" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="217" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="219" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="220" class="Symbol">}</a> <a id="222" class="Symbol">(</a><a id="223" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a> <a id="225" class="Symbol">:</a> <a id="227" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="236" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="238" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="240" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="241" class="Symbol">)</a> <a id="243" class="Keyword">where</a>

<a id="250" class="Keyword">open</a> <a id="255" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="264" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a>
<a id="266" class="Keyword">open</a> <a id="271" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="284" class="Keyword">open</a> <a id="289" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Level.html" class="Module">Level</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Function.Base.html" class="Module">Function.Base</a> <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">(</a><a id="347" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="350" class="Symbol">)</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="395" class="Symbol">)</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="440" href="Categories.Category.Slice.html#223" class="Bound">𝒞</a>

<a id="443" class="Keyword">record</a> <a id="SliceObj"></a><a id="450" href="Categories.Category.Slice.html#450" class="Record">SliceObj</a> <a id="459" class="Symbol">(</a><a id="460" href="Categories.Category.Slice.html#460" class="Bound">X</a> <a id="462" class="Symbol">:</a> <a id="464" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="467" class="Symbol">)</a> <a id="469" class="Symbol">:</a> <a id="471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="475" class="Symbol">(</a><a id="476" href="Categories.Category.Slice.html#215" class="Bound">o</a> <a id="478" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="480" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a><a id="481" class="Symbol">)</a> <a id="483" class="Keyword">where</a>
  <a id="491" class="Keyword">constructor</a> <a id="sliceobj"></a><a id="503" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a>
  <a id="514" class="Keyword">field</a>
    <a id="524" class="Symbol">{</a><a id="SliceObj.Y"></a><a id="525" href="Categories.Category.Slice.html#525" class="Field">Y</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">:</a> <a id="530" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="SliceObj.arr"></a><a id="538" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="542" class="Symbol">:</a> <a id="544" href="Categories.Category.Slice.html#525" class="Field">Y</a> <a id="546" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="548" href="Categories.Category.Slice.html#460" class="Bound">X</a>

<a id="551" class="Keyword">private</a>
  <a id="561" class="Keyword">variable</a>
    <a id="574" href="Categories.Category.Slice.html#574" class="Generalizable">A</a> <a id="576" class="Symbol">:</a> <a id="578" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="586" href="Categories.Category.Slice.html#586" class="Generalizable">X</a> <a id="588" href="Categories.Category.Slice.html#588" class="Generalizable">Y</a> <a id="590" href="Categories.Category.Slice.html#590" class="Generalizable">Z</a> <a id="592" class="Symbol">:</a> <a id="594" href="Categories.Category.Slice.html#450" class="Record">SliceObj</a> <a id="603" href="Categories.Category.Slice.html#574" class="Generalizable">A</a>

<a id="606" class="Keyword">record</a> <a id="Slice⇒"></a><a id="613" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="620" class="Symbol">{</a><a id="621" href="Categories.Category.Slice.html#621" class="Bound">A</a> <a id="623" class="Symbol">:</a> <a id="625" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="628" class="Symbol">}</a> <a id="630" class="Symbol">(</a><a id="631" href="Categories.Category.Slice.html#631" class="Bound">X</a> <a id="633" href="Categories.Category.Slice.html#633" class="Bound">Y</a> <a id="635" class="Symbol">:</a> <a id="637" href="Categories.Category.Slice.html#450" class="Record">SliceObj</a> <a id="646" href="Categories.Category.Slice.html#621" class="Bound">A</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">:</a> <a id="651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="655" class="Symbol">(</a><a id="656" href="Categories.Category.Slice.html#217" class="Bound">ℓ</a> <a id="658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="660" href="Categories.Category.Slice.html#219" class="Bound">e</a><a id="661" class="Symbol">)</a> <a id="663" class="Keyword">where</a>
  <a id="671" class="Keyword">constructor</a> <a id="slicearr"></a><a id="683" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a>
  <a id="694" class="Keyword">private</a>
    <a id="706" class="Keyword">module</a> <a id="Slice⇒.X"></a><a id="713" href="Categories.Category.Slice.html#713" class="Module">X</a> <a id="715" class="Symbol">=</a> <a id="717" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a> <a id="726" href="Categories.Category.Slice.html#631" class="Bound">X</a>
    <a id="732" class="Keyword">module</a> <a id="Slice⇒.Y"></a><a id="739" href="Categories.Category.Slice.html#739" class="Module">Y</a> <a id="741" class="Symbol">=</a> <a id="743" href="Categories.Category.Slice.html#450" class="Module">SliceObj</a> <a id="752" href="Categories.Category.Slice.html#633" class="Bound">Y</a>
  <a id="756" class="Keyword">field</a>
    <a id="766" class="Symbol">{</a><a id="Slice⇒.h"></a><a id="767" href="Categories.Category.Slice.html#767" class="Field">h</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">:</a> <a id="772" href="Categories.Category.Slice.html#525" class="Function">X.Y</a> <a id="776" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="778" href="Categories.Category.Slice.html#525" class="Function">Y.Y</a>
    <a id="Slice⇒.△"></a><a id="786" href="Categories.Category.Slice.html#786" class="Field">△</a>   <a id="790" class="Symbol">:</a> <a id="792" href="Categories.Category.Slice.html#538" class="Function">Y.arr</a> <a id="798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="800" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="802" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="804" href="Categories.Category.Slice.html#538" class="Function">X.arr</a>

<a id="Slice"></a><a id="811" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="817" class="Symbol">:</a> <a id="819" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="823" class="Symbol">→</a> <a id="825" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="834" class="Symbol">_</a> <a id="836" class="Symbol">_</a> <a id="838" class="Symbol">_</a>
<a id="840" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="846" href="Categories.Category.Slice.html#846" class="Bound">A</a>       <a id="854" class="Symbol">=</a> <a id="856" class="Keyword">record</a>
  <a id="865" class="Symbol">{</a> <a id="867" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="877" class="Symbol">=</a> <a id="879" href="Categories.Category.Slice.html#450" class="Record">SliceObj</a> <a id="888" href="Categories.Category.Slice.html#846" class="Bound">A</a>
  <a id="892" class="Symbol">;</a> <a id="894" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="904" class="Symbol">=</a> <a id="906" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a>
  <a id="915" class="Symbol">;</a> <a id="917" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="927" class="Symbol">=</a> <a id="929" class="Symbol">λ</a> <a id="931" class="Keyword">where</a>
    <a id="941" class="Symbol">(</a><a id="942" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="951" class="Symbol">{</a><a id="952" href="Categories.Category.Slice.html#952" class="Bound">f</a><a id="953" class="Symbol">}</a> <a id="955" class="Symbol">_)</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="968" class="Symbol">{</a><a id="969" href="Categories.Category.Slice.html#969" class="Bound">g</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">_)</a> <a id="975" class="Symbol">→</a> <a id="977" href="Categories.Category.Slice.html#952" class="Bound">f</a> <a id="979" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="981" href="Categories.Category.Slice.html#969" class="Bound">g</a>
  <a id="985" class="Symbol">;</a> <a id="987" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="997" class="Symbol">=</a> <a id="999" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1008" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1020" class="Symbol">;</a> <a id="1022" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1032" class="Symbol">=</a> <a id="1034" href="Categories.Category.Slice.html#1334" class="Function Operator">_∘′_</a>
  <a id="1041" class="Symbol">;</a> <a id="1043" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1053" class="Symbol">=</a> <a id="1055" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="1063" class="Symbol">;</a> <a id="1065" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1075" class="Symbol">=</a> <a id="1077" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="1089" class="Symbol">;</a> <a id="1091" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1101" class="Symbol">=</a> <a id="1103" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1115" class="Symbol">;</a> <a id="1117" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1141" class="Symbol">;</a> <a id="1143" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1153" class="Symbol">=</a> <a id="1155" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="1167" class="Symbol">;</a> <a id="1169" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1179" class="Symbol">=</a> <a id="1181" class="Keyword">record</a> <a id="1188" class="Comment">-- must be expanded to get levels to work out</a>
    <a id="1238" class="Symbol">{</a> <a id="1240" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1246" class="Symbol">=</a> <a id="1248" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1257" class="Symbol">;</a> <a id="1259" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Binary.Structures.html#1622" class="Function">sym</a>
    <a id="1275" class="Symbol">;</a> <a id="1277" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1283" class="Symbol">=</a> <a id="1285" href="Relation.Binary.Structures.html#1648" class="Function">trans</a>
    <a id="1295" class="Symbol">}</a>
  <a id="1299" class="Symbol">;</a> <a id="1301" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1311" class="Symbol">=</a> <a id="1313" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="1324" class="Symbol">}</a>
  <a id="1328" class="Keyword">where</a> <a id="1334" href="Categories.Category.Slice.html#1334" class="Function Operator">_∘′_</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1348" href="Categories.Category.Slice.html#588" class="Generalizable">Y</a> <a id="1350" href="Categories.Category.Slice.html#590" class="Generalizable">Z</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1361" href="Categories.Category.Slice.html#586" class="Generalizable">X</a> <a id="1363" href="Categories.Category.Slice.html#588" class="Generalizable">Y</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="1374" href="Categories.Category.Slice.html#586" class="Generalizable">X</a> <a id="1376" href="Categories.Category.Slice.html#590" class="Generalizable">Z</a>
        <a id="1386" href="Categories.Category.Slice.html#1334" class="Function Operator">_∘′_</a> <a id="1391" class="Symbol">{</a><a id="1392" class="Argument">Y</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1405" href="Categories.Category.Slice.html#1405" class="Bound">y</a><a id="1406" class="Symbol">}</a> <a id="1408" class="Symbol">{</a><a id="1409" class="Argument">Z</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1422" href="Categories.Category.Slice.html#1422" class="Bound">z</a><a id="1423" class="Symbol">}</a> <a id="1425" class="Symbol">{</a><a id="1426" class="Argument">X</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1439" href="Categories.Category.Slice.html#1439" class="Bound">x</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Categories.Category.Slice.html#1453" class="Bound">g</a><a id="1454" class="Symbol">}</a> <a id="1456" href="Categories.Category.Slice.html#1456" class="Bound">△</a><a id="1457" class="Symbol">)</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1469" class="Symbol">{</a><a id="1470" href="Categories.Category.Slice.html#1470" class="Bound">f</a><a id="1471" class="Symbol">}</a> <a id="1473" href="Categories.Category.Slice.html#1473" class="Bound">△′</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1488" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1490" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="1506" href="Categories.Category.Slice.html#1422" class="Bound">z</a> <a id="1508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1510" href="Categories.Category.Slice.html#1453" class="Bound">g</a> <a id="1512" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1514" href="Categories.Category.Slice.html#1470" class="Bound">f</a> <a id="1516" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1519" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1525" href="Categories.Category.Slice.html#1456" class="Bound">△</a> <a id="1527" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="1539" href="Categories.Category.Slice.html#1405" class="Bound">y</a> <a id="1541" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1543" href="Categories.Category.Slice.html#1470" class="Bound">f</a>     <a id="1549" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1552" href="Categories.Category.Slice.html#1473" class="Bound">△′</a> <a id="1555" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="1567" href="Categories.Category.Slice.html#1439" class="Bound">x</a>         <a id="1577" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Category.SubCategory.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category.SubCategory</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{- Definition of SubCategory of a given Category C.

  Here a SubCategory is defined via
  - an index set I
  - a mapping I → Obj (not necessarily injective)
  - a proof (as a unary relation) that for all a, b : A, all arrows U a ⇒ U b belong to the SubCategory
    (note that this is &#39;backwards&#39; from SubCategory at https://ncatlab.org/nlab/show/subcategory
     which would be
     (∀ {x y : Obj} (f : x ⇒ y) → R f → ∃ (A × B) (λ (a , b) → U a × U b))
     and that would be awkward to work with.
  - a proof that all objects pointed to by I have identity arrows that belong
  - a proof that composable arrows in the SubCategory are closed under composition

  It is simpler to package up all of that into a single record.
-}</a>
<a id="797" class="Keyword">module</a> <a id="804" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="836" class="Symbol">{</a><a id="837" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="839" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="841" href="Categories.Category.SubCategory.html#841" class="Bound">e</a><a id="842" class="Symbol">}</a> <a id="844" class="Symbol">(</a><a id="845" href="Categories.Category.SubCategory.html#845" class="Bound">C</a> <a id="847" class="Symbol">:</a> <a id="849" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="858" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="860" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="862" href="Categories.Category.SubCategory.html#841" class="Bound">e</a><a id="863" class="Symbol">)</a> <a id="865" class="Keyword">where</a>

<a id="872" class="Keyword">open</a> <a id="877" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="886" href="Categories.Category.SubCategory.html#845" class="Bound">C</a>
<a id="888" class="Keyword">open</a> <a id="893" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Level.html" class="Module">Level</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Data.Product.html" class="Module">Data.Product</a>

<a id="944" class="Keyword">private</a>
  <a id="954" class="Keyword">variable</a>
    <a id="967" href="Categories.Category.SubCategory.html#967" class="Generalizable">ℓ′</a> <a id="970" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="984" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="986" class="Symbol">:</a> <a id="988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="992" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a>

<a id="995" class="Keyword">record</a> <a id="SubCat"></a><a id="1002" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" href="Categories.Category.SubCategory.html#970" class="Generalizable">i</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Categories.Category.SubCategory.html#837" class="Bound">o</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1032" href="Categories.Category.SubCategory.html#839" class="Bound">ℓ</a> <a id="1034" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1036" href="Categories.Category.SubCategory.html#1018" class="Bound">i</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1044" href="Categories.Category.SubCategory.html#1044" class="Bound">ℓ′</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Keyword">where</a>
  <a id="1056" class="Keyword">field</a>
    <a id="SubCat.U"></a><a id="1066" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="SubCat.R"></a><a id="1082" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1084" class="Symbol">:</a> <a id="1086" class="Symbol">{</a><a id="1087" href="Categories.Category.SubCategory.html#1087" class="Bound">a</a> <a id="1089" href="Categories.Category.SubCategory.html#1089" class="Bound">b</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1094" class="Symbol">}</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1100" href="Categories.Category.SubCategory.html#1087" class="Bound">a</a> <a id="1102" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1104" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1106" href="Categories.Category.SubCategory.html#1089" class="Bound">b</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1114" href="Categories.Category.SubCategory.html#1044" class="Bound">ℓ′</a>
    <a id="SubCat.Rid"></a><a id="1121" href="Categories.Category.SubCategory.html#1121" class="Field">Rid</a> <a id="1125" class="Symbol">:</a> <a id="1127" class="Symbol">{</a><a id="1128" href="Categories.Category.SubCategory.html#1128" class="Bound">a</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1139" class="Symbol">(</a><a id="1140" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1143" class="Symbol">{</a><a id="1144" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1146" href="Categories.Category.SubCategory.html#1128" class="Bound">a</a><a id="1147" class="Symbol">})</a>
    <a id="SubCat._∘R_"></a><a id="1154" href="Categories.Category.SubCategory.html#1154" class="Field Operator">_∘R_</a> <a id="1159" class="Symbol">:</a> <a id="1161" class="Symbol">{</a><a id="1162" href="Categories.Category.SubCategory.html#1162" class="Bound">a</a> <a id="1164" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a> <a id="1166" href="Categories.Category.SubCategory.html#1166" class="Bound">c</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Categories.Category.SubCategory.html#1010" class="Bound">I</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1180" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a> <a id="1182" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1184" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1186" href="Categories.Category.SubCategory.html#1166" class="Bound">c</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1196" href="Categories.Category.SubCategory.html#1162" class="Bound">a</a> <a id="1198" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1200" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1202" href="Categories.Category.SubCategory.html#1164" class="Bound">b</a><a id="1203" class="Symbol">}</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1209" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1215" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Categories.Category.SubCategory.html#1082" class="Field">R</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Categories.Category.SubCategory.html#1174" class="Bound">f</a> <a id="1224" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1226" href="Categories.Category.SubCategory.html#1190" class="Bound">g</a><a id="1227" class="Symbol">)</a>

<a id="SubCategory"></a><a id="1230" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="1242" class="Symbol">:</a> <a id="1244" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="1251" class="Symbol">{</a><a id="1252" class="Argument">ℓ′</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Categories.Category.SubCategory.html#967" class="Generalizable">ℓ′</a><a id="1259" class="Symbol">}</a> <a id="1261" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1274" class="Symbol">_</a> <a id="1276" class="Symbol">_</a> <a id="1278" class="Symbol">_</a>
<a id="1280" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="1292" class="Symbol">{</a><a id="1293" class="Argument">I</a> <a id="1295" class="Symbol">=</a> <a id="1297" href="Categories.Category.SubCategory.html#1297" class="Bound">I</a><a id="1298" class="Symbol">}</a> <a id="1300" href="Categories.Category.SubCategory.html#1300" class="Bound">sc</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">let</a> <a id="1309" class="Keyword">open</a> <a id="1314" href="Categories.Category.SubCategory.html#1002" class="Module">SubCat</a> <a id="1321" href="Categories.Category.SubCategory.html#1300" class="Bound">sc</a> <a id="1324" class="Keyword">in</a> <a id="1327" class="Keyword">record</a>
  <a id="1336" class="Symbol">{</a> <a id="1338" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1348" class="Symbol">=</a> <a id="1350" href="Categories.Category.SubCategory.html#1297" class="Bound">I</a>
  <a id="1354" class="Symbol">;</a> <a id="1356" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1366" class="Symbol">=</a> <a id="1368" class="Symbol">λ</a> <a id="1370" href="Categories.Category.SubCategory.html#1370" class="Bound">a</a> <a id="1372" href="Categories.Category.SubCategory.html#1372" class="Bound">b</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1381" href="Categories.Category.SubCategory.html#1370" class="Bound">a</a> <a id="1383" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1385" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="1387" href="Categories.Category.SubCategory.html#1372" class="Bound">b</a><a id="1388" class="Symbol">)</a> <a id="1390" href="Categories.Category.SubCategory.html#1082" class="Field">R</a>
  <a id="1394" class="Symbol">;</a> <a id="1396" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1406" class="Symbol">=</a> <a id="1408" class="Symbol">λ</a> <a id="1410" href="Categories.Category.SubCategory.html#1410" class="Bound">f</a> <a id="1412" href="Categories.Category.SubCategory.html#1412" class="Bound">g</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1422" href="Categories.Category.SubCategory.html#1410" class="Bound">f</a> <a id="1424" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1426" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1432" href="Categories.Category.SubCategory.html#1412" class="Bound">g</a>
  <a id="1436" class="Symbol">;</a> <a id="1438" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1448" class="Symbol">=</a> <a id="1450" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1455" href="Categories.Category.SubCategory.html#1121" class="Field">Rid</a>
  <a id="1461" class="Symbol">;</a> <a id="1463" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1473" class="Symbol">=</a> <a id="1475" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1479" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a> <a id="1483" href="Categories.Category.SubCategory.html#1154" class="Field Operator">_∘R_</a>
  <a id="1490" class="Symbol">;</a> <a id="1492" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1502" class="Symbol">=</a> <a id="1504" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="1512" class="Symbol">;</a> <a id="1514" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="1538" class="Symbol">;</a> <a id="1540" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1550" class="Symbol">=</a> <a id="1552" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="1590" class="Symbol">;</a> <a id="1592" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="1616" class="Symbol">;</a> <a id="1618" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="1628" class="Symbol">=</a> <a id="1630" class="Keyword">record</a> <a id="1637" class="Comment">-- need to expand this out, else the levels don&#39;t work out</a>
    <a id="1700" class="Symbol">{</a> <a id="1702" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1708" class="Symbol">=</a> <a id="1710" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1719" class="Symbol">;</a> <a id="1721" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1727" class="Symbol">=</a> <a id="1729" href="Relation.Binary.Structures.html#1622" class="Function">sym</a>
    <a id="1737" class="Symbol">;</a> <a id="1739" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Relation.Binary.Structures.html#1648" class="Function">trans</a>
    <a id="1757" class="Symbol">}</a>
  <a id="1761" class="Symbol">;</a> <a id="1763" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="1773" class="Symbol">=</a> <a id="1775" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="1786" class="Symbol">}</a>

<a id="FullSubCategory"></a><a id="1789" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1805" class="Symbol">:</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Categories.Category.SubCategory.html#1808" class="Bound">U</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Categories.Category.SubCategory.html#984" class="Generalizable">I</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1832" class="Symbol">_</a> <a id="1834" class="Symbol">_</a> <a id="1836" class="Symbol">_</a>
<a id="1838" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1854" class="Symbol">{</a><a id="1855" class="Argument">I</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Categories.Category.SubCategory.html#1859" class="Bound">I</a><a id="1860" class="Symbol">}</a> <a id="1862" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1864" class="Symbol">=</a> <a id="1866" class="Keyword">record</a>
  <a id="1875" class="Symbol">{</a> <a id="1877" href="Categories.Category.Core.html#559" class="Field">Obj</a>       <a id="1887" class="Symbol">=</a> <a id="1889" href="Categories.Category.SubCategory.html#1859" class="Bound">I</a>
  <a id="1893" class="Symbol">;</a> <a id="1895" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a>       <a id="1905" class="Symbol">=</a> <a id="1907" class="Symbol">λ</a> <a id="1909" href="Categories.Category.SubCategory.html#1909" class="Bound">x</a> <a id="1911" href="Categories.Category.SubCategory.html#1911" class="Bound">y</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1917" href="Categories.Category.SubCategory.html#1909" class="Bound">x</a> <a id="1919" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1921" href="Categories.Category.SubCategory.html#1862" class="Bound">U</a> <a id="1923" href="Categories.Category.SubCategory.html#1911" class="Bound">y</a>
  <a id="1927" class="Symbol">;</a> <a id="1929" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>       <a id="1939" class="Symbol">=</a> <a id="1941" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a>
  <a id="1947" class="Symbol">;</a> <a id="1949" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="1959" class="Symbol">=</a> <a id="1961" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1966" class="Symbol">;</a> <a id="1968" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>       <a id="1978" class="Symbol">=</a> <a id="1980" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a>
  <a id="1986" class="Symbol">;</a> <a id="1988" href="Categories.Category.Core.html#715" class="Field">assoc</a>     <a id="1998" class="Symbol">=</a> <a id="2000" href="Categories.Category.Core.html#715" class="Field">assoc</a>
  <a id="2008" class="Symbol">;</a> <a id="2010" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>
  <a id="2034" class="Symbol">;</a> <a id="2036" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2046" class="Symbol">=</a> <a id="2048" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="2060" class="Symbol">;</a> <a id="2062" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
  <a id="2086" class="Symbol">;</a> <a id="2088" href="Categories.Category.Core.html#1339" class="Field">identity²</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
  <a id="2112" class="Symbol">;</a> <a id="2114" href="Categories.Category.Core.html#1384" class="Field">equiv</a>     <a id="2124" class="Symbol">=</a> <a id="2126" href="Categories.Category.Core.html#1384" class="Field">equiv</a>
  <a id="2134" class="Symbol">;</a> <a id="2136" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>  <a id="2146" class="Symbol">=</a> <a id="2148" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a>
  <a id="2159" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Category.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Category</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="63" class="Keyword">where</a>

<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Level.html" class="Module">Level</a>

<a id="89" class="Comment">-- The main definitions are in:</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="158" class="Keyword">public</a>

<a id="166" class="Keyword">private</a>
  <a id="176" class="Keyword">variable</a>
    <a id="189" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="191" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="193" href="Categories.Category.html#193" class="Generalizable">e</a> <a id="195" class="Symbol">:</a> <a id="197" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="204" class="Comment">-- Convenience functions for working over multiple categories at once:</a>
<a id="275" class="Comment">-- C [ x , y ] (for x y objects of C) - Hom_C(x , y)</a>
<a id="328" class="Comment">-- C [ f ≈ g ] (for f g arrows of C)  - that f and g are equivalent arrows</a>
<a id="403" class="Comment">-- C [ f ∘ g ] (for f g composable arrows of C) - composition in C</a>
<a id="470" class="Keyword">infix</a> <a id="476" class="Number">10</a>  <a id="480" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="487" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="494" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a>

<a id="_[_,_]"></a><a id="502" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="509" class="Symbol">:</a> <a id="511" class="Symbol">(</a><a id="512" href="Categories.Category.html#512" class="Bound">C</a> <a id="514" class="Symbol">:</a> <a id="516" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="525" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="527" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="529" href="Categories.Category.html#193" class="Generalizable">e</a><a id="530" class="Symbol">)</a> <a id="532" class="Symbol">→</a> <a id="534" class="Symbol">(</a><a id="535" href="Categories.Category.html#535" class="Bound">X</a> <a id="537" class="Symbol">:</a> <a id="539" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="552" href="Categories.Category.html#512" class="Bound">C</a><a id="553" class="Symbol">)</a> <a id="555" class="Symbol">→</a> <a id="557" class="Symbol">(</a><a id="558" href="Categories.Category.html#558" class="Bound">Y</a> <a id="560" class="Symbol">:</a> <a id="562" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="575" href="Categories.Category.html#512" class="Bound">C</a><a id="576" class="Symbol">)</a> <a id="578" class="Symbol">→</a> <a id="580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="584" href="Categories.Category.html#191" class="Generalizable">ℓ</a>
<a id="586" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a> <a id="593" class="Symbol">=</a> <a id="595" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a>

<a id="_[_≈_]"></a><a id="609" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">(</a><a id="619" href="Categories.Category.html#619" class="Bound">C</a> <a id="621" class="Symbol">:</a> <a id="623" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="632" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="634" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="636" href="Categories.Category.html#193" class="Generalizable">e</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">→</a> <a id="641" class="Symbol">∀</a> <a id="643" class="Symbol">{</a><a id="644" href="Categories.Category.html#644" class="Bound">X</a> <a id="646" href="Categories.Category.html#646" class="Bound">Y</a><a id="647" class="Symbol">}</a> <a id="649" class="Symbol">(</a><a id="650" href="Categories.Category.html#650" class="Bound">f</a> <a id="652" href="Categories.Category.html#652" class="Bound">g</a> <a id="654" class="Symbol">:</a> <a id="656" href="Categories.Category.html#619" class="Bound">C</a> <a id="658" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="660" href="Categories.Category.html#644" class="Bound">X</a> <a id="662" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="664" href="Categories.Category.html#646" class="Bound">Y</a> <a id="666" href="Categories.Category.html#502" class="Function Operator">]</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="675" href="Categories.Category.html#193" class="Generalizable">e</a>
<a id="677" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a> <a id="684" class="Symbol">=</a> <a id="686" href="Categories.Category.Core.html#595" class="Field Operator">Category._≈_</a>

<a id="_[_∘_]"></a><a id="700" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a> <a id="707" class="Symbol">:</a> <a id="709" class="Symbol">(</a><a id="710" href="Categories.Category.html#710" class="Bound">C</a> <a id="712" class="Symbol">:</a> <a id="714" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="723" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="725" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="727" href="Categories.Category.html#193" class="Generalizable">e</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">→</a> <a id="732" class="Symbol">∀</a> <a id="734" class="Symbol">{</a><a id="735" href="Categories.Category.html#735" class="Bound">X</a> <a id="737" href="Categories.Category.html#737" class="Bound">Y</a> <a id="739" href="Categories.Category.html#739" class="Bound">Z</a><a id="740" class="Symbol">}</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Category.html#743" class="Bound">f</a> <a id="745" class="Symbol">:</a> <a id="747" href="Categories.Category.html#710" class="Bound">C</a> <a id="749" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="751" href="Categories.Category.html#737" class="Bound">Y</a> <a id="753" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="755" href="Categories.Category.html#739" class="Bound">Z</a> <a id="757" href="Categories.Category.html#502" class="Function Operator">]</a><a id="758" class="Symbol">)</a> <a id="760" class="Symbol">→</a> <a id="762" class="Symbol">(</a><a id="763" href="Categories.Category.html#763" class="Bound">g</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Category.html#710" class="Bound">C</a> <a id="769" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="771" href="Categories.Category.html#735" class="Bound">X</a> <a id="773" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="775" href="Categories.Category.html#737" class="Bound">Y</a> <a id="777" href="Categories.Category.html#502" class="Function Operator">]</a><a id="778" class="Symbol">)</a> <a id="780" class="Symbol">→</a> <a id="782" href="Categories.Category.html#710" class="Bound">C</a> <a id="784" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="786" href="Categories.Category.html#735" class="Bound">X</a> <a id="788" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="790" href="Categories.Category.html#739" class="Bound">Z</a> <a id="792" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="794" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a> <a id="801" class="Symbol">=</a> <a id="803" href="Categories.Category.Core.html#656" class="Field Operator">Category._∘_</a>

<a id="817" class="Keyword">module</a> <a id="Definitions"></a><a id="824" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="836" class="Symbol">(</a><a id="837" href="Categories.Category.html#837" class="Bound">𝓒</a> <a id="839" class="Symbol">:</a> <a id="841" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="850" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="852" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="854" href="Categories.Category.html#193" class="Generalizable">e</a><a id="855" class="Symbol">)</a> <a id="857" class="Keyword">where</a>
  <a id="865" class="Keyword">open</a> <a id="870" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="879" href="Categories.Category.html#837" class="Bound">𝓒</a>

  <a id="Definitions.CommutativeSquare"></a><a id="884" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="902" class="Symbol">:</a> <a id="904" class="Symbol">{</a><a id="905" href="Categories.Category.html#905" class="Bound">A</a> <a id="907" href="Categories.Category.html#907" class="Bound">B</a> <a id="909" href="Categories.Category.html#909" class="Bound">C</a> <a id="911" href="Categories.Category.html#911" class="Bound">D</a> <a id="913" class="Symbol">:</a> <a id="915" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="918" class="Symbol">}</a> <a id="920" class="Symbol">→</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Category.html#923" class="Bound">f</a> <a id="925" class="Symbol">:</a> <a id="927" href="Categories.Category.html#905" class="Bound">A</a> <a id="929" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="931" href="Categories.Category.html#907" class="Bound">B</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">(</a><a id="935" href="Categories.Category.html#935" class="Bound">g</a> <a id="937" class="Symbol">:</a> <a id="939" href="Categories.Category.html#905" class="Bound">A</a> <a id="941" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="943" href="Categories.Category.html#909" class="Bound">C</a><a id="944" class="Symbol">)</a> <a id="946" class="Symbol">(</a><a id="947" href="Categories.Category.html#947" class="Bound">h</a> <a id="949" class="Symbol">:</a> <a id="951" href="Categories.Category.html#907" class="Bound">B</a> <a id="953" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="955" href="Categories.Category.html#911" class="Bound">D</a><a id="956" class="Symbol">)</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Category.html#959" class="Bound">i</a> <a id="961" class="Symbol">:</a> <a id="963" href="Categories.Category.html#909" class="Bound">C</a> <a id="965" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="967" href="Categories.Category.html#911" class="Bound">D</a><a id="968" class="Symbol">)</a> <a id="970" class="Symbol">→</a> <a id="972" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="976" class="Symbol">_</a>
  <a id="980" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="998" href="Categories.Category.html#998" class="Bound">f</a> <a id="1000" href="Categories.Category.html#1000" class="Bound">g</a> <a id="1002" href="Categories.Category.html#1002" class="Bound">h</a> <a id="1004" href="Categories.Category.html#1004" class="Bound">i</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Categories.Category.html#1002" class="Bound">h</a> <a id="1010" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1012" href="Categories.Category.html#998" class="Bound">f</a> <a id="1014" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1016" href="Categories.Category.html#1004" class="Bound">i</a> <a id="1018" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1020" href="Categories.Category.html#1000" class="Bound">g</a>

<a id="1023" class="Comment">-- Combinators for commutative diagram</a>
<a id="1062" class="Comment">-- The idea is to use the combinators to write commutations in a more readable way.</a>
<a id="1146" class="Comment">-- It starts with [_⇒_]⟨_≈_⟩, and within the third and fourth places, use _⇒⟨_⟩_ to</a>
<a id="1230" class="Comment">-- connect morphisms with the intermediate object specified.</a>
<a id="1291" class="Keyword">module</a> <a id="Commutation"></a><a id="1298" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Categories.Category.html#1311" class="Bound">𝓒</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1324" href="Categories.Category.html#189" class="Generalizable">o</a> <a id="1326" href="Categories.Category.html#191" class="Generalizable">ℓ</a> <a id="1328" href="Categories.Category.html#193" class="Generalizable">e</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Keyword">where</a>
  <a id="1339" class="Keyword">open</a> <a id="1344" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1353" href="Categories.Category.html#1311" class="Bound">𝓒</a>

  <a id="1358" class="Keyword">infix</a> <a id="1364" class="Number">1</a> <a id="1366" href="Categories.Category.html#1379" class="Function Operator">[_⇒_]⟨_≈_⟩</a>
  <a id="Commutation.[_⇒_]⟨_≈_⟩"></a><a id="1379" href="Categories.Category.html#1379" class="Function Operator">[_⇒_]⟨_≈_⟩</a> <a id="1390" class="Symbol">:</a> <a id="1392" class="Symbol">∀</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Categories.Category.html#1395" class="Bound">A</a> <a id="1397" href="Categories.Category.html#1397" class="Bound">B</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Categories.Category.html#1395" class="Bound">A</a> <a id="1410" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1412" href="Categories.Category.html#1397" class="Bound">B</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Categories.Category.html#1395" class="Bound">A</a> <a id="1418" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1420" href="Categories.Category.html#1397" class="Bound">B</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" class="Symbol">_</a>
  <a id="1432" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="1434" href="Categories.Category.html#1434" class="Bound">A</a> <a id="1436" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="1438" href="Categories.Category.html#1438" class="Bound">B</a> <a id="1440" href="Categories.Category.html#1379" class="Function Operator">]⟨</a> <a id="1443" href="Categories.Category.html#1443" class="Bound">f</a> <a id="1445" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1447" href="Categories.Category.html#1447" class="Bound">g</a> <a id="1449" href="Categories.Category.html#1379" class="Function Operator">⟩</a> <a id="1451" class="Symbol">=</a> <a id="1453" href="Categories.Category.html#1443" class="Bound">f</a> <a id="1455" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1457" href="Categories.Category.html#1447" class="Bound">g</a>

  <a id="1462" class="Keyword">infixl</a> <a id="1469" class="Number">2</a> <a id="1471" href="Categories.Category.html#1481" class="Function">connect</a>
  <a id="Commutation.connect"></a><a id="1481" href="Categories.Category.html#1481" class="Function">connect</a> <a id="1489" class="Symbol">:</a> <a id="1491" class="Symbol">∀</a> <a id="1493" class="Symbol">{</a><a id="1494" href="Categories.Category.html#1494" class="Bound">A</a> <a id="1496" href="Categories.Category.html#1496" class="Bound">C</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Categories.Category.html#1506" class="Bound">B</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Categories.Category.html#1494" class="Bound">A</a> <a id="1519" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1521" href="Categories.Category.html#1506" class="Bound">B</a> <a id="1523" class="Symbol">→</a> <a id="1525" href="Categories.Category.html#1506" class="Bound">B</a> <a id="1527" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1529" href="Categories.Category.html#1496" class="Bound">C</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Categories.Category.html#1494" class="Bound">A</a> <a id="1535" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1537" href="Categories.Category.html#1496" class="Bound">C</a>
  <a id="1541" href="Categories.Category.html#1481" class="Function">connect</a> <a id="1549" href="Categories.Category.html#1549" class="Bound">B</a> <a id="1551" href="Categories.Category.html#1551" class="Bound">f</a> <a id="1553" href="Categories.Category.html#1553" class="Bound">g</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Categories.Category.html#1553" class="Bound">g</a> <a id="1559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1561" href="Categories.Category.html#1551" class="Bound">f</a>

  <a id="1566" class="Keyword">syntax</a> <a id="1573" href="Categories.Category.html#1481" class="Function">connect</a> <a id="1581" class="Bound">B</a> <a id="1583" class="Bound">f</a> <a id="1585" class="Bound">g</a> <a id="1587" class="Symbol">=</a> <a id="1589" class="Bound">f</a> <a id="1591" class="Function">⇒⟨</a> <a id="1594" class="Bound">B</a> <a id="1596" class="Function">⟩</a> <a id="1598" class="Bound">g</a>
</pre></body></html>

==> anc/Categories.Diagram.Cocone.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cocone.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="81" class="Keyword">where</a>

<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Level.html" class="Module">Level</a>

<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a>

<a id="344" class="Keyword">import</a> <a id="351" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="377" class="Symbol">as</a> <a id="380" class="Module">Coc</a>
<a id="384" class="Keyword">import</a> <a id="391" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="421" class="Symbol">as</a> <a id="424" class="Module">MR</a>

<a id="428" class="Keyword">private</a>
  <a id="438" class="Keyword">variable</a>
    <a id="451" href="Categories.Diagram.Cocone.Properties.html#451" class="Generalizable">o</a> <a id="453" href="Categories.Diagram.Cocone.Properties.html#453" class="Generalizable">ℓ</a> <a id="455" href="Categories.Diagram.Cocone.Properties.html#455" class="Generalizable">e</a> <a id="457" class="Symbol">:</a> <a id="459" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="469" href="Categories.Diagram.Cocone.Properties.html#469" class="Generalizable">C</a> <a id="471" href="Categories.Diagram.Cocone.Properties.html#471" class="Generalizable">D</a> <a id="473" href="Categories.Diagram.Cocone.Properties.html#473" class="Generalizable">J</a> <a id="475" href="Categories.Diagram.Cocone.Properties.html#475" class="Generalizable">J′</a> <a id="478" class="Symbol">:</a> <a id="480" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="489" href="Categories.Diagram.Cocone.Properties.html#451" class="Generalizable">o</a> <a id="491" href="Categories.Diagram.Cocone.Properties.html#453" class="Generalizable">ℓ</a> <a id="493" href="Categories.Diagram.Cocone.Properties.html#455" class="Generalizable">e</a>

<a id="496" class="Keyword">module</a> <a id="503" href="Categories.Diagram.Cocone.Properties.html#503" class="Module">_</a> <a id="505" class="Symbol">{</a><a id="506" href="Categories.Diagram.Cocone.Properties.html#506" class="Bound">F</a> <a id="508" class="Symbol">:</a> <a id="510" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="518" href="Categories.Diagram.Cocone.Properties.html#473" class="Generalizable">J</a> <a id="520" href="Categories.Diagram.Cocone.Properties.html#469" class="Generalizable">C</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="Categories.Diagram.Cocone.Properties.html#524" class="Bound">G</a> <a id="526" class="Symbol">:</a> <a id="528" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="536" href="Categories.Diagram.Cocone.Properties.html#469" class="Generalizable">C</a> <a id="538" href="Categories.Diagram.Cocone.Properties.html#471" class="Generalizable">D</a><a id="539" class="Symbol">)</a> <a id="541" class="Keyword">where</a>
  <a id="549" class="Keyword">private</a>
    <a id="561" class="Keyword">module</a> <a id="568" href="Categories.Diagram.Cocone.Properties.html#568" class="Module">C</a> <a id="570" class="Symbol">=</a> <a id="572" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="581" href="Categories.Diagram.Cocone.Properties.html#520" class="Bound">C</a>
    <a id="587" class="Keyword">module</a> <a id="594" href="Categories.Diagram.Cocone.Properties.html#594" class="Module">D</a> <a id="596" class="Symbol">=</a> <a id="598" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="607" href="Categories.Diagram.Cocone.Properties.html#538" class="Bound">D</a>
    <a id="613" class="Keyword">module</a> <a id="620" href="Categories.Diagram.Cocone.Properties.html#620" class="Module">F</a> <a id="622" class="Symbol">=</a> <a id="624" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="632" href="Categories.Diagram.Cocone.Properties.html#506" class="Bound">F</a>
    <a id="638" class="Keyword">module</a> <a id="645" href="Categories.Diagram.Cocone.Properties.html#645" class="Module">G</a> <a id="647" class="Symbol">=</a> <a id="649" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="657" href="Categories.Diagram.Cocone.Properties.html#524" class="Bound">G</a>
    <a id="663" class="Keyword">module</a> <a id="670" href="Categories.Diagram.Cocone.Properties.html#670" class="Module">CF</a> <a id="673" class="Symbol">=</a> <a id="675" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="679" href="Categories.Diagram.Cocone.Properties.html#506" class="Bound">F</a>
    <a id="685" href="Categories.Diagram.Cocone.Properties.html#685" class="Function">GF</a> <a id="688" class="Symbol">=</a> <a id="690" href="Categories.Diagram.Cocone.Properties.html#524" class="Bound">G</a> <a id="692" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="695" href="Categories.Diagram.Cocone.Properties.html#506" class="Bound">F</a>
    <a id="701" class="Keyword">module</a> <a id="708" href="Categories.Diagram.Cocone.Properties.html#708" class="Module">CGF</a> <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="718" href="Categories.Diagram.Cocone.Properties.html#685" class="Function">GF</a>

  <a id="724" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="738" class="Symbol">:</a> <a id="740" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a> <a id="750" class="Symbol">→</a> <a id="752" href="Categories.Diagram.Cocone.html#534" class="Record">CGF.Cocone</a>
  <a id="765" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="779" href="Categories.Diagram.Cocone.Properties.html#779" class="Bound">K</a> <a id="781" class="Symbol">=</a> <a id="783" class="Keyword">record</a>
    <a id="794" class="Symbol">{</a> <a id="796" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="803" class="Symbol">=</a> <a id="805" class="Keyword">record</a>
      <a id="818" class="Symbol">{</a> <a id="820" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="828" class="Symbol">=</a> <a id="830" class="Symbol">λ</a> <a id="832" href="Categories.Diagram.Cocone.Properties.html#832" class="Bound">X</a> <a id="834" class="Symbol">→</a> <a id="836" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="841" class="Symbol">(</a><a id="842" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="844" href="Categories.Diagram.Cocone.Properties.html#832" class="Bound">X</a><a id="845" class="Symbol">)</a>
      <a id="853" class="Symbol">;</a> <a id="855" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="863" class="Symbol">=</a> <a id="865" class="Symbol">λ</a> <a id="867" href="Categories.Diagram.Cocone.Properties.html#867" class="Bound">f</a> <a id="869" class="Symbol">→</a> <a id="871" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="873" href="Categories.Diagram.Cocone.Properties.html#524" class="Bound">G</a> <a id="875" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="884" class="Symbol">(</a><a id="885" href="Categories.Diagram.Cocone.html#471" class="Function">commute</a> <a id="893" href="Categories.Diagram.Cocone.Properties.html#867" class="Bound">f</a><a id="894" class="Symbol">)</a>
      <a id="902" class="Symbol">}</a>
    <a id="908" class="Symbol">}</a>
    <a id="914" class="Keyword">where</a> <a id="920" class="Keyword">open</a> <a id="925" href="Categories.Diagram.Cocone.html#534" class="Module">CF.Cocone</a> <a id="935" href="Categories.Diagram.Cocone.Properties.html#779" class="Bound">K</a>

  <a id="940" href="Categories.Diagram.Cocone.Properties.html#940" class="Function">F-map-Cocone⇒ˡ</a> <a id="955" class="Symbol">:</a> <a id="957" class="Symbol">∀</a> <a id="959" class="Symbol">{</a><a id="960" href="Categories.Diagram.Cocone.Properties.html#960" class="Bound">K</a> <a id="962" href="Categories.Diagram.Cocone.Properties.html#962" class="Bound">K′</a><a id="964" class="Symbol">}</a> <a id="966" class="Symbol">(</a><a id="967" href="Categories.Diagram.Cocone.Properties.html#967" class="Bound">f</a> <a id="969" class="Symbol">:</a> <a id="971" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="982" href="Categories.Diagram.Cocone.Properties.html#960" class="Bound">K</a> <a id="984" href="Categories.Diagram.Cocone.Properties.html#962" class="Bound">K′</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">→</a> <a id="990" href="Categories.Diagram.Cocone.html#684" class="Record">CGF.Cocone⇒</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1017" href="Categories.Diagram.Cocone.Properties.html#960" class="Bound">K</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1035" href="Categories.Diagram.Cocone.Properties.html#962" class="Bound">K′</a><a id="1037" class="Symbol">)</a>
  <a id="1041" href="Categories.Diagram.Cocone.Properties.html#940" class="Function">F-map-Cocone⇒ˡ</a> <a id="1056" href="Categories.Diagram.Cocone.Properties.html#1056" class="Bound">f</a> <a id="1058" class="Symbol">=</a> <a id="1060" class="Keyword">record</a>
    <a id="1071" class="Symbol">{</a> <a id="1073" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1081" class="Symbol">=</a> <a id="1083" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1088" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="1096" class="Symbol">;</a> <a id="1098" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="1110" href="Categories.Diagram.Cocone.Properties.html#524" class="Bound">G</a> <a id="1112" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="1121" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="1133" class="Symbol">}</a>
    <a id="1139" class="Keyword">where</a> <a id="1145" class="Keyword">open</a> <a id="1150" href="Categories.Diagram.Cocone.html#684" class="Module">CF.Cocone⇒</a> <a id="1161" href="Categories.Diagram.Cocone.Properties.html#1056" class="Bound">f</a>

<a id="1164" class="Keyword">module</a> <a id="1171" href="Categories.Diagram.Cocone.Properties.html#1171" class="Module">_</a> <a id="1173" class="Symbol">{</a><a id="1174" href="Categories.Diagram.Cocone.Properties.html#1174" class="Bound">F</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1186" href="Categories.Diagram.Cocone.Properties.html#473" class="Generalizable">J</a> <a id="1188" href="Categories.Diagram.Cocone.Properties.html#469" class="Generalizable">C</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Categories.Diagram.Cocone.Properties.html#1192" class="Bound">G</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1204" href="Categories.Diagram.Cocone.Properties.html#475" class="Generalizable">J′</a> <a id="1207" href="Categories.Diagram.Cocone.Properties.html#473" class="Generalizable">J</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Keyword">where</a>
  <a id="1218" class="Keyword">private</a>
    <a id="1230" class="Keyword">module</a> <a id="1237" href="Categories.Diagram.Cocone.Properties.html#1237" class="Module">C</a>   <a id="1241" class="Symbol">=</a> <a id="1243" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1252" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">C</a>
    <a id="1258" class="Keyword">module</a> <a id="1265" href="Categories.Diagram.Cocone.Properties.html#1265" class="Module">J′</a>  <a id="1269" class="Symbol">=</a> <a id="1271" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1280" href="Categories.Diagram.Cocone.Properties.html#1204" class="Bound">J′</a>
    <a id="1287" class="Keyword">module</a> <a id="1294" href="Categories.Diagram.Cocone.Properties.html#1294" class="Module">F</a>   <a id="1298" class="Symbol">=</a> <a id="1300" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1308" href="Categories.Diagram.Cocone.Properties.html#1174" class="Bound">F</a>
    <a id="1314" class="Keyword">module</a> <a id="1321" href="Categories.Diagram.Cocone.Properties.html#1321" class="Module">G</a>   <a id="1325" class="Symbol">=</a> <a id="1327" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1335" href="Categories.Diagram.Cocone.Properties.html#1192" class="Bound">G</a>
    <a id="1341" class="Keyword">module</a> <a id="1348" href="Categories.Diagram.Cocone.Properties.html#1348" class="Module">CF</a>  <a id="1352" class="Symbol">=</a> <a id="1354" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1358" href="Categories.Diagram.Cocone.Properties.html#1174" class="Bound">F</a>
    <a id="1364" href="Categories.Diagram.Cocone.Properties.html#1364" class="Function">FG</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Categories.Diagram.Cocone.Properties.html#1174" class="Bound">F</a> <a id="1371" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1374" href="Categories.Diagram.Cocone.Properties.html#1192" class="Bound">G</a>
    <a id="1380" class="Keyword">module</a> <a id="1387" href="Categories.Diagram.Cocone.Properties.html#1387" class="Module">CFG</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1397" href="Categories.Diagram.Cocone.Properties.html#1364" class="Function">FG</a>

  <a id="1403" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Categories.Diagram.Cocone.html#534" class="Record">CFG.Cocone</a>
  <a id="1444" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="1458" href="Categories.Diagram.Cocone.Properties.html#1458" class="Bound">K</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="1476" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">C</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Categories.Diagram.Cone.Properties.html#1286" class="Function">F-map-Coneʳ</a> <a id="1491" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="1511" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">C</a> <a id="1513" href="Categories.Diagram.Cocone.Properties.html#1458" class="Bound">K</a><a id="1514" class="Symbol">))</a>

  <a id="1520" href="Categories.Diagram.Cocone.Properties.html#1520" class="Function">F-map-Cocone⇒ʳ</a> <a id="1535" class="Symbol">:</a> <a id="1537" class="Symbol">∀</a> <a id="1539" class="Symbol">{</a><a id="1540" href="Categories.Diagram.Cocone.Properties.html#1540" class="Bound">K</a> <a id="1542" href="Categories.Diagram.Cocone.Properties.html#1542" class="Bound">K′</a><a id="1544" class="Symbol">}</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Categories.Diagram.Cocone.Properties.html#1547" class="Bound">f</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="1562" href="Categories.Diagram.Cocone.Properties.html#1540" class="Bound">K</a> <a id="1564" href="Categories.Diagram.Cocone.Properties.html#1542" class="Bound">K′</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Categories.Diagram.Cocone.html#684" class="Record">CFG.Cocone⇒</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="1597" href="Categories.Diagram.Cocone.Properties.html#1540" class="Bound">K</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Categories.Diagram.Cocone.Properties.html#1403" class="Function">F-map-Coconeʳ</a> <a id="1615" href="Categories.Diagram.Cocone.Properties.html#1542" class="Bound">K′</a><a id="1617" class="Symbol">)</a>
  <a id="1621" href="Categories.Diagram.Cocone.Properties.html#1520" class="Function">F-map-Cocone⇒ʳ</a> <a id="1636" href="Categories.Diagram.Cocone.Properties.html#1636" class="Bound">f</a> <a id="1638" class="Symbol">=</a> <a id="1640" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1656" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">C</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Categories.Diagram.Cone.Properties.html#1482" class="Function">F-map-Cone⇒ʳ</a> <a id="1672" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="1694" href="Categories.Diagram.Cocone.Properties.html#1188" class="Bound">C</a> <a id="1696" href="Categories.Diagram.Cocone.Properties.html#1636" class="Bound">f</a><a id="1697" class="Symbol">))</a>

<a id="1701" class="Keyword">module</a> <a id="1708" href="Categories.Diagram.Cocone.Properties.html#1708" class="Module">_</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Categories.Diagram.Cocone.Properties.html#1711" class="Bound">F</a> <a id="1713" href="Categories.Diagram.Cocone.Properties.html#1713" class="Bound">G</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1725" href="Categories.Diagram.Cocone.Properties.html#473" class="Generalizable">J</a> <a id="1727" href="Categories.Diagram.Cocone.Properties.html#469" class="Generalizable">C</a><a id="1728" class="Symbol">}</a> <a id="1730" class="Symbol">(</a><a id="1731" href="Categories.Diagram.Cocone.Properties.html#1731" class="Bound">α</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1757" href="Categories.Diagram.Cocone.Properties.html#1711" class="Bound">F</a> <a id="1759" href="Categories.Diagram.Cocone.Properties.html#1713" class="Bound">G</a><a id="1760" class="Symbol">)</a> <a id="1762" class="Keyword">where</a>
  <a id="1770" class="Keyword">private</a>
    <a id="1782" class="Keyword">module</a> <a id="1789" href="Categories.Diagram.Cocone.Properties.html#1789" class="Module">α</a>  <a id="1792" class="Symbol">=</a> <a id="1794" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1816" href="Categories.Diagram.Cocone.Properties.html#1731" class="Bound">α</a>
    <a id="1822" class="Keyword">module</a> <a id="1829" href="Categories.Diagram.Cocone.Properties.html#1829" class="Module">CF</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1838" href="Categories.Diagram.Cocone.Properties.html#1711" class="Bound">F</a>
    <a id="1844" class="Keyword">module</a> <a id="1851" href="Categories.Diagram.Cocone.Properties.html#1851" class="Module">CG</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Categories.Diagram.Cocone.html" class="Module">Coc</a> <a id="1860" href="Categories.Diagram.Cocone.Properties.html#1713" class="Bound">G</a>
    
  <a id="1869" href="Categories.Diagram.Cocone.Properties.html#1869" class="Function">nat-map-Cocone</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Categories.Diagram.Cocone.html#534" class="Record">CG.Cocone</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Categories.Diagram.Cocone.html#534" class="Record">CF.Cocone</a>
  <a id="1910" href="Categories.Diagram.Cocone.Properties.html#1869" class="Function">nat-map-Cocone</a> <a id="1925" href="Categories.Diagram.Cocone.Properties.html#1925" class="Bound">K</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="1943" href="Categories.Diagram.Cocone.Properties.html#1727" class="Bound">C</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="1959" href="Categories.NaturalTransformation.Core.html#1114" class="Function">α.op</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="1979" href="Categories.Diagram.Cocone.Properties.html#1727" class="Bound">C</a> <a id="1981" href="Categories.Diagram.Cocone.Properties.html#1925" class="Bound">K</a><a id="1982" class="Symbol">))</a>

  <a id="1988" href="Categories.Diagram.Cocone.Properties.html#1988" class="Function">nat-map-Cocone⇒</a> <a id="2004" class="Symbol">:</a> <a id="2006" class="Symbol">∀</a> <a id="2008" class="Symbol">{</a><a id="2009" href="Categories.Diagram.Cocone.Properties.html#2009" class="Bound">K</a> <a id="2011" href="Categories.Diagram.Cocone.Properties.html#2011" class="Bound">K′</a><a id="2013" class="Symbol">}</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Categories.Diagram.Cocone.Properties.html#2016" class="Bound">f</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Categories.Diagram.Cocone.html#684" class="Record">CG.Cocone⇒</a> <a id="2031" href="Categories.Diagram.Cocone.Properties.html#2009" class="Bound">K</a> <a id="2033" href="Categories.Diagram.Cocone.Properties.html#2011" class="Bound">K′</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Categories.Diagram.Cocone.html#684" class="Record">CF.Cocone⇒</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Categories.Diagram.Cocone.Properties.html#1869" class="Function">nat-map-Cocone</a> <a id="2066" href="Categories.Diagram.Cocone.Properties.html#2009" class="Bound">K</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Categories.Diagram.Cocone.Properties.html#1869" class="Function">nat-map-Cocone</a> <a id="2085" href="Categories.Diagram.Cocone.Properties.html#2011" class="Bound">K′</a><a id="2087" class="Symbol">)</a>
  <a id="2091" href="Categories.Diagram.Cocone.Properties.html#1988" class="Function">nat-map-Cocone⇒</a> <a id="2107" href="Categories.Diagram.Cocone.Properties.html#2107" class="Bound">f</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="2127" href="Categories.Diagram.Cocone.Properties.html#1727" class="Bound">C</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Categories.Diagram.Cone.Properties.html#2317" class="Function">nat-map-Cone⇒</a> <a id="2144" href="Categories.NaturalTransformation.Core.html#1114" class="Function">α.op</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="2166" href="Categories.Diagram.Cocone.Properties.html#1727" class="Bound">C</a> <a id="2168" href="Categories.Diagram.Cocone.Properties.html#2107" class="Bound">f</a><a id="2169" class="Symbol">))</a>
</pre></body></html>

==> anc/Categories.Diagram.Cocone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cocone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Cocone over a Functor F (from shape category J into category C)</a>

<a id="180" class="Keyword">module</a> <a id="187" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
  <a id="215" class="Symbol">{</a><a id="216" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="218" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="220" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a><a id="221" class="Symbol">}</a> <a id="223" class="Symbol">{</a><a id="224" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="227" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a> <a id="230" href="Categories.Diagram.Cocone.html#230" class="Bound">e′</a><a id="232" class="Symbol">}</a> <a id="234" class="Symbol">{</a><a id="235" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a> <a id="237" class="Symbol">:</a> <a id="239" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="248" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="250" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="252" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">{</a><a id="256" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="258" class="Symbol">:</a> <a id="260" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="269" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="272" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a> <a id="275" href="Categories.Diagram.Cocone.html#230" class="Bound">e′</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">(</a><a id="280" href="Categories.Diagram.Cocone.html#280" class="Bound">F</a> <a id="282" class="Symbol">:</a> <a id="284" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="292" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="294" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a><a id="295" class="Symbol">)</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="318" href="Categories.Diagram.Cocone.html#235" class="Bound">C</a>
<a id="320" class="Keyword">open</a> <a id="325" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="333" href="Categories.Diagram.Cocone.html#280" class="Bound">F</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">record</a> <a id="Coapex"></a><a id="362" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="369" class="Symbol">(</a><a id="370" href="Categories.Diagram.Cocone.html#370" class="Bound">N</a> <a id="372" class="Symbol">:</a> <a id="374" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="377" class="Symbol">)</a> <a id="379" class="Symbol">:</a> <a id="381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="385" class="Symbol">(</a><a id="386" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="390" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="392" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="394" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="398" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="401" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="403" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a><a id="405" class="Symbol">)</a> <a id="407" class="Keyword">where</a>
  <a id="415" class="Keyword">field</a>
    <a id="Coapex.ψ"></a><a id="425" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="433" class="Symbol">:</a> <a id="435" class="Symbol">(</a><a id="436" href="Categories.Diagram.Cocone.html#436" class="Bound">X</a> <a id="438" class="Symbol">:</a> <a id="440" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="453" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a><a id="454" class="Symbol">)</a> <a id="456" class="Symbol">→</a> <a id="458" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="461" href="Categories.Diagram.Cocone.html#436" class="Bound">X</a> <a id="463" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="465" href="Categories.Diagram.Cocone.html#370" class="Bound">N</a>
    <a id="Coapex.commute"></a><a id="471" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a> <a id="486" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a><a id="487" class="Symbol">}</a> <a id="489" class="Symbol">(</a><a id="490" href="Categories.Diagram.Cocone.html#490" class="Bound">f</a> <a id="492" class="Symbol">:</a> <a id="494" href="Categories.Diagram.Cocone.html#256" class="Bound">J</a> <a id="496" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="498" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a> <a id="500" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="502" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a> <a id="504" href="Categories.Category.html#502" class="Function Operator">]</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">→</a> <a id="509" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="511" href="Categories.Diagram.Cocone.html#486" class="Bound">Y</a> <a id="513" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="515" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="518" href="Categories.Diagram.Cocone.html#490" class="Bound">f</a> <a id="520" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="522" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="524" href="Categories.Diagram.Cocone.html#484" class="Bound">X</a>

<a id="527" class="Keyword">record</a> <a id="Cocone"></a><a id="534" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="547" class="Symbol">(</a><a id="548" href="Categories.Diagram.Cocone.html#216" class="Bound">o</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="560" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a> <a id="563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="565" href="Categories.Diagram.Cocone.html#227" class="Bound">ℓ′</a><a id="567" class="Symbol">)</a> <a id="569" class="Keyword">where</a>
  <a id="577" class="Keyword">field</a>
    <a id="587" class="Symbol">{</a><a id="Cocone.N"></a><a id="588" href="Categories.Diagram.Cocone.html#588" class="Field">N</a><a id="589" class="Symbol">}</a>    <a id="594" class="Symbol">:</a> <a id="596" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cocone.coapex"></a><a id="604" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="611" class="Symbol">:</a> <a id="613" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="620" href="Categories.Diagram.Cocone.html#588" class="Field">N</a>

  <a id="625" class="Keyword">open</a> <a id="630" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a> <a id="637" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="644" class="Keyword">public</a>

<a id="652" class="Keyword">open</a> <a id="657" href="Categories.Diagram.Cocone.html#362" class="Module">Coapex</a>
<a id="664" class="Keyword">open</a> <a id="669" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a>

<a id="677" class="Keyword">record</a> <a id="Cocone⇒"></a><a id="684" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="692" class="Symbol">(</a><a id="693" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="695" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a> <a id="698" class="Symbol">:</a> <a id="700" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a><a id="706" class="Symbol">)</a> <a id="708" class="Symbol">:</a> <a id="710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="714" class="Symbol">(</a><a id="715" href="Categories.Diagram.Cocone.html#218" class="Bound">ℓ</a> <a id="717" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="719" href="Categories.Diagram.Cocone.html#220" class="Bound">e</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Categories.Diagram.Cocone.html#224" class="Bound">o′</a><a id="725" class="Symbol">)</a> <a id="727" class="Keyword">where</a>
  <a id="735" class="Keyword">field</a>
    <a id="Cocone⇒.arr"></a><a id="745" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="753" class="Symbol">:</a> <a id="755" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="757" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="759" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="761" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="763" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a>
    <a id="Cocone⇒.commute"></a><a id="770" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="778" class="Symbol">:</a> <a id="780" class="Symbol">∀</a> <a id="782" class="Symbol">{</a><a id="783" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a><a id="784" class="Symbol">}</a> <a id="786" class="Symbol">→</a> <a id="788" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="792" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="794" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="796" href="Categories.Diagram.Cocone.html#693" class="Bound">c</a> <a id="798" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a> <a id="800" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="802" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="804" href="Categories.Diagram.Cocone.html#695" class="Bound">c′</a> <a id="807" href="Categories.Diagram.Cocone.html#783" class="Bound">X</a>

<a id="810" class="Keyword">open</a> <a id="815" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a>
</pre></body></html>

==> anc/Categories.Diagram.Coend.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Coend</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="132" class="Keyword">using</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="148" class="Symbol">)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Diagram.Coend.html" class="Module">Categories.Diagram.Coend</a> <a id="183" class="Symbol">{</a><a id="184" href="Categories.Diagram.Coend.html#184" class="Bound">o</a> <a id="186" href="Categories.Diagram.Coend.html#186" class="Bound">ℓ</a> <a id="188" href="Categories.Diagram.Coend.html#188" class="Bound">e</a> <a id="190" href="Categories.Diagram.Coend.html#190" class="Bound">o′</a> <a id="193" href="Categories.Diagram.Coend.html#193" class="Bound">ℓ′</a> <a id="196" href="Categories.Diagram.Coend.html#196" class="Bound">e′</a><a id="198" class="Symbol">}</a> <a id="200" class="Symbol">{</a><a id="201" href="Categories.Diagram.Coend.html#201" class="Bound">C</a> <a id="203" class="Symbol">:</a> <a id="205" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="214" href="Categories.Diagram.Coend.html#184" class="Bound">o</a> <a id="216" href="Categories.Diagram.Coend.html#186" class="Bound">ℓ</a> <a id="218" href="Categories.Diagram.Coend.html#188" class="Bound">e</a><a id="219" class="Symbol">}</a> <a id="221" class="Symbol">{</a><a id="222" href="Categories.Diagram.Coend.html#222" class="Bound">D</a> <a id="224" class="Symbol">:</a> <a id="226" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="235" href="Categories.Diagram.Coend.html#190" class="Bound">o′</a> <a id="238" href="Categories.Diagram.Coend.html#193" class="Bound">ℓ′</a> <a id="241" href="Categories.Diagram.Coend.html#196" class="Bound">e′</a><a id="243" class="Symbol">}</a>
  <a id="247" class="Symbol">(</a><a id="248" href="Categories.Diagram.Coend.html#248" class="Bound">F</a> <a id="250" class="Symbol">:</a> <a id="252" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="262" class="Symbol">(</a><a id="263" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="275" href="Categories.Diagram.Coend.html#201" class="Bound">C</a><a id="276" class="Symbol">)</a> <a id="278" href="Categories.Diagram.Coend.html#201" class="Bound">C</a> <a id="280" href="Categories.Diagram.Coend.html#222" class="Bound">D</a><a id="281" class="Symbol">)</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">private</a>
  <a id="300" class="Keyword">module</a> <a id="C"></a><a id="307" href="Categories.Diagram.Coend.html#307" class="Module">C</a> <a id="309" class="Symbol">=</a> <a id="311" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="320" href="Categories.Diagram.Coend.html#201" class="Bound">C</a>
  <a id="324" class="Keyword">module</a> <a id="D"></a><a id="331" href="Categories.Diagram.Coend.html#331" class="Module">D</a> <a id="333" class="Symbol">=</a> <a id="335" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="344" href="Categories.Diagram.Coend.html#222" class="Bound">D</a>
  <a id="348" class="Keyword">open</a> <a id="353" href="Categories.Diagram.Coend.html#331" class="Module">D</a>
  <a id="357" class="Keyword">open</a> <a id="362" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="377" class="Keyword">open</a> <a id="382" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="390" class="Keyword">variable</a>
    <a id="403" href="Categories.Diagram.Coend.html#403" class="Generalizable">A</a> <a id="405" href="Categories.Diagram.Coend.html#405" class="Generalizable">B</a> <a id="407" class="Symbol">:</a> <a id="409" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="417" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="419" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a> <a id="421" class="Symbol">:</a> <a id="423" href="Categories.Diagram.Coend.html#403" class="Generalizable">A</a> <a id="425" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="427" href="Categories.Diagram.Coend.html#405" class="Generalizable">B</a>

<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Level.html" class="Module">Level</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="488" href="Categories.Diagram.Coend.html#248" class="Bound">F</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="671" href="Categories.Diagram.Coend.html#222" class="Bound">D</a>

<a id="674" class="Keyword">open</a> <a id="679" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="687" href="Categories.Diagram.Coend.html#248" class="Bound">F</a>

<a id="690" class="Keyword">record</a> <a id="Coend"></a><a id="697" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" class="Symbol">(</a><a id="710" href="Level.html#602" class="Function">levelOfTerm</a> <a id="722" href="Categories.Diagram.Coend.html#248" class="Bound">F</a><a id="723" class="Symbol">)</a> <a id="725" class="Keyword">where</a>
  <a id="733" class="Keyword">field</a>
    <a id="Coend.cowedge"></a><a id="743" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="751" class="Symbol">:</a> <a id="753" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a>

  <a id="764" class="Keyword">module</a> <a id="Coend.cowedge"></a><a id="771" href="Categories.Diagram.Coend.html#771" class="Module">cowedge</a> <a id="779" class="Symbol">=</a> <a id="781" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="789" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>
  <a id="799" class="Keyword">open</a> <a id="804" href="Categories.Diagram.Coend.html#771" class="Module">cowedge</a> <a id="812" class="Keyword">public</a>
  <a id="821" class="Keyword">open</a> <a id="826" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a>

  <a id="837" class="Keyword">field</a>
    <a id="Coend.factor"></a><a id="847" href="Categories.Diagram.Coend.html#847" class="Field">factor</a>    <a id="857" class="Symbol">:</a> <a id="859" class="Symbol">(</a><a id="860" href="Categories.Diagram.Coend.html#860" class="Bound">W</a> <a id="862" class="Symbol">:</a> <a id="864" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="871" class="Symbol">)</a> <a id="873" class="Symbol">→</a> <a id="875" href="Categories.Diagram.Cowedge.html#644" class="Function">cowedge.E</a> <a id="885" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="887" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a> <a id="889" href="Categories.Diagram.Coend.html#860" class="Bound">W</a>
    <a id="Coend.universal"></a><a id="895" href="Categories.Diagram.Coend.html#895" class="Field">universal</a> <a id="905" class="Symbol">:</a> <a id="907" class="Symbol">∀</a> <a id="909" class="Symbol">{</a><a id="910" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="912" class="Symbol">:</a> <a id="914" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="921" class="Symbol">}</a> <a id="923" class="Symbol">{</a><a id="924" href="Categories.Diagram.Coend.html#924" class="Bound">A</a><a id="925" class="Symbol">}</a> <a id="927" class="Symbol">→</a> <a id="929" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="936" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="938" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="940" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="960" href="Categories.Diagram.Coend.html#924" class="Bound">A</a> <a id="962" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="964" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="976" href="Categories.Diagram.Coend.html#910" class="Bound">W</a> <a id="978" href="Categories.Diagram.Coend.html#924" class="Bound">A</a>
    <a id="Coend.unique"></a><a id="984" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>    <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">∀</a> <a id="998" class="Symbol">{</a><a id="999" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Categories.Diagram.Cowedge.html#644" class="Function">cowedge.E</a> <a id="1027" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1029" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a> <a id="1031" href="Categories.Diagram.Coend.html#999" class="Bound">W</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">→</a> <a id="1036" class="Symbol">(∀</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">→</a> <a id="1045" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a> <a id="1047" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1049" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1069" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a> <a id="1071" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1073" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="1085" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1087" href="Categories.Diagram.Coend.html#1040" class="Bound">A</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="1099" href="Categories.Diagram.Coend.html#999" class="Bound">W</a> <a id="1101" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1103" href="Categories.Diagram.Coend.html#1013" class="Bound">g</a>

  <a id="Coend.η-id"></a><a id="1108" href="Categories.Diagram.Coend.html#1108" class="Function">η-id</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="1122" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="1130" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1132" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="1139" href="Categories.Diagram.Coend.html#1108" class="Function">η-id</a> <a id="1144" class="Symbol">=</a> <a id="1146" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1153" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>

  <a id="Coend.unique′"></a><a id="1166" href="Categories.Diagram.Coend.html#1166" class="Function">unique′</a> <a id="1174" class="Symbol">:(∀</a> <a id="1178" class="Symbol">{</a><a id="1179" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="1186" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1188" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1208" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a> <a id="1210" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1212" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a> <a id="1214" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1216" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">cowedge.dinatural.α</a> <a id="1236" href="Categories.Diagram.Coend.html#1179" class="Bound">A</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Categories.Diagram.Coend.html#417" class="Generalizable">f</a> <a id="1243" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1245" href="Categories.Diagram.Coend.html#419" class="Generalizable">g</a>
  <a id="1249" href="Categories.Diagram.Coend.html#1166" class="Function">unique′</a> <a id="1257" class="Symbol">{</a><a id="1258" class="Argument">f</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Categories.Diagram.Coend.html#1262" class="Bound">f</a><a id="1263" class="Symbol">}</a> <a id="1265" class="Symbol">{</a><a id="1266" class="Argument">g</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Categories.Diagram.Coend.html#1270" class="Bound">g</a><a id="1271" class="Symbol">}</a> <a id="1273" href="Categories.Diagram.Coend.html#1273" class="Bound">eq</a> <a id="1276" class="Symbol">=</a> <a id="1278" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1288" class="Symbol">{</a><a id="1289" class="Argument">W</a> <a id="1291" class="Symbol">=</a> <a id="1293" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="1303" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a> <a id="1311" href="Categories.Diagram.Coend.html#1262" class="Bound">f</a><a id="1312" class="Symbol">}</a> <a id="1314" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1318" class="Symbol">)</a> <a id="1320" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1322" href="Categories.Diagram.Coend.html#984" class="Field">unique</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1332" href="Categories.Diagram.Coend.html#1273" class="Bound">eq</a><a id="1334" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Diagram.Coequalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Coequalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Keyword">module</a> <a id="99" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="130" class="Symbol">{</a><a id="131" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="133" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="135" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="136" class="Symbol">}</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a> <a id="141" class="Symbol">:</a> <a id="143" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="152" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="154" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="156" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="157" class="Symbol">)</a> <a id="159" class="Keyword">where</a>

<a id="166" class="Keyword">open</a> <a id="171" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="180" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>
<a id="182" class="Keyword">open</a> <a id="187" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="200" class="Keyword">open</a> <a id="205" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="244" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="288" href="Categories.Diagram.Coequalizer.html#139" class="Bound">𝒞</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Function.html" class="Module">Function</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">private</a>
  <a id="353" class="Keyword">variable</a>
    <a id="366" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="368" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a> <a id="370" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a> <a id="372" class="Symbol">:</a> <a id="374" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="382" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="384" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="386" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="388" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="390" class="Symbol">:</a> <a id="392" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="394" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="396" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a>

<a id="399" class="Keyword">record</a> <a id="IsCoequalizer"></a><a id="406" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="420" class="Symbol">{</a><a id="421" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a><a id="422" class="Symbol">}</a> <a id="424" class="Symbol">(</a><a id="425" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="427" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a> <a id="429" class="Symbol">:</a> <a id="431" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="433" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="435" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">(</a><a id="439" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="443" class="Symbol">:</a> <a id="445" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a> <a id="447" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="449" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a><a id="450" class="Symbol">)</a> <a id="452" class="Symbol">:</a> <a id="454" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="458" class="Symbol">(</a><a id="459" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="463" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="467" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="468" class="Symbol">)</a> <a id="470" class="Keyword">where</a>
  <a id="478" class="Keyword">field</a>
    <a id="IsCoequalizer.equality"></a><a id="488" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>   <a id="499" class="Symbol">:</a> <a id="501" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="505" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="507" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="509" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="511" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="515" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="517" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a>
    <a id="IsCoequalizer.coequalize"></a><a id="523" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="534" class="Symbol">:</a> <a id="536" class="Symbol">{</a><a id="537" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="539" class="Symbol">:</a> <a id="541" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="543" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="545" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">→</a> <a id="550" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="552" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="554" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="556" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="558" href="Categories.Diagram.Coequalizer.html#537" class="Bound">h</a> <a id="560" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="562" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a> <a id="564" class="Symbol">→</a> <a id="566" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a> <a id="568" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="570" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a>
    <a id="IsCoequalizer.universal"></a><a id="576" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>  <a id="587" class="Symbol">:</a> <a id="589" class="Symbol">{</a><a id="590" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="592" class="Symbol">:</a> <a id="594" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="596" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="598" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="599" class="Symbol">}</a> <a id="601" class="Symbol">{</a><a id="602" href="Categories.Diagram.Coequalizer.html#602" class="Bound">eq</a> <a id="605" class="Symbol">:</a> <a id="607" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="609" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="611" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="613" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="615" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="619" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">→</a> <a id="624" href="Categories.Diagram.Coequalizer.html#590" class="Bound">h</a> <a id="626" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="628" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="639" href="Categories.Diagram.Coequalizer.html#602" class="Bound">eq</a> <a id="642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="644" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a>
    <a id="IsCoequalizer.unique"></a><a id="652" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a>     <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="668" class="Symbol">:</a> <a id="670" href="Categories.Diagram.Coequalizer.html#435" class="Bound">B</a> <a id="672" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="674" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="675" class="Symbol">}</a> <a id="677" class="Symbol">{</a><a id="678" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Diagram.Coequalizer.html#421" class="Bound">E</a> <a id="684" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="686" href="Categories.Diagram.Coequalizer.html#370" class="Generalizable">C</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">{</a><a id="690" href="Categories.Diagram.Coequalizer.html#690" class="Bound">eq</a> <a id="693" class="Symbol">:</a> <a id="695" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="699" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="701" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="703" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="705" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="707" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="708" class="Symbol">}</a> <a id="710" class="Symbol">→</a> <a id="712" href="Categories.Diagram.Coequalizer.html#666" class="Bound">h</a> <a id="714" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="716" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="718" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="720" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="724" class="Symbol">→</a> <a id="726" href="Categories.Diagram.Coequalizer.html#678" class="Bound">i</a> <a id="728" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="730" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="741" href="Categories.Diagram.Coequalizer.html#690" class="Bound">eq</a>

  <a id="IsCoequalizer.unique′"></a><a id="747" href="Categories.Diagram.Coequalizer.html#747" class="Function">unique′</a> <a id="755" class="Symbol">:</a> <a id="757" class="Symbol">(</a><a id="758" href="Categories.Diagram.Coequalizer.html#758" class="Bound">eq</a> <a id="761" href="Categories.Diagram.Coequalizer.html#761" class="Bound">eq′</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="771" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="773" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="775" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="777" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="779" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="780" class="Symbol">)</a> <a id="782" class="Symbol">→</a> <a id="784" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="795" href="Categories.Diagram.Coequalizer.html#758" class="Bound">eq</a> <a id="798" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="800" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="811" href="Categories.Diagram.Coequalizer.html#761" class="Bound">eq′</a>
  <a id="817" href="Categories.Diagram.Coequalizer.html#747" class="Function">unique′</a> <a id="825" href="Categories.Diagram.Coequalizer.html#825" class="Bound">eq</a> <a id="828" href="Categories.Diagram.Coequalizer.html#828" class="Bound">eq′</a> <a id="832" class="Symbol">=</a> <a id="834" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="841" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>

  <a id="IsCoequalizer.id-coequalize"></a><a id="854" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="868" class="Symbol">:</a> <a id="870" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="873" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="875" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="886" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>
  <a id="897" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="911" class="Symbol">=</a> <a id="913" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="920" class="Symbol">(</a><a id="921" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="923" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="932" class="Symbol">)</a>

  <a id="IsCoequalizer.coequalize-resp-≈"></a><a id="937" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="955" class="Symbol">:</a> <a id="957" class="Symbol">∀</a> <a id="959" class="Symbol">{</a><a id="960" href="Categories.Diagram.Coequalizer.html#960" class="Bound">eq</a> <a id="963" class="Symbol">:</a>  <a id="966" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="968" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="970" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="972" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="974" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="976" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="978" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Categories.Diagram.Coequalizer.html#982" class="Bound">eq′</a> <a id="986" class="Symbol">:</a> <a id="988" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="990" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="992" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="994" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="996" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1000" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1001" class="Symbol">}</a> <a id="1003" class="Symbol">→</a>
    <a id="1009" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1011" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1013" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1028" href="Categories.Diagram.Coequalizer.html#960" class="Bound">eq</a> <a id="1031" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1033" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1044" href="Categories.Diagram.Coequalizer.html#982" class="Bound">eq′</a>
  <a id="1050" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">h</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Categories.Diagram.Coequalizer.html#1073" class="Bound">h</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">{</a><a id="1077" class="Argument">i</a> <a id="1079" class="Symbol">=</a> <a id="1081" href="Categories.Diagram.Coequalizer.html#1081" class="Bound">i</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" class="Argument">eq</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Categories.Diagram.Coequalizer.html#1090" class="Bound">eq</a><a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">{</a><a id="1095" class="Argument">eq′</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Categories.Diagram.Coequalizer.html#1101" class="Bound">eq′</a><a id="1104" class="Symbol">}</a> <a id="1106" href="Categories.Diagram.Coequalizer.html#1106" class="Bound">h≈i</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="1119" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1121" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1131" href="Categories.Diagram.Coequalizer.html#1081" class="Bound">i</a>                   <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1155" href="Categories.Diagram.Coequalizer.html#1106" class="Bound">h≈i</a> <a id="1159" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1165" href="Categories.Diagram.Coequalizer.html#1073" class="Bound">h</a>                   <a id="1185" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1188" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="1198" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1204" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1215" href="Categories.Diagram.Coequalizer.html#1090" class="Bound">eq</a> <a id="1218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1220" href="Categories.Diagram.Coequalizer.html#439" class="Bound">arr</a> <a id="1224" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="IsCoequalizer.coequalize-resp-≈′"></a><a id="1229" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1248" class="Symbol">:</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Categories.Diagram.Coequalizer.html#1251" class="Bound">eq</a> <a id="1254" class="Symbol">:</a>  <a id="1257" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1259" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1261" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="1263" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1265" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1267" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1269" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1270" class="Symbol">)</a> <a id="1272" class="Symbol">→</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Categories.Diagram.Coequalizer.html#1275" class="Bound">eq′</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1283" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1285" href="Categories.Diagram.Coequalizer.html#425" class="Bound">f</a> <a id="1287" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1289" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1293" href="Categories.Diagram.Coequalizer.html#427" class="Bound">g</a><a id="1294" class="Symbol">)</a> <a id="1296" class="Symbol">→</a>
    <a id="1302" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1304" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1306" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1312" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1314" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1325" href="Categories.Diagram.Coequalizer.html#1251" class="Bound">eq</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="1332" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1334" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1345" href="Categories.Diagram.Coequalizer.html#1275" class="Bound">eq′</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1353" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1355" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a>
  <a id="1359" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1378" class="Symbol">{</a><a id="1379" class="Argument">j</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Categories.Diagram.Coequalizer.html#1383" class="Bound">j</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">{</a><a id="1387" class="Argument">k</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Categories.Diagram.Coequalizer.html#1391" class="Bound">k</a><a id="1392" class="Symbol">}</a> <a id="1394" href="Categories.Diagram.Coequalizer.html#1394" class="Bound">eq</a> <a id="1397" href="Categories.Diagram.Coequalizer.html#1397" class="Bound">eq′</a> <a id="1401" href="Categories.Diagram.Coequalizer.html#1401" class="Bound">h≈i</a> <a id="1405" href="Categories.Diagram.Coequalizer.html#1405" class="Bound">eqj</a> <a id="1409" href="Categories.Diagram.Coequalizer.html#1409" class="Bound">eqk</a> <a id="1413" class="Symbol">=</a> <a id="1415" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1425" href="Categories.Diagram.Coequalizer.html#1383" class="Bound">j</a>              <a id="1440" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1443" href="Categories.Diagram.Coequalizer.html#1405" class="Bound">eqj</a> <a id="1447" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1453" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1464" href="Categories.Diagram.Coequalizer.html#1394" class="Bound">eq</a>  <a id="1468" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1471" href="Categories.Diagram.Coequalizer.html#937" class="Function">coequalize-resp-≈</a> <a id="1489" href="Categories.Diagram.Coequalizer.html#1401" class="Bound">h≈i</a> <a id="1493" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1499" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1510" href="Categories.Diagram.Coequalizer.html#1397" class="Bound">eq′</a> <a id="1514" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1518" href="Categories.Diagram.Coequalizer.html#1409" class="Bound">eqk</a> <a id="1522" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1528" href="Categories.Diagram.Coequalizer.html#1391" class="Bound">k</a>              <a id="1543" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1546" class="Comment">-- This could be proved via duality, but is easier to just write by hand,</a>
<a id="1620" class="Comment">-- as it makes the dependency graph a lot cleaner.</a>
<a id="IsCoequalizer⇒Epi"></a><a id="1671" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1705" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="1707" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="1709" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="1717" href="Categories.Diagram.Coequalizer.html#386" class="Generalizable">j</a>
<a id="1719" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="1737" href="Categories.Diagram.Coequalizer.html#1737" class="Bound">coeq</a> <a id="1742" class="Symbol">_</a> <a id="1744" class="Symbol">_</a> <a id="1746" href="Categories.Diagram.Coequalizer.html#1746" class="Bound">eq</a> <a id="1749" class="Symbol">=</a>
  <a id="1753" href="Categories.Diagram.Coequalizer.html#1229" class="Function">coequalize-resp-≈′</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="1781" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">(</a><a id="1792" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="1800" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a><a id="1808" class="Symbol">)</a> <a id="1810" href="Categories.Diagram.Coequalizer.html#1746" class="Bound">eq</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="1821" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1825" class="Symbol">)</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="1835" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1839" class="Symbol">)</a>
  <a id="1843" class="Keyword">where</a>
    <a id="1853" class="Keyword">open</a> <a id="1858" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="1872" href="Categories.Diagram.Coequalizer.html#1737" class="Bound">coeq</a>

<a id="1878" class="Keyword">record</a> <a id="Coequalizer"></a><a id="1885" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Categories.Diagram.Coequalizer.html#1898" class="Bound">f</a> <a id="1900" href="Categories.Diagram.Coequalizer.html#1900" class="Bound">g</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Categories.Diagram.Coequalizer.html#366" class="Generalizable">A</a> <a id="1906" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1908" href="Categories.Diagram.Coequalizer.html#368" class="Generalizable">B</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Categories.Diagram.Coequalizer.html#131" class="Bound">o</a> <a id="1920" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1922" href="Categories.Diagram.Coequalizer.html#133" class="Bound">ℓ</a> <a id="1924" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1926" href="Categories.Diagram.Coequalizer.html#135" class="Bound">e</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Keyword">where</a>
  <a id="1937" class="Keyword">field</a>
    <a id="1947" class="Symbol">{</a><a id="Coequalizer.obj"></a><a id="1948" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Coequalizer.arr"></a><a id="1963" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>   <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.Diagram.Coequalizer.html#1908" class="Bound">B</a> <a id="1973" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1975" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a>
    <a id="Coequalizer.isCoequalizer"></a><a id="1983" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="2013" href="Categories.Diagram.Coequalizer.html#1898" class="Bound">f</a> <a id="2015" href="Categories.Diagram.Coequalizer.html#1900" class="Bound">g</a> <a id="2017" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>

  <a id="2024" class="Keyword">open</a> <a id="2029" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="2043" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="2057" class="Keyword">public</a>

<a id="Coequalizer⇒Epi"></a><a id="2065" href="Categories.Diagram.Coequalizer.html#2065" class="Function">Coequalizer⇒Epi</a> <a id="2081" class="Symbol">:</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Categories.Diagram.Coequalizer.html#2084" class="Bound">e</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2100" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2102" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Categories.Diagram.Coequalizer.html#1963" class="Field">Coequalizer.arr</a> <a id="2128" href="Categories.Diagram.Coequalizer.html#2084" class="Bound">e</a><a id="2129" class="Symbol">)</a>
<a id="2131" href="Categories.Diagram.Coequalizer.html#2065" class="Function">Coequalizer⇒Epi</a> <a id="2147" href="Categories.Diagram.Coequalizer.html#2147" class="Bound">coeq</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Categories.Diagram.Coequalizer.html#1671" class="Function">IsCoequalizer⇒Epi</a> <a id="2172" href="Categories.Diagram.Coequalizer.html#1983" class="Function">isCoequalizer</a>
  <a id="2188" class="Keyword">where</a>
    <a id="2198" class="Keyword">open</a> <a id="2203" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="2215" href="Categories.Diagram.Coequalizer.html#2147" class="Bound">coeq</a>

<a id="2221" class="Comment">-- Proving this via duality arguments is kind of annoying, as ≅ does not behave nicely in</a>
<a id="2311" class="Comment">-- concert with op.</a>
<a id="up-to-iso"></a><a id="2331" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="2341" class="Symbol">:</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Categories.Diagram.Coequalizer.html#2344" class="Bound">coe₁</a> <a id="2349" href="Categories.Diagram.Coequalizer.html#2349" class="Bound">coe₂</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2368" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2370" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Categories.Diagram.Coequalizer.html#1948" class="Field">Coequalizer.obj</a> <a id="2391" href="Categories.Diagram.Coequalizer.html#2344" class="Bound">coe₁</a> <a id="2396" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2398" href="Categories.Diagram.Coequalizer.html#1948" class="Field">Coequalizer.obj</a> <a id="2414" href="Categories.Diagram.Coequalizer.html#2349" class="Bound">coe₂</a>
<a id="2419" href="Categories.Diagram.Coequalizer.html#2331" class="Function">up-to-iso</a> <a id="2429" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2434" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2439" class="Symbol">=</a> <a id="2441" class="Keyword">record</a>
  <a id="2450" class="Symbol">{</a> <a id="2452" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2466" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2471" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a>
  <a id="2478" class="Symbol">;</a> <a id="2480" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2492" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2497" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a>
  <a id="2504" class="Symbol">;</a> <a id="2506" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2510" class="Symbol">=</a> <a id="2512" class="Keyword">record</a>
    <a id="2523" class="Symbol">{</a> <a id="2525" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="2546" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a> <a id="2551" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a>
    <a id="2560" class="Symbol">;</a> <a id="2562" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="2583" href="Categories.Diagram.Coequalizer.html#2429" class="Bound">coe₁</a> <a id="2588" href="Categories.Diagram.Coequalizer.html#2434" class="Bound">coe₂</a>
    <a id="2597" class="Symbol">}</a>
  <a id="2601" class="Symbol">}</a>
  <a id="2605" class="Keyword">where</a>
    <a id="2615" class="Keyword">open</a> <a id="2620" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a>

    <a id="2637" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Categories.Diagram.Coequalizer.html#2647" class="Bound">coe₁</a> <a id="2652" href="Categories.Diagram.Coequalizer.html#2652" class="Bound">coe₂</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2671" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2673" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2674" class="Symbol">)</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a> <a id="2682" href="Categories.Diagram.Coequalizer.html#2647" class="Bound">coe₁</a> <a id="2687" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2689" href="Categories.Diagram.Coequalizer.html#1948" class="Field">obj</a> <a id="2693" href="Categories.Diagram.Coequalizer.html#2652" class="Bound">coe₂</a>
    <a id="2702" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2709" href="Categories.Diagram.Coequalizer.html#2709" class="Bound">coe₁</a> <a id="2714" href="Categories.Diagram.Coequalizer.html#2714" class="Bound">coe₂</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Categories.Diagram.Coequalizer.html#523" class="Function">coequalize</a> <a id="2732" href="Categories.Diagram.Coequalizer.html#2709" class="Bound">coe₁</a> <a id="2737" class="Symbol">(</a><a id="2738" href="Categories.Diagram.Coequalizer.html#488" class="Function">equality</a> <a id="2747" href="Categories.Diagram.Coequalizer.html#2714" class="Bound">coe₂</a><a id="2751" class="Symbol">)</a>

    <a id="2758" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="2766" class="Symbol">:</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2774" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2779" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2798" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="2800" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">→</a> <a id="2805" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2812" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2817" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a> <a id="2822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2824" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2831" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2836" href="Categories.Diagram.Coequalizer.html#2774" class="Bound">coe₂</a> <a id="2841" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2843" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="2850" href="Categories.Diagram.Coequalizer.html#2769" class="Bound">coe₁</a> <a id="2855" href="Categories.Diagram.Coequalizer.html#2779" class="Bound">coe₃</a>
    <a id="2864" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="2872" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a> <a id="2877" href="Categories.Diagram.Coequalizer.html#2877" class="Bound">coe₂</a> <a id="2882" href="Categories.Diagram.Coequalizer.html#2882" class="Bound">coe₃</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Categories.Diagram.Coequalizer.html#652" class="Function">unique</a> <a id="2896" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Categories.Diagram.Coequalizer.html#576" class="Function">universal</a> <a id="2934" href="Categories.Diagram.Coequalizer.html#2877" class="Bound">coe₂</a><a id="2938" class="Symbol">))</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Categories.Diagram.Coequalizer.html#576" class="Function">universal</a> <a id="2955" href="Categories.Diagram.Coequalizer.html#2872" class="Bound">coe₁</a><a id="2959" class="Symbol">))))</a> <a id="2964" class="Comment">-- unique e₃ (⟺ (glueTrianglesʳ (⟺ (universal e₃)) (⟺ (universal e₂))))</a>

    <a id="3041" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="3055" class="Symbol">:</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3061" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3078" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3080" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="3092" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3095" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3098" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3100" href="Categories.Diagram.Coequalizer.html#2637" class="Function">repack</a> <a id="3107" href="Categories.Diagram.Coequalizer.html#3061" class="Bound">e₂</a> <a id="3110" href="Categories.Diagram.Coequalizer.html#3058" class="Bound">e₁</a> <a id="3113" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3115" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3122" href="Categories.Diagram.Coequalizer.html#3041" class="Function">repack-cancel</a> <a id="3136" href="Categories.Diagram.Coequalizer.html#3136" class="Bound">coe₁</a> <a id="3141" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Categories.Diagram.Coequalizer.html#2758" class="Function">repack∘</a> <a id="3156" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3161" href="Categories.Diagram.Coequalizer.html#3136" class="Bound">coe₁</a> <a id="3166" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a> <a id="3171" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3173" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Categories.Diagram.Coequalizer.html#854" class="Function">id-coequalize</a> <a id="3190" href="Categories.Diagram.Coequalizer.html#3141" class="Bound">coe₂</a><a id="3194" class="Symbol">)</a>

<a id="IsCoequalizer⇒Coequalizer"></a><a id="3197" href="Categories.Diagram.Coequalizer.html#3197" class="Function">IsCoequalizer⇒Coequalizer</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="3239" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3241" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a> <a id="3243" href="Categories.Diagram.Coequalizer.html#388" class="Generalizable">k</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3259" href="Categories.Diagram.Coequalizer.html#382" class="Generalizable">h</a> <a id="3261" href="Categories.Diagram.Coequalizer.html#384" class="Generalizable">i</a>
<a id="3263" href="Categories.Diagram.Coequalizer.html#3197" class="Function">IsCoequalizer⇒Coequalizer</a> <a id="3289" class="Symbol">{</a><a id="3290" class="Argument">k</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Categories.Diagram.Coequalizer.html#3294" class="Bound">k</a><a id="3295" class="Symbol">}</a> <a id="3297" href="Categories.Diagram.Coequalizer.html#3297" class="Bound">is-coe</a> <a id="3304" class="Symbol">=</a> <a id="3306" class="Keyword">record</a>
  <a id="3315" class="Symbol">{</a> <a id="3317" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Categories.Diagram.Coequalizer.html#3294" class="Bound">k</a>
  <a id="3327" class="Symbol">;</a> <a id="3329" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Categories.Diagram.Coequalizer.html#3297" class="Bound">is-coe</a>
  <a id="3354" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Diagram.Colimit.DualProperties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Colimit.DualProperties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Categories.Functor.html#349" class="Function">id</a><a id="110" class="Symbol">)</a>

<a id="113" class="Keyword">module</a> <a id="120" href="Categories.Diagram.Colimit.DualProperties.html" class="Module">Categories.Diagram.Colimit.DualProperties</a>
  <a id="164" class="Symbol">{</a><a id="165" href="Categories.Diagram.Colimit.DualProperties.html#165" class="Bound">o</a> <a id="167" href="Categories.Diagram.Colimit.DualProperties.html#167" class="Bound">ℓ</a> <a id="169" href="Categories.Diagram.Colimit.DualProperties.html#169" class="Bound">e</a><a id="170" class="Symbol">}</a> <a id="172" class="Symbol">{</a><a id="173" href="Categories.Diagram.Colimit.DualProperties.html#173" class="Bound">o′</a> <a id="176" href="Categories.Diagram.Colimit.DualProperties.html#176" class="Bound">ℓ′</a> <a id="179" href="Categories.Diagram.Colimit.DualProperties.html#179" class="Bound">e′</a><a id="181" class="Symbol">}</a> <a id="183" class="Symbol">{</a><a id="184" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a> <a id="186" class="Symbol">:</a> <a id="188" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="197" href="Categories.Diagram.Colimit.DualProperties.html#165" class="Bound">o</a> <a id="199" href="Categories.Diagram.Colimit.DualProperties.html#167" class="Bound">ℓ</a> <a id="201" href="Categories.Diagram.Colimit.DualProperties.html#169" class="Bound">e</a><a id="202" class="Symbol">}</a> <a id="204" class="Symbol">{</a><a id="205" href="Categories.Diagram.Colimit.DualProperties.html#205" class="Bound">J</a> <a id="207" class="Symbol">:</a> <a id="209" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="218" href="Categories.Diagram.Colimit.DualProperties.html#173" class="Bound">o′</a> <a id="221" href="Categories.Diagram.Colimit.DualProperties.html#176" class="Bound">ℓ′</a> <a id="224" href="Categories.Diagram.Colimit.DualProperties.html#179" class="Bound">e′</a><a id="226" class="Symbol">}</a> <a id="228" class="Keyword">where</a>

<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a> <a id="323" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="413" class="Symbol">as</a> <a id="416" class="Module">Coc</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Lim</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Categories.Diagram.Limit.Properties.html" class="Module">Categories.Diagram.Limit.Properties</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="551" class="Symbol">as</a> <a id="554" class="Module">Col</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="699" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="741" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a>

<a id="744" class="Keyword">private</a>
    <a id="756" class="Keyword">module</a> <a id="C"></a><a id="763" href="Categories.Diagram.Colimit.DualProperties.html#763" class="Module">C</a> <a id="765" class="Symbol">=</a> <a id="767" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="776" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a>
    <a id="782" class="Keyword">module</a> <a id="J"></a><a id="789" href="Categories.Diagram.Colimit.DualProperties.html#789" class="Module">J</a> <a id="791" class="Symbol">=</a> <a id="793" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="802" href="Categories.Diagram.Colimit.DualProperties.html#205" class="Bound">J</a>
    <a id="808" class="Keyword">open</a> <a id="813" href="Categories.Diagram.Colimit.DualProperties.html#763" class="Module">C</a>
    <a id="819" class="Keyword">open</a> <a id="824" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="828" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a>
    <a id="834" class="Keyword">open</a> <a id="839" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="853" class="Comment">-- natural isomorphisms respects limits</a>
<a id="893" class="Keyword">module</a> <a id="900" href="Categories.Diagram.Colimit.DualProperties.html#900" class="Module">_</a> <a id="902" class="Symbol">{</a><a id="903" href="Categories.Diagram.Colimit.DualProperties.html#903" class="Bound">F</a> <a id="905" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a> <a id="907" class="Symbol">:</a> <a id="909" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="917" href="Categories.Diagram.Colimit.DualProperties.html#205" class="Bound">J</a> <a id="919" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Diagram.Colimit.DualProperties.html#923" class="Bound">F≃G</a> <a id="927" class="Symbol">:</a> <a id="929" href="Categories.Diagram.Colimit.DualProperties.html#903" class="Bound">F</a> <a id="931" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="933" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a><a id="934" class="Symbol">)</a> <a id="936" class="Keyword">where</a>
  <a id="944" class="Keyword">private</a>
    <a id="956" class="Keyword">module</a> <a id="963" href="Categories.Diagram.Colimit.DualProperties.html#963" class="Module">F</a>  <a id="966" class="Symbol">=</a> <a id="968" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="976" href="Categories.Diagram.Colimit.DualProperties.html#903" class="Bound">F</a>
    <a id="982" class="Keyword">module</a> <a id="989" href="Categories.Diagram.Colimit.DualProperties.html#989" class="Module">G</a>  <a id="992" class="Symbol">=</a> <a id="994" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1002" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a>
    <a id="1008" class="Keyword">open</a> <a id="1013" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="1032" href="Categories.Diagram.Colimit.DualProperties.html#923" class="Bound">F≃G</a>

  <a id="1039" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1062" href="Categories.Diagram.Colimit.DualProperties.html#903" class="Bound">F</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1074" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a>
  <a id="1078" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a> <a id="1091" href="Categories.Diagram.Colimit.DualProperties.html#1091" class="Bound">Cf</a> <a id="1094" class="Symbol">=</a> <a id="1096" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Categories.Diagram.Limit.Properties.html#909" class="Function">≃-resp-lim</a> <a id="1124" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1145" href="Categories.Diagram.Colimit.DualProperties.html#1091" class="Bound">Cf</a><a id="1147" class="Symbol">))</a>

  <a id="1153" href="Categories.Diagram.Colimit.DualProperties.html#1153" class="Function">≃⇒Cocone⇒</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Categories.Diagram.Colimit.DualProperties.html#1168" class="Bound">Cf</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1181" href="Categories.Diagram.Colimit.DualProperties.html#903" class="Bound">F</a><a id="1182" class="Symbol">)</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Categories.Diagram.Colimit.DualProperties.html#1185" class="Bound">Cg</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1198" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1211" href="Categories.Diagram.Colimit.DualProperties.html#905" class="Bound">G</a> <a id="1213" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1215" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="1231" href="Categories.Diagram.Colimit.DualProperties.html#1185" class="Bound">Cg</a> <a id="1234" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1236" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a> <a id="1266" href="Categories.Diagram.Colimit.DualProperties.html#1168" class="Bound">Cf</a><a id="1268" class="Symbol">)</a> <a id="1270" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1274" href="Categories.Diagram.Colimit.DualProperties.html#1153" class="Function">≃⇒Cocone⇒</a> <a id="1284" href="Categories.Diagram.Colimit.DualProperties.html#1284" class="Bound">Cf</a> <a id="1287" href="Categories.Diagram.Colimit.DualProperties.html#1287" class="Bound">Cg</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="1317" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1338" href="Categories.Diagram.Colimit.DualProperties.html#1284" class="Bound">Cf</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1359" href="Categories.Diagram.Colimit.DualProperties.html#1287" class="Bound">Cg</a><a id="1361" class="Symbol">))</a>

<a id="≃⇒colim≅"></a><a id="1365" href="Categories.Diagram.Colimit.DualProperties.html#1365" class="Function">≃⇒colim≅</a> <a id="1374" class="Symbol">:</a> <a id="1376" class="Symbol">∀</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Categories.Diagram.Colimit.DualProperties.html#1379" class="Bound">F</a> <a id="1381" href="Categories.Diagram.Colimit.DualProperties.html#1381" class="Bound">G</a> <a id="1383" class="Symbol">:</a> <a id="1385" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1393" href="Categories.Diagram.Colimit.DualProperties.html#205" class="Bound">J</a> <a id="1395" href="Categories.Diagram.Colimit.DualProperties.html#184" class="Bound">C</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Categories.Diagram.Colimit.DualProperties.html#1399" class="Bound">F≃G</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Categories.Diagram.Colimit.DualProperties.html#1379" class="Bound">F</a> <a id="1407" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="1409" href="Categories.Diagram.Colimit.DualProperties.html#1381" class="Bound">G</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Diagram.Colimit.DualProperties.html#1413" class="Bound">Cf</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1426" href="Categories.Diagram.Colimit.DualProperties.html#1379" class="Bound">F</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Categories.Diagram.Colimit.DualProperties.html#1430" class="Bound">Cg</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1443" href="Categories.Diagram.Colimit.DualProperties.html#1381" class="Bound">G</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="1463" href="Categories.Diagram.Colimit.DualProperties.html#1413" class="Bound">Cf</a> <a id="1466" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1468" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="1483" href="Categories.Diagram.Colimit.DualProperties.html#1430" class="Bound">Cg</a>
<a id="1486" href="Categories.Diagram.Colimit.DualProperties.html#1365" class="Function">≃⇒colim≅</a> <a id="1495" href="Categories.Diagram.Colimit.DualProperties.html#1495" class="Bound">F≃G</a> <a id="1499" href="Categories.Diagram.Colimit.DualProperties.html#1499" class="Bound">Cf</a> <a id="1502" href="Categories.Diagram.Colimit.DualProperties.html#1502" class="Bound">Cg</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Categories.Diagram.Limit.Properties.html#2041" class="Function">≃⇒lim≅</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">NaturalIsomorphism.op′</a> <a id="1546" href="Categories.Diagram.Colimit.DualProperties.html#1495" class="Bound">F≃G</a><a id="1549" class="Symbol">)</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1568" href="Categories.Diagram.Colimit.DualProperties.html#1499" class="Bound">Cf</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1589" href="Categories.Diagram.Colimit.DualProperties.html#1502" class="Bound">Cg</a><a id="1591" class="Symbol">))</a>
</pre></body></html>

==> anc/Categories.Diagram.Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Categories.Functor.html#349" class="Function">id</a><a id="110" class="Symbol">)</a>

<a id="113" class="Comment">-- Coimit of a Cocone over a Functor F : J → C</a>
<a id="160" class="Keyword">module</a> <a id="167" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
  <a id="196" class="Symbol">{</a><a id="197" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="199" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="201" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a><a id="202" class="Symbol">}</a> <a id="204" class="Symbol">{</a><a id="205" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="208" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="211" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a> <a id="218" class="Symbol">:</a> <a id="220" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="229" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="231" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="233" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a><a id="234" class="Symbol">}</a> <a id="236" class="Symbol">{</a><a id="237" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a> <a id="239" class="Symbol">:</a> <a id="241" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="250" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="253" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="256" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="258" class="Symbol">}</a> <a id="260" class="Symbol">(</a><a id="261" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a> <a id="263" class="Symbol">:</a> <a id="265" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="273" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a> <a id="275" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a><a id="276" class="Symbol">)</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">private</a>
  <a id="295" class="Keyword">module</a> <a id="C"></a><a id="302" href="Categories.Diagram.Colimit.html#302" class="Module">C</a> <a id="304" class="Symbol">=</a> <a id="306" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="315" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
  <a id="319" class="Keyword">module</a> <a id="J"></a><a id="326" href="Categories.Diagram.Colimit.html#326" class="Module">J</a> <a id="328" class="Symbol">=</a> <a id="330" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="339" href="Categories.Diagram.Colimit.html#237" class="Bound">J</a>
<a id="341" class="Keyword">open</a> <a id="346" href="Categories.Diagram.Colimit.html#302" class="Module">C</a>
<a id="348" class="Keyword">open</a> <a id="353" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="366" class="Keyword">open</a> <a id="371" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
<a id="377" class="Keyword">open</a> <a id="382" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="390" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a>

<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Level.html" class="Module">Level</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Data.Product.html" class="Module">Data.Product</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="448" class="Symbol">)</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="504" href="Categories.Diagram.Colimit.html#261" class="Bound">F</a> <a id="506" class="Keyword">renaming</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="524" class="Symbol">to</a> <a id="527" class="Record">_⇨_</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="570" class="Symbol">as</a> <a id="573" class="Module">I</a> <a id="575" class="Keyword">hiding</a> <a id="582" class="Symbol">(</a><a id="583" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a><a id="592" class="Symbol">;</a> <a id="594" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="654" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="688" href="Categories.Diagram.Colimit.html#216" class="Bound">C</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="722" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> as <a id="MC"></a><a id="733" href="Categories.Diagram.Colimit.html#733" class="Module">MC</a> <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">()</a> <a id="745" class="Keyword">renaming</a> <a id="754" class="Symbol">(</a><a id="755" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="759" class="Symbol">to</a> <a id="762" class="Record Operator">_⇔_</a><a id="765" class="Symbol">)</a>

<a id="768" class="Keyword">private</a>
  <a id="778" class="Keyword">variable</a>
    <a id="791" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="793" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>  <a id="797" class="Symbol">:</a> <a id="799" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
    <a id="810" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a> <a id="812" href="Categories.Diagram.Colimit.html#812" class="Generalizable">B</a>   <a id="816" class="Symbol">:</a> <a id="818" href="Categories.Category.Core.html#559" class="Function">J.Obj</a>
    <a id="828" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="830" href="Categories.Diagram.Colimit.html#830" class="Generalizable">Y</a> <a id="832" href="Categories.Diagram.Colimit.html#832" class="Generalizable">Z</a> <a id="834" class="Symbol">:</a> <a id="836" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="844" href="Categories.Diagram.Colimit.html#844" class="Generalizable">q</a>     <a id="850" class="Symbol">:</a> <a id="852" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="854" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="856" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>

<a id="860" class="Comment">-- A Colimit is an Initial object in the category of Cocones</a>
<a id="921" class="Comment">--   (This could be unpacked...)</a>
<a id="954" class="Keyword">record</a> <a id="Colimit"></a><a id="961" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="969" class="Symbol">:</a> <a id="971" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="975" class="Symbol">(</a><a id="976" href="Categories.Diagram.Colimit.html#197" class="Bound">o</a> <a id="978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="980" href="Categories.Diagram.Colimit.html#199" class="Bound">ℓ</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Categories.Diagram.Colimit.html#201" class="Bound">e</a> <a id="986" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="988" href="Categories.Diagram.Colimit.html#205" class="Bound">o′</a> <a id="991" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="993" href="Categories.Diagram.Colimit.html#208" class="Bound">ℓ′</a> <a id="996" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="998" href="Categories.Diagram.Colimit.html#211" class="Bound">e′</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Keyword">where</a>
  <a id="1010" class="Keyword">field</a>
    <a id="Colimit.initial"></a><a id="1020" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="1038" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a>

  <a id="1049" class="Keyword">module</a> <a id="Colimit.initial"></a><a id="1056" href="Categories.Diagram.Colimit.html#1056" class="Module">initial</a> <a id="1064" class="Symbol">=</a> <a id="1066" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1074" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a>

  <a id="1085" class="Keyword">open</a> <a id="1090" href="Categories.Diagram.Colimit.html#1056" class="Module">initial</a> <a id="1098" class="Keyword">using</a> <a id="1104" class="Symbol">()</a> <a id="1107" class="Keyword">renaming</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Categories.Object.Initial.html#804" class="Function">⊥</a> <a id="1119" class="Symbol">to</a> <a id="1122" class="Function">colimit</a><a id="1129" class="Symbol">)</a> <a id="1131" class="Keyword">public</a>
  <a id="1140" class="Keyword">open</a> <a id="1145" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1152" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1160" class="Keyword">hiding</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a><a id="1174" class="Symbol">)</a> <a id="1176" class="Keyword">renaming</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="1188" class="Symbol">to</a> <a id="1191" class="Field">coapex</a><a id="1197" class="Symbol">;</a> <a id="1199" href="Categories.Diagram.Cocone.html#425" class="Function">ψ</a> <a id="1201" class="Symbol">to</a> <a id="1204" class="Function">proj</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Categories.Diagram.Cocone.html#471" class="Function">commute</a> <a id="1218" class="Symbol">to</a> <a id="1221" class="Function">colimit-commute</a><a id="1236" class="Symbol">)</a> <a id="1238" class="Keyword">public</a>

  <a id="Colimit.rep-cocone"></a><a id="1248" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">∀</a> <a id="1263" href="Categories.Diagram.Colimit.html#1263" class="Bound">K</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1275" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1277" href="Categories.Diagram.Colimit.html#1263" class="Bound">K</a>
  <a id="1281" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1292" href="Categories.Diagram.Colimit.html#1292" class="Bound">K</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Categories.Object.Initial.html#478" class="Function">initial.!</a> <a id="1306" class="Symbol">{</a><a id="1307" href="Categories.Diagram.Colimit.html#1292" class="Bound">K</a><a id="1308" class="Symbol">}</a>

  <a id="Colimit.rep"></a><a id="1313" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1317" class="Symbol">:</a> <a id="1319" class="Symbol">∀</a> <a id="1321" href="Categories.Diagram.Colimit.html#1321" class="Bound">K</a> <a id="1323" class="Symbol">→</a> <a id="1325" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1332" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1334" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="1343" href="Categories.Diagram.Colimit.html#1321" class="Bound">K</a>
  <a id="1347" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1351" href="Categories.Diagram.Colimit.html#1351" class="Bound">K</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Categories.Diagram.Cocone.html#745" class="Function">arr</a>
    <a id="1363" class="Keyword">where</a> <a id="1369" class="Keyword">open</a> <a id="1374" href="Categories.Diagram.Colimit.html#527" class="Module">_⇨_</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1390" href="Categories.Diagram.Colimit.html#1351" class="Bound">K</a><a id="1391" class="Symbol">)</a>

  <a id="Colimit.unrep"></a><a id="1396" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1411" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1413" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1426" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1432" href="Categories.Diagram.Colimit.html#1432" class="Bound">f</a> <a id="1434" class="Symbol">=</a> <a id="1436" class="Keyword">record</a> <a id="1443" class="Symbol">{</a>
    <a id="1449" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a>        <a id="1463" class="Symbol">=</a> <a id="1465" class="Keyword">record</a>
      <a id="1478" class="Symbol">{</a> <a id="1480" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="1488" class="Symbol">=</a> <a id="1490" class="Symbol">λ</a> <a id="1492" href="Categories.Diagram.Colimit.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Categories.Diagram.Colimit.html#1432" class="Bound">f</a> <a id="1498" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1500" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="1505" href="Categories.Diagram.Colimit.html#1492" class="Bound">A</a>
      <a id="1513" class="Symbol">;</a> <a id="1515" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="1523" class="Symbol">=</a> <a id="1525" class="Symbol">λ</a> <a id="1527" href="Categories.Diagram.Colimit.html#1527" class="Bound">g</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Categories.Diagram.Colimit.html#1221" class="Function">colimit-commute</a> <a id="1554" href="Categories.Diagram.Colimit.html#1527" class="Bound">g</a><a id="1555" class="Symbol">)</a>
      <a id="1563" class="Symbol">}</a>
    <a id="1569" class="Symbol">}</a>

  <a id="Colimit.coconify"></a><a id="1574" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Categories.Diagram.Colimit.html#1586" class="Bound">f</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1597" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1599" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1612" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1614" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1620" href="Categories.Diagram.Colimit.html#1586" class="Bound">f</a>
  <a id="1624" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1633" href="Categories.Diagram.Colimit.html#1633" class="Bound">f</a> <a id="1635" class="Symbol">=</a> <a id="1637" class="Keyword">record</a>
    <a id="1648" class="Symbol">{</a> <a id="1650" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="1658" class="Symbol">=</a> <a id="1660" href="Categories.Diagram.Colimit.html#1633" class="Bound">f</a>
    <a id="1666" class="Symbol">;</a> <a id="1668" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1687" class="Symbol">}</a>

  <a id="Colimit.commute"></a><a id="1692" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1706" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="1708" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1710" href="Categories.Diagram.Colimit.html#1204" class="Function">proj</a> <a id="1715" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a> <a id="1717" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1719" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1728" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="1730" href="Categories.Diagram.Colimit.html#810" class="Generalizable">A</a>
  <a id="1734" href="Categories.Diagram.Colimit.html#1692" class="Function">commute</a> <a id="1742" class="Symbol">{</a><a id="1743" class="Argument">K</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Categories.Diagram.Colimit.html#1747" class="Bound">K</a><a id="1748" class="Symbol">}</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Categories.Diagram.Cocone.html#770" class="Field">_⇨_.commute</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1776" href="Categories.Diagram.Colimit.html#1747" class="Bound">K</a><a id="1777" class="Symbol">)</a>

  <a id="Colimit.unrep-cone"></a><a id="1782" href="Categories.Diagram.Colimit.html#1782" class="Function">unrep-cone</a> <a id="1793" class="Symbol">:</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1804" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="1806" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a><a id="1807" class="Symbol">)</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a>
  <a id="1820" href="Categories.Diagram.Colimit.html#1782" class="Function">unrep-cone</a> <a id="1831" href="Categories.Diagram.Colimit.html#1831" class="Bound">f</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Categories.Diagram.Cocone.html#745" class="Field">_⇨_.arr</a> <a id="1850" href="Categories.Diagram.Colimit.html#1831" class="Bound">f</a><a id="1851" class="Symbol">)</a>

  <a id="Colimit.g-η"></a><a id="1856" href="Categories.Diagram.Colimit.html#1856" class="Function">g-η</a> <a id="1860" class="Symbol">:</a> <a id="1862" class="Symbol">∀</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="1876" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1878" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Categories.Diagram.Colimit.html#1396" class="Function">unrep</a> <a id="1894" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a><a id="1895" class="Symbol">)</a> <a id="1897" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1899" href="Categories.Diagram.Colimit.html#1865" class="Bound">f</a>
  <a id="1903" href="Categories.Diagram.Colimit.html#1856" class="Function">g-η</a> <a id="1907" class="Symbol">{</a><a id="1908" class="Argument">f</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Categories.Diagram.Colimit.html#1912" class="Bound">f</a><a id="1913" class="Symbol">}</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Categories.Object.Initial.html#506" class="Function">initial.!-unique</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.Diagram.Colimit.html#1574" class="Function">coconify</a> <a id="1944" href="Categories.Diagram.Colimit.html#1912" class="Bound">f</a><a id="1945" class="Symbol">)</a>

  <a id="Colimit.η-cocone"></a><a id="1950" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1969" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1971" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="1982" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="1990" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1992" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="2004" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2012" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2016" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Categories.Object.Initial.html#698" class="Function">initial.⊥-id</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2052" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a><a id="2059" class="Symbol">)</a>

  <a id="Colimit.η"></a><a id="2064" href="Categories.Diagram.Colimit.html#2064" class="Function">η</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2072" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2080" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2082" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2087" href="Categories.Diagram.Colimit.html#2064" class="Function">η</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Categories.Diagram.Colimit.html#1950" class="Function">η-cocone</a>

  <a id="Colimit.rep-cocone∘"></a><a id="2103" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2125" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2127" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2135" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2137" href="Categories.Diagram.Colimit.html#844" class="Generalizable">q</a> <a id="2139" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2141" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2152" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2154" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2156" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2158" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2169" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a> <a id="2172" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2176" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2188" class="Symbol">{</a><a id="2189" class="Argument">K</a> <a id="2191" class="Symbol">=</a> <a id="2193" href="Categories.Diagram.Colimit.html#2193" class="Bound">K</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" class="Argument">q</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Categories.Diagram.Colimit.html#2201" class="Bound">q</a><a id="2202" class="Symbol">}</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="2216" class="Symbol">(</a><a id="2217" href="Categories.Object.Initial.html#506" class="Function">initial.!-unique</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2243" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2245" href="Categories.Diagram.Colimit.html#2201" class="Bound">q</a> <a id="2247" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2249" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2260" href="Categories.Diagram.Colimit.html#2193" class="Bound">K</a> <a id="2262" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2263" class="Symbol">))</a>

  <a id="Colimit.rep∘"></a><a id="2269" href="Categories.Diagram.Colimit.html#2269" class="Function">rep∘</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">∀</a> <a id="2278" class="Symbol">{</a><a id="2279" href="Categories.Diagram.Colimit.html#2279" class="Bound">q</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2285" href="Categories.Diagram.Colimit.html#527" class="Record Operator">⇨</a> <a id="2287" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Categories.Diagram.Cocone.html#745" class="Field">_⇨_.arr</a> <a id="2301" href="Categories.Diagram.Colimit.html#2279" class="Bound">q</a> <a id="2303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2305" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2309" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2311" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2313" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2317" href="Categories.Diagram.Colimit.html#793" class="Generalizable">K′</a>
  <a id="2322" href="Categories.Diagram.Colimit.html#2269" class="Function">rep∘</a> <a id="2327" class="Symbol">{</a><a id="2328" class="Argument">q</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Categories.Diagram.Colimit.html#2332" class="Bound">q</a><a id="2333" class="Symbol">}</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Categories.Diagram.Colimit.html#2103" class="Function">rep-cocone∘</a> <a id="2349" class="Symbol">{</a><a id="2350" class="Argument">q</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Categories.Diagram.Colimit.html#2332" class="Bound">q</a><a id="2355" class="Symbol">}</a>

  <a id="Colimit.rep-cone-self-id"></a><a id="2360" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a> <a id="2377" class="Symbol">:</a> <a id="2379" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2387" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2389" href="Categories.Diagram.Colimit.html#1248" class="Function">rep-cocone</a> <a id="2400" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2408" href="Categories.Category.html#609" class="Function Operator">≈</a>  <a id="2411" href="Categories.Category.Core.html#630" class="Function">Cocones.id</a>  <a id="2423" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2427" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Categories.Object.Initial.html#506" class="Function">initial.!-unique</a> <a id="2463" class="Symbol">(</a> <a id="2465" href="Categories.Category.Core.html#630" class="Function">Cocones.id</a> <a id="2476" class="Symbol">)</a>

  <a id="Colimit.rep-self-id"></a><a id="2481" href="Categories.Diagram.Colimit.html#2481" class="Function">rep-self-id</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Categories.Diagram.Colimit.html#1313" class="Function">rep</a> <a id="2499" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2507" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2509" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2514" href="Categories.Diagram.Colimit.html#2481" class="Function">rep-self-id</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Categories.Diagram.Colimit.html#2360" class="Function">rep-cone-self-id</a>

<a id="2546" class="Keyword">open</a> <a id="2551" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a>

<a id="up-to-iso-cone"></a><a id="2560" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2575" class="Symbol">:</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Categories.Diagram.Colimit.html#2578" class="Bound">L₁</a> <a id="2581" href="Categories.Diagram.Colimit.html#2581" class="Bound">L₂</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2593" class="Symbol">)</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2605" href="Categories.Diagram.Colimit.html#2578" class="Bound">L₁</a> <a id="2608" href="Categories.Diagram.Colimit.html#762" class="Record Operator">⇔</a> <a id="2610" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2618" href="Categories.Diagram.Colimit.html#2581" class="Bound">L₂</a>
<a id="2621" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2636" href="Categories.Diagram.Colimit.html#2636" class="Bound">L₁</a> <a id="2639" href="Categories.Diagram.Colimit.html#2639" class="Bound">L₂</a> <a id="2642" class="Symbol">=</a>  <a id="2645" href="Categories.Object.Initial.html#1011" class="Function">I.up-to-iso</a> <a id="2657" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2674" href="Categories.Diagram.Colimit.html#2636" class="Bound">L₁</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2687" href="Categories.Diagram.Colimit.html#2639" class="Bound">L₂</a><a id="2689" class="Symbol">)</a>

<a id="up-to-iso"></a><a id="2692" href="Categories.Diagram.Colimit.html#2692" class="Function">up-to-iso</a> <a id="2702" class="Symbol">:</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Categories.Diagram.Colimit.html#2705" class="Bound">L₁</a> <a id="2708" href="Categories.Diagram.Colimit.html#2708" class="Bound">L₂</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="2731" href="Categories.Diagram.Colimit.html#2705" class="Bound">L₁</a> <a id="2734" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2736" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="2743" href="Categories.Diagram.Colimit.html#2708" class="Bound">L₂</a>
<a id="2746" href="Categories.Diagram.Colimit.html#2692" class="Function">up-to-iso</a> <a id="2756" href="Categories.Diagram.Colimit.html#2756" class="Bound">L₁</a> <a id="2759" href="Categories.Diagram.Colimit.html#2759" class="Bound">L₂</a> <a id="2762" class="Symbol">=</a>  <a id="2765" href="Categories.Category.Construction.Cocones.html#2117" class="Function">iso-cocone⇒iso-coapex</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="2803" href="Categories.Diagram.Colimit.html#2756" class="Bound">L₁</a> <a id="2806" href="Categories.Diagram.Colimit.html#2759" class="Bound">L₂</a><a id="2808" class="Symbol">)</a>

<a id="transport-by-iso-cocone"></a><a id="2811" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="2835" class="Symbol">:</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Categories.Diagram.Colimit.html#2838" class="Bound">C</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">→</a> <a id="2853" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="2861" href="Categories.Diagram.Colimit.html#2838" class="Bound">C</a> <a id="2863" href="Categories.Diagram.Colimit.html#762" class="Record Operator">⇔</a> <a id="2865" href="Categories.Diagram.Colimit.html#791" class="Generalizable">K</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a>
<a id="2877" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="2901" href="Categories.Diagram.Colimit.html#2901" class="Bound">C</a> <a id="2903" href="Categories.Diagram.Colimit.html#2903" class="Bound">C⇿K</a> <a id="2907" class="Symbol">=</a> <a id="2909" class="Keyword">record</a>
  <a id="2918" class="Symbol">{</a> <a id="2920" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2928" class="Symbol">=</a>  <a id="2931" href="Categories.Object.Initial.html#1174" class="Function">I.transport-by-iso</a> <a id="2950" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2967" href="Categories.Diagram.Colimit.html#2901" class="Bound">C</a><a id="2968" class="Symbol">)</a> <a id="2970" href="Categories.Diagram.Colimit.html#2903" class="Bound">C⇿K</a>
  <a id="2976" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2979" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="2996" class="Symbol">:</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Categories.Diagram.Colimit.html#2999" class="Bound">C</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Categories.Diagram.Colimit.html#1191" class="Function">coapex</a> <a id="3021" href="Categories.Diagram.Colimit.html#2999" class="Bound">C</a> <a id="3023" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3025" href="Categories.Diagram.Colimit.html#828" class="Generalizable">X</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a>
<a id="3037" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="3054" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a> <a id="3056" href="Categories.Diagram.Colimit.html#3056" class="Bound">C≅X</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Categories.Diagram.Colimit.html#2811" class="Function">transport-by-iso-cocone</a> <a id="3086" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3095" href="Categories.Diagram.Colimit.html#3106" class="Function">p</a><a id="3096" class="Symbol">)</a>
  <a id="3100" class="Keyword">where</a> <a id="3106" href="Categories.Diagram.Colimit.html#3106" class="Function">p</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Categories.Category.Construction.Cocones.html#1602" class="Function">cocone-resp-iso</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a> <a id="3135" href="Categories.Diagram.Colimit.html#3054" class="Bound">C</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Categories.Diagram.Colimit.html#3056" class="Bound">C≅X</a>
</pre></body></html>

==> anc/Categories.Diagram.Cone.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cone.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a> <a id="79" class="Keyword">where</a>

<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Level.html" class="Module">Level</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="210" class="Keyword">open</a> <a id="215" class="Keyword">import</a> <a id="222" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a>
<a id="255" class="Keyword">import</a> <a id="262" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">Con</a>
<a id="293" class="Keyword">import</a> <a id="300" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="330" class="Symbol">as</a> <a id="333" class="Module">MR</a>

<a id="337" class="Keyword">private</a>
  <a id="347" class="Keyword">variable</a>
    <a id="360" href="Categories.Diagram.Cone.Properties.html#360" class="Generalizable">o</a> <a id="362" href="Categories.Diagram.Cone.Properties.html#362" class="Generalizable">ℓ</a> <a id="364" href="Categories.Diagram.Cone.Properties.html#364" class="Generalizable">e</a> <a id="366" class="Symbol">:</a> <a id="368" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="378" href="Categories.Diagram.Cone.Properties.html#378" class="Generalizable">C</a> <a id="380" href="Categories.Diagram.Cone.Properties.html#380" class="Generalizable">D</a> <a id="382" href="Categories.Diagram.Cone.Properties.html#382" class="Generalizable">J</a> <a id="384" href="Categories.Diagram.Cone.Properties.html#384" class="Generalizable">J′</a> <a id="387" class="Symbol">:</a> <a id="389" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="398" href="Categories.Diagram.Cone.Properties.html#360" class="Generalizable">o</a> <a id="400" href="Categories.Diagram.Cone.Properties.html#362" class="Generalizable">ℓ</a> <a id="402" href="Categories.Diagram.Cone.Properties.html#364" class="Generalizable">e</a>

<a id="405" class="Keyword">module</a> <a id="412" href="Categories.Diagram.Cone.Properties.html#412" class="Module">_</a> <a id="414" class="Symbol">{</a><a id="415" href="Categories.Diagram.Cone.Properties.html#415" class="Bound">F</a> <a id="417" class="Symbol">:</a> <a id="419" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="427" href="Categories.Diagram.Cone.Properties.html#382" class="Generalizable">J</a> <a id="429" href="Categories.Diagram.Cone.Properties.html#378" class="Generalizable">C</a><a id="430" class="Symbol">}</a> <a id="432" class="Symbol">(</a><a id="433" href="Categories.Diagram.Cone.Properties.html#433" class="Bound">G</a> <a id="435" class="Symbol">:</a> <a id="437" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="445" href="Categories.Diagram.Cone.Properties.html#378" class="Generalizable">C</a> <a id="447" href="Categories.Diagram.Cone.Properties.html#380" class="Generalizable">D</a><a id="448" class="Symbol">)</a> <a id="450" class="Keyword">where</a>
  <a id="458" class="Keyword">private</a>
    <a id="470" class="Keyword">module</a> <a id="477" href="Categories.Diagram.Cone.Properties.html#477" class="Module">C</a> <a id="479" class="Symbol">=</a> <a id="481" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="490" href="Categories.Diagram.Cone.Properties.html#429" class="Bound">C</a>
    <a id="496" class="Keyword">module</a> <a id="503" href="Categories.Diagram.Cone.Properties.html#503" class="Module">D</a> <a id="505" class="Symbol">=</a> <a id="507" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="516" href="Categories.Diagram.Cone.Properties.html#447" class="Bound">D</a>
    <a id="522" class="Keyword">module</a> <a id="529" href="Categories.Diagram.Cone.Properties.html#529" class="Module">F</a> <a id="531" class="Symbol">=</a> <a id="533" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="541" href="Categories.Diagram.Cone.Properties.html#415" class="Bound">F</a>
    <a id="547" class="Keyword">module</a> <a id="554" href="Categories.Diagram.Cone.Properties.html#554" class="Module">G</a> <a id="556" class="Symbol">=</a> <a id="558" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="566" href="Categories.Diagram.Cone.Properties.html#433" class="Bound">G</a>
    <a id="572" class="Keyword">module</a> <a id="579" href="Categories.Diagram.Cone.Properties.html#579" class="Module">CF</a> <a id="582" class="Symbol">=</a> <a id="584" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="588" href="Categories.Diagram.Cone.Properties.html#415" class="Bound">F</a>
    <a id="594" href="Categories.Diagram.Cone.Properties.html#594" class="Function">GF</a> <a id="597" class="Symbol">=</a> <a id="599" href="Categories.Diagram.Cone.Properties.html#433" class="Bound">G</a> <a id="601" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="604" href="Categories.Diagram.Cone.Properties.html#415" class="Bound">F</a>
    <a id="610" class="Keyword">module</a> <a id="617" href="Categories.Diagram.Cone.Properties.html#617" class="Module">CGF</a> <a id="621" class="Symbol">=</a> <a id="623" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="627" href="Categories.Diagram.Cone.Properties.html#594" class="Function">GF</a>

  <a id="633" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="645" class="Symbol">:</a> <a id="647" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="655" class="Symbol">→</a> <a id="657" href="Categories.Diagram.Cone.html#526" class="Record">CGF.Cone</a>
  <a id="668" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="680" href="Categories.Diagram.Cone.Properties.html#680" class="Bound">K</a> <a id="682" class="Symbol">=</a> <a id="684" class="Keyword">record</a>
    <a id="695" class="Symbol">{</a> <a id="697" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="702" class="Symbol">=</a> <a id="704" class="Keyword">record</a>
      <a id="717" class="Symbol">{</a> <a id="719" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="727" class="Symbol">=</a> <a id="729" class="Symbol">λ</a> <a id="731" href="Categories.Diagram.Cone.Properties.html#731" class="Bound">X</a> <a id="733" class="Symbol">→</a> <a id="735" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="740" class="Symbol">(</a><a id="741" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="743" href="Categories.Diagram.Cone.Properties.html#731" class="Bound">X</a><a id="744" class="Symbol">)</a>
      <a id="752" class="Symbol">;</a> <a id="754" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="762" class="Symbol">=</a> <a id="764" class="Symbol">λ</a> <a id="766" href="Categories.Diagram.Cone.Properties.html#766" class="Bound">f</a> <a id="768" class="Symbol">→</a> <a id="770" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="772" href="Categories.Diagram.Cone.Properties.html#433" class="Bound">G</a> <a id="774" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="783" class="Symbol">(</a><a id="784" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="792" href="Categories.Diagram.Cone.Properties.html#766" class="Bound">f</a><a id="793" class="Symbol">)</a>
      <a id="801" class="Symbol">}</a>
    <a id="807" class="Symbol">}</a>
    <a id="813" class="Keyword">where</a> <a id="819" class="Keyword">open</a> <a id="824" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="832" href="Categories.Diagram.Cone.Properties.html#680" class="Bound">K</a>

  <a id="837" href="Categories.Diagram.Cone.Properties.html#837" class="Function">F-map-Cone⇒ˡ</a> <a id="850" class="Symbol">:</a> <a id="852" class="Symbol">∀</a> <a id="854" class="Symbol">{</a><a id="855" href="Categories.Diagram.Cone.Properties.html#855" class="Bound">K</a> <a id="857" href="Categories.Diagram.Cone.Properties.html#857" class="Bound">K′</a><a id="859" class="Symbol">}</a> <a id="861" class="Symbol">(</a><a id="862" href="Categories.Diagram.Cone.Properties.html#862" class="Bound">f</a> <a id="864" class="Symbol">:</a> <a id="866" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="875" href="Categories.Diagram.Cone.Properties.html#855" class="Bound">K</a> <a id="877" href="Categories.Diagram.Cone.Properties.html#857" class="Bound">K′</a><a id="879" class="Symbol">)</a> <a id="881" class="Symbol">→</a> <a id="883" href="Categories.Diagram.Cone.html#660" class="Record">CGF.Cone⇒</a> <a id="893" class="Symbol">(</a><a id="894" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="906" href="Categories.Diagram.Cone.Properties.html#855" class="Bound">K</a><a id="907" class="Symbol">)</a> <a id="909" class="Symbol">(</a><a id="910" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="922" href="Categories.Diagram.Cone.Properties.html#857" class="Bound">K′</a><a id="924" class="Symbol">)</a>
  <a id="928" href="Categories.Diagram.Cone.Properties.html#837" class="Function">F-map-Cone⇒ˡ</a> <a id="941" href="Categories.Diagram.Cone.Properties.html#941" class="Bound">f</a> <a id="943" class="Symbol">=</a> <a id="945" class="Keyword">record</a>
    <a id="956" class="Symbol">{</a> <a id="958" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="966" class="Symbol">=</a> <a id="968" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="973" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="981" class="Symbol">;</a> <a id="983" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="991" class="Symbol">=</a> <a id="993" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="995" href="Categories.Diagram.Cone.Properties.html#433" class="Bound">G</a> <a id="997" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="1006" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="1018" class="Symbol">}</a>
    <a id="1024" class="Keyword">where</a> <a id="1030" class="Keyword">open</a> <a id="1035" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="1044" href="Categories.Diagram.Cone.Properties.html#941" class="Bound">f</a>

<a id="1047" class="Keyword">module</a> <a id="1054" href="Categories.Diagram.Cone.Properties.html#1054" class="Module">_</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Categories.Diagram.Cone.Properties.html#1057" class="Bound">F</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1069" href="Categories.Diagram.Cone.Properties.html#382" class="Generalizable">J</a> <a id="1071" href="Categories.Diagram.Cone.Properties.html#378" class="Generalizable">C</a><a id="1072" class="Symbol">}</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Categories.Diagram.Cone.Properties.html#1075" class="Bound">G</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1087" href="Categories.Diagram.Cone.Properties.html#384" class="Generalizable">J′</a> <a id="1090" href="Categories.Diagram.Cone.Properties.html#382" class="Generalizable">J</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Keyword">where</a>
  <a id="1101" class="Keyword">private</a>
    <a id="1113" class="Keyword">module</a> <a id="1120" href="Categories.Diagram.Cone.Properties.html#1120" class="Module">C</a>   <a id="1124" class="Symbol">=</a> <a id="1126" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1135" href="Categories.Diagram.Cone.Properties.html#1071" class="Bound">C</a>
    <a id="1141" class="Keyword">module</a> <a id="1148" href="Categories.Diagram.Cone.Properties.html#1148" class="Module">J′</a>  <a id="1152" class="Symbol">=</a> <a id="1154" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1163" href="Categories.Diagram.Cone.Properties.html#1087" class="Bound">J′</a>
    <a id="1170" class="Keyword">module</a> <a id="1177" href="Categories.Diagram.Cone.Properties.html#1177" class="Module">F</a>   <a id="1181" class="Symbol">=</a> <a id="1183" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1191" href="Categories.Diagram.Cone.Properties.html#1057" class="Bound">F</a>
    <a id="1197" class="Keyword">module</a> <a id="1204" href="Categories.Diagram.Cone.Properties.html#1204" class="Module">G</a>   <a id="1208" class="Symbol">=</a> <a id="1210" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1218" href="Categories.Diagram.Cone.Properties.html#1075" class="Bound">G</a>
    <a id="1224" class="Keyword">module</a> <a id="1231" href="Categories.Diagram.Cone.Properties.html#1231" class="Module">CF</a>  <a id="1235" class="Symbol">=</a> <a id="1237" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1241" href="Categories.Diagram.Cone.Properties.html#1057" class="Bound">F</a>
    <a id="1247" href="Categories.Diagram.Cone.Properties.html#1247" class="Function">FG</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Categories.Diagram.Cone.Properties.html#1057" class="Bound">F</a> <a id="1254" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1257" href="Categories.Diagram.Cone.Properties.html#1075" class="Bound">G</a>
    <a id="1263" class="Keyword">module</a> <a id="1270" href="Categories.Diagram.Cone.Properties.html#1270" class="Module">CFG</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1280" href="Categories.Diagram.Cone.Properties.html#1247" class="Function">FG</a>

  <a id="1286" href="Categories.Diagram.Cone.Properties.html#1286" class="Function">F-map-Coneʳ</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="1308" class="Symbol">→</a> <a id="1310" href="Categories.Diagram.Cone.html#526" class="Record">CFG.Cone</a>
  <a id="1321" href="Categories.Diagram.Cone.Properties.html#1286" class="Function">F-map-Coneʳ</a> <a id="1333" href="Categories.Diagram.Cone.Properties.html#1333" class="Bound">K</a> <a id="1335" class="Symbol">=</a> <a id="1337" class="Keyword">record</a>
    <a id="1348" class="Symbol">{</a> <a id="1350" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1355" class="Symbol">=</a> <a id="1357" class="Keyword">record</a>
      <a id="1370" class="Symbol">{</a> <a id="1372" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1380" class="Symbol">=</a> <a id="1382" class="Symbol">λ</a> <a id="1384" href="Categories.Diagram.Cone.Properties.html#1384" class="Bound">j</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Categories.Functor.Core.html#432" class="Field">G.F₀</a> <a id="1396" href="Categories.Diagram.Cone.Properties.html#1384" class="Bound">j</a><a id="1397" class="Symbol">)</a>
      <a id="1405" class="Symbol">;</a> <a id="1407" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Symbol">λ</a> <a id="1419" href="Categories.Diagram.Cone.Properties.html#1419" class="Bound">f</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Categories.Functor.Core.html#455" class="Field">G.F₁</a> <a id="1437" href="Categories.Diagram.Cone.Properties.html#1419" class="Bound">f</a><a id="1438" class="Symbol">)</a>
      <a id="1446" class="Symbol">}</a>
    <a id="1452" class="Symbol">}</a>
    <a id="1458" class="Keyword">where</a> <a id="1464" class="Keyword">open</a> <a id="1469" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="1477" href="Categories.Diagram.Cone.Properties.html#1333" class="Bound">K</a>

  <a id="1482" href="Categories.Diagram.Cone.Properties.html#1482" class="Function">F-map-Cone⇒ʳ</a> <a id="1495" class="Symbol">:</a> <a id="1497" class="Symbol">∀</a> <a id="1499" class="Symbol">{</a><a id="1500" href="Categories.Diagram.Cone.Properties.html#1500" class="Bound">K</a> <a id="1502" href="Categories.Diagram.Cone.Properties.html#1502" class="Bound">K′</a><a id="1504" class="Symbol">}</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Categories.Diagram.Cone.Properties.html#1507" class="Bound">f</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="1520" href="Categories.Diagram.Cone.Properties.html#1500" class="Bound">K</a> <a id="1522" href="Categories.Diagram.Cone.Properties.html#1502" class="Bound">K′</a><a id="1524" class="Symbol">)</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Categories.Diagram.Cone.html#660" class="Record">CFG.Cone⇒</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Categories.Diagram.Cone.Properties.html#1286" class="Function">F-map-Coneʳ</a> <a id="1551" href="Categories.Diagram.Cone.Properties.html#1500" class="Bound">K</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Categories.Diagram.Cone.Properties.html#1286" class="Function">F-map-Coneʳ</a> <a id="1567" href="Categories.Diagram.Cone.Properties.html#1502" class="Bound">K′</a><a id="1569" class="Symbol">)</a>
  <a id="1573" href="Categories.Diagram.Cone.Properties.html#1482" class="Function">F-map-Cone⇒ʳ</a> <a id="1586" href="Categories.Diagram.Cone.Properties.html#1586" class="Bound">f</a> <a id="1588" class="Symbol">=</a> <a id="1590" class="Keyword">record</a>
    <a id="1601" class="Symbol">{</a> <a id="1603" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1611" class="Symbol">=</a> <a id="1613" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="1621" class="Symbol">;</a> <a id="1623" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="1645" class="Symbol">}</a>
    <a id="1651" class="Keyword">where</a> <a id="1657" class="Keyword">open</a> <a id="1662" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="1671" href="Categories.Diagram.Cone.Properties.html#1586" class="Bound">f</a>

<a id="1674" class="Keyword">module</a> <a id="1681" href="Categories.Diagram.Cone.Properties.html#1681" class="Module">_</a> <a id="1683" class="Symbol">{</a><a id="1684" href="Categories.Diagram.Cone.Properties.html#1684" class="Bound">F</a> <a id="1686" href="Categories.Diagram.Cone.Properties.html#1686" class="Bound">G</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1698" href="Categories.Diagram.Cone.Properties.html#382" class="Generalizable">J</a> <a id="1700" href="Categories.Diagram.Cone.Properties.html#378" class="Generalizable">C</a><a id="1701" class="Symbol">}</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.Diagram.Cone.Properties.html#1704" class="Bound">α</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1730" href="Categories.Diagram.Cone.Properties.html#1684" class="Bound">F</a> <a id="1732" href="Categories.Diagram.Cone.Properties.html#1686" class="Bound">G</a><a id="1733" class="Symbol">)</a> <a id="1735" class="Keyword">where</a>
  <a id="1743" class="Keyword">private</a>
    <a id="1755" class="Keyword">module</a> <a id="1762" href="Categories.Diagram.Cone.Properties.html#1762" class="Module">C</a>  <a id="1765" class="Symbol">=</a> <a id="1767" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1776" href="Categories.Diagram.Cone.Properties.html#1700" class="Bound">C</a>
    <a id="1782" class="Keyword">module</a> <a id="1789" href="Categories.Diagram.Cone.Properties.html#1789" class="Module">J</a>  <a id="1792" class="Symbol">=</a> <a id="1794" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1803" href="Categories.Diagram.Cone.Properties.html#1698" class="Bound">J</a>
    <a id="1809" class="Keyword">module</a> <a id="1816" href="Categories.Diagram.Cone.Properties.html#1816" class="Module">F</a>  <a id="1819" class="Symbol">=</a> <a id="1821" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1829" href="Categories.Diagram.Cone.Properties.html#1684" class="Bound">F</a>
    <a id="1835" class="Keyword">module</a> <a id="1842" href="Categories.Diagram.Cone.Properties.html#1842" class="Module">G</a>  <a id="1845" class="Symbol">=</a> <a id="1847" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1855" href="Categories.Diagram.Cone.Properties.html#1686" class="Bound">G</a>
    <a id="1861" class="Keyword">module</a> <a id="1868" href="Categories.Diagram.Cone.Properties.html#1868" class="Module">α</a>  <a id="1871" class="Symbol">=</a> <a id="1873" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1895" href="Categories.Diagram.Cone.Properties.html#1704" class="Bound">α</a>
    <a id="1901" class="Keyword">module</a> <a id="1908" href="Categories.Diagram.Cone.Properties.html#1908" class="Module">CF</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1917" href="Categories.Diagram.Cone.Properties.html#1684" class="Bound">F</a>
    <a id="1923" class="Keyword">module</a> <a id="1930" href="Categories.Diagram.Cone.Properties.html#1930" class="Module">CG</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Categories.Diagram.Cone.html" class="Module">Con</a> <a id="1939" href="Categories.Diagram.Cone.Properties.html#1686" class="Bound">G</a>
    <a id="1945" class="Keyword">open</a> <a id="1950" href="Categories.Diagram.Cone.Properties.html#1762" class="Module">C</a>
    <a id="1956" class="Keyword">open</a> <a id="1961" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1978" class="Keyword">open</a> <a id="1983" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="1986" href="Categories.Diagram.Cone.Properties.html#1700" class="Bound">C</a>

  <a id="1991" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Categories.Diagram.Cone.html#526" class="Record">CF.Cone</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Categories.Diagram.Cone.html#526" class="Record">CG.Cone</a>
  <a id="2026" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="2039" href="Categories.Diagram.Cone.Properties.html#2039" class="Bound">K</a> <a id="2041" class="Symbol">=</a> <a id="2043" class="Keyword">record</a>
    <a id="2054" class="Symbol">{</a> <a id="2056" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="2061" class="Symbol">=</a> <a id="2063" class="Keyword">record</a>
      <a id="2076" class="Symbol">{</a> <a id="2078" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="2086" class="Symbol">=</a> <a id="2088" class="Symbol">λ</a> <a id="2090" href="Categories.Diagram.Cone.Properties.html#2090" class="Bound">j</a> <a id="2092" class="Symbol">→</a> <a id="2094" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2098" href="Categories.Diagram.Cone.Properties.html#2090" class="Bound">j</a> <a id="2100" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="2104" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2106" href="Categories.Diagram.Cone.Properties.html#2090" class="Bound">j</a>
      <a id="2114" class="Symbol">;</a> <a id="2116" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="2124" class="Symbol">=</a> <a id="2126" class="Symbol">λ</a> <a id="2128" class="Symbol">{</a><a id="2129" href="Categories.Diagram.Cone.Properties.html#2129" class="Bound">X</a> <a id="2131" href="Categories.Diagram.Cone.Properties.html#2131" class="Bound">Y</a><a id="2132" class="Symbol">}</a> <a id="2134" href="Categories.Diagram.Cone.Properties.html#2134" class="Bound">f</a> <a id="2136" class="Symbol">→</a> <a id="2138" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2152" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2157" href="Categories.Diagram.Cone.Properties.html#2134" class="Bound">f</a> <a id="2159" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2161" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2165" href="Categories.Diagram.Cone.Properties.html#2129" class="Bound">X</a> <a id="2167" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2169" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2171" href="Categories.Diagram.Cone.Properties.html#2129" class="Bound">X</a> <a id="2173" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2177" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Categories.NaturalTransformation.Core.html#827" class="Field">α.commute</a> <a id="2194" href="Categories.Diagram.Cone.Properties.html#2134" class="Bound">f</a><a id="2195" class="Symbol">)</a> <a id="2197" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2207" class="Symbol">(</a><a id="2208" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2212" href="Categories.Diagram.Cone.Properties.html#2131" class="Bound">Y</a> <a id="2214" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2216" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2221" href="Categories.Diagram.Cone.Properties.html#2134" class="Bound">f</a><a id="2222" class="Symbol">)</a> <a id="2224" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2226" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2228" href="Categories.Diagram.Cone.Properties.html#2129" class="Bound">X</a> <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2233" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="2248" href="Categories.Diagram.Cone.Properties.html#2134" class="Bound">f</a><a id="2249" class="Symbol">)</a> <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2261" href="Categories.NaturalTransformation.Core.html#783" class="Field">α.η</a> <a id="2265" href="Categories.Diagram.Cone.Properties.html#2131" class="Bound">Y</a> <a id="2267" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2269" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="2271" href="Categories.Diagram.Cone.Properties.html#2131" class="Bound">Y</a> <a id="2273" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2281" class="Symbol">}</a>
    <a id="2287" class="Symbol">}</a>
    <a id="2293" class="Keyword">where</a> <a id="2299" class="Keyword">open</a> <a id="2304" href="Categories.Diagram.Cone.html#526" class="Module">CF.Cone</a> <a id="2312" href="Categories.Diagram.Cone.Properties.html#2039" class="Bound">K</a>

  <a id="2317" href="Categories.Diagram.Cone.Properties.html#2317" class="Function">nat-map-Cone⇒</a> <a id="2331" class="Symbol">:</a> <a id="2333" class="Symbol">∀</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Categories.Diagram.Cone.Properties.html#2336" class="Bound">K</a> <a id="2338" href="Categories.Diagram.Cone.Properties.html#2338" class="Bound">K′</a><a id="2340" class="Symbol">}</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Categories.Diagram.Cone.Properties.html#2343" class="Bound">f</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Categories.Diagram.Cone.html#660" class="Record">CF.Cone⇒</a> <a id="2356" href="Categories.Diagram.Cone.Properties.html#2336" class="Bound">K</a> <a id="2358" href="Categories.Diagram.Cone.Properties.html#2338" class="Bound">K′</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Categories.Diagram.Cone.html#660" class="Record">CG.Cone⇒</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="2387" href="Categories.Diagram.Cone.Properties.html#2336" class="Bound">K</a><a id="2388" class="Symbol">)</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="2404" href="Categories.Diagram.Cone.Properties.html#2338" class="Bound">K′</a><a id="2406" class="Symbol">)</a>
  <a id="2410" href="Categories.Diagram.Cone.Properties.html#2317" class="Function">nat-map-Cone⇒</a> <a id="2424" class="Symbol">{</a><a id="2425" href="Categories.Diagram.Cone.Properties.html#2425" class="Bound">K</a><a id="2426" class="Symbol">}</a> <a id="2428" class="Symbol">{</a><a id="2429" href="Categories.Diagram.Cone.Properties.html#2429" class="Bound">K′</a><a id="2431" class="Symbol">}</a> <a id="2433" href="Categories.Diagram.Cone.Properties.html#2433" class="Bound">f</a> <a id="2435" class="Symbol">=</a> <a id="2437" class="Keyword">record</a>
    <a id="2448" class="Symbol">{</a> <a id="2450" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="2458" class="Symbol">=</a> <a id="2460" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="2468" class="Symbol">;</a> <a id="2470" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2486" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="2498" class="Symbol">}</a>
    <a id="2504" class="Keyword">where</a> <a id="2510" class="Keyword">open</a> <a id="2515" href="Categories.Diagram.Cone.html#660" class="Module">CF.Cone⇒</a> <a id="2524" href="Categories.Diagram.Cone.Properties.html#2433" class="Bound">f</a>
</pre></body></html>

==> anc/Categories.Diagram.Cone.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cone</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Categories.Functor.html#349" class="Function">id</a><a id="109" class="Symbol">)</a>

<a id="112" class="Comment">-- Cone over a Functor F (from shape category J into category C)</a>

<a id="178" class="Keyword">module</a> <a id="185" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a>
  <a id="211" class="Symbol">{</a><a id="212" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="214" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="216" href="Categories.Diagram.Cone.html#216" class="Bound">e</a><a id="217" class="Symbol">}</a> <a id="219" class="Symbol">{</a><a id="220" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="223" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="226" href="Categories.Diagram.Cone.html#226" class="Bound">e′</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">{</a><a id="231" href="Categories.Diagram.Cone.html#231" class="Bound">C</a> <a id="233" class="Symbol">:</a> <a id="235" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="244" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="246" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="248" href="Categories.Diagram.Cone.html#216" class="Bound">e</a><a id="249" class="Symbol">}</a> <a id="251" class="Symbol">{</a><a id="252" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="254" class="Symbol">:</a> <a id="256" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="265" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="268" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="271" href="Categories.Diagram.Cone.html#226" class="Bound">e′</a><a id="273" class="Symbol">}</a> <a id="275" class="Symbol">(</a><a id="276" href="Categories.Diagram.Cone.html#276" class="Bound">F</a> <a id="278" class="Symbol">:</a> <a id="280" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="288" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="290" href="Categories.Diagram.Cone.html#231" class="Bound">C</a><a id="291" class="Symbol">)</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="314" href="Categories.Diagram.Cone.html#231" class="Bound">C</a>
<a id="316" class="Keyword">open</a> <a id="321" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="329" href="Categories.Diagram.Cone.html#276" class="Bound">F</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Level.html" class="Module">Level</a>

<a id="351" class="Keyword">record</a> <a id="Apex"></a><a id="358" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="363" class="Symbol">(</a><a id="364" href="Categories.Diagram.Cone.html#364" class="Bound">N</a> <a id="366" class="Symbol">:</a> <a id="368" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="371" class="Symbol">)</a> <a id="373" class="Symbol">:</a> <a id="375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="379" class="Symbol">(</a><a id="380" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="383" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="385" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="390" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="392" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="394" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a><a id="395" class="Symbol">)</a> <a id="397" class="Keyword">where</a>
  <a id="405" class="Keyword">field</a>
    <a id="Apex.ψ"></a><a id="415" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="423" class="Symbol">:</a> <a id="425" class="Symbol">(</a><a id="426" href="Categories.Diagram.Cone.html#426" class="Bound">X</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="443" href="Categories.Diagram.Cone.html#252" class="Bound">J</a><a id="444" class="Symbol">)</a> <a id="446" class="Symbol">→</a> <a id="448" class="Symbol">(</a><a id="449" href="Categories.Diagram.Cone.html#364" class="Bound">N</a> <a id="451" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="453" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="456" href="Categories.Diagram.Cone.html#426" class="Bound">X</a><a id="457" class="Symbol">)</a>
    <a id="Apex.commute"></a><a id="463" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="471" class="Symbol">:</a> <a id="473" class="Symbol">∀</a> <a id="475" class="Symbol">{</a><a id="476" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="478" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a><a id="479" class="Symbol">}</a> <a id="481" class="Symbol">(</a><a id="482" href="Categories.Diagram.Cone.html#482" class="Bound">f</a> <a id="484" class="Symbol">:</a> <a id="486" href="Categories.Diagram.Cone.html#252" class="Bound">J</a> <a id="488" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="490" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="492" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="494" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a> <a id="496" href="Categories.Category.html#502" class="Function Operator">]</a><a id="497" class="Symbol">)</a> <a id="499" class="Symbol">→</a> <a id="501" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="504" href="Categories.Diagram.Cone.html#482" class="Bound">f</a> <a id="506" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="508" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="510" href="Categories.Diagram.Cone.html#476" class="Bound">X</a> <a id="512" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="514" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="516" href="Categories.Diagram.Cone.html#478" class="Bound">Y</a>

<a id="519" class="Keyword">record</a> <a id="Cone"></a><a id="526" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" class="Symbol">(</a><a id="538" href="Categories.Diagram.Cone.html#212" class="Bound">o</a> <a id="540" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="542" href="Categories.Diagram.Cone.html#223" class="Bound">ℓ′</a> <a id="545" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="547" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a><a id="557" class="Symbol">)</a> <a id="559" class="Keyword">where</a>
  <a id="567" class="Keyword">field</a>
    <a id="577" class="Symbol">{</a><a id="Cone.N"></a><a id="578" href="Categories.Diagram.Cone.html#578" class="Field">N</a><a id="579" class="Symbol">}</a>  <a id="582" class="Symbol">:</a> <a id="584" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cone.apex"></a><a id="592" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="597" class="Symbol">:</a> <a id="599" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="604" href="Categories.Diagram.Cone.html#578" class="Field">N</a>

  <a id="609" class="Keyword">open</a> <a id="614" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="619" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="624" class="Keyword">public</a>

<a id="632" class="Keyword">open</a> <a id="637" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a>
<a id="642" class="Keyword">open</a> <a id="647" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a>

<a id="653" class="Keyword">record</a> <a id="Cone⇒"></a><a id="660" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="666" class="Symbol">(</a><a id="667" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="669" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a> <a id="672" class="Symbol">:</a> <a id="674" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a><a id="678" class="Symbol">)</a> <a id="680" class="Symbol">:</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="686" class="Symbol">(</a><a id="687" href="Categories.Diagram.Cone.html#214" class="Bound">ℓ</a> <a id="689" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="691" href="Categories.Diagram.Cone.html#216" class="Bound">e</a> <a id="693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="695" href="Categories.Diagram.Cone.html#220" class="Bound">o′</a><a id="697" class="Symbol">)</a> <a id="699" class="Keyword">where</a>
  <a id="707" class="Keyword">field</a>
    <a id="Cone⇒.arr"></a><a id="717" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="725" class="Symbol">:</a> <a id="727" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="729" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="731" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="733" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="735" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a>
    <a id="Cone⇒.commute"></a><a id="742" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="750" class="Symbol">:</a> <a id="752" class="Symbol">∀</a> <a id="754" class="Symbol">{</a><a id="755" href="Categories.Diagram.Cone.html#755" class="Bound">X</a><a id="756" class="Symbol">}</a> <a id="758" class="Symbol">→</a> <a id="760" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="762" href="Categories.Diagram.Cone.html#669" class="Bound">c′</a> <a id="765" href="Categories.Diagram.Cone.html#755" class="Bound">X</a> <a id="767" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="769" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="773" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="775" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a> <a id="777" href="Categories.Diagram.Cone.html#667" class="Bound">c</a> <a id="779" href="Categories.Diagram.Cone.html#755" class="Bound">X</a>

<a id="782" class="Keyword">open</a> <a id="787" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a>
</pre></body></html>

==> anc/Categories.Diagram.Cowedge.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Cowedge</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>
<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="132" class="Keyword">using</a> <a id="138" class="Symbol">(</a><a id="139" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a><a id="148" class="Symbol">)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="185" class="Symbol">{</a><a id="186" href="Categories.Diagram.Cowedge.html#186" class="Bound">o</a> <a id="188" href="Categories.Diagram.Cowedge.html#188" class="Bound">ℓ</a> <a id="190" href="Categories.Diagram.Cowedge.html#190" class="Bound">e</a> <a id="192" href="Categories.Diagram.Cowedge.html#192" class="Bound">o′</a> <a id="195" href="Categories.Diagram.Cowedge.html#195" class="Bound">ℓ′</a> <a id="198" href="Categories.Diagram.Cowedge.html#198" class="Bound">e′</a><a id="200" class="Symbol">}</a> <a id="202" class="Symbol">{</a><a id="203" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a> <a id="205" class="Symbol">:</a> <a id="207" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="216" href="Categories.Diagram.Cowedge.html#186" class="Bound">o</a> <a id="218" href="Categories.Diagram.Cowedge.html#188" class="Bound">ℓ</a> <a id="220" href="Categories.Diagram.Cowedge.html#190" class="Bound">e</a><a id="221" class="Symbol">}</a> <a id="223" class="Symbol">{</a><a id="224" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a> <a id="226" class="Symbol">:</a> <a id="228" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="237" href="Categories.Diagram.Cowedge.html#192" class="Bound">o′</a> <a id="240" href="Categories.Diagram.Cowedge.html#195" class="Bound">ℓ′</a> <a id="243" href="Categories.Diagram.Cowedge.html#198" class="Bound">e′</a><a id="245" class="Symbol">}</a>
  <a id="249" class="Symbol">(</a><a id="250" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a> <a id="252" class="Symbol">:</a> <a id="254" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="264" class="Symbol">(</a><a id="265" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="277" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a><a id="278" class="Symbol">)</a> <a id="280" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a> <a id="282" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a><a id="283" class="Symbol">)</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">private</a>
  <a id="302" class="Keyword">module</a> <a id="C"></a><a id="309" href="Categories.Diagram.Cowedge.html#309" class="Module">C</a> <a id="311" class="Symbol">=</a> <a id="313" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="322" href="Categories.Diagram.Cowedge.html#203" class="Bound">C</a>
  <a id="326" class="Keyword">module</a> <a id="D"></a><a id="333" href="Categories.Diagram.Cowedge.html#333" class="Module">D</a> <a id="335" class="Symbol">=</a> <a id="337" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="346" href="Categories.Diagram.Cowedge.html#224" class="Bound">D</a>
  <a id="350" class="Keyword">open</a> <a id="355" href="Categories.Diagram.Cowedge.html#333" class="Module">D</a>
  <a id="359" class="Keyword">open</a> <a id="364" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="379" class="Keyword">open</a> <a id="384" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="392" class="Keyword">variable</a>
    <a id="405" href="Categories.Diagram.Cowedge.html#405" class="Generalizable">A</a> <a id="407" class="Symbol">:</a> <a id="409" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a>

<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="573" class="Keyword">open</a> <a id="578" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="586" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a>

<a id="589" class="Keyword">record</a> <a id="Cowedge"></a><a id="596" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="610" class="Symbol">(</a><a id="611" href="Level.html#602" class="Function">levelOfTerm</a> <a id="623" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a><a id="624" class="Symbol">)</a> <a id="626" class="Keyword">where</a>
  <a id="634" class="Keyword">field</a>
    <a id="Cowedge.E"></a><a id="644" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="654" class="Symbol">:</a> <a id="656" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cowedge.dinatural"></a><a id="664" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="674" class="Symbol">:</a> <a id="676" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="700" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a> <a id="702" class="Symbol">(</a><a id="703" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="709" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a><a id="710" class="Symbol">)</a>

  <a id="715" class="Keyword">module</a> <a id="Cowedge.dinatural"></a><a id="722" href="Categories.Diagram.Cowedge.html#722" class="Module">dinatural</a> <a id="732" class="Symbol">=</a> <a id="734" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="758" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a>

<a id="Cowedge-∘"></a><a id="769" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">(</a><a id="782" href="Categories.Diagram.Cowedge.html#782" class="Bound">W</a> <a id="784" class="Symbol">:</a> <a id="786" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="793" class="Symbol">)</a> <a id="795" class="Symbol">→</a> <a id="797" href="Categories.Diagram.Cowedge.html#644" class="Field">Cowedge.E</a> <a id="807" href="Categories.Diagram.Cowedge.html#782" class="Bound">W</a> <a id="809" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="811" href="Categories.Diagram.Cowedge.html#405" class="Generalizable">A</a> <a id="813" class="Symbol">→</a> <a id="815" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a>
<a id="823" href="Categories.Diagram.Cowedge.html#769" class="Function">Cowedge-∘</a> <a id="833" class="Symbol">{</a><a id="834" class="Argument">A</a> <a id="836" class="Symbol">=</a> <a id="838" href="Categories.Diagram.Cowedge.html#838" class="Bound">A</a><a id="839" class="Symbol">}</a> <a id="841" href="Categories.Diagram.Cowedge.html#841" class="Bound">W</a> <a id="843" href="Categories.Diagram.Cowedge.html#843" class="Bound">f</a> <a id="845" class="Symbol">=</a> <a id="847" class="Keyword">record</a>
  <a id="856" class="Symbol">{</a> <a id="858" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="868" class="Symbol">=</a> <a id="870" href="Categories.Diagram.Cowedge.html#838" class="Bound">A</a>
  <a id="874" class="Symbol">;</a> <a id="876" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="886" class="Symbol">=</a> <a id="888" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="902" class="Symbol">(λ</a> <a id="905" href="Categories.Diagram.Cowedge.html#905" class="Bound">X</a> <a id="907" class="Symbol">→</a> <a id="909" href="Categories.Diagram.Cowedge.html#843" class="Bound">f</a> <a id="911" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="913" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">dinatural.α</a> <a id="925" href="Categories.Diagram.Cowedge.html#905" class="Bound">X</a><a id="926" class="Symbol">)</a>
                              <a id="958" class="Symbol">(</a><a id="959" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="965" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="967" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="977" class="Symbol">(</a><a id="978" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="997" href="Categories.Diagram.Cowedge.html#664" class="Function">dinatural</a><a id="1006" class="Symbol">)</a> <a id="1008" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1010" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a><a id="1019" class="Symbol">)</a>
  <a id="1023" class="Symbol">}</a>
  <a id="1027" class="Keyword">where</a> <a id="1033" class="Keyword">open</a> <a id="1038" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1046" href="Categories.Diagram.Cowedge.html#841" class="Bound">W</a>

<a id="1049" class="Keyword">record</a> <a id="Cowedge-Morphism"></a><a id="1056" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Categories.Diagram.Cowedge.html#1074" class="Bound">W₁</a> <a id="1077" href="Categories.Diagram.Cowedge.html#1077" class="Bound">W₂</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1110" href="Categories.Diagram.Cowedge.html#250" class="Bound">F</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Keyword">where</a>
  <a id="1121" class="Keyword">private</a>
    <a id="1133" class="Keyword">module</a> <a id="Cowedge-Morphism.W₁"></a><a id="1140" href="Categories.Diagram.Cowedge.html#1140" class="Module">W₁</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1153" href="Categories.Diagram.Cowedge.html#1074" class="Bound">W₁</a>
    <a id="1160" class="Keyword">module</a> <a id="Cowedge-Morphism.W₂"></a><a id="1167" href="Categories.Diagram.Cowedge.html#1167" class="Module">W₂</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge</a> <a id="1180" href="Categories.Diagram.Cowedge.html#1077" class="Bound">W₂</a>
    <a id="1187" class="Keyword">open</a> <a id="1192" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>
  <a id="1218" class="Keyword">field</a>
    <a id="Cowedge-Morphism.u"></a><a id="1228" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Categories.Diagram.Cowedge.html#644" class="Function">W₁.E</a> <a id="1237" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1239" href="Categories.Diagram.Cowedge.html#644" class="Function">W₂.E</a>
    <a id="Cowedge-Morphism.commute"></a><a id="1248" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1256" class="Symbol">:</a> <a id="1258" class="Symbol">∀</a> <a id="1260" class="Symbol">{</a><a id="1261" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1268" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1270" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₁.dinatural.α</a> <a id="1285" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a> <a id="1287" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1289" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₂.dinatural.α</a> <a id="1304" href="Categories.Diagram.Cowedge.html#1261" class="Bound">C</a>

<a id="Cowedge-id"></a><a id="1307" href="Categories.Diagram.Cowedge.html#1307" class="Function">Cowedge-id</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">∀</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a><a id="1324" class="Symbol">}</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1345" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a> <a id="1347" href="Categories.Diagram.Cowedge.html#1323" class="Bound">W</a>
<a id="1349" href="Categories.Diagram.Cowedge.html#1307" class="Function">Cowedge-id</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Categories.Diagram.Cowedge.html#1361" class="Bound">W</a><a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">=</a> <a id="1366" class="Keyword">record</a> <a id="1373" class="Symbol">{</a> <a id="1375" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="1384" class="Symbol">;</a> <a id="1386" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="1408" class="Symbol">}</a>

<a id="Cowedge-Morphism-∘"></a><a id="1411" href="Categories.Diagram.Cowedge.html#1411" class="Function">Cowedge-Morphism-∘</a> <a id="1430" class="Symbol">:</a> <a id="1432" class="Symbol">{</a><a id="1433" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1435" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1437" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a><a id="1448" class="Symbol">}</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1469" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1471" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1492" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1494" href="Categories.Diagram.Cowedge.html#1435" class="Bound">B</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Categories.Diagram.Cowedge.html#1056" class="Record">Cowedge-Morphism</a> <a id="1515" href="Categories.Diagram.Cowedge.html#1433" class="Bound">A</a> <a id="1517" href="Categories.Diagram.Cowedge.html#1437" class="Bound">C</a>
<a id="1519" href="Categories.Diagram.Cowedge.html#1411" class="Function">Cowedge-Morphism-∘</a> <a id="1538" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a> <a id="1540" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a> <a id="1542" class="Symbol">=</a> <a id="1544" class="Keyword">record</a> <a id="1551" class="Symbol">{</a> <a id="1553" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1559" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a> <a id="1561" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1563" href="Categories.Diagram.Cowedge.html#1228" class="Field">u</a> <a id="1565" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a> <a id="1567" class="Symbol">;</a> <a id="1569" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1585" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1607" href="Categories.Diagram.Cowedge.html#1540" class="Bound">N</a><a id="1608" class="Symbol">)</a> <a id="1610" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1612" href="Categories.Diagram.Cowedge.html#1248" class="Field">commute</a> <a id="1620" href="Categories.Diagram.Cowedge.html#1538" class="Bound">M</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">}</a>
  <a id="1627" class="Keyword">where</a>
  <a id="1635" class="Keyword">open</a> <a id="1640" href="Categories.Diagram.Cowedge.html#1056" class="Module">Cowedge-Morphism</a>
  <a id="1659" class="Keyword">open</a> <a id="1664" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/Categories.Diagram.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a> <a id="104" class="Symbol">{</a><a id="105" href="Categories.Diagram.Duality.html#105" class="Bound">o</a> <a id="107" href="Categories.Diagram.Duality.html#107" class="Bound">ℓ</a> <a id="109" href="Categories.Diagram.Duality.html#109" class="Bound">e</a><a id="110" class="Symbol">}</a> <a id="112" class="Symbol">(</a><a id="113" href="Categories.Diagram.Duality.html#113" class="Bound">C</a> <a id="115" class="Symbol">:</a> <a id="117" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="126" href="Categories.Diagram.Duality.html#105" class="Bound">o</a> <a id="128" href="Categories.Diagram.Duality.html#107" class="Bound">ℓ</a> <a id="130" href="Categories.Diagram.Duality.html#109" class="Bound">e</a><a id="131" class="Symbol">)</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Keyword">open</a> <a id="145" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="154" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Level.html" class="Module">Level</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Function.html" class="Module">Function</a> <a id="196" class="Keyword">using</a> <a id="202" class="Symbol">(</a><a id="203" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="258" class="Keyword">using</a> <a id="264" class="Symbol">(</a><a id="265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="268" class="Symbol">;</a> <a id="270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="274" class="Symbol">)</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="561" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="607" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="649" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="691" href="Categories.Diagram.Duality.html#113" class="Bound">C</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Categories.Diagram.Cone.html" class="Module">Categories.Diagram.Cone</a> <a id="729" class="Symbol">as</a> <a id="732" class="Module">Cone</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a> <a id="775" class="Symbol">as</a> <a id="778" class="Module">Cocone</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Categories.Diagram.End.html" class="Module">Categories.Diagram.End</a> <a id="820" class="Symbol">as</a> <a id="823" class="Module">End</a>
<a id="827" class="Keyword">open</a> <a id="832" class="Keyword">import</a> <a id="839" href="Categories.Diagram.Coend.html" class="Module">Categories.Diagram.Coend</a> <a id="864" class="Symbol">as</a> <a id="867" class="Module">Coend</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Categories.Diagram.Cowedge.html" class="Module">Categories.Diagram.Cowedge</a> <a id="912" class="Symbol">as</a> <a id="915" class="Module">Cowedge</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="960" class="Symbol">as</a> <a id="963" class="Module">Limit</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">Colimit</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="1056" class="Symbol">as</a> <a id="1059" class="Module">Wedge</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="1132" class="Symbol">)</a>

<a id="1135" class="Keyword">private</a>
  <a id="1145" class="Keyword">variable</a>
    <a id="1158" href="Categories.Diagram.Duality.html#1158" class="Generalizable">o′</a> <a id="1161" href="Categories.Diagram.Duality.html#1161" class="Generalizable">ℓ′</a> <a id="1164" href="Categories.Diagram.Duality.html#1164" class="Generalizable">e′</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1179" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="1181" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="1183" class="Symbol">:</a> <a id="1185" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1194" href="Categories.Diagram.Duality.html#1158" class="Generalizable">o′</a> <a id="1197" href="Categories.Diagram.Duality.html#1161" class="Generalizable">ℓ′</a> <a id="1200" href="Categories.Diagram.Duality.html#1164" class="Generalizable">e′</a>
    <a id="1207" href="Categories.Diagram.Duality.html#1207" class="Generalizable">A</a> <a id="1209" href="Categories.Diagram.Duality.html#1209" class="Generalizable">B</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="1221" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1223" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1225" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Categories.Diagram.Duality.html#1207" class="Generalizable">A</a> <a id="1231" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1233" href="Categories.Diagram.Duality.html#1209" class="Generalizable">B</a>

<a id="1236" class="Comment">-- note that what would be called</a>
<a id="1270" class="Comment">-- terminal⇒coInitial and initial⇒coTerminal are in</a>
<a id="1322" class="Comment">-- Categories.Object.Duality</a>

<a id="IsCoequalizer⇒IscoEqualizer"></a><a id="1352" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1396" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1398" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1400" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1416" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1418" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1420" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> 
<a id="1423" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1451" href="Categories.Diagram.Duality.html#1451" class="Bound">is-coe</a> <a id="1458" class="Symbol">=</a> <a id="1460" class="Keyword">record</a>
  <a id="1469" class="Symbol">{</a> <a id="1471" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a>
  <a id="1493" class="Symbol">;</a> <a id="1495" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a>
  <a id="1519" class="Symbol">;</a> <a id="1521" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a>
  <a id="1545" class="Symbol">;</a> <a id="1547" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a>
  <a id="1565" class="Symbol">}</a>
  <a id="1569" class="Keyword">where</a> <a id="1575" class="Keyword">open</a> <a id="1580" href="Categories.Diagram.Coequalizer.html#406" class="Module">IsCoequalizer</a> <a id="1594" href="Categories.Diagram.Duality.html#1451" class="Bound">is-coe</a>

<a id="Coequalizer⇒coEqualizer"></a><a id="1602" href="Categories.Diagram.Duality.html#1602" class="Function">Coequalizer⇒coEqualizer</a> <a id="1626" class="Symbol">:</a> <a id="1628" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1640" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1642" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="1656" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1658" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="1660" href="Categories.Diagram.Duality.html#1602" class="Function">Coequalizer⇒coEqualizer</a> <a id="1684" href="Categories.Diagram.Duality.html#1684" class="Bound">coe</a> <a id="1688" class="Symbol">=</a> <a id="1690" class="Keyword">record</a>
  <a id="1699" class="Symbol">{</a> <a id="1701" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="1711" class="Symbol">=</a> <a id="1713" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>
  <a id="1719" class="Symbol">;</a> <a id="1721" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="1733" class="Symbol">=</a> <a id="1735" href="Categories.Diagram.Duality.html#1352" class="Function">IsCoequalizer⇒IscoEqualizer</a> <a id="1763" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a>
  <a id="1779" class="Symbol">}</a>
  <a id="1783" class="Keyword">where</a> <a id="1789" class="Keyword">open</a> <a id="1794" href="Categories.Diagram.Coequalizer.html#1885" class="Module">Coequalizer</a> <a id="1806" href="Categories.Diagram.Duality.html#1684" class="Bound">coe</a>

<a id="IscoEqualizer⇒IsCoequalizer"></a><a id="1811" href="Categories.Diagram.Duality.html#1811" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1853" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a> <a id="1855" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1857" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Categories.Diagram.Coequalizer.html#406" class="Record">IsCoequalizer</a> <a id="1875" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="1877" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="1879" href="Categories.Diagram.Duality.html#1225" class="Generalizable">h</a>
<a id="1881" href="Categories.Diagram.Duality.html#1811" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="1909" href="Categories.Diagram.Duality.html#1909" class="Bound">is-eq</a> <a id="1915" class="Symbol">=</a> <a id="1917" class="Keyword">record</a>
  <a id="1926" class="Symbol">{</a> <a id="1928" href="Categories.Diagram.Coequalizer.html#488" class="Field">equality</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>
  <a id="1950" class="Symbol">;</a> <a id="1952" href="Categories.Diagram.Coequalizer.html#523" class="Field">coequalize</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>
  <a id="1976" class="Symbol">;</a> <a id="1978" href="Categories.Diagram.Coequalizer.html#576" class="Field">universal</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a>
  <a id="2002" class="Symbol">;</a> <a id="2004" href="Categories.Diagram.Coequalizer.html#652" class="Field">unique</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>
  <a id="2022" class="Symbol">}</a>
  <a id="2026" class="Keyword">where</a> <a id="2032" class="Keyword">open</a> <a id="2037" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="2049" href="Categories.Diagram.Duality.html#1909" class="Bound">is-eq</a>

<a id="coEqualizer⇒Coequalizer"></a><a id="2056" href="Categories.Diagram.Duality.html#2056" class="Function">coEqualizer⇒Coequalizer</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2092" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2094" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2110" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2112" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2114" href="Categories.Diagram.Duality.html#2056" class="Function">coEqualizer⇒Coequalizer</a> <a id="2138" href="Categories.Diagram.Duality.html#2138" class="Bound">e</a> <a id="2140" class="Symbol">=</a> <a id="2142" class="Keyword">record</a>
  <a id="2151" class="Symbol">{</a> <a id="2153" href="Categories.Diagram.Coequalizer.html#1963" class="Field">arr</a>        <a id="2164" class="Symbol">=</a> <a id="2166" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="2172" class="Symbol">;</a> <a id="2174" href="Categories.Diagram.Coequalizer.html#1983" class="Field">isCoequalizer</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Categories.Diagram.Duality.html#1811" class="Function">IscoEqualizer⇒IsCoequalizer</a> <a id="2218" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a>
  <a id="2232" class="Symbol">}</a>
  <a id="2236" class="Keyword">where</a> <a id="2242" class="Keyword">open</a> <a id="2247" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="2257" href="Categories.Diagram.Duality.html#2138" class="Bound">e</a>

<a id="coPullback⇒Pushout"></a><a id="2260" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2290" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2292" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2294" class="Symbol">→</a> <a id="2296" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2304" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2306" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2308" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="2327" href="Categories.Diagram.Duality.html#2327" class="Bound">p</a> <a id="2329" class="Symbol">=</a> <a id="2331" class="Keyword">record</a>
  <a id="2340" class="Symbol">{</a> <a id="2342" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a>              <a id="2358" class="Symbol">=</a> <a id="2360" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
  <a id="2365" class="Symbol">;</a> <a id="2367" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a>              <a id="2383" class="Symbol">=</a> <a id="2385" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
  <a id="2390" class="Symbol">;</a> <a id="2392" href="Categories.Diagram.Pushout.html#526" class="Field">commute</a>         <a id="2408" class="Symbol">=</a> <a id="2410" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a>
  <a id="2420" class="Symbol">;</a> <a id="2422" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a>       <a id="2438" class="Symbol">=</a> <a id="2440" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a>
  <a id="2452" class="Symbol">;</a> <a id="2454" href="Categories.Diagram.Pushout.html#626" class="Field">unique</a>          <a id="2470" class="Symbol">=</a> <a id="2472" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a>
  <a id="2481" class="Symbol">;</a> <a id="2483" href="Categories.Diagram.Pushout.html#787" class="Field">universal∘i₁≈h₁</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
  <a id="2519" class="Symbol">;</a> <a id="2521" href="Categories.Diagram.Pushout.html#909" class="Field">universal∘i₂≈h₂</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
  <a id="2557" class="Symbol">}</a>
  <a id="2561" class="Keyword">where</a> <a id="2567" class="Keyword">open</a> <a id="2572" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2581" href="Categories.Diagram.Duality.html#2327" class="Bound">p</a>

<a id="Pushout⇒coPullback"></a><a id="2584" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2613" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2615" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2628" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="2630" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a>
<a id="2632" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="2651" href="Categories.Diagram.Duality.html#2651" class="Bound">p</a> <a id="2653" class="Symbol">=</a> <a id="2655" class="Keyword">record</a>
  <a id="2664" class="Symbol">{</a> <a id="2666" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="2682" class="Symbol">=</a> <a id="2684" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a>
  <a id="2689" class="Symbol">;</a> <a id="2691" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="2707" class="Symbol">=</a> <a id="2709" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a>
  <a id="2714" class="Symbol">;</a> <a id="2716" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="2727" class="Symbol">=</a> <a id="2729" class="Keyword">record</a>
    <a id="2740" class="Symbol">{</a> <a id="2742" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="2758" class="Symbol">=</a> <a id="2760" href="Categories.Diagram.Pushout.html#526" class="Field">commute</a>
    <a id="2772" class="Symbol">;</a> <a id="2774" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="2790" class="Symbol">=</a> <a id="2792" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a>
    <a id="2806" class="Symbol">;</a> <a id="2808" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="2824" class="Symbol">=</a> <a id="2826" href="Categories.Diagram.Pushout.html#626" class="Field">unique</a>
    <a id="2837" class="Symbol">;</a> <a id="2839" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Categories.Diagram.Pushout.html#787" class="Field">universal∘i₁≈h₁</a>
    <a id="2877" class="Symbol">;</a> <a id="2879" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Categories.Diagram.Pushout.html#909" class="Field">universal∘i₂≈h₂</a>
    <a id="2917" class="Symbol">}</a>
  <a id="2921" class="Symbol">}</a>
  <a id="2925" class="Keyword">where</a> <a id="2931" class="Keyword">open</a> <a id="2936" href="Categories.Diagram.Pushout.html#403" class="Module">Pushout</a> <a id="2944" href="Categories.Diagram.Duality.html#2651" class="Bound">p</a>

<a id="2947" class="Keyword">module</a> <a id="2954" href="Categories.Diagram.Duality.html#2954" class="Module">_</a> <a id="2956" class="Symbol">{</a><a id="2957" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2969" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="2971" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="2972" class="Symbol">}</a> <a id="2974" class="Keyword">where</a>
  <a id="2982" class="Keyword">open</a> <a id="2987" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2995" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="2997" class="Keyword">renaming</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="3010" class="Symbol">to</a> <a id="3013" class="Function">Fop</a><a id="3016" class="Symbol">)</a>

  <a id="3021" href="Categories.Diagram.Duality.html#3021" class="Function">coApex⇒Coapex</a> <a id="3035" class="Symbol">:</a> <a id="3037" class="Symbol">∀</a> <a id="3039" href="Categories.Diagram.Duality.html#3039" class="Bound">X</a> <a id="3041" class="Symbol">→</a> <a id="3043" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3048" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="3052" href="Categories.Diagram.Duality.html#3039" class="Bound">X</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="3063" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="3065" href="Categories.Diagram.Duality.html#3039" class="Bound">X</a>
  <a id="3069" href="Categories.Diagram.Duality.html#3021" class="Function">coApex⇒Coapex</a> <a id="3083" href="Categories.Diagram.Duality.html#3083" class="Bound">X</a> <a id="3085" href="Categories.Diagram.Duality.html#3085" class="Bound">apex</a> <a id="3090" class="Symbol">=</a> <a id="3092" class="Keyword">record</a>
      <a id="3105" class="Symbol">{</a> <a id="3107" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>       <a id="3115" class="Symbol">=</a> <a id="3117" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>
      <a id="3125" class="Symbol">;</a> <a id="3127" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Categories.Diagram.Cone.html#463" class="Field">commute</a>
      <a id="3151" class="Symbol">}</a>
    <a id="3157" class="Keyword">where</a> <a id="3163" class="Keyword">open</a> <a id="3168" href="Categories.Diagram.Cone.html#358" class="Module">Cone.Apex</a> <a id="3178" href="Categories.Diagram.Duality.html#3085" class="Bound">apex</a>

  <a id="3186" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="3207" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="3211" class="Symbol">→</a> <a id="3213" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3220" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a>
  <a id="3224" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="3238" href="Categories.Diagram.Duality.html#3238" class="Bound">c</a> <a id="3240" class="Symbol">=</a> <a id="3242" class="Keyword">record</a>
    <a id="3253" class="Symbol">{</a> <a id="3255" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Categories.Diagram.Duality.html#3021" class="Function">coApex⇒Coapex</a> <a id="3278" class="Symbol">_</a> <a id="3280" href="Categories.Diagram.Cone.html#592" class="Field">apex</a>
    <a id="3289" class="Symbol">}</a>
    <a id="3295" class="Keyword">where</a> <a id="3301" class="Keyword">open</a> <a id="3306" href="Categories.Diagram.Cone.html#526" class="Module">Cone.Cone</a> <a id="3316" href="Categories.Diagram.Duality.html#3238" class="Bound">c</a>

  <a id="3321" href="Categories.Diagram.Duality.html#3321" class="Function">Coapex⇒coApex</a> <a id="3335" class="Symbol">:</a> <a id="3337" class="Symbol">∀</a> <a id="3339" href="Categories.Diagram.Duality.html#3339" class="Bound">X</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Categories.Diagram.Cocone.html#362" class="Record">Coapex</a> <a id="3350" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="3352" href="Categories.Diagram.Duality.html#3339" class="Bound">X</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3361" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="3365" href="Categories.Diagram.Duality.html#3339" class="Bound">X</a>
  <a id="3369" href="Categories.Diagram.Duality.html#3321" class="Function">Coapex⇒coApex</a> <a id="3383" href="Categories.Diagram.Duality.html#3383" class="Bound">X</a> <a id="3385" href="Categories.Diagram.Duality.html#3385" class="Bound">coapex</a> <a id="3392" class="Symbol">=</a> <a id="3394" class="Keyword">record</a>
      <a id="3407" class="Symbol">{</a> <a id="3409" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="3417" class="Symbol">=</a> <a id="3419" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a>
      <a id="3427" class="Symbol">;</a> <a id="3429" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a>
      <a id="3453" class="Symbol">}</a>
    <a id="3459" class="Keyword">where</a> <a id="3465" class="Keyword">open</a> <a id="3470" href="Categories.Diagram.Cocone.html#362" class="Module">Cocone.Coapex</a> <a id="3484" href="Categories.Diagram.Duality.html#3385" class="Bound">coapex</a>

  <a id="3494" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3517" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="3519" class="Symbol">→</a> <a id="3521" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="3526" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a>
  <a id="3532" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="3546" href="Categories.Diagram.Duality.html#3546" class="Bound">c</a> <a id="3548" class="Symbol">=</a> <a id="3550" class="Keyword">record</a>
    <a id="3561" class="Symbol">{</a> <a id="3563" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3568" class="Symbol">=</a> <a id="3570" href="Categories.Diagram.Duality.html#3321" class="Function">Coapex⇒coApex</a> <a id="3584" class="Symbol">_</a> <a id="3586" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a>
    <a id="3597" class="Symbol">}</a>
    <a id="3603" class="Keyword">where</a> <a id="3609" class="Keyword">open</a> <a id="3614" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone.Cocone</a> <a id="3628" href="Categories.Diagram.Duality.html#3546" class="Bound">c</a>

  <a id="3633" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="3649" class="Symbol">:</a> <a id="3651" class="Symbol">∀</a> <a id="3653" class="Symbol">{</a><a id="3654" href="Categories.Diagram.Duality.html#3654" class="Bound">K</a> <a id="3656" href="Categories.Diagram.Duality.html#3656" class="Bound">K′</a><a id="3658" class="Symbol">}</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="3668" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="3672" href="Categories.Diagram.Duality.html#3654" class="Bound">K</a> <a id="3674" href="Categories.Diagram.Duality.html#3656" class="Bound">K′</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3687" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="3704" href="Categories.Diagram.Duality.html#3656" class="Bound">K′</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="3723" href="Categories.Diagram.Duality.html#3654" class="Bound">K</a><a id="3724" class="Symbol">)</a>
  <a id="3728" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="3744" href="Categories.Diagram.Duality.html#3744" class="Bound">f</a> <a id="3746" class="Symbol">=</a> <a id="3748" class="Keyword">record</a>
    <a id="3759" class="Symbol">{</a> <a id="3761" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>     <a id="3769" class="Symbol">=</a> <a id="3771" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>
    <a id="3779" class="Symbol">;</a> <a id="3781" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="3789" class="Symbol">=</a> <a id="3791" href="Categories.Diagram.Cone.html#742" class="Field">commute</a>
    <a id="3803" class="Symbol">}</a>
    <a id="3809" class="Keyword">where</a> <a id="3815" class="Keyword">open</a> <a id="3820" href="Categories.Diagram.Cone.html#660" class="Module">Cone⇒</a> <a id="3826" href="Categories.Diagram.Duality.html#3744" class="Bound">f</a>

  <a id="3831" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="3847" class="Symbol">:</a> <a id="3849" class="Symbol">∀</a> <a id="3851" class="Symbol">{</a><a id="3852" href="Categories.Diagram.Duality.html#3852" class="Bound">K</a> <a id="3854" href="Categories.Diagram.Duality.html#3854" class="Bound">K′</a><a id="3856" class="Symbol">}</a> <a id="3858" class="Symbol">→</a> <a id="3860" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3868" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="3870" href="Categories.Diagram.Duality.html#3852" class="Bound">K</a> <a id="3872" href="Categories.Diagram.Duality.html#3854" class="Bound">K′</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="3883" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="3902" href="Categories.Diagram.Duality.html#3854" class="Bound">K′</a><a id="3904" class="Symbol">)</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="3921" href="Categories.Diagram.Duality.html#3852" class="Bound">K</a><a id="3922" class="Symbol">)</a>
  <a id="3926" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="3942" href="Categories.Diagram.Duality.html#3942" class="Bound">f</a> <a id="3944" class="Symbol">=</a> <a id="3946" class="Keyword">record</a>
    <a id="3957" class="Symbol">{</a> <a id="3959" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="3967" class="Symbol">=</a> <a id="3969" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a>
    <a id="3977" class="Symbol">;</a> <a id="3979" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="3987" class="Symbol">=</a> <a id="3989" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a>
    <a id="4001" class="Symbol">}</a>
    <a id="4007" class="Keyword">where</a> <a id="4013" class="Keyword">open</a> <a id="4018" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="4026" href="Categories.Diagram.Duality.html#3942" class="Bound">f</a>

  <a id="4031" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="4055" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a> <a id="4059" class="Symbol">→</a> <a id="4061" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4069" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a>
  <a id="4073" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="4089" href="Categories.Diagram.Duality.html#4089" class="Bound">lim</a> <a id="4093" class="Symbol">=</a> <a id="4095" class="Keyword">record</a>
    <a id="4106" class="Symbol">{</a> <a id="4108" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Categories.Object.Duality.html#1217" class="Function">op⊤⇒⊥</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="4133" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a><a id="4134" class="Symbol">)</a> <a id="4136" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4138" class="Keyword">record</a>
      <a id="4151" class="Symbol">{</a> <a id="4153" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="4167" class="Symbol">=</a> <a id="4169" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="4183" href="Categories.Object.Terminal.html#905" class="Function">⊤</a>
      <a id="4191" class="Symbol">;</a> <a id="4193" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="4207" class="Symbol">=</a> <a id="4209" class="Keyword">record</a>
        <a id="4224" class="Symbol">{</a> <a id="4226" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="4235" class="Symbol">=</a> <a id="4237" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="4253" href="Categories.Object.Terminal.html#577" class="Function">!</a>
        <a id="4263" class="Symbol">;</a> <a id="4265" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="4274" class="Symbol">=</a> <a id="4276" class="Symbol">λ</a> <a id="4278" href="Categories.Diagram.Duality.html#4278" class="Bound">f</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="4308" href="Categories.Diagram.Duality.html#4278" class="Bound">f</a><a id="4309" class="Symbol">)</a>
        <a id="4319" class="Symbol">}</a>
      <a id="4327" class="Symbol">}</a>
    <a id="4333" class="Symbol">}</a>
    <a id="4339" class="Keyword">where</a> <a id="4345" class="Keyword">open</a> <a id="4350" href="Categories.Diagram.Limit.html#934" class="Module">Limit.Limit</a> <a id="4362" href="Categories.Diagram.Duality.html#4089" class="Bound">lim</a>
          <a id="4376" class="Keyword">open</a> <a id="4381" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="4390" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a>

  <a id="4402" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="4418" class="Symbol">:</a> <a id="4420" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4428" href="Categories.Diagram.Duality.html#2957" class="Bound">F</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="4438" href="Categories.Diagram.Duality.html#3013" class="Function">Fop</a>
  <a id="4444" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="4460" href="Categories.Diagram.Duality.html#4460" class="Bound">colim</a> <a id="4466" class="Symbol">=</a> <a id="4468" class="Keyword">record</a>
    <a id="4479" class="Symbol">{</a> <a id="4481" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="4490" class="Symbol">=</a> <a id="4492" class="Keyword">record</a>
      <a id="4505" class="Symbol">{</a> <a id="4507" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="4521" class="Symbol">=</a> <a id="4523" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="4537" href="Categories.Object.Initial.html#804" class="Function">⊥</a>
      <a id="4545" class="Symbol">;</a> <a id="4547" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="4561" class="Symbol">=</a> <a id="4563" class="Keyword">record</a>
        <a id="4578" class="Symbol">{</a> <a id="4580" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="4589" class="Symbol">=</a> <a id="4591" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="4607" href="Categories.Object.Initial.html#478" class="Function">!</a>
        <a id="4617" class="Symbol">;</a> <a id="4619" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="4628" class="Symbol">=</a> <a id="4630" class="Symbol">λ</a> <a id="4632" href="Categories.Diagram.Duality.html#4632" class="Bound">f</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="Categories.Object.Initial.html#506" class="Function">!-unique</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="4662" href="Categories.Diagram.Duality.html#4632" class="Bound">f</a><a id="4663" class="Symbol">)</a>
        <a id="4673" class="Symbol">}</a>
      <a id="4681" class="Symbol">}</a>
    <a id="4687" class="Symbol">}</a>
    <a id="4693" class="Keyword">where</a> <a id="4699" class="Keyword">open</a> <a id="4704" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit.Colimit</a> <a id="4720" href="Categories.Diagram.Duality.html#4460" class="Bound">colim</a>
          <a id="4736" class="Keyword">open</a> <a id="4741" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="4749" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a>

<a id="4758" class="Keyword">module</a> <a id="4765" href="Categories.Diagram.Duality.html#4765" class="Module">_</a> <a id="4767" class="Symbol">{</a><a id="4768" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a> <a id="4770" class="Symbol">:</a> <a id="4772" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="4795" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a><a id="4796" class="Symbol">)</a> <a id="4798" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="4800" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="4801" class="Symbol">}</a> <a id="4803" class="Keyword">where</a>
  <a id="4811" class="Keyword">open</a> <a id="4816" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="4831" class="Keyword">open</a> <a id="4836" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4844" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a> <a id="4846" class="Keyword">renaming</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="4859" class="Symbol">to</a> <a id="4862" class="Function">Fop</a><a id="4865" class="Symbol">)</a>

  <a id="4870" href="Categories.Diagram.Duality.html#4870" class="Function">coWedge⇒Cowedge</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="4894" href="Categories.Diagram.Duality.html#4862" class="Function">Fop</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="4908" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a>
  <a id="4912" href="Categories.Diagram.Duality.html#4870" class="Function">coWedge⇒Cowedge</a> <a id="4928" href="Categories.Diagram.Duality.html#4928" class="Bound">W</a> <a id="4930" class="Symbol">=</a> <a id="4932" class="Keyword">record</a>
    <a id="4943" class="Symbol">{</a> <a id="4945" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>         <a id="4955" class="Symbol">=</a> <a id="4957" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>
    <a id="4963" class="Symbol">;</a> <a id="4965" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a> <a id="4975" class="Symbol">=</a> <a id="4977" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">DinaturalTransformation.op</a> <a id="5004" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a>
    <a id="5018" class="Symbol">}</a>
    <a id="5024" class="Keyword">where</a> <a id="5030" class="Keyword">open</a> <a id="5035" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge.Wedge</a> <a id="5047" href="Categories.Diagram.Duality.html#4928" class="Bound">W</a>

  <a id="5052" href="Categories.Diagram.Duality.html#5052" class="Function">Cowedge⇒coWedge</a> <a id="5068" class="Symbol">:</a> <a id="5070" href="Categories.Diagram.Cowedge.html#596" class="Record">Cowedge</a> <a id="5078" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a> <a id="5080" class="Symbol">→</a> <a id="5082" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="5088" href="Categories.Diagram.Duality.html#4862" class="Function">Fop</a>
  <a id="5094" href="Categories.Diagram.Duality.html#5052" class="Function">Cowedge⇒coWedge</a> <a id="5110" href="Categories.Diagram.Duality.html#5110" class="Bound">W</a> <a id="5112" class="Symbol">=</a> <a id="5114" class="Keyword">record</a>
    <a id="5125" class="Symbol">{</a> <a id="5127" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="5137" class="Symbol">=</a> <a id="5139" href="Categories.Diagram.Cowedge.html#644" class="Field">E</a>
    <a id="5145" class="Symbol">;</a> <a id="5147" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="5157" class="Symbol">=</a> <a id="5159" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">DinaturalTransformation.op</a> <a id="5186" href="Categories.Diagram.Cowedge.html#664" class="Field">dinatural</a>
    <a id="5200" class="Symbol">}</a>
    <a id="5206" class="Keyword">where</a> <a id="5212" class="Keyword">open</a> <a id="5217" href="Categories.Diagram.Cowedge.html#596" class="Module">Cowedge.Cowedge</a> <a id="5233" href="Categories.Diagram.Duality.html#5110" class="Bound">W</a>

  <a id="5238" href="Categories.Diagram.Duality.html#5238" class="Function">coEnd⇒Coend</a> <a id="5250" class="Symbol">:</a> <a id="5252" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="5256" href="Categories.Diagram.Duality.html#4862" class="Function">Fop</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="5268" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a>
  <a id="5272" href="Categories.Diagram.Duality.html#5238" class="Function">coEnd⇒Coend</a> <a id="5284" href="Categories.Diagram.Duality.html#5284" class="Bound">e</a> <a id="5286" class="Symbol">=</a> <a id="5288" class="Keyword">record</a>
    <a id="5299" class="Symbol">{</a> <a id="5301" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>   <a id="5311" class="Symbol">=</a> <a id="5313" href="Categories.Diagram.Duality.html#4870" class="Function">coWedge⇒Cowedge</a> <a id="5329" href="Categories.Diagram.End.html#529" class="Field">wedge</a>
    <a id="5339" class="Symbol">;</a> <a id="5341" href="Categories.Diagram.Coend.html#847" class="Field">factor</a>    <a id="5351" class="Symbol">=</a> <a id="5353" class="Symbol">λ</a> <a id="5355" href="Categories.Diagram.Duality.html#5355" class="Bound">W</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Categories.Diagram.Duality.html#5052" class="Function">Cowedge⇒coWedge</a> <a id="5383" href="Categories.Diagram.Duality.html#5355" class="Bound">W</a><a id="5384" class="Symbol">)</a>
    <a id="5390" class="Symbol">;</a> <a id="5392" href="Categories.Diagram.Coend.html#895" class="Field">universal</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Categories.Diagram.End.html#663" class="Field">universal</a>
    <a id="5418" class="Symbol">;</a> <a id="5420" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>    <a id="5430" class="Symbol">=</a> <a id="5432" href="Categories.Diagram.End.html#748" class="Field">unique</a>
    <a id="5443" class="Symbol">}</a>
    <a id="5449" class="Keyword">where</a> <a id="5455" class="Keyword">open</a> <a id="5460" href="Categories.Diagram.End.html#485" class="Module">End.End</a> <a id="5468" href="Categories.Diagram.Duality.html#5284" class="Bound">e</a>

  <a id="5473" href="Categories.Diagram.Duality.html#5473" class="Function">Coend⇒coEnd</a> <a id="5485" class="Symbol">:</a> <a id="5487" href="Categories.Diagram.Coend.html#697" class="Record">Coend</a> <a id="5493" href="Categories.Diagram.Duality.html#4768" class="Bound">F</a> <a id="5495" class="Symbol">→</a> <a id="5497" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="5501" href="Categories.Diagram.Duality.html#4862" class="Function">Fop</a>
  <a id="5507" href="Categories.Diagram.Duality.html#5473" class="Function">Coend⇒coEnd</a> <a id="5519" href="Categories.Diagram.Duality.html#5519" class="Bound">e</a> <a id="5521" class="Symbol">=</a> <a id="5523" class="Keyword">record</a>
    <a id="5534" class="Symbol">{</a> <a id="5536" href="Categories.Diagram.End.html#529" class="Field">wedge</a>     <a id="5546" class="Symbol">=</a> <a id="5548" href="Categories.Diagram.Duality.html#5052" class="Function">Cowedge⇒coWedge</a> <a id="5564" href="Categories.Diagram.Coend.html#743" class="Field">cowedge</a>
    <a id="5576" class="Symbol">;</a> <a id="5578" href="Categories.Diagram.End.html#619" class="Field">factor</a>    <a id="5588" class="Symbol">=</a> <a id="5590" class="Symbol">λ</a> <a id="5592" href="Categories.Diagram.Duality.html#5592" class="Bound">W</a> <a id="5594" class="Symbol">→</a> <a id="5596" href="Categories.Diagram.Coend.html#847" class="Field">factor</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Categories.Diagram.Duality.html#4870" class="Function">coWedge⇒Cowedge</a> <a id="5620" href="Categories.Diagram.Duality.html#5592" class="Bound">W</a><a id="5621" class="Symbol">)</a>
    <a id="5627" class="Symbol">;</a> <a id="5629" href="Categories.Diagram.End.html#663" class="Field">universal</a> <a id="5639" class="Symbol">=</a> <a id="5641" href="Categories.Diagram.Coend.html#895" class="Field">universal</a>
    <a id="5655" class="Symbol">;</a> <a id="5657" href="Categories.Diagram.End.html#748" class="Field">unique</a>    <a id="5667" class="Symbol">=</a> <a id="5669" href="Categories.Diagram.Coend.html#984" class="Field">unique</a>
    <a id="5680" class="Symbol">}</a>
    <a id="5686" class="Keyword">where</a> <a id="5692" class="Keyword">open</a> <a id="5697" href="Categories.Diagram.Coend.html#697" class="Module">Coend.Coend</a> <a id="5709" href="Categories.Diagram.Duality.html#5519" class="Bound">e</a>


<a id="5713" class="Keyword">module</a> <a id="DiagramDualityConversionProperties"></a><a id="5720" href="Categories.Diagram.Duality.html#5720" class="Module">DiagramDualityConversionProperties</a> <a id="5755" class="Keyword">where</a>
  <a id="5763" class="Keyword">private</a>
    <a id="DiagramDualityConversionProperties.Coequalizer⇔coEqualizer"></a><a id="5775" href="Categories.Diagram.Duality.html#5775" class="Function">Coequalizer⇔coEqualizer</a> <a id="5799" class="Symbol">:</a> <a id="5801" class="Symbol">∀</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Categories.Diagram.Duality.html#5804" class="Bound">coequalizer</a> <a id="5816" class="Symbol">:</a> <a id="5818" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="5830" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="5832" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a><a id="5833" class="Symbol">)</a> <a id="5835" class="Symbol">→</a>
      <a id="5843" href="Categories.Diagram.Duality.html#2056" class="Function">coEqualizer⇒Coequalizer</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Categories.Diagram.Duality.html#1602" class="Function">Coequalizer⇒coEqualizer</a> <a id="5892" href="Categories.Diagram.Duality.html#5804" class="Bound">coequalizer</a><a id="5903" class="Symbol">)</a> <a id="5905" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5907" href="Categories.Diagram.Duality.html#5804" class="Bound">coequalizer</a>
    <a id="5923" href="Categories.Diagram.Duality.html#5775" class="Function">Coequalizer⇔coEqualizer</a> <a id="5947" class="Symbol">_</a> <a id="5949" class="Symbol">=</a> <a id="5951" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


    <a id="DiagramDualityConversionProperties.coPullback⇔Pushout"></a><a id="5962" href="Categories.Diagram.Duality.html#5962" class="Function">coPullback⇔Pushout</a> <a id="5981" class="Symbol">:</a> <a id="5983" class="Symbol">∀</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Categories.Diagram.Duality.html#5986" class="Bound">coPullback</a> <a id="5997" class="Symbol">:</a> <a id="5999" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="6008" href="Categories.Diagram.Duality.html#1221" class="Generalizable">f</a> <a id="6010" href="Categories.Diagram.Duality.html#1223" class="Generalizable">g</a><a id="6011" class="Symbol">)</a> <a id="6013" class="Symbol">→</a>
      <a id="6021" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="6040" class="Symbol">(</a><a id="6041" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="6060" href="Categories.Diagram.Duality.html#5986" class="Bound">coPullback</a><a id="6070" class="Symbol">)</a> <a id="6072" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6074" href="Categories.Diagram.Duality.html#5986" class="Bound">coPullback</a>
    <a id="6089" href="Categories.Diagram.Duality.html#5962" class="Function">coPullback⇔Pushout</a> <a id="6108" class="Symbol">_</a> <a id="6110" class="Symbol">=</a> <a id="6112" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="6122" class="Keyword">module</a> <a id="6129" href="Categories.Diagram.Duality.html#6129" class="Module">_</a> <a id="6131" class="Symbol">{</a><a id="6132" href="Categories.Diagram.Duality.html#6132" class="Bound">F</a> <a id="6134" class="Symbol">:</a> <a id="6136" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6144" href="Categories.Diagram.Duality.html#1181" class="Generalizable">J</a> <a id="6146" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="6147" class="Symbol">}</a> <a id="6149" class="Keyword">where</a>
      <a id="6161" class="Keyword">open</a> <a id="6166" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6174" href="Categories.Diagram.Duality.html#6132" class="Bound">F</a> <a id="6176" class="Keyword">renaming</a> <a id="6185" class="Symbol">(</a><a id="6186" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="6189" class="Symbol">to</a> <a id="6192" class="Function">Fop</a><a id="6195" class="Symbol">)</a>

      <a id="6204" href="Categories.Diagram.Duality.html#6204" class="Function">coApex⇔Coapex</a> <a id="6218" class="Symbol">:</a> <a id="6220" class="Symbol">∀</a> <a id="6222" href="Categories.Diagram.Duality.html#6222" class="Bound">X</a> <a id="6224" class="Symbol">→</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Categories.Diagram.Duality.html#6227" class="Bound">coApex</a> <a id="6234" class="Symbol">:</a> <a id="6236" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="6241" href="Categories.Diagram.Duality.html#6192" class="Function">Fop</a> <a id="6245" href="Categories.Diagram.Duality.html#6222" class="Bound">X</a><a id="6246" class="Symbol">)</a> <a id="6248" class="Symbol">→</a>
                        <a id="6274" href="Categories.Diagram.Duality.html#3321" class="Function">Coapex⇒coApex</a> <a id="6288" href="Categories.Diagram.Duality.html#6222" class="Bound">X</a> <a id="6290" class="Symbol">(</a><a id="6291" href="Categories.Diagram.Duality.html#3021" class="Function">coApex⇒Coapex</a> <a id="6305" href="Categories.Diagram.Duality.html#6222" class="Bound">X</a> <a id="6307" href="Categories.Diagram.Duality.html#6227" class="Bound">coApex</a><a id="6313" class="Symbol">)</a> <a id="6315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6317" href="Categories.Diagram.Duality.html#6227" class="Bound">coApex</a>
      <a id="6330" href="Categories.Diagram.Duality.html#6204" class="Function">coApex⇔Coapex</a> <a id="6344" class="Symbol">_</a> <a id="6346" class="Symbol">_</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

      <a id="6362" href="Categories.Diagram.Duality.html#6362" class="Function">coCone⇔Cocone</a> <a id="6376" class="Symbol">:</a> <a id="6378" class="Symbol">∀</a> <a id="6380" class="Symbol">(</a><a id="6381" href="Categories.Diagram.Duality.html#6381" class="Bound">coCone</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="6395" href="Categories.Diagram.Duality.html#6192" class="Function">Fop</a><a id="6398" class="Symbol">)</a> <a id="6400" class="Symbol">→</a>
                        <a id="6426" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="6440" class="Symbol">(</a><a id="6441" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="6455" href="Categories.Diagram.Duality.html#6381" class="Bound">coCone</a><a id="6461" class="Symbol">)</a> <a id="6463" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6465" href="Categories.Diagram.Duality.html#6381" class="Bound">coCone</a>
      <a id="6478" href="Categories.Diagram.Duality.html#6362" class="Function">coCone⇔Cocone</a> <a id="6492" class="Symbol">_</a> <a id="6494" class="Symbol">=</a> <a id="6496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

      <a id="6508" href="Categories.Diagram.Duality.html#6508" class="Function">coCone⇒⇔Cocone⇒</a> <a id="6524" class="Symbol">:</a> <a id="6526" class="Symbol">∀</a> <a id="6528" class="Symbol">{</a><a id="6529" href="Categories.Diagram.Duality.html#6529" class="Bound">K</a> <a id="6531" href="Categories.Diagram.Duality.html#6531" class="Bound">K′</a><a id="6533" class="Symbol">}</a> <a id="6535" class="Symbol">→</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Categories.Diagram.Duality.html#6538" class="Bound">coCone⇒</a> <a id="6546" class="Symbol">:</a> <a id="6548" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="6554" href="Categories.Diagram.Duality.html#6192" class="Function">Fop</a> <a id="6558" href="Categories.Diagram.Duality.html#6529" class="Bound">K</a> <a id="6560" href="Categories.Diagram.Duality.html#6531" class="Bound">K′</a><a id="6562" class="Symbol">)</a> <a id="6564" class="Symbol">→</a>
                        <a id="6590" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="6606" class="Symbol">(</a><a id="6607" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="6623" href="Categories.Diagram.Duality.html#6538" class="Bound">coCone⇒</a><a id="6630" class="Symbol">)</a> <a id="6632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6634" href="Categories.Diagram.Duality.html#6538" class="Bound">coCone⇒</a>
      <a id="6648" href="Categories.Diagram.Duality.html#6508" class="Function">coCone⇒⇔Cocone⇒</a> <a id="6664" class="Symbol">_</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


      <a id="6681" href="Categories.Diagram.Duality.html#6681" class="Function">coLimit⇔Colimit</a> <a id="6697" class="Symbol">:</a> <a id="6699" class="Symbol">∀</a> <a id="6701" class="Symbol">(</a><a id="6702" href="Categories.Diagram.Duality.html#6702" class="Bound">coLimit</a> <a id="6710" class="Symbol">:</a> <a id="6712" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="6718" href="Categories.Diagram.Duality.html#6192" class="Function">Fop</a><a id="6721" class="Symbol">)</a> <a id="6723" class="Symbol">→</a>
                        <a id="6749" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="6782" href="Categories.Diagram.Duality.html#6702" class="Bound">coLimit</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6793" href="Categories.Diagram.Duality.html#6702" class="Bound">coLimit</a>
      <a id="6807" href="Categories.Diagram.Duality.html#6681" class="Function">coLimit⇔Colimit</a> <a id="6823" class="Symbol">_</a> <a id="6825" class="Symbol">=</a> <a id="6827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


    <a id="6838" class="Keyword">module</a> <a id="6845" href="Categories.Diagram.Duality.html#6845" class="Module">_</a> <a id="6847" class="Symbol">{</a><a id="6848" href="Categories.Diagram.Duality.html#6848" class="Bound">F</a> <a id="6850" class="Symbol">:</a> <a id="6852" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="6875" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a><a id="6876" class="Symbol">)</a> <a id="6878" href="Categories.Diagram.Duality.html#1179" class="Generalizable">D</a> <a id="6880" href="Categories.Diagram.Duality.html#113" class="Bound">C</a><a id="6881" class="Symbol">}</a> <a id="6883" class="Keyword">where</a>
      <a id="6895" class="Keyword">open</a> <a id="6900" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6908" href="Categories.Diagram.Duality.html#6848" class="Bound">F</a> <a id="6910" class="Keyword">renaming</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="6923" class="Symbol">to</a> <a id="6926" class="Function">Fop</a><a id="6929" class="Symbol">)</a>

      <a id="6938" href="Categories.Diagram.Duality.html#6938" class="Function">coWedge⇔Cowedge</a> <a id="6954" class="Symbol">:</a> <a id="6956" class="Symbol">∀</a> <a id="6958" class="Symbol">(</a><a id="6959" href="Categories.Diagram.Duality.html#6959" class="Bound">coWedge</a> <a id="6967" class="Symbol">:</a> <a id="6969" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="6975" href="Categories.Diagram.Duality.html#6926" class="Function">Fop</a><a id="6978" class="Symbol">)</a> <a id="6980" class="Symbol">→</a>
                        <a id="7006" href="Categories.Diagram.Duality.html#5052" class="Function">Cowedge⇒coWedge</a> <a id="7022" class="Symbol">(</a><a id="7023" href="Categories.Diagram.Duality.html#4870" class="Function">coWedge⇒Cowedge</a> <a id="7039" href="Categories.Diagram.Duality.html#6959" class="Bound">coWedge</a><a id="7046" class="Symbol">)</a> <a id="7048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7050" href="Categories.Diagram.Duality.html#6959" class="Bound">coWedge</a>
      <a id="7064" href="Categories.Diagram.Duality.html#6938" class="Function">coWedge⇔Cowedge</a> <a id="7080" class="Symbol">_</a> <a id="7082" class="Symbol">=</a> <a id="7084" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


      <a id="7097" href="Categories.Diagram.Duality.html#7097" class="Function">coEnd⇔Coend</a> <a id="7109" class="Symbol">:</a> <a id="7111" class="Symbol">∀</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Categories.Diagram.Duality.html#7114" class="Bound">coEnd</a> <a id="7120" class="Symbol">:</a> <a id="7122" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="7126" href="Categories.Diagram.Duality.html#6926" class="Function">Fop</a><a id="7129" class="Symbol">)</a> <a id="7131" class="Symbol">→</a>
                    <a id="7153" href="Categories.Diagram.Duality.html#5473" class="Function">Coend⇒coEnd</a> <a id="7165" class="Symbol">(</a><a id="7166" href="Categories.Diagram.Duality.html#5238" class="Function">coEnd⇒Coend</a> <a id="7178" href="Categories.Diagram.Duality.html#7114" class="Bound">coEnd</a><a id="7183" class="Symbol">)</a> <a id="7185" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7187" href="Categories.Diagram.Duality.html#7114" class="Bound">coEnd</a>
      <a id="7199" href="Categories.Diagram.Duality.html#7097" class="Function">coEnd⇔Coend</a> <a id="7211" class="Symbol">_</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/Categories.Diagram.End.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.End</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Categories.Diagram.End.html" class="Module">Categories.Diagram.End</a> <a id="141" class="Symbol">{</a><a id="142" href="Categories.Diagram.End.html#142" class="Bound">o</a> <a id="144" href="Categories.Diagram.End.html#144" class="Bound">ℓ</a> <a id="146" href="Categories.Diagram.End.html#146" class="Bound">e</a> <a id="148" href="Categories.Diagram.End.html#148" class="Bound">o′</a> <a id="151" href="Categories.Diagram.End.html#151" class="Bound">ℓ′</a> <a id="154" href="Categories.Diagram.End.html#154" class="Bound">e′</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Categories.Diagram.End.html#159" class="Bound">C</a> <a id="161" class="Symbol">:</a> <a id="163" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="172" href="Categories.Diagram.End.html#142" class="Bound">o</a> <a id="174" href="Categories.Diagram.End.html#144" class="Bound">ℓ</a> <a id="176" href="Categories.Diagram.End.html#146" class="Bound">e</a><a id="177" class="Symbol">}</a> <a id="179" class="Symbol">{</a><a id="180" href="Categories.Diagram.End.html#180" class="Bound">D</a> <a id="182" class="Symbol">:</a> <a id="184" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="193" href="Categories.Diagram.End.html#148" class="Bound">o′</a> <a id="196" href="Categories.Diagram.End.html#151" class="Bound">ℓ′</a> <a id="199" href="Categories.Diagram.End.html#154" class="Bound">e′</a><a id="201" class="Symbol">}</a>
  <a id="205" class="Symbol">(</a><a id="206" href="Categories.Diagram.End.html#206" class="Bound">F</a> <a id="208" class="Symbol">:</a> <a id="210" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="220" class="Symbol">(</a><a id="221" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="233" href="Categories.Diagram.End.html#159" class="Bound">C</a><a id="234" class="Symbol">)</a> <a id="236" href="Categories.Diagram.End.html#159" class="Bound">C</a> <a id="238" href="Categories.Diagram.End.html#180" class="Bound">D</a><a id="239" class="Symbol">)</a> <a id="241" class="Keyword">where</a>

<a id="248" class="Keyword">private</a>
  <a id="258" class="Keyword">module</a> <a id="D"></a><a id="265" href="Categories.Diagram.End.html#265" class="Module">D</a> <a id="267" class="Symbol">=</a> <a id="269" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="278" href="Categories.Diagram.End.html#180" class="Bound">D</a>
  <a id="282" class="Keyword">open</a> <a id="287" href="Categories.Diagram.End.html#265" class="Module">D</a>
  <a id="291" class="Keyword">open</a> <a id="296" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="311" class="Keyword">open</a> <a id="316" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
  <a id="324" class="Keyword">variable</a>
    <a id="337" href="Categories.Diagram.End.html#337" class="Generalizable">A</a> <a id="339" href="Categories.Diagram.End.html#339" class="Generalizable">B</a> <a id="341" class="Symbol">:</a> <a id="343" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="351" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="353" href="Categories.Diagram.End.html#353" class="Generalizable">g</a> <a id="355" class="Symbol">:</a> <a id="357" href="Categories.Diagram.End.html#337" class="Generalizable">A</a> <a id="359" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="361" href="Categories.Diagram.End.html#339" class="Generalizable">B</a>

<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Level.html" class="Module">Level</a>

<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="420" href="Categories.Diagram.End.html#206" class="Bound">F</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="478" class="Keyword">record</a> <a id="End"></a><a id="485" href="Categories.Diagram.End.html#485" class="Record">End</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" class="Symbol">(</a><a id="496" href="Level.html#602" class="Function">levelOfTerm</a> <a id="508" href="Categories.Diagram.End.html#206" class="Bound">F</a><a id="509" class="Symbol">)</a> <a id="511" class="Keyword">where</a>
  <a id="519" class="Keyword">field</a>
    <a id="End.wedge"></a><a id="529" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="535" class="Symbol">:</a> <a id="537" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a>

  <a id="546" class="Keyword">module</a> <a id="End.wedge"></a><a id="553" href="Categories.Diagram.End.html#553" class="Module">wedge</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="567" href="Categories.Diagram.End.html#529" class="Field">wedge</a>
  <a id="575" class="Keyword">open</a> <a id="580" href="Categories.Diagram.End.html#553" class="Module">wedge</a> <a id="586" class="Keyword">public</a>
  <a id="595" class="Keyword">open</a> <a id="600" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a>

  <a id="609" class="Keyword">field</a>
    <a id="End.factor"></a><a id="619" href="Categories.Diagram.End.html#619" class="Field">factor</a>    <a id="629" class="Symbol">:</a> <a id="631" class="Symbol">(</a><a id="632" href="Categories.Diagram.End.html#632" class="Bound">W</a> <a id="634" class="Symbol">:</a> <a id="636" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="641" class="Symbol">)</a> <a id="643" class="Symbol">→</a> <a id="645" href="Categories.Diagram.Wedge.html#599" class="Field">E</a> <a id="647" href="Categories.Diagram.End.html#632" class="Bound">W</a> <a id="649" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="651" href="Categories.Diagram.Wedge.html#599" class="Function">wedge.E</a>
    <a id="End.universal"></a><a id="663" href="Categories.Diagram.End.html#663" class="Field">universal</a> <a id="673" class="Symbol">:</a> <a id="675" class="Symbol">∀</a> <a id="677" class="Symbol">{</a><a id="678" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="687" class="Symbol">}</a> <a id="689" class="Symbol">{</a><a id="690" href="Categories.Diagram.End.html#690" class="Bound">A</a><a id="691" class="Symbol">}</a> <a id="693" class="Symbol">→</a> <a id="695" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="713" href="Categories.Diagram.End.html#690" class="Bound">A</a> <a id="715" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="717" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="724" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="726" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="728" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="740" href="Categories.Diagram.End.html#678" class="Bound">W</a> <a id="742" href="Categories.Diagram.End.html#690" class="Bound">A</a>
    <a id="End.unique"></a><a id="748" href="Categories.Diagram.End.html#748" class="Field">unique</a>    <a id="758" class="Symbol">:</a> <a id="760" class="Symbol">∀</a> <a id="762" class="Symbol">{</a><a id="763" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="765" class="Symbol">:</a> <a id="767" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">{</a><a id="775" href="Categories.Diagram.End.html#775" class="Bound">g</a> <a id="777" class="Symbol">:</a> <a id="779" href="Categories.Diagram.Wedge.html#599" class="Field">E</a> <a id="781" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="783" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="785" href="Categories.Diagram.Wedge.html#599" class="Function">wedge.E</a><a id="792" class="Symbol">}</a> <a id="794" class="Symbol">→</a> <a id="796" class="Symbol">(∀</a> <a id="799" class="Symbol">{</a><a id="800" href="Categories.Diagram.End.html#800" class="Bound">A</a><a id="801" class="Symbol">}</a> <a id="803" class="Symbol">→</a> <a id="805" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="823" href="Categories.Diagram.End.html#800" class="Bound">A</a> <a id="825" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="827" href="Categories.Diagram.End.html#775" class="Bound">g</a> <a id="829" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="831" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">dinatural.α</a> <a id="843" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="845" href="Categories.Diagram.End.html#800" class="Bound">A</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">→</a> <a id="850" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="857" href="Categories.Diagram.End.html#763" class="Bound">W</a> <a id="859" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="861" href="Categories.Diagram.End.html#775" class="Bound">g</a>

  <a id="End.η-id"></a><a id="866" href="Categories.Diagram.End.html#866" class="Function">η-id</a> <a id="871" class="Symbol">:</a> <a id="873" href="Categories.Diagram.End.html#619" class="Field">factor</a> <a id="880" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="886" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="888" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="895" href="Categories.Diagram.End.html#866" class="Function">η-id</a> <a id="900" class="Symbol">=</a> <a id="902" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="909" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>

  <a id="End.unique′"></a><a id="922" href="Categories.Diagram.End.html#922" class="Function">unique′</a> <a id="930" class="Symbol">:(∀</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Diagram.End.html#935" class="Bound">A</a><a id="936" class="Symbol">}</a> <a id="938" class="Symbol">→</a> <a id="940" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="958" href="Categories.Diagram.End.html#935" class="Bound">A</a> <a id="960" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="962" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="964" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="966" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">wedge.dinatural.α</a> <a id="984" href="Categories.Diagram.End.html#935" class="Bound">A</a> <a id="986" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="988" href="Categories.Diagram.End.html#353" class="Generalizable">g</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Categories.Diagram.End.html#351" class="Generalizable">f</a> <a id="995" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="997" href="Categories.Diagram.End.html#353" class="Generalizable">g</a>
  <a id="1001" href="Categories.Diagram.End.html#922" class="Function">unique′</a> <a id="1009" class="Symbol">{</a><a id="1010" class="Argument">f</a> <a id="1012" class="Symbol">=</a> <a id="1014" href="Categories.Diagram.End.html#1014" class="Bound">f</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">{</a><a id="1018" class="Argument">g</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Categories.Diagram.End.html#1022" class="Bound">g</a><a id="1023" class="Symbol">}</a> <a id="1025" href="Categories.Diagram.End.html#1025" class="Bound">eq</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="1040" class="Symbol">{</a><a id="1041" class="Argument">W</a> <a id="1043" class="Symbol">=</a> <a id="1045" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="1053" href="Categories.Diagram.End.html#529" class="Field">wedge</a> <a id="1059" href="Categories.Diagram.End.html#1014" class="Bound">f</a><a id="1060" class="Symbol">}</a> <a id="1062" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1066" class="Symbol">)</a> <a id="1068" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1070" href="Categories.Diagram.End.html#748" class="Field">unique</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1080" href="Categories.Diagram.End.html#1025" class="Bound">eq</a><a id="1082" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Diagram.Equalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Equalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="73" class="Keyword">using</a> <a id="79" class="Symbol">(</a><a id="80" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="88" class="Symbol">)</a>

<a id="91" class="Comment">-- Equalizers in a Category C</a>
<a id="121" class="Keyword">module</a> <a id="128" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="157" class="Symbol">{</a><a id="158" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="160" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="162" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="163" class="Symbol">}</a> <a id="165" class="Symbol">(</a><a id="166" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a> <a id="168" class="Symbol">:</a> <a id="170" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="179" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="181" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="183" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="184" class="Symbol">)</a> <a id="186" class="Keyword">where</a>

<a id="193" class="Keyword">open</a> <a id="198" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="207" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>
<a id="209" class="Keyword">open</a> <a id="214" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="227" class="Keyword">open</a> <a id="232" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Level.html" class="Module">Level</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Data.Product.html" class="Module">Data.Product</a> <a id="282" class="Symbol">as</a> <a id="285" class="Module">Σ</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Function.html" class="Module">Function</a> <a id="308" class="Keyword">using</a> <a id="314" class="Symbol">(</a><a id="315" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="318" class="Symbol">)</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="352" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="396" href="Categories.Diagram.Equalizer.html#166" class="Bound">C</a>

<a id="399" class="Keyword">private</a>
  <a id="409" class="Keyword">variable</a>
    <a id="422" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="424" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a> <a id="426" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="428" class="Symbol">:</a> <a id="430" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="438" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="440" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="442" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="444" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a> <a id="446" class="Symbol">:</a> <a id="448" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="450" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="452" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a>

<a id="455" class="Keyword">record</a> <a id="IsEqualizer"></a><a id="462" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="474" class="Symbol">{</a><a id="475" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a><a id="476" class="Symbol">}</a> <a id="478" class="Symbol">(</a><a id="479" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="483" class="Symbol">:</a> <a id="485" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a> <a id="487" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="489" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a><a id="490" class="Symbol">)</a> <a id="492" class="Symbol">(</a><a id="493" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="495" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="497" class="Symbol">:</a> <a id="499" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="501" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="503" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a><a id="504" class="Symbol">)</a> <a id="506" class="Symbol">:</a> <a id="508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="512" class="Symbol">(</a><a id="513" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="515" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="517" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="521" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="522" class="Symbol">)</a> <a id="524" class="Keyword">where</a>
  <a id="532" class="Keyword">field</a>
    <a id="IsEqualizer.equality"></a><a id="542" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a> <a id="551" class="Symbol">:</a> <a id="553" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="557" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="561" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="563" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="565" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="567" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a>
    <a id="IsEqualizer.equalize"></a><a id="575" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="584" class="Symbol">:</a> <a id="586" class="Symbol">∀</a> <a id="588" class="Symbol">{</a><a id="589" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="591" class="Symbol">:</a> <a id="593" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="595" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="597" href="Categories.Diagram.Equalizer.html#489" class="Bound">A</a><a id="598" class="Symbol">}</a> <a id="600" class="Symbol">→</a> <a id="602" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="606" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="608" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="610" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="612" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="614" href="Categories.Diagram.Equalizer.html#589" class="Bound">h</a> <a id="616" class="Symbol">→</a> <a id="618" href="Categories.Diagram.Equalizer.html#426" class="Generalizable">X</a> <a id="620" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="622" href="Categories.Diagram.Equalizer.html#475" class="Bound">E</a>
    <a id="IsEqualizer.universal"></a><a id="628" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="638" class="Symbol">:</a> <a id="640" class="Symbol">∀</a> <a id="642" class="Symbol">{</a><a id="643" href="Categories.Diagram.Equalizer.html#643" class="Bound">eq</a> <a id="646" class="Symbol">:</a> <a id="648" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="650" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="652" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="654" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="656" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="658" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="660" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="661" class="Symbol">}</a> <a id="663" class="Symbol">→</a> <a id="665" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="667" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="669" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="673" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="675" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="684" href="Categories.Diagram.Equalizer.html#643" class="Bound">eq</a>
    <a id="IsEqualizer.unique"></a><a id="691" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="701" class="Symbol">:</a> <a id="703" class="Symbol">∀</a> <a id="705" class="Symbol">{</a><a id="706" href="Categories.Diagram.Equalizer.html#706" class="Bound">eq</a> <a id="709" class="Symbol">:</a> <a id="711" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="713" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="715" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="717" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="719" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="721" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="723" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="724" class="Symbol">}</a> <a id="726" class="Symbol">→</a> <a id="728" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="732" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="736" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="738" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="740" class="Symbol">→</a> <a id="742" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="744" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="746" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="755" href="Categories.Diagram.Equalizer.html#706" class="Bound">eq</a>

  <a id="IsEqualizer.unique′"></a><a id="761" href="Categories.Diagram.Equalizer.html#761" class="Function">unique′</a> <a id="769" class="Symbol">:</a> <a id="771" class="Symbol">(</a><a id="772" href="Categories.Diagram.Equalizer.html#772" class="Bound">eq</a> <a id="775" href="Categories.Diagram.Equalizer.html#775" class="Bound">eq′</a> <a id="779" class="Symbol">:</a> <a id="781" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="785" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="787" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="789" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="791" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="793" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">→</a> <a id="798" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="807" href="Categories.Diagram.Equalizer.html#772" class="Bound">eq</a> <a id="810" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="812" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="821" href="Categories.Diagram.Equalizer.html#775" class="Bound">eq′</a>
  <a id="827" href="Categories.Diagram.Equalizer.html#761" class="Function">unique′</a> <a id="835" href="Categories.Diagram.Equalizer.html#835" class="Bound">eq</a> <a id="838" href="Categories.Diagram.Equalizer.html#838" class="Bound">eq′</a> <a id="842" class="Symbol">=</a> <a id="844" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="851" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a>

  <a id="IsEqualizer.id-equalize"></a><a id="864" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="876" class="Symbol">:</a> <a id="878" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="881" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="883" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="892" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>
  <a id="903" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="915" class="Symbol">=</a> <a id="917" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="924" class="Symbol">(</a><a id="925" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="929" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="938" class="Symbol">)</a>

  <a id="IsEqualizer.equalize-resp-≈"></a><a id="943" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="959" class="Symbol">:</a> <a id="961" class="Symbol">∀</a> <a id="963" class="Symbol">{</a><a id="964" href="Categories.Diagram.Equalizer.html#964" class="Bound">eq</a> <a id="967" class="Symbol">:</a> <a id="969" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="971" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="973" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="975" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="977" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="979" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="981" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="982" class="Symbol">}</a> <a id="984" class="Symbol">{</a><a id="985" href="Categories.Diagram.Equalizer.html#985" class="Bound">eq′</a> <a id="989" class="Symbol">:</a> <a id="991" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="993" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="995" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="997" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="999" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1001" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1003" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="1004" class="Symbol">}</a> <a id="1006" class="Symbol">→</a>
    <a id="1012" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1014" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1016" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1029" href="Categories.Diagram.Equalizer.html#964" class="Bound">eq</a> <a id="1032" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1034" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1043" href="Categories.Diagram.Equalizer.html#985" class="Bound">eq′</a>
  <a id="1049" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="1065" class="Symbol">{</a><a id="1066" class="Argument">h</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Categories.Diagram.Equalizer.html#1070" class="Bound">h</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">{</a><a id="1074" class="Argument">i</a> <a id="1076" class="Symbol">=</a> <a id="1078" href="Categories.Diagram.Equalizer.html#1078" class="Bound">i</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" class="Argument">eq</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Diagram.Equalizer.html#1087" class="Bound">eq</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" class="Argument">eq′</a> <a id="1096" class="Symbol">=</a> <a id="1098" href="Categories.Diagram.Equalizer.html#1098" class="Bound">eq′</a><a id="1101" class="Symbol">}</a> <a id="1103" href="Categories.Diagram.Equalizer.html#1103" class="Bound">h≈i</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1116" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1118" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1128" href="Categories.Diagram.Equalizer.html#1078" class="Bound">i</a>                 <a id="1146" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1150" href="Categories.Diagram.Equalizer.html#1103" class="Bound">h≈i</a> <a id="1154" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1160" href="Categories.Diagram.Equalizer.html#1070" class="Bound">h</a>                 <a id="1178" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1181" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="1191" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1197" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1201" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1203" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1212" href="Categories.Diagram.Equalizer.html#1087" class="Bound">eq</a> <a id="1215" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="IsEqualizer.equalize-resp-≈′"></a><a id="1220" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Categories.Diagram.Equalizer.html#1240" class="Bound">eq</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="1247" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1249" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1251" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1253" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1257" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a><a id="1258" class="Symbol">)</a> <a id="1260" class="Symbol">→</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Diagram.Equalizer.html#1263" class="Bound">eq′</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Categories.Diagram.Equalizer.html#493" class="Bound">f</a> <a id="1271" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1273" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1275" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1277" href="Categories.Diagram.Equalizer.html#495" class="Bound">g</a> <a id="1279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1281" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a>
    <a id="1290" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1292" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1294" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="1300" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1302" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1311" href="Categories.Diagram.Equalizer.html#1240" class="Bound">eq</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a> <a id="1318" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1320" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1329" href="Categories.Diagram.Equalizer.html#1263" class="Bound">eq′</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a> <a id="1337" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1339" href="Categories.Diagram.Equalizer.html#444" class="Generalizable">k</a>
  <a id="1343" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1360" class="Symbol">{</a><a id="1361" class="Argument">j</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Categories.Diagram.Equalizer.html#1365" class="Bound">j</a><a id="1366" class="Symbol">}</a> <a id="1368" class="Symbol">{</a><a id="1369" class="Argument">k</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Categories.Diagram.Equalizer.html#1373" class="Bound">k</a><a id="1374" class="Symbol">}</a> <a id="1376" href="Categories.Diagram.Equalizer.html#1376" class="Bound">eq</a> <a id="1379" href="Categories.Diagram.Equalizer.html#1379" class="Bound">eq′</a> <a id="1383" href="Categories.Diagram.Equalizer.html#1383" class="Bound">h≈i</a> <a id="1387" href="Categories.Diagram.Equalizer.html#1387" class="Bound">eqj</a> <a id="1391" href="Categories.Diagram.Equalizer.html#1391" class="Bound">eqk</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1407" href="Categories.Diagram.Equalizer.html#1365" class="Bound">j</a>            <a id="1420" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1423" href="Categories.Diagram.Equalizer.html#1387" class="Bound">eqj</a> <a id="1427" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1433" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1442" href="Categories.Diagram.Equalizer.html#1376" class="Bound">eq</a>  <a id="1446" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1449" href="Categories.Diagram.Equalizer.html#943" class="Function">equalize-resp-≈</a> <a id="1465" href="Categories.Diagram.Equalizer.html#1383" class="Bound">h≈i</a> <a id="1469" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1475" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1484" href="Categories.Diagram.Equalizer.html#1379" class="Bound">eq′</a> <a id="1488" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1492" href="Categories.Diagram.Equalizer.html#1391" class="Bound">eqk</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1502" href="Categories.Diagram.Equalizer.html#1373" class="Bound">k</a>            <a id="1515" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="IsEqualizer.unique-diagram"></a><a id="1520" href="Categories.Diagram.Equalizer.html#1520" class="Function">unique-diagram</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1541" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1543" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1547" href="Categories.Diagram.Equalizer.html#479" class="Bound">arr</a> <a id="1551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1553" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1559" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1561" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a>
  <a id="1565" href="Categories.Diagram.Equalizer.html#1520" class="Function">unique-diagram</a> <a id="1580" class="Symbol">{</a><a id="1581" class="Argument">h</a> <a id="1583" class="Symbol">=</a> <a id="1585" href="Categories.Diagram.Equalizer.html#1585" class="Bound">h</a><a id="1586" class="Symbol">}</a> <a id="1588" class="Symbol">{</a><a id="1589" class="Argument">i</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Categories.Diagram.Equalizer.html#1593" class="Bound">i</a><a id="1594" class="Symbol">}</a> <a id="1596" href="Categories.Diagram.Equalizer.html#1596" class="Bound">eq</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1611" href="Categories.Diagram.Equalizer.html#1585" class="Bound">h</a>                           <a id="1639" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1642" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1654" href="Categories.Diagram.Equalizer.html#1596" class="Bound">eq</a><a id="1656" class="Symbol">)</a> <a id="1658" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1664" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="1682" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a><a id="1690" class="Symbol">)</a> <a id="1692" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1696" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a> <a id="1703" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1708" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1714" href="Categories.Diagram.Equalizer.html#1593" class="Bound">i</a>                           <a id="1742" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="IsEqualizer⇒Mono"></a><a id="1745" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Categories.Diagram.Equalizer.html#1765" class="Bound">e</a> <a id="1767" class="Symbol">:</a> <a id="1769" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="1781" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="1783" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a> <a id="1785" href="Categories.Diagram.Equalizer.html#442" class="Generalizable">j</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="1795" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a>
<a id="1797" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="1814" href="Categories.Diagram.Equalizer.html#1814" class="Bound">e</a> <a id="1816" href="Categories.Diagram.Equalizer.html#1816" class="Bound">f</a> <a id="1818" href="Categories.Diagram.Equalizer.html#1818" class="Bound">g</a> <a id="1820" href="Categories.Diagram.Equalizer.html#1820" class="Bound">eq</a> <a id="1823" class="Symbol">=</a>
  <a id="1827" href="Categories.Diagram.Equalizer.html#1220" class="Function">equalize-resp-≈′</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="1853" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="1872" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a><a id="1880" class="Symbol">)</a> <a id="1882" href="Categories.Diagram.Equalizer.html#1820" class="Bound">eq</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="1893" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1897" class="Symbol">)</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="1907" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1911" class="Symbol">)</a>
  <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="1938" href="Categories.Diagram.Equalizer.html#1814" class="Bound">e</a>

<a id="1941" class="Keyword">record</a> <a id="Equalizer"></a><a id="1948" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Categories.Diagram.Equalizer.html#1959" class="Bound">f</a> <a id="1961" href="Categories.Diagram.Equalizer.html#1961" class="Bound">g</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Categories.Diagram.Equalizer.html#422" class="Generalizable">A</a> <a id="1967" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1969" href="Categories.Diagram.Equalizer.html#424" class="Generalizable">B</a><a id="1970" class="Symbol">)</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Categories.Diagram.Equalizer.html#158" class="Bound">o</a> <a id="1981" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1983" href="Categories.Diagram.Equalizer.html#160" class="Bound">ℓ</a> <a id="1985" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1987" href="Categories.Diagram.Equalizer.html#162" class="Bound">e</a><a id="1988" class="Symbol">)</a> <a id="1990" class="Keyword">where</a>
  <a id="1998" class="Keyword">field</a>
    <a id="2008" class="Symbol">{</a><a id="Equalizer.obj"></a><a id="2009" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Equalizer.arr"></a><a id="2024" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>   <a id="2030" class="Symbol">:</a> <a id="2032" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2036" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2038" href="Categories.Diagram.Equalizer.html#1965" class="Bound">A</a>
    <a id="Equalizer.isEqualizer"></a><a id="2044" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Categories.Diagram.Equalizer.html#462" class="Record">IsEqualizer</a> <a id="2070" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a> <a id="2074" href="Categories.Diagram.Equalizer.html#1959" class="Bound">f</a> <a id="2076" href="Categories.Diagram.Equalizer.html#1961" class="Bound">g</a>

  <a id="2081" class="Keyword">open</a> <a id="2086" href="Categories.Diagram.Equalizer.html#462" class="Module">IsEqualizer</a> <a id="2098" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="2110" class="Keyword">public</a>

<a id="Equalizer⇒Mono"></a><a id="2118" href="Categories.Diagram.Equalizer.html#2118" class="Function">Equalizer⇒Mono</a> <a id="2133" class="Symbol">:</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Categories.Diagram.Equalizer.html#2136" class="Bound">e</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2150" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2152" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Categories.Diagram.Equalizer.html#2024" class="Field">Equalizer.arr</a> <a id="2177" href="Categories.Diagram.Equalizer.html#2136" class="Bound">e</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Categories.Diagram.Equalizer.html#2118" class="Function">Equalizer⇒Mono</a> <a id="2195" href="Categories.Diagram.Equalizer.html#2195" class="Bound">e</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Categories.Diagram.Equalizer.html#1745" class="Function">IsEqualizer⇒Mono</a> <a id="2216" href="Categories.Diagram.Equalizer.html#2044" class="Function">isEqualizer</a>
  <a id="2230" class="Keyword">where</a> <a id="2236" class="Keyword">open</a> <a id="2241" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="2251" href="Categories.Diagram.Equalizer.html#2195" class="Bound">e</a>

<a id="up-to-iso"></a><a id="2254" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a> <a id="2264" class="Symbol">:</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Categories.Diagram.Equalizer.html#2267" class="Bound">e₁</a> <a id="2270" href="Categories.Diagram.Equalizer.html#2270" class="Bound">e₂</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2285" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2287" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2288" class="Symbol">)</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Categories.Diagram.Equalizer.html#2009" class="Field">Equalizer.obj</a> <a id="2306" href="Categories.Diagram.Equalizer.html#2267" class="Bound">e₁</a> <a id="2309" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2311" href="Categories.Diagram.Equalizer.html#2009" class="Field">Equalizer.obj</a> <a id="2325" href="Categories.Diagram.Equalizer.html#2270" class="Bound">e₂</a>
<a id="2328" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a> <a id="2338" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2341" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">record</a>
  <a id="2355" class="Symbol">{</a> <a id="2357" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2371" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2374" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a>
  <a id="2379" class="Symbol">;</a> <a id="2381" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2393" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2396" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a>
  <a id="2401" class="Symbol">;</a> <a id="2403" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Keyword">record</a>
    <a id="2420" class="Symbol">{</a> <a id="2422" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2427" class="Symbol">=</a> <a id="2429" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2443" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a> <a id="2446" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a>
    <a id="2453" class="Symbol">;</a> <a id="2455" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2476" href="Categories.Diagram.Equalizer.html#2338" class="Bound">e₁</a> <a id="2479" href="Categories.Diagram.Equalizer.html#2341" class="Bound">e₂</a>
    <a id="2486" class="Symbol">}</a>
  <a id="2490" class="Symbol">}</a>
  <a id="2494" class="Keyword">where</a>
    <a id="2504" class="Keyword">open</a> <a id="2509" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a>

    <a id="2524" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2531" class="Symbol">:</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Categories.Diagram.Equalizer.html#2534" class="Bound">e₁</a> <a id="2537" href="Categories.Diagram.Equalizer.html#2537" class="Bound">e₂</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2552" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2554" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Symbol">→</a> <a id="2559" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2563" href="Categories.Diagram.Equalizer.html#2534" class="Bound">e₁</a> <a id="2566" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2568" href="Categories.Diagram.Equalizer.html#2009" class="Field">obj</a> <a id="2572" href="Categories.Diagram.Equalizer.html#2537" class="Bound">e₂</a>
    <a id="2579" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2586" href="Categories.Diagram.Equalizer.html#2586" class="Bound">e₁</a> <a id="2589" href="Categories.Diagram.Equalizer.html#2589" class="Bound">e₂</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Categories.Diagram.Equalizer.html#575" class="Function">equalize</a> <a id="2603" href="Categories.Diagram.Equalizer.html#2589" class="Bound">e₂</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a> <a id="2616" href="Categories.Diagram.Equalizer.html#2586" class="Bound">e₁</a><a id="2618" class="Symbol">)</a>

    <a id="2625" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2633" class="Symbol">:</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2639" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2642" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2657" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2659" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2671" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2674" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a> <a id="2677" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2679" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2686" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2689" href="Categories.Diagram.Equalizer.html#2639" class="Bound">e₂</a> <a id="2692" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2694" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2701" href="Categories.Diagram.Equalizer.html#2636" class="Bound">e₁</a> <a id="2704" href="Categories.Diagram.Equalizer.html#2642" class="Bound">e₃</a>
    <a id="2711" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2719" href="Categories.Diagram.Equalizer.html#2719" class="Bound">e₁</a> <a id="2722" href="Categories.Diagram.Equalizer.html#2722" class="Bound">e₂</a> <a id="2725" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Categories.Diagram.Equalizer.html#691" class="Function">unique</a> <a id="2737" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Categories.Diagram.Equalizer.html#628" class="Function">universal</a> <a id="2773" href="Categories.Diagram.Equalizer.html#2725" class="Bound">e₃</a><a id="2775" class="Symbol">))</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Categories.Diagram.Equalizer.html#628" class="Function">universal</a> <a id="2792" href="Categories.Diagram.Equalizer.html#2722" class="Bound">e₂</a><a id="2794" class="Symbol">))))</a>

    <a id="2804" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2824" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="2839" href="Categories.Diagram.Equalizer.html#438" class="Generalizable">h</a> <a id="2841" href="Categories.Diagram.Equalizer.html#440" class="Generalizable">i</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2853" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2856" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2859" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2861" href="Categories.Diagram.Equalizer.html#2524" class="Function">repack</a> <a id="2868" href="Categories.Diagram.Equalizer.html#2824" class="Bound">e₂</a> <a id="2871" href="Categories.Diagram.Equalizer.html#2821" class="Bound">e₁</a> <a id="2874" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2876" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2883" href="Categories.Diagram.Equalizer.html#2804" class="Function">repack-cancel</a> <a id="2897" href="Categories.Diagram.Equalizer.html#2897" class="Bound">e₁</a> <a id="2900" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.Diagram.Equalizer.html#2625" class="Function">repack∘</a> <a id="2913" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2916" href="Categories.Diagram.Equalizer.html#2897" class="Bound">e₁</a> <a id="2919" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a> <a id="2922" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2924" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Categories.Diagram.Equalizer.html#864" class="Function">id-equalize</a> <a id="2939" href="Categories.Diagram.Equalizer.html#2900" class="Bound">e₂</a><a id="2941" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Diagram.Limit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Limit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a>

<a id="101" class="Keyword">module</a> <a id="108" href="Categories.Diagram.Limit.Properties.html" class="Module">Categories.Diagram.Limit.Properties</a>
       <a id="151" class="Symbol">{</a><a id="152" href="Categories.Diagram.Limit.Properties.html#152" class="Bound">o</a> <a id="154" href="Categories.Diagram.Limit.Properties.html#154" class="Bound">ℓ</a> <a id="156" href="Categories.Diagram.Limit.Properties.html#156" class="Bound">e</a><a id="157" class="Symbol">}</a> <a id="159" class="Symbol">{</a><a id="160" href="Categories.Diagram.Limit.Properties.html#160" class="Bound">o′</a> <a id="163" href="Categories.Diagram.Limit.Properties.html#163" class="Bound">ℓ′</a> <a id="166" href="Categories.Diagram.Limit.Properties.html#166" class="Bound">e′</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">{</a><a id="171" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a> <a id="173" class="Symbol">:</a> <a id="175" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="184" href="Categories.Diagram.Limit.Properties.html#152" class="Bound">o</a> <a id="186" href="Categories.Diagram.Limit.Properties.html#154" class="Bound">ℓ</a> <a id="188" href="Categories.Diagram.Limit.Properties.html#156" class="Bound">e</a><a id="189" class="Symbol">}</a> <a id="191" class="Symbol">{</a><a id="192" href="Categories.Diagram.Limit.Properties.html#192" class="Bound">J</a> <a id="194" class="Symbol">:</a> <a id="196" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="205" href="Categories.Diagram.Limit.Properties.html#160" class="Bound">o′</a> <a id="208" href="Categories.Diagram.Limit.Properties.html#163" class="Bound">ℓ′</a> <a id="211" href="Categories.Diagram.Limit.Properties.html#166" class="Bound">e′</a><a id="213" class="Symbol">}</a>  <a id="216" class="Keyword">where</a>

<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a><a id="359" class="Symbol">;</a> <a id="361" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a><a id="364" class="Symbol">;</a> <a id="366" class="Keyword">module</a> <a id="373" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5479" class="Module">≃</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="418" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="452" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a>

<a id="455" class="Keyword">import</a> <a id="462" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="501" class="Symbol">as</a> <a id="504" class="Module">Con</a>
<a id="508" class="Keyword">import</a> <a id="515" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="540" class="Symbol">as</a> <a id="543" class="Module">Lim</a>

<a id="548" class="Keyword">private</a>
  <a id="558" class="Keyword">module</a> <a id="J"></a><a id="565" href="Categories.Diagram.Limit.Properties.html#565" class="Module">J</a> <a id="567" class="Symbol">=</a> <a id="569" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="578" href="Categories.Diagram.Limit.Properties.html#192" class="Bound">J</a>
  <a id="582" class="Keyword">module</a> <a id="C"></a><a id="589" href="Categories.Diagram.Limit.Properties.html#589" class="Module">C</a> <a id="591" class="Symbol">=</a> <a id="593" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="602" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a>

  <a id="607" class="Keyword">open</a> <a id="612" href="Categories.Diagram.Limit.Properties.html#589" class="Module">C</a>
  <a id="616" class="Keyword">variable</a>
    <a id="629" href="Categories.Diagram.Limit.Properties.html#629" class="Generalizable">X</a> <a id="631" href="Categories.Diagram.Limit.Properties.html#631" class="Generalizable">Y</a> <a id="633" href="Categories.Diagram.Limit.Properties.html#633" class="Generalizable">Z</a> <a id="635" class="Symbol">:</a> <a id="637" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="645" href="Categories.Diagram.Limit.Properties.html#645" class="Generalizable">f</a> <a id="647" href="Categories.Diagram.Limit.Properties.html#647" class="Generalizable">g</a> <a id="649" href="Categories.Diagram.Limit.Properties.html#649" class="Generalizable">h</a> <a id="651" class="Symbol">:</a> <a id="653" href="Categories.Diagram.Limit.Properties.html#629" class="Generalizable">X</a> <a id="655" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="657" href="Categories.Diagram.Limit.Properties.html#631" class="Generalizable">Y</a>

<a id="660" class="Keyword">open</a> <a id="665" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="679" class="Comment">-- natural isomorphisms respects limits</a>
<a id="719" class="Keyword">module</a> <a id="726" href="Categories.Diagram.Limit.Properties.html#726" class="Module">_</a> <a id="728" class="Symbol">{</a><a id="729" href="Categories.Diagram.Limit.Properties.html#729" class="Bound">F</a> <a id="731" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a> <a id="733" class="Symbol">:</a> <a id="735" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="743" href="Categories.Diagram.Limit.Properties.html#192" class="Bound">J</a> <a id="745" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a><a id="746" class="Symbol">}</a> <a id="748" class="Symbol">(</a><a id="749" href="Categories.Diagram.Limit.Properties.html#749" class="Bound">F≃G</a> <a id="753" class="Symbol">:</a> <a id="755" href="Categories.Diagram.Limit.Properties.html#729" class="Bound">F</a> <a id="757" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="759" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a><a id="760" class="Symbol">)</a> <a id="762" class="Keyword">where</a>
  <a id="770" class="Keyword">private</a>
    <a id="782" class="Keyword">module</a> <a id="789" href="Categories.Diagram.Limit.Properties.html#789" class="Module">F</a>  <a id="792" class="Symbol">=</a> <a id="794" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="802" href="Categories.Diagram.Limit.Properties.html#729" class="Bound">F</a>
    <a id="808" class="Keyword">module</a> <a id="815" href="Categories.Diagram.Limit.Properties.html#815" class="Module">G</a>  <a id="818" class="Symbol">=</a> <a id="820" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="828" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a>
    <a id="834" class="Keyword">module</a> <a id="841" href="Categories.Diagram.Limit.Properties.html#841" class="Module">LF</a> <a id="844" class="Symbol">=</a> <a id="846" href="Categories.Diagram.Limit.html" class="Module">Lim</a> <a id="850" href="Categories.Diagram.Limit.Properties.html#729" class="Bound">F</a>
    <a id="856" class="Keyword">module</a> <a id="863" href="Categories.Diagram.Limit.Properties.html#863" class="Module">LG</a> <a id="866" class="Symbol">=</a> <a id="868" href="Categories.Diagram.Limit.html" class="Module">Lim</a> <a id="872" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a>
    <a id="878" class="Keyword">open</a> <a id="883" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="902" href="Categories.Diagram.Limit.Properties.html#749" class="Bound">F≃G</a>

  <a id="909" href="Categories.Diagram.Limit.Properties.html#909" class="Function">≃-resp-lim</a> <a id="920" class="Symbol">:</a> <a id="922" href="Categories.Diagram.Limit.html#934" class="Record">LF.Limit</a> <a id="931" class="Symbol">→</a> <a id="933" href="Categories.Diagram.Limit.html#934" class="Record">LG.Limit</a>
  <a id="944" href="Categories.Diagram.Limit.Properties.html#909" class="Function">≃-resp-lim</a> <a id="955" href="Categories.Diagram.Limit.Properties.html#955" class="Bound">L</a> <a id="957" class="Symbol">=</a> <a id="959" class="Keyword">record</a>
    <a id="970" class="Symbol">{</a> <a id="972" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="981" class="Symbol">=</a> <a id="983" class="Keyword">record</a>
      <a id="996" class="Symbol">{</a> <a id="998" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>        <a id="1007" class="Symbol">=</a> <a id="1009" class="Keyword">record</a>
        <a id="1024" class="Symbol">{</a> <a id="1026" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="1031" class="Symbol">=</a> <a id="1033" class="Keyword">record</a>
          <a id="1050" class="Symbol">{</a> <a id="1052" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1060" class="Symbol">=</a> <a id="1062" class="Symbol">λ</a> <a id="1064" href="Categories.Diagram.Limit.Properties.html#1064" class="Bound">j</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1072" href="Categories.Diagram.Limit.Properties.html#1064" class="Bound">j</a> <a id="1074" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1076" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1081" href="Categories.Diagram.Limit.Properties.html#1064" class="Bound">j</a>
          <a id="1093" class="Symbol">;</a> <a id="1095" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1103" class="Symbol">=</a> <a id="1105" class="Symbol">λ</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Categories.Diagram.Limit.Properties.html#1108" class="Bound">X</a> <a id="1110" href="Categories.Diagram.Limit.Properties.html#1110" class="Bound">Y</a><a id="1111" class="Symbol">}</a> <a id="1113" href="Categories.Diagram.Limit.Properties.html#1113" class="Bound">f</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="1135" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1140" href="Categories.Diagram.Limit.Properties.html#1113" class="Bound">f</a> <a id="1142" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1144" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1148" href="Categories.Diagram.Limit.Properties.html#1108" class="Bound">X</a> <a id="1150" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1152" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1157" href="Categories.Diagram.Limit.Properties.html#1108" class="Bound">X</a>   <a id="1161" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1164" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Categories.NaturalTransformation.Core.html#1043" class="Function">⇒.sym-commute</a> <a id="1185" href="Categories.Diagram.Limit.Properties.html#1113" class="Bound">f</a><a id="1186" class="Symbol">)</a> <a id="1188" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1202" class="Symbol">(</a><a id="1203" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1207" href="Categories.Diagram.Limit.Properties.html#1110" class="Bound">Y</a> <a id="1209" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1211" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1216" href="Categories.Diagram.Limit.Properties.html#1113" class="Bound">f</a><a id="1217" class="Symbol">)</a> <a id="1219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1221" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1226" href="Categories.Diagram.Limit.Properties.html#1108" class="Bound">X</a> <a id="1228" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1231" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Categories.Diagram.Limit.html#1186" class="Function">limit-commute</a> <a id="1252" href="Categories.Diagram.Limit.Properties.html#1113" class="Bound">f</a><a id="1253" class="Symbol">)</a> <a id="1255" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1269" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1273" href="Categories.Diagram.Limit.Properties.html#1110" class="Bound">Y</a> <a id="1275" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1277" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1282" href="Categories.Diagram.Limit.Properties.html#1110" class="Bound">Y</a>            <a id="1295" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="1307" class="Symbol">}</a>
        <a id="1317" class="Symbol">}</a>
      <a id="1325" class="Symbol">;</a> <a id="1327" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1341" class="Symbol">=</a> <a id="1343" class="Keyword">record</a>
        <a id="1358" class="Symbol">{</a> <a id="1360" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="1369" class="Symbol">=</a> <a id="1371" class="Symbol">λ</a> <a id="1373" class="Symbol">{</a><a id="1374" href="Categories.Diagram.Limit.Properties.html#1374" class="Bound">A</a><a id="1375" class="Symbol">}</a> <a id="1377" class="Symbol">→</a> <a id="1379" class="Keyword">record</a>
          <a id="1396" class="Symbol">{</a> <a id="1398" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1406" class="Symbol">=</a> <a id="1408" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Diagram.Cone.Properties.html#1991" class="Function">nat-map-Cone</a> <a id="1426" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="1430" href="Categories.Diagram.Limit.Properties.html#1374" class="Bound">A</a><a id="1431" class="Symbol">)</a>
          <a id="1443" class="Symbol">;</a> <a id="1445" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1453" class="Symbol">=</a> <a id="1455" class="Symbol">λ</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Categories.Diagram.Limit.Properties.html#1458" class="Bound">j</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1469" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1471" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="1489" class="Symbol">(</a><a id="1490" class="Keyword">record</a> <a id="1497" class="Symbol">{</a> <a id="1499" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1509" href="Categories.Diagram.Limit.Properties.html#1458" class="Bound">j</a> <a id="1511" class="Symbol">})</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1517" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a><a id="1524" class="Symbol">))</a>
          <a id="1537" class="Symbol">}</a>
        <a id="1547" class="Symbol">;</a> <a id="1549" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1558" class="Symbol">=</a> <a id="1560" class="Symbol">λ</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Categories.Diagram.Limit.Properties.html#1563" class="Bound">K</a><a id="1564" class="Symbol">}</a> <a id="1566" href="Categories.Diagram.Limit.Properties.html#1566" class="Bound">f</a> <a id="1568" class="Symbol">→</a>
          <a id="1580" class="Keyword">let</a> <a id="1584" class="Keyword">module</a> <a id="1591" href="Categories.Diagram.Limit.Properties.html#1591" class="Module">f</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Categories.Diagram.Cone.html#660" class="Module">Con.Cone⇒</a> <a id="1605" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a> <a id="1607" href="Categories.Diagram.Limit.Properties.html#1566" class="Bound">f</a>
          <a id="1619" class="Keyword">in</a> <a id="1622" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="1640" class="Keyword">record</a>
            <a id="1659" class="Symbol">{</a> <a id="1661" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1669" class="Symbol">=</a> <a id="1671" href="Categories.Diagram.Cone.html#717" class="Field">f.arr</a>
            <a id="1689" class="Symbol">;</a> <a id="1691" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1699" class="Symbol">=</a> <a id="1701" class="Symbol">λ</a> <a id="1703" class="Symbol">{</a><a id="1704" href="Categories.Diagram.Limit.Properties.html#1704" class="Bound">j</a><a id="1705" class="Symbol">}</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="1724" class="Symbol">(</a><a id="1725" class="Keyword">record</a> <a id="1732" class="Symbol">{</a> <a id="1734" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="1738" class="Symbol">=</a> <a id="1740" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1744" href="Categories.Diagram.Limit.Properties.html#1704" class="Bound">j</a> <a id="1746" class="Symbol">})</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="1760" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1762" href="Categories.Diagram.Cone.html#742" class="Field">f.commute</a><a id="1771" class="Symbol">)</a>
            <a id="1785" class="Symbol">}</a>
        <a id="1795" class="Symbol">}</a>
      <a id="1803" class="Symbol">}</a>
    <a id="1809" class="Symbol">}</a>
    <a id="1815" class="Keyword">where</a> <a id="1821" class="Keyword">open</a> <a id="1826" href="Categories.Diagram.Limit.html#934" class="Module">LF.Limit</a> <a id="1835" href="Categories.Diagram.Limit.Properties.html#955" class="Bound">L</a>

  <a id="1840" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="1848" class="Symbol">:</a> <a id="1850" class="Symbol">∀</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Categories.Diagram.Limit.Properties.html#1853" class="Bound">Lf</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Categories.Diagram.Limit.html#934" class="Record">LF.Limit</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Categories.Diagram.Limit.Properties.html#1869" class="Bound">Lg</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="Categories.Diagram.Limit.html#934" class="Record">LG.Limit</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">→</a> <a id="1886" href="Categories.Category.Construction.Cones.html#632" class="Function">Con.Cones</a> <a id="1896" href="Categories.Diagram.Limit.Properties.html#731" class="Bound">G</a> <a id="1898" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1900" href="Categories.Diagram.Limit.html#1097" class="Function">LG.Limit.limit</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Categories.Diagram.Limit.Properties.html#909" class="Function">≃-resp-lim</a> <a id="1927" href="Categories.Diagram.Limit.Properties.html#1853" class="Bound">Lf</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1933" href="Categories.Diagram.Limit.html#1097" class="Function">LG.Limit.limit</a> <a id="1948" href="Categories.Diagram.Limit.Properties.html#1869" class="Bound">Lg</a> <a id="1951" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1955" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="1963" href="Categories.Diagram.Limit.Properties.html#1963" class="Bound">Lf</a> <a id="1966" href="Categories.Diagram.Limit.Properties.html#1966" class="Bound">Lg</a> <a id="1969" class="Symbol">=</a> <a id="1971" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Categories.Diagram.Limit.html#1097" class="Function">LG.Limit.limit</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Categories.Diagram.Limit.Properties.html#909" class="Function">≃-resp-lim</a> <a id="2008" href="Categories.Diagram.Limit.Properties.html#1963" class="Bound">Lf</a><a id="2010" class="Symbol">))</a>
    <a id="2017" class="Keyword">where</a> <a id="2023" class="Keyword">open</a> <a id="2028" href="Categories.Diagram.Limit.html#934" class="Module">LG.Limit</a> <a id="2037" href="Categories.Diagram.Limit.Properties.html#1966" class="Bound">Lg</a>

<a id="≃⇒lim≅"></a><a id="2041" href="Categories.Diagram.Limit.Properties.html#2041" class="Function">≃⇒lim≅</a> <a id="2048" class="Symbol">:</a> <a id="2050" class="Symbol">∀</a> <a id="2052" class="Symbol">{</a><a id="2053" href="Categories.Diagram.Limit.Properties.html#2053" class="Bound">F</a> <a id="2055" href="Categories.Diagram.Limit.Properties.html#2055" class="Bound">G</a> <a id="2057" class="Symbol">:</a> <a id="2059" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2067" href="Categories.Diagram.Limit.Properties.html#192" class="Bound">J</a> <a id="2069" href="Categories.Diagram.Limit.Properties.html#171" class="Bound">C</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Categories.Diagram.Limit.Properties.html#2073" class="Bound">F≃G</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Categories.Diagram.Limit.Properties.html#2053" class="Bound">F</a> <a id="2081" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="2083" href="Categories.Diagram.Limit.Properties.html#2055" class="Bound">G</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Categories.Diagram.Limit.Properties.html#2087" class="Bound">Lf</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="Categories.Diagram.Limit.html#934" class="Record">Lim.Limit</a> <a id="2102" href="Categories.Diagram.Limit.Properties.html#2053" class="Bound">F</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Categories.Diagram.Limit.Properties.html#2106" class="Bound">Lg</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="Categories.Diagram.Limit.html#934" class="Record">Lim.Limit</a> <a id="2121" href="Categories.Diagram.Limit.Properties.html#2055" class="Bound">G</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Categories.Diagram.Limit.html#1158" class="Function">Lim.Limit.apex</a> <a id="2141" href="Categories.Diagram.Limit.Properties.html#2087" class="Bound">Lf</a> <a id="2144" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2146" href="Categories.Diagram.Limit.html#1158" class="Function">Lim.Limit.apex</a> <a id="2161" href="Categories.Diagram.Limit.Properties.html#2106" class="Bound">Lg</a>
<a id="2164" href="Categories.Diagram.Limit.Properties.html#2041" class="Function">≃⇒lim≅</a> <a id="2171" class="Symbol">{</a><a id="2172" class="Argument">F</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Categories.Diagram.Limit.Properties.html#2176" class="Bound">F</a><a id="2177" class="Symbol">}</a> <a id="2179" class="Symbol">{</a><a id="2180" href="Categories.Diagram.Limit.Properties.html#2180" class="Bound">G</a><a id="2181" class="Symbol">}</a> <a id="2183" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2187" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2190" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="2193" class="Symbol">=</a> <a id="2195" class="Keyword">record</a>
  <a id="2204" class="Symbol">{</a> <a id="2206" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2226" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2230" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2233" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2235" class="Symbol">)</a>
  <a id="2239" class="Symbol">;</a> <a id="2241" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2246" class="Symbol">=</a> <a id="2248" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="2268" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="2271" class="Symbol">)</a> <a id="2273" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="2276" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="2278" class="Symbol">)</a>
  <a id="2282" class="Symbol">;</a> <a id="2284" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2289" class="Symbol">=</a> <a id="2291" class="Keyword">record</a>
    <a id="2302" class="Symbol">{</a> <a id="2304" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Categories.Object.Terminal.html#803" class="Function">Lf.terminal.⊤-id</a> <a id="2328" class="Keyword">record</a>
      <a id="2341" class="Symbol">{</a> <a id="2343" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="2351" class="Symbol">=</a> <a id="2353" class="Symbol">λ</a> <a id="2355" class="Symbol">{</a><a id="2356" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a><a id="2357" class="Symbol">}</a> <a id="2359" class="Symbol">→</a> <a id="2361" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2375" href="Categories.Diagram.Limit.html#1169" class="Function">Lf.proj</a> <a id="2383" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a> <a id="2385" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2387" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="2407" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="2410" class="Symbol">)</a> <a id="2412" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="2415" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="2417" class="Symbol">)</a> <a id="2419" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2421" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2434" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2438" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2441" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2443" class="Symbol">)</a> <a id="2445" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2448" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Categories.Diagram.Limit.Properties.html#3374" class="Field">⇒-commute</a> <a id="2465" class="Symbol">(</a><a id="2466" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="2481" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="2484" class="Symbol">)</a> <a id="2486" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="2489" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="2491" class="Symbol">))</a> <a id="2494" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2504" class="Symbol">(</a><a id="2505" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="2509" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a> <a id="2511" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2513" href="Categories.Diagram.Limit.html#1169" class="Function">Lg.proj</a> <a id="2521" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a><a id="2522" class="Symbol">)</a> <a id="2524" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2526" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2539" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2543" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2546" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2548" class="Symbol">)</a>                         <a id="2574" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2577" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Categories.Diagram.Limit.Properties.html#3374" class="Field">⇒-commute</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2603" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2607" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2610" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2612" class="Symbol">))</a> <a id="2615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2625" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="2629" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a> <a id="2631" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2633" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="2637" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a> <a id="2639" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2641" href="Categories.Diagram.Limit.html#1169" class="Function">Lf.proj</a> <a id="2649" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a>                                             <a id="2695" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2698" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Categories.Morphism.html#1586" class="Function">iso.isoˡ</a> <a id="2716" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a><a id="2717" class="Symbol">)</a> <a id="2719" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2729" href="Categories.Diagram.Limit.html#1169" class="Function">Lf.proj</a> <a id="2737" href="Categories.Diagram.Limit.Properties.html#2356" class="Bound">j</a>                                                             <a id="2799" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2807" class="Symbol">}</a>
    <a id="2813" class="Symbol">;</a> <a id="2815" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Categories.Object.Terminal.html#803" class="Function">Lg.terminal.⊤-id</a> <a id="2839" class="Keyword">record</a>
      <a id="2852" class="Symbol">{</a> <a id="2854" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="2862" class="Symbol">=</a> <a id="2864" class="Symbol">λ</a> <a id="2866" class="Symbol">{</a><a id="2867" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a><a id="2868" class="Symbol">}</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2886" href="Categories.Diagram.Limit.html#1169" class="Function">Lg.proj</a> <a id="2894" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a> <a id="2896" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2898" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2911" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2915" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2918" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2920" class="Symbol">)</a> <a id="2922" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2924" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2937" class="Symbol">(</a><a id="2938" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="2944" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="2952" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="2954" class="Symbol">)</a> <a id="2956" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2959" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Categories.Diagram.Limit.Properties.html#3374" class="Field">⇒-commute</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="2985" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a> <a id="2989" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a> <a id="2992" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a><a id="2994" class="Symbol">))</a> <a id="2997" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3007" class="Symbol">(</a><a id="3008" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3012" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a> <a id="3014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3016" href="Categories.Diagram.Limit.html#1169" class="Function">Lf.proj</a> <a id="3024" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a><a id="3025" class="Symbol">)</a> <a id="3027" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3029" href="Categories.Diagram.Cone.html#717" class="Field">arr</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="3049" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="3052" class="Symbol">)</a> <a id="3054" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="3057" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="3059" class="Symbol">)</a>                 <a id="3077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3080" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3086" class="Symbol">(</a><a id="3087" href="Categories.Diagram.Limit.Properties.html#3374" class="Field">⇒-commute</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Categories.Diagram.Limit.Properties.html#1840" class="Function">≃⇒Cone⇒</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Relation.Binary.Structures.html#1622" class="Function">≃.sym</a> <a id="3113" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a><a id="3116" class="Symbol">)</a> <a id="3118" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a> <a id="3121" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a><a id="3123" class="Symbol">))</a> <a id="3126" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3136" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="3140" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a> <a id="3142" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3144" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="3148" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a> <a id="3150" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3152" href="Categories.Diagram.Limit.html#1169" class="Function">Lg.proj</a> <a id="3160" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a>                                             <a id="3206" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3209" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Categories.Morphism.html#1612" class="Function">iso.isoʳ</a> <a id="3227" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a><a id="3228" class="Symbol">)</a> <a id="3230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3240" href="Categories.Diagram.Limit.html#1169" class="Function">Lg.proj</a> <a id="3248" href="Categories.Diagram.Limit.Properties.html#2867" class="Bound">j</a>                                                             <a id="3310" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3318" class="Symbol">}</a>
    <a id="3324" class="Symbol">}</a>
  <a id="3328" class="Symbol">}</a>
  <a id="3332" class="Keyword">where</a> <a id="3338" class="Keyword">open</a> <a id="3343" href="Categories.Diagram.Cone.html#660" class="Module">Con.Cone⇒</a> <a id="3353" class="Keyword">renaming</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="3371" class="Symbol">to</a> <a id="3374" class="Field">⇒-commute</a><a id="3383" class="Symbol">)</a>
        <a id="3393" class="Keyword">module</a> <a id="3400" href="Categories.Diagram.Limit.Properties.html#3400" class="Module">Lf</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Categories.Diagram.Limit.html#934" class="Module">Lim.Limit</a> <a id="3415" href="Categories.Diagram.Limit.Properties.html#2187" class="Bound">Lf</a>
        <a id="3426" class="Keyword">module</a> <a id="3433" href="Categories.Diagram.Limit.Properties.html#3433" class="Module">Lg</a> <a id="3436" class="Symbol">=</a> <a id="3438" href="Categories.Diagram.Limit.html#934" class="Module">Lim.Limit</a> <a id="3448" href="Categories.Diagram.Limit.Properties.html#2190" class="Bound">Lg</a>
        <a id="3459" class="Keyword">open</a> <a id="3464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="3483" href="Categories.Diagram.Limit.Properties.html#2183" class="Bound">F≃G</a>
</pre></body></html>

==> anc/Categories.Diagram.Limit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Limit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Categories.Functor.html#349" class="Function">id</a><a id="110" class="Symbol">)</a>

<a id="113" class="Comment">-- Limit of a Cone over a Functor F : J → C</a>
<a id="157" class="Keyword">module</a> <a id="164" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a>
  <a id="191" class="Symbol">{</a><a id="192" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="194" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="196" href="Categories.Diagram.Limit.html#196" class="Bound">e</a><a id="197" class="Symbol">}</a> <a id="199" class="Symbol">{</a><a id="200" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="203" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="206" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="Categories.Diagram.Limit.html#211" class="Bound">C</a> <a id="213" class="Symbol">:</a> <a id="215" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="224" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="226" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="228" href="Categories.Diagram.Limit.html#196" class="Bound">e</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">{</a><a id="232" href="Categories.Diagram.Limit.html#232" class="Bound">J</a> <a id="234" class="Symbol">:</a> <a id="236" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="245" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="248" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="251" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="253" class="Symbol">}</a> <a id="255" class="Symbol">(</a><a id="256" href="Categories.Diagram.Limit.html#256" class="Bound">F</a> <a id="258" class="Symbol">:</a> <a id="260" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="268" href="Categories.Diagram.Limit.html#232" class="Bound">J</a> <a id="270" href="Categories.Diagram.Limit.html#211" class="Bound">C</a><a id="271" class="Symbol">)</a> <a id="273" class="Keyword">where</a>

<a id="280" class="Keyword">private</a>
  <a id="290" class="Keyword">module</a> <a id="C"></a><a id="297" href="Categories.Diagram.Limit.html#297" class="Module">C</a> <a id="299" class="Symbol">=</a> <a id="301" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="310" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
  <a id="314" class="Keyword">module</a> <a id="J"></a><a id="321" href="Categories.Diagram.Limit.html#321" class="Module">J</a> <a id="323" class="Symbol">=</a> <a id="325" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="334" href="Categories.Diagram.Limit.html#232" class="Bound">J</a>
<a id="336" class="Keyword">open</a> <a id="341" href="Categories.Diagram.Limit.html#297" class="Module">C</a>
<a id="343" class="Keyword">open</a> <a id="348" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="361" class="Keyword">open</a> <a id="366" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="374" href="Categories.Diagram.Limit.html#256" class="Bound">F</a>

<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Level.html" class="Module">Level</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Data.Product.html" class="Module">Data.Product</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="432" class="Symbol">)</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="486" href="Categories.Diagram.Limit.html#256" class="Bound">F</a> <a id="488" class="Keyword">renaming</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Diagram.Cone.html#660" class="Record">Cone⇒</a> <a id="504" class="Symbol">to</a> <a id="507" class="Record">_⇨_</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="551" class="Symbol">as</a> <a id="554" class="Module">T</a> <a id="556" class="Keyword">hiding</a> <a id="563" class="Symbol">(</a><a id="564" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a><a id="573" class="Symbol">;</a> <a id="575" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="635" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="669" href="Categories.Diagram.Limit.html#211" class="Bound">C</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="703" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> as <a id="MC"></a><a id="712" href="Categories.Diagram.Limit.html#712" class="Module">MC</a> <a id="715" class="Keyword">using</a> <a id="721" class="Symbol">()</a> <a id="724" class="Keyword">renaming</a> <a id="733" class="Symbol">(</a><a id="734" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="738" class="Symbol">to</a> <a id="741" class="Record Operator">_⇔_</a><a id="744" class="Symbol">)</a>

<a id="747" class="Keyword">private</a>
  <a id="757" class="Keyword">variable</a>
    <a id="770" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="772" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>  <a id="776" class="Symbol">:</a> <a id="778" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="787" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a> <a id="789" href="Categories.Diagram.Limit.html#789" class="Generalizable">B</a>   <a id="793" class="Symbol">:</a> <a id="795" href="Categories.Category.Core.html#559" class="Function">J.Obj</a>
    <a id="805" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="807" href="Categories.Diagram.Limit.html#807" class="Generalizable">Y</a> <a id="809" href="Categories.Diagram.Limit.html#809" class="Generalizable">Z</a> <a id="811" class="Symbol">:</a> <a id="813" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="821" href="Categories.Diagram.Limit.html#821" class="Generalizable">q</a>     <a id="827" class="Symbol">:</a> <a id="829" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="831" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="833" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>

<a id="837" class="Comment">-- A Limit is a Terminal object in the category of Cones</a>
<a id="894" class="Comment">--   (This could be unpacked...)</a>
<a id="927" class="Keyword">record</a> <a id="Limit"></a><a id="934" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="940" class="Symbol">:</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">(</a><a id="947" href="Categories.Diagram.Limit.html#192" class="Bound">o</a> <a id="949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="951" href="Categories.Diagram.Limit.html#194" class="Bound">ℓ</a> <a id="953" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="955" href="Categories.Diagram.Limit.html#196" class="Bound">e</a> <a id="957" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="959" href="Categories.Diagram.Limit.html#200" class="Bound">o′</a> <a id="962" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="964" href="Categories.Diagram.Limit.html#203" class="Bound">ℓ′</a> <a id="967" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="969" href="Categories.Diagram.Limit.html#206" class="Bound">e′</a><a id="971" class="Symbol">)</a> <a id="973" class="Keyword">where</a>
  <a id="981" class="Keyword">field</a>
    <a id="Limit.terminal"></a><a id="991" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="1011" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a>

  <a id="1020" class="Keyword">module</a> <a id="Limit.terminal"></a><a id="1027" href="Categories.Diagram.Limit.html#1027" class="Module">terminal</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1047" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a>

  <a id="1059" class="Keyword">open</a> <a id="1064" href="Categories.Diagram.Limit.html#1027" class="Module">terminal</a> <a id="1073" class="Keyword">using</a> <a id="1079" class="Symbol">()</a> <a id="1082" class="Keyword">renaming</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Categories.Object.Terminal.html#905" class="Function">⊤</a> <a id="1094" class="Symbol">to</a> <a id="1097" class="Function">limit</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Keyword">public</a>
  <a id="1113" class="Keyword">open</a> <a id="1118" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="1123" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1129" class="Keyword">hiding</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Categories.Diagram.Cone.html#592" class="Field">apex</a><a id="1141" class="Symbol">)</a> <a id="1143" class="Keyword">renaming</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Categories.Diagram.Cone.html#578" class="Field">N</a> <a id="1155" class="Symbol">to</a> <a id="1158" class="Field">apex</a><a id="1162" class="Symbol">;</a> <a id="1164" href="Categories.Diagram.Cone.html#415" class="Function">ψ</a> <a id="1166" class="Symbol">to</a> <a id="1169" class="Function">proj</a><a id="1173" class="Symbol">;</a> <a id="1175" href="Categories.Diagram.Cone.html#463" class="Function">commute</a> <a id="1183" class="Symbol">to</a> <a id="1186" class="Function">limit-commute</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Keyword">public</a>

  <a id="Limit.rep-cone"></a><a id="1211" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1220" class="Symbol">:</a> <a id="1222" class="Symbol">∀</a> <a id="1224" href="Categories.Diagram.Limit.html#1224" class="Bound">K</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Categories.Diagram.Limit.html#1224" class="Bound">K</a> <a id="1230" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1232" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a>
  <a id="1240" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1249" href="Categories.Diagram.Limit.html#1249" class="Bound">K</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Categories.Object.Terminal.html#577" class="Function">terminal.!</a> <a id="1264" class="Symbol">{</a><a id="1265" href="Categories.Diagram.Limit.html#1249" class="Bound">K</a><a id="1266" class="Symbol">}</a>

  <a id="Limit.rep"></a><a id="1271" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1275" class="Symbol">:</a> <a id="1277" class="Symbol">∀</a> <a id="1279" href="Categories.Diagram.Limit.html#1279" class="Bound">K</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Categories.Diagram.Cone.html#578" class="Field">Cone.N</a> <a id="1290" href="Categories.Diagram.Limit.html#1279" class="Bound">K</a> <a id="1292" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1294" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a>
  <a id="1301" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1305" href="Categories.Diagram.Limit.html#1305" class="Bound">K</a> <a id="1307" class="Symbol">=</a> <a id="1309" href="Categories.Diagram.Cone.html#717" class="Function">arr</a>
    <a id="1317" class="Keyword">where</a> <a id="1323" class="Keyword">open</a> <a id="1328" href="Categories.Diagram.Limit.html#507" class="Module">_⇨_</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1342" href="Categories.Diagram.Limit.html#1305" class="Bound">K</a><a id="1343" class="Symbol">)</a>

  <a id="Limit.unrep"></a><a id="1348" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1358" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1360" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="1374" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1380" href="Categories.Diagram.Limit.html#1380" class="Bound">f</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Keyword">record</a> <a id="1391" class="Symbol">{</a>
    <a id="1397" href="Categories.Diagram.Cone.html#592" class="Field">apex</a>        <a id="1409" class="Symbol">=</a> <a id="1411" class="Keyword">record</a>
      <a id="1424" class="Symbol">{</a> <a id="1426" href="Categories.Diagram.Cone.html#415" class="Field">ψ</a>       <a id="1434" class="Symbol">=</a> <a id="1436" class="Symbol">λ</a> <a id="1438" href="Categories.Diagram.Limit.html#1438" class="Bound">A</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1447" href="Categories.Diagram.Limit.html#1438" class="Bound">A</a> <a id="1449" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1451" href="Categories.Diagram.Limit.html#1380" class="Bound">f</a>
      <a id="1459" class="Symbol">;</a> <a id="1461" href="Categories.Diagram.Cone.html#463" class="Field">commute</a> <a id="1469" class="Symbol">=</a> <a id="1471" class="Symbol">λ</a> <a id="1473" href="Categories.Diagram.Limit.html#1473" class="Bound">g</a> <a id="1475" class="Symbol">→</a> <a id="1477" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Categories.Diagram.Limit.html#1186" class="Function">limit-commute</a> <a id="1498" href="Categories.Diagram.Limit.html#1473" class="Bound">g</a><a id="1499" class="Symbol">)</a>
      <a id="1507" class="Symbol">}</a>
    <a id="1513" class="Symbol">}</a>

  <a id="Limit.conify"></a><a id="1518" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1525" class="Symbol">:</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Categories.Diagram.Limit.html#1528" class="Bound">f</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1534" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1536" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1550" href="Categories.Diagram.Limit.html#1528" class="Bound">f</a> <a id="1552" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1554" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a>
  <a id="1562" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1569" href="Categories.Diagram.Limit.html#1569" class="Bound">f</a> <a id="1571" class="Symbol">=</a> <a id="1573" class="Keyword">record</a>
    <a id="1584" class="Symbol">{</a> <a id="1586" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="1594" class="Symbol">=</a> <a id="1596" href="Categories.Diagram.Limit.html#1569" class="Bound">f</a>
    <a id="1602" class="Symbol">;</a> <a id="1604" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a>
    <a id="1631" class="Symbol">}</a>

  <a id="Limit.commute"></a><a id="1636" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Categories.Diagram.Limit.html#1169" class="Function">proj</a> <a id="1651" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a> <a id="1653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1655" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1659" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1661" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1663" href="Categories.Diagram.Cone.html#415" class="Function">Cone.ψ</a> <a id="1670" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1672" href="Categories.Diagram.Limit.html#787" class="Generalizable">A</a>
  <a id="1676" href="Categories.Diagram.Limit.html#1636" class="Function">commute</a> <a id="1684" class="Symbol">{</a><a id="1685" class="Argument">K</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Categories.Diagram.Limit.html#1689" class="Bound">K</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Categories.Diagram.Cone.html#742" class="Field">_⇨_.commute</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1716" href="Categories.Diagram.Limit.html#1689" class="Bound">K</a><a id="1717" class="Symbol">)</a>

  <a id="Limit.unrep-cone"></a><a id="1722" href="Categories.Diagram.Limit.html#1722" class="Function">unrep-cone</a> <a id="1733" class="Symbol">:</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="1738" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="1740" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">→</a> <a id="1749" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
  <a id="1756" href="Categories.Diagram.Limit.html#1722" class="Function">unrep-cone</a> <a id="1767" href="Categories.Diagram.Limit.html#1767" class="Bound">f</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Categories.Diagram.Cone.html#717" class="Field">_⇨_.arr</a> <a id="1786" href="Categories.Diagram.Limit.html#1767" class="Bound">f</a><a id="1787" class="Symbol">)</a>

  <a id="Limit.g-η"></a><a id="1792" href="Categories.Diagram.Limit.html#1792" class="Function">g-η</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">∀</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="1807" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1809" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Categories.Diagram.Limit.html#1348" class="Function">unrep</a> <a id="1828" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a><a id="1829" class="Symbol">)</a> <a id="1831" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1833" href="Categories.Diagram.Limit.html#1801" class="Bound">f</a>
  <a id="1837" href="Categories.Diagram.Limit.html#1792" class="Function">g-η</a> <a id="1841" class="Symbol">{</a><a id="1842" class="Argument">f</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Categories.Diagram.Limit.html#1846" class="Bound">f</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Categories.Diagram.Limit.html#1518" class="Function">conify</a> <a id="1877" href="Categories.Diagram.Limit.html#1846" class="Bound">f</a><a id="1878" class="Symbol">)</a>

  <a id="Limit.η-cone"></a><a id="1883" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a> <a id="1890" class="Symbol">:</a> <a id="1892" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1898" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1900" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1909" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1915" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1917" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1929" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1935" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1939" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Categories.Object.Terminal.html#803" class="Function">terminal.⊤-id</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="1972" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="1977" class="Symbol">)</a>

  <a id="Limit.η"></a><a id="1982" href="Categories.Diagram.Limit.html#1982" class="Function">η</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="1990" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="1996" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1998" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2003" href="Categories.Diagram.Limit.html#1982" class="Function">η</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Categories.Diagram.Limit.html#1883" class="Function">η-cone</a>

  <a id="Limit.rep-cone∘"></a><a id="2017" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2035" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2037" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2043" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2045" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2054" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2056" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2058" href="Categories.Diagram.Limit.html#821" class="Generalizable">q</a> <a id="2060" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2062" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2064" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2073" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a> <a id="2076" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2080" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2090" class="Symbol">{</a><a id="2091" class="Argument">K</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Categories.Diagram.Limit.html#2095" class="Bound">K</a><a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">{</a><a id="2099" class="Argument">q</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Categories.Diagram.Limit.html#2103" class="Bound">q</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2144" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2146" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2155" href="Categories.Diagram.Limit.html#2095" class="Bound">K</a> <a id="2157" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2159" href="Categories.Diagram.Limit.html#2103" class="Bound">q</a> <a id="2161" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2162" class="Symbol">))</a>

  <a id="Limit.rep∘"></a><a id="2168" href="Categories.Diagram.Limit.html#2168" class="Function">rep∘</a> <a id="2173" class="Symbol">:</a> <a id="2175" class="Symbol">∀</a> <a id="2177" class="Symbol">{</a><a id="2178" href="Categories.Diagram.Limit.html#2178" class="Bound">q</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a> <a id="2185" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="2187" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a><a id="2188" class="Symbol">}</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2196" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2198" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2200" href="Categories.Diagram.Cone.html#717" class="Field">_⇨_.arr</a> <a id="2208" href="Categories.Diagram.Limit.html#2178" class="Bound">q</a> <a id="2210" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2212" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2216" href="Categories.Diagram.Limit.html#772" class="Generalizable">K′</a>
  <a id="2221" href="Categories.Diagram.Limit.html#2168" class="Function">rep∘</a> <a id="2226" class="Symbol">{</a><a id="2227" class="Argument">q</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Categories.Diagram.Limit.html#2231" class="Bound">q</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Categories.Diagram.Limit.html#2017" class="Function">rep-cone∘</a> <a id="2246" class="Symbol">{</a><a id="2247" class="Argument">q</a> <a id="2249" class="Symbol">=</a> <a id="2251" href="Categories.Diagram.Limit.html#2231" class="Bound">q</a><a id="2252" class="Symbol">}</a>

  <a id="Limit.rep-cone-self-id"></a><a id="2257" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a> <a id="2274" class="Symbol">:</a> <a id="2276" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2282" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2284" href="Categories.Diagram.Limit.html#1211" class="Function">rep-cone</a> <a id="2293" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2299" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2301" href="Categories.Category.Core.html#630" class="Function">Cones.id</a> <a id="2310" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2314" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="Categories.Object.Terminal.html#605" class="Function">terminal.!-unique</a> <a id="2351" href="Categories.Category.Core.html#630" class="Function">Cones.id</a>

  <a id="Limit.rep-self-id"></a><a id="2363" href="Categories.Diagram.Limit.html#2363" class="Function">rep-self-id</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Categories.Diagram.Limit.html#1271" class="Function">rep</a> <a id="2381" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2387" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2389" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="2394" href="Categories.Diagram.Limit.html#2363" class="Function">rep-self-id</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Categories.Diagram.Limit.html#2257" class="Function">rep-cone-self-id</a>

<a id="2426" class="Keyword">open</a> <a id="2431" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a>

<a id="up-to-iso-cone"></a><a id="2438" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2453" class="Symbol">:</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Categories.Diagram.Limit.html#2456" class="Bound">L₁</a> <a id="2459" href="Categories.Diagram.Limit.html#2459" class="Bound">L₂</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2479" href="Categories.Diagram.Limit.html#2456" class="Bound">L₁</a> <a id="2482" href="Categories.Diagram.Limit.html#741" class="Record Operator">⇔</a> <a id="2484" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2490" href="Categories.Diagram.Limit.html#2459" class="Bound">L₂</a>
<a id="2493" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2508" href="Categories.Diagram.Limit.html#2508" class="Bound">L₁</a> <a id="2511" href="Categories.Diagram.Limit.html#2511" class="Bound">L₂</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Categories.Object.Terminal.html#1121" class="Function">T.up-to-iso</a> <a id="2528" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2544" href="Categories.Diagram.Limit.html#2508" class="Bound">L₁</a><a id="2546" class="Symbol">)</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2558" href="Categories.Diagram.Limit.html#2511" class="Bound">L₂</a><a id="2560" class="Symbol">)</a>

<a id="up-to-iso"></a><a id="2563" href="Categories.Diagram.Limit.html#2563" class="Function">up-to-iso</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Categories.Diagram.Limit.html#2576" class="Bound">L₁</a> <a id="2579" href="Categories.Diagram.Limit.html#2579" class="Bound">L₂</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2598" href="Categories.Diagram.Limit.html#2576" class="Bound">L₁</a> <a id="2601" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2603" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2608" href="Categories.Diagram.Limit.html#2579" class="Bound">L₂</a>
<a id="2611" href="Categories.Diagram.Limit.html#2563" class="Function">up-to-iso</a> <a id="2621" href="Categories.Diagram.Limit.html#2621" class="Bound">L₁</a> <a id="2624" href="Categories.Diagram.Limit.html#2624" class="Bound">L₂</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Categories.Category.Construction.Cones.html#2037" class="Function">iso-cone⇒iso-apex</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Categories.Diagram.Limit.html#2438" class="Function">up-to-iso-cone</a> <a id="2663" href="Categories.Diagram.Limit.html#2621" class="Bound">L₁</a> <a id="2666" href="Categories.Diagram.Limit.html#2624" class="Bound">L₂</a><a id="2668" class="Symbol">)</a>

<a id="transport-by-iso-cone"></a><a id="2671" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Categories.Diagram.Limit.html#2696" class="Bound">L</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2715" href="Categories.Diagram.Limit.html#2696" class="Bound">L</a> <a id="2717" href="Categories.Diagram.Limit.html#741" class="Record Operator">⇔</a> <a id="2719" href="Categories.Diagram.Limit.html#770" class="Generalizable">K</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a>
<a id="2729" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2751" href="Categories.Diagram.Limit.html#2751" class="Bound">L</a> <a id="2753" href="Categories.Diagram.Limit.html#2753" class="Bound">L⇿K</a> <a id="2757" class="Symbol">=</a> <a id="2759" class="Keyword">record</a>
  <a id="2768" class="Symbol">{</a> <a id="2770" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Categories.Object.Terminal.html#1285" class="Function">T.transport-by-iso</a> <a id="2800" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Categories.Diagram.Limit.html#991" class="Field">terminal</a> <a id="2816" href="Categories.Diagram.Limit.html#2751" class="Bound">L</a><a id="2817" class="Symbol">)</a> <a id="2819" href="Categories.Diagram.Limit.html#2753" class="Bound">L⇿K</a>
  <a id="2825" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2828" href="Categories.Diagram.Limit.html#2828" class="Function">transport-by-iso</a> <a id="2845" class="Symbol">:</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Categories.Diagram.Limit.html#2848" class="Bound">L</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Categories.Diagram.Limit.html#1158" class="Function">apex</a> <a id="2866" href="Categories.Diagram.Limit.html#2848" class="Bound">L</a> <a id="2868" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2870" href="Categories.Diagram.Limit.html#805" class="Generalizable">X</a> <a id="2872" class="Symbol">→</a> <a id="2874" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a>
<a id="2880" href="Categories.Diagram.Limit.html#2828" class="Function">transport-by-iso</a> <a id="2897" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a> <a id="2899" href="Categories.Diagram.Limit.html#2899" class="Bound">L≅X</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.Diagram.Limit.html#2671" class="Function">transport-by-iso-cone</a> <a id="2927" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2936" href="Categories.Diagram.Limit.html#2947" class="Function">p</a><a id="2937" class="Symbol">)</a>
  <a id="2941" class="Keyword">where</a> <a id="2947" href="Categories.Diagram.Limit.html#2947" class="Function">p</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Categories.Category.Construction.Cones.html#1525" class="Function">cone-resp-iso</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a> <a id="2972" href="Categories.Diagram.Limit.html#2897" class="Bound">L</a><a id="2973" class="Symbol">)</a> <a id="2975" href="Categories.Diagram.Limit.html#2899" class="Bound">L≅X</a>

<a id="2980" class="Keyword">module</a> <a id="2987" href="Categories.Diagram.Limit.html#2987" class="Module">_</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a> <a id="2992" class="Symbol">:</a> <a id="2994" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3013" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a> <a id="3023" class="Symbol">:</a> <a id="3025" href="Categories.Diagram.Cone.html#358" class="Record">Apex</a> <a id="3030" href="Categories.Diagram.Limit.html#2990" class="Bound">X</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Categories.Diagram.Limit.html#3034" class="Bound">L</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a><a id="3043" class="Symbol">)</a> <a id="3045" class="Keyword">where</a>
  <a id="3053" class="Keyword">private</a>
    <a id="3065" class="Keyword">module</a> <a id="3072" href="Categories.Diagram.Limit.html#3072" class="Module">apex₁</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="3085" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a>
    <a id="3095" class="Keyword">module</a> <a id="3102" href="Categories.Diagram.Limit.html#3102" class="Module">apex₂</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Categories.Diagram.Cone.html#358" class="Module">Apex</a> <a id="3115" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a>
    <a id="3125" class="Keyword">module</a> <a id="3132" href="Categories.Diagram.Limit.html#3132" class="Module">L</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a> <a id="3142" href="Categories.Diagram.Limit.html#3034" class="Bound">L</a>

    <a id="3149" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="3163" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3166" class="Symbol">=</a> <a id="3168" class="Keyword">record</a> <a id="3175" class="Symbol">{</a> <a id="3177" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3182" class="Symbol">=</a> <a id="3184" href="Categories.Diagram.Limit.html#3000" class="Bound">apex₁</a> <a id="3190" class="Symbol">}</a>
    <a id="3196" class="Keyword">module</a> <a id="3203" href="Categories.Diagram.Limit.html#3203" class="Module">K₁</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="3213" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a>

    <a id="3221" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a> <a id="3224" class="Symbol">:</a> <a id="3226" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a>
    <a id="3235" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a> <a id="3238" class="Symbol">=</a> <a id="3240" class="Keyword">record</a> <a id="3247" class="Symbol">{</a> <a id="3249" href="Categories.Diagram.Cone.html#592" class="Field">apex</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Categories.Diagram.Limit.html#3017" class="Bound">apex₂</a> <a id="3262" class="Symbol">}</a>
    <a id="3268" class="Keyword">module</a> <a id="3275" href="Categories.Diagram.Limit.html#3275" class="Module">K₂</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Categories.Diagram.Cone.html#526" class="Module">Cone</a> <a id="3285" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>

  <a id="3291" href="Categories.Diagram.Limit.html#3291" class="Function">ψ-≈⇒rep-≈</a> <a id="3301" class="Symbol">:</a> <a id="3303" class="Symbol">(∀</a> <a id="3306" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Categories.Diagram.Cone.html#415" class="Function">apex₁.ψ</a> <a id="3318" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a> <a id="3320" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3322" href="Categories.Diagram.Cone.html#415" class="Function">apex₂.ψ</a> <a id="3330" href="Categories.Diagram.Limit.html#3306" class="Bound">A</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Categories.Diagram.Limit.html#1271" class="Function">L.rep</a> <a id="3341" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3344" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3346" href="Categories.Diagram.Limit.html#1271" class="Function">L.rep</a> <a id="3352" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>
  <a id="3357" href="Categories.Diagram.Limit.html#3291" class="Function">ψ-≈⇒rep-≈</a> <a id="3367" href="Categories.Diagram.Limit.html#3367" class="Bound">∀eq</a> <a id="3371" class="Symbol">=</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Categories.Object.Terminal.html#605" class="Function">L.terminal.!-unique</a> <a id="3394" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a><a id="3402" class="Symbol">)</a> <a id="3404" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3406" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>
    <a id="3420" class="Keyword">where</a> <a id="3426" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3437" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="3439" href="Categories.Diagram.Limit.html#3221" class="Function">K₂</a>
          <a id="3452" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3458" class="Symbol">=</a> <a id="3460" class="Keyword">record</a>
            <a id="3479" class="Symbol">{</a> <a id="3481" href="Categories.Diagram.Cone.html#717" class="Field">arr</a>     <a id="3489" class="Symbol">=</a> <a id="3491" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="3506" class="Symbol">;</a> <a id="3508" href="Categories.Diagram.Cone.html#742" class="Field">commute</a> <a id="3516" class="Symbol">=</a> <a id="3518" class="Symbol">λ</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Categories.Diagram.Limit.html#3521" class="Bound">X</a><a id="3522" class="Symbol">}</a> <a id="3524" class="Symbol">→</a> <a id="3526" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3536" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3538" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Categories.Diagram.Limit.html#3367" class="Bound">∀eq</a> <a id="3545" href="Categories.Diagram.Limit.html#3521" class="Bound">X</a><a id="3546" class="Symbol">)</a>
            <a id="3560" class="Symbol">}</a>

          <a id="3573" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Categories.Diagram.Limit.html#3149" class="Function">K₁</a> <a id="3587" href="Categories.Diagram.Limit.html#507" class="Record Operator">⇨</a> <a id="3589" href="Categories.Diagram.Limit.html#1097" class="Function">L.limit</a>
          <a id="3607" href="Categories.Diagram.Limit.html#3573" class="Function">K₁⇒limit</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="3624" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3626" href="Categories.Object.Terminal.html#577" class="Function">L.terminal.!</a> <a id="3639" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3641" href="Categories.Diagram.Limit.html#3426" class="Function">K₁⇒K₂</a> <a id="3647" href="Categories.Category.html#700" class="Function Operator">]</a>
</pre></body></html>

==> anc/Categories.Diagram.Pullback.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pullback.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Diagram.Pullback.Properties.html" class="Module">Categories.Diagram.Pullback.Properties</a> <a id="116" class="Symbol">{</a><a id="117" href="Categories.Diagram.Pullback.Properties.html#117" class="Bound">o</a> <a id="119" href="Categories.Diagram.Pullback.Properties.html#119" class="Bound">ℓ</a> <a id="121" href="Categories.Diagram.Pullback.Properties.html#121" class="Bound">e</a><a id="122" class="Symbol">}</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="127" class="Symbol">:</a> <a id="129" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="138" href="Categories.Diagram.Pullback.Properties.html#117" class="Bound">o</a> <a id="140" href="Categories.Diagram.Pullback.Properties.html#119" class="Bound">ℓ</a> <a id="142" href="Categories.Diagram.Pullback.Properties.html#121" class="Bound">e</a><a id="143" class="Symbol">)</a> <a id="145" class="Keyword">where</a>

<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Function.html" class="Module">Function</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="183" class="Symbol">)</a>

<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Categories.Category.BinaryProducts.html" class="Module">Categories.Category.BinaryProducts</a> <a id="233" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Category.Cartesian.html" class="Module">Categories.Category.Cartesian</a> <a id="277" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="319" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="362" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="364" class="Keyword">hiding</a> <a id="371" class="Symbol">(</a><a id="372" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="421" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="423" class="Keyword">hiding</a> <a id="430" class="Symbol">(</a><a id="431" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a><a id="440" class="Symbol">)</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="481" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="483" class="Keyword">hiding</a> <a id="490" class="Symbol">(</a><a id="491" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="534" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="578" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Categories.Category.Complete.Finitely.html" class="Module">Categories.Category.Complete.Finitely</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Data.Product.html" class="Module">Data.Product</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Data.Product.Base.html#852" class="Function">∃</a><a id="688" class="Symbol">;</a> <a id="690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="693" class="Symbol">)</a>

<a id="696" class="Keyword">private</a>
  <a id="706" class="Keyword">open</a> <a id="711" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="720" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
  <a id="724" class="Keyword">variable</a>
    <a id="737" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="739" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a> <a id="741" href="Categories.Diagram.Pullback.Properties.html#741" class="Generalizable">Z</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="753" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="755" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a> <a id="757" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="759" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="765" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="767" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a>
<a id="769" class="Keyword">open</a> <a id="774" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="787" class="Keyword">open</a> <a id="792" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="799" class="Comment">-- pullbacks of a monomorphism along itself give us the identity arrow.</a>
<a id="pullback-self-mono"></a><a id="871" href="Categories.Diagram.Pullback.Properties.html#871" class="Function">pullback-self-mono</a> <a id="890" class="Symbol">:</a> <a id="892" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="897" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="899" class="Symbol">→</a> <a id="901" href="Categories.Diagram.Pullback.html#747" class="Record">IsPullback</a> <a id="912" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="915" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="918" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="920" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a>
<a id="922" href="Categories.Diagram.Pullback.Properties.html#871" class="Function">pullback-self-mono</a> <a id="941" href="Categories.Diagram.Pullback.Properties.html#941" class="Bound">mono</a> <a id="946" class="Symbol">=</a> <a id="948" class="Keyword">record</a>
  <a id="957" class="Symbol">{</a> <a id="959" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a> <a id="967" class="Symbol">=</a> <a id="969" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="988" class="Symbol">=</a> <a id="990" class="Symbol">λ</a> <a id="992" class="Symbol">{</a><a id="993" href="Categories.Diagram.Pullback.Properties.html#993" class="Bound">X</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">{</a><a id="997" href="Categories.Diagram.Pullback.Properties.html#997" class="Bound">h₁</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">{</a><a id="1002" href="Categories.Diagram.Pullback.Properties.html#1002" class="Bound">h₂</a><a id="1004" class="Symbol">}</a> <a id="1006" href="Categories.Diagram.Pullback.Properties.html#1006" class="Bound">eq</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Categories.Diagram.Pullback.Properties.html#997" class="Bound">h₁</a>
  <a id="1016" class="Symbol">;</a> <a id="1018" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Symbol">λ</a> <a id="1029" href="Categories.Diagram.Pullback.Properties.html#1029" class="Bound">id∘i≈h₁</a> <a id="1037" href="Categories.Diagram.Pullback.Properties.html#1037" class="Bound">_</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1043" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1053" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1055" href="Categories.Diagram.Pullback.Properties.html#1029" class="Bound">id∘i≈h₁</a>
  <a id="1065" class="Symbol">;</a> <a id="1067" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>
  <a id="1097" class="Symbol">;</a> <a id="1099" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="1115" class="Symbol">=</a> <a id="1117" class="Symbol">λ</a> <a id="1119" class="Symbol">{</a><a id="1120" href="Categories.Diagram.Pullback.Properties.html#1120" class="Bound">X</a><a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">{</a><a id="1124" href="Categories.Diagram.Pullback.Properties.html#1124" class="Bound">h₁</a><a id="1126" class="Symbol">}</a> <a id="1128" class="Symbol">{</a><a id="1129" href="Categories.Diagram.Pullback.Properties.html#1129" class="Bound">h₂</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Categories.Diagram.Pullback.Properties.html#1134" class="Bound">eq</a><a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">→</a> <a id="1140" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1150" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1152" href="Categories.Diagram.Pullback.Properties.html#941" class="Bound">mono</a> <a id="1157" href="Categories.Diagram.Pullback.Properties.html#1124" class="Bound">h₁</a> <a id="1160" href="Categories.Diagram.Pullback.Properties.html#1129" class="Bound">h₂</a> <a id="1163" href="Categories.Diagram.Pullback.Properties.html#1134" class="Bound">eq</a>
  <a id="1168" class="Symbol">}</a>

<a id="1171" class="Comment">-- pullback from a terminal object is the same as a product</a>
<a id="1231" class="Keyword">module</a> <a id="1238" href="Categories.Diagram.Pullback.Properties.html#1238" class="Module">_</a> <a id="1240" class="Symbol">(</a><a id="1241" href="Categories.Diagram.Pullback.Properties.html#1241" class="Bound">t</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Keyword">where</a>
  <a id="1263" class="Keyword">open</a> <a id="1268" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1277" href="Categories.Diagram.Pullback.Properties.html#1241" class="Bound">t</a>

  <a id="1282" href="Categories.Diagram.Pullback.Properties.html#1282" class="Function">pullback-⊤⇒product</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a><a id="1317" class="Symbol">})</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1323" class="Symbol">{</a><a id="1324" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a><a id="1325" class="Symbol">})</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1338" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="1340" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a>
  <a id="1344" href="Categories.Diagram.Pullback.Properties.html#1282" class="Function">pullback-⊤⇒product</a> <a id="1363" href="Categories.Diagram.Pullback.Properties.html#1363" class="Bound">p</a> <a id="1365" class="Symbol">=</a> <a id="1367" class="Keyword">record</a>
    <a id="1378" class="Symbol">{</a> <a id="1380" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="1389" class="Symbol">=</a> <a id="1391" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a>
    <a id="1397" class="Symbol">;</a> <a id="1399" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="1408" class="Symbol">=</a> <a id="1410" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
    <a id="1417" class="Symbol">;</a> <a id="1419" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="1428" class="Symbol">=</a> <a id="1430" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
    <a id="1437" class="Symbol">;</a> <a id="1439" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="1448" class="Symbol">=</a> <a id="1450" class="Symbol">λ</a> <a id="1452" href="Categories.Diagram.Pullback.Properties.html#1452" class="Bound">f</a> <a id="1454" href="Categories.Diagram.Pullback.Properties.html#1454" class="Bound">g</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="1479" class="Symbol">{</a><a id="1480" class="Argument">f</a> <a id="1482" class="Symbol">=</a> <a id="1484" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1486" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1488" href="Categories.Diagram.Pullback.Properties.html#1452" class="Bound">f</a><a id="1489" class="Symbol">}</a> <a id="1491" class="Symbol">{</a><a id="1492" class="Argument">g</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1498" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1500" href="Categories.Diagram.Pullback.Properties.html#1454" class="Bound">g</a><a id="1501" class="Symbol">})</a>
    <a id="1508" class="Symbol">;</a> <a id="1510" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
    <a id="1541" class="Symbol">;</a> <a id="1543" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
    <a id="1574" class="Symbol">;</a> <a id="1576" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="1585" class="Symbol">=</a> <a id="1587" class="Symbol">λ</a> <a id="1589" href="Categories.Diagram.Pullback.Properties.html#1589" class="Bound">eq</a> <a id="1592" href="Categories.Diagram.Pullback.Properties.html#1592" class="Bound">eq′</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="1608" href="Categories.Diagram.Pullback.Properties.html#1589" class="Bound">eq</a> <a id="1611" href="Categories.Diagram.Pullback.Properties.html#1592" class="Bound">eq′</a><a id="1614" class="Symbol">)</a>
    <a id="1620" class="Symbol">}</a>
    <a id="1626" class="Keyword">where</a> <a id="1632" class="Keyword">open</a> <a id="1637" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="1646" href="Categories.Diagram.Pullback.Properties.html#1363" class="Bound">p</a>

  <a id="1651" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">product⇒pullback-⊤</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1680" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a> <a id="1682" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Categories.Diagram.Pullback.Properties.html#737" class="Generalizable">X</a><a id="1700" class="Symbol">})</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1706" class="Symbol">{</a><a id="1707" href="Categories.Diagram.Pullback.Properties.html#739" class="Generalizable">Y</a><a id="1708" class="Symbol">})</a>
  <a id="1713" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">product⇒pullback-⊤</a> <a id="1732" href="Categories.Diagram.Pullback.Properties.html#1732" class="Bound">p</a> <a id="1734" class="Symbol">=</a> <a id="1736" class="Keyword">record</a>
    <a id="1747" class="Symbol">{</a> <a id="1749" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="1765" class="Symbol">=</a> <a id="1767" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>
    <a id="1774" class="Symbol">;</a> <a id="1776" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="1792" class="Symbol">=</a> <a id="1794" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>
    <a id="1801" class="Symbol">;</a> <a id="1803" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="1814" class="Symbol">=</a> <a id="1816" class="Keyword">record</a>
      <a id="1829" class="Symbol">{</a> <a id="1831" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="1847" class="Symbol">=</a> <a id="1849" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>
      <a id="1865" class="Symbol">;</a> <a id="1867" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="1883" class="Symbol">=</a> <a id="1885" class="Symbol">λ</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Categories.Diagram.Pullback.Properties.html#1888" class="Bound">_</a> <a id="1890" href="Categories.Diagram.Pullback.Properties.html#1890" class="Bound">f</a> <a id="1892" href="Categories.Diagram.Pullback.Properties.html#1892" class="Bound">g</a><a id="1893" class="Symbol">}</a> <a id="1895" href="Categories.Diagram.Pullback.Properties.html#1895" class="Bound">_</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1901" href="Categories.Diagram.Pullback.Properties.html#1890" class="Bound">f</a> <a id="1903" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1905" href="Categories.Diagram.Pullback.Properties.html#1892" class="Bound">g</a> <a id="1907" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a>
      <a id="1915" class="Symbol">;</a> <a id="1917" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="1933" class="Symbol">=</a> <a id="1935" class="Symbol">λ</a> <a id="1937" href="Categories.Diagram.Pullback.Properties.html#1937" class="Bound">eq</a> <a id="1940" href="Categories.Diagram.Pullback.Properties.html#1940" class="Bound">eq′</a> <a id="1944" class="Symbol">→</a> <a id="1946" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="1956" href="Categories.Diagram.Pullback.Properties.html#1937" class="Bound">eq</a> <a id="1959" href="Categories.Diagram.Pullback.Properties.html#1940" class="Bound">eq′</a><a id="1962" class="Symbol">)</a>
      <a id="1970" class="Symbol">;</a> <a id="1972" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>
      <a id="2005" class="Symbol">;</a> <a id="2007" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>
      <a id="2040" class="Symbol">}</a>
    <a id="2046" class="Symbol">}</a>
    <a id="2052" class="Keyword">where</a> <a id="2058" class="Keyword">open</a> <a id="2063" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2071" href="Categories.Diagram.Pullback.Properties.html#1732" class="Bound">p</a>

<a id="2074" class="Comment">-- pullbacks respect _≈_</a>
<a id="2099" class="Keyword">module</a> <a id="2106" href="Categories.Diagram.Pullback.Properties.html#2106" class="Module">_</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Categories.Diagram.Pullback.Properties.html#2109" class="Bound">p</a> <a id="2111" class="Symbol">:</a> <a id="2113" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2122" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="2124" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Keyword">where</a>
  <a id="2135" class="Keyword">open</a> <a id="2140" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2149" href="Categories.Diagram.Pullback.Properties.html#2109" class="Bound">p</a>

  <a id="2154" href="Categories.Diagram.Pullback.Properties.html#2154" class="Function">pullback-resp-≈</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Categories.Diagram.Pullback.Properties.html#2122" class="Bound">f</a> <a id="2174" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2176" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Categories.Diagram.Pullback.Properties.html#2124" class="Bound">g</a> <a id="2182" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2184" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2197" href="Categories.Diagram.Pullback.Properties.html#757" class="Generalizable">h</a> <a id="2199" href="Categories.Diagram.Pullback.Properties.html#759" class="Generalizable">i</a>
  <a id="2203" href="Categories.Diagram.Pullback.Properties.html#2154" class="Function">pullback-resp-≈</a> <a id="2219" href="Categories.Diagram.Pullback.Properties.html#2219" class="Bound">eq</a> <a id="2222" href="Categories.Diagram.Pullback.Properties.html#2222" class="Bound">eq′</a> <a id="2226" class="Symbol">=</a> <a id="2228" class="Keyword">record</a>
    <a id="2239" class="Symbol">{</a> <a id="2241" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="2257" class="Symbol">=</a> <a id="2259" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
    <a id="2266" class="Symbol">;</a> <a id="2268" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="2284" class="Symbol">=</a> <a id="2286" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
    <a id="2293" class="Symbol">;</a> <a id="2295" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="2306" class="Symbol">=</a> <a id="2308" class="Keyword">record</a>
      <a id="2321" class="Symbol">{</a> <a id="2323" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="2339" class="Symbol">=</a> <a id="2341" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2354" href="Categories.Diagram.Pullback.Properties.html#2219" class="Bound">eq</a><a id="2356" class="Symbol">)</a> <a id="2358" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2360" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="2368" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2370" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2380" href="Categories.Diagram.Pullback.Properties.html#2222" class="Bound">eq′</a>
      <a id="2390" class="Symbol">;</a> <a id="2392" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="2408" class="Symbol">=</a> <a id="2410" class="Symbol">λ</a> <a id="2412" href="Categories.Diagram.Pullback.Properties.html#2412" class="Bound">eq″</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2439" href="Categories.Diagram.Pullback.Properties.html#2219" class="Bound">eq</a> <a id="2442" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2444" href="Categories.Diagram.Pullback.Properties.html#2412" class="Bound">eq″</a> <a id="2448" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2450" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2463" href="Categories.Diagram.Pullback.Properties.html#2222" class="Bound">eq′</a><a id="2466" class="Symbol">))</a>
      <a id="2475" class="Symbol">;</a> <a id="2477" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="2493" class="Symbol">=</a> <a id="2495" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a>
      <a id="2508" class="Symbol">;</a> <a id="2510" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
      <a id="2550" class="Symbol">;</a> <a id="2552" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
      <a id="2592" class="Symbol">}</a>
    <a id="2598" class="Symbol">}</a>

<a id="2601" class="Comment">-- Some facts about pulling back along identity</a>
<a id="2649" class="Keyword">module</a> <a id="2656" href="Categories.Diagram.Pullback.Properties.html#2656" class="Module">_</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Categories.Diagram.Pullback.Properties.html#2659" class="Bound">p</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2672" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2675" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Keyword">where</a>
  <a id="2686" class="Keyword">open</a> <a id="2691" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="2700" href="Categories.Diagram.Pullback.Properties.html#2659" class="Bound">p</a>

  <a id="2705" class="Comment">-- This is a more subtle way of saying that &#39;p₂ ≈ id&#39;, without involving heterogenous equality.</a>
  <a id="2803" href="Categories.Diagram.Pullback.Properties.html#2803" class="Function">pullback-identity</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2833" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="2845" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2847" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="2850" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2852" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2857" href="Categories.Diagram.Pullback.Properties.html#2803" class="Function">pullback-identity</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2887" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2897" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="2909" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2911" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="2914" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2917" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="2924" class="Symbol">(</a> <a id="2926" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2932" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2948" class="Symbol">)</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2957" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a><a id="2972" class="Symbol">)</a>  <a id="2975" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2981" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2991" href="Categories.Diagram.Pullback.Properties.html#3147" class="Function">eq</a>               <a id="3008" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3011" href="Categories.Diagram.Pullback.html#1484" class="Function">universal-resp-≈</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3031" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="3039" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3041" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="3050" class="Symbol">)</a> <a id="3052" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3062" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3068" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="3078" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a>          <a id="3095" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3099" href="Categories.Diagram.Pullback.html#1405" class="Function">Pullback.id-unique</a> <a id="3118" href="Categories.Diagram.Pullback.Properties.html#2659" class="Bound">p</a> <a id="3120" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="3126" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3135" class="Keyword">where</a>
      <a id="3147" href="Categories.Diagram.Pullback.Properties.html#3147" class="Function">eq</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3155" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3157" href="Categories.Diagram.Pullback.Properties.html#2675" class="Bound">f</a> <a id="3159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3161" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="3164" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3166" href="Categories.Diagram.Pullback.Properties.html#2675" class="Bound">f</a> <a id="3168" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3170" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3173" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3175" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
      <a id="3184" href="Categories.Diagram.Pullback.Properties.html#3147" class="Function">eq</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3203" class="Symbol">(</a><a id="3204" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3207" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3209" href="Categories.Diagram.Pullback.Properties.html#2675" class="Bound">f</a> <a id="3211" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3213" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="3215" class="Symbol">)</a> <a id="3217" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3220" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="3226" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="3237" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3247" class="Symbol">(</a><a id="3248" href="Categories.Diagram.Pullback.Properties.html#2675" class="Bound">f</a> <a id="3250" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3252" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="3254" class="Symbol">)</a>      <a id="3261" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3265" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3273" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3283" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3293" class="Symbol">(</a><a id="3294" href="Categories.Diagram.Pullback.Properties.html#2675" class="Bound">f</a> <a id="3296" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3298" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3301" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3303" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="3305" class="Symbol">)</a> <a id="3307" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="3310" class="Comment">-- pullbacks in Cartesian categories create equalizers</a>
<a id="3365" class="Keyword">module</a> <a id="3372" href="Categories.Diagram.Pullback.Properties.html#3372" class="Module">_</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Categories.Diagram.Pullback.Properties.html#3375" class="Bound">pullbacks</a> <a id="3385" class="Symbol">:</a> <a id="3387" class="Symbol">∀</a> <a id="3389" class="Symbol">{</a><a id="3390" href="Categories.Diagram.Pullback.Properties.html#3390" class="Bound">X</a> <a id="3392" href="Categories.Diagram.Pullback.Properties.html#3392" class="Bound">Y</a> <a id="3394" href="Categories.Diagram.Pullback.Properties.html#3394" class="Bound">Z</a><a id="3395" class="Symbol">}</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Categories.Diagram.Pullback.Properties.html#3398" class="Bound">f</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Categories.Diagram.Pullback.Properties.html#3390" class="Bound">X</a> <a id="3404" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3406" href="Categories.Diagram.Pullback.Properties.html#3394" class="Bound">Z</a><a id="3407" class="Symbol">)</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Categories.Diagram.Pullback.Properties.html#3410" class="Bound">g</a> <a id="3412" class="Symbol">:</a> <a id="3414" href="Categories.Diagram.Pullback.Properties.html#3392" class="Bound">Y</a> <a id="3416" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3418" href="Categories.Diagram.Pullback.Properties.html#3394" class="Bound">Z</a><a id="3419" class="Symbol">)</a> <a id="3421" class="Symbol">→</a> <a id="3423" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3432" href="Categories.Diagram.Pullback.Properties.html#3398" class="Bound">f</a> <a id="3434" href="Categories.Diagram.Pullback.Properties.html#3410" class="Bound">g</a><a id="3435" class="Symbol">)</a>
         <a id="3446" class="Symbol">(</a><a id="3447" href="Categories.Diagram.Pullback.Properties.html#3447" class="Bound">cartesian</a> <a id="3457" class="Symbol">:</a> <a id="3459" href="Categories.Category.Cartesian.html#727" class="Record">Cartesian</a><a id="3468" class="Symbol">)</a> <a id="3470" class="Keyword">where</a>
  <a id="3478" class="Keyword">open</a> <a id="3483" href="Categories.Category.Cartesian.html#727" class="Module">Cartesian</a> <a id="3493" href="Categories.Diagram.Pullback.Properties.html#3447" class="Bound">cartesian</a>
  <a id="3505" class="Keyword">open</a> <a id="3510" href="Categories.Category.BinaryProducts.html#848" class="Module">BinaryProducts</a> <a id="3525" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="3534" class="Keyword">using</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨_,_⟩</a><a id="3546" class="Symbol">;</a> <a id="3548" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="3550" class="Symbol">;</a> <a id="3552" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="3554" class="Symbol">;</a> <a id="3556" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a><a id="3564" class="Symbol">;</a> <a id="3566" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a><a id="3569" class="Symbol">;</a> <a id="3571" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="3579" class="Symbol">;</a> <a id="3581" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="3589" class="Symbol">)</a>

  <a id="3594" href="Categories.Diagram.Pullback.Properties.html#3594" class="Function">pullback×cartesian⇒equalizer</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="3635" href="Categories.Diagram.Pullback.Properties.html#753" class="Generalizable">f</a> <a id="3637" href="Categories.Diagram.Pullback.Properties.html#755" class="Generalizable">g</a>
  <a id="3641" href="Categories.Diagram.Pullback.Properties.html#3594" class="Function">pullback×cartesian⇒equalizer</a> <a id="3670" class="Symbol">{</a><a id="3671" class="Argument">f</a> <a id="3673" class="Symbol">=</a> <a id="3675" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a><a id="3676" class="Symbol">}</a> <a id="3678" class="Symbol">{</a><a id="3679" class="Argument">g</a> <a id="3681" class="Symbol">=</a> <a id="3683" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a><a id="3684" class="Symbol">}</a> <a id="3686" class="Symbol">=</a> <a id="3688" class="Keyword">record</a>
    <a id="3699" class="Symbol">{</a> <a id="3701" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="3711" class="Symbol">=</a> <a id="3713" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>
    <a id="3722" class="Symbol">;</a> <a id="3724" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="3736" class="Symbol">=</a> <a id="3738" class="Keyword">record</a>
      <a id="3751" class="Symbol">{</a> <a id="3753" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>  <a id="3763" class="Symbol">=</a> <a id="3765" href="Categories.Diagram.Pullback.Properties.html#4936" class="Function">equality</a>
      <a id="3780" class="Symbol">;</a> <a id="3782" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>  <a id="3792" class="Symbol">=</a> <a id="3794" class="Symbol">λ</a> <a id="3796" class="Symbol">{</a><a id="3797" href="Categories.Diagram.Pullback.Properties.html#3797" class="Bound">_</a> <a id="3799" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a><a id="3800" class="Symbol">}</a> <a id="3802" href="Categories.Diagram.Pullback.Properties.html#3802" class="Bound">eq</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Categories.Diagram.Pullback.html#886" class="Function">p.universal</a> <a id="3819" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3821" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3835" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3837" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="3839" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3841" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="3843" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3845" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3847" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a>               <a id="3863" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3866" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3870" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3880" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3882" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="3884" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3886" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a> <a id="3888" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3890" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="3892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3894" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a> <a id="3896" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>           <a id="3908" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3912" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3921" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3942" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3944" href="Categories.Diagram.Pullback.Properties.html#3802" class="Bound">eq</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3958" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="3960" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3963" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3965" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="3967" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3969" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a> <a id="3971" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="3973" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3976" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3978" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="3980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3982" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a> <a id="3984" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="3986" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3990" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="3994" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4004" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4006" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4009" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4011" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4014" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4016" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4018" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4020" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4022" href="Categories.Diagram.Pullback.Properties.html#3799" class="Bound">h</a>         <a id="4032" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="4040" class="Symbol">;</a> <a id="4042" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="4052" class="Symbol">=</a> <a id="4054" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4056" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a>
      <a id="4080" class="Symbol">;</a> <a id="4082" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="4092" class="Symbol">=</a> <a id="4094" class="Symbol">λ</a> <a id="4096" href="Categories.Diagram.Pullback.Properties.html#4096" class="Bound">eq</a> <a id="4099" class="Symbol">→</a> <a id="4101" href="Categories.Diagram.Pullback.html#956" class="Function">p.unique</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4113" href="Categories.Diagram.Pullback.Properties.html#4096" class="Bound">eq</a><a id="4115" class="Symbol">)</a>
                                    <a id="4153" class="Symbol">(</a><a id="4154" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4163" href="Categories.Diagram.Pullback.Properties.html#4670" class="Function">eq′</a><a id="4166" class="Symbol">)</a> <a id="4168" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4170" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4172" class="Symbol">(</a><a id="4173" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4183" href="Categories.Diagram.Pullback.Properties.html#4096" class="Bound">eq</a><a id="4185" class="Symbol">))</a>
      <a id="4194" class="Symbol">}</a>
    <a id="4200" class="Symbol">}</a>
    <a id="4206" class="Keyword">where</a> <a id="4212" href="Categories.Diagram.Pullback.Properties.html#4212" class="Function">p</a> <a id="4214" class="Symbol">:</a> <a id="4216" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="4225" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4227" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4229" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4231" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4233" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4235" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4237" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4240" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4242" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4245" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
          <a id="4257" href="Categories.Diagram.Pullback.Properties.html#4212" class="Function">p</a> <a id="4259" class="Symbol">=</a> <a id="4261" href="Categories.Diagram.Pullback.Properties.html#3375" class="Bound">pullbacks</a> <a id="4271" class="Symbol">_</a> <a id="4273" class="Symbol">_</a>
          <a id="4285" class="Keyword">module</a> <a id="4292" href="Categories.Diagram.Pullback.Properties.html#4292" class="Module">p</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="4305" href="Categories.Diagram.Pullback.Properties.html#4212" class="Function">p</a>
          <a id="4317" href="Categories.Diagram.Pullback.Properties.html#4317" class="Function">eq</a> <a id="4320" class="Symbol">:</a> <a id="4322" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4324" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4328" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4333" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4335" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4337" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4339" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4344" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4346" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4348" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4350" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4355" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4357" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4362" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>
          <a id="4374" href="Categories.Diagram.Pullback.Properties.html#4317" class="Function">eq</a> <a id="4377" class="Symbol">=</a> <a id="4379" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="4397" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4399" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4401" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4403" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4408" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4410" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4412" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4414" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4419" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>      <a id="4426" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4430" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="4434" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="4448" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4450" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4452" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4454" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4456" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4458" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4460" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>             <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4480" href="Categories.Diagram.Pullback.html#854" class="Function">p.commute</a> <a id="4490" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4504" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4506" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4509" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4511" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4514" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4516" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4518" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a>           <a id="4533" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4536" href="Categories.Category.BinaryProducts.html#2975" class="Function">⟨⟩∘</a> <a id="4540" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4554" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4556" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4559" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4561" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4566" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4568" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4571" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4573" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4578" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>    <a id="4583" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4586" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4595" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4605" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4629" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4631" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4636" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4638" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4643" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>              <a id="4658" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="4670" href="Categories.Diagram.Pullback.Properties.html#4670" class="Function">eq′</a> <a id="4674" class="Symbol">:</a> <a id="4676" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4678" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4680" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4685" href="Categories.Category.Core.html#595" class="Field Operator">≈</a>  <a id="4688" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a>
          <a id="4703" href="Categories.Diagram.Pullback.Properties.html#4670" class="Function">eq′</a> <a id="4707" class="Symbol">=</a> <a id="4709" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="4727" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4731" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>                     <a id="4756" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4760" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="4769" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="4783" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4786" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4788" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4790" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4792" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4794" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4799" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4801" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4803" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4805" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4810" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="4812" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4815" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4823" href="Categories.Diagram.Pullback.Properties.html#4317" class="Function">eq</a> <a id="4826" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4840" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="4843" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4845" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="4847" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4852" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="4854" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4859" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>         <a id="4869" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4872" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="4881" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4895" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a>                         <a id="4924" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="4936" href="Categories.Diagram.Pullback.Properties.html#4936" class="Function">equality</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="4949" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4951" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4956" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4958" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="4960" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4962" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>
          <a id="4977" href="Categories.Diagram.Pullback.Properties.html#4936" class="Function">equality</a> <a id="4986" class="Symbol">=</a> <a id="4988" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="5006" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="5008" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5010" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>                     <a id="5035" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5038" href="Categories.Diagram.Pullback.Properties.html#4670" class="Function">eq′</a> <a id="5042" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5056" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a>                         <a id="5085" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5089" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="5098" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="5112" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5115" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5117" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5119" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="5124" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5126" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="5131" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a>         <a id="5141" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5145" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5153" href="Categories.Diagram.Pullback.Properties.html#4317" class="Function">eq</a> <a id="5156" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="5170" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5173" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5175" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟨</a> <a id="5177" href="Categories.Diagram.Pullback.Properties.html#3675" class="Bound">f</a> <a id="5179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5181" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="5186" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">,</a> <a id="5188" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="5190" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5192" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="5197" href="Categories.Category.BinaryProducts.html#1396" class="Function Operator">⟩</a> <a id="5199" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5202" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="5211" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5225" href="Categories.Diagram.Pullback.Properties.html#3683" class="Bound">g</a> <a id="5227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5229" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a>                     <a id="5254" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="5257" class="Comment">-- all pullbacks and a terminal object make a category finitely complete</a>
<a id="pullback-⊤⇒FinitelyComplete"></a><a id="5330" href="Categories.Diagram.Pullback.Properties.html#5330" class="Function">pullback-⊤⇒FinitelyComplete</a> <a id="5358" class="Symbol">:</a> <a id="5360" class="Symbol">(∀</a> <a id="5363" class="Symbol">{</a><a id="5364" href="Categories.Diagram.Pullback.Properties.html#5364" class="Bound">X</a> <a id="5366" href="Categories.Diagram.Pullback.Properties.html#5366" class="Bound">Y</a> <a id="5368" href="Categories.Diagram.Pullback.Properties.html#5368" class="Bound">Z</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">(</a><a id="5372" href="Categories.Diagram.Pullback.Properties.html#5372" class="Bound">f</a> <a id="5374" class="Symbol">:</a> <a id="5376" href="Categories.Diagram.Pullback.Properties.html#5364" class="Bound">X</a> <a id="5378" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5380" href="Categories.Diagram.Pullback.Properties.html#5368" class="Bound">Z</a><a id="5381" class="Symbol">)</a> <a id="5383" class="Symbol">(</a><a id="5384" href="Categories.Diagram.Pullback.Properties.html#5384" class="Bound">g</a> <a id="5386" class="Symbol">:</a> <a id="5388" href="Categories.Diagram.Pullback.Properties.html#5366" class="Bound">Y</a> <a id="5390" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5392" href="Categories.Diagram.Pullback.Properties.html#5368" class="Bound">Z</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="5406" href="Categories.Diagram.Pullback.Properties.html#5372" class="Bound">f</a> <a id="5408" href="Categories.Diagram.Pullback.Properties.html#5384" class="Bound">g</a><a id="5409" class="Symbol">)</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="5422" class="Symbol">→</a> <a id="5424" href="Categories.Category.Complete.Finitely.html#477" class="Record">FinitelyComplete</a> <a id="5441" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a>
<a id="5443" href="Categories.Diagram.Pullback.Properties.html#5330" class="Function">pullback-⊤⇒FinitelyComplete</a> <a id="5471" href="Categories.Diagram.Pullback.Properties.html#5471" class="Bound">pullbacks</a> <a id="5481" href="Categories.Diagram.Pullback.Properties.html#5481" class="Bound">⊤</a> <a id="5483" class="Symbol">=</a> <a id="5485" class="Keyword">record</a>
  <a id="5494" class="Symbol">{</a> <a id="5496" href="Categories.Category.Complete.Finitely.html#534" class="Field">cartesian</a> <a id="5506" class="Symbol">=</a> <a id="5508" href="Categories.Diagram.Pullback.Properties.html#5874" class="Function">cartesian</a>
  <a id="5520" class="Symbol">;</a> <a id="5522" href="Categories.Category.Complete.Finitely.html#560" class="Field">equalizer</a> <a id="5532" class="Symbol">=</a> <a id="5534" class="Symbol">λ</a> <a id="5536" href="Categories.Diagram.Pullback.Properties.html#5536" class="Bound">_</a> <a id="5538" href="Categories.Diagram.Pullback.Properties.html#5538" class="Bound">_</a> <a id="5540" class="Symbol">→</a> <a id="5542" href="Categories.Diagram.Pullback.Properties.html#3594" class="Function">pullback×cartesian⇒equalizer</a> <a id="5571" href="Categories.Diagram.Pullback.Properties.html#5471" class="Bound">pullbacks</a> <a id="5581" href="Categories.Diagram.Pullback.Properties.html#5874" class="Function">cartesian</a>
  <a id="5593" class="Symbol">}</a>
    <a id="5599" class="Keyword">where</a>
      <a id="5611" class="Keyword">open</a> <a id="5616" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5625" class="Keyword">hiding</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="5636" class="Symbol">)</a>
      <a id="5644" class="Keyword">open</a> <a id="5649" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a>
      <a id="5664" class="Keyword">open</a> <a id="5669" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="5678" href="Categories.Diagram.Pullback.Properties.html#5481" class="Bound">⊤</a> <a id="5680" class="Keyword">hiding</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Categories.Object.Terminal.html#905" class="Field">⊤</a><a id="5689" class="Symbol">)</a>

      <a id="5698" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">_×_</a> <a id="5702" class="Symbol">:</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Categories.Diagram.Pullback.Properties.html#5705" class="Bound">A</a> <a id="5707" href="Categories.Diagram.Pullback.Properties.html#5707" class="Bound">B</a> <a id="5709" class="Symbol">:</a> <a id="5711" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="5714" class="Symbol">)</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="5727" class="Symbol">(</a><a id="5728" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5741" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5754" class="Symbol">)</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5770" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5783" class="Symbol">)</a>
      <a id="5791" href="Categories.Diagram.Pullback.Properties.html#5791" class="Bound">A</a> <a id="5793" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="5795" href="Categories.Diagram.Pullback.Properties.html#5795" class="Bound">B</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Categories.Diagram.Pullback.Properties.html#5471" class="Bound">pullbacks</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5823" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5836" class="Symbol">)</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Categories.Object.Terminal.html#577" class="Field">IsTerminal.!</a> <a id="5852" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a><a id="5865" class="Symbol">)</a>

      <a id="5874" href="Categories.Diagram.Pullback.Properties.html#5874" class="Function">cartesian</a> <a id="5884" class="Symbol">=</a> <a id="5886" class="Keyword">record</a>
        <a id="5901" class="Symbol">{</a> <a id="5903" href="Categories.Category.Cartesian.html#777" class="Field">terminal</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Categories.Diagram.Pullback.Properties.html#5481" class="Bound">⊤</a>
        <a id="5924" class="Symbol">;</a> <a id="5926" href="Categories.Category.Cartesian.html#801" class="Field">products</a> <a id="5935" class="Symbol">=</a> <a id="5937" class="Keyword">record</a>
            <a id="5956" class="Symbol">{</a> <a id="5958" href="Categories.Category.BinaryProducts.html#952" class="Field">product</a> <a id="5966" class="Symbol">=</a> <a id="5968" class="Symbol">λ</a> <a id="5970" class="Symbol">{</a><a id="5971" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="5973" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="5974" class="Symbol">}</a> <a id="5976" class="Symbol">→</a> <a id="5978" class="Keyword">record</a>
                <a id="6001" class="Symbol">{</a> <a id="6003" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="6007" class="Symbol">=</a> <a id="6009" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="6011" class="Symbol">{</a><a id="6012" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a><a id="6013" class="Symbol">}{_}{</a><a id="6018" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6019" class="Symbol">}</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6024" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6026" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6027" class="Symbol">)</a>
                <a id="6045" class="Symbol">;</a> <a id="6047" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="6050" class="Symbol">=</a> <a id="6052" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6058" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6060" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6061" class="Symbol">)</a>
                <a id="6079" class="Symbol">;</a> <a id="6081" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="6084" class="Symbol">=</a> <a id="6086" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6089" class="Symbol">(</a><a id="6090" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6092" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6094" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6095" class="Symbol">)</a>
                <a id="6113" class="Symbol">;</a> <a id="6115" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a> <a id="6121" class="Symbol">=</a>  <a id="6124" class="Symbol">λ</a> <a id="6126" href="Categories.Diagram.Pullback.Properties.html#6126" class="Bound">_</a> <a id="6128" href="Categories.Diagram.Pullback.Properties.html#6128" class="Bound">_</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6145" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6147" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6148" class="Symbol">)</a> <a id="6150" class="Symbol">(</a><a id="6151" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a><a id="6160" class="Symbol">)</a>
                <a id="6178" class="Symbol">;</a> <a id="6180" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="6189" class="Symbol">=</a> <a id="6191" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6210" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6212" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6213" class="Symbol">)</a>
                <a id="6231" class="Symbol">;</a> <a id="6233" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="6242" class="Symbol">=</a> <a id="6244" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="6260" class="Symbol">(</a><a id="6261" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6263" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6265" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6266" class="Symbol">)</a>
                <a id="6284" class="Symbol">;</a> <a id="6286" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="6293" class="Symbol">=</a> <a id="6295" class="Symbol">λ</a> <a id="6297" href="Categories.Diagram.Pullback.Properties.html#6297" class="Bound">eq₁</a> <a id="6301" href="Categories.Diagram.Pullback.Properties.html#6301" class="Bound">eq₂</a> <a id="6305" class="Symbol">→</a> <a id="6307" href="Relation.Binary.Structures.html#1622" class="Field">Equiv.sym</a> <a id="6317" href="Categories.Diagram.Pullback.Properties.html#125" class="Bound">C</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Categories.Diagram.Pullback.Properties.html#5971" class="Bound">A</a> <a id="6330" href="Categories.Diagram.Pullback.Properties.html#5698" class="Function Operator">×</a> <a id="6332" href="Categories.Diagram.Pullback.Properties.html#5973" class="Bound">B</a><a id="6333" class="Symbol">)</a> <a id="6335" href="Categories.Diagram.Pullback.Properties.html#6297" class="Bound">eq₁</a> <a id="6339" href="Categories.Diagram.Pullback.Properties.html#6301" class="Bound">eq₂</a><a id="6342" class="Symbol">)</a>
                <a id="6360" class="Symbol">}</a>
            <a id="6374" class="Symbol">}</a>
        <a id="6384" class="Symbol">}</a>

<a id="6387" class="Comment">-- extra properties of &quot;up-to-iso&quot;</a>
<a id="6422" class="Keyword">module</a> <a id="IsoPb"></a><a id="6429" href="Categories.Diagram.Pullback.Properties.html#6429" class="Module">IsoPb</a> <a id="6435" class="Symbol">{</a><a id="6436" href="Categories.Diagram.Pullback.Properties.html#6436" class="Bound">X</a> <a id="6438" href="Categories.Diagram.Pullback.Properties.html#6438" class="Bound">Y</a> <a id="6440" href="Categories.Diagram.Pullback.Properties.html#6440" class="Bound">Z</a><a id="6441" class="Symbol">}</a> <a id="6443" class="Symbol">{</a><a id="6444" href="Categories.Diagram.Pullback.Properties.html#6444" class="Bound">f</a> <a id="6446" class="Symbol">:</a> <a id="6448" href="Categories.Diagram.Pullback.Properties.html#6436" class="Bound">X</a> <a id="6450" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6452" href="Categories.Diagram.Pullback.Properties.html#6440" class="Bound">Z</a><a id="6453" class="Symbol">}</a> <a id="6455" class="Symbol">{</a><a id="6456" href="Categories.Diagram.Pullback.Properties.html#6456" class="Bound">g</a> <a id="6458" class="Symbol">:</a> <a id="6460" href="Categories.Diagram.Pullback.Properties.html#6438" class="Bound">Y</a> <a id="6462" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6464" href="Categories.Diagram.Pullback.Properties.html#6440" class="Bound">Z</a><a id="6465" class="Symbol">}</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a> <a id="6474" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="6491" href="Categories.Diagram.Pullback.Properties.html#6444" class="Bound">f</a> <a id="6493" href="Categories.Diagram.Pullback.Properties.html#6456" class="Bound">g</a><a id="6494" class="Symbol">)</a> <a id="6496" class="Keyword">where</a>
  <a id="6504" class="Keyword">open</a> <a id="6509" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="6518" class="Keyword">using</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a><a id="6526" class="Symbol">;</a> <a id="6528" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a><a id="6530" class="Symbol">;</a> <a id="6532" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a><a id="6534" class="Symbol">;</a> <a id="6536" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a><a id="6551" class="Symbol">;</a> <a id="6553" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a><a id="6568" class="Symbol">;</a> <a id="6570" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a><a id="6577" class="Symbol">;</a> <a id="6579" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a><a id="6588" class="Symbol">)</a>

  <a id="IsoPb.P₀≅P₁"></a><a id="6593" href="Categories.Diagram.Pullback.Properties.html#6593" class="Function">P₀≅P₁</a> <a id="6599" class="Symbol">:</a> <a id="6601" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="6603" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a> <a id="6609" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="6611" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="6613" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a>
  <a id="6621" href="Categories.Diagram.Pullback.Properties.html#6593" class="Function">P₀≅P₁</a> <a id="6627" class="Symbol">=</a> <a id="6629" href="Categories.Diagram.Pullback.html#2216" class="Function">up-to-iso</a> <a id="6639" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a> <a id="6645" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a>

  <a id="IsoPb.P₀⇒P₁"></a><a id="6654" href="Categories.Diagram.Pullback.Properties.html#6654" class="Function">P₀⇒P₁</a> <a id="6660" class="Symbol">:</a> <a id="6662" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="6664" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a> <a id="6670" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="6672" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="6674" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a>
  <a id="6682" href="Categories.Diagram.Pullback.Properties.html#6654" class="Function">P₀⇒P₁</a> <a id="6688" class="Symbol">=</a> <a id="6690" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="6699" href="Categories.Diagram.Pullback.Properties.html#6593" class="Function">P₀≅P₁</a>

  <a id="IsoPb.p₁-≈"></a><a id="6708" href="Categories.Diagram.Pullback.Properties.html#6708" class="Function">p₁-≈</a> <a id="6713" class="Symbol">:</a> <a id="6715" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6718" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a> <a id="6724" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6726" href="Categories.Diagram.Pullback.Properties.html#6654" class="Function">P₀⇒P₁</a> <a id="6732" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6734" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6737" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a>
  <a id="6745" href="Categories.Diagram.Pullback.Properties.html#6708" class="Function">p₁-≈</a> <a id="6750" class="Symbol">=</a> <a id="6752" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="6768" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a> <a id="6774" class="Symbol">{</a><a id="6775" class="Argument">eq</a> <a id="6778" class="Symbol">=</a> <a id="6780" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="6788" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a><a id="6793" class="Symbol">}</a>

  <a id="IsoPb.p₂-≈"></a><a id="6798" href="Categories.Diagram.Pullback.Properties.html#6798" class="Function">p₂-≈</a> <a id="6803" class="Symbol">:</a> <a id="6805" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6808" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a> <a id="6814" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6816" href="Categories.Diagram.Pullback.Properties.html#6654" class="Function">P₀⇒P₁</a> <a id="6822" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6824" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6827" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a>
  <a id="6835" href="Categories.Diagram.Pullback.Properties.html#6798" class="Function">p₂-≈</a> <a id="6840" class="Symbol">=</a> <a id="6842" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="6858" href="Categories.Diagram.Pullback.Properties.html#6474" class="Bound">pull₁</a> <a id="6864" class="Symbol">{</a><a id="6865" class="Argument">eq</a> <a id="6868" class="Symbol">=</a> <a id="6870" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="6878" href="Categories.Diagram.Pullback.Properties.html#6468" class="Bound">pull₀</a><a id="6883" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Diagram.Pullback.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pullback</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="73" class="Keyword">using</a> <a id="79" class="Symbol">(</a><a id="80" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="88" class="Symbol">)</a>

<a id="91" class="Keyword">module</a> <a id="98" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="126" class="Symbol">{</a><a id="127" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="129" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="131" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="132" class="Symbol">}</a> <a id="134" class="Symbol">(</a><a id="135" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="137" class="Symbol">:</a> <a id="139" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="148" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="150" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="152" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="153" class="Symbol">)</a> <a id="155" class="Keyword">where</a>

<a id="162" class="Keyword">open</a> <a id="167" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="176" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a>
<a id="178" class="Keyword">open</a> <a id="183" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="196" class="Keyword">open</a> <a id="201" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Level.html" class="Module">Level</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Data.Product.html" class="Module">Data.Product</a> <a id="251" class="Keyword">using</a> <a id="257" class="Symbol">(</a><a id="258" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="261" class="Symbol">;</a> <a id="263" href="Data.Product.Base.html#852" class="Function">∃</a><a id="264" class="Symbol">)</a>
<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Function.html" class="Module">Function</a> <a id="287" class="Keyword">using</a> <a id="293" class="Symbol">(</a><a id="294" href="Function.Base.html#1638" class="Function">flip</a><a id="298" class="Symbol">;</a> <a id="300" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="303" class="Symbol">)</a> <a id="305" class="Keyword">renaming</a> <a id="314" class="Symbol">(</a><a id="315" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="319" class="Symbol">to</a> <a id="322" class="Function Operator">_●_</a><a id="325" class="Symbol">)</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="359" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="399" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="401" class="Keyword">hiding</a> <a id="408" class="Symbol">(</a><a id="409" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a><a id="418" class="Symbol">;</a> <a id="420" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a><a id="426" class="Symbol">;</a> <a id="428" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a><a id="435" class="Symbol">;</a> <a id="437" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Categories.Diagram.Equalizer.html" class="Module">Categories.Diagram.Equalizer</a> <a id="493" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> <a id="495" class="Keyword">hiding</a> <a id="502" class="Symbol">(</a><a id="503" href="Categories.Diagram.Equalizer.html#2254" class="Function">up-to-iso</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="556" href="Categories.Diagram.Pullback.html#135" class="Bound">C</a> as <a id="Square"></a><a id="561" href="Categories.Diagram.Pullback.html#561" class="Module">Square</a>
  <a id="570" class="Keyword">renaming</a> <a id="579" class="Symbol">(</a><a id="580" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="585" class="Symbol">to</a> <a id="588" class="Function">glue-square</a><a id="599" class="Symbol">)</a> <a id="601" class="Keyword">hiding</a> <a id="608" class="Symbol">(</a><a id="609" href="Categories.Morphism.Reasoning.Core.html#1075" class="Function">id-unique</a><a id="618" class="Symbol">)</a>

<a id="621" class="Keyword">private</a>
  <a id="631" class="Keyword">variable</a>
    <a id="644" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="646" href="Categories.Diagram.Pullback.html#646" class="Generalizable">B</a> <a id="648" href="Categories.Diagram.Pullback.html#648" class="Generalizable">X</a> <a id="650" href="Categories.Diagram.Pullback.html#650" class="Generalizable">Y</a> <a id="652" href="Categories.Diagram.Pullback.html#652" class="Generalizable">Z</a> <a id="654" class="Symbol">:</a> <a id="656" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="664" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="666" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="668" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="670" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="673" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a> <a id="676" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="678" href="Categories.Diagram.Pullback.html#678" class="Generalizable">i₁</a> <a id="681" href="Categories.Diagram.Pullback.html#681" class="Generalizable">i₂</a> <a id="684" href="Categories.Diagram.Pullback.html#684" class="Generalizable">j</a> <a id="686" href="Categories.Diagram.Pullback.html#686" class="Generalizable">k</a> <a id="688" class="Symbol">:</a> <a id="690" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="692" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="694" href="Categories.Diagram.Pullback.html#646" class="Generalizable">B</a>

<a id="697" class="Comment">-- Proof that a given square is a pullback</a>
<a id="740" class="Keyword">record</a> <a id="IsPullback"></a><a id="747" href="Categories.Diagram.Pullback.html#747" class="Record">IsPullback</a> <a id="758" class="Symbol">{</a><a id="759" href="Categories.Diagram.Pullback.html#759" class="Bound">P</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="766" class="Symbol">}</a> <a id="768" class="Symbol">(</a><a id="769" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="772" class="Symbol">:</a> <a id="774" href="Categories.Diagram.Pullback.html#759" class="Bound">P</a> <a id="776" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="778" href="Categories.Diagram.Pullback.html#648" class="Generalizable">X</a><a id="779" class="Symbol">)</a> <a id="781" class="Symbol">(</a><a id="782" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a> <a id="785" class="Symbol">:</a> <a id="787" href="Categories.Diagram.Pullback.html#759" class="Bound">P</a> <a id="789" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="791" href="Categories.Diagram.Pullback.html#650" class="Generalizable">Y</a><a id="792" class="Symbol">)</a> <a id="794" class="Symbol">(</a><a id="795" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="797" class="Symbol">:</a> <a id="799" href="Categories.Diagram.Pullback.html#648" class="Generalizable">X</a> <a id="801" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="803" href="Categories.Diagram.Pullback.html#652" class="Generalizable">Z</a><a id="804" class="Symbol">)</a> <a id="806" class="Symbol">(</a><a id="807" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="809" class="Symbol">:</a> <a id="811" href="Categories.Diagram.Pullback.html#650" class="Generalizable">Y</a> <a id="813" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="815" href="Categories.Diagram.Pullback.html#652" class="Generalizable">Z</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">:</a> <a id="820" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="824" class="Symbol">(</a><a id="825" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="829" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="831" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="833" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="834" class="Symbol">)</a> <a id="836" class="Keyword">where</a>
  <a id="844" class="Keyword">field</a>
    <a id="IsPullback.commute"></a><a id="854" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>   <a id="864" class="Symbol">:</a> <a id="866" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="868" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="870" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="873" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="875" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="877" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="879" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a>
    <a id="IsPullback.universal"></a><a id="886" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="896" class="Symbol">:</a> <a id="898" class="Symbol">∀</a> <a id="900" class="Symbol">{</a><a id="901" href="Categories.Diagram.Pullback.html#901" class="Bound">h₁</a> <a id="904" class="Symbol">:</a> <a id="906" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="908" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="910" href="Categories.Diagram.Pullback.html#778" class="Bound">X</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">{</a><a id="914" href="Categories.Diagram.Pullback.html#914" class="Bound">h₂</a> <a id="917" class="Symbol">:</a> <a id="919" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="921" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="923" href="Categories.Diagram.Pullback.html#791" class="Bound">Y</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">→</a> <a id="928" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="932" href="Categories.Diagram.Pullback.html#901" class="Bound">h₁</a> <a id="935" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="937" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="939" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="941" href="Categories.Diagram.Pullback.html#914" class="Bound">h₂</a> <a id="944" class="Symbol">→</a> <a id="946" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="948" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="950" href="Categories.Diagram.Pullback.html#759" class="Bound">P</a>
    <a id="IsPullback.unique"></a><a id="956" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>    <a id="966" class="Symbol">:</a> <a id="968" class="Symbol">∀</a> <a id="970" class="Symbol">{</a><a id="971" href="Categories.Diagram.Pullback.html#971" class="Bound">eq</a> <a id="974" class="Symbol">:</a> <a id="976" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="978" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="980" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="983" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="985" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="989" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">→</a>
                  <a id="1013" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="1016" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1018" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="1020" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1022" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a> <a id="1030" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1032" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="1034" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1036" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a> <a id="1039" class="Symbol">→</a>
                  <a id="1059" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="1061" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1063" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1073" href="Categories.Diagram.Pullback.html#971" class="Bound">eq</a>

    <a id="IsPullback.p₁∘universal≈h₁"></a><a id="1081" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a>  <a id="1098" class="Symbol">:</a> <a id="1100" class="Symbol">∀</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Categories.Diagram.Pullback.html#1103" class="Bound">eq</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="1110" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1112" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1115" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1117" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="1119" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1121" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a><a id="1123" class="Symbol">}</a> <a id="1125" class="Symbol">→</a>
                         <a id="1152" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="1155" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1157" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1167" href="Categories.Diagram.Pullback.html#1103" class="Bound">eq</a> <a id="1170" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1172" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a>
    <a id="IsPullback.p₂∘universal≈h₂"></a><a id="1179" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a>  <a id="1196" class="Symbol">:</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Categories.Diagram.Pullback.html#1201" class="Bound">eq</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="1208" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1210" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1213" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1215" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="1217" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1219" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a><a id="1221" class="Symbol">}</a> <a id="1223" class="Symbol">→</a>
                         <a id="1250" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a> <a id="1253" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1255" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1265" href="Categories.Diagram.Pullback.html#1201" class="Bound">eq</a> <a id="1268" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1270" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a>

  <a id="IsPullback.unique′"></a><a id="1276" href="Categories.Diagram.Pullback.html#1276" class="Function">unique′</a> <a id="1284" class="Symbol">:</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Categories.Diagram.Pullback.html#1287" class="Bound">eq</a> <a id="1290" href="Categories.Diagram.Pullback.html#1290" class="Bound">eq′</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="1298" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1300" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1303" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1305" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="1307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1309" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1325" href="Categories.Diagram.Pullback.html#1287" class="Bound">eq</a> <a id="1328" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1330" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1340" href="Categories.Diagram.Pullback.html#1290" class="Bound">eq′</a>
  <a id="1346" href="Categories.Diagram.Pullback.html#1276" class="Function">unique′</a> <a id="1354" href="Categories.Diagram.Pullback.html#1354" class="Bound">eq</a> <a id="1357" href="Categories.Diagram.Pullback.html#1357" class="Bound">eq′</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1370" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1386" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a>

  <a id="IsPullback.id-unique"></a><a id="1405" href="Categories.Diagram.Pullback.html#1405" class="Function">id-unique</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1420" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1422" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1432" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>
  <a id="1442" href="Categories.Diagram.Pullback.html#1405" class="Function">id-unique</a> <a id="1452" class="Symbol">=</a> <a id="1454" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1461" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1471" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>

  <a id="IsPullback.universal-resp-≈"></a><a id="1484" href="Categories.Diagram.Pullback.html#1484" class="Function">universal-resp-≈</a> <a id="1501" class="Symbol">:</a> <a id="1503" class="Symbol">∀</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Categories.Diagram.Pullback.html#1506" class="Bound">eq</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="1513" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1515" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1518" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1520" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="1522" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1524" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a><a id="1526" class="Symbol">}</a> <a id="1528" class="Symbol">{</a><a id="1529" href="Categories.Diagram.Pullback.html#1529" class="Bound">eq′</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Categories.Diagram.Pullback.html#795" class="Bound">f</a> <a id="1537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1539" href="Categories.Diagram.Pullback.html#678" class="Generalizable">i₁</a> <a id="1542" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1544" href="Categories.Diagram.Pullback.html#807" class="Bound">g</a> <a id="1546" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1548" href="Categories.Diagram.Pullback.html#681" class="Generalizable">i₂</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Categories.Diagram.Pullback.html#670" class="Generalizable">h₁</a> <a id="1557" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1559" href="Categories.Diagram.Pullback.html#678" class="Generalizable">i₁</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Categories.Diagram.Pullback.html#673" class="Generalizable">h₂</a> <a id="1567" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1569" href="Categories.Diagram.Pullback.html#681" class="Generalizable">i₂</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1584" href="Categories.Diagram.Pullback.html#1506" class="Bound">eq</a> <a id="1587" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1589" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1599" href="Categories.Diagram.Pullback.html#1529" class="Bound">eq′</a>
  <a id="1605" href="Categories.Diagram.Pullback.html#1484" class="Function">universal-resp-≈</a> <a id="1622" href="Categories.Diagram.Pullback.html#1622" class="Bound">h₁≈i₁</a> <a id="1628" href="Categories.Diagram.Pullback.html#1628" class="Bound">h₂≈i₂</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="1660" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1662" href="Categories.Diagram.Pullback.html#1622" class="Bound">h₁≈i₁</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="1686" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1688" href="Categories.Diagram.Pullback.html#1628" class="Bound">h₂≈i₂</a><a id="1693" class="Symbol">)</a>

  <a id="IsPullback.unique-diagram"></a><a id="1698" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="1718" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1720" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="1722" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1724" href="Categories.Diagram.Pullback.html#769" class="Bound">p₁</a> <a id="1727" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1729" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="1731" class="Symbol">→</a>
                   <a id="1752" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a> <a id="1755" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1757" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="1759" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1761" href="Categories.Diagram.Pullback.html#782" class="Bound">p₂</a> <a id="1764" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1766" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="1768" class="Symbol">→</a>
                   <a id="1789" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="1791" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1793" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a>
  <a id="1797" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="1812" class="Symbol">{</a><a id="1813" class="Argument">h</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Categories.Diagram.Pullback.html#1817" class="Bound">h</a><a id="1818" class="Symbol">}</a> <a id="1820" class="Symbol">{</a><a id="1821" class="Argument">i</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Categories.Diagram.Pullback.html#1825" class="Bound">i</a><a id="1826" class="Symbol">}</a> <a id="1828" href="Categories.Diagram.Pullback.html#1828" class="Bound">eq₁</a> <a id="1832" href="Categories.Diagram.Pullback.html#1832" class="Bound">eq₂</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1848" href="Categories.Diagram.Pullback.html#1817" class="Bound">h</a>            <a id="1861" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1864" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1871" href="Categories.Diagram.Pullback.html#1828" class="Bound">eq₁</a> <a id="1875" href="Categories.Diagram.Pullback.html#1832" class="Bound">eq₂</a> <a id="1879" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1885" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a> <a id="1895" href="Categories.Diagram.Pullback.html#1950" class="Function">eq</a> <a id="1898" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1902" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a> <a id="1909" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1914" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1919" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1925" href="Categories.Diagram.Pullback.html#1825" class="Bound">i</a>            <a id="1938" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1944" class="Keyword">where</a> <a id="1950" href="Categories.Diagram.Pullback.html#1950" class="Function">eq</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="1963" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>


<a id="1973" class="Comment">-- Pullback of two arrows with a common codomain</a>
<a id="2022" class="Keyword">record</a> <a id="Pullback"></a><a id="2029" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Categories.Diagram.Pullback.html#2039" class="Bound">f</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Categories.Diagram.Pullback.html#648" class="Generalizable">X</a> <a id="2045" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2047" href="Categories.Diagram.Pullback.html#652" class="Generalizable">Z</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Categories.Diagram.Pullback.html#2051" class="Bound">g</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Categories.Diagram.Pullback.html#650" class="Generalizable">Y</a> <a id="2057" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2059" href="Categories.Diagram.Pullback.html#652" class="Generalizable">Z</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Categories.Diagram.Pullback.html#127" class="Bound">o</a> <a id="2071" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2073" href="Categories.Diagram.Pullback.html#129" class="Bound">ℓ</a> <a id="2075" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2077" href="Categories.Diagram.Pullback.html#131" class="Bound">e</a><a id="2078" class="Symbol">)</a> <a id="2080" class="Keyword">where</a>
  <a id="2088" class="Keyword">field</a>
    <a id="2098" class="Symbol">{</a><a id="Pullback.P"></a><a id="2099" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a><a id="2100" class="Symbol">}</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Pullback.p₁"></a><a id="2112" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>  <a id="2116" class="Symbol">:</a> <a id="2118" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="2120" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2122" href="Categories.Diagram.Pullback.html#2043" class="Bound">X</a>
    <a id="Pullback.p₂"></a><a id="2128" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>  <a id="2132" class="Symbol">:</a> <a id="2134" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="2136" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2138" href="Categories.Diagram.Pullback.html#2055" class="Bound">Y</a>
    <a id="Pullback.isPullback"></a><a id="2144" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="Categories.Diagram.Pullback.html#747" class="Record">IsPullback</a> <a id="2168" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="2171" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="2174" href="Categories.Diagram.Pullback.html#2039" class="Bound">f</a> <a id="2176" href="Categories.Diagram.Pullback.html#2051" class="Bound">g</a>

  <a id="2181" class="Keyword">open</a> <a id="2186" href="Categories.Diagram.Pullback.html#747" class="Module">IsPullback</a> <a id="2197" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="2208" class="Keyword">public</a>

<a id="up-to-iso"></a><a id="2216" href="Categories.Diagram.Pullback.html#2216" class="Function">up-to-iso</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Categories.Diagram.Pullback.html#2229" class="Bound">pullback</a> <a id="2238" href="Categories.Diagram.Pullback.html#2238" class="Bound">pullback′</a> <a id="2248" class="Symbol">:</a> <a id="2250" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2259" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="2261" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Categories.Diagram.Pullback.html#2099" class="Field">Pullback.P</a> <a id="2277" href="Categories.Diagram.Pullback.html#2229" class="Bound">pullback</a> <a id="2286" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2288" href="Categories.Diagram.Pullback.html#2099" class="Field">Pullback.P</a> <a id="2299" href="Categories.Diagram.Pullback.html#2238" class="Bound">pullback′</a>
<a id="2309" href="Categories.Diagram.Pullback.html#2216" class="Function">up-to-iso</a> <a id="2319" href="Categories.Diagram.Pullback.html#2319" class="Bound">pullback</a> <a id="2328" href="Categories.Diagram.Pullback.html#2328" class="Bound">pullback′</a> <a id="2338" class="Symbol">=</a> <a id="2340" class="Keyword">record</a>
  <a id="2349" class="Symbol">{</a> <a id="2351" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2356" class="Symbol">=</a> <a id="2358" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2365" href="Categories.Diagram.Pullback.html#2319" class="Bound">pullback</a> <a id="2374" href="Categories.Diagram.Pullback.html#2328" class="Bound">pullback′</a>
  <a id="2386" class="Symbol">;</a> <a id="2388" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2400" href="Categories.Diagram.Pullback.html#2328" class="Bound">pullback′</a> <a id="2410" href="Categories.Diagram.Pullback.html#2319" class="Bound">pullback</a>
  <a id="2421" class="Symbol">;</a> <a id="2423" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2427" class="Symbol">=</a> <a id="2429" class="Keyword">record</a>
    <a id="2440" class="Symbol">{</a> <a id="2442" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2447" class="Symbol">=</a> <a id="2449" href="Categories.Diagram.Pullback.html#3101" class="Function">repack-cancel</a> <a id="2463" href="Categories.Diagram.Pullback.html#2328" class="Bound">pullback′</a> <a id="2473" href="Categories.Diagram.Pullback.html#2319" class="Bound">pullback</a>
    <a id="2486" class="Symbol">;</a> <a id="2488" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Categories.Diagram.Pullback.html#3101" class="Function">repack-cancel</a> <a id="2509" href="Categories.Diagram.Pullback.html#2319" class="Bound">pullback</a> <a id="2518" href="Categories.Diagram.Pullback.html#2328" class="Bound">pullback′</a>
    <a id="2532" class="Symbol">}</a>
  <a id="2536" class="Symbol">}</a>
  <a id="2540" class="Keyword">where</a>
    <a id="2550" class="Keyword">open</a> <a id="2555" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a>

    <a id="2569" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2576" class="Symbol">:</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Categories.Diagram.Pullback.html#2579" class="Bound">pullback</a> <a id="2588" href="Categories.Diagram.Pullback.html#2588" class="Bound">pullback′</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2609" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="2611" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="2612" class="Symbol">)</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="2618" href="Categories.Diagram.Pullback.html#2579" class="Bound">pullback</a> <a id="2627" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2629" href="Categories.Diagram.Pullback.html#2099" class="Field">P</a> <a id="2631" href="Categories.Diagram.Pullback.html#2588" class="Bound">pullback′</a>
    <a id="2645" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2652" href="Categories.Diagram.Pullback.html#2652" class="Bound">pullback</a> <a id="2661" href="Categories.Diagram.Pullback.html#2661" class="Bound">pullback′</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="2683" href="Categories.Diagram.Pullback.html#2661" class="Bound">pullback′</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="2702" href="Categories.Diagram.Pullback.html#2652" class="Bound">pullback</a><a id="2710" class="Symbol">)</a>

    <a id="2717" href="Categories.Diagram.Pullback.html#2717" class="Function">repack∘</a> <a id="2725" class="Symbol">:</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Categories.Diagram.Pullback.html#2728" class="Bound">pullback</a> <a id="2737" href="Categories.Diagram.Pullback.html#2737" class="Bound">pullback′</a> <a id="2747" href="Categories.Diagram.Pullback.html#2747" class="Bound">pullback″</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="2768" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="2770" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2782" href="Categories.Diagram.Pullback.html#2737" class="Bound">pullback′</a> <a id="2792" href="Categories.Diagram.Pullback.html#2747" class="Bound">pullback″</a> <a id="2802" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2804" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2811" href="Categories.Diagram.Pullback.html#2728" class="Bound">pullback</a> <a id="2820" href="Categories.Diagram.Pullback.html#2737" class="Bound">pullback′</a> <a id="2830" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2832" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="2839" href="Categories.Diagram.Pullback.html#2728" class="Bound">pullback</a> <a id="2848" href="Categories.Diagram.Pullback.html#2747" class="Bound">pullback″</a>
    <a id="2862" href="Categories.Diagram.Pullback.html#2717" class="Function">repack∘</a> <a id="2870" href="Categories.Diagram.Pullback.html#2870" class="Bound">pullback</a> <a id="2879" href="Categories.Diagram.Pullback.html#2879" class="Bound">pullback′</a> <a id="2889" href="Categories.Diagram.Pullback.html#2889" class="Bound">pullback″</a> <a id="2899" class="Symbol">=</a>
      <a id="2907" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="2914" href="Categories.Diagram.Pullback.html#2889" class="Bound">pullback″</a>
             <a id="2937" class="Symbol">(</a><a id="2938" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2970" href="Categories.Diagram.Pullback.html#2889" class="Bound">pullback″</a><a id="2979" class="Symbol">)</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2998" href="Categories.Diagram.Pullback.html#2879" class="Bound">pullback′</a><a id="3007" class="Symbol">))</a>
             <a id="3023" class="Symbol">(</a><a id="3024" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3056" href="Categories.Diagram.Pullback.html#2889" class="Bound">pullback″</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3084" href="Categories.Diagram.Pullback.html#2879" class="Bound">pullback′</a><a id="3093" class="Symbol">))</a>

    <a id="3101" href="Categories.Diagram.Pullback.html#3101" class="Function">repack-cancel</a> <a id="3115" class="Symbol">:</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Categories.Diagram.Pullback.html#3118" class="Bound">pullback</a> <a id="3127" href="Categories.Diagram.Pullback.html#3127" class="Bound">pullback′</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3148" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="3150" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="3162" href="Categories.Diagram.Pullback.html#3118" class="Bound">pullback</a> <a id="3171" href="Categories.Diagram.Pullback.html#3127" class="Bound">pullback′</a> <a id="3181" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3183" href="Categories.Diagram.Pullback.html#2569" class="Function">repack</a> <a id="3190" href="Categories.Diagram.Pullback.html#3127" class="Bound">pullback′</a> <a id="3200" href="Categories.Diagram.Pullback.html#3118" class="Bound">pullback</a> <a id="3209" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3211" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="3218" href="Categories.Diagram.Pullback.html#3101" class="Function">repack-cancel</a> <a id="3232" href="Categories.Diagram.Pullback.html#3232" class="Bound">pullback</a> <a id="3241" href="Categories.Diagram.Pullback.html#3241" class="Bound">pullback′</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Categories.Diagram.Pullback.html#2717" class="Function">repack∘</a> <a id="3261" href="Categories.Diagram.Pullback.html#3241" class="Bound">pullback′</a> <a id="3271" href="Categories.Diagram.Pullback.html#3232" class="Bound">pullback</a> <a id="3280" href="Categories.Diagram.Pullback.html#3241" class="Bound">pullback′</a> <a id="3290" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3292" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Categories.Diagram.Pullback.html#1405" class="Function">id-unique</a> <a id="3305" href="Categories.Diagram.Pullback.html#3241" class="Bound">pullback′</a><a id="3314" class="Symbol">)</a>

<a id="swap"></a><a id="3317" href="Categories.Diagram.Pullback.html#3317" class="Function">swap</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3333" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="3335" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3348" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="3350" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a>
<a id="3352" href="Categories.Diagram.Pullback.html#3317" class="Function">swap</a> <a id="3357" href="Categories.Diagram.Pullback.html#3357" class="Bound">p</a> <a id="3359" class="Symbol">=</a> <a id="3361" class="Keyword">record</a>
  <a id="3370" class="Symbol">{</a> <a id="3372" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="3388" class="Symbol">=</a> <a id="3390" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
  <a id="3395" class="Symbol">;</a> <a id="3397" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="3413" class="Symbol">=</a> <a id="3415" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
  <a id="3420" class="Symbol">;</a> <a id="3422" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="3433" class="Symbol">=</a> <a id="3435" class="Keyword">record</a>
    <a id="3446" class="Symbol">{</a> <a id="3448" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>          <a id="3465" class="Symbol">=</a> <a id="3467" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3469" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a>
    <a id="3481" class="Symbol">;</a> <a id="3483" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="3499" class="Symbol">=</a> <a id="3501" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="3511" href="Categories.Diagram.Pullback.html#322" class="Function Operator">●</a> <a id="3513" href="Categories.Category.Core.html#3005" class="Function">⟺</a>
    <a id="3519" class="Symbol">;</a> <a id="3521" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="3537" class="Symbol">=</a> <a id="3539" href="Function.Base.html#1638" class="Function">flip</a> <a id="3544" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a>
    <a id="3555" class="Symbol">;</a> <a id="3557" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="3573" class="Symbol">=</a> <a id="3575" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
    <a id="3595" class="Symbol">;</a> <a id="3597" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
    <a id="3635" class="Symbol">}</a>
  <a id="3639" class="Symbol">}</a>
  <a id="3643" class="Keyword">where</a> <a id="3649" class="Keyword">open</a> <a id="3654" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="3663" href="Categories.Diagram.Pullback.html#3357" class="Bound">p</a>

<a id="glue"></a><a id="3666" href="Categories.Diagram.Pullback.html#3666" class="Function">glue</a> <a id="3671" class="Symbol">:</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Categories.Diagram.Pullback.html#3674" class="Bound">p</a> <a id="3676" class="Symbol">:</a> <a id="3678" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3687" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="3689" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="3690" class="Symbol">)</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3703" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Categories.Diagram.Pullback.html#2112" class="Field">Pullback.p₁</a> <a id="3718" href="Categories.Diagram.Pullback.html#3674" class="Bound">p</a><a id="3719" class="Symbol">)</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="3735" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3737" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a><a id="3738" class="Symbol">)</a> <a id="3740" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a>
<a id="3742" href="Categories.Diagram.Pullback.html#3666" class="Function">glue</a> <a id="3747" class="Symbol">{</a><a id="3748" class="Argument">h</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Categories.Diagram.Pullback.html#3752" class="Bound">h</a><a id="3753" class="Symbol">}</a> <a id="3755" href="Categories.Diagram.Pullback.html#3755" class="Bound">p</a> <a id="3757" href="Categories.Diagram.Pullback.html#3757" class="Bound">q</a> <a id="3759" class="Symbol">=</a> <a id="3761" class="Keyword">record</a>
  <a id="3770" class="Symbol">{</a> <a id="3772" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="3788" class="Symbol">=</a> <a id="3790" href="Categories.Diagram.Pullback.html#2112" class="Field">q.p₁</a>
  <a id="3797" class="Symbol">;</a> <a id="3799" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="3815" class="Symbol">=</a> <a id="3817" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="3822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3824" href="Categories.Diagram.Pullback.html#2128" class="Field">q.p₂</a>
  <a id="3831" class="Symbol">;</a> <a id="3833" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="3844" class="Symbol">=</a> <a id="3846" class="Keyword">record</a>
    <a id="3857" class="Symbol">{</a> <a id="3859" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>        <a id="3874" class="Symbol">=</a> <a id="3876" href="Categories.Diagram.Pullback.html#588" class="Function">glue-square</a> <a id="3888" href="Categories.Diagram.Pullback.html#854" class="Function">p.commute</a> <a id="3898" href="Categories.Diagram.Pullback.html#854" class="Function">q.commute</a>
    <a id="3912" class="Symbol">;</a> <a id="3914" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="3930" class="Symbol">=</a> <a id="3932" class="Symbol">λ</a> <a id="3934" href="Categories.Diagram.Pullback.html#3934" class="Bound">eq</a> <a id="3937" class="Symbol">→</a> <a id="3939" href="Categories.Diagram.Pullback.html#886" class="Function">q.universal</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3954" class="Symbol">(</a><a id="3955" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="3973" class="Symbol">{</a><a id="3974" class="Argument">eq</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3989" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3991" href="Categories.Diagram.Pullback.html#3934" class="Bound">eq</a><a id="3993" class="Symbol">}))</a>
    <a id="4001" class="Symbol">;</a> <a id="4003" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="4019" class="Symbol">=</a> <a id="4021" class="Symbol">λ</a> <a id="4023" class="Symbol">{</a><a id="4024" href="Categories.Diagram.Pullback.html#4024" class="Bound">_</a> <a id="4026" href="Categories.Diagram.Pullback.html#4026" class="Bound">h₁</a> <a id="4029" href="Categories.Diagram.Pullback.html#4029" class="Bound">h₂</a> <a id="4032" href="Categories.Diagram.Pullback.html#4032" class="Bound">i</a><a id="4033" class="Symbol">}</a> <a id="4035" href="Categories.Diagram.Pullback.html#4035" class="Bound">eq</a> <a id="4038" href="Categories.Diagram.Pullback.html#4038" class="Bound">eq′</a> <a id="4042" class="Symbol">→</a>
      <a id="4050" href="Categories.Diagram.Pullback.html#956" class="Function">q.unique</a> <a id="4059" href="Categories.Diagram.Pullback.html#4035" class="Bound">eq</a> <a id="4062" class="Symbol">(</a><a id="4063" href="Categories.Diagram.Pullback.html#956" class="Function">p.unique</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4087" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4092" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4094" href="Categories.Diagram.Pullback.html#2128" class="Field">q.p₂</a> <a id="4099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4101" href="Categories.Diagram.Pullback.html#4032" class="Bound">i</a> <a id="4103" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4107" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="4115" href="Categories.Diagram.Pullback.html#854" class="Function">q.commute</a> <a id="4125" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4135" href="Categories.Diagram.Pullback.html#3752" class="Bound">h</a> <a id="4137" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4139" href="Categories.Diagram.Pullback.html#2112" class="Field">q.p₁</a> <a id="4144" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4146" href="Categories.Diagram.Pullback.html#4032" class="Bound">i</a>    <a id="4151" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4154" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4162" href="Categories.Diagram.Pullback.html#4035" class="Bound">eq</a> <a id="4165" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4175" href="Categories.Diagram.Pullback.html#3752" class="Bound">h</a> <a id="4177" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4179" href="Categories.Diagram.Pullback.html#4026" class="Bound">h₁</a>          <a id="4191" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="4192" class="Symbol">)</a>
                            <a id="4222" class="Symbol">(</a><a id="4223" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="4233" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4235" href="Categories.Diagram.Pullback.html#4038" class="Bound">eq′</a><a id="4238" class="Symbol">))</a>
    <a id="4245" class="Symbol">;</a> <a id="4247" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="4263" class="Symbol">=</a> <a id="4265" href="Categories.Diagram.Pullback.html#1081" class="Function">q.p₁∘universal≈h₁</a>
    <a id="4287" class="Symbol">;</a> <a id="4289" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="4305" class="Symbol">=</a> <a id="4307" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="4313" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4315" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4325" href="Categories.Diagram.Pullback.html#1179" class="Function">q.p₂∘universal≈h₂</a> <a id="4343" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4345" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a>
    <a id="4367" class="Symbol">}</a>
  <a id="4371" class="Symbol">}</a>
  <a id="4375" class="Keyword">where</a> <a id="4381" class="Keyword">module</a> <a id="4388" href="Categories.Diagram.Pullback.html#4388" class="Module">p</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="4401" href="Categories.Diagram.Pullback.html#3755" class="Bound">p</a>
        <a id="4411" class="Keyword">module</a> <a id="4418" href="Categories.Diagram.Pullback.html#4418" class="Module">q</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="4431" href="Categories.Diagram.Pullback.html#3757" class="Bound">q</a>

<a id="unglue"></a><a id="4434" href="Categories.Diagram.Pullback.html#4434" class="Function">unglue</a> <a id="4441" class="Symbol">:</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Categories.Diagram.Pullback.html#4444" class="Bound">p</a> <a id="4446" class="Symbol">:</a> <a id="4448" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="4457" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="4459" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="4476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4478" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a><a id="4479" class="Symbol">)</a> <a id="4481" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="4483" class="Symbol">→</a> <a id="4485" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="4494" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Categories.Diagram.Pullback.html#2112" class="Field">Pullback.p₁</a> <a id="4509" href="Categories.Diagram.Pullback.html#4444" class="Bound">p</a><a id="4510" class="Symbol">)</a>
<a id="4512" href="Categories.Diagram.Pullback.html#4434" class="Function">unglue</a> <a id="4519" class="Symbol">{</a><a id="4520" class="Argument">f</a> <a id="4522" class="Symbol">=</a> <a id="4524" href="Categories.Diagram.Pullback.html#4524" class="Bound">f</a><a id="4525" class="Symbol">}</a> <a id="4527" class="Symbol">{</a><a id="4528" class="Argument">g</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Categories.Diagram.Pullback.html#4532" class="Bound">g</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">{</a><a id="4536" class="Argument">h</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Categories.Diagram.Pullback.html#4540" class="Bound">h</a><a id="4541" class="Symbol">}</a> <a id="4543" href="Categories.Diagram.Pullback.html#4543" class="Bound">p</a> <a id="4545" href="Categories.Diagram.Pullback.html#4545" class="Bound">q</a> <a id="4547" class="Symbol">=</a> <a id="4549" class="Keyword">record</a>
  <a id="4558" class="Symbol">{</a> <a id="4560" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="4576" class="Symbol">=</a> <a id="4578" href="Categories.Diagram.Pullback.html#2112" class="Field">q.p₁</a>
  <a id="4585" class="Symbol">;</a> <a id="4587" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="4603" class="Symbol">=</a> <a id="4605" href="Categories.Diagram.Pullback.html#5349" class="Function">p₂′</a>
  <a id="4611" class="Symbol">;</a> <a id="4613" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="4624" class="Symbol">=</a> <a id="4626" class="Keyword">record</a>
    <a id="4637" class="Symbol">{</a> <a id="4639" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>        <a id="4654" class="Symbol">=</a> <a id="4656" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4658" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a>
    <a id="4680" class="Symbol">;</a> <a id="4682" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="4698" class="Symbol">=</a> <a id="4700" class="Symbol">λ</a> <a id="4702" class="Symbol">{</a><a id="4703" href="Categories.Diagram.Pullback.html#4703" class="Bound">_</a> <a id="4705" href="Categories.Diagram.Pullback.html#4705" class="Bound">h₁</a> <a id="4708" href="Categories.Diagram.Pullback.html#4708" class="Bound">h₂</a><a id="4710" class="Symbol">}</a> <a id="4712" href="Categories.Diagram.Pullback.html#4712" class="Bound">eq</a> <a id="4715" class="Symbol">→</a> <a id="4717" href="Categories.Diagram.Pullback.html#886" class="Function">q.universal</a> <a id="4729" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4731" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4743" class="Symbol">(</a><a id="4744" href="Categories.Diagram.Pullback.html#4524" class="Bound">f</a> <a id="4746" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4748" href="Categories.Diagram.Pullback.html#4540" class="Bound">h</a><a id="4749" class="Symbol">)</a> <a id="4751" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4753" href="Categories.Diagram.Pullback.html#4705" class="Bound">h₁</a>      <a id="4761" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4764" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4770" href="Categories.Diagram.Pullback.html#4712" class="Bound">eq</a> <a id="4773" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4781" href="Categories.Diagram.Pullback.html#4524" class="Bound">f</a> <a id="4783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4785" href="Categories.Diagram.Pullback.html#2112" class="Function">p.p₁</a> <a id="4790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4792" href="Categories.Diagram.Pullback.html#4708" class="Bound">h₂</a>     <a id="4799" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4802" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="4810" href="Categories.Diagram.Pullback.html#854" class="Function">p.commute</a> <a id="4820" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4828" href="Categories.Diagram.Pullback.html#4532" class="Bound">g</a> <a id="4830" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4832" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4839" href="Categories.Diagram.Pullback.html#4708" class="Bound">h₂</a>     <a id="4846" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4852" class="Symbol">;</a> <a id="4854" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="4870" class="Symbol">=</a> <a id="4872" class="Symbol">λ</a> <a id="4874" class="Symbol">{</a><a id="4875" href="Categories.Diagram.Pullback.html#4875" class="Bound">_</a> <a id="4877" href="Categories.Diagram.Pullback.html#4877" class="Bound">h₁</a> <a id="4880" href="Categories.Diagram.Pullback.html#4880" class="Bound">h₂</a> <a id="4883" href="Categories.Diagram.Pullback.html#4883" class="Bound">i</a><a id="4884" class="Symbol">}</a> <a id="4886" href="Categories.Diagram.Pullback.html#4886" class="Bound">eq</a> <a id="4889" href="Categories.Diagram.Pullback.html#4889" class="Bound">eq′</a> <a id="4893" class="Symbol">→</a> <a id="4895" href="Categories.Diagram.Pullback.html#956" class="Function">q.unique</a> <a id="4904" href="Categories.Diagram.Pullback.html#4886" class="Bound">eq</a> <a id="4907" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4909" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4919" href="Categories.Diagram.Pullback.html#2128" class="Field">q.p₂</a> <a id="4924" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4926" href="Categories.Diagram.Pullback.html#4883" class="Bound">i</a>            <a id="4939" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4942" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4951" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4976" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="4981" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4983" href="Categories.Diagram.Pullback.html#5349" class="Function">p₂′</a> <a id="4987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4989" href="Categories.Diagram.Pullback.html#4883" class="Bound">i</a>      <a id="4996" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4999" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5007" href="Categories.Diagram.Pullback.html#4889" class="Bound">eq′</a> <a id="5011" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5017" href="Categories.Diagram.Pullback.html#2128" class="Function">p.p₂</a> <a id="5022" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5024" href="Categories.Diagram.Pullback.html#4880" class="Bound">h₂</a>           <a id="5037" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5043" class="Symbol">;</a> <a id="5045" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="5061" class="Symbol">=</a> <a id="5063" href="Categories.Diagram.Pullback.html#1081" class="Function">q.p₁∘universal≈h₁</a>
    <a id="5085" class="Symbol">;</a> <a id="5087" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="5103" class="Symbol">=</a> <a id="5105" class="Symbol">λ</a> <a id="5107" class="Symbol">{</a><a id="5108" href="Categories.Diagram.Pullback.html#5108" class="Bound">_</a> <a id="5110" href="Categories.Diagram.Pullback.html#5110" class="Bound">_</a> <a id="5112" href="Categories.Diagram.Pullback.html#5112" class="Bound">_</a> <a id="5114" href="Categories.Diagram.Pullback.html#5114" class="Bound">eq</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">→</a>
      <a id="5126" href="Categories.Diagram.Pullback.html#1698" class="Function">p.unique-diagram</a> <a id="5143" class="Symbol">((</a><a id="5145" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5151" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5172" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5178" href="Categories.Diagram.Pullback.html#1081" class="Function">q.p₁∘universal≈h₁</a> <a id="5196" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5198" href="Categories.Diagram.Pullback.html#5114" class="Bound">eq</a><a id="5200" class="Symbol">)</a>
                       <a id="5225" class="Symbol">(</a><a id="5226" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5232" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="5250" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5252" href="Categories.Diagram.Pullback.html#1179" class="Function">q.p₂∘universal≈h₂</a><a id="5269" class="Symbol">)</a>
    <a id="5275" class="Symbol">}</a>
  <a id="5279" class="Symbol">}</a>
  <a id="5283" class="Keyword">where</a> <a id="5289" class="Keyword">module</a> <a id="5296" href="Categories.Diagram.Pullback.html#5296" class="Module">p</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="5309" href="Categories.Diagram.Pullback.html#4543" class="Bound">p</a>
        <a id="5319" class="Keyword">module</a> <a id="5326" href="Categories.Diagram.Pullback.html#5326" class="Module">q</a> <a id="5328" class="Symbol">=</a> <a id="5330" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="5339" href="Categories.Diagram.Pullback.html#4545" class="Bound">q</a>
        <a id="5349" href="Categories.Diagram.Pullback.html#5349" class="Function">p₂′</a> <a id="5353" class="Symbol">=</a> <a id="5355" href="Categories.Diagram.Pullback.html#886" class="Function">p.universal</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5378" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5380" href="Categories.Diagram.Pullback.html#854" class="Function">q.commute</a><a id="5389" class="Symbol">)</a> <a id="5391" class="Comment">-- used twice above</a>

<a id="Product×Equalizer⇒Pullback"></a><a id="5412" href="Categories.Diagram.Pullback.html#5412" class="Function">Product×Equalizer⇒Pullback</a> <a id="5439" class="Symbol">:</a>
  <a id="5443" class="Symbol">(</a><a id="5444" href="Categories.Diagram.Pullback.html#5444" class="Bound">p</a> <a id="5446" class="Symbol">:</a> <a id="5448" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5456" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="5458" href="Categories.Diagram.Pullback.html#646" class="Generalizable">B</a><a id="5459" class="Symbol">)</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="5473" class="Symbol">(</a><a id="5474" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="5476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5478" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a> <a id="5489" href="Categories.Diagram.Pullback.html#5444" class="Bound">p</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="5495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5497" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="5508" href="Categories.Diagram.Pullback.html#5444" class="Bound">p</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">→</a>
  <a id="5515" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="5524" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="5526" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a>
<a id="5528" href="Categories.Diagram.Pullback.html#5412" class="Function">Product×Equalizer⇒Pullback</a> <a id="5555" class="Symbol">{</a><a id="5556" class="Argument">f</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Categories.Diagram.Pullback.html#5560" class="Bound">f</a><a id="5561" class="Symbol">}</a> <a id="5563" class="Symbol">{</a><a id="5564" class="Argument">g</a> <a id="5566" class="Symbol">=</a> <a id="5568" href="Categories.Diagram.Pullback.html#5568" class="Bound">g</a><a id="5569" class="Symbol">}</a> <a id="5571" href="Categories.Diagram.Pullback.html#5571" class="Bound">p</a> <a id="5573" href="Categories.Diagram.Pullback.html#5573" class="Bound">e</a> <a id="5575" class="Symbol">=</a> <a id="5577" class="Keyword">record</a>
  <a id="5586" class="Symbol">{</a> <a id="5588" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="5604" class="Symbol">=</a> <a id="5606" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="5609" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5611" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="5617" class="Symbol">;</a> <a id="5619" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="5635" class="Symbol">=</a> <a id="5637" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="5640" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5642" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>
  <a id="5648" class="Symbol">;</a> <a id="5650" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="5661" class="Symbol">=</a> <a id="5663" class="Keyword">record</a>
    <a id="5674" class="Symbol">{</a> <a id="5676" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="5692" class="Symbol">=</a> <a id="5694" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="5704" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5706" href="Categories.Diagram.Equalizer.html#542" class="Function">equality</a> <a id="5715" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5717" href="Categories.Category.Core.html#715" class="Field">assoc</a>
    <a id="5727" class="Symbol">;</a> <a id="5729" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="5745" class="Symbol">=</a> <a id="5747" class="Symbol">λ</a> <a id="5749" class="Symbol">{</a><a id="5750" href="Categories.Diagram.Pullback.html#5750" class="Bound">_</a> <a id="5752" href="Categories.Diagram.Pullback.html#5752" class="Bound">h₁</a> <a id="5755" href="Categories.Diagram.Pullback.html#5755" class="Bound">h₂</a><a id="5757" class="Symbol">}</a> <a id="5759" href="Categories.Diagram.Pullback.html#5759" class="Bound">eq</a> <a id="5762" class="Symbol">→</a> <a id="5764" href="Categories.Diagram.Equalizer.html#575" class="Function">equalize</a> <a id="5773" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5775" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5787" class="Symbol">(</a><a id="5788" href="Categories.Diagram.Pullback.html#5560" class="Bound">f</a> <a id="5790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5792" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="5794" class="Symbol">)</a> <a id="5796" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5798" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="5800" href="Categories.Diagram.Pullback.html#5752" class="Bound">h₁</a> <a id="5803" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="5805" href="Categories.Diagram.Pullback.html#5755" class="Bound">h₂</a> <a id="5808" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="5810" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5813" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5819" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="5828" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5836" href="Categories.Diagram.Pullback.html#5560" class="Bound">f</a> <a id="5838" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5840" href="Categories.Diagram.Pullback.html#5752" class="Bound">h₁</a>                <a id="5858" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5861" href="Categories.Diagram.Pullback.html#5759" class="Bound">eq</a> <a id="5864" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5872" href="Categories.Diagram.Pullback.html#5568" class="Bound">g</a> <a id="5874" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5876" href="Categories.Diagram.Pullback.html#5755" class="Bound">h₂</a>                <a id="5894" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5898" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5904" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="5913" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5921" class="Symbol">(</a><a id="5922" href="Categories.Diagram.Pullback.html#5568" class="Bound">g</a> <a id="5924" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5926" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="5928" class="Symbol">)</a> <a id="5930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5932" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="5934" href="Categories.Diagram.Pullback.html#5752" class="Bound">h₁</a> <a id="5937" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="5939" href="Categories.Diagram.Pullback.html#5755" class="Bound">h₂</a> <a id="5942" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="5944" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5950" class="Symbol">;</a> <a id="5952" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="5968" class="Symbol">=</a> <a id="5970" class="Symbol">λ</a> <a id="5972" href="Categories.Diagram.Pullback.html#5972" class="Bound">eq</a> <a id="5975" href="Categories.Diagram.Pullback.html#5975" class="Bound">eq′</a> <a id="5979" class="Symbol">→</a> <a id="5981" href="Categories.Diagram.Equalizer.html#691" class="Function">e.unique</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Categories.Object.Product.Core.html#671" class="Function">p.unique</a> <a id="6000" class="Symbol">(</a><a id="6001" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6011" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6013" href="Categories.Diagram.Pullback.html#5972" class="Bound">eq</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6028" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6030" href="Categories.Diagram.Pullback.html#5975" class="Bound">eq′</a><a id="6033" class="Symbol">))</a>
    <a id="6040" class="Symbol">;</a> <a id="6042" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="6058" class="Symbol">=</a> <a id="6060" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6069" href="Categories.Diagram.Equalizer.html#628" class="Function">e.universal</a><a id="6080" class="Symbol">)</a> <a id="6082" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6084" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
    <a id="6097" class="Symbol">;</a> <a id="6099" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="6115" class="Symbol">=</a> <a id="6117" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6126" href="Categories.Diagram.Equalizer.html#628" class="Function">e.universal</a><a id="6137" class="Symbol">)</a> <a id="6139" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6141" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
    <a id="6154" class="Symbol">}</a>
  <a id="6158" class="Symbol">}</a>
  <a id="6162" class="Keyword">where</a> <a id="6168" class="Keyword">module</a> <a id="6175" href="Categories.Diagram.Pullback.html#6175" class="Module">p</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="6187" href="Categories.Diagram.Pullback.html#5571" class="Bound">p</a>
        <a id="6197" class="Keyword">module</a> <a id="6204" href="Categories.Diagram.Pullback.html#6204" class="Module">e</a> <a id="6206" class="Symbol">=</a> <a id="6208" href="Categories.Diagram.Equalizer.html#1948" class="Module">Equalizer</a> <a id="6218" href="Categories.Diagram.Pullback.html#5573" class="Bound">e</a>
        <a id="6228" class="Keyword">open</a> <a id="6233" href="Categories.Diagram.Pullback.html#6175" class="Module">p</a>
        <a id="6243" class="Keyword">open</a> <a id="6248" href="Categories.Diagram.Pullback.html#6204" class="Module">e</a>

<a id="Product×Pullback⇒Equalizer"></a><a id="6251" href="Categories.Diagram.Pullback.html#6251" class="Function">Product×Pullback⇒Equalizer</a> <a id="6278" class="Symbol">:</a> <a id="6280" class="Symbol">(</a><a id="6281" href="Categories.Diagram.Pullback.html#6281" class="Bound">p</a> <a id="6283" class="Symbol">:</a> <a id="6285" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6293" href="Categories.Diagram.Pullback.html#644" class="Generalizable">A</a> <a id="6295" href="Categories.Diagram.Pullback.html#646" class="Generalizable">B</a><a id="6296" class="Symbol">)</a> <a id="6298" class="Symbol">→</a> <a id="6300" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="6309" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="6311" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="6313" class="Symbol">→</a>
  <a id="6317" href="Categories.Diagram.Equalizer.html#1948" class="Record">Equalizer</a> <a id="6327" class="Symbol">(</a><a id="6328" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="6330" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6332" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a> <a id="6343" href="Categories.Diagram.Pullback.html#6281" class="Bound">p</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Symbol">(</a><a id="6347" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a> <a id="6349" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6351" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="6362" href="Categories.Diagram.Pullback.html#6281" class="Bound">p</a><a id="6363" class="Symbol">)</a>
<a id="6365" href="Categories.Diagram.Pullback.html#6251" class="Function">Product×Pullback⇒Equalizer</a> <a id="6392" class="Symbol">{</a><a id="6393" class="Argument">f</a> <a id="6395" class="Symbol">=</a> <a id="6397" href="Categories.Diagram.Pullback.html#6397" class="Bound">f</a><a id="6398" class="Symbol">}</a> <a id="6400" class="Symbol">{</a><a id="6401" class="Argument">g</a> <a id="6403" class="Symbol">=</a> <a id="6405" href="Categories.Diagram.Pullback.html#6405" class="Bound">g</a><a id="6406" class="Symbol">}</a> <a id="6408" href="Categories.Diagram.Pullback.html#6408" class="Bound">p</a> <a id="6410" href="Categories.Diagram.Pullback.html#6410" class="Bound">pu</a> <a id="6413" class="Symbol">=</a> <a id="6415" class="Keyword">record</a>
  <a id="6424" class="Symbol">{</a> <a id="6426" href="Categories.Diagram.Equalizer.html#2024" class="Field">arr</a>       <a id="6436" class="Symbol">=</a> <a id="6438" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6440" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6443" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6445" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6448" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>
  <a id="6452" class="Symbol">;</a> <a id="6454" href="Categories.Diagram.Equalizer.html#2044" class="Field">isEqualizer</a> <a id="6466" class="Symbol">=</a> <a id="6468" class="Keyword">record</a>
    <a id="6479" class="Symbol">{</a> <a id="6481" href="Categories.Diagram.Equalizer.html#542" class="Field">equality</a>  <a id="6491" class="Symbol">=</a> <a id="6493" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6505" class="Symbol">(</a><a id="6506" href="Categories.Diagram.Pullback.html#6397" class="Bound">f</a> <a id="6508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6510" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6512" class="Symbol">)</a> <a id="6514" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6516" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6518" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6521" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6523" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6526" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="6528" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6531" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6537" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="6546" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6554" href="Categories.Diagram.Pullback.html#6397" class="Bound">f</a> <a id="6556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6558" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>                 <a id="6577" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6580" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="6588" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6596" href="Categories.Diagram.Pullback.html#6405" class="Bound">g</a> <a id="6598" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6600" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>                 <a id="6619" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6623" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6629" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="6638" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6646" class="Symbol">(</a><a id="6647" href="Categories.Diagram.Pullback.html#6405" class="Bound">g</a> <a id="6649" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6651" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6653" class="Symbol">)</a> <a id="6655" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6657" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6659" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6662" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6664" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6667" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="6669" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6675" class="Symbol">;</a> <a id="6677" href="Categories.Diagram.Equalizer.html#575" class="Field">equalize</a>  <a id="6687" class="Symbol">=</a> <a id="6689" class="Symbol">λ</a> <a id="6691" href="Categories.Diagram.Pullback.html#6691" class="Bound">eq</a> <a id="6694" class="Symbol">→</a> <a id="6696" href="Categories.Diagram.Pullback.html#886" class="Function">pu.universal</a> <a id="6709" class="Symbol">(</a><a id="6710" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6720" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6722" href="Categories.Diagram.Pullback.html#6691" class="Bound">eq</a> <a id="6725" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6727" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="6732" class="Symbol">)</a>
    <a id="6738" class="Symbol">;</a> <a id="6740" href="Categories.Diagram.Equalizer.html#628" class="Field">universal</a> <a id="6750" class="Symbol">=</a> <a id="6752" class="Symbol">λ</a> <a id="6754" class="Symbol">{</a><a id="6755" href="Categories.Diagram.Pullback.html#6755" class="Bound">_</a> <a id="6757" href="Categories.Diagram.Pullback.html#6757" class="Bound">h</a><a id="6758" class="Symbol">}</a> <a id="6760" class="Symbol">→</a> <a id="6762" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6774" href="Categories.Diagram.Pullback.html#6757" class="Bound">h</a>                      <a id="6797" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6801" href="Categories.Object.Product.Core.html#671" class="Function">p.unique</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6813" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a><a id="6828" class="Symbol">)</a> <a id="6830" class="Symbol">(</a><a id="6831" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6833" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a><a id="6848" class="Symbol">)</a> <a id="6850" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="6858" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6860" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6863" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6865" class="Symbol">_</a> <a id="6867" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6869" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6872" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6874" class="Symbol">_</a> <a id="6876" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>    <a id="6881" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6884" href="Categories.Object.Product.Core.html#671" class="Function">p.unique</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6900" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="6908" class="Symbol">)</a> <a id="6910" class="Symbol">(</a><a id="6911" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6917" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="6925" class="Symbol">)</a> <a id="6927" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6935" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6937" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="6940" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6942" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="6945" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="6947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6949" class="Symbol">_</a>        <a id="6958" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6964" class="Symbol">;</a> <a id="6966" href="Categories.Diagram.Equalizer.html#691" class="Field">unique</a>    <a id="6976" class="Symbol">=</a> <a id="6978" class="Symbol">λ</a> <a id="6980" href="Categories.Diagram.Pullback.html#6980" class="Bound">eq</a> <a id="6983" class="Symbol">→</a> <a id="6985" href="Categories.Diagram.Pullback.html#956" class="Function">pu.unique</a> <a id="6995" class="Symbol">(</a><a id="6996" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7005" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a><a id="7013" class="Symbol">)</a> <a id="7015" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7017" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7030" href="Categories.Diagram.Pullback.html#6980" class="Bound">eq</a><a id="7032" class="Symbol">))</a>
                                   <a id="7070" class="Symbol">(</a><a id="7071" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="7077" class="Symbol">(</a><a id="7078" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7080" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a><a id="7088" class="Symbol">)</a> <a id="7090" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7092" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7094" class="Symbol">(</a><a id="7095" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7105" href="Categories.Diagram.Pullback.html#6980" class="Bound">eq</a><a id="7107" class="Symbol">))</a>
  <a id="7112" class="Symbol">}</a>
  <a id="7116" class="Symbol">}</a>
  <a id="7120" class="Keyword">where</a> <a id="7126" class="Keyword">module</a> <a id="7133" href="Categories.Diagram.Pullback.html#7133" class="Module">p</a> <a id="7135" class="Symbol">=</a> <a id="7137" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="7145" href="Categories.Diagram.Pullback.html#6408" class="Bound">p</a>
        <a id="7155" class="Keyword">module</a> <a id="7162" href="Categories.Diagram.Pullback.html#7162" class="Module">pu</a> <a id="7165" class="Symbol">=</a> <a id="7167" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="7176" href="Categories.Diagram.Pullback.html#6410" class="Bound">pu</a>
        <a id="7187" class="Keyword">open</a> <a id="7192" href="Categories.Diagram.Pullback.html#7133" class="Module">p</a>
        <a id="7202" class="Keyword">open</a> <a id="7207" href="Categories.Diagram.Pullback.html#7162" class="Module">pu</a>

<a id="7211" class="Keyword">module</a> <a id="7218" href="Categories.Diagram.Pullback.html#7218" class="Module">_</a> <a id="7220" class="Symbol">(</a><a id="7221" href="Categories.Diagram.Pullback.html#7221" class="Bound">p</a> <a id="7223" class="Symbol">:</a> <a id="7225" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="7234" href="Categories.Diagram.Pullback.html#664" class="Generalizable">f</a> <a id="7236" href="Categories.Diagram.Pullback.html#666" class="Generalizable">g</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Keyword">where</a>
  <a id="7247" class="Keyword">open</a> <a id="7252" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="7261" href="Categories.Diagram.Pullback.html#7221" class="Bound">p</a>

  <a id="7266" href="Categories.Diagram.Pullback.html#7266" class="Function">Pullback-resp-≈</a> <a id="7282" class="Symbol">:</a> <a id="7284" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="7286" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7288" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="7290" class="Symbol">→</a> <a id="7292" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a> <a id="7294" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7296" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="7298" class="Symbol">→</a> <a id="7300" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="7309" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="7311" href="Categories.Diagram.Pullback.html#676" class="Generalizable">i</a>
  <a id="7315" href="Categories.Diagram.Pullback.html#7266" class="Function">Pullback-resp-≈</a> <a id="7331" href="Categories.Diagram.Pullback.html#7331" class="Bound">eq</a> <a id="7334" href="Categories.Diagram.Pullback.html#7334" class="Bound">eq′</a> <a id="7338" class="Symbol">=</a> <a id="7340" class="Keyword">record</a>
    <a id="7351" class="Symbol">{</a> <a id="7353" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>              <a id="7369" class="Symbol">=</a> <a id="7371" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
    <a id="7378" class="Symbol">;</a> <a id="7380" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>              <a id="7396" class="Symbol">=</a> <a id="7398" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>
    <a id="7405" class="Symbol">;</a> <a id="7407" href="Categories.Diagram.Pullback.html#2144" class="Field">isPullback</a> <a id="7418" class="Symbol">=</a> <a id="7420" class="Keyword">record</a>
      <a id="7433" class="Symbol">{</a> <a id="7435" href="Categories.Diagram.Pullback.html#854" class="Field">commute</a>         <a id="7451" class="Symbol">=</a> <a id="7453" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="7463" href="Categories.Diagram.Pullback.html#7331" class="Bound">eq</a> <a id="7466" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7468" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="7476" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7478" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="7491" href="Categories.Diagram.Pullback.html#7334" class="Bound">eq′</a><a id="7494" class="Symbol">)</a>
      <a id="7502" class="Symbol">;</a> <a id="7504" href="Categories.Diagram.Pullback.html#886" class="Field">universal</a>       <a id="7520" class="Symbol">=</a> <a id="7522" class="Symbol">λ</a> <a id="7524" href="Categories.Diagram.Pullback.html#7524" class="Bound">eq″</a> <a id="7528" class="Symbol">→</a> <a id="7530" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="7540" class="Symbol">(</a><a id="7541" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="7551" class="Symbol">(</a><a id="7552" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7554" href="Categories.Diagram.Pullback.html#7331" class="Bound">eq</a><a id="7556" class="Symbol">)</a> <a id="7558" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7560" href="Categories.Diagram.Pullback.html#7524" class="Bound">eq″</a> <a id="7564" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7566" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="7576" href="Categories.Diagram.Pullback.html#7334" class="Bound">eq′</a><a id="7579" class="Symbol">)</a>
      <a id="7587" class="Symbol">;</a> <a id="7589" href="Categories.Diagram.Pullback.html#956" class="Field">unique</a>          <a id="7605" class="Symbol">=</a> <a id="7607" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a>
      <a id="7620" class="Symbol">;</a> <a id="7622" href="Categories.Diagram.Pullback.html#1081" class="Field">p₁∘universal≈h₁</a> <a id="7638" class="Symbol">=</a> <a id="7640" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
      <a id="7662" class="Symbol">;</a> <a id="7664" href="Categories.Diagram.Pullback.html#1179" class="Field">p₂∘universal≈h₂</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a>
      <a id="7704" class="Symbol">}</a>
    <a id="7710" class="Symbol">}</a>

  <a id="7715" href="Categories.Diagram.Pullback.html#7715" class="Function">Pullback-resp-Mono</a> <a id="7734" class="Symbol">:</a> <a id="7736" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="7741" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="7743" class="Symbol">→</a> <a id="7745" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="7750" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>
  <a id="7755" href="Categories.Diagram.Pullback.html#7715" class="Function">Pullback-resp-Mono</a> <a id="7774" href="Categories.Diagram.Pullback.html#7774" class="Bound">mg</a> <a id="7777" href="Categories.Diagram.Pullback.html#7777" class="Bound">h</a> <a id="7779" href="Categories.Diagram.Pullback.html#7779" class="Bound">i</a> <a id="7781" href="Categories.Diagram.Pullback.html#7781" class="Bound">eq</a> <a id="7784" class="Symbol">=</a> <a id="7786" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="7801" href="Categories.Diagram.Pullback.html#7781" class="Bound">eq</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Categories.Diagram.Pullback.html#7774" class="Bound">mg</a> <a id="7808" class="Symbol">_</a> <a id="7810" class="Symbol">_</a> <a id="7812" href="Categories.Diagram.Pullback.html#7827" class="Function">eq′</a><a id="7815" class="Symbol">)</a>
    <a id="7821" class="Keyword">where</a> <a id="7827" href="Categories.Diagram.Pullback.html#7827" class="Function">eq′</a> <a id="7831" class="Symbol">:</a> <a id="7833" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="7835" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7837" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="7840" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7842" href="Categories.Diagram.Pullback.html#7777" class="Bound">h</a> <a id="7844" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7846" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="7848" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7850" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="7853" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7855" href="Categories.Diagram.Pullback.html#7779" class="Bound">i</a>
          <a id="7867" href="Categories.Diagram.Pullback.html#7827" class="Function">eq′</a> <a id="7871" class="Symbol">=</a> <a id="7873" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="7891" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="7893" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7895" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="7898" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7900" href="Categories.Diagram.Pullback.html#7777" class="Bound">h</a> <a id="7902" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7905" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="7913" class="Symbol">(</a><a id="7914" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="7918" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a><a id="7925" class="Symbol">)</a> <a id="7927" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7941" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="7943" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7945" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="7948" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7950" href="Categories.Diagram.Pullback.html#7777" class="Bound">h</a> <a id="7952" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7955" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7963" href="Categories.Diagram.Pullback.html#7781" class="Bound">eq</a> <a id="7966" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7980" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="7982" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7984" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="7987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7989" href="Categories.Diagram.Pullback.html#7779" class="Bound">i</a> <a id="7991" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7994" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="8002" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="8010" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8024" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="8026" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8028" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="8031" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8033" href="Categories.Diagram.Pullback.html#7779" class="Bound">i</a> <a id="8035" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="8040" href="Categories.Diagram.Pullback.html#8040" class="Function">Pullback-resp-Iso</a> <a id="8058" class="Symbol">:</a> <a id="8060" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="8064" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="8066" href="Categories.Diagram.Pullback.html#668" class="Generalizable">h</a> <a id="8068" class="Symbol">→</a> <a id="8070" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8072" class="Symbol">λ</a> <a id="8074" href="Categories.Diagram.Pullback.html#8074" class="Bound">i</a> <a id="8076" class="Symbol">→</a> <a id="8078" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="8082" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="8085" href="Categories.Diagram.Pullback.html#8074" class="Bound">i</a>
  <a id="8089" href="Categories.Diagram.Pullback.html#8040" class="Function">Pullback-resp-Iso</a> <a id="8107" class="Symbol">{</a><a id="8108" class="Argument">h</a> <a id="8110" class="Symbol">=</a> <a id="8112" href="Categories.Diagram.Pullback.html#8112" class="Bound">h</a><a id="8113" class="Symbol">}</a> <a id="8115" href="Categories.Diagram.Pullback.html#8115" class="Bound">iso</a> <a id="8119" class="Symbol">=</a> <a id="8121" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="8131" href="Categories.Diagram.Pullback.html#8363" class="Function">eq</a>
                                <a id="8166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8168" class="Keyword">record</a>
                                <a id="8207" class="Symbol">{</a> <a id="8209" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="8214" class="Symbol">=</a> <a id="8216" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="8231" href="Categories.Diagram.Pullback.html#8528" class="Function">eq₁</a> <a id="8235" href="Categories.Diagram.Pullback.html#8702" class="Function">eq₂</a>
                                <a id="8271" class="Symbol">;</a> <a id="8273" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="8278" class="Symbol">=</a> <a id="8280" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a>
                                <a id="8328" class="Symbol">}</a>
    <a id="8334" class="Keyword">where</a> <a id="8340" class="Keyword">open</a> <a id="8345" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="8349" href="Categories.Diagram.Pullback.html#8115" class="Bound">iso</a>
          <a id="8363" href="Categories.Diagram.Pullback.html#8363" class="Function">eq</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="8386" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="8388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8390" href="Categories.Category.Core.html#630" class="Field">id</a>                 <a id="8409" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8412" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="8419" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8424" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8438" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="8441" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8443" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="8445" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8447" href="Categories.Category.Core.html#630" class="Field">id</a>            <a id="8461" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8464" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="8470" class="Symbol">(</a><a id="8471" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="8473" href="Categories.Morphism.html#1612" class="Field">isoʳ</a><a id="8477" class="Symbol">)</a> <a id="8479" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8493" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="8495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8497" href="Categories.Diagram.Pullback.html#8112" class="Bound">h</a> <a id="8499" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8501" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="8503" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8505" href="Categories.Category.Core.html#630" class="Field">id</a>         <a id="8516" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="8528" href="Categories.Diagram.Pullback.html#8528" class="Function">eq₁</a> <a id="8532" class="Symbol">=</a> <a id="8534" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="8552" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="8555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8557" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="8567" href="Categories.Diagram.Pullback.html#8363" class="Function">eq</a> <a id="8570" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8572" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="8575" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8578" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="8586" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="8602" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8616" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>                     <a id="8639" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8643" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="8653" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="8667" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="8670" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8672" href="Categories.Category.Core.html#630" class="Field">id</a>                <a id="8690" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="8702" href="Categories.Diagram.Pullback.html#8702" class="Function">eq₂</a> <a id="8706" class="Symbol">=</a> <a id="8708" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="8726" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="8729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8731" href="Categories.Diagram.Pullback.html#886" class="Function">universal</a> <a id="8741" href="Categories.Diagram.Pullback.html#8363" class="Function">eq</a> <a id="8744" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8746" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a> <a id="8749" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8752" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="8760" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="8776" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8790" href="Categories.Diagram.Pullback.html#8112" class="Bound">h</a> <a id="8792" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="8797" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8799" href="Categories.Category.Core.html#630" class="Field">id</a><a id="8801" class="Symbol">)</a> <a id="8803" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8805" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>      <a id="8813" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8816" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8821" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="8825" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="8835" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="8839" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8844" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8858" href="Categories.Diagram.Pullback.html#8112" class="Bound">h</a> <a id="8860" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8862" href="Categories.Diagram.Pullback.html#7234" class="Bound">f</a> <a id="8864" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8866" href="Categories.Diagram.Pullback.html#2112" class="Field">p₁</a>             <a id="8881" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8884" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8889" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="8893" href="Categories.Diagram.Pullback.html#854" class="Function">commute</a> <a id="8901" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8915" href="Categories.Diagram.Pullback.html#8112" class="Bound">h</a> <a id="8917" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8919" href="Categories.Diagram.Pullback.html#7236" class="Bound">g</a> <a id="8921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8923" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>             <a id="8938" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8941" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="8949" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="8954" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8968" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a>                     <a id="8991" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8995" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="9005" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="9019" href="Categories.Diagram.Pullback.html#2128" class="Field">p₂</a> <a id="9022" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="9024" href="Categories.Category.Core.html#630" class="Field">id</a>                <a id="9042" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Diagram.Pushout.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pushout.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">--  obtain free properties from duality</a>
<a id="110" class="Keyword">module</a> <a id="117" href="Categories.Diagram.Pushout.Properties.html" class="Module">Categories.Diagram.Pushout.Properties</a> <a id="155" class="Symbol">{</a><a id="156" href="Categories.Diagram.Pushout.Properties.html#156" class="Bound">o</a> <a id="158" href="Categories.Diagram.Pushout.Properties.html#158" class="Bound">ℓ</a> <a id="160" href="Categories.Diagram.Pushout.Properties.html#160" class="Bound">e</a><a id="161" class="Symbol">}</a> <a id="163" class="Symbol">(</a><a id="164" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a> <a id="166" class="Symbol">:</a> <a id="168" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="177" href="Categories.Diagram.Pushout.Properties.html#156" class="Bound">o</a> <a id="179" href="Categories.Diagram.Pushout.Properties.html#158" class="Bound">ℓ</a> <a id="181" href="Categories.Diagram.Pushout.Properties.html#160" class="Bound">e</a><a id="182" class="Symbol">)</a> <a id="184" class="Keyword">where</a>

<a id="191" class="Keyword">open</a> <a id="196" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="205" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Data.Product.html" class="Module">Data.Product</a> <a id="233" class="Keyword">using</a> <a id="239" class="Symbol">(</a><a id="240" href="Data.Product.Base.html#852" class="Function">∃</a><a id="241" class="Symbol">;</a> <a id="243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="246" class="Symbol">)</a>

<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="293" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="327" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="372" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="414" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="454" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="495" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="538" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="578" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Categories.Diagram.Coequalizer.html" class="Module">Categories.Diagram.Coequalizer</a> <a id="623" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="664" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a> <a id="705" href="Categories.Diagram.Pushout.Properties.html#164" class="Bound">C</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="747" href="Categories.Category.Core.html#3132" class="Function">op</a> as <a id="P′"></a><a id="753" href="Categories.Diagram.Pushout.Properties.html#753" class="Module">P′</a> <a id="756" class="Keyword">using</a> <a id="762" class="Symbol">(</a><a id="763" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Categories.Diagram.Pullback.Properties.html" class="Module">Categories.Diagram.Pullback.Properties</a> <a id="824" href="Categories.Category.Core.html#3132" class="Function">op</a>

<a id="828" class="Keyword">private</a>
  <a id="838" class="Keyword">variable</a>
    <a id="851" href="Categories.Diagram.Pushout.Properties.html#851" class="Generalizable">A</a> <a id="853" href="Categories.Diagram.Pushout.Properties.html#853" class="Generalizable">B</a> <a id="855" href="Categories.Diagram.Pushout.Properties.html#855" class="Generalizable">X</a> <a id="857" href="Categories.Diagram.Pushout.Properties.html#857" class="Generalizable">Y</a> <a id="859" class="Symbol">:</a> <a id="861" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="869" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="871" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a> <a id="873" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="875" href="Categories.Diagram.Pushout.Properties.html#875" class="Generalizable">i</a> <a id="877" class="Symbol">:</a> <a id="879" href="Categories.Diagram.Pushout.Properties.html#851" class="Generalizable">A</a> <a id="881" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="883" href="Categories.Diagram.Pushout.Properties.html#853" class="Generalizable">B</a>

<a id="886" class="Keyword">module</a> <a id="893" href="Categories.Diagram.Pushout.Properties.html#893" class="Module">_</a> <a id="895" class="Symbol">(</a><a id="896" href="Categories.Diagram.Pushout.Properties.html#896" class="Bound">p</a> <a id="898" class="Symbol">:</a> <a id="900" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="908" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="910" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a><a id="911" class="Symbol">)</a> <a id="913" class="Keyword">where</a>
  <a id="921" class="Keyword">open</a> <a id="926" href="Categories.Diagram.Pushout.html#403" class="Module">Pushout</a> <a id="934" href="Categories.Diagram.Pushout.Properties.html#896" class="Bound">p</a>

  <a id="939" class="Keyword">private</a>
    <a id="951" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="960" class="Symbol">:</a> <a id="962" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="971" href="Categories.Diagram.Pushout.Properties.html#908" class="Bound">f</a> <a id="973" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a>
    <a id="979" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="988" class="Symbol">=</a> <a id="990" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="1009" href="Categories.Diagram.Pushout.Properties.html#896" class="Bound">p</a>
  
  <a id="1016" class="Keyword">open</a> <a id="1021" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="1030" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a>
    <a id="1043" class="Keyword">using</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Categories.Diagram.Pullback.html#1276" class="Function">unique′</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Categories.Diagram.Pullback.html#1405" class="Function">id-unique</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a><a id="1084" class="Symbol">)</a>
    <a id="1090" class="Keyword">public</a>
  
  <a id="1102" href="Categories.Diagram.Pushout.Properties.html#1102" class="Function">swap</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1117" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a> <a id="1119" href="Categories.Diagram.Pushout.Properties.html#908" class="Bound">f</a>
  <a id="1123" href="Categories.Diagram.Pushout.Properties.html#1102" class="Function">swap</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Categories.Diagram.Pullback.html#3317" class="Function">P′.swap</a> <a id="1158" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a><a id="1166" class="Symbol">)</a>
  
  <a id="1173" href="Categories.Diagram.Pushout.Properties.html#1173" class="Function">glue</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1188" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="1190" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="1206" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1208" href="Categories.Diagram.Pushout.Properties.html#908" class="Bound">f</a><a id="1209" class="Symbol">)</a> <a id="1211" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a>
  <a id="1215" href="Categories.Diagram.Pushout.Properties.html#1173" class="Function">glue</a> <a id="1220" href="Categories.Diagram.Pushout.Properties.html#1220" class="Bound">p</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Categories.Diagram.Pullback.html#3666" class="Function">P′.glue</a> <a id="1252" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="1281" href="Categories.Diagram.Pushout.Properties.html#1220" class="Bound">p</a><a id="1282" class="Symbol">))</a>
  
  <a id="1290" href="Categories.Diagram.Pushout.Properties.html#1290" class="Function">unglue</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="1310" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1312" href="Categories.Diagram.Pushout.Properties.html#908" class="Bound">f</a><a id="1313" class="Symbol">)</a> <a id="1315" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1327" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="1329" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a>
  <a id="1334" href="Categories.Diagram.Pushout.Properties.html#1290" class="Function">unglue</a> <a id="1341" href="Categories.Diagram.Pushout.Properties.html#1341" class="Bound">p</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Categories.Diagram.Pullback.html#4434" class="Function">P′.unglue</a> <a id="1375" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="1404" href="Categories.Diagram.Pushout.Properties.html#1341" class="Bound">p</a><a id="1405" class="Symbol">))</a>

  <a id="1411" href="Categories.Diagram.Pushout.Properties.html#1411" class="Function">Pushout-resp-Epi</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="1434" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="1442" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a>
  <a id="1447" href="Categories.Diagram.Pushout.Properties.html#1411" class="Function">Pushout-resp-Epi</a> <a id="1464" href="Categories.Diagram.Pushout.Properties.html#1464" class="Bound">epi</a> <a id="1468" class="Symbol">=</a> <a id="1470" href="Categories.Diagram.Pullback.html#7715" class="Function">P′.Pullback-resp-Mono</a> <a id="1492" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="1501" href="Categories.Diagram.Pushout.Properties.html#1464" class="Bound">epi</a>

  <a id="1508" href="Categories.Diagram.Pushout.Properties.html#1508" class="Function">Pushout-resp-Iso</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1531" href="Categories.Diagram.Pushout.Properties.html#910" class="Bound">g</a> <a id="1533" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1539" class="Symbol">λ</a> <a id="1541" href="Categories.Diagram.Pushout.Properties.html#1541" class="Bound">j</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1549" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="1552" href="Categories.Diagram.Pushout.Properties.html#1541" class="Bound">j</a>
  <a id="1556" href="Categories.Diagram.Pushout.Properties.html#1508" class="Function">Pushout-resp-Iso</a> <a id="1573" href="Categories.Diagram.Pushout.Properties.html#1573" class="Bound">iso</a> <a id="1577" class="Keyword">with</a> <a id="1582" href="Categories.Diagram.Pullback.html#8040" class="Function">P′.Pullback-resp-Iso</a> <a id="1603" href="Categories.Diagram.Pushout.Properties.html#951" class="Function">pullback</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="1634" href="Categories.Diagram.Pushout.Properties.html#1573" class="Bound">iso</a><a id="1637" class="Symbol">))</a>
  <a id="1642" class="Symbol">...</a> <a id="1646" class="Symbol">|</a> <a id="1648" href="Categories.Diagram.Pushout.Properties.html#1648" class="Bound">j</a> <a id="1650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1652" class="Keyword">record</a> <a id="1659" class="Symbol">{</a> <a id="1661" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Categories.Diagram.Pushout.Properties.html#1668" class="Bound">isoˡ</a> <a id="1673" class="Symbol">;</a> <a id="1675" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Categories.Diagram.Pushout.Properties.html#1682" class="Bound">isoʳ</a> <a id="1687" class="Symbol">}</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Categories.Diagram.Pushout.Properties.html#1648" class="Bound">j</a> <a id="1693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1695" class="Keyword">record</a> <a id="1702" class="Symbol">{</a> <a id="1704" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Categories.Diagram.Pushout.Properties.html#1682" class="Bound">isoʳ</a> <a id="1716" class="Symbol">;</a> <a id="1718" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Categories.Diagram.Pushout.Properties.html#1668" class="Bound">isoˡ</a> <a id="1730" class="Symbol">}</a>

<a id="Coproduct×Coequalizer⇒Pushout"></a><a id="1733" href="Categories.Diagram.Pushout.Properties.html#1733" class="Function">Coproduct×Coequalizer⇒Pushout</a> <a id="1763" class="Symbol">:</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Diagram.Pushout.Properties.html#1766" class="Bound">cp</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1781" href="Categories.Diagram.Pushout.Properties.html#851" class="Generalizable">A</a> <a id="1783" href="Categories.Diagram.Pushout.Properties.html#853" class="Generalizable">B</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">→</a>
                                <a id="1820" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Categories.Object.Coproduct.html#492" class="Field">Coproduct.i₁</a> <a id="1846" href="Categories.Diagram.Pushout.Properties.html#1766" class="Bound">cp</a> <a id="1849" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1851" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a><a id="1852" class="Symbol">)</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Categories.Object.Coproduct.html#512" class="Field">Coproduct.i₂</a> <a id="1868" href="Categories.Diagram.Pushout.Properties.html#1766" class="Bound">cp</a> <a id="1871" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1873" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">→</a>
                                <a id="1910" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="1918" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="1920" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a>
<a id="1922" href="Categories.Diagram.Pushout.Properties.html#1733" class="Function">Coproduct×Coequalizer⇒Pushout</a> <a id="1952" href="Categories.Diagram.Pushout.Properties.html#1952" class="Bound">cp</a> <a id="1955" href="Categories.Diagram.Pushout.Properties.html#1955" class="Bound">coe</a> <a id="1959" class="Symbol">=</a>
  <a id="1963" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Categories.Diagram.Pullback.html#5412" class="Function">P′.Product×Equalizer⇒Pullback</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="2034" href="Categories.Diagram.Pushout.Properties.html#1952" class="Bound">cp</a><a id="2036" class="Symbol">)</a>
                                                    <a id="2090" class="Symbol">(</a><a id="2091" href="Categories.Diagram.Duality.html#1602" class="Function">Coequalizer⇒coEqualizer</a> <a id="2115" href="Categories.Diagram.Pushout.Properties.html#1955" class="Bound">coe</a><a id="2118" class="Symbol">))</a>

<a id="Coproduct×Pushout⇒Coequalizer"></a><a id="2122" href="Categories.Diagram.Pushout.Properties.html#2122" class="Function">Coproduct×Pushout⇒Coequalizer</a> <a id="2152" class="Symbol">:</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Categories.Diagram.Pushout.Properties.html#2155" class="Bound">cp</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2170" href="Categories.Diagram.Pushout.Properties.html#851" class="Generalizable">A</a> <a id="2172" href="Categories.Diagram.Pushout.Properties.html#853" class="Generalizable">B</a><a id="2173" class="Symbol">)</a> <a id="2175" class="Symbol">→</a>
                                <a id="2209" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2217" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="2219" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a> <a id="2221" class="Symbol">→</a>
                                <a id="2255" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Categories.Object.Coproduct.html#492" class="Field">Coproduct.i₁</a> <a id="2281" href="Categories.Diagram.Pushout.Properties.html#2155" class="Bound">cp</a> <a id="2284" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2286" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Categories.Object.Coproduct.html#512" class="Field">Coproduct.i₂</a> <a id="2303" href="Categories.Diagram.Pushout.Properties.html#2155" class="Bound">cp</a> <a id="2306" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2308" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a><a id="2309" class="Symbol">)</a>
<a id="2311" href="Categories.Diagram.Pushout.Properties.html#2122" class="Function">Coproduct×Pushout⇒Coequalizer</a> <a id="2341" href="Categories.Diagram.Pushout.Properties.html#2341" class="Bound">cp</a> <a id="2344" href="Categories.Diagram.Pushout.Properties.html#2344" class="Bound">p</a> <a id="2346" class="Symbol">=</a>
  <a id="2350" href="Categories.Diagram.Duality.html#2056" class="Function">coEqualizer⇒Coequalizer</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Categories.Diagram.Pullback.html#6251" class="Function">P′.Product×Pullback⇒Equalizer</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="2426" href="Categories.Diagram.Pushout.Properties.html#2341" class="Bound">cp</a><a id="2428" class="Symbol">)</a>
                                                         <a id="2487" class="Symbol">(</a><a id="2488" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="2507" href="Categories.Diagram.Pushout.Properties.html#2344" class="Bound">p</a><a id="2508" class="Symbol">))</a>

<a id="2512" class="Keyword">module</a> <a id="2519" href="Categories.Diagram.Pushout.Properties.html#2519" class="Module">_</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Categories.Diagram.Pushout.Properties.html#2522" class="Bound">i</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Keyword">where</a>
  <a id="2543" class="Keyword">open</a> <a id="2548" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="2556" href="Categories.Diagram.Pushout.Properties.html#2522" class="Bound">i</a>
  <a id="2560" class="Keyword">private</a>
    <a id="2572" href="Categories.Diagram.Pushout.Properties.html#2572" class="Function">t</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
    <a id="2589" href="Categories.Diagram.Pushout.Properties.html#2572" class="Function">t</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="2599" href="Categories.Diagram.Pushout.Properties.html#2522" class="Bound">i</a>

  <a id="2604" href="Categories.Diagram.Pushout.Properties.html#2604" class="Function">pushout-⊥⇒coproduct</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="2637" class="Symbol">{</a><a id="2638" href="Categories.Diagram.Pushout.Properties.html#855" class="Generalizable">X</a><a id="2639" class="Symbol">})</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Categories.Diagram.Pushout.Properties.html#857" class="Generalizable">Y</a><a id="2647" class="Symbol">})</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2662" href="Categories.Diagram.Pushout.Properties.html#855" class="Generalizable">X</a> <a id="2664" href="Categories.Diagram.Pushout.Properties.html#857" class="Generalizable">Y</a>
  <a id="2668" href="Categories.Diagram.Pushout.Properties.html#2604" class="Function">pushout-⊥⇒coproduct</a> <a id="2688" href="Categories.Diagram.Pushout.Properties.html#2688" class="Bound">p</a> <a id="2690" class="Symbol">=</a> <a id="2692" href="Categories.Object.Duality.html#1664" class="Function">coProduct⇒Coproduct</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Categories.Diagram.Pullback.Properties.html#1282" class="Function">pullback-⊤⇒product</a> <a id="2732" href="Categories.Diagram.Pushout.Properties.html#2572" class="Function">t</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="2754" href="Categories.Diagram.Pushout.Properties.html#2688" class="Bound">p</a><a id="2755" class="Symbol">))</a>

  <a id="2761" href="Categories.Diagram.Pushout.Properties.html#2761" class="Function">coproduct⇒pushout-⊥</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2793" href="Categories.Diagram.Pushout.Properties.html#855" class="Generalizable">X</a> <a id="2795" href="Categories.Diagram.Pushout.Properties.html#857" class="Generalizable">Y</a> <a id="2797" class="Symbol">→</a> <a id="2799" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="2810" class="Symbol">{</a><a id="2811" href="Categories.Diagram.Pushout.Properties.html#855" class="Generalizable">X</a><a id="2812" class="Symbol">})</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Categories.Diagram.Pushout.Properties.html#857" class="Generalizable">Y</a><a id="2820" class="Symbol">})</a>
  <a id="2825" href="Categories.Diagram.Pushout.Properties.html#2761" class="Function">coproduct⇒pushout-⊥</a> <a id="2845" href="Categories.Diagram.Pushout.Properties.html#2845" class="Bound">c</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Categories.Diagram.Pullback.Properties.html#1651" class="Function">product⇒pullback-⊤</a> <a id="2888" href="Categories.Diagram.Pushout.Properties.html#2572" class="Function">t</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="2911" href="Categories.Diagram.Pushout.Properties.html#2845" class="Bound">c</a><a id="2912" class="Symbol">))</a>

<a id="pushout-resp-≈"></a><a id="2916" href="Categories.Diagram.Pushout.Properties.html#2916" class="Function">pushout-resp-≈</a> <a id="2931" class="Symbol">:</a> <a id="2933" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2941" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="2943" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="2949" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2951" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a> <a id="2957" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2959" href="Categories.Diagram.Pushout.Properties.html#875" class="Generalizable">i</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="2971" href="Categories.Diagram.Pushout.Properties.html#873" class="Generalizable">h</a> <a id="2973" href="Categories.Diagram.Pushout.Properties.html#875" class="Generalizable">i</a>
<a id="2975" href="Categories.Diagram.Pushout.Properties.html#2916" class="Function">pushout-resp-≈</a> <a id="2990" href="Categories.Diagram.Pushout.Properties.html#2990" class="Bound">p</a> <a id="2992" href="Categories.Diagram.Pushout.Properties.html#2992" class="Bound">eq</a> <a id="2995" href="Categories.Diagram.Pushout.Properties.html#2995" class="Bound">eq′</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Categories.Diagram.Duality.html#2260" class="Function">coPullback⇒Pushout</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Categories.Diagram.Pullback.Properties.html#2154" class="Function">pullback-resp-≈</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="3057" href="Categories.Diagram.Pushout.Properties.html#2990" class="Bound">p</a><a id="3058" class="Symbol">)</a> <a id="3060" href="Categories.Diagram.Pushout.Properties.html#2992" class="Bound">eq</a> <a id="3063" href="Categories.Diagram.Pushout.Properties.html#2995" class="Bound">eq′</a><a id="3066" class="Symbol">)</a>

<a id="3069" class="Keyword">module</a> <a id="3076" href="Categories.Diagram.Pushout.Properties.html#3076" class="Module">_</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Categories.Diagram.Pushout.Properties.html#3079" class="Bound">pushouts</a> <a id="3088" class="Symbol">:</a> <a id="3090" class="Symbol">∀</a> <a id="3092" class="Symbol">{</a><a id="3093" href="Categories.Diagram.Pushout.Properties.html#3093" class="Bound">X</a> <a id="3095" href="Categories.Diagram.Pushout.Properties.html#3095" class="Bound">Y</a> <a id="3097" href="Categories.Diagram.Pushout.Properties.html#3097" class="Bound">Z</a><a id="3098" class="Symbol">}</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Categories.Diagram.Pushout.Properties.html#3101" class="Bound">f</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Categories.Diagram.Pushout.Properties.html#3093" class="Bound">X</a> <a id="3107" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3109" href="Categories.Diagram.Pushout.Properties.html#3095" class="Bound">Y</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Categories.Diagram.Pushout.Properties.html#3113" class="Bound">g</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Categories.Diagram.Pushout.Properties.html#3093" class="Bound">X</a> <a id="3119" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3121" href="Categories.Diagram.Pushout.Properties.html#3097" class="Bound">Z</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="3134" href="Categories.Diagram.Pushout.Properties.html#3101" class="Bound">f</a> <a id="3136" href="Categories.Diagram.Pushout.Properties.html#3113" class="Bound">g</a><a id="3137" class="Symbol">)</a>
         <a id="3148" class="Symbol">(</a><a id="3149" href="Categories.Diagram.Pushout.Properties.html#3149" class="Bound">cocartesian</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Keyword">where</a>
  <a id="3184" class="Keyword">open</a> <a id="3189" href="Categories.Category.Cocartesian.html#3385" class="Module">Cocartesian</a> <a id="3201" href="Categories.Diagram.Pushout.Properties.html#3149" class="Bound">cocartesian</a>
  <a id="3215" class="Keyword">open</a> <a id="3220" href="Categories.Category.Cocartesian.html#3732" class="Module">Dual</a>

  <a id="3228" href="Categories.Diagram.Pushout.Properties.html#3228" class="Function">pushout×cocartesian⇒coequalizer</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Categories.Diagram.Coequalizer.html#1885" class="Record">Coequalizer</a> <a id="3274" href="Categories.Diagram.Pushout.Properties.html#869" class="Generalizable">f</a> <a id="3276" href="Categories.Diagram.Pushout.Properties.html#871" class="Generalizable">g</a>
  <a id="3280" href="Categories.Diagram.Pushout.Properties.html#3228" class="Function">pushout×cocartesian⇒coequalizer</a> <a id="3312" class="Symbol">=</a> <a id="3314" href="Categories.Diagram.Duality.html#2056" class="Function">coEqualizer⇒Coequalizer</a>
    <a id="3342" class="Symbol">(</a><a id="3343" href="Categories.Diagram.Pullback.Properties.html#3594" class="Function">pullback×cartesian⇒equalizer</a> <a id="3372" class="Symbol">(λ</a> <a id="3375" href="Categories.Diagram.Pushout.Properties.html#3375" class="Bound">f</a> <a id="3377" href="Categories.Diagram.Pushout.Properties.html#3377" class="Bound">g</a> <a id="3379" class="Symbol">→</a> <a id="3381" href="Categories.Diagram.Duality.html#2584" class="Function">Pushout⇒coPullback</a> <a id="3400" class="Symbol">(</a><a id="3401" href="Categories.Diagram.Pushout.Properties.html#3079" class="Bound">pushouts</a> <a id="3410" href="Categories.Diagram.Pushout.Properties.html#3375" class="Bound">f</a> <a id="3412" href="Categories.Diagram.Pushout.Properties.html#3377" class="Bound">g</a><a id="3413" class="Symbol">))</a> <a id="3416" href="Categories.Category.Cocartesian.html#3780" class="Function">op-cartesian</a><a id="3428" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Diagram.Pushout.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Pushout</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a> <a id="74" class="Keyword">using</a> <a id="80" class="Symbol">(</a><a id="81" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="89" class="Symbol">)</a>

<a id="92" class="Keyword">module</a> <a id="99" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="126" class="Symbol">{</a><a id="127" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="129" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="131" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="132" class="Symbol">}</a> <a id="134" class="Symbol">(</a><a id="135" href="Categories.Diagram.Pushout.html#135" class="Bound">C</a> <a id="137" class="Symbol">:</a> <a id="139" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="148" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="150" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="152" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="153" class="Symbol">)</a> <a id="155" class="Keyword">where</a>

<a id="162" class="Keyword">open</a> <a id="167" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="176" href="Categories.Diagram.Pushout.html#135" class="Bound">C</a>
<a id="178" class="Keyword">open</a> <a id="183" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="196" class="Keyword">open</a> <a id="201" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="250" href="Categories.Diagram.Pushout.html#135" class="Bound">C</a> as <a id="Square"></a><a id="255" href="Categories.Diagram.Pushout.html#255" class="Module">Square</a>
  <a id="264" class="Keyword">renaming</a> <a id="273" class="Symbol">(</a><a id="274" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="279" class="Symbol">to</a> <a id="282" class="Function">glue-square</a><a id="293" class="Symbol">)</a> <a id="295" class="Keyword">hiding</a> <a id="302" class="Symbol">(</a><a id="303" href="Categories.Morphism.Reasoning.Core.html#1075" class="Function">id-unique</a><a id="312" class="Symbol">)</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Level.html" class="Module">Level</a>

<a id="334" class="Keyword">private</a>
  <a id="344" class="Keyword">variable</a>
    <a id="357" href="Categories.Diagram.Pushout.html#357" class="Generalizable">A</a> <a id="359" href="Categories.Diagram.Pushout.html#359" class="Generalizable">B</a> <a id="361" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a> <a id="363" href="Categories.Diagram.Pushout.html#363" class="Generalizable">X</a> <a id="365" href="Categories.Diagram.Pushout.html#365" class="Generalizable">Y</a> <a id="367" href="Categories.Diagram.Pushout.html#367" class="Generalizable">Z</a> <a id="369" class="Symbol">:</a> <a id="371" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="379" href="Categories.Diagram.Pushout.html#379" class="Generalizable">f</a> <a id="381" href="Categories.Diagram.Pushout.html#381" class="Generalizable">g</a> <a id="383" href="Categories.Diagram.Pushout.html#383" class="Generalizable">h</a> <a id="385" href="Categories.Diagram.Pushout.html#385" class="Generalizable">j</a> <a id="387" class="Symbol">:</a> <a id="389" href="Categories.Diagram.Pushout.html#357" class="Generalizable">A</a> <a id="391" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="393" href="Categories.Diagram.Pushout.html#359" class="Generalizable">B</a>

<a id="396" class="Keyword">record</a> <a id="Pushout"></a><a id="403" href="Categories.Diagram.Pushout.html#403" class="Record">Pushout</a> <a id="411" class="Symbol">(</a><a id="412" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="414" class="Symbol">:</a> <a id="416" href="Categories.Diagram.Pushout.html#363" class="Generalizable">X</a> <a id="418" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="420" href="Categories.Diagram.Pushout.html#365" class="Generalizable">Y</a><a id="421" class="Symbol">)</a> <a id="423" class="Symbol">(</a><a id="424" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a> <a id="426" class="Symbol">:</a> <a id="428" href="Categories.Diagram.Pushout.html#363" class="Generalizable">X</a> <a id="430" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="432" href="Categories.Diagram.Pushout.html#367" class="Generalizable">Z</a><a id="433" class="Symbol">)</a> <a id="435" class="Symbol">:</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" class="Symbol">(</a><a id="442" href="Categories.Diagram.Pushout.html#127" class="Bound">o</a> <a id="444" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="446" href="Categories.Diagram.Pushout.html#129" class="Bound">ℓ</a> <a id="448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="450" href="Categories.Diagram.Pushout.html#131" class="Bound">e</a><a id="451" class="Symbol">)</a> <a id="453" class="Keyword">where</a>
  <a id="461" class="Keyword">field</a>
    <a id="471" class="Symbol">{</a><a id="Pushout.Q"></a><a id="472" href="Categories.Diagram.Pushout.html#472" class="Field">Q</a><a id="473" class="Symbol">}</a> <a id="475" class="Symbol">:</a> <a id="477" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Pushout.i₁"></a><a id="485" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a>  <a id="489" class="Symbol">:</a> <a id="491" href="Categories.Diagram.Pushout.html#420" class="Bound">Y</a> <a id="493" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="495" href="Categories.Diagram.Pushout.html#472" class="Field">Q</a>
    <a id="Pushout.i₂"></a><a id="501" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a>  <a id="505" class="Symbol">:</a> <a id="507" href="Categories.Diagram.Pushout.html#432" class="Bound">Z</a> <a id="509" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="511" href="Categories.Diagram.Pushout.html#472" class="Field">Q</a>

  <a id="516" class="Keyword">field</a>
    <a id="Pushout.commute"></a><a id="526" href="Categories.Diagram.Pushout.html#526" class="Field">commute</a>   <a id="536" class="Symbol">:</a> <a id="538" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="541" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="543" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="547" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a> <a id="550" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="552" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a>
    <a id="Pushout.universal"></a><a id="558" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a> <a id="568" class="Symbol">:</a> <a id="570" class="Symbol">{</a><a id="571" href="Categories.Diagram.Pushout.html#571" class="Bound">h₁</a> <a id="574" class="Symbol">:</a> <a id="576" href="Categories.Diagram.Pushout.html#420" class="Bound">Y</a> <a id="578" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="580" href="Categories.Diagram.Pushout.html#359" class="Generalizable">B</a><a id="581" class="Symbol">}</a> <a id="583" class="Symbol">{</a><a id="584" href="Categories.Diagram.Pushout.html#584" class="Bound">h₂</a> <a id="587" class="Symbol">:</a> <a id="589" href="Categories.Diagram.Pushout.html#432" class="Bound">Z</a> <a id="591" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="593" href="Categories.Diagram.Pushout.html#359" class="Generalizable">B</a><a id="594" class="Symbol">}</a> <a id="596" class="Symbol">→</a> <a id="598" href="Categories.Diagram.Pushout.html#571" class="Bound">h₁</a> <a id="601" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="603" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="605" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="607" href="Categories.Diagram.Pushout.html#584" class="Bound">h₂</a> <a id="610" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="612" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a> <a id="614" class="Symbol">→</a> <a id="616" href="Categories.Diagram.Pushout.html#472" class="Field">Q</a> <a id="618" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="620" href="Categories.Diagram.Pushout.html#359" class="Generalizable">B</a>
    <a id="Pushout.unique"></a><a id="626" href="Categories.Diagram.Pushout.html#626" class="Field">unique</a>    <a id="636" class="Symbol">:</a> <a id="638" class="Symbol">{</a><a id="639" href="Categories.Diagram.Pushout.html#639" class="Bound">h₁</a> <a id="642" class="Symbol">:</a> <a id="644" href="Categories.Diagram.Pushout.html#420" class="Bound">Y</a> <a id="646" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="648" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="649" class="Symbol">}</a> <a id="651" class="Symbol">{</a><a id="652" href="Categories.Diagram.Pushout.html#652" class="Bound">h₂</a> <a id="655" class="Symbol">:</a> <a id="657" href="Categories.Diagram.Pushout.html#432" class="Bound">Z</a> <a id="659" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="661" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="662" class="Symbol">}</a> <a id="664" class="Symbol">{</a><a id="665" href="Categories.Diagram.Pushout.html#665" class="Bound">j</a> <a id="667" class="Symbol">:</a> <a id="669" href="Categories.Diagram.Pushout.html#472" class="Field">Q</a> <a id="671" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="673" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="674" class="Symbol">}</a> <a id="676" class="Symbol">{</a><a id="677" href="Categories.Diagram.Pushout.html#677" class="Bound">eq</a> <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Diagram.Pushout.html#639" class="Bound">h₁</a> <a id="685" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="687" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="689" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="691" href="Categories.Diagram.Pushout.html#652" class="Bound">h₂</a> <a id="694" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="696" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a><a id="697" class="Symbol">}</a> <a id="699" class="Symbol">→</a>
                  <a id="719" href="Categories.Diagram.Pushout.html#665" class="Bound">j</a> <a id="721" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="723" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="726" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="728" href="Categories.Diagram.Pushout.html#639" class="Bound">h₁</a> <a id="731" class="Symbol">→</a> <a id="733" href="Categories.Diagram.Pushout.html#665" class="Bound">j</a> <a id="735" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="737" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a> <a id="740" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="742" href="Categories.Diagram.Pushout.html#652" class="Bound">h₂</a> <a id="745" class="Symbol">→</a>
                  <a id="765" href="Categories.Diagram.Pushout.html#665" class="Bound">j</a> <a id="767" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="769" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a> <a id="779" href="Categories.Diagram.Pushout.html#677" class="Bound">eq</a>

    <a id="Pushout.universal∘i₁≈h₁"></a><a id="787" href="Categories.Diagram.Pushout.html#787" class="Field">universal∘i₁≈h₁</a>  <a id="804" class="Symbol">:</a> <a id="806" class="Symbol">{</a><a id="807" href="Categories.Diagram.Pushout.html#807" class="Bound">h₁</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Diagram.Pushout.html#420" class="Bound">Y</a> <a id="814" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="816" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">{</a><a id="820" href="Categories.Diagram.Pushout.html#820" class="Bound">h₂</a> <a id="823" class="Symbol">:</a> <a id="825" href="Categories.Diagram.Pushout.html#432" class="Bound">Z</a> <a id="827" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="829" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="830" class="Symbol">}</a> <a id="832" class="Symbol">{</a><a id="833" href="Categories.Diagram.Pushout.html#833" class="Bound">eq</a> <a id="836" class="Symbol">:</a> <a id="838" href="Categories.Diagram.Pushout.html#807" class="Bound">h₁</a> <a id="841" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="843" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="845" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="847" href="Categories.Diagram.Pushout.html#820" class="Bound">h₂</a> <a id="850" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="852" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a><a id="853" class="Symbol">}</a> <a id="855" class="Symbol">→</a>
                         <a id="882" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a> <a id="892" href="Categories.Diagram.Pushout.html#833" class="Bound">eq</a> <a id="895" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="897" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="900" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="902" href="Categories.Diagram.Pushout.html#807" class="Bound">h₁</a>
    <a id="Pushout.universal∘i₂≈h₂"></a><a id="909" href="Categories.Diagram.Pushout.html#909" class="Field">universal∘i₂≈h₂</a>  <a id="926" class="Symbol">:</a> <a id="928" class="Symbol">{</a><a id="929" href="Categories.Diagram.Pushout.html#929" class="Bound">h₁</a> <a id="932" class="Symbol">:</a> <a id="934" href="Categories.Diagram.Pushout.html#420" class="Bound">Y</a> <a id="936" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="938" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">{</a><a id="942" href="Categories.Diagram.Pushout.html#942" class="Bound">h₂</a> <a id="945" class="Symbol">:</a> <a id="947" href="Categories.Diagram.Pushout.html#432" class="Bound">Z</a> <a id="949" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="951" href="Categories.Diagram.Pushout.html#361" class="Generalizable">E</a><a id="952" class="Symbol">}</a> <a id="954" class="Symbol">{</a><a id="955" href="Categories.Diagram.Pushout.html#955" class="Bound">eq</a> <a id="958" class="Symbol">:</a> <a id="960" href="Categories.Diagram.Pushout.html#929" class="Bound">h₁</a> <a id="963" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="965" href="Categories.Diagram.Pushout.html#412" class="Bound">f</a> <a id="967" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="969" href="Categories.Diagram.Pushout.html#942" class="Bound">h₂</a> <a id="972" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="974" href="Categories.Diagram.Pushout.html#424" class="Bound">g</a><a id="975" class="Symbol">}</a> <a id="977" class="Symbol">→</a>
                         <a id="1004" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a> <a id="1014" href="Categories.Diagram.Pushout.html#955" class="Bound">eq</a> <a id="1017" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1019" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a> <a id="1022" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1024" href="Categories.Diagram.Pushout.html#942" class="Bound">h₂</a>

  <a id="Pushout.unique-diagram"></a><a id="1030" href="Categories.Diagram.Pushout.html#1030" class="Function">unique-diagram</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Categories.Diagram.Pushout.html#383" class="Generalizable">h</a> <a id="1049" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1051" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="1054" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1056" href="Categories.Diagram.Pushout.html#385" class="Generalizable">j</a> <a id="1058" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1060" href="Categories.Diagram.Pushout.html#485" class="Field">i₁</a> <a id="1063" class="Symbol">→</a>
                   <a id="1084" href="Categories.Diagram.Pushout.html#383" class="Generalizable">h</a> <a id="1086" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1088" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a> <a id="1091" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1093" href="Categories.Diagram.Pushout.html#385" class="Generalizable">j</a> <a id="1095" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1097" href="Categories.Diagram.Pushout.html#501" class="Field">i₂</a> <a id="1100" class="Symbol">→</a>
                   <a id="1121" href="Categories.Diagram.Pushout.html#383" class="Generalizable">h</a> <a id="1123" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1125" href="Categories.Diagram.Pushout.html#385" class="Generalizable">j</a>
  <a id="1129" href="Categories.Diagram.Pushout.html#1030" class="Function">unique-diagram</a> <a id="1144" class="Symbol">{</a><a id="1145" class="Argument">h</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="Categories.Diagram.Pushout.html#1149" class="Bound">h</a><a id="1150" class="Symbol">}</a> <a id="1152" class="Symbol">{</a><a id="1153" class="Argument">j</a> <a id="1155" class="Symbol">=</a> <a id="1157" href="Categories.Diagram.Pushout.html#1157" class="Bound">j</a><a id="1158" class="Symbol">}</a> <a id="1160" href="Categories.Diagram.Pushout.html#1160" class="Bound">eq₁</a> <a id="1164" href="Categories.Diagram.Pushout.html#1164" class="Bound">eq₂</a> <a id="1168" class="Symbol">=</a> <a id="1170" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1180" href="Categories.Diagram.Pushout.html#1149" class="Bound">h</a>            <a id="1193" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1196" href="Categories.Diagram.Pushout.html#626" class="Field">unique</a> <a id="1203" href="Categories.Diagram.Pushout.html#1160" class="Bound">eq₁</a> <a id="1207" href="Categories.Diagram.Pushout.html#1164" class="Bound">eq₂</a> <a id="1211" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1217" href="Categories.Diagram.Pushout.html#558" class="Field">universal</a> <a id="1227" href="Categories.Diagram.Pushout.html#1282" class="Function">eq</a> <a id="1230" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1234" href="Categories.Diagram.Pushout.html#626" class="Field">unique</a> <a id="1241" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1246" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1251" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1257" href="Categories.Diagram.Pushout.html#1157" class="Bound">j</a>            <a id="1270" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1276" class="Keyword">where</a> <a id="1282" href="Categories.Diagram.Pushout.html#1282" class="Function">eq</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="1295" href="Categories.Diagram.Pushout.html#526" class="Field">commute</a>
</pre></body></html>

==> anc/Categories.Diagram.Wedge.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Diagram.Wedge</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Categories.Diagram.Wedge.html" class="Module">Categories.Diagram.Wedge</a> <a id="143" class="Symbol">{</a><a id="144" href="Categories.Diagram.Wedge.html#144" class="Bound">o</a> <a id="146" href="Categories.Diagram.Wedge.html#146" class="Bound">ℓ</a> <a id="148" href="Categories.Diagram.Wedge.html#148" class="Bound">e</a> <a id="150" href="Categories.Diagram.Wedge.html#150" class="Bound">o′</a> <a id="153" href="Categories.Diagram.Wedge.html#153" class="Bound">ℓ′</a> <a id="156" href="Categories.Diagram.Wedge.html#156" class="Bound">e′</a><a id="158" class="Symbol">}</a> <a id="160" class="Symbol">{</a><a id="161" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a> <a id="163" class="Symbol">:</a> <a id="165" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="174" href="Categories.Diagram.Wedge.html#144" class="Bound">o</a> <a id="176" href="Categories.Diagram.Wedge.html#146" class="Bound">ℓ</a> <a id="178" href="Categories.Diagram.Wedge.html#148" class="Bound">e</a><a id="179" class="Symbol">}</a> <a id="181" class="Symbol">{</a><a id="182" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a> <a id="184" class="Symbol">:</a> <a id="186" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="195" href="Categories.Diagram.Wedge.html#150" class="Bound">o′</a> <a id="198" href="Categories.Diagram.Wedge.html#153" class="Bound">ℓ′</a> <a id="201" href="Categories.Diagram.Wedge.html#156" class="Bound">e′</a><a id="203" class="Symbol">}</a>
  <a id="207" class="Symbol">(</a><a id="208" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a> <a id="210" class="Symbol">:</a> <a id="212" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="222" class="Symbol">(</a><a id="223" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="235" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a><a id="236" class="Symbol">)</a> <a id="238" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a> <a id="240" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a><a id="241" class="Symbol">)</a> <a id="243" class="Keyword">where</a>

<a id="250" class="Keyword">private</a>
  <a id="260" class="Keyword">module</a> <a id="C"></a><a id="267" href="Categories.Diagram.Wedge.html#267" class="Module">C</a> <a id="269" class="Symbol">=</a> <a id="271" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="280" href="Categories.Diagram.Wedge.html#161" class="Bound">C</a>
  <a id="284" class="Keyword">module</a> <a id="D"></a><a id="291" href="Categories.Diagram.Wedge.html#291" class="Module">D</a> <a id="293" class="Symbol">=</a> <a id="295" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="304" href="Categories.Diagram.Wedge.html#182" class="Bound">D</a>
  <a id="308" class="Keyword">open</a> <a id="313" href="Categories.Diagram.Wedge.html#291" class="Module">D</a>
  <a id="317" class="Keyword">open</a> <a id="322" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="337" class="Keyword">variable</a>
    <a id="350" href="Categories.Diagram.Wedge.html#350" class="Generalizable">A</a> <a id="352" class="Symbol">:</a> <a id="354" href="Categories.Category.Core.html#559" class="Function">Obj</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Level.html" class="Module">Level</a>

<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="409" class="Keyword">hiding</a> <a id="416" class="Symbol">(</a><a id="417" href="Categories.Functor.html#349" class="Function">id</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a>

<a id="530" class="Keyword">open</a> <a id="535" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="543" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a>

<a id="546" class="Keyword">record</a> <a id="Wedge"></a><a id="553" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" class="Symbol">(</a><a id="566" href="Level.html#602" class="Function">levelOfTerm</a> <a id="578" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a><a id="579" class="Symbol">)</a> <a id="581" class="Keyword">where</a>
  <a id="589" class="Keyword">field</a>
    <a id="Wedge.E"></a><a id="599" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="609" class="Symbol">:</a> <a id="611" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Wedge.dinatural"></a><a id="619" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="629" class="Symbol">:</a> <a id="631" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="655" class="Symbol">(</a><a id="656" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="662" href="Categories.Diagram.Wedge.html#599" class="Field">E</a><a id="663" class="Symbol">)</a> <a id="665" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a>

  <a id="670" class="Keyword">module</a> <a id="Wedge.dinatural"></a><a id="677" href="Categories.Diagram.Wedge.html#677" class="Module">dinatural</a> <a id="687" class="Symbol">=</a> <a id="689" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="713" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a>

<a id="Wedge-∘"></a><a id="724" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="732" class="Symbol">:</a> <a id="734" class="Symbol">(</a><a id="735" href="Categories.Diagram.Wedge.html#735" class="Bound">W</a> <a id="737" class="Symbol">:</a> <a id="739" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Categories.Diagram.Wedge.html#350" class="Generalizable">A</a> <a id="750" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="752" href="Categories.Diagram.Wedge.html#599" class="Field">Wedge.E</a> <a id="760" href="Categories.Diagram.Wedge.html#735" class="Bound">W</a> <a id="762" class="Symbol">→</a> <a id="764" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a>
<a id="770" href="Categories.Diagram.Wedge.html#724" class="Function">Wedge-∘</a> <a id="778" class="Symbol">{</a><a id="779" class="Argument">A</a> <a id="781" class="Symbol">=</a> <a id="783" href="Categories.Diagram.Wedge.html#783" class="Bound">A</a><a id="784" class="Symbol">}</a> <a id="786" href="Categories.Diagram.Wedge.html#786" class="Bound">W</a> <a id="788" href="Categories.Diagram.Wedge.html#788" class="Bound">f</a> <a id="790" class="Symbol">=</a> <a id="792" class="Keyword">record</a>
  <a id="801" class="Symbol">{</a> <a id="803" href="Categories.Diagram.Wedge.html#599" class="Field">E</a>         <a id="813" class="Symbol">=</a> <a id="815" href="Categories.Diagram.Wedge.html#783" class="Bound">A</a>
  <a id="819" class="Symbol">;</a> <a id="821" href="Categories.Diagram.Wedge.html#619" class="Field">dinatural</a> <a id="831" class="Symbol">=</a> <a id="833" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="847" class="Symbol">(λ</a> <a id="850" href="Categories.Diagram.Wedge.html#850" class="Bound">X</a> <a id="852" class="Symbol">→</a> <a id="854" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">dinatural.α</a> <a id="866" href="Categories.Diagram.Wedge.html#850" class="Bound">X</a> <a id="868" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="870" href="Categories.Diagram.Wedge.html#788" class="Bound">f</a><a id="871" class="Symbol">)</a>
                              <a id="903" class="Symbol">(</a><a id="904" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="914" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="916" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="926" class="Symbol">(</a><a id="927" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="946" href="Categories.Diagram.Wedge.html#619" class="Function">dinatural</a><a id="955" class="Symbol">)</a> <a id="957" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="959" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="964" class="Symbol">)</a>
  <a id="968" class="Symbol">}</a>
  <a id="972" class="Keyword">where</a> <a id="978" class="Keyword">open</a> <a id="983" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="989" href="Categories.Diagram.Wedge.html#786" class="Bound">W</a>

<a id="992" class="Keyword">record</a> <a id="Wedge-Morphism"></a><a id="999" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Categories.Diagram.Wedge.html#1015" class="Bound">W₁</a> <a id="1018" href="Categories.Diagram.Wedge.html#1018" class="Bound">W₂</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Level.html#602" class="Function">levelOfTerm</a> <a id="1049" href="Categories.Diagram.Wedge.html#208" class="Bound">F</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Keyword">where</a>
  <a id="1060" class="Keyword">private</a>
    <a id="1072" class="Keyword">module</a> <a id="Wedge-Morphism.W₁"></a><a id="1079" href="Categories.Diagram.Wedge.html#1079" class="Module">W₁</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="1090" href="Categories.Diagram.Wedge.html#1015" class="Bound">W₁</a>
    <a id="1097" class="Keyword">module</a> <a id="Wedge-Morphism.W₂"></a><a id="1104" href="Categories.Diagram.Wedge.html#1104" class="Module">W₂</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Diagram.Wedge.html#553" class="Module">Wedge</a> <a id="1115" href="Categories.Diagram.Wedge.html#1018" class="Bound">W₂</a>
    <a id="1122" class="Keyword">open</a> <a id="1127" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>
  <a id="1153" class="Keyword">field</a>
    <a id="Wedge-Morphism.u"></a><a id="1163" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="Categories.Diagram.Wedge.html#599" class="Function">W₁.E</a> <a id="1172" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1174" href="Categories.Diagram.Wedge.html#599" class="Function">W₂.E</a>
    <a id="Wedge-Morphism.commute"></a><a id="1183" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1191" class="Symbol">:</a> <a id="1193" class="Symbol">∀</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₂.dinatural.α</a> <a id="1216" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a> <a id="1218" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1220" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1222" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1224" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">W₁.dinatural.α</a> <a id="1239" href="Categories.Diagram.Wedge.html#1196" class="Bound">C</a>

<a id="Wedge-id"></a><a id="1242" href="Categories.Diagram.Wedge.html#1242" class="Function">Wedge-id</a> <a id="1251" class="Symbol">:</a> <a id="1253" class="Symbol">∀</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a><a id="1257" class="Symbol">}</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1276" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a> <a id="1278" href="Categories.Diagram.Wedge.html#1256" class="Bound">W</a>
<a id="1280" href="Categories.Diagram.Wedge.html#1242" class="Function">Wedge-id</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Categories.Diagram.Wedge.html#1290" class="Bound">W</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">=</a> <a id="1295" class="Keyword">record</a> <a id="1302" class="Symbol">{</a> <a id="1304" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="1313" class="Symbol">;</a> <a id="1315" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Categories.Category.Core.html#1145" class="Function">D.identityʳ</a> <a id="1337" class="Symbol">}</a>

<a id="Wedge-Morphism-∘"></a><a id="1340" href="Categories.Diagram.Wedge.html#1340" class="Function">Wedge-Morphism-∘</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">{</a><a id="1360" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1362" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1364" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Categories.Diagram.Wedge.html#553" class="Record">Wedge</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1392" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1394" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1413" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1415" href="Categories.Diagram.Wedge.html#1362" class="Bound">B</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Categories.Diagram.Wedge.html#999" class="Record">Wedge-Morphism</a> <a id="1434" href="Categories.Diagram.Wedge.html#1360" class="Bound">A</a> <a id="1436" href="Categories.Diagram.Wedge.html#1364" class="Bound">C</a>
<a id="1438" href="Categories.Diagram.Wedge.html#1340" class="Function">Wedge-Morphism-∘</a> <a id="1455" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a> <a id="1457" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a> <a id="1459" class="Symbol">=</a> <a id="1461" class="Keyword">record</a> <a id="1468" class="Symbol">{</a> <a id="1470" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1476" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a> <a id="1478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1480" href="Categories.Diagram.Wedge.html#1163" class="Field">u</a> <a id="1482" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a> <a id="1484" class="Symbol">;</a> <a id="1486" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1494" class="Symbol">=</a>  <a id="1497" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="1507" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1529" href="Categories.Diagram.Wedge.html#1455" class="Bound">M</a><a id="1530" class="Symbol">)</a> <a id="1532" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1534" href="Categories.Diagram.Wedge.html#1183" class="Field">commute</a> <a id="1542" href="Categories.Diagram.Wedge.html#1457" class="Bound">N</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">}</a>
  <a id="1549" class="Keyword">where</a>
  <a id="1557" class="Keyword">open</a> <a id="1562" href="Categories.Diagram.Wedge.html#999" class="Module">Wedge-Morphism</a>
  <a id="1579" class="Keyword">open</a> <a id="1584" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/Categories.Functor.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="70" class="Keyword">where</a>

<a id="77" class="Comment">-- Algebra for a Functor</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Level.html" class="Module">Level</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Function.html" class="Module">Function</a> <a id="142" class="Keyword">using</a> <a id="148" class="Symbol">(</a><a id="149" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="152" class="Symbol">)</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="187" class="Keyword">using</a> <a id="193" class="Symbol">(</a><a id="194" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="202" class="Symbol">)</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="235" class="Keyword">using</a> <a id="241" class="Symbol">(</a><a id="242" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="249" class="Symbol">;</a> <a id="251" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="262" class="Symbol">)</a>

<a id="265" class="Keyword">private</a>
  <a id="275" class="Keyword">variable</a>
    <a id="288" href="Categories.Functor.Algebra.html#288" class="Generalizable">o</a> <a id="290" href="Categories.Functor.Algebra.html#290" class="Generalizable">ℓ</a> <a id="292" href="Categories.Functor.Algebra.html#292" class="Generalizable">e</a> <a id="294" class="Symbol">:</a> <a id="296" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="303" class="Keyword">module</a> <a id="310" href="Categories.Functor.Algebra.html#310" class="Module">_</a> <a id="312" class="Symbol">{</a><a id="313" href="Categories.Functor.Algebra.html#313" class="Bound">C</a> <a id="315" class="Symbol">:</a> <a id="317" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="326" href="Categories.Functor.Algebra.html#288" class="Generalizable">o</a> <a id="328" href="Categories.Functor.Algebra.html#290" class="Generalizable">ℓ</a> <a id="330" href="Categories.Functor.Algebra.html#292" class="Generalizable">e</a><a id="331" class="Symbol">}</a> <a id="333" class="Keyword">where</a>

  <a id="342" class="Keyword">module</a> <a id="349" href="Categories.Functor.Algebra.html#349" class="Module">_</a> <a id="351" class="Symbol">(</a><a id="352" href="Categories.Functor.Algebra.html#352" class="Bound">F</a> <a id="354" class="Symbol">:</a> <a id="356" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="368" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="369" class="Symbol">)</a> <a id="371" class="Keyword">where</a>
    <a id="381" class="Keyword">open</a> <a id="386" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="395" href="Categories.Functor.Algebra.html#313" class="Bound">C</a>
    <a id="401" class="Keyword">open</a> <a id="406" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="414" href="Categories.Functor.Algebra.html#352" class="Bound">F</a>
    <a id="420" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="433" class="Symbol">:</a> <a id="435" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="439" class="Symbol">→</a> <a id="441" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="445" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a>
    <a id="451" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="464" href="Categories.Functor.Algebra.html#464" class="Bound">A</a> <a id="466" class="Symbol">=</a> <a id="468" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="471" href="Categories.Functor.Algebra.html#464" class="Bound">A</a> <a id="473" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="475" href="Categories.Functor.Algebra.html#464" class="Bound">A</a>

  <a id="480" class="Keyword">record</a> <a id="487" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Functor.Algebra.html#498" class="Bound">F</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="514" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="515" class="Symbol">)</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="523" class="Symbol">(</a><a id="524" href="Categories.Functor.Algebra.html#326" class="Bound">o</a> <a id="526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="528" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a><a id="529" class="Symbol">)</a> <a id="531" class="Keyword">where</a>
    <a id="541" class="Keyword">open</a> <a id="546" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="555" href="Categories.Functor.Algebra.html#313" class="Bound">C</a>
    <a id="561" class="Keyword">field</a>
      <a id="573" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="575" class="Symbol">:</a> <a id="577" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="587" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="589" class="Symbol">:</a> <a id="591" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="604" href="Categories.Functor.Algebra.html#498" class="Bound">F</a> <a id="606" href="Categories.Functor.Algebra.html#573" class="Field">A</a>

  <a id="611" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="622" class="Symbol">:</a> <a id="624" class="Symbol">{</a><a id="625" href="Categories.Functor.Algebra.html#625" class="Bound">A</a> <a id="627" class="Symbol">:</a> <a id="629" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="642" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="643" class="Symbol">}</a> <a id="645" class="Symbol">→</a> <a id="647" class="Symbol">{</a><a id="648" href="Categories.Functor.Algebra.html#648" class="Bound">F</a> <a id="650" class="Symbol">:</a> <a id="652" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="664" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="665" class="Symbol">}</a> <a id="667" class="Symbol">→</a> <a id="669" class="Symbol">(</a><a id="670" href="Categories.Functor.Algebra.html#420" class="Function">F-Algebra-on</a> <a id="683" href="Categories.Functor.Algebra.html#648" class="Bound">F</a> <a id="685" href="Categories.Functor.Algebra.html#625" class="Bound">A</a><a id="686" class="Symbol">)</a> <a id="688" class="Symbol">→</a> <a id="690" class="Symbol">(</a><a id="691" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="701" href="Categories.Functor.Algebra.html#648" class="Bound">F</a><a id="702" class="Symbol">)</a>
  <a id="706" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="717" class="Symbol">{</a><a id="718" class="Argument">A</a> <a id="720" class="Symbol">=</a> <a id="722" href="Categories.Functor.Algebra.html#722" class="Bound">A</a><a id="723" class="Symbol">}</a> <a id="725" href="Categories.Functor.Algebra.html#725" class="Bound">α</a> <a id="727" class="Symbol">=</a> <a id="729" class="Keyword">record</a> <a id="736" class="Symbol">{</a><a id="737" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="739" class="Symbol">=</a> <a id="741" href="Categories.Functor.Algebra.html#722" class="Bound">A</a><a id="742" class="Symbol">;</a> <a id="744" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="746" class="Symbol">=</a> <a id="748" href="Categories.Functor.Algebra.html#725" class="Bound">α</a><a id="749" class="Symbol">}</a>

  <a id="754" class="Keyword">open</a> <a id="759" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>

  <a id="772" class="Comment">-- Given an F-Algebra F, one can apply F to it to obtain an new &#39;iterated&#39; F-Algebra</a>
  <a id="859" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="867" class="Symbol">:</a> <a id="869" class="Symbol">{</a><a id="870" href="Categories.Functor.Algebra.html#870" class="Bound">F</a> <a id="872" class="Symbol">:</a> <a id="874" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="886" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="887" class="Symbol">}</a> <a id="889" class="Symbol">→</a> <a id="891" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="901" href="Categories.Functor.Algebra.html#870" class="Bound">F</a> <a id="903" class="Symbol">→</a> <a id="905" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="915" href="Categories.Functor.Algebra.html#870" class="Bound">F</a>
  <a id="919" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a> <a id="927" class="Symbol">{</a><a id="928" href="Categories.Functor.Algebra.html#928" class="Bound">F</a><a id="929" class="Symbol">}</a> <a id="931" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="933" class="Symbol">=</a> <a id="935" class="Keyword">record</a> <a id="942" class="Symbol">{</a> <a id="944" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="946" class="Symbol">=</a> <a id="948" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="959" href="Categories.Functor.Algebra.html#928" class="Bound">F</a> <a id="961" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="963" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="965" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="967" class="Symbol">;</a> <a id="969" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="984" href="Categories.Functor.Algebra.html#928" class="Bound">F</a> <a id="986" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="988" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="990" href="Categories.Functor.Algebra.html#931" class="Bound">c</a> <a id="992" class="Symbol">}</a>

  <a id="997" class="Keyword">module</a> <a id="1004" href="Categories.Functor.Algebra.html#1004" class="Module">_</a> <a id="1006" class="Symbol">{</a><a id="1007" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1023" href="Categories.Functor.Algebra.html#313" class="Bound">C</a><a id="1024" class="Symbol">}</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Categories.Functor.Algebra.html#1027" class="Bound">X</a> <a id="1029" href="Categories.Functor.Algebra.html#1029" class="Bound">Y</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1043" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Keyword">where</a>
    <a id="1056" class="Keyword">open</a> <a id="1061" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1070" href="Categories.Functor.Algebra.html#313" class="Bound">C</a> <a id="1072" class="Keyword">using</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1092" class="Symbol">)</a>
    <a id="1098" class="Keyword">open</a> <a id="1103" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1111" href="Categories.Functor.Algebra.html#1007" class="Bound">F</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1122" class="Symbol">)</a>
    <a id="1128" class="Keyword">private</a>
      <a id="1142" class="Keyword">module</a> <a id="1149" href="Categories.Functor.Algebra.html#1149" class="Module">X</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1163" href="Categories.Functor.Algebra.html#1027" class="Bound">X</a>
      <a id="1171" class="Keyword">module</a> <a id="1178" href="Categories.Functor.Algebra.html#1178" class="Module">Y</a> <a id="1180" class="Symbol">=</a> <a id="1182" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1192" href="Categories.Functor.Algebra.html#1029" class="Bound">Y</a>
    <a id="1198" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1220" class="Symbol">:</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Categories.Functor.Algebra.html#573" class="Function">X.A</a> <a id="1227" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1229" href="Categories.Functor.Algebra.html#573" class="Field">Y.A</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">→</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1241" href="Categories.Functor.Algebra.html#330" class="Bound">e</a><a id="1242" class="Symbol">)</a>
    <a id="1248" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1270" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a> <a id="1276" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1278" href="Categories.Functor.Algebra.html#587" class="Function">X.α</a> <a id="1282" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1284" href="Categories.Functor.Algebra.html#587" class="Field">Y.α</a> <a id="1288" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1290" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1293" href="Categories.Functor.Algebra.html#1270" class="Bound">f</a>

    <a id="1300" class="Keyword">record</a> <a id="1307" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Categories.Functor.Algebra.html#328" class="Bound">ℓ</a> <a id="1335" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1337" href="Categories.Functor.Algebra.html#330" class="Bound">e</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Keyword">where</a>
      <a id="1352" class="Keyword">field</a>
        <a id="1366" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Categories.Functor.Algebra.html#573" class="Function">X.A</a> <a id="1374" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1376" href="Categories.Functor.Algebra.html#573" class="Field">Y.A</a>
        <a id="1388" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Categories.Functor.Algebra.html#1198" class="Function">is-F-Algebra-Morphism</a> <a id="1421" href="Categories.Functor.Algebra.html#1366" class="Field">f</a>
</pre></body></html>

==> anc/Categories.Functor.Bifunctor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Bifunctor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a> <a id="72" class="Keyword">where</a>

<a id="79" class="Comment">-- Bifunctor, aka a Functor from C × D to E</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Level.html" class="Module">Level</a>
<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Data.Product.html" class="Module">Data.Product</a> <a id="166" class="Keyword">using</a> <a id="172" class="Symbol">(</a><a id="173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="176" class="Symbol">)</a>

<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>

<a id="336" class="Keyword">private</a>
  <a id="346" class="Keyword">variable</a>
    <a id="359" href="Categories.Functor.Bifunctor.html#359" class="Generalizable">o</a> <a id="361" href="Categories.Functor.Bifunctor.html#361" class="Generalizable">ℓ</a> <a id="363" href="Categories.Functor.Bifunctor.html#363" class="Generalizable">e</a> <a id="365" href="Categories.Functor.Bifunctor.html#365" class="Generalizable">o′</a> <a id="368" href="Categories.Functor.Bifunctor.html#368" class="Generalizable">ℓ′</a> <a id="371" href="Categories.Functor.Bifunctor.html#371" class="Generalizable">e′</a> <a id="374" href="Categories.Functor.Bifunctor.html#374" class="Generalizable">o″</a> <a id="377" href="Categories.Functor.Bifunctor.html#377" class="Generalizable">ℓ″</a> <a id="380" href="Categories.Functor.Bifunctor.html#380" class="Generalizable">e″</a> <a id="383" href="Categories.Functor.Bifunctor.html#383" class="Generalizable">o‴</a> <a id="386" href="Categories.Functor.Bifunctor.html#386" class="Generalizable">ℓ‴</a> <a id="389" href="Categories.Functor.Bifunctor.html#389" class="Generalizable">e‴</a> <a id="392" href="Categories.Functor.Bifunctor.html#392" class="Generalizable">o⁗</a> <a id="395" href="Categories.Functor.Bifunctor.html#395" class="Generalizable">ℓ⁗</a> <a id="398" href="Categories.Functor.Bifunctor.html#398" class="Generalizable">e⁗</a> <a id="401" class="Symbol">:</a> <a id="403" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="413" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a> <a id="415" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a> <a id="417" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a> <a id="419" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="421" href="Categories.Functor.Bifunctor.html#421" class="Generalizable">B</a> <a id="423" class="Symbol">:</a> <a id="425" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="434" href="Categories.Functor.Bifunctor.html#359" class="Generalizable">o</a> <a id="436" href="Categories.Functor.Bifunctor.html#361" class="Generalizable">ℓ</a> <a id="438" href="Categories.Functor.Bifunctor.html#363" class="Generalizable">e</a>

<a id="Bifunctor"></a><a id="441" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="451" class="Symbol">:</a> <a id="453" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="462" href="Categories.Functor.Bifunctor.html#359" class="Generalizable">o</a> <a id="464" href="Categories.Functor.Bifunctor.html#361" class="Generalizable">ℓ</a> <a id="466" href="Categories.Functor.Bifunctor.html#363" class="Generalizable">e</a> <a id="468" class="Symbol">→</a> <a id="470" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="479" href="Categories.Functor.Bifunctor.html#365" class="Generalizable">o′</a> <a id="482" href="Categories.Functor.Bifunctor.html#368" class="Generalizable">ℓ′</a> <a id="485" href="Categories.Functor.Bifunctor.html#371" class="Generalizable">e′</a> <a id="488" class="Symbol">→</a> <a id="490" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="499" href="Categories.Functor.Bifunctor.html#374" class="Generalizable">o″</a> <a id="502" href="Categories.Functor.Bifunctor.html#377" class="Generalizable">ℓ″</a> <a id="505" href="Categories.Functor.Bifunctor.html#380" class="Generalizable">e″</a> <a id="508" class="Symbol">→</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="514" class="Symbol">_</a>
<a id="516" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="526" href="Categories.Functor.Bifunctor.html#526" class="Bound">C</a> <a id="528" href="Categories.Functor.Bifunctor.html#528" class="Bound">D</a> <a id="530" href="Categories.Functor.Bifunctor.html#530" class="Bound">E</a> <a id="532" class="Symbol">=</a> <a id="534" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="542" class="Symbol">(</a><a id="543" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="551" href="Categories.Functor.Bifunctor.html#526" class="Bound">C</a> <a id="553" href="Categories.Functor.Bifunctor.html#528" class="Bound">D</a><a id="554" class="Symbol">)</a> <a id="556" href="Categories.Functor.Bifunctor.html#530" class="Bound">E</a>

<a id="559" class="Keyword">module</a> <a id="Bifunctor"></a><a id="566" href="Categories.Functor.Bifunctor.html#566" class="Module">Bifunctor</a> <a id="576" class="Symbol">(</a><a id="577" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="579" class="Symbol">:</a> <a id="581" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="591" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a> <a id="593" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a> <a id="595" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a><a id="596" class="Symbol">)</a> <a id="598" class="Keyword">where</a>
  <a id="606" class="Keyword">open</a> <a id="611" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="619" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="621" class="Keyword">public</a>

  <a id="Bifunctor.overlap-×"></a><a id="631" href="Categories.Functor.Bifunctor.html#631" class="Function">overlap-×</a> <a id="641" class="Symbol">:</a> <a id="643" class="Symbol">∀</a> <a id="645" class="Symbol">(</a><a id="646" href="Categories.Functor.Bifunctor.html#646" class="Bound">F</a> <a id="648" class="Symbol">:</a> <a id="650" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="658" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="660" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a><a id="661" class="Symbol">)</a> <a id="663" class="Symbol">(</a><a id="664" href="Categories.Functor.Bifunctor.html#664" class="Bound">G</a> <a id="666" class="Symbol">:</a> <a id="668" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="676" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="678" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="679" class="Symbol">)</a> <a id="681" class="Symbol">→</a> <a id="683" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="691" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="693" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
  <a id="697" href="Categories.Functor.Bifunctor.html#631" class="Function">overlap-×</a> <a id="707" href="Categories.Functor.Bifunctor.html#707" class="Bound">F</a> <a id="709" href="Categories.Functor.Bifunctor.html#709" class="Bound">G</a> <a id="711" class="Symbol">=</a> <a id="713" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="715" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="718" class="Symbol">(</a><a id="719" href="Categories.Functor.Bifunctor.html#707" class="Bound">F</a> <a id="721" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="723" href="Categories.Functor.Bifunctor.html#709" class="Bound">G</a><a id="724" class="Symbol">)</a>

  <a id="Bifunctor.reduce-×"></a><a id="729" href="Categories.Functor.Bifunctor.html#729" class="Function">reduce-×</a> <a id="738" class="Symbol">:</a> <a id="740" class="Symbol">∀</a> <a id="742" class="Symbol">(</a><a id="743" href="Categories.Functor.Bifunctor.html#743" class="Bound">F</a> <a id="745" class="Symbol">:</a> <a id="747" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="755" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="757" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a><a id="758" class="Symbol">)</a> <a id="760" class="Symbol">(</a><a id="761" href="Categories.Functor.Bifunctor.html#761" class="Bound">G</a> <a id="763" class="Symbol">:</a> <a id="765" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="773" href="Categories.Functor.Bifunctor.html#421" class="Generalizable">B</a> <a id="775" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="776" class="Symbol">)</a> <a id="778" class="Symbol">→</a> <a id="780" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="790" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="792" href="Categories.Functor.Bifunctor.html#421" class="Generalizable">B</a> <a id="794" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
  <a id="798" href="Categories.Functor.Bifunctor.html#729" class="Function">reduce-×</a> <a id="807" href="Categories.Functor.Bifunctor.html#807" class="Bound">F</a> <a id="809" href="Categories.Functor.Bifunctor.html#809" class="Bound">G</a> <a id="811" class="Symbol">=</a> <a id="813" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="815" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="818" class="Symbol">(</a><a id="819" href="Categories.Functor.Bifunctor.html#807" class="Bound">F</a> <a id="821" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="823" href="Categories.Functor.Bifunctor.html#809" class="Bound">G</a><a id="824" class="Symbol">)</a>

  <a id="Bifunctor.flip"></a><a id="829" href="Categories.Functor.Bifunctor.html#829" class="Function">flip</a> <a id="834" class="Symbol">:</a> <a id="836" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="846" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="848" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="850" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
  <a id="854" href="Categories.Functor.Bifunctor.html#829" class="Function">flip</a> <a id="859" class="Symbol">=</a> <a id="861" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="863" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="866" href="Categories.Category.Product.html#6288" class="Function">Swap</a>

  <a id="Bifunctor.appˡ"></a><a id="874" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="879" class="Symbol">:</a> <a id="881" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="894" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="896" class="Symbol">→</a> <a id="898" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="906" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="908" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
  <a id="912" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="917" href="Categories.Functor.Bifunctor.html#917" class="Bound">c</a> <a id="919" class="Symbol">=</a> <a id="921" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="923" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="926" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="933" href="Categories.Functor.Bifunctor.html#917" class="Bound">c</a>

  <a id="Bifunctor.appʳ"></a><a id="938" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="943" class="Symbol">:</a> <a id="945" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="958" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="960" class="Symbol">→</a> <a id="962" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="970" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="972" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
  <a id="976" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="981" href="Categories.Functor.Bifunctor.html#981" class="Bound">d</a> <a id="983" class="Symbol">=</a> <a id="985" href="Categories.Functor.Bifunctor.html#577" class="Bound">H</a> <a id="987" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="990" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="997" href="Categories.Functor.Bifunctor.html#981" class="Bound">d</a>

  <a id="Bifunctor.₁ˡ"></a><a id="1002" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1005" class="Symbol">:</a> <a id="1007" class="Symbol">∀</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Categories.Functor.Bifunctor.html#1010" class="Bound">A</a> <a id="1012" href="Categories.Functor.Bifunctor.html#1012" class="Bound">B</a> <a id="1014" href="Categories.Functor.Bifunctor.html#1014" class="Bound">d</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Categories.Functor.Bifunctor.html#1018" class="Bound">f</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1024" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1026" href="Categories.Functor.Bifunctor.html#1010" class="Bound">A</a> <a id="1028" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1030" href="Categories.Functor.Bifunctor.html#1012" class="Bound">B</a> <a id="1032" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">→</a> <a id="1037" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1039" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1041" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Categories.Functor.Bifunctor.html#1010" class="Bound">A</a> <a id="1047" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1049" href="Categories.Functor.Bifunctor.html#1014" class="Bound">d</a><a id="1050" class="Symbol">)</a> <a id="1052" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1054" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Categories.Functor.Bifunctor.html#1012" class="Bound">B</a> <a id="1060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1062" href="Categories.Functor.Bifunctor.html#1014" class="Bound">d</a><a id="1063" class="Symbol">)</a> <a id="1065" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1069" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1072" href="Categories.Functor.Bifunctor.html#1072" class="Bound">f</a> <a id="1074" class="Symbol">=</a> <a id="1076" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Functor.Bifunctor.html#1072" class="Bound">f</a> <a id="1081" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1083" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1095" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="1096" class="Symbol">)</a>

  <a id="Bifunctor.₁ʳ"></a><a id="1101" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1104" class="Symbol">:</a> <a id="1106" class="Symbol">∀</a> <a id="1108" class="Symbol">{</a><a id="1109" href="Categories.Functor.Bifunctor.html#1109" class="Bound">A</a> <a id="1111" href="Categories.Functor.Bifunctor.html#1111" class="Bound">B</a> <a id="1113" href="Categories.Functor.Bifunctor.html#1113" class="Bound">c</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Categories.Functor.Bifunctor.html#1117" class="Bound">f</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1123" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1125" href="Categories.Functor.Bifunctor.html#1109" class="Bound">A</a> <a id="1127" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1129" href="Categories.Functor.Bifunctor.html#1111" class="Bound">B</a> <a id="1131" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1138" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1140" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Categories.Functor.Bifunctor.html#1113" class="Bound">c</a> <a id="1146" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1148" href="Categories.Functor.Bifunctor.html#1109" class="Bound">A</a><a id="1149" class="Symbol">)</a> <a id="1151" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1153" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Categories.Functor.Bifunctor.html#1113" class="Bound">c</a> <a id="1159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1161" href="Categories.Functor.Bifunctor.html#1111" class="Bound">B</a><a id="1162" class="Symbol">)</a> <a id="1164" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="1168" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1171" href="Categories.Functor.Bifunctor.html#1171" class="Bound">f</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="1190" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1194" href="Categories.Functor.Bifunctor.html#1171" class="Bound">f</a><a id="1195" class="Symbol">)</a>

  <a id="Bifunctor.homomorphismˡ"></a><a id="1200" href="Categories.Functor.Bifunctor.html#1200" class="Function">homomorphismˡ</a> <a id="1214" class="Symbol">:</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Categories.Functor.Bifunctor.html#1219" class="Bound">X</a> <a id="1221" href="Categories.Functor.Bifunctor.html#1221" class="Bound">Y</a> <a id="1223" href="Categories.Functor.Bifunctor.html#1223" class="Bound">Z</a> <a id="1225" href="Categories.Functor.Bifunctor.html#1225" class="Bound">d</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">{</a><a id="1229" href="Categories.Functor.Bifunctor.html#1229" class="Bound">f</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1235" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1237" href="Categories.Functor.Bifunctor.html#1219" class="Bound">X</a> <a id="1239" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1241" href="Categories.Functor.Bifunctor.html#1221" class="Bound">Y</a> <a id="1243" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">{</a><a id="1247" href="Categories.Functor.Bifunctor.html#1247" class="Bound">g</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1253" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1255" href="Categories.Functor.Bifunctor.html#1221" class="Bound">Y</a> <a id="1257" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1259" href="Categories.Functor.Bifunctor.html#1223" class="Bound">Z</a> <a id="1261" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1262" class="Symbol">}</a> <a id="1264" class="Symbol">→</a>
                     <a id="1287" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1289" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1291" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1294" class="Symbol">{</a><a id="1295" class="Argument">d</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Categories.Functor.Bifunctor.html#1225" class="Bound">d</a><a id="1300" class="Symbol">}</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1305" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1307" href="Categories.Functor.Bifunctor.html#1247" class="Bound">g</a> <a id="1309" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1311" href="Categories.Functor.Bifunctor.html#1229" class="Bound">f</a> <a id="1313" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1314" class="Symbol">)</a> <a id="1316" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1318" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1320" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1322" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1325" href="Categories.Functor.Bifunctor.html#1247" class="Bound">g</a> <a id="1327" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1329" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1332" href="Categories.Functor.Bifunctor.html#1229" class="Bound">f</a> <a id="1334" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1336" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1340" href="Categories.Functor.Bifunctor.html#1200" class="Function">homomorphismˡ</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1362" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
      <a id="1370" class="Symbol">(</a><a id="1371" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1380" class="Symbol">(</a><a id="1381" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1386" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1390" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1394" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Categories.Category.Core.html#1339" class="Field">Category.identity²</a> <a id="1416" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="1417" class="Symbol">)))</a>
      <a id="1427" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="1444" class="Keyword">where</a> <a id="1450" class="Keyword">open</a> <a id="1455" href="Categories.Category.Core.html#1530" class="Module">Category.Equiv</a>

  <a id="Bifunctor.homomorphismʳ"></a><a id="1473" href="Categories.Functor.Bifunctor.html#1473" class="Function">homomorphismʳ</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">∀</a> <a id="1491" class="Symbol">{</a><a id="1492" href="Categories.Functor.Bifunctor.html#1492" class="Bound">X</a> <a id="1494" href="Categories.Functor.Bifunctor.html#1494" class="Bound">Y</a> <a id="1496" href="Categories.Functor.Bifunctor.html#1496" class="Bound">Z</a> <a id="1498" href="Categories.Functor.Bifunctor.html#1498" class="Bound">c</a><a id="1499" class="Symbol">}</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Categories.Functor.Bifunctor.html#1502" class="Bound">f</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1508" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1510" href="Categories.Functor.Bifunctor.html#1492" class="Bound">X</a> <a id="1512" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1514" href="Categories.Functor.Bifunctor.html#1494" class="Bound">Y</a> <a id="1516" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1517" class="Symbol">}</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Categories.Functor.Bifunctor.html#1520" class="Bound">g</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1526" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1528" href="Categories.Functor.Bifunctor.html#1494" class="Bound">Y</a> <a id="1530" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1532" href="Categories.Functor.Bifunctor.html#1496" class="Bound">Z</a> <a id="1534" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Symbol">→</a>
                     <a id="1560" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1562" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1564" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1567" class="Symbol">{</a><a id="1568" class="Argument">c</a> <a id="1570" class="Symbol">=</a> <a id="1572" href="Categories.Functor.Bifunctor.html#1498" class="Bound">c</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1578" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1580" href="Categories.Functor.Bifunctor.html#1520" class="Bound">g</a> <a id="1582" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1584" href="Categories.Functor.Bifunctor.html#1502" class="Bound">f</a> <a id="1586" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1587" class="Symbol">)</a> <a id="1589" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1591" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1593" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1595" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1598" href="Categories.Functor.Bifunctor.html#1520" class="Bound">g</a> <a id="1600" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1602" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1605" href="Categories.Functor.Bifunctor.html#1502" class="Bound">f</a> <a id="1607" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1609" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1613" href="Categories.Functor.Bifunctor.html#1473" class="Function">homomorphismʳ</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1635" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a>
      <a id="1643" class="Symbol">(</a><a id="1644" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1658" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Categories.Category.Core.html#1339" class="Field">Category.identity²</a> <a id="1680" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1685" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1690" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="1691" class="Symbol">))</a>
      <a id="1700" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="1717" class="Keyword">where</a> <a id="1723" class="Keyword">open</a> <a id="1728" href="Categories.Category.Core.html#1530" class="Module">Category.Equiv</a>

  <a id="Bifunctor.resp-≈ˡ"></a><a id="1746" href="Categories.Functor.Bifunctor.html#1746" class="Function">resp-≈ˡ</a> <a id="1754" class="Symbol">:</a> <a id="1756" class="Symbol">∀</a> <a id="1758" class="Symbol">{</a><a id="1759" href="Categories.Functor.Bifunctor.html#1759" class="Bound">A</a> <a id="1761" href="Categories.Functor.Bifunctor.html#1761" class="Bound">B</a> <a id="1763" href="Categories.Functor.Bifunctor.html#1763" class="Bound">d</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Categories.Functor.Bifunctor.html#1767" class="Bound">f</a> <a id="1769" href="Categories.Functor.Bifunctor.html#1769" class="Bound">g</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1775" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1777" href="Categories.Functor.Bifunctor.html#1759" class="Bound">A</a> <a id="1779" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1781" href="Categories.Functor.Bifunctor.html#1761" class="Bound">B</a> <a id="1783" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1784" class="Symbol">}</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="1790" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1792" href="Categories.Functor.Bifunctor.html#1767" class="Bound">f</a> <a id="1794" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1796" href="Categories.Functor.Bifunctor.html#1769" class="Bound">g</a> <a id="1798" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="1800" class="Symbol">→</a>
               <a id="1817" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1819" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1821" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1824" class="Symbol">{</a><a id="1825" class="Argument">d</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Categories.Functor.Bifunctor.html#1763" class="Bound">d</a><a id="1830" class="Symbol">}</a> <a id="1832" href="Categories.Functor.Bifunctor.html#1767" class="Bound">f</a> <a id="1834" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1836" href="Categories.Functor.Bifunctor.html#1002" class="Function">₁ˡ</a> <a id="1839" href="Categories.Functor.Bifunctor.html#1769" class="Bound">g</a> <a id="1841" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1845" href="Categories.Functor.Bifunctor.html#1746" class="Function">resp-≈ˡ</a> <a id="1853" href="Categories.Functor.Bifunctor.html#1853" class="Bound">f≈g</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Categories.Functor.Bifunctor.html#1853" class="Bound">f≈g</a> <a id="1873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1875" href="Relation.Binary.Structures.html#1596" class="Function">Category.Equiv.refl</a> <a id="1895" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a><a id="1896" class="Symbol">)</a>

  <a id="Bifunctor.resp-≈ʳ"></a><a id="1901" href="Categories.Functor.Bifunctor.html#1901" class="Function">resp-≈ʳ</a> <a id="1909" class="Symbol">:</a> <a id="1911" class="Symbol">∀</a> <a id="1913" class="Symbol">{</a><a id="1914" href="Categories.Functor.Bifunctor.html#1914" class="Bound">A</a> <a id="1916" href="Categories.Functor.Bifunctor.html#1916" class="Bound">B</a> <a id="1918" href="Categories.Functor.Bifunctor.html#1918" class="Bound">c</a><a id="1919" class="Symbol">}</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Categories.Functor.Bifunctor.html#1922" class="Bound">f</a> <a id="1924" href="Categories.Functor.Bifunctor.html#1924" class="Bound">g</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1930" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1932" href="Categories.Functor.Bifunctor.html#1914" class="Bound">A</a> <a id="1934" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1936" href="Categories.Functor.Bifunctor.html#1916" class="Bound">B</a> <a id="1938" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1939" class="Symbol">}</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Categories.Functor.Bifunctor.html#593" class="Bound">D</a> <a id="1945" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1947" href="Categories.Functor.Bifunctor.html#1922" class="Bound">f</a> <a id="1949" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1951" href="Categories.Functor.Bifunctor.html#1924" class="Bound">g</a> <a id="1953" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="1955" class="Symbol">→</a>
               <a id="1972" href="Categories.Functor.Bifunctor.html#595" class="Bound">E</a> <a id="1974" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1976" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1979" class="Symbol">{</a><a id="1980" class="Argument">c</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Categories.Functor.Bifunctor.html#1918" class="Bound">c</a><a id="1985" class="Symbol">}</a> <a id="1987" href="Categories.Functor.Bifunctor.html#1922" class="Bound">f</a> <a id="1989" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1991" href="Categories.Functor.Bifunctor.html#1101" class="Function">₁ʳ</a> <a id="1994" href="Categories.Functor.Bifunctor.html#1924" class="Bound">g</a> <a id="1996" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2000" href="Categories.Functor.Bifunctor.html#1901" class="Function">resp-≈ʳ</a> <a id="2008" href="Categories.Functor.Bifunctor.html#2008" class="Bound">f≈g</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Relation.Binary.Structures.html#1596" class="Function">Category.Equiv.refl</a> <a id="2044" href="Categories.Functor.Bifunctor.html#591" class="Bound">C</a> <a id="2046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2048" href="Categories.Functor.Bifunctor.html#2008" class="Bound">f≈g</a><a id="2051" class="Symbol">)</a>

<a id="2054" class="Keyword">open</a> <a id="2059" href="Categories.Functor.Bifunctor.html#566" class="Module">Bifunctor</a> <a id="2069" class="Keyword">public</a> <a id="2076" class="Keyword">using</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a><a id="2087" class="Symbol">;</a> <a id="2089" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a><a id="2093" class="Symbol">)</a> <a id="2095" class="Keyword">renaming</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Categories.Functor.Bifunctor.html#829" class="Function">flip</a> <a id="2110" class="Symbol">to</a> <a id="2113" class="Function">flip-bifunctor</a><a id="2127" class="Symbol">)</a>

<a id="overlap-×"></a><a id="2130" href="Categories.Functor.Bifunctor.html#2130" class="Function">overlap-×</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">∀</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Categories.Functor.Bifunctor.html#2145" class="Bound">H</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2159" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a> <a id="2161" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a> <a id="2163" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a><a id="2164" class="Symbol">)</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Categories.Functor.Bifunctor.html#2167" class="Bound">F</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2179" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="2181" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a><a id="2182" class="Symbol">)</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Categories.Functor.Bifunctor.html#2185" class="Bound">G</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2197" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="2199" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a><a id="2200" class="Symbol">)</a> <a id="2202" class="Symbol">→</a> <a id="2204" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2212" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="2214" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a>
<a id="2216" href="Categories.Functor.Bifunctor.html#2130" class="Function">overlap-×</a> <a id="2226" href="Categories.Functor.Bifunctor.html#2226" class="Bound">H</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="Categories.Functor.Bifunctor.html#631" class="Function">Bifunctor.overlap-×</a> <a id="2250" href="Categories.Functor.Bifunctor.html#2226" class="Bound">H</a>

<a id="reduce-×"></a><a id="2253" href="Categories.Functor.Bifunctor.html#2253" class="Function">reduce-×</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">∀</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Categories.Functor.Bifunctor.html#2267" class="Bound">H</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2281" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a> <a id="2283" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a> <a id="2285" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Categories.Functor.Bifunctor.html#2289" class="Bound">F</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2301" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="2303" href="Categories.Functor.Bifunctor.html#413" class="Generalizable">C</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Categories.Functor.Bifunctor.html#2307" class="Bound">G</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2319" href="Categories.Functor.Bifunctor.html#421" class="Generalizable">B</a> <a id="2321" href="Categories.Functor.Bifunctor.html#415" class="Generalizable">D</a><a id="2322" class="Symbol">)</a> <a id="2324" class="Symbol">-&gt;</a> <a id="2327" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2337" href="Categories.Functor.Bifunctor.html#419" class="Generalizable">A</a> <a id="2339" href="Categories.Functor.Bifunctor.html#421" class="Generalizable">B</a> <a id="2341" href="Categories.Functor.Bifunctor.html#417" class="Generalizable">E</a>
<a id="2343" href="Categories.Functor.Bifunctor.html#2253" class="Function">reduce-×</a> <a id="2352" href="Categories.Functor.Bifunctor.html#2352" class="Bound">H</a> <a id="2354" class="Symbol">=</a> <a id="2356" href="Categories.Functor.Bifunctor.html#729" class="Function">Bifunctor.reduce-×</a> <a id="2375" href="Categories.Functor.Bifunctor.html#2352" class="Bound">H</a>
</pre></body></html>

==> anc/Categories.Functor.Coalgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Coalgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="72" class="Keyword">where</a>

<a id="79" class="Comment">-- Co-algebras of a Functor</a>
<a id="107" class="Keyword">open</a> <a id="112" class="Keyword">import</a> <a id="119" href="Level.html" class="Module">Level</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Function.html" class="Module">Function</a> <a id="146" class="Keyword">using</a> <a id="152" class="Symbol">(</a><a id="153" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="156" class="Symbol">)</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="253" class="Symbol">;</a> <a id="255" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="266" class="Symbol">)</a>

<a id="269" class="Keyword">private</a>
  <a id="279" class="Keyword">variable</a>
    <a id="292" href="Categories.Functor.Coalgebra.html#292" class="Generalizable">o</a> <a id="294" href="Categories.Functor.Coalgebra.html#294" class="Generalizable">ℓ</a> <a id="296" href="Categories.Functor.Coalgebra.html#296" class="Generalizable">e</a> <a id="298" class="Symbol">:</a> <a id="300" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="307" class="Keyword">module</a> <a id="314" href="Categories.Functor.Coalgebra.html#314" class="Module">_</a> <a id="316" class="Symbol">{</a><a id="317" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="319" class="Symbol">:</a> <a id="321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="330" href="Categories.Functor.Coalgebra.html#292" class="Generalizable">o</a> <a id="332" href="Categories.Functor.Coalgebra.html#294" class="Generalizable">ℓ</a> <a id="334" href="Categories.Functor.Coalgebra.html#296" class="Generalizable">e</a><a id="335" class="Symbol">}</a> <a id="337" class="Keyword">where</a>

  <a id="346" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="361" class="Symbol">:</a> <a id="363" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="375" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="377" class="Symbol">→</a> <a id="379" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="381" class="Symbol">.</a><a id="382" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="395" class="Symbol">→</a> <a id="397" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="401" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a>
  <a id="405" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="420" href="Categories.Functor.Coalgebra.html#420" class="Bound">F</a> <a id="422" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="424" class="Symbol">=</a> <a id="426" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="428" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="430" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="433" href="Categories.Functor.Coalgebra.html#422" class="Bound">A</a> <a id="435" class="Keyword">where</a> <a id="441" class="Keyword">open</a> <a id="446" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="455" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="456" class="Symbol">;</a> <a id="458" class="Keyword">open</a> <a id="463" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="471" href="Categories.Functor.Coalgebra.html#420" class="Bound">F</a>

  <a id="476" class="Keyword">record</a> <a id="483" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="495" class="Symbol">(</a><a id="496" href="Categories.Functor.Coalgebra.html#496" class="Bound">F</a> <a id="498" class="Symbol">:</a> <a id="500" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="512" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">:</a> <a id="517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="521" class="Symbol">(</a><a id="522" href="Categories.Functor.Coalgebra.html#330" class="Bound">o</a> <a id="524" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="526" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a><a id="527" class="Symbol">)</a> <a id="529" class="Keyword">where</a>
    <a id="539" class="Keyword">open</a> <a id="544" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="553" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a>
    <a id="559" class="Keyword">field</a>
      <a id="571" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="585" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="587" class="Symbol">:</a> <a id="589" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="604" href="Categories.Functor.Coalgebra.html#496" class="Bound">F</a> <a id="606" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a>

  <a id="611" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="624" class="Symbol">:</a> <a id="626" class="Symbol">{</a><a id="627" href="Categories.Functor.Coalgebra.html#627" class="Bound">A</a> <a id="629" class="Symbol">:</a> <a id="631" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="644" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="645" class="Symbol">}</a> <a id="647" class="Symbol">→</a> <a id="649" class="Symbol">{</a><a id="650" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a> <a id="652" class="Symbol">:</a> <a id="654" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="666" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="667" class="Symbol">}</a> <a id="669" class="Symbol">→</a> <a id="671" class="Symbol">(</a><a id="672" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="687" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a> <a id="689" href="Categories.Functor.Coalgebra.html#627" class="Bound">A</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">→</a> <a id="694" class="Symbol">(</a><a id="695" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="707" href="Categories.Functor.Coalgebra.html#650" class="Bound">F</a><a id="708" class="Symbol">)</a>
  <a id="712" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="725" class="Symbol">{</a><a id="726" class="Argument">A</a> <a id="728" class="Symbol">=</a> <a id="730" href="Categories.Functor.Coalgebra.html#730" class="Bound">A</a><a id="731" class="Symbol">}</a> <a id="733" href="Categories.Functor.Coalgebra.html#733" class="Bound">α</a> <a id="735" class="Symbol">=</a> <a id="737" class="Keyword">record</a> <a id="744" class="Symbol">{</a><a id="745" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="747" class="Symbol">=</a> <a id="749" href="Categories.Functor.Coalgebra.html#730" class="Bound">A</a><a id="750" class="Symbol">;</a> <a id="752" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="754" class="Symbol">=</a> <a id="756" href="Categories.Functor.Coalgebra.html#733" class="Bound">α</a><a id="757" class="Symbol">}</a>

  <a id="762" class="Keyword">open</a> <a id="767" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a>

  <a id="782" class="Comment">-- Given a F-Coalgebra F, one can apply F to it to obtain an new &#39;iterated&#39; F-Coalgebra</a>
  <a id="872" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="880" class="Symbol">:</a> <a id="882" class="Symbol">{</a><a id="883" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a> <a id="885" class="Symbol">:</a> <a id="887" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="899" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">→</a> <a id="904" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="916" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a> <a id="918" class="Symbol">→</a> <a id="920" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="932" href="Categories.Functor.Coalgebra.html#883" class="Bound">F</a>
  <a id="936" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="944" class="Symbol">{</a><a id="945" class="Argument">F</a> <a id="947" class="Symbol">=</a> <a id="949" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a><a id="950" class="Symbol">}</a> <a id="952" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="958" class="Symbol">=</a> <a id="960" class="Keyword">record</a> <a id="967" class="Symbol">{</a> <a id="969" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="984" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a> <a id="986" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="988" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="990" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="996" class="Symbol">;</a> <a id="998" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1013" href="Categories.Functor.Coalgebra.html#949" class="Bound">F</a> <a id="1015" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1017" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1019" href="Categories.Functor.Coalgebra.html#952" class="Bound">F-alg</a> <a id="1025" class="Symbol">}</a>

  <a id="1030" class="Keyword">module</a> <a id="1037" href="Categories.Functor.Coalgebra.html#1037" class="Module">_</a> <a id="1039" class="Symbol">{</a><a id="1040" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a> <a id="1042" class="Symbol">:</a> <a id="1044" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1056" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a><a id="1057" class="Symbol">}</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Categories.Functor.Coalgebra.html#1060" class="Bound">X</a> <a id="1062" href="Categories.Functor.Coalgebra.html#1062" class="Bound">Y</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1078" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a><a id="1079" class="Symbol">)</a> <a id="1081" class="Keyword">where</a>
    <a id="1091" class="Keyword">open</a> <a id="1096" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1105" href="Categories.Functor.Coalgebra.html#317" class="Bound">C</a> <a id="1107" class="Keyword">using</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a><a id="1117" class="Symbol">;</a> <a id="1119" href="Categories.Category.Core.html#656" class="Field Operator">_∘_</a><a id="1122" class="Symbol">;</a> <a id="1124" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a><a id="1127" class="Symbol">)</a>
    <a id="1133" class="Keyword">open</a> <a id="1138" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1146" href="Categories.Functor.Coalgebra.html#1040" class="Bound">F</a> <a id="1148" class="Keyword">using</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1157" class="Symbol">)</a>
    <a id="1163" class="Keyword">private</a>
      <a id="1177" class="Keyword">module</a> <a id="1184" href="Categories.Functor.Coalgebra.html#1184" class="Module">X</a> <a id="1186" class="Symbol">=</a> <a id="1188" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1200" href="Categories.Functor.Coalgebra.html#1060" class="Bound">X</a>
      <a id="1208" class="Keyword">module</a> <a id="1215" href="Categories.Functor.Coalgebra.html#1215" class="Module">Y</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1231" href="Categories.Functor.Coalgebra.html#1062" class="Bound">Y</a>
    <a id="1237" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1261" class="Symbol">:</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1268" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1270" href="Categories.Functor.Coalgebra.html#571" class="Field">Y.A</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1282" href="Categories.Functor.Coalgebra.html#334" class="Bound">e</a><a id="1283" class="Symbol">)</a>
    <a id="1289" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1313" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Categories.Functor.Coalgebra.html#585" class="Field">Y.α</a> <a id="1321" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1323" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1325" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1327" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1330" href="Categories.Functor.Coalgebra.html#1313" class="Bound">f</a> <a id="1332" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1334" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>

    <a id="1343" class="Keyword">record</a> <a id="1350" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="1371" class="Symbol">:</a> <a id="1373" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Categories.Functor.Coalgebra.html#332" class="Bound">ℓ</a> <a id="1380" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1382" href="Categories.Functor.Coalgebra.html#334" class="Bound">e</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Keyword">where</a>
      <a id="1397" class="Keyword">field</a>
        <a id="1411" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1419" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1421" href="Categories.Functor.Coalgebra.html#571" class="Field">Y.A</a>
        <a id="1433" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Categories.Functor.Coalgebra.html#1237" class="Function">is-F-Coalgebra-Morphism</a> <a id="1468" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a>
</pre></body></html>

==> anc/Categories.Functor.Construction.Constant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.Constant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a> <a id="84" class="Keyword">where</a>

<a id="91" class="Keyword">open</a> <a id="96" class="Keyword">import</a> <a id="103" href="Level.html" class="Module">Level</a>

<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Categories.Category.Instance.One.html" class="Module">Categories.Category.Instance.One</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="258" class="Keyword">renaming</a> <a id="267" class="Symbol">(</a><a id="268" href="Categories.Functor.html#349" class="Function">id</a> <a id="271" class="Symbol">to</a> <a id="274" class="Function">idF</a><a id="277" class="Symbol">)</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">import</a> <a id="361" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="391" class="Symbol">as</a> <a id="394" class="Module">MR</a>

<a id="398" class="Keyword">private</a>
  <a id="408" class="Keyword">variable</a>
    <a id="421" href="Categories.Functor.Construction.Constant.html#421" class="Generalizable">o</a> <a id="423" href="Categories.Functor.Construction.Constant.html#423" class="Generalizable">ℓ</a> <a id="425" href="Categories.Functor.Construction.Constant.html#425" class="Generalizable">e</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="439" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="441" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="443" class="Symbol">:</a> <a id="445" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="454" href="Categories.Functor.Construction.Constant.html#421" class="Generalizable">o</a> <a id="456" href="Categories.Functor.Construction.Constant.html#423" class="Generalizable">ℓ</a> <a id="458" href="Categories.Functor.Construction.Constant.html#425" class="Generalizable">e</a>

<a id="const"></a><a id="461" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="467" class="Symbol">:</a> <a id="469" class="Symbol">(</a><a id="470" href="Categories.Functor.Construction.Constant.html#470" class="Bound">d</a> <a id="472" class="Symbol">:</a> <a id="474" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="487" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="488" class="Symbol">)</a> <a id="490" class="Symbol">→</a> <a id="492" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="500" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="502" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a>
<a id="504" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="510" class="Symbol">{</a><a id="511" class="Argument">D</a> <a id="513" class="Symbol">=</a> <a id="515" href="Categories.Functor.Construction.Constant.html#515" class="Bound">D</a><a id="516" class="Symbol">}</a> <a id="518" href="Categories.Functor.Construction.Constant.html#518" class="Bound">d</a> <a id="520" class="Symbol">=</a> <a id="522" class="Keyword">record</a>
  <a id="531" class="Symbol">{</a> <a id="533" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="546" class="Symbol">=</a> <a id="548" class="Symbol">λ</a> <a id="550" href="Categories.Functor.Construction.Constant.html#550" class="Bound">_</a> <a id="552" class="Symbol">→</a> <a id="554" href="Categories.Functor.Construction.Constant.html#518" class="Bound">d</a>
  <a id="558" class="Symbol">;</a> <a id="560" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="573" class="Symbol">=</a> <a id="575" class="Symbol">λ</a> <a id="577" href="Categories.Functor.Construction.Constant.html#577" class="Bound">_</a> <a id="579" class="Symbol">→</a> <a id="581" href="Categories.Category.Core.html#630" class="Function">id</a>
  <a id="586" class="Symbol">;</a> <a id="588" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="601" class="Symbol">=</a> <a id="603" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="610" class="Symbol">;</a> <a id="612" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="625" class="Symbol">=</a> <a id="627" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="631" href="Categories.Category.Core.html#1339" class="Function">identity²</a>
  <a id="643" class="Symbol">;</a> <a id="645" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="658" class="Symbol">=</a> <a id="660" class="Symbol">λ</a> <a id="662" href="Categories.Functor.Construction.Constant.html#662" class="Bound">_</a> <a id="664" class="Symbol">→</a> <a id="666" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="673" class="Symbol">}</a>
  <a id="677" class="Keyword">where</a> <a id="683" class="Keyword">open</a> <a id="688" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="697" href="Categories.Functor.Construction.Constant.html#515" class="Bound">D</a>
        <a id="707" class="Keyword">open</a> <a id="712" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="const!"></a><a id="719" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="726" class="Symbol">:</a> <a id="728" class="Symbol">(</a><a id="729" href="Categories.Functor.Construction.Constant.html#729" class="Bound">d</a> <a id="731" class="Symbol">:</a> <a id="733" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="746" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="747" class="Symbol">)</a> <a id="749" class="Symbol">→</a> <a id="751" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="759" class="Symbol">(</a><a id="760" href="Categories.Category.Instance.One.html#351" class="Function">One</a> <a id="764" class="Symbol">{</a><a id="765" href="Level.html#521" class="Function">0ℓ</a><a id="767" class="Symbol">}</a> <a id="769" class="Symbol">{</a><a id="770" href="Level.html#521" class="Function">0ℓ</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">{</a><a id="775" href="Level.html#521" class="Function">0ℓ</a><a id="777" class="Symbol">})</a> <a id="780" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a>
<a id="782" href="Categories.Functor.Construction.Constant.html#719" class="Function">const!</a> <a id="789" class="Symbol">=</a> <a id="791" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a>

<a id="constˡ"></a><a id="798" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="805" class="Symbol">:</a> <a id="807" class="Symbol">(</a><a id="808" href="Categories.Functor.Construction.Constant.html#808" class="Bound">c</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="825" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="826" class="Symbol">)</a> <a id="828" class="Symbol">→</a> <a id="830" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="838" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="840" class="Symbol">(</a><a id="841" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="849" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a> <a id="851" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="852" class="Symbol">)</a>
<a id="854" href="Categories.Functor.Construction.Constant.html#798" class="Function">constˡ</a> <a id="861" href="Categories.Functor.Construction.Constant.html#861" class="Bound">c</a> <a id="863" class="Symbol">=</a> <a id="865" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="871" href="Categories.Functor.Construction.Constant.html#861" class="Bound">c</a> <a id="873" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="875" href="Categories.Functor.Construction.Constant.html#274" class="Function">idF</a>

<a id="constʳ"></a><a id="880" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="887" class="Symbol">:</a> <a id="889" class="Symbol">(</a><a id="890" href="Categories.Functor.Construction.Constant.html#890" class="Bound">c</a> <a id="892" class="Symbol">:</a> <a id="894" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="907" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="920" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Category.Product.html#745" class="Function">Product</a> <a id="931" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="933" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="934" class="Symbol">)</a>
<a id="936" href="Categories.Functor.Construction.Constant.html#880" class="Function">constʳ</a> <a id="943" href="Categories.Functor.Construction.Constant.html#943" class="Bound">c</a> <a id="945" class="Symbol">=</a> <a id="947" href="Categories.Functor.Construction.Constant.html#274" class="Function">idF</a> <a id="951" href="Categories.Category.Product.html#1553" class="Function Operator">※</a> <a id="953" class="Symbol">(</a><a id="954" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="960" href="Categories.Functor.Construction.Constant.html#943" class="Bound">c</a><a id="961" class="Symbol">)</a>

<a id="constNat"></a><a id="964" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a> <a id="980" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a><a id="981" class="Symbol">}</a> <a id="983" class="Symbol">→</a> <a id="985" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a> <a id="998" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a> <a id="1000" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a> <a id="1002" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="1035" class="Symbol">{</a><a id="1036" class="Argument">D</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Categories.Functor.Construction.Constant.html#441" class="Generalizable">D</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">{</a><a id="1044" class="Argument">C</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="Categories.Functor.Construction.Constant.html#439" class="Generalizable">C</a><a id="1049" class="Symbol">}</a> <a id="1051" href="Categories.Functor.Construction.Constant.html#978" class="Bound">A</a><a id="1052" class="Symbol">)</a> <a id="1054" class="Symbol">(</a><a id="1055" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="1061" href="Categories.Functor.Construction.Constant.html#980" class="Bound">B</a><a id="1062" class="Symbol">)</a>
<a id="1064" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="1073" class="Symbol">{</a><a id="1074" class="Argument">D</a> <a id="1076" class="Symbol">=</a> <a id="1078" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a><a id="1079" class="Symbol">}</a> <a id="1081" href="Categories.Functor.Construction.Constant.html#1081" class="Bound">f</a> <a id="1083" class="Symbol">=</a> <a id="1085" class="Keyword">record</a>
  <a id="1094" class="Symbol">{</a> <a id="1096" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1108" class="Symbol">=</a> <a id="1110" class="Symbol">λ</a> <a id="1112" href="Categories.Functor.Construction.Constant.html#1112" class="Bound">_</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Categories.Functor.Construction.Constant.html#1081" class="Bound">f</a>
  <a id="1120" class="Symbol">;</a> <a id="1122" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">λ</a> <a id="1138" href="Categories.Functor.Construction.Constant.html#1138" class="Bound">_</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">MR.id-comm</a> <a id="1153" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a>
  <a id="1157" class="Symbol">;</a> <a id="1159" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1171" class="Symbol">=</a> <a id="1173" class="Symbol">λ</a> <a id="1175" href="Categories.Functor.Construction.Constant.html#1175" class="Bound">_</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">MR.id-comm-sym</a> <a id="1194" href="Categories.Functor.Construction.Constant.html#1078" class="Bound">D</a>
  <a id="1198" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Functor.Construction.LiftSetoids.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.LiftSetoids</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a> <a id="88" class="Keyword">where</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Level.html" class="Module">Level</a> <a id="113" class="Keyword">using</a> <a id="119" class="Symbol">(</a><a id="120" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="125" class="Symbol">;</a> <a id="127" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="130" class="Symbol">;</a> <a id="132" href="Level.html#409" class="Record">Lift</a><a id="136" class="Symbol">;</a> <a id="138" href="Level.html#466" class="InductiveConstructor">lift</a><a id="142" class="Symbol">)</a>
<a id="144" class="Keyword">open</a> <a id="149" class="Keyword">import</a> <a id="156" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="180" class="Keyword">using</a> <a id="186" class="Symbol">(</a><a id="187" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="193" class="Symbol">)</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="224" class="Keyword">using</a> <a id="230" class="Symbol">(</a><a id="231" href="Function.Bundles.html#2043" class="Record">Func</a><a id="235" class="Symbol">;</a> <a id="237" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="242" class="Symbol">)</a>
<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Function.html" class="Module">Function</a> <a id="265" class="Keyword">using</a> <a id="271" class="Symbol">(</a><a id="272" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="275" class="Symbol">)</a> <a id="277" class="Keyword">renaming</a> <a id="286" class="Symbol">(</a><a id="287" href="Function.Base.html#704" class="Function">id</a> <a id="290" class="Symbol">to</a> <a id="293" class="Function">idf</a><a id="296" class="Symbol">)</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="414" class="Symbol">)</a>

<a id="417" class="Keyword">open</a> <a id="422" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="428" class="Keyword">private</a>
  <a id="438" class="Keyword">variable</a>
    <a id="451" href="Categories.Functor.Construction.LiftSetoids.html#451" class="Generalizable">c</a> <a id="453" href="Categories.Functor.Construction.LiftSetoids.html#453" class="Generalizable">ℓ</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="464" class="Comment">-- Use pattern-matching (instead of explicit calls to lower) to minimize the</a>
<a id="541" class="Comment">-- number of needed parens, and also make it syntactically apparent that</a>
<a id="614" class="Comment">-- this is indeed just a Lift.</a>
<a id="LiftedSetoid"></a><a id="645" href="Categories.Functor.Construction.LiftSetoids.html#645" class="Function">LiftedSetoid</a> <a id="658" class="Symbol">:</a> <a id="660" class="Symbol">∀</a> <a id="662" href="Categories.Functor.Construction.LiftSetoids.html#662" class="Bound">c′</a> <a id="665" href="Categories.Functor.Construction.LiftSetoids.html#665" class="Bound">ℓ′</a> <a id="668" class="Symbol">→</a> <a id="670" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="677" href="Categories.Functor.Construction.LiftSetoids.html#451" class="Generalizable">c</a> <a id="679" href="Categories.Functor.Construction.LiftSetoids.html#453" class="Generalizable">ℓ</a> <a id="681" class="Symbol">→</a> <a id="683" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="690" class="Symbol">(</a><a id="691" href="Categories.Functor.Construction.LiftSetoids.html#451" class="Generalizable">c</a> <a id="693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="695" href="Categories.Functor.Construction.LiftSetoids.html#662" class="Bound">c′</a><a id="697" class="Symbol">)</a> <a id="699" class="Symbol">(</a><a id="700" href="Categories.Functor.Construction.LiftSetoids.html#453" class="Generalizable">ℓ</a> <a id="702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="704" href="Categories.Functor.Construction.LiftSetoids.html#665" class="Bound">ℓ′</a><a id="706" class="Symbol">)</a>
<a id="708" href="Categories.Functor.Construction.LiftSetoids.html#645" class="Function">LiftedSetoid</a> <a id="721" href="Categories.Functor.Construction.LiftSetoids.html#721" class="Bound">c′</a> <a id="724" href="Categories.Functor.Construction.LiftSetoids.html#724" class="Bound">ℓ′</a> <a id="727" href="Categories.Functor.Construction.LiftSetoids.html#727" class="Bound">S</a> <a id="729" class="Symbol">=</a> <a id="731" class="Keyword">record</a>
  <a id="740" class="Symbol">{</a> <a id="742" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="756" class="Symbol">=</a> <a id="758" href="Level.html#409" class="Record">Lift</a> <a id="763" href="Categories.Functor.Construction.LiftSetoids.html#721" class="Bound">c′</a> <a id="766" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>
  <a id="776" class="Symbol">;</a> <a id="778" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="792" class="Symbol">=</a> <a id="794" class="Symbol">λ</a> <a id="796" class="Keyword">where</a> <a id="802" class="Symbol">(</a><a id="803" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="808" href="Categories.Functor.Construction.LiftSetoids.html#808" class="Bound">x</a><a id="809" class="Symbol">)</a> <a id="811" class="Symbol">(</a><a id="812" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="817" href="Categories.Functor.Construction.LiftSetoids.html#817" class="Bound">y</a><a id="818" class="Symbol">)</a> <a id="820" class="Symbol">→</a> <a id="822" href="Level.html#409" class="Record">Lift</a> <a id="827" href="Categories.Functor.Construction.LiftSetoids.html#724" class="Bound">ℓ′</a> <a id="830" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="832" href="Categories.Functor.Construction.LiftSetoids.html#808" class="Bound">x</a> <a id="834" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="836" href="Categories.Functor.Construction.LiftSetoids.html#817" class="Bound">y</a>
  <a id="840" class="Symbol">;</a> <a id="842" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="856" class="Symbol">=</a> <a id="858" class="Keyword">record</a>
    <a id="869" class="Symbol">{</a> <a id="871" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="877" class="Symbol">=</a> <a id="879" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="884" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="893" class="Symbol">;</a> <a id="895" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="901" class="Symbol">=</a> <a id="903" class="Symbol">λ</a> <a id="905" class="Keyword">where</a> <a id="911" class="Symbol">(</a><a id="912" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="917" href="Categories.Functor.Construction.LiftSetoids.html#917" class="Bound">eq</a><a id="919" class="Symbol">)</a>            <a id="932" class="Symbol">→</a> <a id="934" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="939" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="941" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="945" href="Categories.Functor.Construction.LiftSetoids.html#917" class="Bound">eq</a>
    <a id="952" class="Symbol">;</a> <a id="954" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="960" class="Symbol">=</a> <a id="962" class="Symbol">λ</a> <a id="964" class="Keyword">where</a> <a id="970" class="Symbol">(</a><a id="971" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="976" href="Categories.Functor.Construction.LiftSetoids.html#976" class="Bound">eq</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">(</a><a id="981" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="986" href="Categories.Functor.Construction.LiftSetoids.html#986" class="Bound">eq′</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="998" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1000" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="1006" href="Categories.Functor.Construction.LiftSetoids.html#976" class="Bound">eq</a> <a id="1009" href="Categories.Functor.Construction.LiftSetoids.html#986" class="Bound">eq′</a>
    <a id="1017" class="Symbol">}</a>
  <a id="1021" class="Symbol">}</a>
  <a id="1025" class="Keyword">where</a> <a id="1031" class="Keyword">open</a> <a id="1036" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1043" href="Categories.Functor.Construction.LiftSetoids.html#727" class="Bound">S</a>

<a id="LiftSetoids"></a><a id="1046" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="1058" class="Symbol">:</a> <a id="1060" class="Symbol">∀</a> <a id="1062" href="Categories.Functor.Construction.LiftSetoids.html#1062" class="Bound">c′</a> <a id="1065" href="Categories.Functor.Construction.LiftSetoids.html#1065" class="Bound">ℓ′</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1087" href="Categories.Functor.Construction.LiftSetoids.html#451" class="Generalizable">c</a> <a id="1089" href="Categories.Functor.Construction.LiftSetoids.html#453" class="Generalizable">ℓ</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Categories.Functor.Construction.LiftSetoids.html#451" class="Generalizable">c</a> <a id="1104" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1106" href="Categories.Functor.Construction.LiftSetoids.html#1062" class="Bound">c′</a><a id="1108" class="Symbol">)</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Categories.Functor.Construction.LiftSetoids.html#453" class="Generalizable">ℓ</a> <a id="1113" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1115" href="Categories.Functor.Construction.LiftSetoids.html#1065" class="Bound">ℓ′</a><a id="1117" class="Symbol">))</a>
<a id="1120" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="1132" href="Categories.Functor.Construction.LiftSetoids.html#1132" class="Bound">c′</a> <a id="1135" href="Categories.Functor.Construction.LiftSetoids.html#1135" class="Bound">ℓ′</a> <a id="1138" class="Symbol">=</a> <a id="1140" class="Keyword">record</a>
  <a id="1149" class="Symbol">{</a> <a id="1151" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1164" class="Symbol">=</a> <a id="1166" href="Categories.Functor.Construction.LiftSetoids.html#645" class="Function">LiftedSetoid</a> <a id="1179" href="Categories.Functor.Construction.LiftSetoids.html#1132" class="Bound">c′</a> <a id="1182" href="Categories.Functor.Construction.LiftSetoids.html#1135" class="Bound">ℓ′</a>
  <a id="1187" class="Symbol">;</a> <a id="1189" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1202" class="Symbol">=</a> <a id="1204" class="Symbol">λ</a> <a id="1206" href="Categories.Functor.Construction.LiftSetoids.html#1206" class="Bound">f</a> <a id="1208" class="Symbol">→</a> <a id="1210" class="Keyword">record</a>
    <a id="1221" class="Symbol">{</a> <a id="1223" href="Function.Bundles.html#2094" class="Field">to</a>    <a id="1229" class="Symbol">=</a> <a id="1231" class="Symbol">λ</a> <a id="1233" class="Keyword">where</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1245" href="Categories.Functor.Construction.LiftSetoids.html#1245" class="Bound">x</a><a id="1246" class="Symbol">)</a>  <a id="1249" class="Symbol">→</a> <a id="1251" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1256" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1258" href="Categories.Functor.Construction.LiftSetoids.html#1206" class="Bound">f</a> <a id="1260" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1264" href="Categories.Functor.Construction.LiftSetoids.html#1245" class="Bound">x</a>
    <a id="1270" class="Symbol">;</a> <a id="1272" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1278" class="Symbol">=</a> <a id="1280" class="Symbol">λ</a> <a id="1282" class="Keyword">where</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1294" href="Categories.Functor.Construction.LiftSetoids.html#1294" class="Bound">eq</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1305" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1307" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1312" href="Categories.Functor.Construction.LiftSetoids.html#1206" class="Bound">f</a> <a id="1314" href="Categories.Functor.Construction.LiftSetoids.html#1294" class="Bound">eq</a>
    <a id="1321" class="Symbol">}</a>
  <a id="1325" class="Symbol">;</a> <a id="1327" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1340" class="Symbol">=</a> <a id="1342" href="Categories.Functor.Construction.LiftSetoids.html#293" class="Function">idf</a>
  <a id="1348" class="Symbol">;</a> <a id="1350" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1363" class="Symbol">=</a> <a id="1365" class="Symbol">λ</a> <a id="1367" class="Keyword">where</a> <a id="1373" class="Symbol">{</a><a id="1374" class="Argument">f</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Categories.Functor.Construction.LiftSetoids.html#1378" class="Bound">f</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">{</a><a id="1382" class="Argument">g</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Categories.Functor.Construction.LiftSetoids.html#1386" class="Bound">g</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1395" href="Categories.Functor.Construction.LiftSetoids.html#1395" class="Bound">eq</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1406" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1408" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1413" href="Categories.Functor.Construction.LiftSetoids.html#1386" class="Bound">g</a> <a id="1415" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1417" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1422" href="Categories.Functor.Construction.LiftSetoids.html#1378" class="Bound">f</a> <a id="1424" href="Categories.Functor.Construction.LiftSetoids.html#1395" class="Bound">eq</a>
  <a id="1429" class="Symbol">;</a> <a id="1431" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">λ</a> <a id="1448" class="Keyword">where</a> <a id="1454" href="Categories.Functor.Construction.LiftSetoids.html#1454" class="Bound">fx≈gy</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1466" href="Categories.Functor.Construction.LiftSetoids.html#1466" class="Bound">x≈y</a><a id="1469" class="Symbol">)</a>          <a id="1480" class="Symbol">→</a> <a id="1482" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1487" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1489" href="Categories.Functor.Construction.LiftSetoids.html#1454" class="Bound">fx≈gy</a> <a id="1495" href="Categories.Functor.Construction.LiftSetoids.html#1466" class="Bound">x≈y</a>
  <a id="1501" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Functor.Construction.SubCategory.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.SubCategory.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Construction.SubCategory.Properties.html" class="Module">Categories.Functor.Construction.SubCategory.Properties</a> <a id="132" class="Symbol">{</a><a id="133" href="Categories.Functor.Construction.SubCategory.Properties.html#133" class="Bound">o</a> <a id="135" href="Categories.Functor.Construction.SubCategory.Properties.html#135" class="Bound">ℓ</a> <a id="137" href="Categories.Functor.Construction.SubCategory.Properties.html#137" class="Bound">e</a><a id="138" class="Symbol">}</a> <a id="140" class="Symbol">(</a><a id="141" href="Categories.Functor.Construction.SubCategory.Properties.html#141" class="Bound">C</a> <a id="143" class="Symbol">:</a> <a id="145" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="154" href="Categories.Functor.Construction.SubCategory.Properties.html#133" class="Bound">o</a> <a id="156" href="Categories.Functor.Construction.SubCategory.Properties.html#135" class="Bound">ℓ</a> <a id="158" href="Categories.Functor.Construction.SubCategory.Properties.html#137" class="Bound">e</a><a id="159" class="Symbol">)</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="182" href="Categories.Functor.Construction.SubCategory.Properties.html#141" class="Bound">C</a>
<a id="184" class="Keyword">open</a> <a id="189" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Data.Product.html" class="Module">Data.Product</a> <a id="221" class="Keyword">using</a> <a id="227" class="Symbol">(</a><a id="228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="231" class="Symbol">)</a>
<a id="233" class="Keyword">open</a> <a id="238" class="Keyword">import</a> <a id="245" href="Level.html" class="Module">Level</a>
<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Function.Base.html" class="Module">Function.Base</a>    <a id="280" class="Keyword">using</a> <a id="286" class="Symbol">()</a> <a id="289" class="Keyword">renaming</a> <a id="298" class="Symbol">(</a><a id="299" href="Function.Base.html#704" class="Function">id</a> <a id="302" class="Symbol">to</a> <a id="305" class="Function">id→</a><a id="308" class="Symbol">)</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Function.Bundles.html#2865" class="Record">Surjection</a><a id="356" class="Symbol">)</a>

<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="403" href="Categories.Functor.Construction.SubCategory.Properties.html#141" class="Bound">C</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="461" href="Categories.Functor.Construction.SubCategory.Properties.html#141" class="Bound">C</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Categories.Functor.Construction.SubCategory.Properties.html#529" class="Generalizable">ℓ′</a> <a id="532" href="Categories.Functor.Construction.SubCategory.Properties.html#532" class="Generalizable">i</a> <a id="534" class="Symbol">:</a> <a id="536" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="546" href="Categories.Functor.Construction.SubCategory.Properties.html#546" class="Generalizable">I</a> <a id="548" class="Symbol">:</a> <a id="550" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="554" href="Categories.Functor.Construction.SubCategory.Properties.html#532" class="Generalizable">i</a>
    <a id="560" href="Categories.Functor.Construction.SubCategory.Properties.html#560" class="Generalizable">U</a> <a id="562" class="Symbol">:</a> <a id="564" href="Categories.Functor.Construction.SubCategory.Properties.html#546" class="Generalizable">I</a> <a id="566" class="Symbol">→</a> <a id="568" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="SubFaithful"></a><a id="573" href="Categories.Functor.Construction.SubCategory.Properties.html#573" class="Function">SubFaithful</a> <a id="585" class="Symbol">:</a> <a id="587" class="Symbol">∀</a> <a id="589" class="Symbol">(</a><a id="590" href="Categories.Functor.Construction.SubCategory.Properties.html#590" class="Bound">sub</a> <a id="594" class="Symbol">:</a> <a id="596" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="603" class="Symbol">{</a><a id="604" href="Categories.Functor.Construction.SubCategory.Properties.html#532" class="Generalizable">i</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">{</a><a id="608" href="Categories.Functor.Construction.SubCategory.Properties.html#529" class="Generalizable">ℓ′</a><a id="610" class="Symbol">}</a> <a id="612" href="Categories.Functor.Construction.SubCategory.Properties.html#546" class="Generalizable">I</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">→</a> <a id="617" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="626" class="Symbol">(</a><a id="627" href="Categories.Functor.Construction.SubCategory.html#447" class="Function">Sub</a> <a id="631" href="Categories.Functor.Construction.SubCategory.Properties.html#590" class="Bound">sub</a><a id="634" class="Symbol">)</a>
<a id="636" href="Categories.Functor.Construction.SubCategory.Properties.html#573" class="Function">SubFaithful</a> <a id="648" class="Symbol">_</a> <a id="650" href="Categories.Functor.Construction.SubCategory.Properties.html#650" class="Bound">x≈y</a> <a id="654" class="Symbol">=</a> <a id="656" href="Categories.Functor.Construction.SubCategory.Properties.html#650" class="Bound">x≈y</a>

<a id="FullSubFaithful"></a><a id="661" href="Categories.Functor.Construction.SubCategory.Properties.html#661" class="Function">FullSubFaithful</a> <a id="677" class="Symbol">:</a> <a id="679" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="688" class="Symbol">(</a><a id="689" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="697" class="Symbol">{</a><a id="698" class="Argument">U</a> <a id="700" class="Symbol">=</a> <a id="702" href="Categories.Functor.Construction.SubCategory.Properties.html#560" class="Generalizable">U</a><a id="703" class="Symbol">})</a>
<a id="706" href="Categories.Functor.Construction.SubCategory.Properties.html#661" class="Function">FullSubFaithful</a> <a id="722" class="Symbol">=</a> <a id="724" href="Categories.Functor.Construction.SubCategory.Properties.html#305" class="Function">id→</a>

<a id="FullSubFull"></a><a id="729" href="Categories.Functor.Construction.SubCategory.Properties.html#729" class="Function">FullSubFull</a> <a id="741" class="Symbol">:</a> <a id="743" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="748" class="Symbol">(</a><a id="749" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="757" class="Symbol">{</a><a id="758" class="Argument">U</a> <a id="760" class="Symbol">=</a> <a id="762" href="Categories.Functor.Construction.SubCategory.Properties.html#560" class="Generalizable">U</a><a id="763" class="Symbol">})</a>
<a id="766" href="Categories.Functor.Construction.SubCategory.Properties.html#729" class="Function">FullSubFull</a> <a id="778" href="Categories.Functor.Construction.SubCategory.Properties.html#778" class="Bound">f</a> <a id="780" class="Symbol">=</a> <a id="782" href="Categories.Functor.Construction.SubCategory.Properties.html#778" class="Bound">f</a> <a id="784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="786" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
</pre></body></html>

==> anc/Categories.Functor.Construction.SubCategory.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Construction.SubCategory</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="121" class="Symbol">{</a><a id="122" href="Categories.Functor.Construction.SubCategory.html#122" class="Bound">o</a> <a id="124" href="Categories.Functor.Construction.SubCategory.html#124" class="Bound">ℓ</a> <a id="126" href="Categories.Functor.Construction.SubCategory.html#126" class="Bound">e</a><a id="127" class="Symbol">}</a> <a id="129" class="Symbol">(</a><a id="130" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a> <a id="132" class="Symbol">:</a> <a id="134" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="143" href="Categories.Functor.Construction.SubCategory.html#122" class="Bound">o</a> <a id="145" href="Categories.Functor.Construction.SubCategory.html#124" class="Bound">ℓ</a> <a id="147" href="Categories.Functor.Construction.SubCategory.html#126" class="Bound">e</a><a id="148" class="Symbol">)</a> <a id="150" class="Keyword">where</a>

<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="201" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>

<a id="204" class="Keyword">open</a> <a id="209" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="218" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="220" class="Keyword">open</a> <a id="225" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Level.html" class="Module">Level</a>
<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Function.Base.html" class="Module">Function.Base</a> <a id="276" class="Keyword">using</a> <a id="282" class="Symbol">()</a> <a id="285" class="Keyword">renaming</a> <a id="294" class="Symbol">(</a><a id="295" href="Function.Base.html#704" class="Function">id</a> <a id="298" class="Symbol">to</a> <a id="301" class="Function">id→</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Product.html" class="Module">Data.Product</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="377" class="Symbol">)</a>

<a id="380" class="Keyword">private</a>
  <a id="390" class="Keyword">variable</a>
    <a id="403" href="Categories.Functor.Construction.SubCategory.html#403" class="Generalizable">ℓ′</a> <a id="406" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a> <a id="408" class="Symbol">:</a> <a id="410" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="420" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="428" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a>
    <a id="434" href="Categories.Functor.Construction.SubCategory.html#434" class="Generalizable">U</a> <a id="436" class="Symbol">:</a> <a id="438" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a> <a id="440" class="Symbol">→</a> <a id="442" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="Sub"></a><a id="447" href="Categories.Functor.Construction.SubCategory.html#447" class="Function">Sub</a> <a id="451" class="Symbol">:</a> <a id="453" class="Symbol">∀</a> <a id="455" class="Symbol">(</a><a id="456" href="Categories.Functor.Construction.SubCategory.html#456" class="Bound">sub</a> <a id="460" class="Symbol">:</a> <a id="462" href="Categories.Category.SubCategory.html#1002" class="Record">SubCat</a> <a id="469" class="Symbol">{</a><a id="470" href="Categories.Functor.Construction.SubCategory.html#406" class="Generalizable">i</a><a id="471" class="Symbol">}</a> <a id="473" class="Symbol">{</a><a id="474" href="Categories.Functor.Construction.SubCategory.html#403" class="Generalizable">ℓ′</a><a id="476" class="Symbol">}</a> <a id="478" href="Categories.Functor.Construction.SubCategory.html#420" class="Generalizable">I</a><a id="479" class="Symbol">)</a> <a id="481" class="Symbol">→</a> <a id="483" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="491" class="Symbol">(</a><a id="492" href="Categories.Category.SubCategory.html#1230" class="Function">SubCategory</a> <a id="504" href="Categories.Functor.Construction.SubCategory.html#456" class="Bound">sub</a><a id="507" class="Symbol">)</a> <a id="509" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="511" href="Categories.Functor.Construction.SubCategory.html#447" class="Function">Sub</a> <a id="515" class="Symbol">(</a><a id="516" class="Keyword">record</a> <a id="523" class="Symbol">{</a><a id="524" href="Categories.Category.SubCategory.html#1066" class="Field">U</a> <a id="526" class="Symbol">=</a> <a id="528" href="Categories.Functor.Construction.SubCategory.html#528" class="Bound">U</a><a id="529" class="Symbol">})</a> <a id="532" class="Symbol">=</a> <a id="534" class="Keyword">record</a>
  <a id="543" class="Symbol">{</a> <a id="545" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="548" class="Symbol">=</a> <a id="550" href="Categories.Functor.Construction.SubCategory.html#528" class="Bound">U</a>
  <a id="554" class="Symbol">;</a> <a id="556" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="559" class="Symbol">=</a> <a id="561" href="Data.Product.Base.html#636" class="Field">proj₁</a>
  <a id="569" class="Symbol">;</a> <a id="571" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="580" class="Symbol">=</a> <a id="582" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="589" class="Symbol">;</a> <a id="591" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="604" class="Symbol">=</a> <a id="606" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="613" class="Symbol">;</a> <a id="615" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="624" class="Symbol">=</a> <a id="626" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="632" class="Symbol">}</a>

<a id="FullSub"></a><a id="635" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="643" class="Symbol">:</a> <a id="645" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="653" class="Symbol">(</a><a id="654" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="670" href="Categories.Functor.Construction.SubCategory.html#434" class="Generalizable">U</a><a id="671" class="Symbol">)</a> <a id="673" href="Categories.Functor.Construction.SubCategory.html#130" class="Bound">C</a>
<a id="675" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="683" class="Symbol">{</a><a id="684" class="Argument">U</a> <a id="686" class="Symbol">=</a> <a id="688" href="Categories.Functor.Construction.SubCategory.html#688" class="Bound">U</a><a id="689" class="Symbol">}</a> <a id="691" class="Symbol">=</a> <a id="693" class="Keyword">record</a>
  <a id="702" class="Symbol">{</a> <a id="704" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="707" class="Symbol">=</a> <a id="709" href="Categories.Functor.Construction.SubCategory.html#688" class="Bound">U</a>
  <a id="713" class="Symbol">;</a> <a id="715" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="718" class="Symbol">=</a> <a id="720" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="726" class="Symbol">;</a> <a id="728" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="737" class="Symbol">=</a> <a id="739" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="746" class="Symbol">;</a> <a id="748" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="761" class="Symbol">=</a> <a id="763" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="770" class="Symbol">;</a> <a id="772" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="781" class="Symbol">=</a> <a id="783" href="Categories.Functor.Construction.SubCategory.html#301" class="Function">id→</a>
  <a id="789" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Functor.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="101" class="Keyword">where</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Level.html" class="Module">Level</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="176" class="Symbol">as</a> <a id="179" class="Module">≡</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="191" class="Symbol">)</a>

<a id="194" class="Keyword">private</a>
  <a id="204" class="Keyword">variable</a>
    <a id="217" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="219" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="221" href="Categories.Functor.Core.html#221" class="Generalizable">e</a> <a id="223" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="226" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="229" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="241" class="Keyword">record</a> <a id="Functor"></a><a id="248" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="256" class="Symbol">(</a><a id="257" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="259" class="Symbol">:</a> <a id="261" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="270" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="272" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="274" href="Categories.Functor.Core.html#221" class="Generalizable">e</a><a id="275" class="Symbol">)</a> <a id="277" class="Symbol">(</a><a id="278" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="280" class="Symbol">:</a> <a id="282" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="291" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="294" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="297" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a><a id="299" class="Symbol">)</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="307" class="Symbol">(</a><a id="308" href="Categories.Functor.Core.html#270" class="Bound">o</a> <a id="310" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="312" href="Categories.Functor.Core.html#272" class="Bound">ℓ</a> <a id="314" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="316" href="Categories.Functor.Core.html#274" class="Bound">e</a> <a id="318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="320" href="Categories.Functor.Core.html#291" class="Bound">o′</a> <a id="323" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="325" href="Categories.Functor.Core.html#294" class="Bound">ℓ′</a> <a id="328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="330" href="Categories.Functor.Core.html#297" class="Bound">e′</a><a id="332" class="Symbol">)</a> <a id="334" class="Keyword">where</a>
  <a id="342" class="Keyword">eta-equality</a>
  <a id="357" class="Keyword">private</a> <a id="365" class="Keyword">module</a> <a id="Functor.C"></a><a id="372" href="Categories.Functor.Core.html#372" class="Module">C</a> <a id="374" class="Symbol">=</a> <a id="376" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="385" href="Categories.Functor.Core.html#257" class="Bound">C</a>
  <a id="389" class="Keyword">private</a> <a id="397" class="Keyword">module</a> <a id="Functor.D"></a><a id="404" href="Categories.Functor.Core.html#404" class="Module">D</a> <a id="406" class="Symbol">=</a> <a id="408" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="417" href="Categories.Functor.Core.html#278" class="Bound">D</a>

  <a id="422" class="Keyword">field</a>
    <a id="Functor.F₀"></a><a id="432" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="435" class="Symbol">:</a> <a id="437" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="443" class="Symbol">→</a> <a id="445" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
    <a id="Functor.F₁"></a><a id="455" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="458" class="Symbol">:</a> <a id="460" class="Symbol">∀</a> <a id="462" class="Symbol">{</a><a id="463" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="465" href="Categories.Functor.Core.html#465" class="Bound">B</a><a id="466" class="Symbol">}</a> <a id="468" class="Symbol">(</a><a id="469" href="Categories.Functor.Core.html#469" class="Bound">f</a> <a id="471" class="Symbol">:</a> <a id="473" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="475" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="477" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="479" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="481" href="Categories.Functor.Core.html#465" class="Bound">B</a> <a id="483" href="Categories.Category.html#502" class="Function Operator">]</a><a id="484" class="Symbol">)</a> <a id="486" class="Symbol">→</a> <a id="488" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="490" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="492" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="495" href="Categories.Functor.Core.html#463" class="Bound">A</a> <a id="497" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="499" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="502" href="Categories.Functor.Core.html#465" class="Bound">B</a> <a id="504" href="Categories.Category.html#502" class="Function Operator">]</a>

    <a id="Functor.identity"></a><a id="511" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Categories.Functor.Core.html#529" class="Bound">A</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="536" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="538" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="541" class="Symbol">(</a><a id="542" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="547" class="Symbol">{</a><a id="548" href="Categories.Functor.Core.html#529" class="Bound">A</a><a id="549" class="Symbol">})</a> <a id="552" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="554" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="559" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="Functor.homomorphism"></a><a id="565" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="578" class="Symbol">:</a> <a id="580" class="Symbol">∀</a> <a id="582" class="Symbol">{</a><a id="583" href="Categories.Functor.Core.html#583" class="Bound">X</a> <a id="585" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="587" href="Categories.Functor.Core.html#587" class="Bound">Z</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">{</a><a id="591" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="593" class="Symbol">:</a> <a id="595" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="597" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="599" href="Categories.Functor.Core.html#583" class="Bound">X</a> <a id="601" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="603" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="605" href="Categories.Category.html#502" class="Function Operator">]</a><a id="606" class="Symbol">}</a> <a id="608" class="Symbol">{</a><a id="609" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="611" class="Symbol">:</a> <a id="613" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="615" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="617" href="Categories.Functor.Core.html#585" class="Bound">Y</a> <a id="619" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="621" href="Categories.Functor.Core.html#587" class="Bound">Z</a> <a id="623" href="Categories.Category.html#502" class="Function Operator">]</a><a id="624" class="Symbol">}</a> <a id="626" class="Symbol">→</a>
                     <a id="649" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="651" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="653" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="659" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="661" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="663" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="665" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="667" href="Categories.Category.html#700" class="Function Operator">]</a><a id="668" class="Symbol">)</a> <a id="670" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="672" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="674" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="676" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="679" href="Categories.Functor.Core.html#609" class="Bound">g</a> <a id="681" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="683" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="686" href="Categories.Functor.Core.html#591" class="Bound">f</a> <a id="688" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="690" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="Functor.F-resp-≈"></a><a id="696" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="709" class="Symbol">:</a> <a id="711" class="Symbol">∀</a> <a id="713" class="Symbol">{</a><a id="714" href="Categories.Functor.Core.html#714" class="Bound">A</a> <a id="716" href="Categories.Functor.Core.html#716" class="Bound">B</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">{</a><a id="720" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="722" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="724" class="Symbol">:</a> <a id="726" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="728" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="730" href="Categories.Functor.Core.html#714" class="Bound">A</a> <a id="732" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="734" href="Categories.Functor.Core.html#716" class="Bound">B</a> <a id="736" href="Categories.Category.html#502" class="Function Operator">]</a><a id="737" class="Symbol">}</a> <a id="739" class="Symbol">→</a> <a id="741" href="Categories.Functor.Core.html#257" class="Bound">C</a> <a id="743" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="745" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="747" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="749" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="751" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="753" class="Symbol">→</a> <a id="755" href="Categories.Functor.Core.html#278" class="Bound">D</a> <a id="757" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="759" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="762" href="Categories.Functor.Core.html#720" class="Bound">f</a> <a id="764" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="766" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="769" href="Categories.Functor.Core.html#722" class="Bound">g</a> <a id="771" href="Categories.Category.html#609" class="Function Operator">]</a>

  <a id="776" class="Comment">-- nice shorthands</a>
  <a id="Functor.₀"></a><a id="797" href="Categories.Functor.Core.html#797" class="Function">₀</a> <a id="799" class="Symbol">=</a> <a id="801" href="Categories.Functor.Core.html#432" class="Field">F₀</a>
  <a id="Functor.₁"></a><a id="806" href="Categories.Functor.Core.html#806" class="Function">₁</a> <a id="808" class="Symbol">=</a> <a id="810" href="Categories.Functor.Core.html#455" class="Field">F₁</a>

  <a id="Functor.op"></a><a id="816" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="819" class="Symbol">:</a> <a id="821" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="829" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="834" href="Categories.Category.Core.html#3132" class="Function">D.op</a>
  <a id="841" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="844" class="Symbol">=</a> <a id="846" class="Keyword">record</a>
    <a id="857" class="Symbol">{</a> <a id="859" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="872" class="Symbol">=</a> <a id="874" href="Categories.Functor.Core.html#432" class="Field">F₀</a>
    <a id="881" class="Symbol">;</a> <a id="883" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="896" class="Symbol">=</a> <a id="898" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
    <a id="905" class="Symbol">;</a> <a id="907" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="920" class="Symbol">=</a> <a id="922" href="Categories.Functor.Core.html#511" class="Field">identity</a>
    <a id="935" class="Symbol">;</a> <a id="937" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="950" class="Symbol">=</a> <a id="952" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="969" class="Symbol">;</a> <a id="971" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="984" class="Symbol">=</a> <a id="986" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>
    <a id="999" class="Symbol">}</a>

<a id="1002" class="Keyword">private</a>
  <a id="op-involutive"></a><a id="1012" href="Categories.Functor.Core.html#1012" class="Function">op-involutive</a> <a id="1026" class="Symbol">:</a> <a id="1028" class="Symbol">{</a><a id="1029" href="Categories.Functor.Core.html#1029" class="Bound">C</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1042" href="Categories.Functor.Core.html#217" class="Generalizable">o</a> <a id="1044" href="Categories.Functor.Core.html#219" class="Generalizable">ℓ</a> <a id="1046" href="Categories.Functor.Core.html#221" class="Generalizable">e</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Categories.Functor.Core.html#1050" class="Bound">D</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1063" href="Categories.Functor.Core.html#223" class="Generalizable">o′</a> <a id="1066" href="Categories.Functor.Core.html#226" class="Generalizable">ℓ′</a> <a id="1069" href="Categories.Functor.Core.html#229" class="Generalizable">e′</a><a id="1071" class="Symbol">}</a> <a id="1073" class="Symbol">→</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Categories.Functor.Core.html#1076" class="Bound">F</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1088" href="Categories.Functor.Core.html#1029" class="Bound">C</a> <a id="1090" href="Categories.Functor.Core.html#1050" class="Bound">D</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1118" href="Categories.Functor.Core.html#1076" class="Bound">F</a><a id="1119" class="Symbol">)</a> <a id="1121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1123" href="Categories.Functor.Core.html#1076" class="Bound">F</a>
  <a id="1127" href="Categories.Functor.Core.html#1012" class="Function">op-involutive</a> <a id="1141" class="Symbol">_</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.Functor.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.Functor.Duality.html" class="Module">Categories.Functor.Duality</a> <a id="71" class="Keyword">where</a>

<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Level.html" class="Module">Level</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Data.Product.html" class="Module">Data.Product</a> <a id="121" class="Keyword">using</a> <a id="127" class="Symbol">(</a><a id="128" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="129" class="Symbol">;</a> <a id="131" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="134" class="Symbol">)</a>

<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a> <a id="220" class="Symbol">as</a> <a id="223" class="Module">Con</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="280" class="Symbol">as</a> <a id="283" class="Module">Coc</a>
<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Functor.Limits.html" class="Module">Categories.Functor.Limits</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Lim</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="516" class="Symbol">as</a> <a id="519" class="Module">Col</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Categories.Diagram.Duality.html" class="Module">Categories.Diagram.Duality</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="602" class="Symbol">as</a> <a id="605" class="Module">MorD</a>

<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a><a id="666" class="Symbol">;</a> <a id="668" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a><a id="686" class="Symbol">)</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="729" class="Keyword">using</a> <a id="735" class="Symbol">(</a><a id="736" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a><a id="747" class="Symbol">;</a> <a id="749" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="831" class="Symbol">;</a> <a id="833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="837" class="Symbol">)</a>

<a id="840" class="Keyword">private</a>
  <a id="850" class="Keyword">variable</a>
    <a id="863" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="865" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="867" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="881" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="883" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a> <a id="885" href="Categories.Functor.Duality.html#885" class="Generalizable">E</a> <a id="887" href="Categories.Functor.Duality.html#887" class="Generalizable">J</a> <a id="889" class="Symbol">:</a> <a id="891" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="900" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="902" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="904" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a>

<a id="907" class="Keyword">module</a> <a id="914" href="Categories.Functor.Duality.html#914" class="Module">_</a> <a id="916" class="Symbol">(</a><a id="917" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="929" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="931" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a><a id="932" class="Symbol">)</a> <a id="934" class="Symbol">{</a><a id="935" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="937" class="Symbol">:</a> <a id="939" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="948" href="Categories.Functor.Duality.html#863" class="Generalizable">o</a> <a id="950" href="Categories.Functor.Duality.html#865" class="Generalizable">ℓ</a> <a id="952" href="Categories.Functor.Duality.html#867" class="Generalizable">e</a><a id="953" class="Symbol">}</a> <a id="955" class="Keyword">where</a>
  <a id="963" class="Keyword">private</a>
    <a id="975" class="Keyword">module</a> <a id="982" href="Categories.Functor.Duality.html#982" class="Module">C</a> <a id="984" class="Symbol">=</a> <a id="986" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="995" href="Categories.Functor.Duality.html#929" class="Bound">C</a>
    <a id="1001" class="Keyword">module</a> <a id="1008" href="Categories.Functor.Duality.html#1008" class="Module">D</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1021" href="Categories.Functor.Duality.html#931" class="Bound">D</a>
    <a id="1027" class="Keyword">module</a> <a id="1034" href="Categories.Functor.Duality.html#1034" class="Module">G</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1046" href="Categories.Functor.Duality.html#917" class="Bound">G</a>
    <a id="1052" class="Keyword">module</a> <a id="1059" href="Categories.Functor.Duality.html#1059" class="Module">J</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1072" href="Categories.Functor.Duality.html#935" class="Bound">J</a>

  <a id="1077" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="1111" class="Symbol">:</a> <a id="1113" class="Symbol">∀</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Categories.Functor.Duality.html#1116" class="Bound">F</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1128" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="1130" href="Categories.Functor.Duality.html#929" class="Bound">C</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Categories.Functor.Duality.html#1134" class="Bound">L</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="1156" href="Categories.Functor.Duality.html#1116" class="Bound">F</a><a id="1157" class="Symbol">))</a> <a id="1160" class="Symbol">→</a>
                                          <a id="1204" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1219" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1224" href="Categories.Functor.Duality.html#1134" class="Bound">L</a> <a id="1226" class="Symbol">→</a>
                                          <a id="1270" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1287" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="1306" href="Categories.Functor.Duality.html#929" class="Bound">C</a> <a id="1308" href="Categories.Functor.Duality.html#1134" class="Bound">L</a><a id="1309" class="Symbol">)</a>
  <a id="1313" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="1347" href="Categories.Functor.Duality.html#1347" class="Bound">L</a> <a id="1349" href="Categories.Functor.Duality.html#1349" class="Bound">is⊤</a> <a id="1353" class="Symbol">=</a> <a id="1355" class="Keyword">record</a>
    <a id="1366" class="Symbol">{</a> <a id="1368" href="Categories.Object.Initial.html#478" class="Field">!</a>        <a id="1377" class="Symbol">=</a> <a id="1379" class="Symbol">λ</a> <a id="1381" class="Symbol">{</a><a id="1382" href="Categories.Functor.Duality.html#1382" class="Bound">K</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="1408" class="Symbol">{</a><a id="1409" href="Categories.Diagram.Duality.html#3494" class="Function">Cocone⇒coCone</a> <a id="1423" class="Symbol">_</a> <a id="1425" href="Categories.Functor.Duality.html#1382" class="Bound">K</a><a id="1426" class="Symbol">})</a>
    <a id="1433" class="Symbol">;</a> <a id="1435" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Symbol">λ</a> <a id="1448" href="Categories.Functor.Duality.html#1448" class="Bound">f</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="1478" class="Symbol">_</a> <a id="1480" href="Categories.Functor.Duality.html#1448" class="Bound">f</a><a id="1481" class="Symbol">)</a>
    <a id="1487" class="Symbol">}</a>
    <a id="1493" class="Keyword">where</a> <a id="1499" class="Keyword">open</a> <a id="1504" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="1515" href="Categories.Functor.Duality.html#1349" class="Bound">is⊤</a>

  <a id="1522" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="1556" class="Symbol">:</a> <a id="1558" class="Symbol">∀</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Categories.Functor.Duality.html#1561" class="Bound">F</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1573" href="Categories.Functor.Duality.html#935" class="Bound">J</a> <a id="1575" href="Categories.Functor.Duality.html#929" class="Bound">C</a><a id="1576" class="Symbol">}</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Categories.Functor.Duality.html#1579" class="Bound">L</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1591" href="Categories.Functor.Duality.html#1561" class="Bound">F</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a>
                                        <a id="1636" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1653" href="Categories.Functor.Duality.html#917" class="Bound">G</a> <a id="1655" href="Categories.Functor.Duality.html#1579" class="Bound">L</a> <a id="1657" class="Symbol">→</a>
                                        <a id="1699" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1714" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="1736" href="Categories.Functor.Duality.html#929" class="Bound">C</a> <a id="1738" href="Categories.Functor.Duality.html#1579" class="Bound">L</a><a id="1739" class="Symbol">)</a>
  <a id="1743" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="1777" href="Categories.Functor.Duality.html#1777" class="Bound">L</a> <a id="1779" href="Categories.Functor.Duality.html#1779" class="Bound">is⊥</a> <a id="1783" class="Symbol">=</a> <a id="1785" class="Keyword">record</a>
    <a id="1796" class="Symbol">{</a> <a id="1798" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="1807" class="Symbol">=</a> <a id="1809" class="Symbol">λ</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Categories.Functor.Duality.html#1812" class="Bound">K</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Categories.Diagram.Duality.html#3831" class="Function">Cocone⇒⇒coCone⇒</a> <a id="1833" class="Symbol">_</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="1838" class="Symbol">{</a><a id="1839" href="Categories.Diagram.Duality.html#3186" class="Function">coCone⇒Cocone</a> <a id="1853" class="Symbol">_</a> <a id="1855" href="Categories.Functor.Duality.html#1812" class="Bound">K</a><a id="1856" class="Symbol">})</a>
    <a id="1863" class="Symbol">;</a> <a id="1865" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1874" class="Symbol">=</a> <a id="1876" class="Symbol">λ</a> <a id="1878" href="Categories.Functor.Duality.html#1878" class="Bound">f</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Categories.Diagram.Duality.html#3633" class="Function">coCone⇒⇒Cocone⇒</a> <a id="1908" class="Symbol">_</a> <a id="1910" href="Categories.Functor.Duality.html#1878" class="Bound">f</a><a id="1911" class="Symbol">)</a>
    <a id="1917" class="Symbol">}</a>
    <a id="1923" class="Keyword">where</a> <a id="1929" class="Keyword">open</a> <a id="1934" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="1944" href="Categories.Functor.Duality.html#1779" class="Bound">is⊥</a>

<a id="1949" class="Keyword">module</a> <a id="1956" href="Categories.Functor.Duality.html#1956" class="Module">_</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="1961" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="1963" href="Categories.Functor.Duality.html#1963" class="Bound">e</a><a id="1964" class="Symbol">}</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1979" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a> <a id="1981" href="Categories.Functor.Duality.html#883" class="Generalizable">D</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">private</a>
    <a id="2004" class="Keyword">module</a> <a id="2011" href="Categories.Functor.Duality.html#2011" class="Module">G</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2023" href="Categories.Functor.Duality.html#1967" class="Bound">G</a>

  <a id="2028" href="Categories.Functor.Duality.html#2028" class="Function">coContinuous⇒Cocontinuous</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="2067" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2069" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2071" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2073" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="2093" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2095" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2097" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2099" href="Categories.Functor.Duality.html#1967" class="Bound">G</a>
  <a id="2103" href="Categories.Functor.Duality.html#2028" class="Function">coContinuous⇒Cocontinuous</a> <a id="2129" href="Categories.Functor.Duality.html#2129" class="Bound">Con</a> <a id="2133" href="Categories.Functor.Duality.html#2133" class="Bound">L</a> <a id="2135" class="Symbol">=</a>
    <a id="2141" href="Categories.Functor.Duality.html#1077" class="Function">coPreservesLimit⇒PreservesCoLimit</a> <a id="2175" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="2194" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2196" href="Categories.Functor.Duality.html#2133" class="Bound">L</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Categories.Functor.Duality.html#2129" class="Bound">Con</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Categories.Diagram.Duality.html#4402" class="Function">Colimit⇒coLimit</a> <a id="2221" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2223" href="Categories.Functor.Duality.html#2133" class="Bound">L</a><a id="2224" class="Symbol">))</a>

  <a id="2230" href="Categories.Functor.Duality.html#2230" class="Function">Cocontinuous⇒coContinuous</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="2271" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2273" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2275" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2277" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="2292" href="Categories.Functor.Duality.html#1959" class="Bound">o</a> <a id="2294" href="Categories.Functor.Duality.html#1961" class="Bound">ℓ</a> <a id="2296" href="Categories.Functor.Duality.html#1963" class="Bound">e</a> <a id="2298" href="Categories.Functor.Core.html#816" class="Function">G.op</a>
  <a id="2305" href="Categories.Functor.Duality.html#2230" class="Function">Cocontinuous⇒coContinuous</a> <a id="2331" href="Categories.Functor.Duality.html#2331" class="Bound">Coc</a> <a id="2335" href="Categories.Functor.Duality.html#2335" class="Bound">L</a> <a id="2337" class="Symbol">=</a>
    <a id="2343" href="Categories.Functor.Duality.html#1522" class="Function">PreservesColimit⇒coPreservesLimit</a> <a id="2377" href="Categories.Functor.Duality.html#1967" class="Bound">G</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="2396" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2398" href="Categories.Functor.Duality.html#2335" class="Bound">L</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Categories.Functor.Duality.html#2331" class="Bound">Coc</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Categories.Diagram.Duality.html#4031" class="Function">coLimit⇒Colimit</a> <a id="2423" href="Categories.Functor.Duality.html#1979" class="Bound">C</a> <a id="2425" href="Categories.Functor.Duality.html#2335" class="Bound">L</a><a id="2426" class="Symbol">))</a>

<a id="2430" class="Keyword">module</a> <a id="2437" href="Categories.Functor.Duality.html#2437" class="Module">_</a> <a id="2439" class="Symbol">{</a><a id="2440" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="2456" href="Categories.Functor.Duality.html#881" class="Generalizable">C</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Keyword">where</a>
  <a id="2467" class="Keyword">open</a> <a id="2472" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2480" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2482" class="Keyword">renaming</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Categories.Functor.Core.html#816" class="Function">op</a> <a id="2495" class="Symbol">to</a> <a id="2498" class="Function">Fop</a><a id="2501" class="Symbol">)</a>

  <a id="2506" class="Comment">-- Obj conversions</a>

  <a id="2528" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2564" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2582" href="Categories.Functor.Duality.html#2440" class="Bound">F</a>
  <a id="2586" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="2610" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a> <a id="2616" class="Symbol">=</a> <a id="2618" class="Keyword">record</a> <a id="2625" class="Symbol">{</a> <a id="2627" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2629" class="Symbol">=</a> <a id="2631" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="2633" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a><a id="2638" class="Symbol">;</a> <a id="2640" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2646" href="Categories.Functor.Duality.html#2610" class="Bound">algOp</a> <a id="2652" class="Symbol">}</a> <a id="2654" class="Keyword">where</a>
    <a id="2664" class="Keyword">open</a> <a id="2669" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a>

  <a id="2682" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2720" href="Categories.Functor.Duality.html#2440" class="Bound">F</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2734" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a>
  <a id="2740" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="2764" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a> <a id="2770" class="Symbol">=</a> <a id="2772" class="Keyword">record</a> <a id="2779" class="Symbol">{</a> <a id="2781" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2787" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a><a id="2792" class="Symbol">;</a> <a id="2794" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="2796" class="Symbol">=</a> <a id="2798" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2800" href="Categories.Functor.Duality.html#2764" class="Bound">algOp</a> <a id="2806" class="Symbol">}</a> <a id="2808" class="Keyword">where</a>
    <a id="2818" class="Keyword">open</a> <a id="2823" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a>

  <a id="2838" class="Comment">-- Mor conversions</a>

  <a id="2860" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="2902" class="Symbol">:</a> <a id="2904" class="Symbol">∀</a> <a id="2906" class="Symbol">{</a><a id="2907" href="Categories.Functor.Duality.html#2907" class="Bound">X</a> <a id="2909" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2923" href="Categories.Functor.Duality.html#2498" class="Function">Fop</a><a id="2926" class="Symbol">}</a> <a id="2928" class="Symbol">→</a>
    <a id="2934" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="2953" href="Categories.Functor.Duality.html#2907" class="Bound">X</a> <a id="2955" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a> <a id="2957" class="Symbol">→</a>
      <a id="2965" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="3011" href="Categories.Functor.Duality.html#2909" class="Bound">Y</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Categories.Functor.Duality.html#2528" class="Function">coF-Algebra⇒F-Coalgebra</a> <a id="3039" href="Categories.Functor.Duality.html#2907" class="Bound">X</a><a id="3040" class="Symbol">)</a>
  <a id="3044" href="Categories.Functor.Duality.html#2860" class="Function">coF-Algebra-Morphism⇒F-Coalgebra-Morphism</a> <a id="3086" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3092" class="Symbol">=</a>
      <a id="3100" class="Keyword">record</a> <a id="3107" class="Symbol">{</a> <a id="3109" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3115" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3121" class="Symbol">;</a> <a id="3123" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3143" href="Categories.Functor.Duality.html#3086" class="Bound">morOp</a> <a id="3149" class="Symbol">}</a> <a id="3151" class="Keyword">where</a>
        <a id="3165" class="Keyword">open</a> <a id="3170" href="Categories.Functor.Algebra.html#1307" class="Module">F-Algebra-Morphism</a>

  <a id="3192" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="3234" class="Symbol">:</a> <a id="3236" class="Symbol">∀</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Categories.Functor.Duality.html#3239" class="Bound">X</a> <a id="3241" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a> <a id="3243" class="Symbol">:</a> <a id="3245" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="3257" href="Categories.Functor.Duality.html#2440" class="Bound">F</a><a id="3258" class="Symbol">}</a> <a id="3260" class="Symbol">→</a>
    <a id="3266" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="3287" href="Categories.Functor.Duality.html#3239" class="Bound">X</a> <a id="3289" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a> <a id="3291" class="Symbol">→</a>
      <a id="3299" href="Categories.Functor.Algebra.html#1307" class="Record">F-Algebra-Morphism</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3343" href="Categories.Functor.Duality.html#3241" class="Bound">Y</a><a id="3344" class="Symbol">)</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Categories.Functor.Duality.html#2682" class="Function">F-Coalgebra⇒coF-Algebra</a> <a id="3371" href="Categories.Functor.Duality.html#3239" class="Bound">X</a><a id="3372" class="Symbol">)</a>
  <a id="3376" href="Categories.Functor.Duality.html#3192" class="Function">F-Coalgebra-Morphism⇒coF-Algebra-Morphism</a> <a id="3418" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3424" class="Symbol">=</a>
      <a id="3432" class="Keyword">record</a> <a id="3439" class="Symbol">{</a> <a id="3441" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3443" class="Symbol">=</a> <a id="3445" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3447" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3453" class="Symbol">;</a> <a id="3455" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3475" href="Categories.Functor.Duality.html#3418" class="Bound">morOp</a> <a id="3481" class="Symbol">}</a> <a id="3483" class="Keyword">where</a>
        <a id="3497" class="Keyword">open</a> <a id="3502" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a>
</pre></body></html>

==> anc/Categories.Functor.Hom.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Hom</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a> <a id="66" class="Keyword">where</a>

<a id="73" class="Comment">-- The Hom Functor from C.op × C to Setoids,</a>
<a id="118" class="Comment">-- the two 1-argument version fixing one object</a>
<a id="166" class="Comment">-- and some notation for the version where the category must be made explicit</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Data.Product.html" class="Module">Data.Product</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Function.html" class="Module">Function</a> <a id="291" class="Keyword">using</a> <a id="297" class="Symbol">()</a> <a id="300" class="Keyword">renaming</a> <a id="309" class="Symbol">(</a><a id="310" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="314" class="Symbol">to</a> <a id="317" class="Function Operator">_∙_</a><a id="320" class="Symbol">)</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="386" class="Keyword">hiding</a> <a id="393" class="Symbol">(</a><a id="394" href="Categories.Functor.html#349" class="Function">id</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="530" class="Keyword">import</a> <a id="537" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="567" class="Symbol">as</a> <a id="570" class="Module">MR</a>

<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="615" class="Symbol">)</a>

<a id="618" class="Keyword">module</a> <a id="Hom"></a><a id="625" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="629" class="Symbol">{</a><a id="630" href="Categories.Functor.Hom.html#630" class="Bound">o</a> <a id="632" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="634" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="635" class="Symbol">}</a> <a id="637" class="Symbol">(</a><a id="638" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="640" class="Symbol">:</a> <a id="642" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="651" href="Categories.Functor.Hom.html#630" class="Bound">o</a> <a id="653" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="655" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="656" class="Symbol">)</a> <a id="658" class="Keyword">where</a>
  <a id="666" class="Keyword">open</a> <a id="671" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="680" href="Categories.Functor.Hom.html#638" class="Bound">C</a>
  <a id="684" class="Keyword">open</a> <a id="689" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="692" href="Categories.Functor.Hom.html#638" class="Bound">C</a>

  <a id="Hom.Hom[-,-]"></a><a id="697" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a> <a id="706" class="Symbol">:</a> <a id="708" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="718" class="Symbol">(</a><a id="719" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="731" href="Categories.Functor.Hom.html#638" class="Bound">C</a><a id="732" class="Symbol">)</a> <a id="734" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="736" class="Symbol">(</a><a id="737" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="745" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="747" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="748" class="Symbol">)</a>
  <a id="752" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a> <a id="761" class="Symbol">=</a> <a id="763" class="Keyword">record</a>
    <a id="774" class="Symbol">{</a> <a id="776" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="789" class="Symbol">=</a> <a id="791" href="Categories.Functor.Hom.html#1040" class="Function">F₀′</a>
    <a id="799" class="Symbol">;</a> <a id="801" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="814" class="Symbol">=</a> <a id="816" class="Symbol">λ</a> <a id="818" class="Keyword">where</a>
      <a id="830" class="Symbol">(</a><a id="831" href="Categories.Functor.Hom.html#831" class="Bound">f</a> <a id="833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="835" href="Categories.Functor.Hom.html#835" class="Bound">g</a><a id="836" class="Symbol">)</a> <a id="838" class="Symbol">→</a> <a id="840" class="Keyword">record</a>
        <a id="855" class="Symbol">{</a> <a id="857" href="Function.Bundles.html#2094" class="Field">to</a> <a id="860" class="Symbol">=</a> <a id="862" class="Symbol">λ</a> <a id="864" href="Categories.Functor.Hom.html#864" class="Bound">h</a> <a id="866" class="Symbol">→</a> <a id="868" href="Categories.Functor.Hom.html#835" class="Bound">g</a> <a id="870" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="872" href="Categories.Functor.Hom.html#864" class="Bound">h</a> <a id="874" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="876" href="Categories.Functor.Hom.html#831" class="Bound">f</a>
        <a id="886" class="Symbol">;</a> <a id="888" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="893" class="Symbol">=</a> <a id="895" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="905" href="Categories.Functor.Hom.html#317" class="Function Operator">∙</a> <a id="907" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a>
        <a id="925" class="Symbol">}</a>
    <a id="931" class="Symbol">;</a> <a id="933" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="946" class="Symbol">=</a> <a id="948" href="Categories.Functor.Hom.html#1151" class="Function">identity′</a>
    <a id="962" class="Symbol">;</a> <a id="964" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="977" class="Symbol">=</a> <a id="979" href="Categories.Functor.Hom.html#1419" class="Function">homomorphism′</a>
    <a id="997" class="Symbol">;</a> <a id="999" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1012" class="Symbol">=</a> <a id="1014" href="Categories.Functor.Hom.html#2112" class="Function">F-resp-≈′</a>
    <a id="1028" class="Symbol">}</a>
    <a id="1034" class="Keyword">where</a> <a id="1040" href="Categories.Functor.Hom.html#1040" class="Function">F₀′</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1050" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1052" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1065" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="1067" href="Categories.Functor.Hom.html#634" class="Bound">e</a>
          <a id="1079" href="Categories.Functor.Hom.html#1040" class="Function">F₀′</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Categories.Functor.Hom.html#1084" class="Bound">A</a> <a id="1086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1088" href="Categories.Functor.Hom.html#1088" class="Bound">B</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="1104" class="Symbol">{</a><a id="1105" href="Categories.Functor.Hom.html#1084" class="Bound">A</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">{</a><a id="1109" href="Categories.Functor.Hom.html#1088" class="Bound">B</a><a id="1110" class="Symbol">}</a>
          <a id="1122" class="Keyword">open</a> <a id="1127" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

          <a id="1151" href="Categories.Functor.Hom.html#1151" class="Function">identity′</a> <a id="1161" class="Symbol">:</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Categories.Functor.Hom.html#1164" class="Bound">A</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1172" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1174" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Categories.Functor.Hom.html#1180" class="Bound">x</a> <a id="1182" href="Categories.Functor.Hom.html#1182" class="Bound">y</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1194" href="Categories.Category.Core.html#575" class="Field Operator">_⇒_</a> <a id="1198" href="Categories.Functor.Hom.html#1164" class="Bound">A</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Categories.Functor.Hom.html#1180" class="Bound">x</a> <a id="1205" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1207" href="Categories.Functor.Hom.html#1182" class="Bound">y</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1216" href="Categories.Functor.Hom.html#1180" class="Bound">x</a> <a id="1218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1220" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1223" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1225" href="Categories.Functor.Hom.html#1182" class="Bound">y</a>
          <a id="1237" href="Categories.Functor.Hom.html#1151" class="Function">identity′</a> <a id="1247" class="Symbol">{</a><a id="1248" href="Categories.Functor.Hom.html#1248" class="Bound">A</a><a id="1249" class="Symbol">}</a> <a id="1251" class="Symbol">{</a><a id="1252" href="Categories.Functor.Hom.html#1252" class="Bound">x</a><a id="1253" class="Symbol">}</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Categories.Functor.Hom.html#1256" class="Bound">y</a><a id="1257" class="Symbol">}</a> <a id="1259" href="Categories.Functor.Hom.html#1259" class="Bound">x≈y</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="1283" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1286" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1288" href="Categories.Functor.Hom.html#1252" class="Bound">x</a> <a id="1290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1292" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1295" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1298" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1308" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1322" href="Categories.Functor.Hom.html#1252" class="Bound">x</a> <a id="1324" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1326" href="Categories.Category.Core.html#630" class="Field">id</a>      <a id="1334" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1337" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1347" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1361" href="Categories.Functor.Hom.html#1252" class="Bound">x</a>           <a id="1373" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1376" href="Categories.Functor.Hom.html#1259" class="Bound">x≈y</a> <a id="1380" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1394" href="Categories.Functor.Hom.html#1256" class="Bound">y</a>           <a id="1406" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

          <a id="1419" href="Categories.Functor.Hom.html#1419" class="Function">homomorphism′</a> <a id="1433" class="Symbol">:</a> <a id="1435" class="Symbol">∀</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Categories.Functor.Hom.html#1438" class="Bound">X</a> <a id="1440" href="Categories.Functor.Hom.html#1440" class="Bound">Y</a> <a id="1442" href="Categories.Functor.Hom.html#1442" class="Bound">Z</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1448" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="1452" class="Symbol">(λ</a> <a id="1455" href="Categories.Functor.Hom.html#1455" class="Bound">x</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1462" class="Symbol">)}</a>
                            <a id="1493" class="Symbol">{</a><a id="1494" href="Categories.Functor.Hom.html#1494" class="Bound">f</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1504" href="Categories.Functor.Hom.html#1440" class="Bound">Y</a> <a id="1506" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1508" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1514" href="Categories.Functor.Hom.html#1438" class="Bound">X</a> <a id="1516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1518" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1524" href="Categories.Functor.Hom.html#1438" class="Bound">X</a> <a id="1526" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1528" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1534" href="Categories.Functor.Hom.html#1440" class="Bound">Y</a><a id="1535" class="Symbol">}</a>
                            <a id="1565" class="Symbol">{</a><a id="1566" href="Categories.Functor.Hom.html#1566" class="Bound">g</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1576" href="Categories.Functor.Hom.html#1442" class="Bound">Z</a> <a id="1578" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1580" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1586" href="Categories.Functor.Hom.html#1440" class="Bound">Y</a> <a id="1588" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1590" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1596" href="Categories.Functor.Hom.html#1440" class="Bound">Y</a> <a id="1598" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1600" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1606" href="Categories.Functor.Hom.html#1442" class="Bound">Z</a><a id="1607" class="Symbol">}</a>
                            <a id="1637" class="Symbol">{</a><a id="1638" href="Categories.Functor.Hom.html#1638" class="Bound">x</a> <a id="1640" href="Categories.Functor.Hom.html#1640" class="Bound">y</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1650" href="Categories.Functor.Hom.html#1438" class="Bound">X</a> <a id="1652" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1654" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1660" href="Categories.Functor.Hom.html#1438" class="Bound">X</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">→</a>
                            <a id="1693" href="Categories.Functor.Hom.html#1638" class="Bound">x</a> <a id="1695" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1697" href="Categories.Functor.Hom.html#1640" class="Bound">y</a> <a id="1699" class="Symbol">→</a>
                            <a id="1729" class="Symbol">(</a><a id="1730" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1736" href="Categories.Functor.Hom.html#1566" class="Bound">g</a> <a id="1738" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1740" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1746" href="Categories.Functor.Hom.html#1494" class="Bound">f</a><a id="1747" class="Symbol">)</a> <a id="1749" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1751" href="Categories.Functor.Hom.html#1638" class="Bound">x</a> <a id="1753" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1755" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1761" href="Categories.Functor.Hom.html#1494" class="Bound">f</a> <a id="1763" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1765" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1771" href="Categories.Functor.Hom.html#1566" class="Bound">g</a> <a id="1773" href="Categories.Category.Core.html#595" class="Field Operator">≈</a>
                            <a id="1803" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1809" href="Categories.Functor.Hom.html#1566" class="Bound">g</a> <a id="1811" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1820" href="Categories.Functor.Hom.html#1494" class="Bound">f</a> <a id="1822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1824" href="Categories.Functor.Hom.html#1640" class="Bound">y</a> <a id="1826" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1828" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1834" href="Categories.Functor.Hom.html#1494" class="Bound">f</a><a id="1835" class="Symbol">)</a> <a id="1837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1839" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1845" href="Categories.Functor.Hom.html#1566" class="Bound">g</a>
          <a id="1857" href="Categories.Functor.Hom.html#1419" class="Function">homomorphism′</a> <a id="1871" class="Symbol">{</a><a id="1872" class="Argument">f</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Categories.Functor.Hom.html#1876" class="Bound">f₁</a> <a id="1879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1881" href="Categories.Functor.Hom.html#1881" class="Bound">f₂</a><a id="1883" class="Symbol">}</a> <a id="1885" class="Symbol">{</a><a id="1886" href="Categories.Functor.Hom.html#1886" class="Bound">g₁</a> <a id="1889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1891" href="Categories.Functor.Hom.html#1891" class="Bound">g₂</a><a id="1893" class="Symbol">}</a> <a id="1895" class="Symbol">{</a><a id="1896" href="Categories.Functor.Hom.html#1896" class="Bound">x</a><a id="1897" class="Symbol">}</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Categories.Functor.Hom.html#1900" class="Bound">y</a><a id="1901" class="Symbol">}</a> <a id="1903" href="Categories.Functor.Hom.html#1903" class="Bound">x≈y</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="1927" class="Symbol">(</a><a id="1928" href="Categories.Functor.Hom.html#1891" class="Bound">g₂</a> <a id="1931" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1933" href="Categories.Functor.Hom.html#1881" class="Bound">f₂</a><a id="1935" class="Symbol">)</a> <a id="1937" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1939" href="Categories.Functor.Hom.html#1896" class="Bound">x</a> <a id="1941" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1943" href="Categories.Functor.Hom.html#1876" class="Bound">f₁</a> <a id="1946" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1948" href="Categories.Functor.Hom.html#1886" class="Bound">g₁</a>   <a id="1953" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1956" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1964" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="1974" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="1988" class="Symbol">(</a><a id="1989" href="Categories.Functor.Hom.html#1891" class="Bound">g₂</a> <a id="1992" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1994" href="Categories.Functor.Hom.html#1881" class="Bound">f₂</a><a id="1996" class="Symbol">)</a> <a id="1998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Categories.Functor.Hom.html#1896" class="Bound">x</a> <a id="2003" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2005" href="Categories.Functor.Hom.html#1876" class="Bound">f₁</a><a id="2007" class="Symbol">)</a> <a id="2009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2011" href="Categories.Functor.Hom.html#1886" class="Bound">g₁</a> <a id="2014" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2017" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2052" href="Categories.Functor.Hom.html#1903" class="Bound">x≈y</a><a id="2055" class="Symbol">)))</a> <a id="2059" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="2073" href="Categories.Functor.Hom.html#1891" class="Bound">g₂</a> <a id="2076" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Categories.Functor.Hom.html#1881" class="Bound">f₂</a> <a id="2082" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2084" href="Categories.Functor.Hom.html#1900" class="Bound">y</a> <a id="2086" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2088" href="Categories.Functor.Hom.html#1876" class="Bound">f₁</a><a id="2090" class="Symbol">)</a> <a id="2092" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2094" href="Categories.Functor.Hom.html#1886" class="Bound">g₁</a>   <a id="2099" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

          <a id="2112" href="Categories.Functor.Hom.html#2112" class="Function">F-resp-≈′</a> <a id="2122" class="Symbol">:</a> <a id="2124" class="Symbol">∀</a> <a id="2126" class="Symbol">{</a><a id="2127" href="Categories.Functor.Hom.html#2127" class="Bound">A</a> <a id="2129" href="Categories.Functor.Hom.html#2129" class="Bound">B</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2135" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="2139" class="Symbol">(λ</a> <a id="2142" href="Categories.Functor.Hom.html#2142" class="Bound">x</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2149" class="Symbol">)}</a>
                        <a id="2176" class="Symbol">{</a><a id="2177" href="Categories.Functor.Hom.html#2177" class="Bound">f</a> <a id="2179" href="Categories.Functor.Hom.html#2179" class="Bound">g</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2192" href="Categories.Functor.Hom.html#2129" class="Bound">B</a> <a id="2194" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2196" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2202" href="Categories.Functor.Hom.html#2127" class="Bound">A</a><a id="2203" class="Symbol">)</a> <a id="2205" class="Symbol">(λ</a> <a id="2208" href="Categories.Functor.Hom.html#2208" class="Bound">x</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2218" href="Categories.Functor.Hom.html#2127" class="Bound">A</a> <a id="2220" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2222" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2228" href="Categories.Functor.Hom.html#2129" class="Bound">B</a><a id="2229" class="Symbol">)}</a> <a id="2232" class="Symbol">→</a>
                        <a id="2258" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2267" href="Categories.Functor.Hom.html#2177" class="Bound">f</a> <a id="2269" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2271" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2277" href="Categories.Functor.Hom.html#2179" class="Bound">g</a><a id="2278" class="Symbol">)</a> <a id="2280" class="Symbol">(λ</a> <a id="2283" href="Categories.Functor.Hom.html#2283" class="Bound">x</a> <a id="2285" class="Symbol">→</a> <a id="2287" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2293" href="Categories.Functor.Hom.html#2177" class="Bound">f</a> <a id="2295" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2297" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2303" href="Categories.Functor.Hom.html#2179" class="Bound">g</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">→</a>
                        <a id="2332" class="Symbol">{</a><a id="2333" href="Categories.Functor.Hom.html#2333" class="Bound">x</a> <a id="2335" href="Categories.Functor.Hom.html#2335" class="Bound">y</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2345" href="Categories.Functor.Hom.html#2127" class="Bound">A</a> <a id="2347" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2349" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2355" href="Categories.Functor.Hom.html#2127" class="Bound">A</a><a id="2356" class="Symbol">}</a> <a id="2358" class="Symbol">→</a>
                        <a id="2384" href="Categories.Functor.Hom.html#2333" class="Bound">x</a> <a id="2386" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2388" href="Categories.Functor.Hom.html#2335" class="Bound">y</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2398" href="Categories.Functor.Hom.html#2177" class="Bound">f</a> <a id="2400" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2402" href="Categories.Functor.Hom.html#2333" class="Bound">x</a> <a id="2404" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2406" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2412" href="Categories.Functor.Hom.html#2177" class="Bound">f</a> <a id="2414" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2416" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2422" href="Categories.Functor.Hom.html#2179" class="Bound">g</a> <a id="2424" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2426" href="Categories.Functor.Hom.html#2335" class="Bound">y</a> <a id="2428" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2430" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2436" href="Categories.Functor.Hom.html#2179" class="Bound">g</a>
          <a id="2448" href="Categories.Functor.Hom.html#2112" class="Function">F-resp-≈′</a> <a id="2458" class="Symbol">{</a><a id="2459" class="Argument">f</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Categories.Functor.Hom.html#2463" class="Bound">f₁</a> <a id="2466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2468" href="Categories.Functor.Hom.html#2468" class="Bound">f₂</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Categories.Functor.Hom.html#2473" class="Bound">g₁</a> <a id="2476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2478" href="Categories.Functor.Hom.html#2478" class="Bound">g₂</a><a id="2480" class="Symbol">}</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Categories.Functor.Hom.html#2483" class="Bound">f₁≈g₁</a> <a id="2489" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2491" href="Categories.Functor.Hom.html#2491" class="Bound">f₂≈g₂</a><a id="2496" class="Symbol">)</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Categories.Functor.Hom.html#2499" class="Bound">x</a><a id="2500" class="Symbol">}</a> <a id="2502" class="Symbol">{</a><a id="2503" href="Categories.Functor.Hom.html#2503" class="Bound">y</a><a id="2504" class="Symbol">}</a> <a id="2506" href="Categories.Functor.Hom.html#2506" class="Bound">x≈y</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="2530" href="Categories.Functor.Hom.html#2468" class="Bound">f₂</a> <a id="2533" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2535" href="Categories.Functor.Hom.html#2499" class="Bound">x</a> <a id="2537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2539" href="Categories.Functor.Hom.html#2463" class="Bound">f₁</a> <a id="2542" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2545" href="Categories.Functor.Hom.html#2491" class="Bound">f₂≈g₂</a> <a id="2551" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="2555" href="Categories.Functor.Hom.html#2506" class="Bound">x≈y</a> <a id="2559" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="2563" href="Categories.Functor.Hom.html#2483" class="Bound">f₁≈g₁</a> <a id="2569" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="2583" href="Categories.Functor.Hom.html#2478" class="Bound">g₂</a> <a id="2586" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2588" href="Categories.Functor.Hom.html#2503" class="Bound">y</a> <a id="2590" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2592" href="Categories.Functor.Hom.html#2473" class="Bound">g₁</a> <a id="2595" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Hom.Hom[_,-]"></a><a id="2600" href="Categories.Functor.Hom.html#2600" class="Function Operator">Hom[_,-]</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2625" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2636" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="2638" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="2639" class="Symbol">)</a>
  <a id="2643" href="Categories.Functor.Hom.html#2600" class="Function Operator">Hom[_,-]</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="2659" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="Hom.Hom[-,_]"></a><a id="2671" href="Categories.Functor.Hom.html#2671" class="Function Operator">Hom[-,_]</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="2686" class="Symbol">→</a> <a id="2688" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="2702" href="Categories.Functor.Hom.html#638" class="Bound">C</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2713" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="2715" href="Categories.Functor.Hom.html#634" class="Bound">e</a><a id="2716" class="Symbol">)</a>
  <a id="2720" href="Categories.Functor.Hom.html#2671" class="Function Operator">Hom[-,_]</a> <a id="2729" class="Symbol">=</a> <a id="2731" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="2736" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="Hom.Hom[_,_]"></a><a id="2748" href="Categories.Functor.Hom.html#2748" class="Function Operator">Hom[_,_]</a> <a id="2757" class="Symbol">:</a> <a id="2759" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="2763" class="Symbol">→</a> <a id="2765" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="2769" class="Symbol">→</a> <a id="2771" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2778" href="Categories.Functor.Hom.html#632" class="Bound">ℓ</a> <a id="2780" href="Categories.Functor.Hom.html#634" class="Bound">e</a>
  <a id="2784" href="Categories.Functor.Hom.html#2748" class="Function Operator">Hom[</a> <a id="2789" href="Categories.Functor.Hom.html#2789" class="Bound">A</a> <a id="2791" href="Categories.Functor.Hom.html#2748" class="Function Operator">,</a> <a id="2793" href="Categories.Functor.Hom.html#2793" class="Bound">B</a> <a id="2795" href="Categories.Functor.Hom.html#2748" class="Function Operator">]</a> <a id="2797" class="Symbol">=</a> <a id="2799" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="2810" class="Symbol">{</a><a id="2811" href="Categories.Functor.Hom.html#2789" class="Bound">A</a><a id="2812" class="Symbol">}</a> <a id="2814" class="Symbol">{</a><a id="2815" href="Categories.Functor.Hom.html#2793" class="Bound">B</a><a id="2816" class="Symbol">}</a>

<a id="2819" class="Comment">-- Notation for when the ambient Category must be specified explicitly.</a>
<a id="2891" class="Keyword">module</a> <a id="2898" href="Categories.Functor.Hom.html#2898" class="Module">_</a> <a id="2900" class="Symbol">{</a><a id="2901" href="Categories.Functor.Hom.html#2901" class="Bound">o</a> <a id="2903" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="2905" href="Categories.Functor.Hom.html#2905" class="Bound">e</a><a id="2906" class="Symbol">}</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Categories.Functor.Hom.html#2909" class="Bound">C</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2922" href="Categories.Functor.Hom.html#2901" class="Bound">o</a> <a id="2924" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="2926" href="Categories.Functor.Hom.html#2905" class="Bound">e</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Keyword">where</a>
  <a id="2937" class="Keyword">open</a> <a id="2942" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2951" href="Categories.Functor.Hom.html#2909" class="Bound">C</a>
  <a id="2955" class="Keyword">open</a> <a id="2960" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="2964" href="Categories.Functor.Hom.html#2909" class="Bound">C</a>

  <a id="2969" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[_][-,-]</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="3006" href="Categories.Functor.Hom.html#2909" class="Bound">C</a><a id="3007" class="Symbol">)</a> <a id="3009" href="Categories.Functor.Hom.html#2909" class="Bound">C</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3020" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="3022" href="Categories.Functor.Hom.html#2905" class="Bound">e</a><a id="3023" class="Symbol">)</a>
  <a id="3027" href="Categories.Functor.Hom.html#2969" class="Function Operator">Hom[_][-,-]</a> <a id="3039" class="Symbol">=</a> <a id="3041" href="Categories.Functor.Hom.html#697" class="Function">Hom[-,-]</a>

  <a id="3053" href="Categories.Functor.Hom.html#3053" class="Function Operator">Hom[_][_,-]</a> <a id="3065" class="Symbol">:</a> <a id="3067" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3081" href="Categories.Functor.Hom.html#2909" class="Bound">C</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3092" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="3094" href="Categories.Functor.Hom.html#2905" class="Bound">e</a><a id="3095" class="Symbol">)</a>
  <a id="3099" href="Categories.Functor.Hom.html#3053" class="Function Operator">Hom[_][_,-]</a> <a id="3111" href="Categories.Functor.Hom.html#3111" class="Bound">B</a> <a id="3113" class="Symbol">=</a> <a id="3115" href="Categories.Functor.Hom.html#2600" class="Function Operator">Hom[</a> <a id="3120" href="Categories.Functor.Hom.html#3111" class="Bound">B</a> <a id="3122" href="Categories.Functor.Hom.html#2600" class="Function Operator">,-]</a>

  <a id="3129" href="Categories.Functor.Hom.html#3129" class="Function Operator">Hom[_][-,_]</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3147" class="Symbol">→</a> <a id="3149" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="3163" href="Categories.Functor.Hom.html#2909" class="Bound">C</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3174" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="3176" href="Categories.Functor.Hom.html#2905" class="Bound">e</a><a id="3177" class="Symbol">)</a>
  <a id="3181" href="Categories.Functor.Hom.html#3129" class="Function Operator">Hom[_][-,_]</a> <a id="3193" href="Categories.Functor.Hom.html#3193" class="Bound">B</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Categories.Functor.Hom.html#2671" class="Function Operator">Hom[-,</a> <a id="3204" href="Categories.Functor.Hom.html#3193" class="Bound">B</a> <a id="3206" href="Categories.Functor.Hom.html#2671" class="Function Operator">]</a>

  <a id="3211" href="Categories.Functor.Hom.html#3211" class="Function Operator">Hom[_][_,_]</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Categories.Category.Core.html#559" class="Field">Obj</a> <a id="3235" class="Symbol">→</a> <a id="3237" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3244" href="Categories.Functor.Hom.html#2903" class="Bound">ℓ</a> <a id="3246" href="Categories.Functor.Hom.html#2905" class="Bound">e</a>
  <a id="3250" href="Categories.Functor.Hom.html#3211" class="Function Operator">Hom[_][_,_]</a> <a id="3262" href="Categories.Functor.Hom.html#3262" class="Bound">A</a> <a id="3264" href="Categories.Functor.Hom.html#3264" class="Bound">B</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="3279" class="Symbol">{</a><a id="3280" href="Categories.Functor.Hom.html#3262" class="Bound">A</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Categories.Functor.Hom.html#3264" class="Bound">B</a><a id="3285" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Functor.Limits.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Limits</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Limits.html" class="Module">Categories.Functor.Limits</a> <a id="69" class="Keyword">where</a>

<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Level.html" class="Module">Level</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="127" class="Keyword">open</a> <a id="132" class="Keyword">import</a> <a id="139" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="158" class="Keyword">open</a> <a id="163" class="Keyword">import</a> <a id="170" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>

<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Categories.Diagram.Limit.html" class="Module">Categories.Diagram.Limit</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Categories.Diagram.Cone.Properties.html" class="Module">Categories.Diagram.Cone.Properties</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Category.Construction.Cones.html" class="Module">Categories.Category.Construction.Cones</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Categories.Functor.Limits.html#579" class="Generalizable">o</a> <a id="581" href="Categories.Functor.Limits.html#581" class="Generalizable">ℓ</a> <a id="583" href="Categories.Functor.Limits.html#583" class="Generalizable">e</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="597" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="599" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a> <a id="601" href="Categories.Functor.Limits.html#601" class="Generalizable">ℐ</a> <a id="603" class="Symbol">:</a> <a id="605" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="614" href="Categories.Functor.Limits.html#579" class="Generalizable">o</a> <a id="616" href="Categories.Functor.Limits.html#581" class="Generalizable">ℓ</a> <a id="618" href="Categories.Functor.Limits.html#583" class="Generalizable">e</a>

<a id="621" class="Keyword">module</a> <a id="628" href="Categories.Functor.Limits.html#628" class="Module">_</a> <a id="630" class="Symbol">(</a><a id="631" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="633" class="Symbol">:</a> <a id="635" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="643" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="645" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="646" class="Symbol">)</a> <a id="648" class="Symbol">{</a><a id="649" href="Categories.Functor.Limits.html#649" class="Bound">J</a> <a id="651" class="Symbol">:</a> <a id="653" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="661" href="Categories.Functor.Limits.html#601" class="Generalizable">ℐ</a> <a id="663" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a><a id="664" class="Symbol">}</a> <a id="666" class="Keyword">where</a>

  <a id="675" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="690" class="Symbol">:</a> <a id="692" class="Symbol">(</a><a id="693" href="Categories.Functor.Limits.html#693" class="Bound">L</a> <a id="695" class="Symbol">:</a> <a id="697" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="703" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="704" class="Symbol">)</a> <a id="706" class="Symbol">→</a> <a id="708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="712" class="Symbol">_</a>
  <a id="716" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="731" href="Categories.Functor.Limits.html#731" class="Bound">L</a> <a id="733" class="Symbol">=</a> <a id="735" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="746" class="Symbol">(</a><a id="747" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="753" class="Symbol">(</a><a id="754" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="756" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="759" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="760" class="Symbol">))</a> <a id="763" class="Symbol">(</a><a id="764" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="776" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="778" href="Categories.Diagram.Limit.html#1097" class="Function">limit</a><a id="783" class="Symbol">)</a>
    <a id="789" class="Keyword">where</a> <a id="795" class="Keyword">open</a> <a id="800" href="Categories.Diagram.Limit.html#934" class="Module">Limit</a> <a id="806" href="Categories.Functor.Limits.html#731" class="Bound">L</a>

  <a id="811" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="828" class="Symbol">:</a> <a id="830" class="Symbol">(</a><a id="831" href="Categories.Functor.Limits.html#831" class="Bound">L</a> <a id="833" class="Symbol">:</a> <a id="835" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="843" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="852" class="Symbol">_</a>
  <a id="856" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="873" href="Categories.Functor.Limits.html#873" class="Bound">L</a> <a id="875" class="Symbol">=</a> <a id="877" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="887" class="Symbol">(</a><a id="888" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="896" class="Symbol">(</a><a id="897" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="899" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="902" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="903" class="Symbol">))</a> <a id="906" class="Symbol">(</a><a id="907" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="921" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="923" href="Categories.Diagram.Colimit.html#1122" class="Function">colimit</a><a id="930" class="Symbol">)</a>
    <a id="936" class="Keyword">where</a> <a id="942" class="Keyword">open</a> <a id="947" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="955" href="Categories.Functor.Limits.html#873" class="Bound">L</a>

  <a id="960" href="Categories.Functor.Limits.html#960" class="Function">ReflectsLimits</a> <a id="975" class="Symbol">:</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">_</a>
  <a id="985" href="Categories.Functor.Limits.html#960" class="Function">ReflectsLimits</a> <a id="1000" class="Symbol">=</a> <a id="1002" class="Symbol">∀</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Categories.Functor.Limits.html#1005" class="Bound">K</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Categories.Diagram.Cone.html#526" class="Record">Cone</a> <a id="1014" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1040" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1043" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1044" class="Symbol">))</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Categories.Diagram.Cone.Properties.html#633" class="Function">F-map-Coneˡ</a> <a id="1060" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1062" href="Categories.Functor.Limits.html#1005" class="Bound">K</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.Category.Construction.Cones.html#632" class="Function">Cones</a> <a id="1085" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1086" class="Symbol">)</a> <a id="1088" href="Categories.Functor.Limits.html#1005" class="Bound">K</a>

  <a id="1093" href="Categories.Functor.Limits.html#1093" class="Function">ReflectsColimits</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1116" class="Symbol">_</a>
  <a id="1120" href="Categories.Functor.Limits.html#1093" class="Function">ReflectsColimits</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Categories.Functor.Limits.html#1142" class="Bound">K</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1153" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1154" class="Symbol">)</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1180" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1183" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1184" class="Symbol">))</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1202" href="Categories.Functor.Limits.html#631" class="Bound">F</a> <a id="1204" href="Categories.Functor.Limits.html#1142" class="Bound">K</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1228" href="Categories.Functor.Limits.html#649" class="Bound">J</a><a id="1229" class="Symbol">)</a> <a id="1231" href="Categories.Functor.Limits.html#1142" class="Bound">K</a>

<a id="1234" class="Comment">--   record CreatesLimits : Set (o ⊔ ℓ ⊔ e ⊔ o′ ⊔ ℓ′ ⊔ e′ ⊔ o″ ⊔ ℓ″) where</a>
<a id="1309" class="Comment">--     field</a>
<a id="1322" class="Comment">--       preserves-limits : PreservesLimit</a>
<a id="1365" class="Comment">--       reflects-limits  : ReflectsLimits</a>

<a id="1409" class="Comment">--   record CreatesColimits : Set (o ⊔ ℓ ⊔ e ⊔ o′ ⊔ ℓ′ ⊔ e′ ⊔ o″ ⊔ ℓ″) where</a>
<a id="1486" class="Comment">--     field</a>
<a id="1499" class="Comment">--       preserves-colimits : PreservesColimit</a>
<a id="1546" class="Comment">--       reflects-colimits  : ReflectsColimits</a>

<a id="Continuous"></a><a id="1594" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="1605" class="Symbol">:</a> <a id="1607" class="Symbol">∀</a> <a id="1609" href="Categories.Functor.Limits.html#1609" class="Bound">o</a> <a id="1611" href="Categories.Functor.Limits.html#1611" class="Bound">ℓ</a> <a id="1613" href="Categories.Functor.Limits.html#1613" class="Bound">e</a> <a id="1615" class="Symbol">→</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Categories.Functor.Limits.html#1618" class="Bound">F</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1630" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="1632" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="1633" class="Symbol">)</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1641" class="Symbol">_</a>
<a id="1643" href="Categories.Functor.Limits.html#1594" class="Function">Continuous</a> <a id="1654" class="Symbol">{</a><a id="1655" class="Argument">𝒞</a> <a id="1657" class="Symbol">=</a> <a id="1659" href="Categories.Functor.Limits.html#1659" class="Bound">𝒞</a><a id="1660" class="Symbol">}</a> <a id="1662" href="Categories.Functor.Limits.html#1662" class="Bound">o</a> <a id="1664" href="Categories.Functor.Limits.html#1664" class="Bound">ℓ</a> <a id="1666" href="Categories.Functor.Limits.html#1666" class="Bound">e</a> <a id="1668" href="Categories.Functor.Limits.html#1668" class="Bound">F</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Symbol">∀</a> <a id="1674" class="Symbol">{</a><a id="1675" href="Categories.Functor.Limits.html#1675" class="Bound">𝒥</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1688" href="Categories.Functor.Limits.html#1662" class="Bound">o</a> <a id="1690" href="Categories.Functor.Limits.html#1664" class="Bound">ℓ</a> <a id="1692" href="Categories.Functor.Limits.html#1666" class="Bound">e</a><a id="1693" class="Symbol">}</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Categories.Functor.Limits.html#1696" class="Bound">J</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1708" href="Categories.Functor.Limits.html#1675" class="Bound">𝒥</a> <a id="1710" href="Categories.Functor.Limits.html#1659" class="Bound">𝒞</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Categories.Functor.Limits.html#1714" class="Bound">L</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Categories.Diagram.Limit.html#934" class="Record">Limit</a> <a id="1724" href="Categories.Functor.Limits.html#1696" class="Bound">J</a><a id="1725" class="Symbol">)</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Categories.Functor.Limits.html#675" class="Function">PreservesLimit</a> <a id="1744" href="Categories.Functor.Limits.html#1668" class="Bound">F</a> <a id="1746" href="Categories.Functor.Limits.html#1714" class="Bound">L</a>

<a id="Cocontinuous"></a><a id="1749" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">∀</a> <a id="1766" href="Categories.Functor.Limits.html#1766" class="Bound">o</a> <a id="1768" href="Categories.Functor.Limits.html#1768" class="Bound">ℓ</a> <a id="1770" href="Categories.Functor.Limits.html#1770" class="Bound">e</a> <a id="1772" class="Symbol">→</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Categories.Functor.Limits.html#1775" class="Bound">F</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1787" href="Categories.Functor.Limits.html#597" class="Generalizable">𝒞</a> <a id="1789" href="Categories.Functor.Limits.html#599" class="Generalizable">𝒟</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1798" class="Symbol">_</a>
<a id="1800" href="Categories.Functor.Limits.html#1749" class="Function">Cocontinuous</a> <a id="1813" class="Symbol">{</a><a id="1814" class="Argument">𝒞</a> <a id="1816" class="Symbol">=</a> <a id="1818" href="Categories.Functor.Limits.html#1818" class="Bound">𝒞</a><a id="1819" class="Symbol">}</a> <a id="1821" href="Categories.Functor.Limits.html#1821" class="Bound">o</a> <a id="1823" href="Categories.Functor.Limits.html#1823" class="Bound">ℓ</a> <a id="1825" href="Categories.Functor.Limits.html#1825" class="Bound">e</a> <a id="1827" href="Categories.Functor.Limits.html#1827" class="Bound">F</a> <a id="1829" class="Symbol">=</a> <a id="1831" class="Symbol">∀</a> <a id="1833" class="Symbol">{</a><a id="1834" href="Categories.Functor.Limits.html#1834" class="Bound">𝒥</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1847" href="Categories.Functor.Limits.html#1821" class="Bound">o</a> <a id="1849" href="Categories.Functor.Limits.html#1823" class="Bound">ℓ</a> <a id="1851" href="Categories.Functor.Limits.html#1825" class="Bound">e</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">{</a><a id="1855" href="Categories.Functor.Limits.html#1855" class="Bound">J</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1867" href="Categories.Functor.Limits.html#1834" class="Bound">𝒥</a> <a id="1869" href="Categories.Functor.Limits.html#1818" class="Bound">𝒞</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Categories.Functor.Limits.html#1873" class="Bound">L</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1885" href="Categories.Functor.Limits.html#1855" class="Bound">J</a><a id="1886" class="Symbol">)</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="Categories.Functor.Limits.html#811" class="Function">PreservesColimit</a> <a id="1907" href="Categories.Functor.Limits.html#1827" class="Bound">F</a> <a id="1909" href="Categories.Functor.Limits.html#1873" class="Bound">L</a>
</pre></body></html>

==> anc/Categories.Functor.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="73" class="Keyword">where</a>

<a id="80" class="Comment">-- Properties valid of all Functors</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Level.html" class="Module">Level</a> <a id="134" class="Keyword">using</a> <a id="140" class="Symbol">(</a><a id="141" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="146" class="Symbol">)</a>
<a id="148" class="Keyword">open</a> <a id="153" class="Keyword">import</a> <a id="160" href="Data.Product.html" class="Module">Data.Product</a> <a id="173" class="Keyword">using</a> <a id="179" class="Symbol">(</a><a id="180" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="183" class="Symbol">;</a> <a id="185" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="186" class="Symbol">;</a> <a id="188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="191" class="Symbol">;</a> <a id="193" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="198" class="Symbol">;</a> <a id="200" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="205" class="Symbol">)</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Function.Base.html" class="Module">Function.Base</a> <a id="233" class="Keyword">using</a> <a id="239" class="Symbol">(</a><a id="240" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="243" class="Symbol">)</a>
<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="278" class="Keyword">using</a> <a id="284" class="Symbol">(</a><a id="285" href="Function.Definitions.html#842" class="Function">Injective</a><a id="294" class="Symbol">;</a> <a id="296" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="314" class="Symbol">)</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="364" class="Symbol">)</a>

<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="414" class="Symbol">;</a> <a id="416" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="422" class="Symbol">;</a> <a id="424" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="430" class="Symbol">;</a> <a id="432" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="438" class="Symbol">;</a> <a id="440" class="Keyword">module</a> <a id="447" href="Categories.Category.html#824" class="Module">Definitions</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Categories.Category.Construction.Core.html" class="Module">Categories.Category.Construction.Core</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" class="Keyword">module</a> <a id="524" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">import</a> <a id="595" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="615" class="Symbol">as</a> <a id="618" class="Module">Morphism</a>
<a id="627" class="Keyword">import</a> <a id="634" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="664" class="Symbol">as</a> <a id="667" class="Module">Reas</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="713" class="Symbol">as</a> <a id="716" class="Module">IsoEquiv</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Categories.Morphism.Notation.html" class="Module">Categories.Morphism.Notation</a>

<a id="767" class="Keyword">open</a> <a id="772" href="Categories.Category.Construction.Core.html#1314" class="Module">Shorthands</a> <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a><a id="794" class="Symbol">)</a>

<a id="797" class="Keyword">private</a>
  <a id="807" class="Keyword">variable</a>
    <a id="820" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="822" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="824" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a> <a id="826" href="Categories.Functor.Properties.html#826" class="Generalizable">o′</a> <a id="829" href="Categories.Functor.Properties.html#829" class="Generalizable">ℓ′</a> <a id="832" href="Categories.Functor.Properties.html#832" class="Generalizable">e′</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="847" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="849" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="851" class="Symbol">:</a> <a id="853" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="862" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="864" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="866" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a>

<a id="Contravariant"></a><a id="869" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="883" class="Symbol">:</a> <a id="885" class="Symbol">∀</a> <a id="887" class="Symbol">(</a><a id="888" href="Categories.Functor.Properties.html#888" class="Bound">C</a> <a id="890" class="Symbol">:</a> <a id="892" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="901" href="Categories.Functor.Properties.html#820" class="Generalizable">o</a> <a id="903" href="Categories.Functor.Properties.html#822" class="Generalizable">ℓ</a> <a id="905" href="Categories.Functor.Properties.html#824" class="Generalizable">e</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">(</a><a id="909" href="Categories.Functor.Properties.html#909" class="Bound">D</a> <a id="911" class="Symbol">:</a> <a id="913" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="922" href="Categories.Functor.Properties.html#826" class="Generalizable">o′</a> <a id="925" href="Categories.Functor.Properties.html#829" class="Generalizable">ℓ′</a> <a id="928" href="Categories.Functor.Properties.html#832" class="Generalizable">e′</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="938" class="Symbol">_</a>
<a id="940" href="Categories.Functor.Properties.html#869" class="Function">Contravariant</a> <a id="954" href="Categories.Functor.Properties.html#954" class="Bound">C</a> <a id="956" href="Categories.Functor.Properties.html#956" class="Bound">D</a> <a id="958" class="Symbol">=</a> <a id="960" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="968" class="Symbol">(</a><a id="969" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="981" href="Categories.Functor.Properties.html#954" class="Bound">C</a><a id="982" class="Symbol">)</a> <a id="984" href="Categories.Functor.Properties.html#956" class="Bound">D</a>

<a id="Faithful"></a><a id="987" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="996" class="Symbol">:</a> <a id="998" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1006" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1008" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1016" class="Symbol">_</a>
<a id="1018" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="1027" class="Symbol">{</a><a id="1028" class="Argument">C</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Categories.Functor.Properties.html#1032" class="Bound">C</a><a id="1033" class="Symbol">}</a> <a id="1035" class="Symbol">{</a><a id="1036" class="Argument">D</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Categories.Functor.Properties.html#1040" class="Bound">D</a><a id="1041" class="Symbol">}</a> <a id="1043" href="Categories.Functor.Properties.html#1043" class="Bound">F</a> <a id="1045" class="Symbol">=</a> <a id="1047" class="Symbol">∀</a> <a id="1049" class="Symbol">{</a><a id="1050" href="Categories.Functor.Properties.html#1050" class="Bound">X</a> <a id="1052" href="Categories.Functor.Properties.html#1052" class="Bound">Y</a><a id="1053" class="Symbol">}</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1067" class="Symbol">{</a><a id="1068" class="Argument">A</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Categories.Functor.Properties.html#1032" class="Bound">C</a> <a id="1074" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1076" href="Categories.Functor.Properties.html#1050" class="Bound">X</a> <a id="1078" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1080" href="Categories.Functor.Properties.html#1052" class="Bound">Y</a> <a id="1082" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Categories.Functor.Properties.html#1032" class="Bound">C</a> <a id="1088" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Categories.Functor.Properties.html#1040" class="Bound">D</a> <a id="1098" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1103" class="Symbol">)</a> <a id="1105" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
  <a id="1110" class="Keyword">where</a> <a id="1116" class="Keyword">open</a> <a id="1121" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1129" href="Categories.Functor.Properties.html#1043" class="Bound">F</a>

<a id="Full"></a><a id="1132" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1147" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1149" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1157" class="Symbol">_</a>
<a id="1159" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1164" class="Symbol">{</a><a id="1165" class="Argument">C</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Categories.Functor.Properties.html#1169" class="Bound">C</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">{</a><a id="1173" class="Argument">D</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Categories.Functor.Properties.html#1177" class="Bound">D</a><a id="1178" class="Symbol">}</a> <a id="1180" href="Categories.Functor.Properties.html#1180" class="Bound">F</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Symbol">∀</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Categories.Functor.Properties.html#1187" class="Bound">X</a> <a id="1189" href="Categories.Functor.Properties.html#1189" class="Bound">Y</a><a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1213" class="Symbol">{</a><a id="1214" class="Argument">A</a> <a id="1216" class="Symbol">=</a> <a id="1218" href="Categories.Functor.Properties.html#1169" class="Bound">C</a> <a id="1220" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1222" href="Categories.Functor.Properties.html#1187" class="Bound">X</a> <a id="1224" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1226" href="Categories.Functor.Properties.html#1189" class="Bound">Y</a> <a id="1228" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Categories.Functor.Properties.html#1177" class="Bound">D</a> <a id="1234" href="Categories.Category.html#609" class="Function Operator">[_≈_]</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Categories.Functor.Core.html#455" class="Field">F₁</a>
  <a id="1246" class="Keyword">where</a> <a id="1252" class="Keyword">open</a> <a id="1257" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1265" href="Categories.Functor.Properties.html#1180" class="Bound">F</a>

<a id="FullyFaithful"></a><a id="1268" href="Categories.Functor.Properties.html#1268" class="Function">FullyFaithful</a> <a id="1282" class="Symbol">:</a> <a id="1284" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1292" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1294" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1302" class="Symbol">_</a>
<a id="1304" href="Categories.Functor.Properties.html#1268" class="Function">FullyFaithful</a> <a id="1318" href="Categories.Functor.Properties.html#1318" class="Bound">F</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="1327" href="Categories.Functor.Properties.html#1318" class="Bound">F</a> <a id="1329" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1331" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="1340" href="Categories.Functor.Properties.html#1318" class="Bound">F</a>

<a id="1343" class="Comment">-- Note that this is a constructive version of Essentially Surjective, which is</a>
<a id="1423" class="Comment">-- quite a strong assumption.</a>
<a id="EssentiallySurjective"></a><a id="1453" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1485" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1487" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1495" class="Symbol">_</a>
<a id="1497" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="1519" class="Symbol">{</a><a id="1520" class="Argument">C</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Categories.Functor.Properties.html#1524" class="Bound">C</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">{</a><a id="1528" class="Argument">D</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Categories.Functor.Properties.html#1532" class="Bound">D</a><a id="1533" class="Symbol">}</a> <a id="1535" href="Categories.Functor.Properties.html#1535" class="Bound">F</a> <a id="1537" class="Symbol">=</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Categories.Functor.Properties.html#1540" class="Bound">d</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1557" href="Categories.Functor.Properties.html#1532" class="Bound">D</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1564" href="Categories.Category.Core.html#559" class="Function">C.Obj</a> <a id="1570" class="Symbol">(λ</a> <a id="1573" href="Categories.Functor.Properties.html#1573" class="Bound">c</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="1588" href="Categories.Functor.Properties.html#1535" class="Bound">F</a> <a id="1590" href="Categories.Functor.Properties.html#1573" class="Bound">c</a> <a id="1592" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1594" href="Categories.Functor.Properties.html#1540" class="Bound">d</a><a id="1595" class="Symbol">)</a>
  <a id="1599" class="Keyword">where</a>
  <a id="1607" class="Keyword">open</a> <a id="1612" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1621" href="Categories.Functor.Properties.html#1532" class="Bound">D</a>
  <a id="1625" class="Keyword">module</a> <a id="1632" href="Categories.Functor.Properties.html#1632" class="Module">C</a> <a id="1634" class="Symbol">=</a> <a id="1636" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1645" href="Categories.Functor.Properties.html#1524" class="Bound">C</a>

<a id="Conservative"></a><a id="1648" href="Categories.Functor.Properties.html#1648" class="Function">Conservative</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1671" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1673" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1681" class="Symbol">_</a>
<a id="1683" href="Categories.Functor.Properties.html#1648" class="Function">Conservative</a> <a id="1696" class="Symbol">{</a><a id="1697" class="Argument">C</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Categories.Functor.Properties.html#1701" class="Bound">C</a><a id="1702" class="Symbol">}</a> <a id="1704" class="Symbol">{</a><a id="1705" class="Argument">D</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Categories.Functor.Properties.html#1709" class="Bound">D</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Categories.Functor.Properties.html#1712" class="Bound">F</a> <a id="1714" class="Symbol">=</a> <a id="1716" class="Symbol">∀</a> <a id="1718" class="Symbol">{</a><a id="1719" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1721" href="Categories.Functor.Properties.html#1721" class="Bound">B</a><a id="1722" class="Symbol">}</a> <a id="1724" class="Symbol">{</a><a id="1725" href="Categories.Functor.Properties.html#1725" class="Bound">f</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1731" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1733" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1735" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1737" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1739" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Categories.Functor.Properties.html#1743" class="Bound">g</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Categories.Functor.Properties.html#1709" class="Bound">D</a> <a id="1749" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1751" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1754" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1756" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1758" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1761" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1763" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1772" href="Categories.Functor.Properties.html#1709" class="Bound">D</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1778" href="Categories.Functor.Properties.html#1725" class="Bound">f</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Categories.Functor.Properties.html#1743" class="Bound">g</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1790" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1792" href="Categories.Functor.Properties.html#1721" class="Bound">B</a> <a id="1794" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1796" href="Categories.Functor.Properties.html#1719" class="Bound">A</a> <a id="1798" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1806" href="Categories.Functor.Properties.html#1701" class="Bound">C</a> <a id="1808" href="Categories.Functor.Properties.html#1725" class="Bound">f</a><a id="1809" class="Symbol">)</a>
  <a id="1813" class="Keyword">where</a>
    <a id="1823" class="Keyword">open</a> <a id="1828" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1836" href="Categories.Functor.Properties.html#1712" class="Bound">F</a>
    <a id="1842" class="Keyword">open</a> <a id="1847" href="Categories.Morphism.html" class="Module">Morphism</a>

<a id="1857" class="Comment">-- a series of [ Functor ]-respects-Thing combinators (with respects -&gt; resp)</a>

<a id="1936" class="Keyword">module</a> <a id="1943" href="Categories.Functor.Properties.html#1943" class="Module">_</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Categories.Functor.Properties.html#1946" class="Bound">F</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1958" href="Categories.Functor.Properties.html#847" class="Generalizable">C</a> <a id="1960" href="Categories.Functor.Properties.html#849" class="Generalizable">D</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Keyword">where</a>
  <a id="1971" class="Keyword">private</a>
    <a id="1983" class="Keyword">module</a> <a id="1990" href="Categories.Functor.Properties.html#1990" class="Module">C</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2003" href="Categories.Functor.Properties.html#1958" class="Bound">C</a>
    <a id="2009" class="Keyword">module</a> <a id="2016" href="Categories.Functor.Properties.html#2016" class="Module">D</a> <a id="2018" class="Symbol">=</a> <a id="2020" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2029" href="Categories.Functor.Properties.html#1960" class="Bound">D</a>
    <a id="2035" class="Keyword">module</a> <a id="2042" href="Categories.Functor.Properties.html#2042" class="Module">IsoC</a> <a id="2047" class="Symbol">=</a> <a id="2049" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="2058" href="Categories.Functor.Properties.html#1958" class="Bound">C</a>
    <a id="2064" class="Keyword">module</a> <a id="2071" href="Categories.Functor.Properties.html#2071" class="Module">IsoD</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Categories.Morphism.IsoEquiv.html" class="Module">IsoEquiv</a> <a id="2087" href="Categories.Functor.Properties.html#1960" class="Bound">D</a>
  <a id="2091" class="Keyword">open</a> <a id="2096" href="Categories.Functor.Properties.html#1990" class="Module">C</a> <a id="2098" class="Keyword">hiding</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Categories.Category.Core.html#656" class="Function Operator">_∘_</a><a id="2109" class="Symbol">)</a>
  <a id="2113" class="Keyword">open</a> <a id="2118" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2126" href="Categories.Functor.Properties.html#1946" class="Bound">F</a>
  <a id="2130" class="Keyword">open</a> <a id="2135" href="Categories.Morphism.html" class="Module">Morphism</a>

  <a id="2147" class="Keyword">private</a>
    <a id="2159" class="Keyword">variable</a>
      <a id="2174" href="Categories.Functor.Properties.html#2174" class="Generalizable">A</a> <a id="2176" href="Categories.Functor.Properties.html#2176" class="Generalizable">B</a> <a id="2178" href="Categories.Functor.Properties.html#2178" class="Generalizable">E</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="2192" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a> <a id="2194" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a> <a id="2196" href="Categories.Functor.Properties.html#2196" class="Generalizable">h</a> <a id="2198" href="Categories.Functor.Properties.html#2198" class="Generalizable">i</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Categories.Functor.Properties.html#2174" class="Generalizable">A</a> <a id="2204" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2206" href="Categories.Functor.Properties.html#2176" class="Generalizable">B</a>

  <a id="2211" href="Categories.Functor.Properties.html#2211" class="Function Operator">[_]-resp-∘</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2226" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2228" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2230" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2232" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a> <a id="2234" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2236" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a> <a id="2238" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2240" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2242" href="Categories.Functor.Properties.html#2196" class="Generalizable">h</a> <a id="2244" href="Categories.Category.html#609" class="Function Operator">]</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2250" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2252" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2254" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2256" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2259" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a> <a id="2261" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2263" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2266" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a> <a id="2268" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="2270" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2272" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2275" href="Categories.Functor.Properties.html#2196" class="Generalizable">h</a> <a id="2277" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="2281" href="Categories.Functor.Properties.html#2211" class="Function Operator">[_]-resp-∘</a> <a id="2292" class="Symbol">{</a><a id="2293" class="Argument">f</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Categories.Functor.Properties.html#2297" class="Bound">f</a><a id="2298" class="Symbol">}</a> <a id="2300" class="Symbol">{</a><a id="2301" class="Argument">g</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Categories.Functor.Properties.html#2305" class="Bound">g</a><a id="2306" class="Symbol">}</a> <a id="2308" class="Symbol">{</a><a id="2309" class="Argument">h</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Categories.Functor.Properties.html#2313" class="Bound">h</a><a id="2314" class="Symbol">}</a> <a id="2316" href="Categories.Functor.Properties.html#2316" class="Bound">eq</a> <a id="2319" class="Symbol">=</a> <a id="2321" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2331" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2334" href="Categories.Functor.Properties.html#2297" class="Bound">f</a> <a id="2336" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2340" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2343" href="Categories.Functor.Properties.html#2305" class="Bound">g</a>    <a id="2348" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2352" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2365" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2371" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2377" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2379" href="Categories.Functor.Properties.html#2297" class="Bound">f</a> <a id="2381" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2383" href="Categories.Functor.Properties.html#2305" class="Bound">g</a> <a id="2385" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2386" class="Symbol">)</a> <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2391" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2400" href="Categories.Functor.Properties.html#2316" class="Bound">eq</a> <a id="2403" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2409" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2412" href="Categories.Functor.Properties.html#2313" class="Bound">h</a>             <a id="2426" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2432" class="Keyword">where</a> <a id="2438" class="Keyword">open</a> <a id="2443" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="2461" href="Categories.Functor.Properties.html#2461" class="Function Operator">[_]-resp-square</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Categories.Category.html#884" class="Function">Definitions.CommutativeSquare</a> <a id="2509" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2511" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a> <a id="2513" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a> <a id="2515" href="Categories.Functor.Properties.html#2196" class="Generalizable">h</a> <a id="2517" href="Categories.Functor.Properties.html#2198" class="Generalizable">i</a> <a id="2519" class="Symbol">→</a>
                    <a id="2541" href="Categories.Category.html#884" class="Function">Definitions.CommutativeSquare</a> <a id="2571" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2577" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a><a id="2578" class="Symbol">)</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2584" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2591" href="Categories.Functor.Properties.html#2196" class="Generalizable">h</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2598" href="Categories.Functor.Properties.html#2198" class="Generalizable">i</a><a id="2599" class="Symbol">)</a>
  <a id="2603" href="Categories.Functor.Properties.html#2461" class="Function Operator">[_]-resp-square</a> <a id="2619" class="Symbol">{</a><a id="2620" class="Argument">f</a> <a id="2622" class="Symbol">=</a> <a id="2624" href="Categories.Functor.Properties.html#2624" class="Bound">f</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">{</a><a id="2628" class="Argument">g</a> <a id="2630" class="Symbol">=</a> <a id="2632" href="Categories.Functor.Properties.html#2632" class="Bound">g</a><a id="2633" class="Symbol">}</a> <a id="2635" class="Symbol">{</a><a id="2636" class="Argument">h</a> <a id="2638" class="Symbol">=</a> <a id="2640" href="Categories.Functor.Properties.html#2640" class="Bound">h</a><a id="2641" class="Symbol">}</a> <a id="2643" class="Symbol">{</a><a id="2644" class="Argument">i</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Categories.Functor.Properties.html#2648" class="Bound">i</a><a id="2649" class="Symbol">}</a> <a id="2651" href="Categories.Functor.Properties.html#2651" class="Bound">sq</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2666" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2668" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2670" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2673" href="Categories.Functor.Properties.html#2640" class="Bound">h</a> <a id="2675" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2677" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2680" href="Categories.Functor.Properties.html#2624" class="Bound">f</a> <a id="2682" href="Categories.Category.html#700" class="Function Operator">]</a>  <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2689" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2702" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2708" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2714" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2716" href="Categories.Functor.Properties.html#2640" class="Bound">h</a> <a id="2718" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2720" href="Categories.Functor.Properties.html#2624" class="Bound">f</a> <a id="2722" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2723" class="Symbol">)</a>   <a id="2727" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2730" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2739" href="Categories.Functor.Properties.html#2651" class="Bound">sq</a> <a id="2742" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2748" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2754" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2756" href="Categories.Functor.Properties.html#2648" class="Bound">i</a> <a id="2758" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2760" href="Categories.Functor.Properties.html#2632" class="Bound">g</a> <a id="2762" href="Categories.Category.html#700" class="Function Operator">]</a><a id="2763" class="Symbol">)</a>   <a id="2767" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2770" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2783" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2789" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2791" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2793" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2796" href="Categories.Functor.Properties.html#2648" class="Bound">i</a> <a id="2798" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2800" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2803" href="Categories.Functor.Properties.html#2632" class="Bound">g</a> <a id="2805" href="Categories.Category.html#700" class="Function Operator">]</a>  <a id="2808" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2814" class="Keyword">where</a> <a id="2820" class="Keyword">open</a> <a id="2825" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="2843" href="Categories.Functor.Properties.html#2843" class="Function Operator">[_]-resp-Iso</a> <a id="2856" class="Symbol">:</a> <a id="2858" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="2862" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="2864" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a> <a id="2866" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="2874" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2880" href="Categories.Functor.Properties.html#2192" class="Generalizable">f</a><a id="2881" class="Symbol">)</a> <a id="2883" class="Symbol">(</a><a id="2884" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2887" href="Categories.Functor.Properties.html#2194" class="Generalizable">g</a><a id="2888" class="Symbol">)</a>
  <a id="2892" href="Categories.Functor.Properties.html#2843" class="Function Operator">[_]-resp-Iso</a> <a id="2905" class="Symbol">{</a><a id="2906" class="Argument">f</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Categories.Functor.Properties.html#2910" class="Bound">f</a><a id="2911" class="Symbol">}</a> <a id="2913" class="Symbol">{</a><a id="2914" class="Argument">g</a> <a id="2916" class="Symbol">=</a> <a id="2918" href="Categories.Functor.Properties.html#2918" class="Bound">g</a><a id="2919" class="Symbol">}</a> <a id="2921" href="Categories.Functor.Properties.html#2921" class="Bound">iso</a> <a id="2925" class="Symbol">=</a> <a id="2927" class="Keyword">record</a>
    <a id="2938" class="Symbol">{</a> <a id="2940" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="2959" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2962" href="Categories.Functor.Properties.html#2918" class="Bound">g</a> <a id="2964" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="2968" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2971" href="Categories.Functor.Properties.html#2910" class="Bound">f</a>    <a id="2976" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2979" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="2981" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2986" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="2995" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3003" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3006" href="Categories.Category.Core.html#630" class="Function">C.id</a>          <a id="3020" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3023" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3040" href="Categories.Category.Core.html#630" class="Function">D.id</a>             <a id="3057" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3063" class="Symbol">;</a> <a id="3065" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="3084" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3087" href="Categories.Functor.Properties.html#2910" class="Bound">f</a> <a id="3089" href="Categories.Category.Core.html#656" class="Function Operator">D.∘</a> <a id="3093" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3096" href="Categories.Functor.Properties.html#2918" class="Bound">g</a>    <a id="3101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3104" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="3106" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3111" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="3120" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3128" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3131" href="Categories.Category.Core.html#630" class="Function">C.id</a>          <a id="3145" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3148" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="3157" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3165" href="Categories.Category.Core.html#630" class="Function">D.id</a>             <a id="3182" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3188" class="Symbol">}</a>
    <a id="3194" class="Keyword">where</a> <a id="3200" class="Keyword">open</a> <a id="3205" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="3209" href="Categories.Functor.Properties.html#2921" class="Bound">iso</a>
          <a id="3223" class="Keyword">open</a> <a id="3228" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>

  <a id="3246" href="Categories.Functor.Properties.html#3246" class="Function Operator">[_]-resp-≅</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3262" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3272" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="3276" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="3278" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3280" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="3284" href="Categories.Functor.Properties.html#1960" class="Bound">D</a>
  <a id="3288" href="Categories.Functor.Properties.html#3246" class="Function Operator">[_]-resp-≅</a> <a id="3299" href="Categories.Functor.Properties.html#3299" class="Bound">i≅j</a> <a id="3303" class="Symbol">=</a> <a id="3305" class="Keyword">record</a>
    <a id="3316" class="Symbol">{</a> <a id="3318" href="Categories.Morphism.html#2006" class="Field">from</a>       <a id="3329" class="Symbol">=</a> <a id="3331" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3334" href="Categories.Morphism.html#2006" class="Field">from</a>
    <a id="3343" class="Symbol">;</a> <a id="3345" href="Categories.Morphism.html#2023" class="Field">to</a>         <a id="3356" class="Symbol">=</a> <a id="3358" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3361" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="3368" class="Symbol">;</a> <a id="3370" href="Categories.Morphism.html#2040" class="Field">iso</a>        <a id="3381" class="Symbol">=</a> <a id="3383" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="3385" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="3389" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a>
    <a id="3404" class="Symbol">}</a>
    <a id="3410" class="Keyword">where</a> <a id="3416" class="Keyword">open</a> <a id="3421" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3425" href="Categories.Functor.Properties.html#3299" class="Bound">i≅j</a>

  <a id="3432" href="Categories.Functor.Properties.html#3432" class="Function Operator">[_]-resp-≃</a> <a id="3443" class="Symbol">:</a> <a id="3445" class="Symbol">∀</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Categories.Functor.Properties.html#3448" class="Bound">f</a> <a id="3450" href="Categories.Functor.Properties.html#3450" class="Bound">g</a> <a id="3452" class="Symbol">:</a>  <a id="3455" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="3459" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="3461" href="Categories.Functor.Properties.html#2174" class="Generalizable">A</a> <a id="3463" href="Categories.Functor.Properties.html#2176" class="Generalizable">B</a><a id="3464" class="Symbol">}</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Categories.Functor.Properties.html#3448" class="Bound">f</a> <a id="3470" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoC.≃</a> <a id="3477" href="Categories.Functor.Properties.html#3450" class="Bound">g</a> <a id="3479" class="Symbol">→</a> <a id="3481" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3483" href="Categories.Functor.Properties.html#3448" class="Bound">f</a> <a id="3485" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a> <a id="3494" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoD.≃</a> <a id="3501" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3503" href="Categories.Functor.Properties.html#3450" class="Bound">g</a> <a id="3505" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a>
  <a id="3516" href="Categories.Functor.Properties.html#3432" class="Function Operator">[_]-resp-≃</a> <a id="3527" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3529" href="Categories.Functor.Properties.html#3529" class="Bound">eq</a> <a id="3532" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3538" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="3547" href="Categories.Functor.Properties.html#3529" class="Bound">eq</a> <a id="3550" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="3555" href="Categories.Functor.Properties.html#3555" class="Function">homomorphismᵢ</a> <a id="3569" class="Symbol">:</a> <a id="3571" class="Symbol">∀</a> <a id="3573" class="Symbol">{</a><a id="3574" href="Categories.Functor.Properties.html#3574" class="Bound">f</a> <a id="3576" class="Symbol">:</a> <a id="3578" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="3582" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="3584" href="Categories.Functor.Properties.html#2176" class="Generalizable">B</a> <a id="3586" href="Categories.Functor.Properties.html#2178" class="Generalizable">E</a><a id="3587" class="Symbol">}</a> <a id="3589" class="Symbol">{</a><a id="3590" href="Categories.Functor.Properties.html#3590" class="Bound">g</a> <a id="3592" class="Symbol">:</a> <a id="3594" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="3598" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="3600" href="Categories.Functor.Properties.html#2174" class="Generalizable">A</a> <a id="3602" href="Categories.Functor.Properties.html#2176" class="Generalizable">B</a><a id="3603" class="Symbol">}</a> <a id="3605" class="Symbol">→</a> <a id="3607" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3609" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a> <a id="3614" href="Categories.Functor.Properties.html#1958" class="Bound">C</a> <a id="3616" href="Categories.Functor.Properties.html#3574" class="Bound">f</a> <a id="3618" href="Categories.Functor.Properties.html#3590" class="Bound">g</a> <a id="3620" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a> <a id="3629" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">IsoD.≃</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Categories.Category.Core.html#656" class="Function Operator">_∘ᵢ_</a> <a id="3642" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="3644" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3646" href="Categories.Functor.Properties.html#3574" class="Bound">f</a> <a id="3648" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a> <a id="3657" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3659" href="Categories.Functor.Properties.html#3590" class="Bound">g</a> <a id="3661" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a> <a id="3670" class="Symbol">)</a>
  <a id="3674" href="Categories.Functor.Properties.html#3555" class="Function">homomorphismᵢ</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3692" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="3705" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="3710" class="Comment">-- Uses a strong version of Essential Surjectivity.</a>
  <a id="3764" href="Categories.Functor.Properties.html#3764" class="Function">EssSurj×Full×Faithful⇒Invertible</a> <a id="3797" class="Symbol">:</a> <a id="3799" href="Categories.Functor.Properties.html#1453" class="Function">EssentiallySurjective</a> <a id="3821" href="Categories.Functor.Properties.html#1946" class="Bound">F</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="Categories.Functor.Properties.html#1132" class="Function">Full</a> <a id="3830" href="Categories.Functor.Properties.html#1946" class="Bound">F</a> <a id="3832" class="Symbol">→</a> <a id="3834" href="Categories.Functor.Properties.html#987" class="Function">Faithful</a> <a id="3843" href="Categories.Functor.Properties.html#1946" class="Bound">F</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3855" href="Categories.Functor.Properties.html#1960" class="Bound">D</a> <a id="3857" href="Categories.Functor.Properties.html#1958" class="Bound">C</a>
  <a id="3861" href="Categories.Functor.Properties.html#3764" class="Function">EssSurj×Full×Faithful⇒Invertible</a> <a id="3894" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="3899" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="3904" href="Categories.Functor.Properties.html#3904" class="Bound">faith</a> <a id="3910" class="Symbol">=</a> <a id="3912" class="Keyword">record</a>
    <a id="3923" class="Symbol">{</a> <a id="3925" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3928" class="Symbol">=</a> <a id="3930" class="Symbol">λ</a> <a id="3932" href="Categories.Functor.Properties.html#3932" class="Bound">d</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="3948" href="Categories.Functor.Properties.html#3932" class="Bound">d</a><a id="3949" class="Symbol">)</a>
    <a id="3955" class="Symbol">;</a> <a id="3957" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3960" class="Symbol">=</a> <a id="3962" class="Symbol">λ</a> <a id="3964" class="Symbol">{</a><a id="3965" href="Categories.Functor.Properties.html#3965" class="Bound">A</a><a id="3966" class="Symbol">}</a> <a id="3968" class="Symbol">{</a><a id="3969" href="Categories.Functor.Properties.html#3969" class="Bound">B</a><a id="3970" class="Symbol">}</a> <a id="3972" href="Categories.Functor.Properties.html#3972" class="Bound">f</a> <a id="3974" class="Symbol">→</a>
      <a id="3982" class="Keyword">let</a> <a id="3986" class="Symbol">(</a><a id="3987" href="Categories.Functor.Properties.html#3987" class="Bound">a</a> <a id="3989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3991" href="Categories.Functor.Properties.html#3991" class="Bound">sa</a><a id="3993" class="Symbol">)</a> <a id="3995" class="Symbol">=</a> <a id="3997" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4002" href="Categories.Functor.Properties.html#3965" class="Bound">A</a>
          <a id="4014" class="Symbol">(</a><a id="4015" href="Categories.Functor.Properties.html#4015" class="Bound">b</a> <a id="4017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4019" href="Categories.Functor.Properties.html#4019" class="Bound">sb</a><a id="4021" class="Symbol">)</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4030" href="Categories.Functor.Properties.html#3969" class="Bound">B</a>
      <a id="4038" class="Keyword">in</a> <a id="4041" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4061" href="Categories.Functor.Properties.html#4019" class="Bound">sb</a> <a id="4064" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4066" href="Categories.Functor.Properties.html#3972" class="Bound">f</a> <a id="4068" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4070" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4079" href="Categories.Functor.Properties.html#3991" class="Bound">sa</a><a id="4081" class="Symbol">))</a>
    <a id="4088" class="Symbol">;</a> <a id="4090" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="4099" class="Symbol">=</a> <a id="4101" class="Symbol">λ</a> <a id="4103" class="Symbol">{</a><a id="4104" href="Categories.Functor.Properties.html#4104" class="Bound">A</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">→</a>
      <a id="4115" class="Keyword">let</a> <a id="4119" class="Symbol">(</a><a id="4120" href="Categories.Functor.Properties.html#4120" class="Bound">a</a> <a id="4122" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4124" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4135" href="Categories.Functor.Properties.html#4104" class="Bound">A</a>
          <a id="4147" class="Symbol">(</a><a id="4148" href="Categories.Functor.Properties.html#4148" class="Bound">f</a> <a id="4150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4152" href="Categories.Functor.Properties.html#4152" class="Bound">p</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">=</a> <a id="4157" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="4162" class="Symbol">(</a><a id="4163" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4170" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a> <a id="4173" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4175" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4180" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4182" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4191" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a><a id="4193" class="Symbol">)</a>
      <a id="4201" class="Keyword">in</a> <a id="4204" href="Categories.Functor.Properties.html#3904" class="Bound">faith</a> <a id="4210" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4212" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4226" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4229" href="Categories.Functor.Properties.html#4148" class="Bound">f</a>                           <a id="4257" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4260" href="Categories.Functor.Properties.html#4152" class="Bound">p</a> <a id="4262" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4272" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4279" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a> <a id="4282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4284" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4289" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4291" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4300" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a> <a id="4303" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4306" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4314" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="4326" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4336" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4343" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a> <a id="4346" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4348" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4357" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a>        <a id="4367" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4370" href="Categories.Morphism.html#1586" class="Function">_≅_.isoˡ</a> <a id="4379" href="Categories.Functor.Properties.html#4124" class="Bound">sa</a> <a id="4382" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4392" href="Categories.Category.Core.html#630" class="Function">D.id</a>                           <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4427" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="4436" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4446" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4449" href="Categories.Category.Core.html#630" class="Function">C.id</a>                        <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4483" class="Symbol">;</a> <a id="4485" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="4498" class="Symbol">=</a> <a id="4500" class="Symbol">λ</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Categories.Functor.Properties.html#4503" class="Bound">X</a><a id="4504" class="Symbol">}</a> <a id="4506" class="Symbol">{</a><a id="4507" href="Categories.Functor.Properties.html#4507" class="Bound">Y</a><a id="4508" class="Symbol">}</a> <a id="4510" class="Symbol">{</a><a id="4511" href="Categories.Functor.Properties.html#4511" class="Bound">Z</a><a id="4512" class="Symbol">}</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Categories.Functor.Properties.html#4515" class="Bound">f</a><a id="4516" class="Symbol">}</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Categories.Functor.Properties.html#4519" class="Bound">g</a><a id="4520" class="Symbol">}</a> <a id="4522" class="Symbol">→</a>
      <a id="4530" class="Keyword">let</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Categories.Functor.Properties.html#4535" class="Bound">a</a> <a id="4537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4539" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Symbol">=</a> <a id="4545" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4550" href="Categories.Functor.Properties.html#4503" class="Bound">X</a>
          <a id="4562" class="Symbol">(</a><a id="4563" href="Categories.Functor.Properties.html#4563" class="Bound">b</a> <a id="4565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4567" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">=</a> <a id="4573" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4578" href="Categories.Functor.Properties.html#4507" class="Bound">Y</a>
          <a id="4590" class="Symbol">(</a><a id="4591" href="Categories.Functor.Properties.html#4591" class="Bound">c</a> <a id="4593" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4595" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a><a id="4597" class="Symbol">)</a> <a id="4599" class="Symbol">=</a> <a id="4601" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="4606" href="Categories.Functor.Properties.html#4511" class="Bound">Z</a>
          <a id="4618" class="Symbol">(</a><a id="4619" href="Categories.Functor.Properties.html#4619" class="Bound">⟨g∘f⟩</a> <a id="4625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4627" href="Categories.Functor.Properties.html#4627" class="Bound">p</a><a id="4628" class="Symbol">)</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4645" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="4648" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4650" class="Symbol">(</a><a id="4651" href="Categories.Functor.Properties.html#4519" class="Bound">g</a> <a id="4653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4655" href="Categories.Functor.Properties.html#4515" class="Bound">f</a><a id="4656" class="Symbol">)</a> <a id="4658" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4660" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4669" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="4671" class="Symbol">)</a>
          <a id="4683" class="Symbol">(</a><a id="4684" href="Categories.Functor.Properties.html#4684" class="Bound">⟨f⟩</a> <a id="4688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4690" href="Categories.Functor.Properties.html#4690" class="Bound">q</a><a id="4691" class="Symbol">)</a> <a id="4693" class="Symbol">=</a> <a id="4695" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4708" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a> <a id="4711" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4713" href="Categories.Functor.Properties.html#4515" class="Bound">f</a> <a id="4715" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4717" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4726" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="4728" class="Symbol">)</a>
          <a id="4740" class="Symbol">(</a><a id="4741" href="Categories.Functor.Properties.html#4741" class="Bound">⟨g⟩</a> <a id="4745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4747" href="Categories.Functor.Properties.html#4747" class="Bound">r</a><a id="4748" class="Symbol">)</a> <a id="4750" class="Symbol">=</a> <a id="4752" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4765" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="4768" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4770" href="Categories.Functor.Properties.html#4519" class="Bound">g</a> <a id="4772" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4774" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4783" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a><a id="4785" class="Symbol">)</a>
      <a id="4793" class="Keyword">in</a> <a id="4796" href="Categories.Functor.Properties.html#3904" class="Bound">faith</a> <a id="4802" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4804" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4818" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4821" href="Categories.Functor.Properties.html#4619" class="Bound">⟨g∘f⟩</a>                                                         <a id="4883" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4886" href="Categories.Functor.Properties.html#4627" class="Bound">p</a> <a id="4888" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4898" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4905" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="4908" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Categories.Functor.Properties.html#4519" class="Bound">g</a> <a id="4913" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4915" href="Categories.Functor.Properties.html#4515" class="Bound">f</a><a id="4916" class="Symbol">)</a> <a id="4918" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4920" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="4929" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a>                               <a id="4962" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4965" href="Categories.Morphism.Reasoning.Core.html#1650" class="Function">assoc²&#39;&#39;</a> <a id="4974" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4984" class="Symbol">(</a><a id="4985" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="4992" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="4995" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4997" href="Categories.Functor.Properties.html#4519" class="Bound">g</a><a id="4998" class="Symbol">)</a> <a id="5000" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Categories.Functor.Properties.html#4515" class="Bound">f</a> <a id="5005" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5007" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5016" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="5018" class="Symbol">)</a>                             <a id="5048" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5051" href="Categories.Morphism.Reasoning.Core.html#7110" class="Function">insertInner</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Categories.Morphism.html#1612" class="Function">_≅_.isoʳ</a> <a id="5073" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a><a id="5075" class="Symbol">)</a> <a id="5077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5087" class="Symbol">((</a><a id="5089" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5096" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="5099" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5101" href="Categories.Functor.Properties.html#4519" class="Bound">g</a><a id="5102" class="Symbol">)</a> <a id="5104" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5106" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5115" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a><a id="5117" class="Symbol">)</a> <a id="5119" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5129" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a> <a id="5132" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5134" href="Categories.Functor.Properties.html#4515" class="Bound">f</a> <a id="5136" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5138" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5147" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="5149" class="Symbol">)</a> <a id="5151" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5154" href="Categories.Category.Core.html#715" class="Function">D.assoc</a> <a id="5162" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5170" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5180" class="Symbol">(</a><a id="5181" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5188" href="Categories.Functor.Properties.html#4595" class="Bound">sc</a> <a id="5191" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5193" href="Categories.Functor.Properties.html#4519" class="Bound">g</a> <a id="5195" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5197" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5206" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5220" href="Categories.Functor.Properties.html#4567" class="Bound">sb</a> <a id="5223" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5225" href="Categories.Functor.Properties.html#4515" class="Bound">f</a> <a id="5227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5229" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5238" href="Categories.Functor.Properties.html#4539" class="Bound">sa</a><a id="5240" class="Symbol">)</a>   <a id="5244" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Categories.Functor.Properties.html#4747" class="Bound">r</a> <a id="5251" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5255" href="Categories.Functor.Properties.html#4690" class="Bound">q</a> <a id="5257" class="Symbol">)</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5269" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5272" href="Categories.Functor.Properties.html#4741" class="Bound">⟨g⟩</a> <a id="5276" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5278" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5281" href="Categories.Functor.Properties.html#4684" class="Bound">⟨f⟩</a>                                                   <a id="5335" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5339" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5352" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5362" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Categories.Functor.Properties.html#4741" class="Bound">⟨g⟩</a> <a id="5370" href="Categories.Category.Core.html#656" class="Function Operator">C.∘</a> <a id="5374" href="Categories.Functor.Properties.html#4684" class="Bound">⟨f⟩</a><a id="5377" class="Symbol">)</a>                                                  <a id="5428" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5434" class="Symbol">;</a> <a id="5436" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5445" class="Symbol">=</a> <a id="5447" class="Symbol">λ</a> <a id="5449" class="Symbol">{</a><a id="5450" href="Categories.Functor.Properties.html#5450" class="Bound">X</a><a id="5451" class="Symbol">}</a> <a id="5453" class="Symbol">{</a><a id="5454" href="Categories.Functor.Properties.html#5454" class="Bound">Y</a><a id="5455" class="Symbol">}</a> <a id="5457" class="Symbol">{</a><a id="5458" href="Categories.Functor.Properties.html#5458" class="Bound">f</a><a id="5459" class="Symbol">}</a> <a id="5461" class="Symbol">{</a><a id="5462" href="Categories.Functor.Properties.html#5462" class="Bound">g</a><a id="5463" class="Symbol">}</a> <a id="5465" href="Categories.Functor.Properties.html#5465" class="Bound">f≈g</a> <a id="5469" class="Symbol">→</a>
      <a id="5477" class="Keyword">let</a> <a id="5481" href="Categories.Functor.Properties.html#5481" class="Bound">sa</a> <a id="5484" class="Symbol">=</a> <a id="5486" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="5498" href="Categories.Functor.Properties.html#5450" class="Bound">X</a><a id="5499" class="Symbol">)</a>
          <a id="5511" href="Categories.Functor.Properties.html#5511" class="Bound">sb</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Categories.Functor.Properties.html#3894" class="Bound">surj</a> <a id="5528" href="Categories.Functor.Properties.html#5454" class="Bound">Y</a><a id="5529" class="Symbol">)</a>
          <a id="5541" class="Symbol">(</a><a id="5542" href="Categories.Functor.Properties.html#5542" class="Bound">⟨f⟩</a> <a id="5546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5548" href="Categories.Functor.Properties.html#5548" class="Bound">p</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5566" href="Categories.Functor.Properties.html#5511" class="Bound">sb</a> <a id="5569" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5571" href="Categories.Functor.Properties.html#5458" class="Bound">f</a> <a id="5573" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5575" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5584" href="Categories.Functor.Properties.html#5481" class="Bound">sa</a><a id="5586" class="Symbol">)</a>
          <a id="5598" class="Symbol">(</a><a id="5599" href="Categories.Functor.Properties.html#5599" class="Bound">⟨g⟩</a> <a id="5603" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5605" href="Categories.Functor.Properties.html#5605" class="Bound">q</a><a id="5606" class="Symbol">)</a> <a id="5608" class="Symbol">=</a> <a id="5610" href="Categories.Functor.Properties.html#3899" class="Bound">full</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5623" href="Categories.Functor.Properties.html#5511" class="Bound">sb</a> <a id="5626" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5628" href="Categories.Functor.Properties.html#5462" class="Bound">g</a> <a id="5630" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5632" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5641" href="Categories.Functor.Properties.html#5481" class="Bound">sa</a><a id="5643" class="Symbol">)</a>
      <a id="5651" class="Keyword">in</a> <a id="5654" href="Categories.Functor.Properties.html#3904" class="Bound">faith</a> <a id="5660" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5662" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5676" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5679" href="Categories.Functor.Properties.html#5542" class="Bound">⟨f⟩</a>                      <a id="5704" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5707" href="Categories.Functor.Properties.html#5548" class="Bound">p</a> <a id="5709" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5719" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5726" href="Categories.Functor.Properties.html#5511" class="Bound">sb</a> <a id="5729" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5731" href="Categories.Functor.Properties.html#5458" class="Bound">f</a> <a id="5733" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5735" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5744" href="Categories.Functor.Properties.html#5481" class="Bound">sa</a> <a id="5747" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5750" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5758" href="Categories.Functor.Properties.html#5465" class="Bound">f≈g</a> <a id="5762" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5770" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5780" href="Categories.Morphism.html#2023" class="Field">_≅_.to</a> <a id="5787" href="Categories.Functor.Properties.html#5511" class="Bound">sb</a> <a id="5790" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5792" href="Categories.Functor.Properties.html#5462" class="Bound">g</a> <a id="5794" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5796" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="5805" href="Categories.Functor.Properties.html#5481" class="Bound">sa</a> <a id="5808" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5812" href="Categories.Functor.Properties.html#5605" class="Bound">q</a> <a id="5814" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5824" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5827" href="Categories.Functor.Properties.html#5599" class="Bound">⟨g⟩</a>                      <a id="5852" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5858" class="Symbol">}</a>
    <a id="5864" class="Keyword">where</a>
      <a id="5876" class="Keyword">open</a> <a id="5881" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5890" href="Categories.Functor.Properties.html#1960" class="Bound">D</a>
      <a id="5898" class="Keyword">open</a> <a id="5903" href="Categories.Category.Core.html#2462" class="Module">D.HomReasoning</a>
      <a id="5924" class="Keyword">open</a> <a id="5929" href="Categories.Morphism.Reasoning.html" class="Module">Reas</a> <a id="5934" href="Categories.Functor.Properties.html#1960" class="Bound">D</a>

<a id="5937" class="Comment">-- Functor Composition is Associative and the unit laws are found in</a>
<a id="6006" class="Comment">-- NaturalTransformation.NaturalIsomorphism, reified as associator, unitorˡ and unitorʳ.</a>
</pre></body></html>

==> anc/Categories.Functor.Slice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor.Slice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Functor.Slice.html" class="Module">Categories.Functor.Slice</a> <a id="102" class="Symbol">{</a><a id="103" href="Categories.Functor.Slice.html#103" class="Bound">o</a> <a id="105" href="Categories.Functor.Slice.html#105" class="Bound">ℓ</a> <a id="107" href="Categories.Functor.Slice.html#107" class="Bound">e</a><a id="108" class="Symbol">}</a> <a id="110" class="Symbol">(</a><a id="111" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="113" class="Symbol">:</a> <a id="115" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="124" href="Categories.Functor.Slice.html#103" class="Bound">o</a> <a id="126" href="Categories.Functor.Slice.html#105" class="Bound">ℓ</a> <a id="128" href="Categories.Functor.Slice.html#107" class="Bound">e</a><a id="129" class="Symbol">)</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Data.Product.html" class="Module">Data.Product</a> <a id="163" class="Keyword">using</a> <a id="169" class="Symbol">(</a><a id="170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="173" class="Symbol">)</a>

<a id="176" class="Keyword">open</a> <a id="181" class="Keyword">import</a> <a id="188" href="Categories.Adjoint.html" class="Module">Categories.Adjoint</a>
<a id="207" class="Keyword">open</a> <a id="212" class="Keyword">import</a> <a id="219" href="Categories.Category.CartesianClosed.html" class="Module">Categories.Category.CartesianClosed</a>
<a id="255" class="Keyword">open</a> <a id="260" class="Keyword">import</a> <a id="267" href="Categories.Category.CartesianClosed.Locally.html" class="Module">Categories.Category.CartesianClosed.Locally</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="342" class="Keyword">hiding</a> <a id="349" class="Symbol">(</a><a id="350" href="Categories.Functor.html#349" class="Function">id</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="438" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="485" class="Keyword">hiding</a> <a id="492" class="Symbol">(</a><a id="493" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="535" href="Categories.Functor.Slice.html#111" class="Bound">C</a>

<a id="538" class="Keyword">import</a> <a id="545" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="571" class="Symbol">as</a> <a id="574" class="Module">S</a>
<a id="576" class="Keyword">import</a> <a id="583" href="Categories.Diagram.Pullback.html" class="Module">Categories.Diagram.Pullback</a> <a id="611" class="Symbol">as</a> <a id="614" class="Module">P</a>
<a id="616" class="Keyword">import</a> <a id="623" href="Categories.Category.Construction.Pullbacks.html" class="Module">Categories.Category.Construction.Pullbacks</a> <a id="666" class="Symbol">as</a> <a id="669" class="Module">Pbs</a>

<a id="674" class="Keyword">open</a> <a id="679" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="688" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
<a id="690" class="Keyword">open</a> <a id="695" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
<a id="708" class="Keyword">open</a> <a id="713" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="720" class="Keyword">module</a> <a id="727" href="Categories.Functor.Slice.html#727" class="Module">_</a> <a id="729" class="Symbol">{</a><a id="730" href="Categories.Functor.Slice.html#730" class="Bound">A</a> <a id="732" class="Symbol">:</a> <a id="734" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="737" class="Symbol">}</a> <a id="739" class="Keyword">where</a>
  <a id="747" class="Keyword">open</a> <a id="752" href="Categories.Category.Slice.html#450" class="Module">S.SliceObj</a>
  <a id="765" class="Keyword">open</a> <a id="770" href="Categories.Category.Slice.html#613" class="Module">S.Slice⇒</a>

  <a id="782" href="Categories.Functor.Slice.html#782" class="Function">Base-F</a> <a id="789" class="Symbol">:</a> <a id="791" class="Symbol">∀</a> <a id="793" class="Symbol">{</a><a id="794" href="Categories.Functor.Slice.html#794" class="Bound">o′</a> <a id="797" href="Categories.Functor.Slice.html#797" class="Bound">ℓ′</a> <a id="800" href="Categories.Functor.Slice.html#800" class="Bound">e′</a><a id="802" class="Symbol">}</a> <a id="804" class="Symbol">{</a><a id="805" href="Categories.Functor.Slice.html#805" class="Bound">D</a> <a id="807" class="Symbol">:</a> <a id="809" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="818" href="Categories.Functor.Slice.html#794" class="Bound">o′</a> <a id="821" href="Categories.Functor.Slice.html#797" class="Bound">ℓ′</a> <a id="824" href="Categories.Functor.Slice.html#800" class="Bound">e′</a><a id="826" class="Symbol">}</a> <a id="828" class="Symbol">(</a><a id="829" href="Categories.Functor.Slice.html#829" class="Bound">F</a> <a id="831" class="Symbol">:</a> <a id="833" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="841" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="843" href="Categories.Functor.Slice.html#805" class="Bound">D</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="856" class="Symbol">(</a><a id="857" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="865" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="867" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Category.Slice.html#811" class="Function">S.Slice</a> <a id="879" href="Categories.Functor.Slice.html#805" class="Bound">D</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="893" href="Categories.Functor.Slice.html#829" class="Bound">F</a> <a id="895" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="896" class="Symbol">))</a>
  <a id="901" href="Categories.Functor.Slice.html#782" class="Function">Base-F</a> <a id="908" class="Symbol">{</a><a id="909" class="Argument">D</a> <a id="911" class="Symbol">=</a> <a id="913" href="Categories.Functor.Slice.html#913" class="Bound">D</a><a id="914" class="Symbol">}</a> <a id="916" href="Categories.Functor.Slice.html#916" class="Bound">F</a> <a id="918" class="Symbol">=</a> <a id="920" class="Keyword">record</a>
    <a id="931" class="Symbol">{</a> <a id="933" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="946" class="Symbol">=</a> <a id="948" class="Symbol">λ</a> <a id="950" class="Symbol">{</a> <a id="952" class="Symbol">(</a><a id="953" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="964" href="Categories.Functor.Slice.html#964" class="Bound">arr</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">→</a> <a id="971" href="Categories.Category.Slice.html#503" class="InductiveConstructor">S.sliceobj</a> <a id="982" class="Symbol">(</a><a id="983" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="986" href="Categories.Functor.Slice.html#964" class="Bound">arr</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">}</a>
    <a id="997" class="Symbol">;</a> <a id="999" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1012" class="Symbol">=</a> <a id="1014" class="Symbol">λ</a> <a id="1016" class="Symbol">{</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="1030" href="Categories.Functor.Slice.html#1030" class="Bound">△</a><a id="1031" class="Symbol">)</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Categories.Category.Slice.html#683" class="InductiveConstructor">S.slicearr</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Categories.Functor.Properties.html#2211" class="Function Operator">[</a> <a id="1049" href="Categories.Functor.Slice.html#916" class="Bound">F</a> <a id="1051" href="Categories.Functor.Properties.html#2211" class="Function Operator">]-resp-∘</a> <a id="1060" href="Categories.Functor.Slice.html#1030" class="Bound">△</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Symbol">}</a>
    <a id="1069" class="Symbol">;</a> <a id="1071" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1084" class="Symbol">=</a> <a id="1086" href="Categories.Functor.Core.html#511" class="Field">identity</a>
    <a id="1099" class="Symbol">;</a> <a id="1101" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a>
    <a id="1133" class="Symbol">;</a> <a id="1135" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1148" class="Symbol">=</a> <a id="1150" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>
    <a id="1163" class="Symbol">}</a>
    <a id="1169" class="Keyword">where</a> <a id="1175" class="Keyword">module</a> <a id="1182" href="Categories.Functor.Slice.html#1182" class="Module">D</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1195" href="Categories.Functor.Slice.html#913" class="Bound">D</a>
          <a id="1207" class="Keyword">open</a> <a id="1212" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1220" href="Categories.Functor.Slice.html#916" class="Bound">F</a>

  <a id="1225" class="Keyword">open</a> <a id="1230" href="Categories.Category.Slice.html" class="Module">S</a> <a id="1232" href="Categories.Functor.Slice.html#111" class="Bound">C</a>

  <a id="1237" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1264" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="1265" class="Symbol">)</a> <a id="1267" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
  <a id="1271" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a> <a id="1281" class="Symbol">=</a> <a id="1283" class="Keyword">record</a>
    <a id="1294" class="Symbol">{</a> <a id="1296" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1309" class="Symbol">=</a> <a id="1311" class="Symbol">λ</a> <a id="1313" href="Categories.Functor.Slice.html#1313" class="Bound">X</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="Categories.Category.Slice.html#525" class="Field">Y</a> <a id="1319" href="Categories.Functor.Slice.html#1313" class="Bound">X</a>
    <a id="1325" class="Symbol">;</a> <a id="1327" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1340" class="Symbol">=</a> <a id="1342" class="Symbol">λ</a> <a id="1344" href="Categories.Functor.Slice.html#1344" class="Bound">f</a> <a id="1346" class="Symbol">→</a> <a id="1348" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="1350" href="Categories.Functor.Slice.html#1344" class="Bound">f</a>
    <a id="1356" class="Symbol">;</a> <a id="1358" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1371" class="Symbol">=</a> <a id="1373" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1382" class="Symbol">;</a> <a id="1384" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1408" class="Symbol">;</a> <a id="1410" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1423" class="Symbol">=</a> <a id="1425" class="Symbol">λ</a> <a id="1427" href="Categories.Functor.Slice.html#1427" class="Bound">eq</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Categories.Functor.Slice.html#1427" class="Bound">eq</a>
    <a id="1439" class="Symbol">}</a>

  <a id="1444" href="Categories.Functor.Slice.html#1444" class="Function">BaseChange!</a> <a id="1456" class="Symbol">:</a> <a id="1458" class="Symbol">∀</a> <a id="1460" class="Symbol">{</a><a id="1461" href="Categories.Functor.Slice.html#1461" class="Bound">B</a><a id="1462" class="Symbol">}</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Categories.Functor.Slice.html#1465" class="Bound">f</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Categories.Functor.Slice.html#1461" class="Bound">B</a> <a id="1471" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1473" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1493" href="Categories.Functor.Slice.html#1461" class="Bound">B</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1503" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="1504" class="Symbol">)</a>
  <a id="1508" href="Categories.Functor.Slice.html#1444" class="Function">BaseChange!</a> <a id="1520" href="Categories.Functor.Slice.html#1520" class="Bound">f</a> <a id="1522" class="Symbol">=</a> <a id="1524" class="Keyword">record</a>
    <a id="1535" class="Symbol">{</a> <a id="1537" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="1550" class="Symbol">=</a> <a id="1552" class="Symbol">λ</a> <a id="1554" href="Categories.Functor.Slice.html#1554" class="Bound">X</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Categories.Functor.Slice.html#1520" class="Bound">f</a> <a id="1570" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1572" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="1576" href="Categories.Functor.Slice.html#1554" class="Bound">X</a><a id="1577" class="Symbol">)</a>
    <a id="1583" class="Symbol">;</a> <a id="1585" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="1598" class="Symbol">=</a> <a id="1600" class="Symbol">λ</a> <a id="1602" href="Categories.Functor.Slice.html#1602" class="Bound">g</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="1625" href="Categories.Functor.Slice.html#1602" class="Bound">g</a><a id="1626" class="Symbol">))</a>
    <a id="1633" class="Symbol">;</a> <a id="1635" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="1648" class="Symbol">=</a> <a id="1650" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1659" class="Symbol">;</a> <a id="1661" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="1685" class="Symbol">;</a> <a id="1687" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="1700" class="Symbol">=</a> <a id="1702" class="Symbol">λ</a> <a id="1704" href="Categories.Functor.Slice.html#1704" class="Bound">eq</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Categories.Functor.Slice.html#1704" class="Bound">eq</a>
    <a id="1716" class="Symbol">}</a>


  <a id="1722" class="Keyword">module</a> <a id="1729" href="Categories.Functor.Slice.html#1729" class="Module">_</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Categories.Functor.Slice.html#1732" class="Bound">pullbacks</a> <a id="1742" class="Symbol">:</a> <a id="1744" class="Symbol">∀</a> <a id="1746" class="Symbol">{</a><a id="1747" href="Categories.Functor.Slice.html#1747" class="Bound">X</a> <a id="1749" href="Categories.Functor.Slice.html#1749" class="Bound">Y</a> <a id="1751" href="Categories.Functor.Slice.html#1751" class="Bound">Z</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Categories.Functor.Slice.html#1755" class="Bound">h</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Categories.Functor.Slice.html#1747" class="Bound">X</a> <a id="1761" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1763" href="Categories.Functor.Slice.html#1751" class="Bound">Z</a><a id="1764" class="Symbol">)</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Categories.Functor.Slice.html#1767" class="Bound">i</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Categories.Functor.Slice.html#1749" class="Bound">Y</a> <a id="1773" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1775" href="Categories.Functor.Slice.html#1751" class="Bound">Z</a><a id="1776" class="Symbol">)</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Categories.Diagram.Pullback.html#2029" class="Record">P.Pullback</a> <a id="1791" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="1793" href="Categories.Functor.Slice.html#1755" class="Bound">h</a> <a id="1795" href="Categories.Functor.Slice.html#1767" class="Bound">i</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Keyword">where</a>
    <a id="1808" class="Keyword">private</a>
      <a id="1822" class="Keyword">open</a> <a id="1827" href="Categories.Diagram.Pullback.html" class="Module">P</a> <a id="1829" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
      <a id="1837" class="Keyword">module</a> <a id="1844" href="Categories.Functor.Slice.html#1844" class="Module">pullbacks</a> <a id="1854" class="Symbol">{</a><a id="1855" href="Categories.Functor.Slice.html#1855" class="Bound">X</a> <a id="1857" href="Categories.Functor.Slice.html#1857" class="Bound">Y</a> <a id="1859" href="Categories.Functor.Slice.html#1859" class="Bound">Z</a><a id="1860" class="Symbol">}</a> <a id="1862" href="Categories.Functor.Slice.html#1862" class="Bound">h</a> <a id="1864" href="Categories.Functor.Slice.html#1864" class="Bound">i</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Categories.Functor.Slice.html#1732" class="Bound">pullbacks</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Categories.Functor.Slice.html#1855" class="Bound">X</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Categories.Functor.Slice.html#1857" class="Bound">Y</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Categories.Functor.Slice.html#1859" class="Bound">Z</a><a id="1898" class="Symbol">}</a> <a id="1900" href="Categories.Functor.Slice.html#1862" class="Bound">h</a> <a id="1902" href="Categories.Functor.Slice.html#1864" class="Bound">i</a><a id="1903" class="Symbol">)</a>
      <a id="1911" class="Keyword">open</a> <a id="1916" href="Categories.Functor.Slice.html#1844" class="Module">pullbacks</a>

    <a id="1931" href="Categories.Functor.Slice.html#1931" class="Function">BaseChange*</a> <a id="1943" class="Symbol">:</a> <a id="1945" class="Symbol">∀</a> <a id="1947" class="Symbol">{</a><a id="1948" href="Categories.Functor.Slice.html#1948" class="Bound">B</a><a id="1949" class="Symbol">}</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Categories.Functor.Slice.html#1952" class="Bound">f</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Categories.Functor.Slice.html#1948" class="Bound">B</a> <a id="1958" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1960" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="1961" class="Symbol">)</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1980" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1990" href="Categories.Functor.Slice.html#1948" class="Bound">B</a><a id="1991" class="Symbol">)</a>
    <a id="1997" href="Categories.Functor.Slice.html#1931" class="Function">BaseChange*</a> <a id="2009" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2011" class="Symbol">=</a> <a id="2013" class="Keyword">record</a>
      <a id="2026" class="Symbol">{</a> <a id="2028" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="2041" class="Symbol">=</a> <a id="2043" class="Symbol">λ</a> <a id="2045" href="Categories.Functor.Slice.html#2045" class="Bound">X</a> <a id="2047" class="Symbol">→</a> <a id="2049" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Categories.Diagram.Pullback.html#2128" class="Function">p₂</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2067" href="Categories.Functor.Slice.html#2045" class="Bound">X</a><a id="2068" class="Symbol">)</a> <a id="2070" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2071" class="Symbol">)</a>
      <a id="2079" class="Symbol">;</a> <a id="2081" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="2094" class="Symbol">=</a> <a id="2096" class="Symbol">λ</a> <a id="2098" class="Symbol">{</a><a id="2099" href="Categories.Functor.Slice.html#2099" class="Bound">X</a> <a id="2101" href="Categories.Functor.Slice.html#2101" class="Bound">Y</a><a id="2102" class="Symbol">}</a> <a id="2104" href="Categories.Functor.Slice.html#2104" class="Bound">g</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2117" class="Symbol">{</a><a id="2118" class="Argument">h</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Categories.Diagram.Pullback.html#2128" class="Field">Pullback.p₂</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Categories.Diagram.Pullback.html#4434" class="Function">unglue</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Categories.Functor.Slice.html#1732" class="Bound">pullbacks</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2158" href="Categories.Functor.Slice.html#2101" class="Bound">Y</a><a id="2159" class="Symbol">)</a> <a id="2161" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2162" class="Symbol">)</a>
                                                                     <a id="2233" class="Symbol">(</a><a id="2234" href="Categories.Diagram.Pullback.html#7266" class="Function">Pullback-resp-≈</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Categories.Functor.Slice.html#1732" class="Bound">pullbacks</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2266" href="Categories.Functor.Slice.html#2099" class="Bound">X</a><a id="2267" class="Symbol">)</a> <a id="2269" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="2275" href="Categories.Functor.Slice.html#2104" class="Bound">g</a><a id="2276" class="Symbol">)</a> <a id="2278" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="2282" class="Symbol">))}</a>
                                            <a id="2330" class="Symbol">(</a><a id="2331" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2352" href="Categories.Functor.Slice.html#2101" class="Bound">Y</a><a id="2353" class="Symbol">)</a> <a id="2355" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2356" class="Symbol">)</a>
      <a id="2364" class="Symbol">;</a> <a id="2366" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="2379" class="Symbol">=</a> <a id="2381" class="Symbol">λ</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Categories.Functor.Slice.html#2384" class="Bound">X</a><a id="2385" class="Symbol">}</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2404" href="Categories.Functor.Slice.html#2384" class="Bound">X</a><a id="2405" class="Symbol">)</a> <a id="2407" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2409" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="2417" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="2426" class="Symbol">)</a>
      <a id="2434" class="Symbol">;</a> <a id="2436" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2449" class="Symbol">=</a> <a id="2451" class="Symbol">λ</a> <a id="2453" class="Symbol">{</a><a id="2454" href="Categories.Functor.Slice.html#2454" class="Bound">X</a> <a id="2456" href="Categories.Functor.Slice.html#2456" class="Bound">Y</a> <a id="2458" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Categories.Functor.Slice.html#2462" class="Bound">h</a> <a id="2464" href="Categories.Functor.Slice.html#2464" class="Bound">i</a><a id="2465" class="Symbol">}</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2489" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2490" class="Symbol">)</a> <a id="2492" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2516" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2517" class="Symbol">)</a> <a id="2519" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2521" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2523" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2529" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2531" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2562" href="Categories.Functor.Slice.html#2456" class="Bound">Y</a><a id="2563" class="Symbol">)</a> <a id="2565" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2566" class="Symbol">))</a> <a id="2569" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2571" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2602" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2603" class="Symbol">)</a> <a id="2605" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2606" class="Symbol">)))</a>
                                                                  <a id="2676" class="Symbol">(</a><a id="2677" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2698" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2699" class="Symbol">)</a> <a id="2701" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2703" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2705" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2729" href="Categories.Functor.Slice.html#2456" class="Bound">Y</a><a id="2730" class="Symbol">)</a> <a id="2732" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2737" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2768" href="Categories.Functor.Slice.html#2458" class="Bound">Z</a><a id="2769" class="Symbol">)</a> <a id="2771" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2772" class="Symbol">)))</a>
      <a id="2782" class="Symbol">;</a> <a id="2784" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="2797" class="Symbol">=</a> <a id="2799" class="Symbol">λ</a> <a id="2801" class="Symbol">{</a><a id="2802" href="Categories.Functor.Slice.html#2802" class="Bound">X</a> <a id="2804" href="Categories.Functor.Slice.html#2804" class="Bound">Y</a><a id="2805" class="Symbol">}</a> <a id="2807" href="Categories.Functor.Slice.html#2807" class="Bound">eq″</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="Categories.Diagram.Pullback.html#956" class="Function">unique</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2825" href="Categories.Functor.Slice.html#2804" class="Bound">Y</a><a id="2826" class="Symbol">)</a> <a id="2828" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2852" href="Categories.Functor.Slice.html#2804" class="Bound">Y</a><a id="2853" class="Symbol">)</a> <a id="2855" href="Categories.Functor.Slice.html#2009" class="Bound">f</a> <a id="2857" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2859" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2869" href="Categories.Functor.Slice.html#2807" class="Bound">eq″</a><a id="2872" class="Symbol">)</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="2896" href="Categories.Functor.Slice.html#2804" class="Bound">Y</a><a id="2897" class="Symbol">)</a> <a id="2899" href="Categories.Functor.Slice.html#2009" class="Bound">f</a><a id="2900" class="Symbol">)</a>
      <a id="2908" class="Symbol">}</a>


    <a id="2916" href="Categories.Functor.Slice.html#2916" class="Function">!⊣*</a> <a id="2920" class="Symbol">:</a> <a id="2922" class="Symbol">∀</a> <a id="2924" class="Symbol">{</a><a id="2925" href="Categories.Functor.Slice.html#2925" class="Bound">B</a><a id="2926" class="Symbol">}</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Categories.Functor.Slice.html#2929" class="Bound">f</a> <a id="2931" class="Symbol">:</a> <a id="2933" href="Categories.Functor.Slice.html#2925" class="Bound">B</a> <a id="2935" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2937" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="2938" class="Symbol">)</a> <a id="2940" class="Symbol">→</a>  <a id="2943" href="Categories.Functor.Slice.html#1444" class="Function">BaseChange!</a> <a id="2955" href="Categories.Functor.Slice.html#2929" class="Bound">f</a> <a id="2957" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="2959" href="Categories.Functor.Slice.html#1931" class="Function">BaseChange*</a> <a id="2971" href="Categories.Functor.Slice.html#2929" class="Bound">f</a>
    <a id="2977" href="Categories.Functor.Slice.html#2916" class="Function">!⊣*</a> <a id="2981" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="2983" class="Symbol">=</a> <a id="2985" class="Keyword">record</a>
      <a id="2998" class="Symbol">{</a> <a id="3000" href="Categories.Adjoint.html#1473" class="Field">unit</a>   <a id="3007" class="Symbol">=</a> <a id="3009" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3018" class="Keyword">record</a>
        <a id="3033" class="Symbol">{</a> <a id="3035" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3043" class="Symbol">=</a> <a id="3045" class="Symbol">λ</a> <a id="3047" href="Categories.Functor.Slice.html#3047" class="Bound">X</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3077" class="Symbol">(</a><a id="3078" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3080" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3082" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3086" href="Categories.Functor.Slice.html#3047" class="Bound">X</a><a id="3087" class="Symbol">)</a> <a id="3089" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3091" class="Symbol">{</a><a id="3092" class="Argument">eq</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="3106" class="Symbol">})</a>
        <a id="3117" class="Symbol">;</a> <a id="3119" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3127" class="Symbol">=</a> <a id="3129" class="Symbol">λ</a> <a id="3131" class="Symbol">{</a><a id="3132" href="Categories.Functor.Slice.html#3132" class="Bound">X</a> <a id="3134" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3135" class="Symbol">}</a> <a id="3137" href="Categories.Functor.Slice.html#3137" class="Bound">g</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3161" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3165" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3166" class="Symbol">)</a> <a id="3168" href="Categories.Functor.Slice.html#2981" class="Bound">f</a>
                                               <a id="3217" class="Symbol">(</a><a id="3218" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3246" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3248" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3252" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3256" class="Symbol">)</a> <a id="3258" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3260" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3291" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3293" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3297" href="Categories.Functor.Slice.html#3132" class="Bound">X</a><a id="3298" class="Symbol">)</a> <a id="3300" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3301" class="Symbol">))</a> <a id="3304" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3306" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3332" class="Symbol">(</a><a id="3333" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3337" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3341" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3342" class="Symbol">)</a> <a id="3344" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3345" class="Symbol">)))</a>
                                               <a id="3396" class="Symbol">(</a><a id="3397" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3423" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3425" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3429" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3430" class="Symbol">)</a> <a id="3432" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3437" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="3439" href="Categories.Functor.Slice.html#3137" class="Bound">g</a> <a id="3441" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3443" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3465" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3467" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3471" href="Categories.Functor.Slice.html#3132" class="Bound">X</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3479" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3510" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3514" href="Categories.Functor.Slice.html#3134" class="Bound">Y</a><a id="3515" class="Symbol">)</a> <a id="3517" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3518" class="Symbol">)))</a>
        <a id="3530" class="Symbol">}</a>
      <a id="3538" class="Symbol">;</a> <a id="3540" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3558" class="Keyword">record</a>
        <a id="3573" class="Symbol">{</a> <a id="3575" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3583" class="Symbol">=</a> <a id="3585" class="Symbol">λ</a> <a id="3587" href="Categories.Functor.Slice.html#3587" class="Bound">X</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Categories.Diagram.Pullback.html#854" class="Function">pullbacks.commute</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3624" href="Categories.Functor.Slice.html#3587" class="Bound">X</a><a id="3625" class="Symbol">)</a> <a id="3627" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3628" class="Symbol">)</a>
        <a id="3638" class="Symbol">;</a> <a id="3640" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3648" class="Symbol">=</a> <a id="3650" class="Symbol">λ</a> <a id="3652" class="Symbol">{</a><a id="3653" href="Categories.Functor.Slice.html#3653" class="Bound">X</a> <a id="3655" href="Categories.Functor.Slice.html#3655" class="Bound">Y</a><a id="3656" class="Symbol">}</a> <a id="3658" href="Categories.Functor.Slice.html#3658" class="Bound">g</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3678" class="Symbol">(</a><a id="3679" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3683" href="Categories.Functor.Slice.html#3655" class="Bound">Y</a><a id="3684" class="Symbol">)</a> <a id="3686" href="Categories.Functor.Slice.html#2981" class="Bound">f</a>
        <a id="3696" class="Symbol">}</a>
      <a id="3704" class="Symbol">;</a> <a id="3706" href="Categories.Adjoint.html#1669" class="Field">zig</a>    <a id="3713" class="Symbol">=</a> <a id="3715" class="Symbol">λ</a> <a id="3717" class="Symbol">{</a><a id="3718" href="Categories.Functor.Slice.html#3718" class="Bound">X</a><a id="3719" class="Symbol">}</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3742" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3744" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3748" href="Categories.Functor.Slice.html#3718" class="Bound">X</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Categories.Functor.Slice.html#2981" class="Bound">f</a>
      <a id="3759" class="Symbol">;</a> <a id="3761" href="Categories.Adjoint.html#1742" class="Field">zag</a>    <a id="3768" class="Symbol">=</a> <a id="3770" class="Symbol">λ</a> <a id="3772" class="Symbol">{</a><a id="3773" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="3774" class="Symbol">}</a> <a id="3776" class="Symbol">→</a> <a id="3778" href="Categories.Diagram.Pullback.html#1698" class="Function">unique-diagram</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3798" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="3799" class="Symbol">)</a> <a id="3801" href="Categories.Functor.Slice.html#2981" class="Bound">f</a>
                                        <a id="3843" class="Symbol">(</a><a id="3844" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3867" class="Symbol">(</a><a id="3868" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3872" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="3873" class="Symbol">)</a> <a id="3875" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3876" class="Symbol">)</a> <a id="3878" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3880" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Categories.Diagram.Pullback.html#1081" class="Function">p₁∘universal≈h₁</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="3906" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3908" href="Categories.Diagram.Pullback.html#2128" class="Function">pullbacks.p₂</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="3926" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="3927" class="Symbol">)</a> <a id="3929" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3930" class="Symbol">)</a> <a id="3932" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="3933" class="Symbol">))</a>
                                        <a id="3976" class="Symbol">(</a><a id="3977" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="4000" class="Symbol">(</a><a id="4001" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="4005" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="4006" class="Symbol">)</a> <a id="4008" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="4009" class="Symbol">)</a> <a id="4011" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4013" href="Categories.Diagram.Pullback.html#1179" class="Function">p₂∘universal≈h₂</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="4032" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4034" href="Categories.Diagram.Pullback.html#2128" class="Function">pullbacks.p₂</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="4052" href="Categories.Functor.Slice.html#3773" class="Bound">Y</a><a id="4053" class="Symbol">)</a> <a id="4055" href="Categories.Functor.Slice.html#2981" class="Bound">f</a><a id="4056" class="Symbol">)</a> <a id="4058" href="Categories.Functor.Slice.html#2981" class="Bound">f</a> <a id="4060" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4062" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4064" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="4073" class="Symbol">)</a>
      <a id="4081" class="Symbol">}</a>

    <a id="4088" href="Categories.Functor.Slice.html#4088" class="Function">pullback-functorial</a> <a id="4108" class="Symbol">:</a> <a id="4110" class="Symbol">∀</a> <a id="4112" class="Symbol">{</a><a id="4113" href="Categories.Functor.Slice.html#4113" class="Bound">B</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Categories.Functor.Slice.html#4117" class="Bound">f</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Categories.Functor.Slice.html#4113" class="Bound">B</a> <a id="4123" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4125" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="4145" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="4146" class="Symbol">)</a> <a id="4148" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
    <a id="4154" href="Categories.Functor.Slice.html#4088" class="Function">pullback-functorial</a> <a id="4174" href="Categories.Functor.Slice.html#4174" class="Bound">f</a> <a id="4176" class="Symbol">=</a> <a id="4178" class="Keyword">record</a>
      <a id="4191" class="Symbol">{</a> <a id="4193" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="4206" class="Symbol">=</a> <a id="4208" class="Symbol">λ</a> <a id="4210" href="Categories.Functor.Slice.html#4210" class="Bound">X</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Categories.Diagram.Pullback.html#2099" class="Function">p.P</a> <a id="4218" href="Categories.Functor.Slice.html#4210" class="Bound">X</a>
      <a id="4226" class="Symbol">;</a> <a id="4228" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="4241" class="Symbol">=</a> <a id="4243" class="Symbol">λ</a> <a id="4245" href="Categories.Functor.Slice.html#4245" class="Bound">f</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Categories.Functor.Slice.html#4967" class="Function">p⇒</a> <a id="4252" class="Symbol">_</a> <a id="4254" class="Symbol">_</a> <a id="4256" href="Categories.Functor.Slice.html#4245" class="Bound">f</a>
      <a id="4264" class="Symbol">;</a> <a id="4266" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="4279" class="Symbol">=</a> <a id="4281" class="Symbol">λ</a> <a id="4283" class="Symbol">{</a><a id="4284" href="Categories.Functor.Slice.html#4284" class="Bound">X</a><a id="4285" class="Symbol">}</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Categories.Diagram.Pullback.html#956" class="Function">p.unique</a> <a id="4303" href="Categories.Functor.Slice.html#4284" class="Bound">X</a> <a id="4305" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="4313" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a><a id="4320" class="Symbol">)</a>
      <a id="4328" class="Symbol">;</a> <a id="4330" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="4343" class="Symbol">=</a> <a id="4345" class="Symbol">λ</a> <a id="4347" class="Symbol">{</a><a id="4348" href="Categories.Functor.Slice.html#4348" class="Bound">_</a> <a id="4350" href="Categories.Functor.Slice.html#4350" class="Bound">Y</a> <a id="4352" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a><a id="4353" class="Symbol">}</a> <a id="4355" class="Symbol">→</a>
        <a id="4365" href="Categories.Diagram.Pullback.html#1698" class="Function">p.unique-diagram</a> <a id="4382" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="4403" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a> <a id="4405" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4407" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4409" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4419" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4421" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="4449" href="Categories.Functor.Slice.html#4350" class="Bound">Y</a><a id="4450" class="Symbol">))</a> <a id="4453" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4455" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="4483" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a><a id="4484" class="Symbol">)))</a>
                           <a id="4515" class="Symbol">(</a><a id="4516" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="4534" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a> <a id="4536" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4538" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="4544" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4546" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="4574" href="Categories.Functor.Slice.html#4350" class="Bound">Y</a><a id="4575" class="Symbol">))</a> <a id="4578" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4580" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="4608" href="Categories.Functor.Slice.html#4352" class="Bound">Z</a><a id="4609" class="Symbol">)))</a>
      <a id="4619" class="Symbol">;</a> <a id="4621" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="4634" class="Symbol">=</a> <a id="4636" class="Symbol">λ</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Categories.Functor.Slice.html#4639" class="Bound">_</a> <a id="4641" href="Categories.Functor.Slice.html#4641" class="Bound">B</a><a id="4642" class="Symbol">}</a> <a id="4644" class="Symbol">{</a><a id="4645" href="Categories.Functor.Slice.html#4645" class="Bound">h</a> <a id="4647" href="Categories.Functor.Slice.html#4647" class="Bound">i</a><a id="4648" class="Symbol">}</a> <a id="4650" href="Categories.Functor.Slice.html#4650" class="Bound">eq</a> <a id="4653" class="Symbol">→</a>
        <a id="4663" href="Categories.Diagram.Pullback.html#1698" class="Function">p.unique-diagram</a> <a id="4680" href="Categories.Functor.Slice.html#4641" class="Bound">B</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="4701" href="Categories.Functor.Slice.html#4641" class="Bound">B</a> <a id="4703" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4705" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Categories.Diagram.Pullback.html#1081" class="Function">p.p₁∘universal≈h₁</a> <a id="4726" href="Categories.Functor.Slice.html#4641" class="Bound">B</a><a id="4727" class="Symbol">))</a>
                           <a id="4757" class="Symbol">(</a><a id="4758" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="4776" href="Categories.Functor.Slice.html#4641" class="Bound">B</a> <a id="4778" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4780" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4790" href="Categories.Functor.Slice.html#4650" class="Bound">eq</a> <a id="4793" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4795" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Categories.Diagram.Pullback.html#1179" class="Function">p.p₂∘universal≈h₂</a> <a id="4816" href="Categories.Functor.Slice.html#4641" class="Bound">B</a><a id="4817" class="Symbol">))</a>
      <a id="4826" class="Symbol">}</a>
      <a id="4834" class="Keyword">where</a> <a id="4840" href="Categories.Functor.Slice.html#4840" class="Function">p</a> <a id="4842" class="Symbol">:</a> <a id="4844" class="Symbol">∀</a> <a id="4846" href="Categories.Functor.Slice.html#4846" class="Bound">X</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Categories.Diagram.Pullback.html#2029" class="Record">Pullback</a> <a id="4859" href="Categories.Functor.Slice.html#4174" class="Bound">f</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="4866" href="Categories.Functor.Slice.html#4846" class="Bound">X</a><a id="4867" class="Symbol">)</a>
            <a id="4881" href="Categories.Functor.Slice.html#4840" class="Function">p</a> <a id="4883" href="Categories.Functor.Slice.html#4883" class="Bound">X</a>        <a id="4892" class="Symbol">=</a> <a id="4894" href="Categories.Functor.Slice.html#1732" class="Bound">pullbacks</a> <a id="4904" href="Categories.Functor.Slice.html#4174" class="Bound">f</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="4911" href="Categories.Functor.Slice.html#4883" class="Bound">X</a><a id="4912" class="Symbol">)</a>
            <a id="4926" class="Keyword">module</a> <a id="4933" href="Categories.Functor.Slice.html#4933" class="Module">p</a> <a id="4935" href="Categories.Functor.Slice.html#4935" class="Bound">X</a> <a id="4937" class="Symbol">=</a> <a id="4939" href="Categories.Diagram.Pullback.html#2029" class="Module">Pullback</a> <a id="4948" class="Symbol">(</a><a id="4949" href="Categories.Functor.Slice.html#4840" class="Function">p</a> <a id="4951" href="Categories.Functor.Slice.html#4935" class="Bound">X</a><a id="4952" class="Symbol">)</a>

            <a id="4967" href="Categories.Functor.Slice.html#4967" class="Function">p⇒</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">∀</a> <a id="4974" href="Categories.Functor.Slice.html#4974" class="Bound">X</a> <a id="4976" href="Categories.Functor.Slice.html#4976" class="Bound">Y</a> <a id="4978" class="Symbol">(</a><a id="4979" href="Categories.Functor.Slice.html#4979" class="Bound">g</a> <a id="4981" class="Symbol">:</a> <a id="4983" href="Categories.Category.Slice.html#613" class="Record">Slice⇒</a> <a id="4990" href="Categories.Functor.Slice.html#4974" class="Bound">X</a> <a id="4992" href="Categories.Functor.Slice.html#4976" class="Bound">Y</a><a id="4993" class="Symbol">)</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Categories.Diagram.Pullback.html#2099" class="Function">p.P</a> <a id="5001" href="Categories.Functor.Slice.html#4974" class="Bound">X</a> <a id="5003" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5005" href="Categories.Diagram.Pullback.html#2099" class="Function">p.P</a> <a id="5009" href="Categories.Functor.Slice.html#4976" class="Bound">Y</a>
            <a id="5023" href="Categories.Functor.Slice.html#4967" class="Function">p⇒</a> <a id="5026" href="Categories.Functor.Slice.html#5026" class="Bound">X</a> <a id="5028" href="Categories.Functor.Slice.html#5028" class="Bound">Y</a> <a id="5030" href="Categories.Functor.Slice.html#5030" class="Bound">g</a> <a id="5032" class="Symbol">=</a> <a id="5034" href="Categories.Category.Construction.Pullbacks.html#829" class="Function">Pbs.Pullback⇒.pbarr</a> <a id="5054" href="Categories.Functor.Slice.html#5272" class="Function">pX⇒pY</a>
              <a id="5074" class="Keyword">where</a> <a id="5080" href="Categories.Functor.Slice.html#5080" class="Function">pX</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Categories.Category.Construction.Pullbacks.html#373" class="Record">Pbs.PullbackObj</a> <a id="5101" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="5103" href="Categories.Functor.Slice.html#730" class="Bound">A</a>
                    <a id="5125" href="Categories.Functor.Slice.html#5080" class="Function">pX</a> <a id="5128" class="Symbol">=</a> <a id="5130" class="Keyword">record</a> <a id="5137" class="Symbol">{</a> <a id="5139" href="Categories.Category.Construction.Pullbacks.html#484" class="Field">pullback</a> <a id="5148" class="Symbol">=</a> <a id="5150" href="Categories.Functor.Slice.html#4840" class="Function">p</a> <a id="5152" href="Categories.Functor.Slice.html#5026" class="Bound">X</a> <a id="5154" class="Symbol">}</a>
                    <a id="5176" href="Categories.Functor.Slice.html#5176" class="Function">pY</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Categories.Category.Construction.Pullbacks.html#373" class="Record">Pbs.PullbackObj</a> <a id="5197" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="5199" href="Categories.Functor.Slice.html#730" class="Bound">A</a>
                    <a id="5221" href="Categories.Functor.Slice.html#5176" class="Function">pY</a> <a id="5224" class="Symbol">=</a> <a id="5226" class="Keyword">record</a> <a id="5233" class="Symbol">{</a> <a id="5235" href="Categories.Category.Construction.Pullbacks.html#484" class="Field">pullback</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Categories.Functor.Slice.html#4840" class="Function">p</a> <a id="5248" href="Categories.Functor.Slice.html#5028" class="Bound">Y</a> <a id="5250" class="Symbol">}</a>
                    <a id="5272" href="Categories.Functor.Slice.html#5272" class="Function">pX⇒pY</a> <a id="5278" class="Symbol">:</a> <a id="5280" href="Categories.Category.Construction.Pullbacks.html#580" class="Record">Pbs.Pullback⇒</a> <a id="5294" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="5296" href="Categories.Functor.Slice.html#730" class="Bound">A</a> <a id="5298" href="Categories.Functor.Slice.html#5080" class="Function">pX</a> <a id="5301" href="Categories.Functor.Slice.html#5176" class="Function">pY</a>
                    <a id="5324" href="Categories.Functor.Slice.html#5272" class="Function">pX⇒pY</a> <a id="5330" class="Symbol">=</a> <a id="5332" class="Keyword">record</a>
                      <a id="5361" class="Symbol">{</a> <a id="5363" href="Categories.Category.Construction.Pullbacks.html#704" class="Field">mor₁</a>     <a id="5372" class="Symbol">=</a> <a id="5374" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="5386" href="Categories.Functor.Slice.html#111" class="Bound">C</a>
                      <a id="5410" class="Symbol">;</a> <a id="5412" href="Categories.Category.Construction.Pullbacks.html#729" class="Field">mor₂</a>     <a id="5421" class="Symbol">=</a> <a id="5423" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="5425" href="Categories.Functor.Slice.html#5030" class="Bound">g</a>
                      <a id="5449" class="Symbol">;</a> <a id="5451" href="Categories.Category.Construction.Pullbacks.html#754" class="Field">commute₁</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>
                      <a id="5494" class="Symbol">;</a> <a id="5496" href="Categories.Category.Construction.Pullbacks.html#792" class="Field">commute₂</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="5509" href="Categories.Functor.Slice.html#5030" class="Bound">g</a>
                      <a id="5533" class="Symbol">}</a>

  <a id="5538" class="Keyword">module</a> <a id="5545" href="Categories.Functor.Slice.html#5545" class="Module">_</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5556" class="Symbol">:</a> <a id="5558" class="Symbol">{</a><a id="5559" href="Categories.Functor.Slice.html#5559" class="Bound">X</a> <a id="5561" class="Symbol">:</a> <a id="5563" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="5566" class="Symbol">}</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5578" href="Categories.Functor.Slice.html#730" class="Bound">A</a> <a id="5580" href="Categories.Functor.Slice.html#5559" class="Bound">X</a><a id="5581" class="Symbol">)</a> <a id="5583" class="Keyword">where</a>

    <a id="5594" class="Comment">-- this is adapted from proposition 1.33 of Aspects of Topoi (Freyd, 1972)</a>
    <a id="5673" href="Categories.Functor.Slice.html#5673" class="Function">Free</a> <a id="5678" class="Symbol">:</a> <a id="5680" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5688" href="Categories.Functor.Slice.html#111" class="Bound">C</a> <a id="5690" class="Symbol">(</a><a id="5691" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="5697" href="Categories.Functor.Slice.html#730" class="Bound">A</a><a id="5698" class="Symbol">)</a>
    <a id="5704" href="Categories.Functor.Slice.html#5673" class="Function">Free</a> <a id="5709" class="Symbol">=</a> <a id="5711" class="Keyword">record</a>
      <a id="5724" class="Symbol">{</a> <a id="5726" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5729" class="Symbol">=</a> <a id="5731" class="Symbol">λ</a> <a id="5733" href="Categories.Functor.Slice.html#5733" class="Bound">_</a> <a id="5735" class="Symbol">→</a> <a id="5737" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="5746" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="5748" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5756" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a>
      <a id="5766" class="Symbol">;</a> <a id="5768" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5771" class="Symbol">=</a> <a id="5773" class="Symbol">λ</a> <a id="5775" href="Categories.Functor.Slice.html#5775" class="Bound">f</a> <a id="5777" class="Symbol">→</a> <a id="5779" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Categories.Object.Product.Morphisms.html#1412" class="Function Operator">[</a> <a id="5791" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5799" href="Categories.Object.Product.Morphisms.html#1412" class="Function Operator">⇒</a> <a id="5801" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5809" href="Categories.Object.Product.Morphisms.html#1412" class="Function Operator">]π₁∘×</a> <a id="5815" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5817" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="5826" class="Symbol">)</a>
      <a id="5834" class="Symbol">;</a> <a id="5836" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5845" class="Symbol">=</a> <a id="5847" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="5853" href="Categories.Functor.Slice.html#5548" class="Bound">product</a>
      <a id="5867" class="Symbol">;</a> <a id="5869" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="5882" class="Symbol">=</a> <a id="5884" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="5888" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">[</a> <a id="5890" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5898" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">⇒</a> <a id="5900" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5908" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">⇒</a> <a id="5910" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5918" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">]id×∘id×</a>
      <a id="5933" class="Symbol">;</a> <a id="5935" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5944" class="Symbol">=</a> <a id="5946" class="Symbol">λ</a> <a id="5948" href="Categories.Functor.Slice.html#5948" class="Bound">f≈g</a> <a id="5952" class="Symbol">→</a> <a id="5954" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="5971" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="5979" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5984" class="Symbol">(</a><a id="5985" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="5995" href="Categories.Functor.Slice.html#5948" class="Bound">f≈g</a><a id="5998" class="Symbol">)</a>
      <a id="6006" class="Symbol">}</a>

    <a id="6013" href="Categories.Functor.Slice.html#6013" class="Function">Forgetful⊣Free</a> <a id="6028" class="Symbol">:</a> <a id="6030" href="Categories.Functor.Slice.html#1237" class="Function">Forgetful</a> <a id="6040" href="Categories.Adjoint.html#7914" class="Function Operator">⊣</a> <a id="6042" href="Categories.Functor.Slice.html#5673" class="Function">Free</a>
    <a id="6051" href="Categories.Functor.Slice.html#6013" class="Function">Forgetful⊣Free</a> <a id="6066" class="Symbol">=</a> <a id="6068" class="Keyword">record</a>
      <a id="6081" class="Symbol">{</a> <a id="6083" href="Categories.Adjoint.html#1473" class="Field">unit</a> <a id="6088" class="Symbol">=</a> <a id="6090" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="6099" class="Keyword">record</a>
        <a id="6114" class="Symbol">{</a> <a id="6116" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="6118" class="Symbol">=</a> <a id="6120" class="Symbol">λ</a> <a id="6122" href="Categories.Functor.Slice.html#6122" class="Bound">_</a> <a id="6124" class="Symbol">→</a> <a id="6126" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Categories.Object.Product.Core.html#603" class="Field">Product.project₁</a> <a id="6153" href="Categories.Functor.Slice.html#5548" class="Bound">product</a><a id="6160" class="Symbol">)</a>
        <a id="6170" class="Symbol">;</a> <a id="6172" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="6180" class="Symbol">=</a> <a id="6182" class="Symbol">λ</a> <a id="6184" class="Symbol">{</a><a id="6185" href="Categories.Functor.Slice.html#6185" class="Bound">X</a><a id="6186" class="Symbol">}</a> <a id="6188" class="Symbol">{</a><a id="6189" href="Categories.Functor.Slice.html#6189" class="Bound">Y</a><a id="6190" class="Symbol">}</a> <a id="6192" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="6212" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6214" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6222" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6225" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="6229" href="Categories.Functor.Slice.html#6189" class="Bound">Y</a> <a id="6231" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6233" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6236" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="6238" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6240" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6242" href="Categories.Functor.Slice.html#6192" class="Bound">f</a>                            <a id="6271" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6274" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[</a> <a id="6276" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6284" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">]⟨⟩∘</a> <a id="6289" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6301" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6303" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6311" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6314" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="6318" href="Categories.Functor.Slice.html#6189" class="Bound">Y</a> <a id="6320" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6322" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6324" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6326" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6328" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6331" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6333" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6335" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6337" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                      <a id="6360" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6363" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="6380" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Categories.Category.Slice.html#786" class="Field">△</a> <a id="6391" href="Categories.Functor.Slice.html#6192" class="Bound">f</a><a id="6392" class="Symbol">)</a> <a id="6394" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6404" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6416" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6418" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6426" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6429" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="6433" href="Categories.Functor.Slice.html#6185" class="Bound">X</a> <a id="6435" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6437" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6439" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6441" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                                 <a id="6475" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6479" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="6496" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6504" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6514" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6524" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="6536" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6538" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6546" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6549" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6552" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6554" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="6558" href="Categories.Functor.Slice.html#6185" class="Bound">X</a> <a id="6560" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6562" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6564" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6566" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6568" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6571" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                       <a id="6595" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6599" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="6601" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6609" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="6611" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6619" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a> <a id="6625" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="6637" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="6639" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6647" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="6649" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6657" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="6659" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6662" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="6664" href="Categories.Category.Slice.html#767" class="Field">h</a> <a id="6666" href="Categories.Functor.Slice.html#6192" class="Bound">f</a> <a id="6668" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6670" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6672" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6680" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6683" href="Categories.Category.Slice.html#538" class="Field">arr</a> <a id="6687" href="Categories.Functor.Slice.html#6185" class="Bound">X</a> <a id="6689" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6691" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6694" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="6696" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="6706" class="Symbol">}</a>
      <a id="6714" class="Symbol">;</a> <a id="6716" href="Categories.Adjoint.html#1521" class="Field">counit</a> <a id="6723" class="Symbol">=</a> <a id="6725" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="6734" class="Keyword">record</a>
        <a id="6749" class="Symbol">{</a> <a id="6751" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="6753" class="Symbol">=</a> <a id="6755" class="Symbol">λ</a> <a id="6757" href="Categories.Functor.Slice.html#6757" class="Bound">_</a> <a id="6759" class="Symbol">→</a> <a id="6761" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="6772" href="Categories.Functor.Slice.html#5548" class="Bound">product</a>
        <a id="6788" class="Symbol">;</a> <a id="6790" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="6798" class="Symbol">=</a> <a id="6800" class="Symbol">λ</a> <a id="6802" href="Categories.Functor.Slice.html#6802" class="Bound">_</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="Categories.Object.Product.Core.html#637" class="Field">Product.project₂</a> <a id="6823" href="Categories.Functor.Slice.html#5548" class="Bound">product</a>
        <a id="6839" class="Symbol">}</a>
      <a id="6847" class="Symbol">;</a> <a id="6849" href="Categories.Adjoint.html#1669" class="Field">zig</a> <a id="6853" class="Symbol">=</a> <a id="6855" href="Categories.Object.Product.Core.html#637" class="Field">Product.project₂</a> <a id="6872" href="Categories.Functor.Slice.html#5548" class="Bound">product</a>
      <a id="6886" class="Symbol">;</a> <a id="6888" href="Categories.Adjoint.html#1742" class="Field">zag</a> <a id="6892" class="Symbol">=</a> <a id="6894" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6908" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6910" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6918" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6920" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6928" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6933" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[</a> <a id="6935" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6943" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">]π₂</a> <a id="6947" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6949" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="6951" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6959" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="6962" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="6964" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6972" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a> <a id="6976" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="6978" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6981" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="6983" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6986" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="6988" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="6996" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="6998" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7006" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a> <a id="7012" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7022" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="7024" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7032" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="7035" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7040" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="7042" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7050" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a> <a id="7054" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="7056" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[</a> <a id="7058" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7066" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">]π₂</a> <a id="7070" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7072" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="7075" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                     <a id="7097" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7100" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="7117" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7125" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="7135" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="7145" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7155" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="7157" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7165" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="7168" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[</a> <a id="7170" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7178" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">]π₁</a> <a id="7182" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="7184" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[</a> <a id="7186" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7194" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">]π₂</a> <a id="7198" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                               <a id="7230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7233" href="Categories.Object.Product.Core.html#797" class="Function">Product.η</a> <a id="7243" href="Categories.Functor.Slice.html#5548" class="Bound">product</a> <a id="7251" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7261" href="Categories.Category.Core.html#630" class="Field">id</a>                                                                         <a id="7336" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="7344" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="62" class="Keyword">where</a>

<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Level.html" class="Module">Level</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Function.html" class="Module">Function</a> <a id="108" class="Keyword">renaming</a> <a id="117" class="Symbol">(</a><a id="118" href="Function.Base.html#704" class="Function">id</a> <a id="121" class="Symbol">to</a> <a id="124" class="Function">id→</a><a id="127" class="Symbol">;</a> <a id="129" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="133" class="Symbol">to</a> <a id="136" class="Function Operator">_●_</a><a id="139" class="Symbol">)</a> <a id="141" class="Keyword">using</a> <a id="147" class="Symbol">()</a>

<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Categories.Functor.Core.html" class="Module">Categories.Functor.Core</a> <a id="219" class="Keyword">public</a>

<a id="227" class="Keyword">private</a>
  <a id="237" class="Keyword">variable</a>
    <a id="250" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="252" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="254" href="Categories.Functor.html#254" class="Generalizable">e</a> <a id="256" href="Categories.Functor.html#256" class="Generalizable">o′</a> <a id="259" href="Categories.Functor.html#259" class="Generalizable">ℓ′</a> <a id="262" href="Categories.Functor.html#262" class="Generalizable">e′</a> <a id="265" href="Categories.Functor.html#265" class="Generalizable">o″</a> <a id="268" href="Categories.Functor.html#268" class="Generalizable">ℓ″</a> <a id="271" href="Categories.Functor.html#271" class="Generalizable">e″</a> <a id="274" class="Symbol">:</a> <a id="276" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Endofunctor"></a><a id="283" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="295" class="Symbol">:</a> <a id="297" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="306" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="308" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="310" href="Categories.Functor.html#254" class="Generalizable">e</a> <a id="312" class="Symbol">→</a> <a id="314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="318" class="Symbol">_</a>
<a id="320" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="332" href="Categories.Functor.html#332" class="Bound">C</a> <a id="334" class="Symbol">=</a> <a id="336" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="344" href="Categories.Functor.html#332" class="Bound">C</a> <a id="346" href="Categories.Functor.html#332" class="Bound">C</a>

<a id="id"></a><a id="349" href="Categories.Functor.html#349" class="Function">id</a> <a id="352" class="Symbol">:</a> <a id="354" class="Symbol">∀</a> <a id="356" class="Symbol">{</a><a id="357" href="Categories.Functor.html#357" class="Bound">C</a> <a id="359" class="Symbol">:</a> <a id="361" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="370" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="372" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="374" href="Categories.Functor.html#254" class="Generalizable">e</a><a id="375" class="Symbol">}</a> <a id="377" class="Symbol">→</a> <a id="379" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="387" href="Categories.Functor.html#357" class="Bound">C</a> <a id="389" href="Categories.Functor.html#357" class="Bound">C</a>
<a id="391" href="Categories.Functor.html#349" class="Function">id</a> <a id="394" class="Symbol">{</a><a id="395" class="Argument">C</a> <a id="397" class="Symbol">=</a> <a id="399" href="Categories.Functor.html#399" class="Bound">C</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">=</a> <a id="404" class="Keyword">record</a>
  <a id="413" class="Symbol">{</a> <a id="415" href="Categories.Functor.Core.html#432" class="Field">F₀</a>           <a id="428" class="Symbol">=</a> <a id="430" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="436" class="Symbol">;</a> <a id="438" href="Categories.Functor.Core.html#455" class="Field">F₁</a>           <a id="451" class="Symbol">=</a> <a id="453" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="459" class="Symbol">;</a> <a id="461" href="Categories.Functor.Core.html#511" class="Field">identity</a>     <a id="474" class="Symbol">=</a> <a id="476" href="Relation.Binary.Structures.html#1596" class="Function">Category.Equiv.refl</a> <a id="496" href="Categories.Functor.html#399" class="Bound">C</a>
  <a id="500" class="Symbol">;</a> <a id="502" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="515" class="Symbol">=</a> <a id="517" href="Relation.Binary.Structures.html#1596" class="Function">Category.Equiv.refl</a> <a id="537" href="Categories.Functor.html#399" class="Bound">C</a>
  <a id="541" class="Symbol">;</a> <a id="543" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a>     <a id="556" class="Symbol">=</a> <a id="558" href="Categories.Functor.html#124" class="Function">id→</a>
  <a id="564" class="Symbol">}</a>

<a id="567" class="Keyword">infixr</a> <a id="574" class="Number">9</a> <a id="576" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a>

<a id="582" class="Comment">-- note that this definition could be shortened by inlining the definitions for</a>
<a id="662" class="Comment">-- identity′ and homomorphism′, but the definitions below are simpler to understand.</a>
<a id="_∘F_"></a><a id="747" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">∀</a> <a id="756" class="Symbol">{</a><a id="757" href="Categories.Functor.html#757" class="Bound">C</a> <a id="759" class="Symbol">:</a> <a id="761" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="770" href="Categories.Functor.html#250" class="Generalizable">o</a> <a id="772" href="Categories.Functor.html#252" class="Generalizable">ℓ</a> <a id="774" href="Categories.Functor.html#254" class="Generalizable">e</a><a id="775" class="Symbol">}</a> <a id="777" class="Symbol">{</a><a id="778" href="Categories.Functor.html#778" class="Bound">D</a> <a id="780" class="Symbol">:</a> <a id="782" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="791" href="Categories.Functor.html#256" class="Generalizable">o′</a> <a id="794" href="Categories.Functor.html#259" class="Generalizable">ℓ′</a> <a id="797" href="Categories.Functor.html#262" class="Generalizable">e′</a><a id="799" class="Symbol">}</a> <a id="801" class="Symbol">{</a><a id="802" href="Categories.Functor.html#802" class="Bound">E</a> <a id="804" class="Symbol">:</a> <a id="806" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="815" href="Categories.Functor.html#265" class="Generalizable">o″</a> <a id="818" href="Categories.Functor.html#268" class="Generalizable">ℓ″</a> <a id="821" href="Categories.Functor.html#271" class="Generalizable">e″</a><a id="823" class="Symbol">}</a>
    <a id="829" class="Symbol">→</a> <a id="831" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="839" href="Categories.Functor.html#778" class="Bound">D</a> <a id="841" href="Categories.Functor.html#802" class="Bound">E</a> <a id="843" class="Symbol">→</a> <a id="845" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="853" href="Categories.Functor.html#757" class="Bound">C</a> <a id="855" href="Categories.Functor.html#778" class="Bound">D</a> <a id="857" class="Symbol">→</a> <a id="859" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="867" href="Categories.Functor.html#757" class="Bound">C</a> <a id="869" href="Categories.Functor.html#802" class="Bound">E</a>
<a id="871" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a> <a id="876" class="Symbol">{</a><a id="877" class="Argument">C</a> <a id="879" class="Symbol">=</a> <a id="881" href="Categories.Functor.html#881" class="Bound">C</a><a id="882" class="Symbol">}</a> <a id="884" class="Symbol">{</a><a id="885" class="Argument">D</a> <a id="887" class="Symbol">=</a> <a id="889" href="Categories.Functor.html#889" class="Bound">D</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">{</a><a id="893" class="Argument">E</a> <a id="895" class="Symbol">=</a> <a id="897" href="Categories.Functor.html#897" class="Bound">E</a><a id="898" class="Symbol">}</a> <a id="900" href="Categories.Functor.html#900" class="Bound">F</a> <a id="902" href="Categories.Functor.html#902" class="Bound">G</a> <a id="904" class="Symbol">=</a> <a id="906" class="Keyword">record</a>
  <a id="915" class="Symbol">{</a> <a id="917" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="920" class="Symbol">=</a> <a id="922" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="926" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="928" href="Categories.Functor.Core.html#797" class="Function">G.₀</a>
  <a id="934" class="Symbol">;</a> <a id="936" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="939" class="Symbol">=</a> <a id="941" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="945" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="947" href="Categories.Functor.Core.html#806" class="Function">G.₁</a>
  <a id="953" class="Symbol">;</a> <a id="955" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="964" class="Symbol">=</a> <a id="966" href="Categories.Functor.html#1236" class="Function">identity′</a>
  <a id="978" class="Symbol">;</a> <a id="980" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="993" class="Symbol">=</a> <a id="995" href="Categories.Functor.html#1445" class="Function">homomorphism′</a>
  <a id="1011" class="Symbol">;</a> <a id="1013" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1022" class="Symbol">=</a>  <a id="1025" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1036" href="Categories.Functor.html#136" class="Function Operator">●</a> <a id="1038" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
  <a id="1051" class="Symbol">}</a>
  <a id="1055" class="Keyword">where</a>
  <a id="1063" class="Keyword">module</a> <a id="1070" href="Categories.Functor.html#1070" class="Module">C</a> <a id="1072" class="Symbol">=</a> <a id="1074" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1083" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1085" class="Keyword">using</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1094" class="Symbol">)</a>
  <a id="1098" class="Keyword">module</a> <a id="1105" href="Categories.Functor.html#1105" class="Module">D</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1118" href="Categories.Functor.html#889" class="Bound">D</a> <a id="1120" class="Keyword">using</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1129" class="Symbol">)</a>
  <a id="1133" class="Keyword">module</a> <a id="1140" href="Categories.Functor.html#1140" class="Module">E</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1153" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1155" class="Keyword">using</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1164" class="Symbol">;</a> <a id="1166" class="Keyword">module</a> <a id="1173" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a><a id="1185" class="Symbol">)</a>
  <a id="1189" class="Keyword">module</a> <a id="1196" href="Categories.Functor.html#1196" class="Module">F</a> <a id="1198" class="Symbol">=</a> <a id="1200" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1208" href="Categories.Functor.html#900" class="Bound">F</a>
  <a id="1212" class="Keyword">module</a> <a id="1219" href="Categories.Functor.html#1219" class="Module">G</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1231" href="Categories.Functor.html#902" class="Bound">G</a>

  <a id="1236" href="Categories.Functor.html#1236" class="Function">identity′</a> <a id="1246" class="Symbol">:</a> <a id="1248" class="Symbol">∀</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Categories.Functor.html#1251" class="Bound">A</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1258" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1260" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Categories.Functor.html#1251" class="Bound">A</a><a id="1277" class="Symbol">}))</a> <a id="1281" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1283" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="1288" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1292" href="Categories.Functor.html#1236" class="Function">identity′</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1314" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1323" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1327" class="Symbol">)</a> <a id="1329" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1332" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1343" href="Categories.Functor.Core.html#511" class="Field">G.identity</a> <a id="1354" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1360" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1364" href="Categories.Category.Core.html#630" class="Function">D.id</a>       <a id="1375" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1378" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1389" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1395" href="Categories.Category.Core.html#630" class="Function">E.id</a>           <a id="1410" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1416" class="Keyword">where</a> <a id="1422" class="Keyword">open</a> <a id="1427" href="Categories.Category.Core.html#2462" class="Module">E.HomReasoning</a>

  <a id="1445" href="Categories.Functor.html#1445" class="Function">homomorphism′</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">∀</a> <a id="1463" class="Symbol">{</a><a id="1464" href="Categories.Functor.html#1464" class="Bound">X</a> <a id="1466" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1468" href="Categories.Functor.html#1468" class="Bound">Z</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">{</a><a id="1472" href="Categories.Functor.html#1472" class="Bound">f</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1478" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1480" href="Categories.Functor.html#1464" class="Bound">X</a> <a id="1482" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1484" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1486" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Categories.Functor.html#1490" class="Bound">g</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1496" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1498" href="Categories.Functor.html#1466" class="Bound">Y</a> <a id="1500" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1502" href="Categories.Functor.html#1468" class="Bound">Z</a> <a id="1504" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1505" class="Symbol">}</a>
                 <a id="1524" class="Symbol">→</a> <a id="1526" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1528" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1530" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1542" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1544" href="Categories.Functor.html#1490" class="Bound">g</a> <a id="1546" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1548" href="Categories.Functor.html#1472" class="Bound">f</a> <a id="1550" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1551" class="Symbol">))</a> <a id="1554" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1556" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1558" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1560" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1569" href="Categories.Functor.html#1490" class="Bound">g</a><a id="1570" class="Symbol">)</a> <a id="1572" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1574" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1583" href="Categories.Functor.html#1472" class="Bound">f</a><a id="1584" class="Symbol">)</a> <a id="1586" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1588" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1592" href="Categories.Functor.html#1445" class="Function">homomorphism′</a> <a id="1606" class="Symbol">{</a><a id="1607" class="Argument">f</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Categories.Functor.html#1611" class="Bound">f</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" class="Argument">g</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Categories.Functor.html#1619" class="Bound">g</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1634" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Categories.Functor.html#881" class="Bound">C</a> <a id="1646" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1648" href="Categories.Functor.html#1619" class="Bound">g</a> <a id="1650" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1652" href="Categories.Functor.html#1611" class="Bound">f</a> <a id="1654" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1655" class="Symbol">))</a>         <a id="1666" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1669" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1680" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a> <a id="1695" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1701" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Categories.Functor.html#889" class="Bound">D</a> <a id="1708" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1710" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1714" href="Categories.Functor.html#1619" class="Bound">g</a> <a id="1716" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1718" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1722" href="Categories.Functor.html#1611" class="Bound">f</a> <a id="1724" href="Categories.Category.html#700" class="Function Operator">]</a><a id="1725" class="Symbol">)</a>       <a id="1733" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1736" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1757" href="Categories.Functor.html#897" class="Bound">E</a> <a id="1759" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="1761" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1770" href="Categories.Functor.html#1619" class="Bound">g</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="1775" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Categories.Functor.Core.html#806" class="Function">G.₁</a> <a id="1784" href="Categories.Functor.html#1611" class="Bound">f</a><a id="1785" class="Symbol">)</a> <a id="1787" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="1789" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1795" class="Keyword">where</a> <a id="1801" class="Keyword">open</a> <a id="1806" href="Categories.Category.Core.html#2462" class="Module">E.HomReasoning</a>
</pre></body></html>

==> anc/Categories.Morphism.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Morphism.Duality.html" class="Module">Categories.Morphism.Duality</a> <a id="105" class="Symbol">{</a><a id="106" href="Categories.Morphism.Duality.html#106" class="Bound">o</a> <a id="108" href="Categories.Morphism.Duality.html#108" class="Bound">ℓ</a> <a id="110" href="Categories.Morphism.Duality.html#110" class="Bound">e</a><a id="111" class="Symbol">}</a> <a id="113" class="Symbol">(</a><a id="114" href="Categories.Morphism.Duality.html#114" class="Bound">C</a> <a id="116" class="Symbol">:</a> <a id="118" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="127" href="Categories.Morphism.Duality.html#106" class="Bound">o</a> <a id="129" href="Categories.Morphism.Duality.html#108" class="Bound">ℓ</a> <a id="131" href="Categories.Morphism.Duality.html#110" class="Bound">e</a><a id="132" class="Symbol">)</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="201" class="Symbol">;</a> <a id="203" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="207" class="Symbol">)</a>

<a id="210" class="Keyword">open</a> <a id="215" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="224" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="227" class="Keyword">import</a> <a id="234" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="254" class="Symbol">as</a> <a id="257" class="Module">M</a>
<a id="259" class="Keyword">private</a>
  <a id="269" class="Keyword">module</a> <a id="Op"></a><a id="276" href="Categories.Morphism.Duality.html#276" class="Module">Op</a> <a id="279" class="Symbol">=</a> <a id="281" href="Categories.Morphism.html" class="Module">M</a> <a id="283" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="286" class="Keyword">open</a> <a id="291" href="Categories.Morphism.html" class="Module">M</a> <a id="293" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="339" href="Categories.Morphism.Duality.html#114" class="Bound">C</a>

<a id="342" class="Keyword">private</a>
  <a id="352" class="Keyword">variable</a>
    <a id="365" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="367" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="369" href="Categories.Morphism.Duality.html#369" class="Generalizable">X</a> <a id="371" href="Categories.Morphism.Duality.html#371" class="Generalizable">Y</a> <a id="373" class="Symbol">:</a> <a id="375" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="383" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="385" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="387" href="Categories.Morphism.Duality.html#387" class="Generalizable">h</a> <a id="389" class="Symbol">:</a> <a id="391" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="393" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="395" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>

<a id="Mono⇒op-Epi"></a><a id="398" href="Categories.Morphism.Duality.html#398" class="Function">Mono⇒op-Epi</a> <a id="410" class="Symbol">:</a> <a id="412" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="417" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="419" class="Symbol">→</a> <a id="421" href="Categories.Morphism.html#875" class="Function">Op.Epi</a> <a id="428" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="430" href="Categories.Morphism.Duality.html#398" class="Function">Mono⇒op-Epi</a> <a id="442" href="Categories.Morphism.Duality.html#442" class="Bound">mono</a> <a id="447" class="Symbol">=</a> <a id="449" href="Categories.Morphism.Duality.html#442" class="Bound">mono</a>

<a id="Epi⇒op-Mono"></a><a id="455" href="Categories.Morphism.Duality.html#455" class="Function">Epi⇒op-Mono</a> <a id="467" class="Symbol">:</a> <a id="469" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="473" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="475" class="Symbol">→</a> <a id="477" href="Categories.Morphism.html#488" class="Function">Op.Mono</a> <a id="485" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="487" href="Categories.Morphism.Duality.html#455" class="Function">Epi⇒op-Mono</a> <a id="499" href="Categories.Morphism.Duality.html#499" class="Bound">epi</a> <a id="503" class="Symbol">=</a> <a id="505" href="Categories.Morphism.Duality.html#499" class="Bound">epi</a>

<a id="Iso⇒op-Iso"></a><a id="510" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="521" class="Symbol">:</a> <a id="523" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="527" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="529" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="531" class="Symbol">→</a> <a id="533" href="Categories.Morphism.html#1528" class="Record">Op.Iso</a> <a id="540" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="542" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a>
<a id="544" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="555" href="Categories.Morphism.Duality.html#555" class="Bound">iso</a> <a id="559" class="Symbol">=</a> <a id="561" class="Keyword">record</a>
  <a id="570" class="Symbol">{</a> <a id="572" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="577" class="Symbol">=</a> <a id="579" href="Categories.Morphism.html#1586" class="Field">isoˡ</a>
  <a id="586" class="Symbol">;</a> <a id="588" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="593" class="Symbol">=</a> <a id="595" href="Categories.Morphism.html#1612" class="Field">isoʳ</a>
  <a id="602" class="Symbol">}</a>
  <a id="606" class="Keyword">where</a> <a id="612" class="Keyword">open</a> <a id="617" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="621" href="Categories.Morphism.Duality.html#555" class="Bound">iso</a>

<a id="op-Iso⇒Iso"></a><a id="626" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="637" class="Symbol">:</a> <a id="639" href="Categories.Morphism.html#1528" class="Record">Op.Iso</a> <a id="646" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a> <a id="648" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="650" class="Symbol">→</a> <a id="652" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="656" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="658" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a>
<a id="660" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="671" href="Categories.Morphism.Duality.html#671" class="Bound">iso</a> <a id="675" class="Symbol">=</a> <a id="677" class="Keyword">record</a>
  <a id="686" class="Symbol">{</a> <a id="688" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="693" class="Symbol">=</a> <a id="695" href="Categories.Morphism.html#1586" class="Field">isoˡ</a>
  <a id="702" class="Symbol">;</a> <a id="704" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="709" class="Symbol">=</a> <a id="711" href="Categories.Morphism.html#1612" class="Field">isoʳ</a>
  <a id="718" class="Symbol">}</a>
  <a id="722" class="Keyword">where</a> <a id="728" class="Keyword">open</a> <a id="733" href="Categories.Morphism.html#1528" class="Module">Op.Iso</a> <a id="740" href="Categories.Morphism.Duality.html#671" class="Bound">iso</a>

<a id="≅⇒op-≅"></a><a id="745" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="752" class="Symbol">:</a> <a id="754" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="756" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="758" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="760" class="Symbol">→</a> <a id="762" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="764" href="Categories.Morphism.html#1958" class="Record Operator">Op.≅</a> <a id="769" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>
<a id="771" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="778" href="Categories.Morphism.Duality.html#778" class="Bound">A≅B</a> <a id="782" class="Symbol">=</a> <a id="784" class="Keyword">record</a>
  <a id="793" class="Symbol">{</a> <a id="795" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="800" class="Symbol">=</a> <a id="802" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="807" class="Symbol">;</a> <a id="809" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="814" class="Symbol">=</a> <a id="816" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="823" class="Symbol">;</a> <a id="825" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="830" class="Symbol">=</a> <a id="832" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="843" href="Categories.Morphism.html#2040" class="Field">iso</a>
  <a id="849" class="Symbol">}</a>
  <a id="853" class="Keyword">where</a> <a id="859" class="Keyword">open</a> <a id="864" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="868" href="Categories.Morphism.Duality.html#778" class="Bound">A≅B</a>

<a id="op-≅⇒≅"></a><a id="873" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="880" class="Symbol">:</a> <a id="882" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="884" href="Categories.Morphism.html#1958" class="Record Operator">Op.≅</a> <a id="889" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Categories.Morphism.Duality.html#365" class="Generalizable">A</a> <a id="895" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="897" href="Categories.Morphism.Duality.html#367" class="Generalizable">B</a>
<a id="899" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="906" href="Categories.Morphism.Duality.html#906" class="Bound">A≅B</a> <a id="910" class="Symbol">=</a> <a id="912" class="Keyword">record</a>
  <a id="921" class="Symbol">{</a> <a id="923" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="928" class="Symbol">=</a> <a id="930" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="935" class="Symbol">;</a> <a id="937" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="942" class="Symbol">=</a> <a id="944" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="951" class="Symbol">;</a> <a id="953" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="958" class="Symbol">=</a> <a id="960" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="971" href="Categories.Morphism.html#2040" class="Field">iso</a>
  <a id="977" class="Symbol">}</a>
  <a id="981" class="Keyword">where</a> <a id="987" class="Keyword">open</a> <a id="992" href="Categories.Morphism.html#1958" class="Module Operator">Op._≅_</a> <a id="999" href="Categories.Morphism.Duality.html#906" class="Bound">A≅B</a>


<a id="1005" class="Keyword">module</a> <a id="MorphismDualityConversionProperties"></a><a id="1012" href="Categories.Morphism.Duality.html#1012" class="Module">MorphismDualityConversionProperties</a> <a id="1048" class="Keyword">where</a>
  <a id="1056" class="Keyword">private</a>
    <a id="MorphismDualityConversionProperties.op-Iso-involutive"></a><a id="1068" href="Categories.Morphism.Duality.html#1068" class="Function">op-Iso-involutive</a> <a id="1086" class="Symbol">:</a> <a id="1088" class="Symbol">∀(</a><a id="1090" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1100" href="Categories.Morphism.Duality.html#383" class="Generalizable">f</a> <a id="1102" href="Categories.Morphism.Duality.html#385" class="Generalizable">g</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Categories.Morphism.Duality.html#626" class="Function">op-Iso⇒Iso</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Categories.Morphism.Duality.html#510" class="Function">Iso⇒op-Iso</a> <a id="1130" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a><a id="1133" class="Symbol">)</a> <a id="1135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1137" href="Categories.Morphism.Duality.html#1090" class="Bound">iso</a>
    <a id="1145" href="Categories.Morphism.Duality.html#1068" class="Function">op-Iso-involutive</a> <a id="1163" class="Symbol">_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="MorphismDualityConversionProperties.op-≅-involutive"></a><a id="1177" href="Categories.Morphism.Duality.html#1177" class="Function">op-≅-involutive</a> <a id="1193" class="Symbol">:</a> <a id="1195" class="Symbol">∀(</a><a id="1197" href="Categories.Morphism.Duality.html#1197" class="Bound">A′</a> <a id="1200" href="Categories.Morphism.Duality.html#1200" class="Bound">B′</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">→</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Categories.Morphism.Duality.html#1197" class="Bound">A′</a> <a id="1224" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1226" href="Categories.Morphism.Duality.html#1200" class="Bound">B′</a><a id="1228" class="Symbol">)</a>
                       <a id="1253" class="Symbol">→</a> <a id="1255" href="Categories.Morphism.Duality.html#873" class="Function">op-≅⇒≅</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Morphism.Duality.html#745" class="Function">≅⇒op-≅</a> <a id="1270" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a><a id="1275" class="Symbol">)</a> <a id="1277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1279" href="Categories.Morphism.Duality.html#1213" class="Bound">A′≅B′</a>
    <a id="1289" href="Categories.Morphism.Duality.html#1177" class="Function">op-≅-involutive</a> <a id="1305" class="Symbol">_</a> <a id="1307" class="Symbol">_</a> <a id="1309" class="Symbol">_</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/Categories.Morphism.IsoEquiv.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.IsoEquiv</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Keyword">module</a> <a id="77" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="106" class="Symbol">{</a><a id="107" href="Categories.Morphism.IsoEquiv.html#107" class="Bound">o</a> <a id="109" href="Categories.Morphism.IsoEquiv.html#109" class="Bound">ℓ</a> <a id="111" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a><a id="112" class="Symbol">}</a> <a id="114" class="Symbol">(</a><a id="115" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a> <a id="117" class="Symbol">:</a> <a id="119" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="128" href="Categories.Morphism.IsoEquiv.html#107" class="Bound">o</a> <a id="130" href="Categories.Morphism.IsoEquiv.html#109" class="Bound">ℓ</a> <a id="132" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a><a id="133" class="Symbol">)</a> <a id="135" class="Keyword">where</a>

<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Level.html" class="Module">Level</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Function.html" class="Module">Function</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Function.Base.html#1638" class="Function">flip</a><a id="192" class="Symbol">;</a> <a id="194" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="198" class="Symbol">)</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="228" class="Keyword">hiding</a> <a id="235" class="Symbol">(</a><a id="236" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="239" class="Symbol">)</a>
<a id="241" class="Keyword">import</a> <a id="248" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="277" class="Symbol">as</a> <a id="280" class="Module">On</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="316" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a>

<a id="319" class="Keyword">open</a> <a id="324" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="333" href="Categories.Morphism.IsoEquiv.html#115" class="Bound">𝒞</a>

<a id="336" class="Keyword">private</a>
  <a id="346" class="Keyword">variable</a>
    <a id="359" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="361" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a> <a id="363" href="Categories.Morphism.IsoEquiv.html#363" class="Generalizable">C</a> <a id="365" class="Symbol">:</a> <a id="367" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="372" class="Comment">-- Two lemmas to set things up: if they exist, inverses are unique.</a>

<a id="to-unique"></a><a id="441" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="451" class="Symbol">:</a> <a id="453" class="Symbol">∀</a> <a id="455" class="Symbol">{</a><a id="456" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="459" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="462" class="Symbol">:</a> <a id="464" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="466" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="468" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">{</a><a id="472" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="475" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a><a id="477" class="Symbol">}</a> <a id="479" class="Symbol">→</a>
            <a id="493" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="497" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="500" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="503" class="Symbol">→</a> <a id="505" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="509" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="512" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a> <a id="515" class="Symbol">→</a> <a id="517" href="Categories.Morphism.IsoEquiv.html#456" class="Bound">f₁</a> <a id="520" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="522" href="Categories.Morphism.IsoEquiv.html#459" class="Bound">f₂</a> <a id="525" class="Symbol">→</a> <a id="527" href="Categories.Morphism.IsoEquiv.html#472" class="Bound">g₁</a> <a id="530" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="532" href="Categories.Morphism.IsoEquiv.html#475" class="Bound">g₂</a>
<a id="535" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="545" class="Symbol">{_}</a> <a id="549" class="Symbol">{_}</a> <a id="553" class="Symbol">{</a><a id="554" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a><a id="556" class="Symbol">}</a> <a id="558" class="Symbol">{</a><a id="559" href="Categories.Morphism.IsoEquiv.html#559" class="Bound">f₂</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">{</a><a id="564" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a><a id="566" class="Symbol">}</a> <a id="568" class="Symbol">{</a><a id="569" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a><a id="571" class="Symbol">}</a> <a id="573" href="Categories.Morphism.IsoEquiv.html#573" class="Bound">iso₁</a> <a id="578" href="Categories.Morphism.IsoEquiv.html#578" class="Bound">iso₂</a> <a id="583" href="Categories.Morphism.IsoEquiv.html#583" class="Bound">hyp</a> <a id="587" class="Symbol">=</a> <a id="589" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                 <a id="612" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="617" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="621" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="631" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
     <a id="638" href="Categories.Category.Core.html#630" class="Field">id</a>        <a id="648" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="650" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="655" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="659" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="669" href="Categories.Morphism.html#1586" class="Function">Iso₂.isoˡ</a> <a id="679" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="685" class="Symbol">(</a><a id="686" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="692" href="Categories.Morphism.IsoEquiv.html#559" class="Bound">f₂</a><a id="694" class="Symbol">)</a> <a id="696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="698" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="703" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="707" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="717" class="Symbol">(</a><a id="718" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="728" href="Categories.Morphism.IsoEquiv.html#583" class="Bound">hyp</a><a id="731" class="Symbol">)</a> <a id="733" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="739" class="Symbol">(</a><a id="740" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="743" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="746" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a><a id="748" class="Symbol">)</a> <a id="750" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="752" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a>   <a id="757" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="760" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="766" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="773" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="778" class="Symbol">(</a><a id="779" href="Categories.Morphism.IsoEquiv.html#554" class="Bound">f₁</a>  <a id="783" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="785" href="Categories.Morphism.IsoEquiv.html#564" class="Bound">g₁</a><a id="787" class="Symbol">)</a>  <a id="790" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="793" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="803" href="Categories.Morphism.html#1612" class="Function">Iso₁.isoʳ</a> <a id="813" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="820" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a> <a id="823" href="Categories.Category.Core.html#656" class="Field Operator">∘</a>  <a id="826" href="Categories.Category.Core.html#630" class="Field">id</a>         <a id="837" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="840" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="850" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
     <a id="857" href="Categories.Morphism.IsoEquiv.html#569" class="Bound">g₂</a>               <a id="874" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="878" class="Keyword">where</a>
    <a id="888" class="Keyword">open</a> <a id="893" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="910" class="Keyword">module</a> <a id="917" href="Categories.Morphism.IsoEquiv.html#917" class="Module">Iso₁</a> <a id="922" class="Symbol">=</a> <a id="924" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="928" href="Categories.Morphism.IsoEquiv.html#573" class="Bound">iso₁</a>
    <a id="937" class="Keyword">module</a> <a id="944" href="Categories.Morphism.IsoEquiv.html#944" class="Module">Iso₂</a> <a id="949" class="Symbol">=</a> <a id="951" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="955" href="Categories.Morphism.IsoEquiv.html#578" class="Bound">iso₂</a>

<a id="from-unique"></a><a id="961" href="Categories.Morphism.IsoEquiv.html#961" class="Function">from-unique</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="981" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a> <a id="984" class="Symbol">:</a> <a id="986" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="988" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="990" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="997" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a><a id="999" class="Symbol">}</a> <a id="1001" class="Symbol">→</a>
              <a id="1017" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1021" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="1024" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1033" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a> <a id="1036" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Categories.Morphism.IsoEquiv.html#994" class="Bound">g₁</a> <a id="1044" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1046" href="Categories.Morphism.IsoEquiv.html#997" class="Bound">g₂</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Categories.Morphism.IsoEquiv.html#978" class="Bound">f₁</a> <a id="1054" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1056" href="Categories.Morphism.IsoEquiv.html#981" class="Bound">f₂</a>
<a id="1059" href="Categories.Morphism.IsoEquiv.html#961" class="Function">from-unique</a> <a id="1071" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a> <a id="1076" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a> <a id="1081" href="Categories.Morphism.IsoEquiv.html#1081" class="Bound">hyp</a> <a id="1085" class="Symbol">=</a> <a id="1087" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="1097" href="Categories.Morphism.IsoEquiv.html#1127" class="Function">iso₁⁻¹</a> <a id="1104" href="Categories.Morphism.IsoEquiv.html#1196" class="Function">iso₂⁻¹</a> <a id="1111" href="Categories.Morphism.IsoEquiv.html#1081" class="Bound">hyp</a>
  <a id="1117" class="Keyword">where</a>
    <a id="1127" href="Categories.Morphism.IsoEquiv.html#1127" class="Function">iso₁⁻¹</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a> <a id="1143" class="Symbol">{</a> <a id="1145" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="1161" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a>  <a id="1167" class="Symbol">;</a> <a id="1169" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="1185" href="Categories.Morphism.IsoEquiv.html#1071" class="Bound">iso₁</a> <a id="1190" class="Symbol">}</a>
    <a id="1196" href="Categories.Morphism.IsoEquiv.html#1196" class="Function">iso₂⁻¹</a> <a id="1203" class="Symbol">=</a> <a id="1205" class="Keyword">record</a> <a id="1212" class="Symbol">{</a> <a id="1214" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="1230" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a>  <a id="1236" class="Symbol">;</a> <a id="1238" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="1254" href="Categories.Morphism.IsoEquiv.html#1076" class="Bound">iso₂</a> <a id="1259" class="Symbol">}</a>

<a id="1262" class="Comment">-- Equality of isomorphisms is just equality of the underlying morphism(s).</a>
<a id="1338" class="Comment">--</a>
<a id="1341" class="Comment">-- Only one equation needs to be given; the equation in the other</a>
<a id="1407" class="Comment">-- direction holds automatically (by the above lemmas).</a>
<a id="1463" class="Comment">--</a>
<a id="1466" class="Comment">-- The reason for wrapping the underlying equality in a record at all</a>
<a id="1536" class="Comment">-- is that this helps unification.  Concretely, it allows Agda to</a>
<a id="1602" class="Comment">-- infer the isos |i| and |j| being related in function applications</a>
<a id="1671" class="Comment">-- where only the equation |i ≃ j| is passed as an explicit argument.</a>

<a id="1742" class="Keyword">infix</a> <a id="1748" class="Number">4</a> <a id="1750" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
<a id="1754" class="Keyword">record</a> <a id="_≃_"></a><a id="1761" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1768" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="1774" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1776" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1785" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a> <a id="1787" class="Keyword">where</a>
  <a id="1795" class="Keyword">constructor</a> <a id="⌞_⌟"></a><a id="1807" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a>
  <a id="1813" class="Keyword">open</a> <a id="1818" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
  <a id="1824" class="Keyword">field</a> <a id="_≃_.from-≈"></a><a id="1830" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="1837" class="Symbol">:</a> <a id="1839" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1844" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1846" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1848" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1853" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a>

  <a id="_≃_.to-≈"></a><a id="1858" href="Categories.Morphism.IsoEquiv.html#1858" class="Function">to-≈</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1868" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a> <a id="1870" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1872" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1875" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a>
  <a id="1879" href="Categories.Morphism.IsoEquiv.html#1858" class="Function">to-≈</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Categories.Morphism.IsoEquiv.html#441" class="Function">to-unique</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="1901" href="Categories.Morphism.IsoEquiv.html#1766" class="Bound">i</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="1909" href="Categories.Morphism.IsoEquiv.html#1768" class="Bound">j</a><a id="1910" class="Symbol">)</a> <a id="1912" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a>

<a id="1920" class="Keyword">open</a> <a id="1925" href="Categories.Morphism.IsoEquiv.html#1761" class="Module Operator">_≃_</a>

<a id="1930" class="Keyword">module</a> <a id="1937" href="Categories.Morphism.IsoEquiv.html#1937" class="Module">_</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a> <a id="1942" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1949" class="Symbol">}</a> <a id="1951" class="Keyword">where</a>
  <a id="1959" class="Keyword">open</a> <a id="1964" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="1973" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="1997" class="Symbol">{</a><a id="1998" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="1999" class="Symbol">}</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2003" class="Symbol">})</a>
  <a id="2008" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2019" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2024" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2029" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a> <a id="2035" class="Symbol">:</a> <a id="2037" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2052" class="Symbol">{</a><a id="2053" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2054" class="Symbol">}</a> <a id="2056" class="Symbol">{</a><a id="2057" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2058" class="Symbol">})</a>
  <a id="2063" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a> <a id="2069" class="Symbol">=</a> <a id="2071" class="Symbol">λ</a> <a id="2073" class="Keyword">where</a> <a id="2079" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2081" href="Categories.Morphism.IsoEquiv.html#2081" class="Bound">eq</a> <a id="2084" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>          <a id="2095" class="Symbol">→</a> <a id="2097" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2099" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2103" href="Categories.Morphism.IsoEquiv.html#2081" class="Bound">eq</a> <a id="2106" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2111" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2139" class="Symbol">}</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2143" class="Symbol">})</a>
  <a id="2148" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a> <a id="2156" class="Symbol">=</a> <a id="2158" class="Symbol">λ</a> <a id="2160" class="Keyword">where</a> <a id="2166" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2168" href="Categories.Morphism.IsoEquiv.html#2168" class="Bound">eq₁</a> <a id="2172" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="2174" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2176" href="Categories.Morphism.IsoEquiv.html#2176" class="Bound">eq₂</a> <a id="2180" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="2186" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2192" href="Categories.Morphism.IsoEquiv.html#2168" class="Bound">eq₁</a> <a id="2196" href="Categories.Morphism.IsoEquiv.html#2176" class="Bound">eq₂</a> <a id="2200" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

  <a id="2205" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a> <a id="2242" class="Symbol">{</a><a id="2243" href="Categories.Morphism.IsoEquiv.html#1940" class="Bound">A</a><a id="2244" class="Symbol">}</a> <a id="2246" class="Symbol">{</a><a id="2247" href="Categories.Morphism.IsoEquiv.html#1942" class="Bound">B</a><a id="2248" class="Symbol">})</a>
  <a id="2253" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a> <a id="2269" class="Symbol">=</a> <a id="2271" class="Keyword">record</a>
    <a id="2282" class="Symbol">{</a> <a id="2284" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Morphism.IsoEquiv.html#1973" class="Function">≃-refl</a>
    <a id="2303" class="Symbol">;</a> <a id="2305" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="2311" class="Symbol">=</a> <a id="2313" href="Categories.Morphism.IsoEquiv.html#2029" class="Function">≃-sym</a>
    <a id="2323" class="Symbol">;</a> <a id="2325" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="2331" class="Symbol">=</a> <a id="2333" href="Categories.Morphism.IsoEquiv.html#2111" class="Function">≃-trans</a>
    <a id="2345" class="Symbol">}</a>

<a id="≃-setoid"></a><a id="2348" href="Categories.Morphism.IsoEquiv.html#2348" class="Function">≃-setoid</a> <a id="2357" class="Symbol">:</a> <a id="2359" class="Symbol">∀</a> <a id="2361" class="Symbol">{</a><a id="2362" href="Categories.Morphism.IsoEquiv.html#2362" class="Bound">A</a> <a id="2364" href="Categories.Morphism.IsoEquiv.html#2364" class="Bound">B</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2371" class="Symbol">}</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2382" class="Symbol">_</a> <a id="2384" class="Symbol">_</a>
<a id="2386" href="Categories.Morphism.IsoEquiv.html#2348" class="Function">≃-setoid</a> <a id="2395" class="Symbol">{</a><a id="2396" href="Categories.Morphism.IsoEquiv.html#2396" class="Bound">A</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Categories.Morphism.IsoEquiv.html#2400" class="Bound">B</a><a id="2401" class="Symbol">}</a> <a id="2403" class="Symbol">=</a> <a id="2405" class="Keyword">record</a>
  <a id="2414" class="Symbol">{</a> <a id="2416" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="2430" class="Symbol">=</a> <a id="2432" href="Categories.Morphism.IsoEquiv.html#2396" class="Bound">A</a> <a id="2434" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2436" href="Categories.Morphism.IsoEquiv.html#2400" class="Bound">B</a>
  <a id="2440" class="Symbol">;</a> <a id="2442" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="2456" class="Symbol">=</a> <a id="2458" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a>
  <a id="2464" class="Symbol">;</a> <a id="2466" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Categories.Morphism.IsoEquiv.html#2205" class="Function">≃-isEquivalence</a>
  <a id="2500" class="Symbol">}</a>

<a id="2503" class="Comment">----------------------------------------------------------------------</a>

<a id="2575" class="Comment">-- An alternative, more direct notion of equality on isomorphisms that</a>
<a id="2646" class="Comment">-- involves no wrapping/unwrapping.</a>

<a id="2683" class="Keyword">infix</a> <a id="2689" class="Number">4</a> <a id="2691" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a>
<a id="_≃′_"></a><a id="2696" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="2710" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2712" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="2713" class="Symbol">)</a> <a id="2715" href="Categories.Morphism.IsoEquiv.html#111" class="Bound">e</a>
<a id="2717" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2722" class="Symbol">=</a> <a id="2724" href="Categories.Category.Core.html#595" class="Field Operator">_≈_</a> <a id="2728" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2731" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a>

<a id="≃′-isEquivalence"></a><a id="2741" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a> <a id="2780" class="Symbol">{</a><a id="2781" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a><a id="2782" class="Symbol">}</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="2786" class="Symbol">})</a>
<a id="2789" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a> <a id="2806" class="Symbol">=</a> <a id="2808" href="Relation.Binary.Construct.On.html#3104" class="Function">On.isEquivalence</a> <a id="2825" href="Categories.Morphism.html#2006" class="Field">_≅_.from</a> <a id="2834" href="Categories.Category.Core.html#1384" class="Field">equiv</a>

<a id="≃′-setoid"></a><a id="2841" href="Categories.Morphism.IsoEquiv.html#2841" class="Function">≃′-setoid</a> <a id="2851" class="Symbol">:</a> <a id="2853" class="Symbol">∀</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Categories.Morphism.IsoEquiv.html#2856" class="Bound">A</a> <a id="2858" href="Categories.Morphism.IsoEquiv.html#2858" class="Bound">B</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2865" class="Symbol">}</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2876" class="Symbol">_</a> <a id="2878" class="Symbol">_</a>
<a id="2880" href="Categories.Morphism.IsoEquiv.html#2841" class="Function">≃′-setoid</a> <a id="2890" class="Symbol">{</a><a id="2891" href="Categories.Morphism.IsoEquiv.html#2891" class="Bound">A</a><a id="2892" class="Symbol">}</a> <a id="2894" class="Symbol">{</a><a id="2895" href="Categories.Morphism.IsoEquiv.html#2895" class="Bound">B</a><a id="2896" class="Symbol">}</a> <a id="2898" class="Symbol">=</a> <a id="2900" class="Keyword">record</a>
  <a id="2909" class="Symbol">{</a> <a id="2911" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="2925" class="Symbol">=</a> <a id="2927" href="Categories.Morphism.IsoEquiv.html#2891" class="Bound">A</a> <a id="2929" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2931" href="Categories.Morphism.IsoEquiv.html#2895" class="Bound">B</a>
  <a id="2935" class="Symbol">;</a> <a id="2937" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="2951" class="Symbol">=</a> <a id="2953" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">_≃′_</a>
  <a id="2960" class="Symbol">;</a> <a id="2962" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2976" class="Symbol">=</a> <a id="2978" href="Categories.Morphism.IsoEquiv.html#2741" class="Function">≃′-isEquivalence</a>
  <a id="2997" class="Symbol">}</a>

<a id="3000" class="Comment">-- The two notions of equality are equivalent</a>

<a id="≃⇒≃′"></a><a id="3047" href="Categories.Morphism.IsoEquiv.html#3047" class="Function">≃⇒≃′</a> <a id="3052" class="Symbol">:</a> <a id="3054" class="Symbol">∀</a> <a id="3056" class="Symbol">{</a><a id="3057" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3059" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="3065" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3067" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="3068" class="Symbol">}</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3074" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="3076" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Categories.Morphism.IsoEquiv.html#3057" class="Bound">i</a> <a id="3082" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">≃′</a> <a id="3085" href="Categories.Morphism.IsoEquiv.html#3059" class="Bound">j</a>
<a id="3087" href="Categories.Morphism.IsoEquiv.html#3047" class="Function">≃⇒≃′</a> <a id="3092" href="Categories.Morphism.IsoEquiv.html#3092" class="Bound">eq</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.Morphism.IsoEquiv.html#1830" class="Field">from-≈</a> <a id="3104" href="Categories.Morphism.IsoEquiv.html#3092" class="Bound">eq</a>

<a id="≃′⇒≃"></a><a id="3108" href="Categories.Morphism.IsoEquiv.html#3108" class="Function">≃′⇒≃</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" class="Symbol">{</a><a id="3118" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3120" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a> <a id="3122" class="Symbol">:</a> <a id="3124" href="Categories.Morphism.IsoEquiv.html#359" class="Generalizable">A</a> <a id="3126" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3128" href="Categories.Morphism.IsoEquiv.html#361" class="Generalizable">B</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3135" href="Categories.Morphism.IsoEquiv.html#2696" class="Function Operator">≃′</a> <a id="3138" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Categories.Morphism.IsoEquiv.html#3118" class="Bound">i</a> <a id="3144" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="3146" href="Categories.Morphism.IsoEquiv.html#3120" class="Bound">j</a>
<a id="3148" href="Categories.Morphism.IsoEquiv.html#3108" class="Function">≃′⇒≃</a> <a id="3153" class="Symbol">{_}</a> <a id="3157" class="Symbol">{_}</a> <a id="3161" class="Symbol">{</a><a id="3162" href="Categories.Morphism.IsoEquiv.html#3162" class="Bound">i</a><a id="3163" class="Symbol">}</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Categories.Morphism.IsoEquiv.html#3166" class="Bound">j</a><a id="3167" class="Symbol">}</a> <a id="3169" href="Categories.Morphism.IsoEquiv.html#3169" class="Bound">eq</a> <a id="3172" class="Symbol">=</a> <a id="3174" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="3176" href="Categories.Morphism.IsoEquiv.html#3169" class="Bound">eq</a> <a id="3179" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>
</pre></body></html>

==> anc/Categories.Morphism.Notation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Notation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">{-
  Useful notation for Epimorphisms, Mononmorphisms, and isomorphisms
-}</a>
<a id="112" class="Keyword">module</a> <a id="119" href="Categories.Morphism.Notation.html" class="Module">Categories.Morphism.Notation</a> <a id="148" class="Keyword">where</a>

<a id="155" class="Keyword">open</a> <a id="160" class="Keyword">import</a> <a id="167" href="Level.html" class="Module">Level</a>

<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>

<a id="244" class="Keyword">private</a>
  <a id="254" class="Keyword">variable</a>
    <a id="267" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="269" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="271" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="_[_↣_]"></a><a id="282" href="Categories.Morphism.Notation.html#282" class="Function Operator">_[_↣_]</a> <a id="289" class="Symbol">:</a> <a id="291" class="Symbol">(</a><a id="292" href="Categories.Morphism.Notation.html#292" class="Bound">𝒞</a> <a id="294" class="Symbol">:</a> <a id="296" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="305" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="307" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="309" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="310" class="Symbol">)</a> <a id="312" class="Symbol">→</a> <a id="314" class="Symbol">(</a><a id="315" href="Categories.Morphism.Notation.html#315" class="Bound">A</a> <a id="317" href="Categories.Morphism.Notation.html#317" class="Bound">B</a> <a id="319" class="Symbol">:</a> <a id="321" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="334" href="Categories.Morphism.Notation.html#292" class="Bound">𝒞</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">→</a> <a id="339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="343" class="Symbol">(</a><a id="344" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="346" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="348" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="350" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="352" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="353" class="Symbol">)</a>
<a id="355" href="Categories.Morphism.Notation.html#355" class="Bound">𝒞</a> <a id="357" href="Categories.Morphism.Notation.html#282" class="Function Operator">[</a> <a id="359" href="Categories.Morphism.Notation.html#359" class="Bound">A</a> <a id="361" href="Categories.Morphism.Notation.html#282" class="Function Operator">↣</a> <a id="363" href="Categories.Morphism.Notation.html#363" class="Bound">B</a> <a id="365" href="Categories.Morphism.Notation.html#282" class="Function Operator">]</a> <a id="367" class="Symbol">=</a> <a id="369" href="Categories.Morphism.html#789" class="Record Operator">_↣_</a> <a id="373" href="Categories.Morphism.Notation.html#355" class="Bound">𝒞</a> <a id="375" href="Categories.Morphism.Notation.html#359" class="Bound">A</a> <a id="377" href="Categories.Morphism.Notation.html#363" class="Bound">B</a>

<a id="_[_↠_]"></a><a id="380" href="Categories.Morphism.Notation.html#380" class="Function Operator">_[_↠_]</a> <a id="387" class="Symbol">:</a> <a id="389" class="Symbol">(</a><a id="390" href="Categories.Morphism.Notation.html#390" class="Bound">𝒞</a> <a id="392" class="Symbol">:</a> <a id="394" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="403" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="405" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="407" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="408" class="Symbol">)</a> <a id="410" class="Symbol">→</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Morphism.Notation.html#413" class="Bound">A</a> <a id="415" href="Categories.Morphism.Notation.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="432" href="Categories.Morphism.Notation.html#390" class="Bound">𝒞</a><a id="433" class="Symbol">)</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" class="Symbol">(</a><a id="442" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="444" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="446" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="450" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="451" class="Symbol">)</a>
<a id="453" href="Categories.Morphism.Notation.html#453" class="Bound">𝒞</a> <a id="455" href="Categories.Morphism.Notation.html#380" class="Function Operator">[</a> <a id="457" href="Categories.Morphism.Notation.html#457" class="Bound">A</a> <a id="459" href="Categories.Morphism.Notation.html#380" class="Function Operator">↠</a> <a id="461" href="Categories.Morphism.Notation.html#461" class="Bound">B</a> <a id="463" href="Categories.Morphism.Notation.html#380" class="Function Operator">]</a> <a id="465" class="Symbol">=</a> <a id="467" href="Categories.Morphism.html#1154" class="Record Operator">_↠_</a> <a id="471" href="Categories.Morphism.Notation.html#453" class="Bound">𝒞</a> <a id="473" href="Categories.Morphism.Notation.html#457" class="Bound">A</a> <a id="475" href="Categories.Morphism.Notation.html#461" class="Bound">B</a>

<a id="_[_≅_]"></a><a id="478" href="Categories.Morphism.Notation.html#478" class="Function Operator">_[_≅_]</a> <a id="485" class="Symbol">:</a> <a id="487" class="Symbol">(</a><a id="488" href="Categories.Morphism.Notation.html#488" class="Bound">𝒞</a> <a id="490" class="Symbol">:</a> <a id="492" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="501" href="Categories.Morphism.Notation.html#267" class="Generalizable">o</a> <a id="503" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="505" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">→</a> <a id="510" class="Symbol">(</a><a id="511" href="Categories.Morphism.Notation.html#511" class="Bound">A</a> <a id="513" href="Categories.Morphism.Notation.html#513" class="Bound">B</a> <a id="515" class="Symbol">:</a> <a id="517" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="530" href="Categories.Morphism.Notation.html#488" class="Bound">𝒞</a><a id="531" class="Symbol">)</a> <a id="533" class="Symbol">→</a> <a id="535" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="539" class="Symbol">(</a><a id="540" href="Categories.Morphism.Notation.html#269" class="Generalizable">ℓ</a> <a id="542" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="544" href="Categories.Morphism.Notation.html#271" class="Generalizable">e</a><a id="545" class="Symbol">)</a>
<a id="547" href="Categories.Morphism.Notation.html#547" class="Bound">𝒞</a> <a id="549" href="Categories.Morphism.Notation.html#478" class="Function Operator">[</a> <a id="551" href="Categories.Morphism.Notation.html#551" class="Bound">A</a> <a id="553" href="Categories.Morphism.Notation.html#478" class="Function Operator">≅</a> <a id="555" href="Categories.Morphism.Notation.html#555" class="Bound">B</a> <a id="557" href="Categories.Morphism.Notation.html#478" class="Function Operator">]</a> <a id="559" class="Symbol">=</a> <a id="561" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="565" href="Categories.Morphism.Notation.html#547" class="Bound">𝒞</a> <a id="567" href="Categories.Morphism.Notation.html#551" class="Bound">A</a> <a id="569" href="Categories.Morphism.Notation.html#555" class="Bound">B</a>
</pre></body></html>

==> anc/Categories.Morphism.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="107" class="Symbol">{</a><a id="108" href="Categories.Morphism.Properties.html#108" class="Bound">o</a> <a id="110" href="Categories.Morphism.Properties.html#110" class="Bound">ℓ</a> <a id="112" href="Categories.Morphism.Properties.html#112" class="Bound">e</a><a id="113" class="Symbol">}</a> <a id="115" class="Symbol">(</a><a id="116" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a> <a id="118" class="Symbol">:</a> <a id="120" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="129" href="Categories.Morphism.Properties.html#108" class="Bound">o</a> <a id="131" href="Categories.Morphism.Properties.html#110" class="Bound">ℓ</a> <a id="133" href="Categories.Morphism.Properties.html#112" class="Bound">e</a><a id="134" class="Symbol">)</a> <a id="136" class="Keyword">where</a>

<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Function.Base.html" class="Module">Function.Base</a> <a id="169" class="Keyword">using</a> <a id="175" class="Symbol">(</a><a id="176" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="179" class="Symbol">)</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Data.Product.html" class="Module">Data.Product</a> <a id="206" class="Keyword">using</a> <a id="212" class="Symbol">(</a><a id="213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="216" class="Symbol">;</a> <a id="218" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="221" class="Symbol">)</a>

<a id="224" class="Keyword">open</a> <a id="229" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="238" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="240" class="Keyword">open</a> <a id="245" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="257" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="259" class="Keyword">open</a> <a id="264" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="278" class="Keyword">import</a> <a id="285" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="305" class="Symbol">as</a> <a id="308" class="Module">M</a>
<a id="310" class="Keyword">open</a> <a id="315" href="Categories.Morphism.html" class="Module">M</a> <a id="317" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="361" href="Categories.Morphism.Properties.html#116" class="Bound">𝒞</a>

<a id="364" class="Keyword">private</a>
  <a id="374" class="Keyword">variable</a>
    <a id="387" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="389" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="391" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="393" href="Categories.Morphism.Properties.html#393" class="Generalizable">D</a> <a id="395" class="Symbol">:</a> <a id="397" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="405" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="407" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="409" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="411" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="413" class="Symbol">:</a> <a id="415" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="417" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="419" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a>

<a id="422" class="Keyword">module</a> <a id="429" href="Categories.Morphism.Properties.html#429" class="Module">_</a> <a id="431" class="Symbol">(</a><a id="432" href="Categories.Morphism.Properties.html#432" class="Bound">iso</a> <a id="436" class="Symbol">:</a> <a id="438" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="442" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="444" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="445" class="Symbol">)</a> <a id="447" class="Keyword">where</a>

  <a id="456" class="Keyword">open</a> <a id="461" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="465" href="Categories.Morphism.Properties.html#432" class="Bound">iso</a>

  <a id="472" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="483" class="Symbol">:</a> <a id="485" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="487" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="489" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="491" class="Symbol">→</a> <a id="493" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="495" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="497" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="499" class="Symbol">→</a> <a id="501" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="505" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="507" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a>
  <a id="511" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="522" class="Symbol">{</a><a id="523" class="Argument">h</a> <a id="525" class="Symbol">=</a> <a id="527" href="Categories.Morphism.Properties.html#527" class="Bound">h</a><a id="528" class="Symbol">}</a> <a id="530" class="Symbol">{</a><a id="531" class="Argument">i</a> <a id="533" class="Symbol">=</a> <a id="535" href="Categories.Morphism.Properties.html#535" class="Bound">i</a><a id="536" class="Symbol">}</a> <a id="538" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="542" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="546" class="Symbol">=</a> <a id="548" class="Keyword">record</a>
    <a id="559" class="Symbol">{</a> <a id="561" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="566" class="Symbol">=</a> <a id="568" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="580" href="Categories.Morphism.Properties.html#535" class="Bound">i</a> <a id="582" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="584" href="Categories.Morphism.Properties.html#527" class="Bound">h</a> <a id="586" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="590" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="594" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="598" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="602" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="610" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="612" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="614" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="616" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="619" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="624" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="632" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="638" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="644" class="Symbol">;</a> <a id="646" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="651" class="Symbol">=</a> <a id="653" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="665" href="Categories.Morphism.Properties.html#527" class="Bound">h</a> <a id="667" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="669" href="Categories.Morphism.Properties.html#535" class="Bound">i</a> <a id="671" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="675" href="Categories.Morphism.Properties.html#538" class="Bound">eq₁</a> <a id="679" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="683" href="Categories.Morphism.Properties.html#542" class="Bound">eq₂</a> <a id="687" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="695" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="699" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="701" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="704" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="709" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="717" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="723" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="729" class="Symbol">}</a>

  <a id="734" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="749" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="751" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="755" href="Categories.Morphism.Properties.html#734" class="Function">Iso-swap</a> <a id="764" class="Symbol">=</a> <a id="766" class="Keyword">record</a>
    <a id="777" class="Symbol">{</a> <a id="779" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="784" class="Symbol">=</a> <a id="786" href="Categories.Morphism.html#1612" class="Field">isoʳ</a>
    <a id="795" class="Symbol">;</a> <a id="797" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="802" class="Symbol">=</a> <a id="804" href="Categories.Morphism.html#1586" class="Field">isoˡ</a>
    <a id="813" class="Symbol">}</a>

  <a id="818" href="Categories.Morphism.Properties.html#818" class="Function">Iso⇒Mono</a> <a id="827" class="Symbol">:</a> <a id="829" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="834" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="838" href="Categories.Morphism.Properties.html#818" class="Function">Iso⇒Mono</a> <a id="847" href="Categories.Morphism.Properties.html#847" class="Bound">h</a> <a id="849" href="Categories.Morphism.Properties.html#849" class="Bound">i</a> <a id="851" href="Categories.Morphism.Properties.html#851" class="Bound">eq</a> <a id="854" class="Symbol">=</a> <a id="856" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="866" href="Categories.Morphism.Properties.html#847" class="Bound">h</a>           <a id="878" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="881" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="888" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="893" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="899" class="Symbol">(</a><a id="900" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="902" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="904" href="Categories.Morphism.Properties.html#442" class="Bound">f</a><a id="905" class="Symbol">)</a> <a id="907" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="909" href="Categories.Morphism.Properties.html#847" class="Bound">h</a> <a id="911" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="914" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="920" href="Categories.Morphism.Properties.html#851" class="Bound">eq</a> <a id="923" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="929" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="931" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="933" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="935" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="937" href="Categories.Morphism.Properties.html#849" class="Bound">i</a>   <a id="941" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="944" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="952" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="957" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="963" href="Categories.Morphism.Properties.html#849" class="Bound">i</a>           <a id="975" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="980" href="Categories.Morphism.Properties.html#980" class="Function">Iso⇒Epi</a> <a id="988" class="Symbol">:</a> <a id="990" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="994" href="Categories.Morphism.Properties.html#442" class="Bound">f</a>
  <a id="998" href="Categories.Morphism.Properties.html#980" class="Function">Iso⇒Epi</a> <a id="1006" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a> <a id="1008" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a> <a id="1010" href="Categories.Morphism.Properties.html#1010" class="Bound">eq</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1025" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a>           <a id="1037" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1040" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="1047" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1052" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1058" href="Categories.Morphism.Properties.html#1006" class="Bound">h</a> <a id="1060" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1062" href="Categories.Morphism.Properties.html#442" class="Bound">f</a> <a id="1064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1066" href="Categories.Morphism.Properties.html#444" class="Bound">g</a>   <a id="1070" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1073" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1079" href="Categories.Morphism.Properties.html#1010" class="Bound">eq</a> <a id="1082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1088" class="Symbol">(</a><a id="1089" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a> <a id="1091" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1093" href="Categories.Morphism.Properties.html#442" class="Bound">f</a><a id="1094" class="Symbol">)</a> <a id="1096" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1098" href="Categories.Morphism.Properties.html#444" class="Bound">g</a> <a id="1100" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1103" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1111" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1116" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1122" href="Categories.Morphism.Properties.html#1008" class="Bound">i</a>           <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="Iso-∘"></a><a id="1137" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1149" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1151" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1159" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1161" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1172" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1174" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a><a id="1175" class="Symbol">)</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1180" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1182" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a><a id="1183" class="Symbol">)</a>
<a id="1185" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="1191" class="Symbol">{</a><a id="1192" class="Argument">f</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">{</a><a id="1200" class="Argument">g</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a><a id="1205" class="Symbol">}</a> <a id="1207" class="Symbol">{</a><a id="1208" class="Argument">h</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">{</a><a id="1216" class="Argument">i</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a><a id="1221" class="Symbol">}</a> <a id="1223" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a> <a id="1227" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a> <a id="1232" class="Symbol">=</a> <a id="1234" class="Keyword">record</a>
  <a id="1243" class="Symbol">{</a> <a id="1245" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1262" class="Symbol">(</a><a id="1263" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1265" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1267" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a><a id="1268" class="Symbol">)</a> <a id="1270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1272" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1274" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1276" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a> <a id="1278" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1281" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1299" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a><a id="1303" class="Symbol">)</a> <a id="1305" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1311" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1313" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1315" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a>           <a id="1327" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1330" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1335" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a> <a id="1339" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1345" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="1361" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1365" class="Symbol">;</a> <a id="1367" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1384" class="Symbol">(</a><a id="1385" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1387" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1389" href="Categories.Morphism.Properties.html#1196" class="Bound">f</a><a id="1390" class="Symbol">)</a> <a id="1392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1394" href="Categories.Morphism.Properties.html#1204" class="Bound">g</a> <a id="1396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1398" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a> <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1403" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1421" href="Categories.Morphism.Properties.html#1223" class="Bound">iso</a><a id="1424" class="Symbol">)</a> <a id="1426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1432" href="Categories.Morphism.Properties.html#1212" class="Bound">h</a> <a id="1434" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1436" href="Categories.Morphism.Properties.html#1220" class="Bound">i</a>           <a id="1448" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1451" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1456" href="Categories.Morphism.Properties.html#1227" class="Bound">iso′</a> <a id="1461" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1467" href="Categories.Category.Core.html#630" class="Field">id</a>              <a id="1483" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1487" class="Symbol">}</a>
  <a id="1491" class="Keyword">where</a> <a id="1497" class="Keyword">open</a> <a id="1502" href="Categories.Morphism.html#1528" class="Module">Iso</a>

<a id="Iso-≈"></a><a id="1507" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1517" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1519" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1527" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="1529" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1537" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1539" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="1545" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1547" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a>
<a id="1549" href="Categories.Morphism.Properties.html#1507" class="Function">Iso-≈</a> <a id="1555" class="Symbol">{</a><a id="1556" class="Argument">f</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Categories.Morphism.Properties.html#1560" class="Bound">f</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">{</a><a id="1564" class="Argument">h</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Categories.Morphism.Properties.html#1568" class="Bound">h</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">{</a><a id="1572" class="Argument">g</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" class="Argument">i</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a><a id="1585" class="Symbol">}</a> <a id="1587" href="Categories.Morphism.Properties.html#1587" class="Bound">eq</a> <a id="1590" href="Categories.Morphism.Properties.html#1590" class="Bound">iso</a> <a id="1594" href="Categories.Morphism.Properties.html#1594" class="Bound">iso′</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1609" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a>           <a id="1621" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1624" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1637" href="Categories.Morphism.Properties.html#1594" class="Bound">iso′</a><a id="1641" class="Symbol">)</a> <a id="1643" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1647" class="Symbol">(</a><a id="1648" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a> <a id="1650" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1652" href="Categories.Morphism.Properties.html#1568" class="Bound">h</a><a id="1653" class="Symbol">)</a> <a id="1655" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1657" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a> <a id="1659" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1672" href="Categories.Morphism.Properties.html#1587" class="Bound">eq</a><a id="1674" class="Symbol">)</a> <a id="1676" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1684" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="1688" class="Symbol">(</a><a id="1689" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a> <a id="1691" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1693" href="Categories.Morphism.Properties.html#1560" class="Bound">f</a><a id="1694" class="Symbol">)</a> <a id="1696" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1698" href="Categories.Morphism.Properties.html#1576" class="Bound">g</a> <a id="1700" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1703" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1717" href="Categories.Morphism.Properties.html#1590" class="Bound">iso</a><a id="1720" class="Symbol">)</a> <a id="1722" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1726" href="Categories.Morphism.Properties.html#1584" class="Bound">i</a>           <a id="1738" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1742" class="Keyword">where</a> <a id="1748" class="Keyword">open</a> <a id="1753" href="Categories.Morphism.html#1528" class="Module">Iso</a>

<a id="1758" class="Keyword">module</a> <a id="1765" href="Categories.Morphism.Properties.html#1765" class="Module">_</a> <a id="1767" class="Keyword">where</a>
  <a id="1775" class="Keyword">open</a> <a id="1780" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>

  <a id="1787" href="Categories.Morphism.Properties.html#1787" class="Function">isos×≈⇒≈</a> <a id="1796" class="Symbol">:</a> <a id="1798" class="Symbol">∀</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="1803" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="1809" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1811" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1818" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1820" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1822" class="Symbol">→</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="1834" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1836" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">→</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="1851" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1853" href="Categories.Morphism.Properties.html#393" class="Generalizable">D</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">→</a>
               <a id="1873" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="1891" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1899" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1911" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a><a id="1915" class="Symbol">)</a> <a id="1917" href="Categories.Morphism.Properties.html#409" class="Generalizable">h</a> <a id="1919" class="Symbol">→</a>
               <a id="1936" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="1954" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1962" href="Categories.Morphism.Properties.html#1825" class="Bound">iso₁</a><a id="1966" class="Symbol">)</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1974" href="Categories.Morphism.Properties.html#1842" class="Bound">iso₂</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Categories.Morphism.Properties.html#411" class="Generalizable">i</a> <a id="1982" class="Symbol">→</a>
               <a id="1999" href="Categories.Morphism.Properties.html#1801" class="Bound">f</a> <a id="2001" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2003" href="Categories.Morphism.Properties.html#1803" class="Bound">g</a>
  <a id="2007" href="Categories.Morphism.Properties.html#1787" class="Function">isos×≈⇒≈</a> <a id="2016" class="Symbol">{</a><a id="2017" class="Argument">h</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Categories.Morphism.Properties.html#2021" class="Bound">h</a><a id="2022" class="Symbol">}</a> <a id="2024" class="Symbol">{</a><a id="2025" class="Argument">i</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Categories.Morphism.Properties.html#2029" class="Bound">i</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" class="Argument">f</a> <a id="2035" class="Symbol">=</a> <a id="2037" href="Categories.Morphism.Properties.html#2037" class="Bound">f</a><a id="2038" class="Symbol">}</a> <a id="2040" class="Symbol">{</a><a id="2041" class="Argument">g</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Categories.Morphism.Properties.html#2045" class="Bound">g</a><a id="2046" class="Symbol">}</a> <a id="2048" href="Categories.Morphism.Properties.html#2048" class="Bound">eq</a> <a id="2051" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2056" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2061" href="Categories.Morphism.Properties.html#2061" class="Bound">sq₁</a> <a id="2065" href="Categories.Morphism.Properties.html#2065" class="Bound">sq₂</a> <a id="2069" class="Symbol">=</a> <a id="2071" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2081" href="Categories.Morphism.Properties.html#2037" class="Bound">f</a> <a id="2083" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2086" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="2101" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2106" href="Categories.Morphism.Properties.html#2061" class="Bound">sq₁</a> <a id="2110" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2116" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2119" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2126" href="Categories.Morphism.Properties.html#2021" class="Bound">h</a> <a id="2128" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2130" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2135" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2143" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Categories.Morphism.Properties.html#2048" class="Bound">eq</a> <a id="2155" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2163" class="Symbol">)</a> <a id="2165" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2171" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2174" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2181" href="Categories.Morphism.Properties.html#2029" class="Bound">i</a> <a id="2183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2185" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2190" href="Categories.Morphism.Properties.html#2051" class="Bound">iso₁</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2199" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="2214" href="Categories.Morphism.Properties.html#2056" class="Bound">iso₂</a> <a id="2219" href="Categories.Morphism.Properties.html#2065" class="Bound">sq₂</a> <a id="2223" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2229" href="Categories.Morphism.Properties.html#2045" class="Bound">g</a> <a id="2231" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="id-is-iso"></a><a id="2234" href="Categories.Morphism.Properties.html#2234" class="Function">id-is-iso</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">∀</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Categories.Morphism.Properties.html#2249" class="Bound">X</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Categories.Morphism.html#1826" class="Record">IsIso</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2264" class="Symbol">{</a><a id="2265" href="Categories.Morphism.Properties.html#2249" class="Bound">X</a><a id="2266" class="Symbol">})</a>
<a id="2269" href="Categories.Morphism.Properties.html#2234" class="Function">id-is-iso</a> <a id="2279" class="Symbol">=</a> <a id="2281" class="Keyword">record</a>
  <a id="2290" class="Symbol">{</a> <a id="2292" href="Categories.Morphism.html#1879" class="Field">inv</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2303" class="Symbol">;</a> <a id="2305" href="Categories.Morphism.html#1895" class="Field">iso</a> <a id="2309" class="Symbol">=</a> <a id="2311" class="Keyword">record</a>
    <a id="2322" class="Symbol">{</a> <a id="2324" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
    <a id="2345" class="Symbol">;</a> <a id="2347" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
    <a id="2368" class="Symbol">}</a>
  <a id="2372" class="Symbol">}</a>
    
<a id="2379" class="Comment">--------------------------------------------------------------------------------</a>
<a id="2460" class="Comment">-- Monomorphisms</a>

<a id="Mono-∘₂"></a><a id="2478" href="Categories.Morphism.Properties.html#2478" class="Function">Mono-∘₂</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2498" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="2499" class="Symbol">)</a> <a id="2501" class="Symbol">→</a> <a id="2503" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2508" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a>
<a id="2510" href="Categories.Morphism.Properties.html#2478" class="Function">Mono-∘₂</a> <a id="2518" class="Symbol">{</a><a id="2519" class="Argument">f</a> <a id="2521" class="Symbol">=</a> <a id="2523" href="Categories.Morphism.Properties.html#2523" class="Bound">f</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">{</a><a id="2527" class="Argument">g</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Categories.Morphism.Properties.html#2531" class="Bound">g</a><a id="2532" class="Symbol">}</a> <a id="2534" href="Categories.Morphism.Properties.html#2534" class="Bound">fg-mono</a> <a id="2542" href="Categories.Morphism.Properties.html#2542" class="Bound">g₁</a> <a id="2545" href="Categories.Morphism.Properties.html#2545" class="Bound">g₂</a> <a id="2548" href="Categories.Morphism.Properties.html#2548" class="Bound">eq</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Categories.Morphism.Properties.html#2534" class="Bound">fg-mono</a> <a id="2561" href="Categories.Morphism.Properties.html#2542" class="Bound">g₁</a> <a id="2564" href="Categories.Morphism.Properties.html#2545" class="Bound">g₂</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="2576" href="Categories.Morphism.Properties.html#2548" class="Bound">eq</a><a id="2578" class="Symbol">)</a>

<a id="2581" class="Comment">-- This might be trivial, but it also shouldn&#39;t be proved more than once!</a>
<a id="Mono-id"></a><a id="2655" href="Categories.Morphism.Properties.html#2655" class="Function">Mono-id</a> <a id="2663" class="Symbol">:</a> <a id="2665" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2670" class="Symbol">{</a><a id="2671" class="Argument">A</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a><a id="2676" class="Symbol">}</a> <a id="2678" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="2681" href="Categories.Morphism.Properties.html#2655" class="Function">Mono-id</a> <a id="2689" href="Categories.Morphism.Properties.html#2689" class="Bound">g₁</a> <a id="2692" href="Categories.Morphism.Properties.html#2692" class="Bound">g₂</a> <a id="2695" href="Categories.Morphism.Properties.html#2695" class="Bound">eq</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2708" href="Categories.Morphism.Properties.html#2689" class="Bound">g₁</a>      <a id="2716" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2720" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2730" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="2734" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2737" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2739" href="Categories.Morphism.Properties.html#2689" class="Bound">g₁</a> <a id="2742" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2745" href="Categories.Morphism.Properties.html#2695" class="Bound">eq</a> <a id="2748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2752" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2755" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2757" href="Categories.Morphism.Properties.html#2692" class="Bound">g₂</a> <a id="2760" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2763" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="2773" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2777" href="Categories.Morphism.Properties.html#2692" class="Bound">g₂</a> <a id="2780" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="Mono-∘"></a><a id="2783" href="Categories.Morphism.Properties.html#2783" class="Function">Mono-∘</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2797" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2806" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="2818" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2820" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="2821" class="Symbol">)</a>
<a id="2823" href="Categories.Morphism.Properties.html#2783" class="Function">Mono-∘</a> <a id="2830" class="Symbol">{</a><a id="2831" class="Argument">f</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Categories.Morphism.Properties.html#2835" class="Bound">f</a><a id="2836" class="Symbol">}</a> <a id="2838" class="Symbol">{</a><a id="2839" class="Argument">g</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Categories.Morphism.Properties.html#2843" class="Bound">g</a><a id="2844" class="Symbol">}</a> <a id="2846" href="Categories.Morphism.Properties.html#2846" class="Bound">f-mono</a> <a id="2853" href="Categories.Morphism.Properties.html#2853" class="Bound">g-mono</a> <a id="2860" href="Categories.Morphism.Properties.html#2860" class="Bound">g₁</a> <a id="2863" href="Categories.Morphism.Properties.html#2863" class="Bound">g₂</a> <a id="2866" href="Categories.Morphism.Properties.html#2866" class="Bound">eq</a> <a id="2869" class="Symbol">=</a>
  <a id="2873" href="Categories.Morphism.Properties.html#2853" class="Bound">g-mono</a> <a id="2880" href="Categories.Morphism.Properties.html#2860" class="Bound">g₁</a> <a id="2883" href="Categories.Morphism.Properties.html#2863" class="Bound">g₂</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Categories.Morphism.Properties.html#2846" class="Bound">f-mono</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Categories.Morphism.Properties.html#2843" class="Bound">g</a> <a id="2897" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2899" href="Categories.Morphism.Properties.html#2860" class="Bound">g₁</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Categories.Morphism.Properties.html#2843" class="Bound">g</a> <a id="2906" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2908" href="Categories.Morphism.Properties.html#2863" class="Bound">g₂</a><a id="2910" class="Symbol">)</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2923" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2925" href="Categories.Morphism.Properties.html#2866" class="Bound">eq</a> <a id="2928" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2930" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="2935" class="Symbol">))</a>

<a id="id↣"></a><a id="2939" href="Categories.Morphism.Properties.html#2939" class="Function">id↣</a> <a id="2943" class="Symbol">:</a> <a id="2945" class="Symbol">∀</a> <a id="2947" class="Symbol">{</a><a id="2948" href="Categories.Morphism.Properties.html#2948" class="Bound">A</a><a id="2949" class="Symbol">}</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Categories.Morphism.Properties.html#2948" class="Bound">A</a> <a id="2955" href="Categories.Morphism.html#789" class="Record Operator">↣</a> <a id="2957" href="Categories.Morphism.Properties.html#2948" class="Bound">A</a>
<a id="2959" href="Categories.Morphism.Properties.html#2939" class="Function">id↣</a> <a id="2963" class="Symbol">=</a> <a id="2965" class="Keyword">record</a> <a id="2972" class="Symbol">{</a> <a id="2974" href="Categories.Morphism.html#841" class="Field">mor</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2983" class="Symbol">;</a> <a id="2985" href="Categories.Morphism.html#858" class="Field">mono</a> <a id="2990" class="Symbol">=</a> <a id="2992" href="Categories.Morphism.Properties.html#2655" class="Function">Mono-id</a> <a id="3000" class="Symbol">}</a>

<a id="3003" class="Keyword">infixr</a> <a id="3010" class="Number">9</a> <a id="3012" href="Categories.Morphism.Properties.html#3017" class="Function Operator">_∘↣_</a>
<a id="_∘↣_"></a><a id="3017" href="Categories.Morphism.Properties.html#3017" class="Function Operator">_∘↣_</a> <a id="3022" class="Symbol">:</a> <a id="3024" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3026" href="Categories.Morphism.html#789" class="Record Operator">↣</a> <a id="3028" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="3030" class="Symbol">→</a> <a id="3032" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3034" href="Categories.Morphism.html#789" class="Record Operator">↣</a> <a id="3036" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3042" href="Categories.Morphism.html#789" class="Record Operator">↣</a> <a id="3044" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a>
<a id="3046" href="Categories.Morphism.Properties.html#3046" class="Bound">f</a> <a id="3048" href="Categories.Morphism.Properties.html#3017" class="Function Operator">∘↣</a> <a id="3051" href="Categories.Morphism.Properties.html#3051" class="Bound">g</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Keyword">record</a> <a id="3062" class="Symbol">{</a> <a id="3064" href="Categories.Morphism.html#841" class="Field">mor</a> <a id="3068" class="Symbol">=</a> <a id="3070" href="Categories.Morphism.html#841" class="Field">mor</a> <a id="3074" href="Categories.Morphism.Properties.html#3046" class="Bound">f</a> <a id="3076" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3078" href="Categories.Morphism.html#841" class="Field">mor</a> <a id="3082" href="Categories.Morphism.Properties.html#3051" class="Bound">g</a> <a id="3084" class="Symbol">;</a> <a id="3086" href="Categories.Morphism.html#858" class="Field">mono</a> <a id="3091" class="Symbol">=</a> <a id="3093" href="Categories.Morphism.Properties.html#2783" class="Function">Mono-∘</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Categories.Morphism.html#858" class="Field">mono</a> <a id="3106" href="Categories.Morphism.Properties.html#3046" class="Bound">f</a><a id="3107" class="Symbol">)</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Categories.Morphism.html#858" class="Field">mono</a> <a id="3115" href="Categories.Morphism.Properties.html#3051" class="Bound">g</a><a id="3116" class="Symbol">)</a> <a id="3118" class="Symbol">}</a>
  <a id="3122" class="Keyword">where</a>
    <a id="3132" class="Keyword">open</a> <a id="3137" href="Categories.Morphism.html#789" class="Module Operator">_↣_</a>
<a id="3141" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3222" class="Comment">-- Epimorphisms</a>

<a id="Epi-∘₂"></a><a id="3239" href="Categories.Morphism.Properties.html#3239" class="Function">Epi-∘₂</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3257" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="3258" class="Symbol">)</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3266" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a>
<a id="3268" href="Categories.Morphism.Properties.html#3239" class="Function">Epi-∘₂</a> <a id="3275" class="Symbol">{</a><a id="3276" class="Argument">f</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Categories.Morphism.Properties.html#3280" class="Bound">f</a><a id="3281" class="Symbol">}</a> <a id="3283" class="Symbol">{</a><a id="3284" class="Argument">g</a> <a id="3286" class="Symbol">=</a> <a id="3288" href="Categories.Morphism.Properties.html#3288" class="Bound">g</a><a id="3289" class="Symbol">}</a> <a id="3291" href="Categories.Morphism.Properties.html#3291" class="Bound">fg-epi</a> <a id="3298" href="Categories.Morphism.Properties.html#3298" class="Bound">g₁</a> <a id="3301" href="Categories.Morphism.Properties.html#3301" class="Bound">g₂</a> <a id="3304" href="Categories.Morphism.Properties.html#3304" class="Bound">eq</a> <a id="3307" class="Symbol">=</a> <a id="3309" href="Categories.Morphism.Properties.html#3291" class="Bound">fg-epi</a> <a id="3316" href="Categories.Morphism.Properties.html#3298" class="Bound">g₁</a> <a id="3319" href="Categories.Morphism.Properties.html#3301" class="Bound">g₂</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="3331" href="Categories.Morphism.Properties.html#3304" class="Bound">eq</a><a id="3333" class="Symbol">)</a>

<a id="Epi-id"></a><a id="3336" href="Categories.Morphism.Properties.html#3336" class="Function">Epi-id</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3349" class="Symbol">{</a><a id="3350" class="Argument">A</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a><a id="3355" class="Symbol">}</a> <a id="3357" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="3360" href="Categories.Morphism.Properties.html#3336" class="Function">Epi-id</a> <a id="3367" href="Categories.Morphism.Properties.html#3367" class="Bound">g₁</a> <a id="3370" href="Categories.Morphism.Properties.html#3370" class="Bound">g₂</a> <a id="3373" href="Categories.Morphism.Properties.html#3373" class="Bound">eq</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3386" href="Categories.Morphism.Properties.html#3367" class="Bound">g₁</a>      <a id="3394" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3398" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3408" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="3412" href="Categories.Morphism.Properties.html#3367" class="Bound">g₁</a> <a id="3415" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3417" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3420" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3423" href="Categories.Morphism.Properties.html#3373" class="Bound">eq</a> <a id="3426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3430" href="Categories.Morphism.Properties.html#3370" class="Bound">g₂</a> <a id="3433" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3435" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3438" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3441" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="3451" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3455" href="Categories.Morphism.Properties.html#3370" class="Bound">g₂</a> <a id="3458" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="Epi-∘"></a><a id="3461" href="Categories.Morphism.Properties.html#3461" class="Function">Epi-∘</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3473" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3481" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Categories.Morphism.Properties.html#405" class="Generalizable">f</a> <a id="3492" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3494" href="Categories.Morphism.Properties.html#407" class="Generalizable">g</a><a id="3495" class="Symbol">)</a>
<a id="3497" href="Categories.Morphism.Properties.html#3461" class="Function">Epi-∘</a> <a id="3503" class="Symbol">{</a><a id="3504" class="Argument">f</a> <a id="3506" class="Symbol">=</a> <a id="3508" href="Categories.Morphism.Properties.html#3508" class="Bound">f</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">{</a><a id="3512" class="Argument">g</a> <a id="3514" class="Symbol">=</a> <a id="3516" href="Categories.Morphism.Properties.html#3516" class="Bound">g</a><a id="3517" class="Symbol">}</a> <a id="3519" href="Categories.Morphism.Properties.html#3519" class="Bound">f-epi</a> <a id="3525" href="Categories.Morphism.Properties.html#3525" class="Bound">g-epi</a> <a id="3531" href="Categories.Morphism.Properties.html#3531" class="Bound">g₁</a> <a id="3534" href="Categories.Morphism.Properties.html#3534" class="Bound">g₂</a> <a id="3537" href="Categories.Morphism.Properties.html#3537" class="Bound">eq</a> <a id="3540" class="Symbol">=</a>
  <a id="3544" href="Categories.Morphism.Properties.html#3519" class="Bound">f-epi</a> <a id="3550" href="Categories.Morphism.Properties.html#3531" class="Bound">g₁</a> <a id="3553" href="Categories.Morphism.Properties.html#3534" class="Bound">g₂</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Categories.Morphism.Properties.html#3525" class="Bound">g-epi</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Categories.Morphism.Properties.html#3531" class="Bound">g₁</a> <a id="3567" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3569" href="Categories.Morphism.Properties.html#3508" class="Bound">f</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Categories.Morphism.Properties.html#3534" class="Bound">g₂</a> <a id="3576" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3578" href="Categories.Morphism.Properties.html#3508" class="Bound">f</a><a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3588" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3590" href="Categories.Morphism.Properties.html#3537" class="Bound">eq</a> <a id="3593" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3595" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="3604" class="Symbol">))</a>

<a id="id↠"></a><a id="3608" href="Categories.Morphism.Properties.html#3608" class="Function">id↠</a> <a id="3612" class="Symbol">:</a> <a id="3614" class="Symbol">∀</a> <a id="3616" class="Symbol">{</a><a id="3617" href="Categories.Morphism.Properties.html#3617" class="Bound">A</a><a id="3618" class="Symbol">}</a> <a id="3620" class="Symbol">→</a> <a id="3622" href="Categories.Morphism.Properties.html#3617" class="Bound">A</a> <a id="3624" href="Categories.Morphism.html#1154" class="Record Operator">↠</a> <a id="3626" href="Categories.Morphism.Properties.html#3617" class="Bound">A</a>
<a id="3628" href="Categories.Morphism.Properties.html#3608" class="Function">id↠</a> <a id="3632" class="Symbol">=</a> <a id="3634" class="Keyword">record</a> <a id="3641" class="Symbol">{</a> <a id="3643" href="Categories.Morphism.html#1206" class="Field">mor</a> <a id="3647" class="Symbol">=</a> <a id="3649" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3652" class="Symbol">;</a> <a id="3654" href="Categories.Morphism.html#1222" class="Field">epi</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Categories.Morphism.Properties.html#3336" class="Function">Epi-id</a> <a id="3667" class="Symbol">}</a>

<a id="3670" class="Keyword">infixr</a> <a id="3677" class="Number">9</a> <a id="3679" href="Categories.Morphism.Properties.html#3685" class="Function Operator">_∘↠_</a>

<a id="_∘↠_"></a><a id="3685" href="Categories.Morphism.Properties.html#3685" class="Function Operator">_∘↠_</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3694" href="Categories.Morphism.html#1154" class="Record Operator">↠</a> <a id="3696" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3702" href="Categories.Morphism.html#1154" class="Record Operator">↠</a> <a id="3704" href="Categories.Morphism.Properties.html#389" class="Generalizable">B</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Categories.Morphism.Properties.html#387" class="Generalizable">A</a> <a id="3710" href="Categories.Morphism.html#1154" class="Record Operator">↠</a> <a id="3712" href="Categories.Morphism.Properties.html#391" class="Generalizable">C</a>
<a id="3714" href="Categories.Morphism.Properties.html#3714" class="Bound">f</a> <a id="3716" href="Categories.Morphism.Properties.html#3685" class="Function Operator">∘↠</a> <a id="3719" href="Categories.Morphism.Properties.html#3719" class="Bound">g</a> <a id="3721" class="Symbol">=</a> <a id="3723" class="Keyword">record</a> <a id="3730" class="Symbol">{</a> <a id="3732" href="Categories.Morphism.html#1206" class="Field">mor</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Categories.Morphism.html#1206" class="Field">mor</a> <a id="3742" href="Categories.Morphism.Properties.html#3714" class="Bound">f</a> <a id="3744" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3746" href="Categories.Morphism.html#1206" class="Field">mor</a> <a id="3750" href="Categories.Morphism.Properties.html#3719" class="Bound">g</a> <a id="3752" class="Symbol">;</a> <a id="3754" href="Categories.Morphism.html#1222" class="Field">epi</a> <a id="3758" class="Symbol">=</a> <a id="3760" href="Categories.Morphism.Properties.html#3461" class="Function">Epi-∘</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Categories.Morphism.html#1222" class="Field">epi</a> <a id="3771" href="Categories.Morphism.Properties.html#3714" class="Bound">f</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Categories.Morphism.html#1222" class="Field">epi</a> <a id="3779" href="Categories.Morphism.Properties.html#3719" class="Bound">g</a><a id="3780" class="Symbol">)</a> <a id="3782" class="Symbol">}</a>
  <a id="3786" class="Keyword">where</a>
    <a id="3796" class="Keyword">open</a> <a id="3801" href="Categories.Morphism.html#1154" class="Module Operator">_↠_</a>

<a id="3806" class="Comment">--------------------------------------------------------------------------------</a>
<a id="3887" class="Comment">-- Isomorphism from a section and a retraction</a>

<a id="EpicRetract⇒Iso"></a><a id="3935" href="Categories.Morphism.Properties.html#3935" class="Function">EpicRetract⇒Iso</a> <a id="3951" class="Symbol">:</a> <a id="3953" class="Symbol">∀</a> <a id="3955" class="Symbol">{</a><a id="3956" href="Categories.Morphism.Properties.html#3956" class="Bound">X</a> <a id="3958" href="Categories.Morphism.Properties.html#3958" class="Bound">Y</a><a id="3959" class="Symbol">}</a> <a id="3961" class="Symbol">{</a><a id="3962" href="Categories.Morphism.Properties.html#3962" class="Bound">f</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="Categories.Morphism.Properties.html#3958" class="Bound">Y</a> <a id="3968" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3970" href="Categories.Morphism.Properties.html#3956" class="Bound">X</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Symbol">{</a><a id="3974" href="Categories.Morphism.Properties.html#3974" class="Bound">r</a> <a id="3976" class="Symbol">:</a> <a id="3978" href="Categories.Morphism.Properties.html#3956" class="Bound">X</a> <a id="3980" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3982" href="Categories.Morphism.Properties.html#3958" class="Bound">Y</a><a id="3983" class="Symbol">}</a> <a id="3985" class="Symbol">→</a> 
                   <a id="4007" href="Categories.Morphism.Properties.html#3974" class="Bound">r</a> <a id="4009" href="Categories.Morphism.html#1311" class="Function Operator">RetractOf</a> <a id="4019" href="Categories.Morphism.Properties.html#3962" class="Bound">f</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="4027" href="Categories.Morphism.Properties.html#3962" class="Bound">f</a> <a id="4029" class="Symbol">→</a> <a id="4031" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="4035" href="Categories.Morphism.Properties.html#3962" class="Bound">f</a> <a id="4037" href="Categories.Morphism.Properties.html#3974" class="Bound">r</a>
<a id="4039" href="Categories.Morphism.Properties.html#3935" class="Function">EpicRetract⇒Iso</a> <a id="4055" class="Symbol">{</a><a id="4056" class="Argument">f</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a><a id="4061" class="Symbol">}</a> <a id="4063" class="Symbol">{</a><a id="4064" href="Categories.Morphism.Properties.html#4064" class="Bound">r</a><a id="4065" class="Symbol">}</a> <a id="4067" href="Categories.Morphism.Properties.html#4067" class="Bound">rf≈id</a> <a id="4073" href="Categories.Morphism.Properties.html#4073" class="Bound">epi</a> <a id="4077" class="Symbol">=</a> <a id="4079" class="Keyword">record</a> <a id="4086" class="Symbol">{</a> 
  <a id="4091" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Categories.Morphism.Properties.html#4067" class="Bound">rf≈id</a> <a id="4104" class="Symbol">;</a> 
  <a id="4109" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Categories.Morphism.Properties.html#4073" class="Bound">epi</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4123" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4125" href="Categories.Morphism.Properties.html#4064" class="Bound">r</a><a id="4126" class="Symbol">)</a> <a id="4128" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4131" href="Categories.Morphism.Properties.html#4149" class="Function">frf≈idf</a> <a id="4139" class="Symbol">}</a>
  <a id="4143" class="Keyword">where</a> <a id="4149" href="Categories.Morphism.Properties.html#4149" class="Function">frf≈idf</a> <a id="4157" class="Symbol">:</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4162" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4164" href="Categories.Morphism.Properties.html#4064" class="Bound">r</a><a id="4165" class="Symbol">)</a> <a id="4167" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4169" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4171" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4173" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4176" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4178" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a>
        <a id="4188" href="Categories.Morphism.Properties.html#4149" class="Function">frf≈idf</a> <a id="4196" class="Symbol">=</a> <a id="4198" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4214" class="Symbol">(</a><a id="4215" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4217" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4219" href="Categories.Morphism.Properties.html#4064" class="Bound">r</a><a id="4220" class="Symbol">)</a> <a id="4222" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4224" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4229" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4235" href="Categories.Morphism.Properties.html#4067" class="Bound">rf≈id</a> <a id="4241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4253" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4257" href="Categories.Category.Core.html#630" class="Field">id</a>    <a id="4263" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4266" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="4274" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4286" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4289" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4291" href="Categories.Morphism.Properties.html#4060" class="Bound">f</a> <a id="4293" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="MonicSection⇒Iso"></a><a id="4296" href="Categories.Morphism.Properties.html#4296" class="Function">MonicSection⇒Iso</a> <a id="4313" class="Symbol">:</a> <a id="4315" class="Symbol">∀</a> <a id="4317" class="Symbol">{</a><a id="4318" href="Categories.Morphism.Properties.html#4318" class="Bound">X</a> <a id="4320" href="Categories.Morphism.Properties.html#4320" class="Bound">Y</a><a id="4321" class="Symbol">}</a> <a id="4323" class="Symbol">{</a><a id="4324" href="Categories.Morphism.Properties.html#4324" class="Bound">f</a> <a id="4326" class="Symbol">:</a> <a id="4328" href="Categories.Morphism.Properties.html#4320" class="Bound">Y</a> <a id="4330" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4332" href="Categories.Morphism.Properties.html#4318" class="Bound">X</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">{</a><a id="4336" href="Categories.Morphism.Properties.html#4336" class="Bound">s</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Categories.Morphism.Properties.html#4318" class="Bound">X</a> <a id="4342" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4344" href="Categories.Morphism.Properties.html#4320" class="Bound">Y</a><a id="4345" class="Symbol">}</a> <a id="4347" class="Symbol">→</a> 
                   <a id="4369" href="Categories.Morphism.Properties.html#4336" class="Bound">s</a> <a id="4371" href="Categories.Morphism.html#1237" class="Function Operator">SectionOf</a> <a id="4381" href="Categories.Morphism.Properties.html#4324" class="Bound">f</a> <a id="4383" class="Symbol">→</a> <a id="4385" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="4390" href="Categories.Morphism.Properties.html#4324" class="Bound">f</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="4398" href="Categories.Morphism.Properties.html#4324" class="Bound">f</a> <a id="4400" href="Categories.Morphism.Properties.html#4336" class="Bound">s</a>
<a id="4402" href="Categories.Morphism.Properties.html#4296" class="Function">MonicSection⇒Iso</a> <a id="4419" class="Symbol">{</a><a id="4420" class="Argument">f</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a><a id="4425" class="Symbol">}</a> <a id="4427" class="Symbol">{</a><a id="4428" href="Categories.Morphism.Properties.html#4428" class="Bound">s</a><a id="4429" class="Symbol">}</a> <a id="4431" href="Categories.Morphism.Properties.html#4431" class="Bound">fs≈id</a> <a id="4437" href="Categories.Morphism.Properties.html#4437" class="Bound">mono</a> <a id="4442" class="Symbol">=</a> <a id="4444" class="Keyword">record</a> <a id="4451" class="Symbol">{</a> 
  <a id="4456" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4461" class="Symbol">=</a> <a id="4463" href="Categories.Morphism.Properties.html#4437" class="Bound">mono</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Categories.Morphism.Properties.html#4428" class="Bound">s</a> <a id="4471" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4473" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a><a id="4474" class="Symbol">)</a> <a id="4476" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4479" href="Categories.Morphism.Properties.html#4514" class="Function">fsf≈fid</a> <a id="4487" class="Symbol">;</a>
  <a id="4491" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Categories.Morphism.Properties.html#4431" class="Bound">fs≈id</a> <a id="4504" class="Symbol">}</a>
  <a id="4508" class="Keyword">where</a> <a id="4514" href="Categories.Morphism.Properties.html#4514" class="Function">fsf≈fid</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a> <a id="4526" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Categories.Morphism.Properties.html#4428" class="Bound">s</a> <a id="4531" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4533" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a><a id="4534" class="Symbol">)</a> <a id="4536" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4538" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a> <a id="4540" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4542" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="4553" href="Categories.Morphism.Properties.html#4514" class="Function">fsf≈fid</a> <a id="4561" class="Symbol">=</a> <a id="4563" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a> 
          <a id="4580" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a> <a id="4582" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Categories.Morphism.Properties.html#4428" class="Bound">s</a> <a id="4587" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4589" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a><a id="4590" class="Symbol">)</a> <a id="4592" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4595" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4601" href="Categories.Morphism.Properties.html#4431" class="Bound">fs≈id</a> <a id="4607" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4619" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4622" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4624" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a>      <a id="4631" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4634" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="4646" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4658" href="Categories.Morphism.Properties.html#4424" class="Bound">f</a> <a id="4660" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4662" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4665" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="≈-SectionRetraction"></a><a id="4668" href="Categories.Morphism.Properties.html#4668" class="Function">≈-SectionRetraction</a> <a id="4688" class="Symbol">:</a> <a id="4690" class="Symbol">∀</a> <a id="4692" class="Symbol">{</a><a id="4693" href="Categories.Morphism.Properties.html#4693" class="Bound">X</a> <a id="4695" href="Categories.Morphism.Properties.html#4695" class="Bound">Y</a><a id="4696" class="Symbol">}</a> <a id="4698" class="Symbol">{</a><a id="4699" href="Categories.Morphism.Properties.html#4699" class="Bound">f</a> <a id="4701" class="Symbol">:</a> <a id="4703" href="Categories.Morphism.Properties.html#4695" class="Bound">Y</a> <a id="4705" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4707" href="Categories.Morphism.Properties.html#4693" class="Bound">X</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Categories.Morphism.Properties.html#4711" class="Bound">s</a> <a id="4713" href="Categories.Morphism.Properties.html#4713" class="Bound">r</a> <a id="4715" class="Symbol">:</a> <a id="4717" href="Categories.Morphism.Properties.html#4693" class="Bound">X</a> <a id="4719" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4721" href="Categories.Morphism.Properties.html#4695" class="Bound">Y</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">→</a> 
                      <a id="4749" href="Categories.Morphism.Properties.html#4711" class="Bound">s</a> <a id="4751" href="Categories.Morphism.html#1237" class="Function Operator">SectionOf</a> <a id="4761" href="Categories.Morphism.Properties.html#4699" class="Bound">f</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Categories.Morphism.Properties.html#4713" class="Bound">r</a> <a id="4767" href="Categories.Morphism.html#1311" class="Function Operator">RetractOf</a> <a id="4777" href="Categories.Morphism.Properties.html#4699" class="Bound">f</a> <a id="4779" class="Symbol">→</a> <a id="4781" href="Categories.Morphism.Properties.html#4711" class="Bound">s</a> <a id="4783" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4785" href="Categories.Morphism.Properties.html#4713" class="Bound">r</a>
<a id="4787" href="Categories.Morphism.Properties.html#4668" class="Function">≈-SectionRetraction</a> <a id="4807" class="Symbol">{</a><a id="4808" class="Argument">f</a> <a id="4810" class="Symbol">=</a> <a id="4812" href="Categories.Morphism.Properties.html#4812" class="Bound">f</a><a id="4813" class="Symbol">}</a> <a id="4815" class="Symbol">{</a><a id="4816" href="Categories.Morphism.Properties.html#4816" class="Bound">s</a><a id="4817" class="Symbol">}</a> <a id="4819" class="Symbol">{</a><a id="4820" href="Categories.Morphism.Properties.html#4820" class="Bound">r</a><a id="4821" class="Symbol">}</a> <a id="4823" href="Categories.Morphism.Properties.html#4823" class="Bound">fs≈id</a> <a id="4829" href="Categories.Morphism.Properties.html#4829" class="Bound">rf≈id</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4845" href="Categories.Morphism.Properties.html#4816" class="Bound">s</a>           <a id="4857" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4860" href="Categories.Morphism.Reasoning.Core.html#6986" class="Function">insertˡ</a> <a id="4868" href="Categories.Morphism.Properties.html#4829" class="Bound">rf≈id</a> <a id="4874" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4878" href="Categories.Morphism.Properties.html#4820" class="Bound">r</a> <a id="4880" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Categories.Morphism.Properties.html#4812" class="Bound">f</a> <a id="4885" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4887" href="Categories.Morphism.Properties.html#4816" class="Bound">s</a><a id="4888" class="Symbol">)</a> <a id="4890" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4893" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="4899" href="Categories.Morphism.Properties.html#4823" class="Bound">fs≈id</a> <a id="4905" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4909" href="Categories.Morphism.Properties.html#4820" class="Bound">r</a> <a id="4911" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="SectionRetraction⇒Isoˡ"></a><a id="4914" href="Categories.Morphism.Properties.html#4914" class="Function">SectionRetraction⇒Isoˡ</a> <a id="4937" class="Symbol">:</a> <a id="4939" class="Symbol">∀</a> <a id="4941" class="Symbol">{</a><a id="4942" href="Categories.Morphism.Properties.html#4942" class="Bound">X</a> <a id="4944" href="Categories.Morphism.Properties.html#4944" class="Bound">Y</a><a id="4945" class="Symbol">}</a> <a id="4947" class="Symbol">{</a><a id="4948" href="Categories.Morphism.Properties.html#4948" class="Bound">f</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Categories.Morphism.Properties.html#4944" class="Bound">Y</a> <a id="4954" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4956" href="Categories.Morphism.Properties.html#4942" class="Bound">X</a><a id="4957" class="Symbol">}</a> <a id="4959" class="Symbol">{</a><a id="4960" href="Categories.Morphism.Properties.html#4960" class="Bound">s</a> <a id="4962" href="Categories.Morphism.Properties.html#4962" class="Bound">r</a> <a id="4964" class="Symbol">:</a> <a id="4966" href="Categories.Morphism.Properties.html#4942" class="Bound">X</a> <a id="4968" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4970" href="Categories.Morphism.Properties.html#4944" class="Bound">Y</a><a id="4971" class="Symbol">}</a> <a id="4973" class="Symbol">→</a> 
                         <a id="5001" href="Categories.Morphism.Properties.html#4960" class="Bound">s</a> <a id="5003" href="Categories.Morphism.html#1237" class="Function Operator">SectionOf</a> <a id="5013" href="Categories.Morphism.Properties.html#4948" class="Bound">f</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Categories.Morphism.Properties.html#4962" class="Bound">r</a> <a id="5019" href="Categories.Morphism.html#1311" class="Function Operator">RetractOf</a> <a id="5029" href="Categories.Morphism.Properties.html#4948" class="Bound">f</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="5037" href="Categories.Morphism.Properties.html#4948" class="Bound">f</a> <a id="5039" href="Categories.Morphism.Properties.html#4960" class="Bound">s</a>
<a id="5041" href="Categories.Morphism.Properties.html#4914" class="Function">SectionRetraction⇒Isoˡ</a> <a id="5064" class="Symbol">{</a><a id="5065" class="Argument">f</a> <a id="5067" class="Symbol">=</a> <a id="5069" href="Categories.Morphism.Properties.html#5069" class="Bound">f</a><a id="5070" class="Symbol">}</a> <a id="5072" class="Symbol">{</a><a id="5073" href="Categories.Morphism.Properties.html#5073" class="Bound">s</a><a id="5074" class="Symbol">}</a> <a id="5076" class="Symbol">{</a><a id="5077" href="Categories.Morphism.Properties.html#5077" class="Bound">r</a><a id="5078" class="Symbol">}</a> <a id="5080" href="Categories.Morphism.Properties.html#5080" class="Bound">fs≈id</a> <a id="5086" href="Categories.Morphism.Properties.html#5086" class="Bound">rf≈id</a> <a id="5092" class="Symbol">=</a> <a id="5094" class="Keyword">record</a> <a id="5101" class="Symbol">{</a> 
  <a id="5106" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="5111" class="Symbol">=</a> <a id="5113" href="Categories.Morphism.Properties.html#5147" class="Function">sf≈id</a> <a id="5119" class="Symbol">;</a> 
  <a id="5124" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Categories.Morphism.Properties.html#5080" class="Bound">fs≈id</a> <a id="5137" class="Symbol">}</a>
  <a id="5141" class="Keyword">where</a> <a id="5147" href="Categories.Morphism.Properties.html#5147" class="Function">sf≈id</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Categories.Morphism.Properties.html#5073" class="Bound">s</a> <a id="5157" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5159" href="Categories.Morphism.Properties.html#5069" class="Bound">f</a> <a id="5161" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5163" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="5174" href="Categories.Morphism.Properties.html#5147" class="Function">sf≈id</a> <a id="5180" class="Symbol">=</a> <a id="5182" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="5198" href="Categories.Morphism.Properties.html#5073" class="Bound">s</a> <a id="5200" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5202" href="Categories.Morphism.Properties.html#5069" class="Bound">f</a>  <a id="5205" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5208" href="Categories.Morphism.Properties.html#4668" class="Function">≈-SectionRetraction</a> <a id="5228" href="Categories.Morphism.Properties.html#5080" class="Bound">fs≈id</a> <a id="5234" href="Categories.Morphism.Properties.html#5086" class="Bound">rf≈id</a> <a id="5240" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5248" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5260" href="Categories.Morphism.Properties.html#5077" class="Bound">r</a> <a id="5262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5264" href="Categories.Morphism.Properties.html#5069" class="Bound">f</a>  <a id="5267" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5270" href="Categories.Morphism.Properties.html#5086" class="Bound">rf≈id</a> <a id="5276" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5288" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5291" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="SectionRetraction⇒Isoʳ"></a><a id="5294" href="Categories.Morphism.Properties.html#5294" class="Function">SectionRetraction⇒Isoʳ</a> <a id="5317" class="Symbol">:</a> <a id="5319" class="Symbol">∀</a> <a id="5321" class="Symbol">{</a><a id="5322" href="Categories.Morphism.Properties.html#5322" class="Bound">X</a> <a id="5324" href="Categories.Morphism.Properties.html#5324" class="Bound">Y</a><a id="5325" class="Symbol">}</a> <a id="5327" class="Symbol">{</a><a id="5328" href="Categories.Morphism.Properties.html#5328" class="Bound">f</a> <a id="5330" class="Symbol">:</a> <a id="5332" href="Categories.Morphism.Properties.html#5324" class="Bound">Y</a> <a id="5334" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5336" href="Categories.Morphism.Properties.html#5322" class="Bound">X</a><a id="5337" class="Symbol">}</a> <a id="5339" class="Symbol">{</a><a id="5340" href="Categories.Morphism.Properties.html#5340" class="Bound">s</a> <a id="5342" href="Categories.Morphism.Properties.html#5342" class="Bound">r</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Categories.Morphism.Properties.html#5322" class="Bound">X</a> <a id="5348" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="5350" href="Categories.Morphism.Properties.html#5324" class="Bound">Y</a><a id="5351" class="Symbol">}</a> <a id="5353" class="Symbol">→</a> 
                         <a id="5381" href="Categories.Morphism.Properties.html#5340" class="Bound">s</a> <a id="5383" href="Categories.Morphism.html#1237" class="Function Operator">SectionOf</a> <a id="5393" href="Categories.Morphism.Properties.html#5328" class="Bound">f</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="Categories.Morphism.Properties.html#5342" class="Bound">r</a> <a id="5399" href="Categories.Morphism.html#1311" class="Function Operator">RetractOf</a> <a id="5409" href="Categories.Morphism.Properties.html#5328" class="Bound">f</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="5417" href="Categories.Morphism.Properties.html#5328" class="Bound">f</a> <a id="5419" href="Categories.Morphism.Properties.html#5342" class="Bound">r</a>
<a id="5421" href="Categories.Morphism.Properties.html#5294" class="Function">SectionRetraction⇒Isoʳ</a> <a id="5444" class="Symbol">{</a><a id="5445" class="Argument">f</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Categories.Morphism.Properties.html#5449" class="Bound">f</a><a id="5450" class="Symbol">}</a> <a id="5452" class="Symbol">{</a><a id="5453" href="Categories.Morphism.Properties.html#5453" class="Bound">s</a><a id="5454" class="Symbol">}</a> <a id="5456" class="Symbol">{</a><a id="5457" href="Categories.Morphism.Properties.html#5457" class="Bound">r</a><a id="5458" class="Symbol">}</a> <a id="5460" href="Categories.Morphism.Properties.html#5460" class="Bound">fs≈id</a> <a id="5466" href="Categories.Morphism.Properties.html#5466" class="Bound">rf≈id</a> <a id="5472" class="Symbol">=</a> <a id="5474" class="Keyword">record</a> <a id="5481" class="Symbol">{</a> 
  <a id="5486" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="Categories.Morphism.Properties.html#5466" class="Bound">rf≈id</a> <a id="5499" class="Symbol">;</a> 
  <a id="5504" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="5509" class="Symbol">=</a> <a id="5511" href="Categories.Morphism.Properties.html#5527" class="Function">fr≈id</a> <a id="5517" class="Symbol">}</a>
  <a id="5521" class="Keyword">where</a> <a id="5527" href="Categories.Morphism.Properties.html#5527" class="Function">fr≈id</a> <a id="5533" class="Symbol">:</a> <a id="5535" href="Categories.Morphism.Properties.html#5449" class="Bound">f</a> <a id="5537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5539" href="Categories.Morphism.Properties.html#5457" class="Bound">r</a> <a id="5541" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5543" href="Categories.Category.Core.html#630" class="Field">id</a>
        <a id="5554" href="Categories.Morphism.Properties.html#5527" class="Function">fr≈id</a> <a id="5560" class="Symbol">=</a> <a id="5562" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="5578" href="Categories.Morphism.Properties.html#5449" class="Bound">f</a> <a id="5580" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5582" href="Categories.Morphism.Properties.html#5457" class="Bound">r</a> <a id="5584" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5587" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5595" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Categories.Morphism.Properties.html#4668" class="Function">≈-SectionRetraction</a> <a id="5618" href="Categories.Morphism.Properties.html#5460" class="Bound">fs≈id</a> <a id="5624" href="Categories.Morphism.Properties.html#5466" class="Bound">rf≈id</a><a id="5629" class="Symbol">)</a> <a id="5631" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5643" href="Categories.Morphism.Properties.html#5449" class="Bound">f</a> <a id="5645" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5647" href="Categories.Morphism.Properties.html#5453" class="Bound">s</a> <a id="5649" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5652" href="Categories.Morphism.Properties.html#5460" class="Bound">fs≈id</a> <a id="5658" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5670" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5673" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Morphism.Reasoning.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{-
  Helper routines most often used in reasoning with commutative squares,
  at the level of arrows in categories.

  Identity : reasoning about identity
  Assoc4   : associativity combinators for composites of 4 morphisms
  Pulls  : use a ∘ b ≈ c as left-to-right rewrite
  Pushes : use c ≈ a ∘ b as a left-to-right rewrite
  IntroElim : introduce/eliminate an equivalent-to-id arrow
  Extend : &#39;extends&#39; a commutative square with an equality on left/right/both

  Convention - in this file, extra parentheses are used to clearly show
    associativity. This makes reading the source more pedagogical as to the
    intent of each routine.
-}</a>
<a id="713" class="Keyword">module</a> <a id="720" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="755" class="Symbol">{</a><a id="756" href="Categories.Morphism.Reasoning.Core.html#756" class="Bound">o</a> <a id="758" href="Categories.Morphism.Reasoning.Core.html#758" class="Bound">ℓ</a> <a id="760" href="Categories.Morphism.Reasoning.Core.html#760" class="Bound">e</a><a id="761" class="Symbol">}</a> <a id="763" class="Symbol">(</a><a id="764" href="Categories.Morphism.Reasoning.Core.html#764" class="Bound">C</a> <a id="766" class="Symbol">:</a> <a id="768" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="777" href="Categories.Morphism.Reasoning.Core.html#756" class="Bound">o</a> <a id="779" href="Categories.Morphism.Reasoning.Core.html#758" class="Bound">ℓ</a> <a id="781" href="Categories.Morphism.Reasoning.Core.html#760" class="Bound">e</a><a id="782" class="Symbol">)</a> <a id="784" class="Keyword">where</a>

<a id="791" class="Keyword">open</a> <a id="796" class="Keyword">import</a> <a id="803" href="Level.html" class="Module">Level</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Function.html" class="Module">Function</a> <a id="830" class="Keyword">renaming</a> <a id="839" class="Symbol">(</a><a id="840" href="Function.Base.html#704" class="Function">id</a> <a id="843" class="Symbol">to</a> <a id="846" class="Function">idᶠ</a><a id="849" class="Symbol">;</a> <a id="851" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="855" class="Symbol">to</a> <a id="858" class="Function Operator">_∙_</a><a id="861" class="Symbol">)</a>

<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="892" class="Keyword">hiding</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="903" class="Symbol">)</a>

<a id="906" class="Keyword">open</a> <a id="911" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="920" href="Categories.Morphism.Reasoning.Core.html#764" class="Bound">C</a>
<a id="922" class="Keyword">open</a> <a id="927" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="939" href="Categories.Morphism.Reasoning.Core.html#764" class="Bound">C</a>

<a id="942" class="Keyword">private</a>
  <a id="952" class="Keyword">variable</a>
    <a id="965" href="Categories.Morphism.Reasoning.Core.html#965" class="Generalizable">X</a> <a id="967" href="Categories.Morphism.Reasoning.Core.html#967" class="Generalizable">Y</a> <a id="969" class="Symbol">:</a> <a id="971" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="979" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="981" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="984" href="Categories.Morphism.Reasoning.Core.html#984" class="Generalizable">a″</a> <a id="987" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="989" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="992" href="Categories.Morphism.Reasoning.Core.html#992" class="Generalizable">b″</a> <a id="995" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="997" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="1000" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Categories.Morphism.Reasoning.Core.html#965" class="Generalizable">X</a> <a id="1007" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1009" href="Categories.Morphism.Reasoning.Core.html#967" class="Generalizable">Y</a>
    <a id="1015" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="1017" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="1019" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="1021" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Categories.Morphism.Reasoning.Core.html#965" class="Generalizable">X</a> <a id="1027" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1029" href="Categories.Morphism.Reasoning.Core.html#967" class="Generalizable">Y</a>

<a id="1032" class="Keyword">open</a> <a id="1037" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="1051" class="Keyword">module</a> <a id="Identity"></a><a id="1058" href="Categories.Morphism.Reasoning.Core.html#1058" class="Module">Identity</a> <a id="1067" class="Keyword">where</a>
  <a id="Identity.id-unique"></a><a id="1075" href="Categories.Morphism.Reasoning.Core.html#1075" class="Function">id-unique</a> <a id="1085" class="Symbol">:</a> <a id="1087" class="Symbol">∀</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Categories.Morphism.Reasoning.Core.html#1090" class="Bound">o</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Categories.Morphism.Reasoning.Core.html#1094" class="Bound">f</a> <a id="1096" class="Symbol">:</a> <a id="1098" href="Categories.Morphism.Reasoning.Core.html#1090" class="Bound">o</a> <a id="1100" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1102" href="Categories.Morphism.Reasoning.Core.html#1090" class="Bound">o</a><a id="1103" class="Symbol">}</a> <a id="1105" class="Symbol">→</a> <a id="1107" class="Symbol">(∀</a> <a id="1110" href="Categories.Morphism.Reasoning.Core.html#1110" class="Bound">g</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Categories.Morphism.Reasoning.Core.html#1110" class="Bound">g</a> <a id="1116" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1118" href="Categories.Morphism.Reasoning.Core.html#1094" class="Bound">f</a> <a id="1120" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1122" href="Categories.Morphism.Reasoning.Core.html#1110" class="Bound">g</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Categories.Morphism.Reasoning.Core.html#1094" class="Bound">f</a> <a id="1129" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1131" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1136" href="Categories.Morphism.Reasoning.Core.html#1075" class="Function">id-unique</a> <a id="1146" href="Categories.Morphism.Reasoning.Core.html#1146" class="Bound">g∘f≈g</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="1177" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Categories.Morphism.Reasoning.Core.html#1146" class="Bound">g∘f≈g</a> <a id="1195" href="Categories.Category.Core.html#630" class="Field">id</a><a id="1197" class="Symbol">)</a>

  <a id="Identity.id-comm"></a><a id="1202" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="1210" class="Symbol">:</a> <a id="1212" class="Symbol">∀</a> <a id="1214" class="Symbol">{</a><a id="1215" href="Categories.Morphism.Reasoning.Core.html#1215" class="Bound">a</a> <a id="1217" href="Categories.Morphism.Reasoning.Core.html#1217" class="Bound">b</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">{</a><a id="1221" href="Categories.Morphism.Reasoning.Core.html#1221" class="Bound">f</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Categories.Morphism.Reasoning.Core.html#1215" class="Bound">a</a> <a id="1227" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1229" href="Categories.Morphism.Reasoning.Core.html#1217" class="Bound">b</a><a id="1230" class="Symbol">}</a> <a id="1232" class="Symbol">→</a> <a id="1234" href="Categories.Morphism.Reasoning.Core.html#1221" class="Bound">f</a> <a id="1236" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1238" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1241" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1243" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1246" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1248" href="Categories.Morphism.Reasoning.Core.html#1221" class="Bound">f</a>
  <a id="1252" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1274" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="1295" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1304" class="Symbol">)</a>

  <a id="Identity.id-comm-sym"></a><a id="1309" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="1321" class="Symbol">:</a> <a id="1323" class="Symbol">∀</a> <a id="1325" class="Symbol">{</a><a id="1326" href="Categories.Morphism.Reasoning.Core.html#1326" class="Bound">a</a> <a id="1328" href="Categories.Morphism.Reasoning.Core.html#1328" class="Bound">b</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Categories.Morphism.Reasoning.Core.html#1332" class="Bound">f</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Categories.Morphism.Reasoning.Core.html#1326" class="Bound">a</a> <a id="1338" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1340" href="Categories.Morphism.Reasoning.Core.html#1328" class="Bound">b</a><a id="1341" class="Symbol">}</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1348" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1350" href="Categories.Morphism.Reasoning.Core.html#1332" class="Bound">f</a> <a id="1352" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1354" href="Categories.Morphism.Reasoning.Core.html#1332" class="Bound">f</a> <a id="1356" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1358" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="1363" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1389" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="1410" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a><a id="1419" class="Symbol">)</a>

<a id="1422" class="Keyword">open</a> <a id="1427" href="Categories.Morphism.Reasoning.Core.html#1058" class="Module">Identity</a> <a id="1436" class="Keyword">public</a>

<a id="1444" class="Keyword">module</a> <a id="Assoc4"></a><a id="1451" href="Categories.Morphism.Reasoning.Core.html#1451" class="Module">Assoc4</a> <a id="1458" class="Keyword">where</a>
  <a id="Assoc4.assoc²"></a><a id="1466" href="Categories.Morphism.Reasoning.Core.html#1466" class="Function">assoc²</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">((</a><a id="1477" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1479" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1481" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a><a id="1482" class="Symbol">)</a> <a id="1484" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1486" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="1487" class="Symbol">)</a> <a id="1489" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1491" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="1493" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1495" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1497" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="1502" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="1507" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1509" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="1510" class="Symbol">))</a>
  <a id="1515" href="Categories.Morphism.Reasoning.Core.html#1466" class="Function">assoc²</a> <a id="1522" class="Symbol">=</a> <a id="1524" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1536" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="1542" href="Categories.Category.Core.html#715" class="Field">assoc</a>

  <a id="Assoc4.assoc²&#39;"></a><a id="1551" href="Categories.Morphism.Reasoning.Core.html#1551" class="Function">assoc²&#39;</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1564" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="1569" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1571" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="1572" class="Symbol">))</a> <a id="1575" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1577" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="1579" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1581" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1583" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="1588" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="1593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1595" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="1596" class="Symbol">))</a>
  <a id="1601" href="Categories.Morphism.Reasoning.Core.html#1551" class="Function">assoc²&#39;</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1623" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1640" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="1645" class="Symbol">)</a>

  <a id="Assoc4.assoc²&#39;&#39;"></a><a id="1650" href="Categories.Morphism.Reasoning.Core.html#1650" class="Function">assoc²&#39;&#39;</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1663" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1665" class="Symbol">((</a><a id="1667" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="1669" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1671" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1676" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="1677" class="Symbol">)</a> <a id="1679" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="1684" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1686" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="1694" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1696" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="1697" class="Symbol">)</a>
  <a id="1701" href="Categories.Morphism.Reasoning.Core.html#1650" class="Function">assoc²&#39;&#39;</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1735" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a>

<a id="1753" class="Keyword">open</a> <a id="1758" href="Categories.Morphism.Reasoning.Core.html#1451" class="Module">Assoc4</a> <a id="1765" class="Keyword">public</a>

<a id="1773" class="Comment">-- Pulls use &quot;a ∘ b ≈ c&quot; as left-to-right rewrite</a>
<a id="1823" class="Comment">-- pull to the right / left of something existing</a>
<a id="1873" class="Keyword">module</a> <a id="Pulls"></a><a id="1880" href="Categories.Morphism.Reasoning.Core.html#1880" class="Module">Pulls</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Categories.Morphism.Reasoning.Core.html#1887" class="Bound">ab≡c</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="1896" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1898" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="1900" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1902" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Keyword">where</a>

  <a id="Pulls.pullʳ"></a><a id="1914" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1920" class="Symbol">:</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="1925" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1927" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a><a id="1928" class="Symbol">)</a> <a id="1930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1932" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a> <a id="1934" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1936" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="1938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1940" href="Categories.Morphism.Reasoning.Core.html#1902" class="Bound">c</a>
  <a id="1944" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1950" class="Symbol">{</a><a id="1951" class="Argument">f</a> <a id="1953" class="Symbol">=</a> <a id="1955" href="Categories.Morphism.Reasoning.Core.html#1955" class="Bound">f</a><a id="1956" class="Symbol">}</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1970" class="Symbol">(</a><a id="1971" href="Categories.Morphism.Reasoning.Core.html#1955" class="Bound">f</a> <a id="1973" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1975" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1980" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a> <a id="1982" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1985" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="1991" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1997" href="Categories.Morphism.Reasoning.Core.html#1955" class="Bound">f</a> <a id="1999" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2001" class="Symbol">(</a><a id="2002" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a> <a id="2004" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2006" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a><a id="2007" class="Symbol">)</a> <a id="2009" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2012" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2020" href="Categories.Morphism.Reasoning.Core.html#1887" class="Bound">ab≡c</a> <a id="2025" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2031" href="Categories.Morphism.Reasoning.Core.html#1955" class="Bound">f</a> <a id="2033" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2035" href="Categories.Morphism.Reasoning.Core.html#1902" class="Bound">c</a>       <a id="2043" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Pulls.pullˡ"></a><a id="2048" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a> <a id="2058" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a> <a id="2063" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2065" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="2066" class="Symbol">)</a> <a id="2068" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2070" href="Categories.Morphism.Reasoning.Core.html#1902" class="Bound">c</a> <a id="2072" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2074" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="2078" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2084" class="Symbol">{</a><a id="2085" class="Argument">f</a> <a id="2087" class="Symbol">=</a> <a id="2089" href="Categories.Morphism.Reasoning.Core.html#2089" class="Bound">f</a><a id="2090" class="Symbol">}</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2104" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a> <a id="2106" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2108" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a> <a id="2110" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2112" href="Categories.Morphism.Reasoning.Core.html#2089" class="Bound">f</a>   <a id="2116" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2119" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2129" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2135" class="Symbol">(</a><a id="2136" href="Categories.Morphism.Reasoning.Core.html#1894" class="Bound">a</a> <a id="2138" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2140" href="Categories.Morphism.Reasoning.Core.html#1898" class="Bound">b</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2145" href="Categories.Morphism.Reasoning.Core.html#2089" class="Bound">f</a> <a id="2147" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2150" href="Categories.Morphism.Reasoning.Core.html#1887" class="Bound">ab≡c</a> <a id="2155" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2163" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2169" href="Categories.Morphism.Reasoning.Core.html#1902" class="Bound">c</a> <a id="2171" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2173" href="Categories.Morphism.Reasoning.Core.html#2089" class="Bound">f</a>       <a id="2181" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2184" class="Keyword">open</a> <a id="2189" href="Categories.Morphism.Reasoning.Core.html#1880" class="Module">Pulls</a> <a id="2195" class="Keyword">public</a>

<a id="2203" class="Comment">-- Pushes use &quot;c ≈ a ∘ b&quot; as a left-to-right rewrite</a>
<a id="2256" class="Comment">-- push to the right / left of something existing</a>
<a id="2306" class="Keyword">module</a> <a id="Pushes"></a><a id="2313" href="Categories.Morphism.Reasoning.Core.html#2313" class="Module">Pushes</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Categories.Morphism.Reasoning.Core.html#2321" class="Bound">c≡ab</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="2330" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2332" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="2334" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2336" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Keyword">where</a>
  <a id="Pushes.pushʳ"></a><a id="2347" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2357" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2359" href="Categories.Morphism.Reasoning.Core.html#2328" class="Bound">c</a> <a id="2361" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2366" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2368" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a><a id="2369" class="Symbol">)</a> <a id="2371" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2373" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a>
  <a id="2377" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="2383" class="Symbol">{</a><a id="2384" class="Argument">f</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="Categories.Morphism.Reasoning.Core.html#2388" class="Bound">f</a><a id="2389" class="Symbol">}</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2403" href="Categories.Morphism.Reasoning.Core.html#2388" class="Bound">f</a> <a id="2405" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2407" href="Categories.Morphism.Reasoning.Core.html#2328" class="Bound">c</a>       <a id="2415" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2418" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2426" href="Categories.Morphism.Reasoning.Core.html#2321" class="Bound">c≡ab</a> <a id="2431" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2437" href="Categories.Morphism.Reasoning.Core.html#2388" class="Bound">f</a> <a id="2439" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a> <a id="2444" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2446" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a><a id="2447" class="Symbol">)</a> <a id="2449" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2452" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2462" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2468" class="Symbol">(</a><a id="2469" href="Categories.Morphism.Reasoning.Core.html#2388" class="Bound">f</a> <a id="2471" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2473" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a><a id="2474" class="Symbol">)</a> <a id="2476" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2478" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a> <a id="2480" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Pushes.pushˡ"></a><a id="2485" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Categories.Morphism.Reasoning.Core.html#2328" class="Bound">c</a> <a id="2495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2497" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2499" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2501" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a> <a id="2503" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a> <a id="2508" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2510" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="2511" class="Symbol">)</a>
  <a id="2515" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="2521" class="Symbol">{</a><a id="2522" class="Argument">f</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Categories.Morphism.Reasoning.Core.html#2526" class="Bound">f</a><a id="2527" class="Symbol">}</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2541" href="Categories.Morphism.Reasoning.Core.html#2328" class="Bound">c</a> <a id="2543" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2545" href="Categories.Morphism.Reasoning.Core.html#2526" class="Bound">f</a>       <a id="2553" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2556" href="Categories.Morphism.Reasoning.Core.html#2321" class="Bound">c≡ab</a> <a id="2561" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2569" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2575" class="Symbol">(</a><a id="2576" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a> <a id="2578" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2580" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2585" href="Categories.Morphism.Reasoning.Core.html#2526" class="Bound">f</a> <a id="2587" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2590" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2596" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2602" href="Categories.Morphism.Reasoning.Core.html#2332" class="Bound">a</a> <a id="2604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Categories.Morphism.Reasoning.Core.html#2336" class="Bound">b</a> <a id="2609" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2611" href="Categories.Morphism.Reasoning.Core.html#2526" class="Bound">f</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2617" class="Keyword">open</a> <a id="2622" href="Categories.Morphism.Reasoning.Core.html#2313" class="Module">Pushes</a> <a id="2629" class="Keyword">public</a>

<a id="2637" class="Comment">-- Introduce/Elimilate an equivalent-to-identity</a>
<a id="2686" class="Comment">-- on left, right or &#39;in the middle&#39; of something existing</a>
<a id="2745" class="Keyword">module</a> <a id="IntroElim"></a><a id="2752" href="Categories.Morphism.Reasoning.Core.html#2752" class="Module">IntroElim</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Categories.Morphism.Reasoning.Core.html#2763" class="Bound">a≡id</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="2772" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2774" href="Categories.Category.Core.html#630" class="Field">id</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Keyword">where</a>
  <a id="IntroElim.elimʳ"></a><a id="2786" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2796" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2798" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="2800" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2802" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="2806" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="2812" class="Symbol">{</a><a id="2813" class="Argument">f</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Categories.Morphism.Reasoning.Core.html#2817" class="Bound">f</a><a id="2818" class="Symbol">}</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2832" href="Categories.Morphism.Reasoning.Core.html#2817" class="Bound">f</a> <a id="2834" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2836" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a>  <a id="2839" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2842" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2850" href="Categories.Morphism.Reasoning.Core.html#2763" class="Bound">a≡id</a> <a id="2855" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2861" href="Categories.Morphism.Reasoning.Core.html#2817" class="Bound">f</a> <a id="2863" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2865" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2868" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2871" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2881" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2887" href="Categories.Morphism.Reasoning.Core.html#2817" class="Bound">f</a>      <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="IntroElim.introʳ"></a><a id="2899" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2910" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2912" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="2914" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2916" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a>
  <a id="2920" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="2939" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a>

  <a id="IntroElim.elimˡ"></a><a id="2948" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="2954" class="Symbol">:</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="2959" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2961" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2966" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="2970" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="2976" class="Symbol">{</a><a id="2977" class="Argument">f</a> <a id="2979" class="Symbol">=</a> <a id="2981" href="Categories.Morphism.Reasoning.Core.html#2981" class="Bound">f</a><a id="2982" class="Symbol">}</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2996" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="2998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3000" href="Categories.Morphism.Reasoning.Core.html#2981" class="Bound">f</a>  <a id="3003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3006" href="Categories.Morphism.Reasoning.Core.html#2763" class="Bound">a≡id</a> <a id="3011" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3019" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3025" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3028" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3030" href="Categories.Morphism.Reasoning.Core.html#2981" class="Bound">f</a> <a id="3032" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3035" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="3045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3051" href="Categories.Morphism.Reasoning.Core.html#2981" class="Bound">f</a>      <a id="3058" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="IntroElim.introˡ"></a><a id="3063" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3074" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3076" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="3078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3080" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="3084" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="3091" class="Symbol">=</a> <a id="3093" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="3103" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a>

  <a id="IntroElim.intro-center"></a><a id="3112" href="Categories.Morphism.Reasoning.Core.html#3112" class="Function">intro-center</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3129" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3131" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="3133" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3135" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3137" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="3142" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3144" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="3145" class="Symbol">)</a>
  <a id="3149" href="Categories.Morphism.Reasoning.Core.html#3112" class="Function">intro-center</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="3174" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a>

  <a id="IntroElim.elim-center"></a><a id="3184" href="Categories.Morphism.Reasoning.Core.html#3184" class="Function">elim-center</a> <a id="3196" class="Symbol">:</a> <a id="3198" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3200" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Categories.Morphism.Reasoning.Core.html#2770" class="Bound">a</a> <a id="3205" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3207" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="3208" class="Symbol">)</a> <a id="3210" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3212" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3216" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a>
  <a id="3220" href="Categories.Morphism.Reasoning.Core.html#3184" class="Function">elim-center</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="3244" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a>

<a id="3251" class="Keyword">open</a> <a id="3256" href="Categories.Morphism.Reasoning.Core.html#2752" class="Module">IntroElim</a> <a id="3266" class="Keyword">public</a>

<a id="3274" class="Comment">-- given h ∘ f ≈ i ∘ g</a>
<a id="3297" class="Keyword">module</a> <a id="Extends"></a><a id="3304" href="Categories.Morphism.Reasoning.Core.html#3304" class="Module">Extends</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Categories.Morphism.Reasoning.Core.html#3313" class="Bound">s</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="3335" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="3337" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="3339" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="3341" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Keyword">where</a>
  <a id="3352" class="Comment">-- rewrite (a ∘ h) ∘ f to (a ∘ i) ∘ g</a>
  <a id="Extends.extendˡ"></a><a id="3392" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="3420" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3422" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="3427" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3429" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a><a id="3430" class="Symbol">)</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="3435" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3437" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a><a id="3438" class="Symbol">)</a>
  <a id="3442" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="3450" class="Symbol">{</a><a id="3451" class="Argument">a</a> <a id="3453" class="Symbol">=</a> <a id="3455" href="Categories.Morphism.Reasoning.Core.html#3455" class="Bound">a</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3470" class="Symbol">(</a><a id="3471" href="Categories.Morphism.Reasoning.Core.html#3455" class="Bound">a</a> <a id="3473" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3475" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3480" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3482" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3485" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3491" href="Categories.Morphism.Reasoning.Core.html#3313" class="Bound">s</a> <a id="3493" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3499" href="Categories.Morphism.Reasoning.Core.html#3455" class="Bound">a</a> <a id="3501" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3503" class="Symbol">(</a><a id="3504" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a> <a id="3506" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3508" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3514" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3524" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3530" class="Symbol">(</a><a id="3531" href="Categories.Morphism.Reasoning.Core.html#3455" class="Bound">a</a> <a id="3533" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3535" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a><a id="3536" class="Symbol">)</a> <a id="3538" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3540" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3542" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3547" class="Comment">-- rewrite h ∘ (f ∘ a) to i ∘ (g ∘ a)</a>
  <a id="Extends.extendʳ"></a><a id="3587" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="3595" class="Symbol">:</a> <a id="3597" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3618" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3620" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a><a id="3621" class="Symbol">)</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3626" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3628" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a><a id="3629" class="Symbol">)</a> <a id="3631" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a> <a id="3633" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a>
  <a id="3637" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="3645" class="Symbol">{</a><a id="3646" class="Argument">a</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Categories.Morphism.Reasoning.Core.html#3650" class="Bound">a</a><a id="3651" class="Symbol">}</a> <a id="3653" class="Symbol">=</a> <a id="3655" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3665" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a> <a id="3667" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3669" class="Symbol">(</a><a id="3670" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3672" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3674" href="Categories.Morphism.Reasoning.Core.html#3650" class="Bound">a</a><a id="3675" class="Symbol">)</a> <a id="3677" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3680" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3686" href="Categories.Morphism.Reasoning.Core.html#3313" class="Bound">s</a> <a id="3688" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3694" class="Symbol">(</a><a id="3695" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a> <a id="3697" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3699" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a><a id="3700" class="Symbol">)</a> <a id="3702" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3704" href="Categories.Morphism.Reasoning.Core.html#3650" class="Bound">a</a> <a id="3706" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3709" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3715" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3721" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a> <a id="3723" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3728" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3730" href="Categories.Morphism.Reasoning.Core.html#3650" class="Bound">a</a><a id="3731" class="Symbol">)</a> <a id="3733" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3738" class="Comment">-- rewrite (a ∘ h) ∘ (f ∘ b) to (a ∘ i) ∘ (g ∘ b)</a>
  <a id="Extends.extend²"></a><a id="3790" href="Categories.Morphism.Reasoning.Core.html#3790" class="Function">extend²</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3821" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3823" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="3824" class="Symbol">)</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3829" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3831" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="3832" class="Symbol">)</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="3837" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3839" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="3845" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3847" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a><a id="3848" class="Symbol">)</a>
  <a id="3852" href="Categories.Morphism.Reasoning.Core.html#3790" class="Function">extend²</a> <a id="3860" class="Symbol">{</a><a id="3861" class="Argument">b</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Categories.Morphism.Reasoning.Core.html#3865" class="Bound">b</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">{</a><a id="3869" class="Argument">a</a> <a id="3871" class="Symbol">=</a> <a id="3873" href="Categories.Morphism.Reasoning.Core.html#3873" class="Bound">a</a> <a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3889" class="Symbol">(</a><a id="3890" href="Categories.Morphism.Reasoning.Core.html#3873" class="Bound">a</a> <a id="3892" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3894" href="Categories.Morphism.Reasoning.Core.html#3339" class="Bound">h</a><a id="3895" class="Symbol">)</a> <a id="3897" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Categories.Morphism.Reasoning.Core.html#3335" class="Bound">f</a> <a id="3902" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3904" href="Categories.Morphism.Reasoning.Core.html#3865" class="Bound">b</a><a id="3905" class="Symbol">)</a> <a id="3907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3910" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3916" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="3924" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3930" href="Categories.Morphism.Reasoning.Core.html#3873" class="Bound">a</a> <a id="3932" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a> <a id="3937" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3944" href="Categories.Morphism.Reasoning.Core.html#3865" class="Bound">b</a><a id="3945" class="Symbol">))</a> <a id="3948" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3951" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3961" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3967" class="Symbol">(</a><a id="3968" href="Categories.Morphism.Reasoning.Core.html#3873" class="Bound">a</a> <a id="3970" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3972" href="Categories.Morphism.Reasoning.Core.html#3341" class="Bound">i</a><a id="3973" class="Symbol">)</a> <a id="3975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Categories.Morphism.Reasoning.Core.html#3337" class="Bound">g</a> <a id="3980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3982" href="Categories.Morphism.Reasoning.Core.html#3865" class="Bound">b</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="3988" class="Keyword">open</a> <a id="3993" href="Categories.Morphism.Reasoning.Core.html#3304" class="Module">Extends</a> <a id="4001" class="Keyword">public</a>

<a id="4009" class="Comment">-- essentially composition in the arrow category</a>
<a id="4058" class="Comment">{-
   A₁ -- c --&gt; B₁
   |           |
   b′  comm    b
   |           |
   V           V
   A₂ -- c′ -&gt; B₂
   |           |
   a′  comm    a
   |           |
   V           V
   A₃ -- c″ -&gt; B₃

   then the whole diagram commutes
-}</a>
<a id="glue"></a><a id="4290" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="4295" class="Symbol">:</a> <a id="4297" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4315" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="4318" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="4321" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="4323" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a> <a id="4326" class="Symbol">→</a>
       <a id="4335" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4353" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="4355" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="4358" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="4360" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="4363" class="Symbol">→</a>
       <a id="4372" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4390" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="4396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4398" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="4405" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4407" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="4408" class="Symbol">)</a> <a id="4410" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a>
<a id="4413" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="4418" class="Symbol">{</a><a id="4419" class="Argument">c′</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Categories.Morphism.Reasoning.Core.html#4424" class="Bound">c′</a><a id="4426" class="Symbol">}</a> <a id="4428" class="Symbol">{</a><a id="4429" class="Argument">a′</a> <a id="4432" class="Symbol">=</a> <a id="4434" href="Categories.Morphism.Reasoning.Core.html#4434" class="Bound">a′</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" class="Argument">a</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Categories.Morphism.Reasoning.Core.html#4443" class="Bound">a</a><a id="4444" class="Symbol">}</a> <a id="4446" class="Symbol">{</a><a id="4447" class="Argument">c″</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="Categories.Morphism.Reasoning.Core.html#4452" class="Bound">c″</a><a id="4454" class="Symbol">}</a> <a id="4456" class="Symbol">{</a><a id="4457" class="Argument">c</a> <a id="4459" class="Symbol">=</a> <a id="4461" href="Categories.Morphism.Reasoning.Core.html#4461" class="Bound">c</a><a id="4462" class="Symbol">}</a> <a id="4464" class="Symbol">{</a><a id="4465" class="Argument">b′</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="Categories.Morphism.Reasoning.Core.html#4470" class="Bound">b′</a><a id="4472" class="Symbol">}</a> <a id="4474" class="Symbol">{</a><a id="4475" class="Argument">b</a> <a id="4477" class="Symbol">=</a> <a id="4479" href="Categories.Morphism.Reasoning.Core.html#4479" class="Bound">b</a><a id="4480" class="Symbol">}</a> <a id="4482" href="Categories.Morphism.Reasoning.Core.html#4482" class="Bound">sq-a</a> <a id="4487" href="Categories.Morphism.Reasoning.Core.html#4487" class="Bound">sq-b</a> <a id="4492" class="Symbol">=</a> <a id="4494" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4502" class="Symbol">(</a><a id="4503" href="Categories.Morphism.Reasoning.Core.html#4443" class="Bound">a</a> <a id="4505" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4507" href="Categories.Morphism.Reasoning.Core.html#4479" class="Bound">b</a><a id="4508" class="Symbol">)</a> <a id="4510" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4512" href="Categories.Morphism.Reasoning.Core.html#4461" class="Bound">c</a>    <a id="4517" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4520" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4526" href="Categories.Morphism.Reasoning.Core.html#4487" class="Bound">sq-b</a> <a id="4531" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4535" href="Categories.Morphism.Reasoning.Core.html#4443" class="Bound">a</a> <a id="4537" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Categories.Morphism.Reasoning.Core.html#4424" class="Bound">c′</a> <a id="4543" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4545" href="Categories.Morphism.Reasoning.Core.html#4470" class="Bound">b′</a><a id="4547" class="Symbol">)</a>  <a id="4550" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4553" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="4561" href="Categories.Morphism.Reasoning.Core.html#4482" class="Bound">sq-a</a> <a id="4566" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4570" href="Categories.Morphism.Reasoning.Core.html#4452" class="Bound">c″</a> <a id="4573" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Categories.Morphism.Reasoning.Core.html#4434" class="Bound">a′</a> <a id="4579" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4581" href="Categories.Morphism.Reasoning.Core.html#4470" class="Bound">b′</a><a id="4583" class="Symbol">)</a> <a id="4585" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="4588" class="Comment">-- A &quot;rotated&quot; version of glue′. Equivalent to &#39;Equiv.sym (glue (Equiv.sym sq-a) (Equiv.sym sq-b))&#39;</a>
<a id="glue′"></a><a id="4688" href="Categories.Morphism.Reasoning.Core.html#4688" class="Function">glue′</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4714" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="4717" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="4720" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a> <a id="4723" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="4725" class="Symbol">→</a>
        <a id="4735" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4753" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="4756" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="4758" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="4761" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="4763" class="Symbol">→</a>
        <a id="4773" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4791" class="Symbol">(</a><a id="4792" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="4795" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4797" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a><a id="4799" class="Symbol">)</a> <a id="4801" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="4803" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="4809" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4811" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="4812" class="Symbol">)</a>
<a id="4814" href="Categories.Morphism.Reasoning.Core.html#4688" class="Function">glue′</a> <a id="4820" class="Symbol">{</a><a id="4821" class="Argument">a′</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Categories.Morphism.Reasoning.Core.html#4826" class="Bound">a′</a><a id="4828" class="Symbol">}</a> <a id="4830" class="Symbol">{</a><a id="4831" class="Argument">c′</a> <a id="4834" class="Symbol">=</a> <a id="4836" href="Categories.Morphism.Reasoning.Core.html#4836" class="Bound">c′</a><a id="4838" class="Symbol">}</a> <a id="4840" class="Symbol">{</a><a id="4841" class="Argument">c″</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Categories.Morphism.Reasoning.Core.html#4846" class="Bound">c″</a><a id="4848" class="Symbol">}</a> <a id="4850" class="Symbol">{</a><a id="4851" class="Argument">a</a> <a id="4853" class="Symbol">=</a> <a id="4855" href="Categories.Morphism.Reasoning.Core.html#4855" class="Bound">a</a><a id="4856" class="Symbol">}</a> <a id="4858" class="Symbol">{</a><a id="4859" class="Argument">b′</a> <a id="4862" class="Symbol">=</a> <a id="4864" href="Categories.Morphism.Reasoning.Core.html#4864" class="Bound">b′</a><a id="4866" class="Symbol">}</a> <a id="4868" class="Symbol">{</a><a id="4869" class="Argument">c</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Categories.Morphism.Reasoning.Core.html#4873" class="Bound">c</a><a id="4874" class="Symbol">}</a> <a id="4876" class="Symbol">{</a><a id="4877" class="Argument">b</a> <a id="4879" class="Symbol">=</a> <a id="4881" href="Categories.Morphism.Reasoning.Core.html#4881" class="Bound">b</a><a id="4882" class="Symbol">}</a> <a id="4884" href="Categories.Morphism.Reasoning.Core.html#4884" class="Bound">sq-a</a> <a id="4889" href="Categories.Morphism.Reasoning.Core.html#4889" class="Bound">sq-b</a> <a id="4894" class="Symbol">=</a> <a id="4896" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4904" href="Categories.Morphism.Reasoning.Core.html#4846" class="Bound">c″</a> <a id="4907" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Categories.Morphism.Reasoning.Core.html#4826" class="Bound">a′</a> <a id="4913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4915" href="Categories.Morphism.Reasoning.Core.html#4864" class="Bound">b′</a><a id="4917" class="Symbol">)</a> <a id="4919" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4922" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4928" href="Categories.Morphism.Reasoning.Core.html#4884" class="Bound">sq-a</a> <a id="4933" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4937" class="Symbol">(</a><a id="4938" href="Categories.Morphism.Reasoning.Core.html#4855" class="Bound">a</a> <a id="4940" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4942" href="Categories.Morphism.Reasoning.Core.html#4836" class="Bound">c′</a><a id="4944" class="Symbol">)</a> <a id="4946" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4948" href="Categories.Morphism.Reasoning.Core.html#4864" class="Bound">b′</a>  <a id="4952" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4955" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="4963" href="Categories.Morphism.Reasoning.Core.html#4889" class="Bound">sq-b</a> <a id="4968" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4972" class="Symbol">(</a><a id="4973" href="Categories.Morphism.Reasoning.Core.html#4855" class="Bound">a</a> <a id="4975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4977" href="Categories.Morphism.Reasoning.Core.html#4881" class="Bound">b</a><a id="4978" class="Symbol">)</a> <a id="4980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4982" href="Categories.Morphism.Reasoning.Core.html#4873" class="Bound">c</a>    <a id="4987" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="4990" class="Comment">-- Various gluings of triangles onto sides of squares</a>
<a id="glue◃◽"></a><a id="5044" href="Categories.Morphism.Reasoning.Core.html#5044" class="Function">glue◃◽</a> <a id="5051" class="Symbol">:</a> <a id="5053" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5055" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5057" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5060" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5062" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a> <a id="5065" class="Symbol">→</a> <a id="5067" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5085" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5087" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="5090" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5092" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5115" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5117" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5123" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5125" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a><a id="5126" class="Symbol">)</a> <a id="5128" href="Categories.Morphism.Reasoning.Core.html#1000" class="Generalizable">c″</a>
<a id="5131" href="Categories.Morphism.Reasoning.Core.html#5044" class="Function">glue◃◽</a> <a id="5138" class="Symbol">{</a><a id="5139" class="Argument">a</a> <a id="5141" class="Symbol">=</a> <a id="5143" href="Categories.Morphism.Reasoning.Core.html#5143" class="Bound">a</a><a id="5144" class="Symbol">}</a> <a id="5146" class="Symbol">{</a><a id="5147" class="Argument">c′</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Categories.Morphism.Reasoning.Core.html#5152" class="Bound">c′</a><a id="5154" class="Symbol">}</a> <a id="5156" class="Symbol">{</a><a id="5157" class="Argument">c″</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Categories.Morphism.Reasoning.Core.html#5162" class="Bound">c″</a><a id="5164" class="Symbol">}</a> <a id="5166" class="Symbol">{</a><a id="5167" class="Argument">c</a> <a id="5169" class="Symbol">=</a> <a id="5171" href="Categories.Morphism.Reasoning.Core.html#5171" class="Bound">c</a><a id="5172" class="Symbol">}</a> <a id="5174" class="Symbol">{</a><a id="5175" class="Argument">b′</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Categories.Morphism.Reasoning.Core.html#5180" class="Bound">b′</a><a id="5182" class="Symbol">}</a> <a id="5184" class="Symbol">{</a><a id="5185" class="Argument">b</a> <a id="5187" class="Symbol">=</a> <a id="5189" href="Categories.Morphism.Reasoning.Core.html#5189" class="Bound">b</a><a id="5190" class="Symbol">}</a> <a id="5192" href="Categories.Morphism.Reasoning.Core.html#5192" class="Bound">tri-a</a> <a id="5198" href="Categories.Morphism.Reasoning.Core.html#5198" class="Bound">sq-b</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5213" class="Symbol">(</a><a id="5214" href="Categories.Morphism.Reasoning.Core.html#5143" class="Bound">a</a> <a id="5216" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5218" href="Categories.Morphism.Reasoning.Core.html#5189" class="Bound">b</a><a id="5219" class="Symbol">)</a> <a id="5221" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5223" href="Categories.Morphism.Reasoning.Core.html#5171" class="Bound">c</a>   <a id="5227" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5230" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5236" href="Categories.Morphism.Reasoning.Core.html#5198" class="Bound">sq-b</a> <a id="5241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5245" href="Categories.Morphism.Reasoning.Core.html#5143" class="Bound">a</a> <a id="5247" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5249" class="Symbol">(</a><a id="5250" href="Categories.Morphism.Reasoning.Core.html#5152" class="Bound">c′</a> <a id="5253" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5255" href="Categories.Morphism.Reasoning.Core.html#5180" class="Bound">b′</a><a id="5257" class="Symbol">)</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5262" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5268" href="Categories.Morphism.Reasoning.Core.html#5192" class="Bound">tri-a</a> <a id="5274" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5278" href="Categories.Morphism.Reasoning.Core.html#5162" class="Bound">c″</a> <a id="5281" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5283" href="Categories.Morphism.Reasoning.Core.html#5180" class="Bound">b′</a>       <a id="5292" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="glue◃◽′"></a><a id="5295" href="Categories.Morphism.Reasoning.Core.html#5295" class="Function">glue◃◽′</a> <a id="5303" class="Symbol">:</a> <a id="5305" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5309" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5312" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5314" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5317" class="Symbol">→</a> <a id="5319" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5337" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5339" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5341" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5344" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5371" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5373" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a><a id="5374" class="Symbol">)</a> <a id="5376" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5378" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5380" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a>
<a id="5383" href="Categories.Morphism.Reasoning.Core.html#5295" class="Function">glue◃◽′</a> <a id="5391" class="Symbol">{</a><a id="5392" class="Argument">c</a> <a id="5394" class="Symbol">=</a> <a id="5396" href="Categories.Morphism.Reasoning.Core.html#5396" class="Bound">c</a><a id="5397" class="Symbol">}</a> <a id="5399" class="Symbol">{</a><a id="5400" class="Argument">c′</a> <a id="5403" class="Symbol">=</a> <a id="5405" href="Categories.Morphism.Reasoning.Core.html#5405" class="Bound">c′</a><a id="5407" class="Symbol">}</a> <a id="5409" class="Symbol">{</a><a id="5410" class="Argument">a′</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Categories.Morphism.Reasoning.Core.html#5415" class="Bound">a′</a><a id="5417" class="Symbol">}</a> <a id="5419" class="Symbol">{</a><a id="5420" class="Argument">a</a> <a id="5422" class="Symbol">=</a> <a id="5424" href="Categories.Morphism.Reasoning.Core.html#5424" class="Bound">a</a><a id="5425" class="Symbol">}</a> <a id="5427" class="Symbol">{</a><a id="5428" class="Argument">b</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Categories.Morphism.Reasoning.Core.html#5432" class="Bound">b</a><a id="5433" class="Symbol">}</a> <a id="5435" class="Symbol">{</a><a id="5436" class="Argument">b′</a> <a id="5439" class="Symbol">=</a> <a id="5441" href="Categories.Morphism.Reasoning.Core.html#5441" class="Bound">b′</a><a id="5443" class="Symbol">}</a> <a id="5445" href="Categories.Morphism.Reasoning.Core.html#5445" class="Bound">tri</a> <a id="5449" href="Categories.Morphism.Reasoning.Core.html#5449" class="Bound">sq</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5462" href="Categories.Morphism.Reasoning.Core.html#5396" class="Bound">c</a> <a id="5464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Categories.Morphism.Reasoning.Core.html#5405" class="Bound">c′</a> <a id="5470" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5472" href="Categories.Morphism.Reasoning.Core.html#5424" class="Bound">a</a><a id="5473" class="Symbol">)</a> <a id="5475" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5478" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5484" href="Categories.Morphism.Reasoning.Core.html#5445" class="Bound">tri</a> <a id="5488" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5492" href="Categories.Morphism.Reasoning.Core.html#5415" class="Bound">a′</a> <a id="5495" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5497" href="Categories.Morphism.Reasoning.Core.html#5424" class="Bound">a</a>       <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5508" href="Categories.Morphism.Reasoning.Core.html#5449" class="Bound">sq</a> <a id="5511" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5515" href="Categories.Morphism.Reasoning.Core.html#5441" class="Bound">b′</a> <a id="5518" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5520" href="Categories.Morphism.Reasoning.Core.html#5432" class="Bound">b</a>       <a id="5528" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="glue◽◃"></a><a id="5531" href="Categories.Morphism.Reasoning.Core.html#5531" class="Function">glue◽◃</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5558" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5560" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5562" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5565" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5572" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5574" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5576" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5578" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5581" class="Symbol">→</a> <a id="5583" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5604" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5606" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a><a id="5607" class="Symbol">)</a> <a id="5609" href="Categories.Morphism.Reasoning.Core.html#997" class="Generalizable">c′</a> <a id="5612" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5615" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a>
<a id="5618" href="Categories.Morphism.Reasoning.Core.html#5531" class="Function">glue◽◃</a> <a id="5625" class="Symbol">{</a><a id="5626" class="Argument">a</a> <a id="5628" class="Symbol">=</a> <a id="5630" href="Categories.Morphism.Reasoning.Core.html#5630" class="Bound">a</a><a id="5631" class="Symbol">}</a> <a id="5633" class="Symbol">{</a><a id="5634" class="Argument">b</a> <a id="5636" class="Symbol">=</a> <a id="5638" href="Categories.Morphism.Reasoning.Core.html#5638" class="Bound">b</a><a id="5639" class="Symbol">}</a> <a id="5641" class="Symbol">{</a><a id="5642" class="Argument">a′</a> <a id="5645" class="Symbol">=</a> <a id="5647" href="Categories.Morphism.Reasoning.Core.html#5647" class="Bound">a′</a><a id="5649" class="Symbol">}</a> <a id="5651" class="Symbol">{</a><a id="5652" class="Argument">b′</a> <a id="5655" class="Symbol">=</a> <a id="5657" href="Categories.Morphism.Reasoning.Core.html#5657" class="Bound">b′</a><a id="5659" class="Symbol">}</a> <a id="5661" class="Symbol">{</a><a id="5662" class="Argument">c</a> <a id="5664" class="Symbol">=</a> <a id="5666" href="Categories.Morphism.Reasoning.Core.html#5666" class="Bound">c</a><a id="5667" class="Symbol">}</a> <a id="5669" class="Symbol">{</a><a id="5670" class="Argument">c′</a> <a id="5673" class="Symbol">=</a> <a id="5675" href="Categories.Morphism.Reasoning.Core.html#5675" class="Bound">c′</a><a id="5677" class="Symbol">}</a> <a id="5679" href="Categories.Morphism.Reasoning.Core.html#5679" class="Bound">sq</a> <a id="5682" href="Categories.Morphism.Reasoning.Core.html#5682" class="Bound">tri</a> <a id="5686" class="Symbol">=</a> <a id="5688" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5696" href="Categories.Morphism.Reasoning.Core.html#5647" class="Bound">a′</a> <a id="5699" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5701" href="Categories.Morphism.Reasoning.Core.html#5630" class="Bound">a</a> <a id="5703" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5705" href="Categories.Morphism.Reasoning.Core.html#5666" class="Bound">c</a>   <a id="5709" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5712" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5718" href="Categories.Morphism.Reasoning.Core.html#5679" class="Bound">sq</a> <a id="5721" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5725" class="Symbol">(</a><a id="5726" href="Categories.Morphism.Reasoning.Core.html#5657" class="Bound">b′</a> <a id="5729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5731" href="Categories.Morphism.Reasoning.Core.html#5638" class="Bound">b</a><a id="5732" class="Symbol">)</a> <a id="5734" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5736" href="Categories.Morphism.Reasoning.Core.html#5666" class="Bound">c</a> <a id="5738" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5741" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5747" href="Categories.Morphism.Reasoning.Core.html#5682" class="Bound">tri</a> <a id="5751" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5755" href="Categories.Morphism.Reasoning.Core.html#5657" class="Bound">b′</a> <a id="5758" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5760" href="Categories.Morphism.Reasoning.Core.html#5675" class="Bound">c′</a>      <a id="5768" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="glue▹◽"></a><a id="5771" href="Categories.Morphism.Reasoning.Core.html#5771" class="Function">glue▹◽</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5782" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5784" href="Categories.Morphism.Reasoning.Core.html#984" class="Generalizable">a″</a> <a id="5787" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5789" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5811" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5813" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="5815" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5818" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="5844" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5846" href="Categories.Morphism.Reasoning.Core.html#984" class="Generalizable">a″</a><a id="5848" class="Symbol">)</a> <a id="5850" href="Categories.Morphism.Reasoning.Core.html#995" class="Generalizable">c</a> <a id="5852" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="5855" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a>
<a id="5858" href="Categories.Morphism.Reasoning.Core.html#5771" class="Function">glue▹◽</a> <a id="5865" class="Symbol">{</a><a id="5866" class="Argument">b</a> <a id="5868" class="Symbol">=</a> <a id="5870" href="Categories.Morphism.Reasoning.Core.html#5870" class="Bound">b</a><a id="5871" class="Symbol">}</a> <a id="5873" class="Symbol">{</a><a id="5874" class="Argument">a″</a> <a id="5877" class="Symbol">=</a> <a id="5879" href="Categories.Morphism.Reasoning.Core.html#5879" class="Bound">a″</a><a id="5881" class="Symbol">}</a> <a id="5883" class="Symbol">{</a><a id="5884" class="Argument">c</a> <a id="5886" class="Symbol">=</a> <a id="5888" href="Categories.Morphism.Reasoning.Core.html#5888" class="Bound">c</a><a id="5889" class="Symbol">}</a> <a id="5891" class="Symbol">{</a><a id="5892" class="Argument">a</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="Categories.Morphism.Reasoning.Core.html#5896" class="Bound">a</a><a id="5897" class="Symbol">}</a> <a id="5899" class="Symbol">{</a><a id="5900" class="Argument">a′</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Categories.Morphism.Reasoning.Core.html#5905" class="Bound">a′</a><a id="5907" class="Symbol">}</a> <a id="5909" class="Symbol">{</a><a id="5910" class="Argument">b′</a> <a id="5913" class="Symbol">=</a> <a id="5915" href="Categories.Morphism.Reasoning.Core.html#5915" class="Bound">b′</a><a id="5917" class="Symbol">}</a> <a id="5919" href="Categories.Morphism.Reasoning.Core.html#5919" class="Bound">tri</a> <a id="5923" href="Categories.Morphism.Reasoning.Core.html#5923" class="Bound">sq</a> <a id="5926" class="Symbol">=</a> <a id="5928" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5936" href="Categories.Morphism.Reasoning.Core.html#5905" class="Bound">a′</a> <a id="5939" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5941" href="Categories.Morphism.Reasoning.Core.html#5896" class="Bound">a</a> <a id="5943" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5945" href="Categories.Morphism.Reasoning.Core.html#5879" class="Bound">a″</a>   <a id="5950" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5953" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5959" href="Categories.Morphism.Reasoning.Core.html#5923" class="Bound">sq</a> <a id="5962" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5966" class="Symbol">(</a><a id="5967" href="Categories.Morphism.Reasoning.Core.html#5915" class="Bound">b′</a> <a id="5970" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5972" href="Categories.Morphism.Reasoning.Core.html#5870" class="Bound">b</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5977" href="Categories.Morphism.Reasoning.Core.html#5879" class="Bound">a″</a> <a id="5980" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5983" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5989" href="Categories.Morphism.Reasoning.Core.html#5919" class="Bound">tri</a> <a id="5993" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5997" href="Categories.Morphism.Reasoning.Core.html#5915" class="Bound">b′</a> <a id="6000" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6002" href="Categories.Morphism.Reasoning.Core.html#5888" class="Bound">c</a>        <a id="6011" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="6014" class="Comment">-- essentially composition in the over category</a>
<a id="glueTrianglesʳ"></a><a id="6062" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="6077" class="Symbol">:</a> <a id="6079" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="6081" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6083" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="6085" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6087" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="6090" class="Symbol">→</a> <a id="6092" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="6095" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6097" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="6100" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6102" href="Categories.Morphism.Reasoning.Core.html#984" class="Generalizable">a″</a> <a id="6105" class="Symbol">→</a> <a id="6107" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="6109" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="6114" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6116" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6122" href="Categories.Morphism.Reasoning.Core.html#984" class="Generalizable">a″</a>
<a id="6125" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="6140" class="Symbol">{</a><a id="6141" class="Argument">a</a> <a id="6143" class="Symbol">=</a> <a id="6145" href="Categories.Morphism.Reasoning.Core.html#6145" class="Bound">a</a><a id="6146" class="Symbol">}</a> <a id="6148" class="Symbol">{</a><a id="6149" class="Argument">b</a> <a id="6151" class="Symbol">=</a> <a id="6153" href="Categories.Morphism.Reasoning.Core.html#6153" class="Bound">b</a><a id="6154" class="Symbol">}</a> <a id="6156" class="Symbol">{</a><a id="6157" class="Argument">a′</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Categories.Morphism.Reasoning.Core.html#6162" class="Bound">a′</a><a id="6164" class="Symbol">}</a> <a id="6166" class="Symbol">{</a><a id="6167" class="Argument">b′</a> <a id="6170" class="Symbol">=</a> <a id="6172" href="Categories.Morphism.Reasoning.Core.html#6172" class="Bound">b′</a><a id="6174" class="Symbol">}</a> <a id="6176" class="Symbol">{</a><a id="6177" class="Argument">a″</a> <a id="6180" class="Symbol">=</a> <a id="6182" href="Categories.Morphism.Reasoning.Core.html#6182" class="Bound">a″</a><a id="6184" class="Symbol">}</a> <a id="6186" href="Categories.Morphism.Reasoning.Core.html#6186" class="Bound">a∘b≡a′</a> <a id="6193" href="Categories.Morphism.Reasoning.Core.html#6193" class="Bound">a′∘b′≡a″</a> <a id="6202" class="Symbol">=</a> <a id="6204" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="6212" href="Categories.Morphism.Reasoning.Core.html#6145" class="Bound">a</a> <a id="6214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Categories.Morphism.Reasoning.Core.html#6153" class="Bound">b</a> <a id="6219" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6221" href="Categories.Morphism.Reasoning.Core.html#6172" class="Bound">b′</a><a id="6223" class="Symbol">)</a> <a id="6225" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6228" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6234" href="Categories.Morphism.Reasoning.Core.html#6186" class="Bound">a∘b≡a′</a> <a id="6241" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6245" href="Categories.Morphism.Reasoning.Core.html#6162" class="Bound">a′</a> <a id="6248" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6250" href="Categories.Morphism.Reasoning.Core.html#6172" class="Bound">b′</a>      <a id="6258" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6261" href="Categories.Morphism.Reasoning.Core.html#6193" class="Bound">a′∘b′≡a″</a> <a id="6270" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6274" href="Categories.Morphism.Reasoning.Core.html#6182" class="Bound">a″</a>           <a id="6287" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="6290" class="Comment">-- essentially composition in the under category</a>
<a id="glueTrianglesˡ"></a><a id="6339" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="6354" class="Symbol">:</a> <a id="6356" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="6359" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6361" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="6364" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6366" href="Categories.Morphism.Reasoning.Core.html#992" class="Generalizable">b″</a> <a id="6369" class="Symbol">→</a> <a id="6371" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="6373" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6375" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="6377" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6379" href="Categories.Morphism.Reasoning.Core.html#989" class="Generalizable">b′</a> <a id="6382" class="Symbol">→</a> <a id="6384" class="Symbol">(</a><a id="6385" href="Categories.Morphism.Reasoning.Core.html#981" class="Generalizable">a′</a> <a id="6388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6390" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a><a id="6391" class="Symbol">)</a> <a id="6393" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6395" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="6397" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6399" href="Categories.Morphism.Reasoning.Core.html#992" class="Generalizable">b″</a>
<a id="6402" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="6417" class="Symbol">{</a><a id="6418" class="Argument">a′</a> <a id="6421" class="Symbol">=</a> <a id="6423" href="Categories.Morphism.Reasoning.Core.html#6423" class="Bound">a′</a><a id="6425" class="Symbol">}</a> <a id="6427" class="Symbol">{</a><a id="6428" class="Argument">b′</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Categories.Morphism.Reasoning.Core.html#6433" class="Bound">b′</a><a id="6435" class="Symbol">}</a> <a id="6437" class="Symbol">{</a><a id="6438" class="Argument">b″</a> <a id="6441" class="Symbol">=</a> <a id="6443" href="Categories.Morphism.Reasoning.Core.html#6443" class="Bound">b″</a><a id="6445" class="Symbol">}</a> <a id="6447" class="Symbol">{</a><a id="6448" class="Argument">a</a> <a id="6450" class="Symbol">=</a> <a id="6452" href="Categories.Morphism.Reasoning.Core.html#6452" class="Bound">a</a><a id="6453" class="Symbol">}</a> <a id="6455" class="Symbol">{</a><a id="6456" class="Argument">b</a> <a id="6458" class="Symbol">=</a> <a id="6460" href="Categories.Morphism.Reasoning.Core.html#6460" class="Bound">b</a><a id="6461" class="Symbol">}</a> <a id="6463" href="Categories.Morphism.Reasoning.Core.html#6463" class="Bound">a′∘b′≡b″</a> <a id="6472" href="Categories.Morphism.Reasoning.Core.html#6472" class="Bound">a∘b≡b′</a> <a id="6479" class="Symbol">=</a> <a id="6481" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="6489" class="Symbol">(</a><a id="6490" href="Categories.Morphism.Reasoning.Core.html#6423" class="Bound">a′</a> <a id="6493" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6495" href="Categories.Morphism.Reasoning.Core.html#6452" class="Bound">a</a><a id="6496" class="Symbol">)</a> <a id="6498" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6500" href="Categories.Morphism.Reasoning.Core.html#6460" class="Bound">b</a> <a id="6502" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6505" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6511" href="Categories.Morphism.Reasoning.Core.html#6472" class="Bound">a∘b≡b′</a> <a id="6518" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6522" href="Categories.Morphism.Reasoning.Core.html#6423" class="Bound">a′</a> <a id="6525" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6527" href="Categories.Morphism.Reasoning.Core.html#6433" class="Bound">b′</a>      <a id="6535" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6538" href="Categories.Morphism.Reasoning.Core.html#6463" class="Bound">a′∘b′≡b″</a> <a id="6547" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6551" href="Categories.Morphism.Reasoning.Core.html#6443" class="Bound">b″</a>           <a id="6564" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="6567" class="Comment">-- Cancel (or insert) inverses on right/left/middle</a>
<a id="6619" class="Keyword">module</a> <a id="Cancellers"></a><a id="6626" href="Categories.Morphism.Reasoning.Core.html#6626" class="Module">Cancellers</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Categories.Morphism.Reasoning.Core.html#6638" class="Bound">inv</a> <a id="6642" class="Symbol">:</a> <a id="6644" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="6646" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6648" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="6650" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6652" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6654" class="Symbol">)</a> <a id="6656" class="Keyword">where</a>

  <a id="Cancellers.cancelʳ"></a><a id="6665" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="6673" class="Symbol">:</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="6678" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6680" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a><a id="6681" class="Symbol">)</a> <a id="6683" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6685" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="6687" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6689" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="6693" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="6701" class="Symbol">{</a><a id="6702" class="Argument">f</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Categories.Morphism.Reasoning.Core.html#6706" class="Bound">f</a><a id="6707" class="Symbol">}</a> <a id="6709" class="Symbol">=</a> <a id="6711" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6721" class="Symbol">(</a><a id="6722" href="Categories.Morphism.Reasoning.Core.html#6706" class="Bound">f</a> <a id="6724" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6726" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a><a id="6727" class="Symbol">)</a> <a id="6729" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6731" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="6733" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6736" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6742" href="Categories.Morphism.Reasoning.Core.html#6638" class="Bound">inv</a> <a id="6746" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6752" href="Categories.Morphism.Reasoning.Core.html#6706" class="Bound">f</a> <a id="6754" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6756" href="Categories.Category.Core.html#630" class="Field">id</a>      <a id="6764" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6767" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6777" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6783" href="Categories.Morphism.Reasoning.Core.html#6706" class="Bound">f</a>           <a id="6795" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Cancellers.insertʳ"></a><a id="6800" href="Categories.Morphism.Reasoning.Core.html#6800" class="Function">insertʳ</a> <a id="6808" class="Symbol">:</a> <a id="6810" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="6812" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="6817" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6819" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a><a id="6820" class="Symbol">)</a> <a id="6822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6824" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a>
  <a id="6828" href="Categories.Morphism.Reasoning.Core.html#6800" class="Function">insertʳ</a> <a id="6836" class="Symbol">=</a> <a id="6838" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6840" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a>

  <a id="Cancellers.cancelˡ"></a><a id="6851" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="6859" class="Symbol">:</a> <a id="6861" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a> <a id="6863" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="6868" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6870" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="6871" class="Symbol">)</a> <a id="6873" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6875" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a>
  <a id="6879" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="6887" class="Symbol">{</a><a id="6888" class="Argument">f</a> <a id="6890" class="Symbol">=</a> <a id="6892" href="Categories.Morphism.Reasoning.Core.html#6892" class="Bound">f</a><a id="6893" class="Symbol">}</a> <a id="6895" class="Symbol">=</a> <a id="6897" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6907" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a> <a id="6909" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="6914" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6916" href="Categories.Morphism.Reasoning.Core.html#6892" class="Bound">f</a><a id="6917" class="Symbol">)</a> <a id="6919" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6922" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6928" href="Categories.Morphism.Reasoning.Core.html#6638" class="Bound">inv</a> <a id="6932" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6938" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6941" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6943" href="Categories.Morphism.Reasoning.Core.html#6892" class="Bound">f</a>      <a id="6950" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6953" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6963" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6969" href="Categories.Morphism.Reasoning.Core.html#6892" class="Bound">f</a>           <a id="6981" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Cancellers.insertˡ"></a><a id="6986" href="Categories.Morphism.Reasoning.Core.html#6986" class="Function">insertˡ</a> <a id="6994" class="Symbol">:</a> <a id="6996" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="6998" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7000" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a> <a id="7002" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="7007" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7009" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="7010" class="Symbol">)</a>
  <a id="7014" href="Categories.Morphism.Reasoning.Core.html#6986" class="Function">insertˡ</a> <a id="7022" class="Symbol">=</a> <a id="7024" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7026" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a>

  <a id="Cancellers.cancelInner"></a><a id="7037" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="7049" class="Symbol">:</a> <a id="7051" class="Symbol">(</a><a id="7052" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7054" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7056" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a><a id="7057" class="Symbol">)</a> <a id="7059" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="7064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7066" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="7067" class="Symbol">)</a> <a id="7069" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7071" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7075" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a>
  <a id="7079" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="7091" class="Symbol">=</a> <a id="7093" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7099" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a>

  <a id="Cancellers.insertInner"></a><a id="7110" href="Categories.Morphism.Reasoning.Core.html#7110" class="Function">insertInner</a> <a id="7122" class="Symbol">:</a> <a id="7124" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7126" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7128" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7130" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7135" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7137" href="Categories.Morphism.Reasoning.Core.html#6644" class="Bound">h</a><a id="7138" class="Symbol">)</a> <a id="7140" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Categories.Morphism.Reasoning.Core.html#6648" class="Bound">i</a> <a id="7145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7147" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="7148" class="Symbol">)</a>
  <a id="7152" href="Categories.Morphism.Reasoning.Core.html#7110" class="Function">insertInner</a> <a id="7164" class="Symbol">=</a> <a id="7166" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7168" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a>
  
<a id="7183" class="Keyword">open</a> <a id="7188" href="Categories.Morphism.Reasoning.Core.html#6626" class="Module">Cancellers</a> <a id="7199" class="Keyword">public</a>

<a id="7207" class="Comment">-- operate in the &#39;center&#39; instead (like pull/push)</a>
<a id="center"></a><a id="7259" href="Categories.Morphism.Reasoning.Core.html#7259" class="Function">center</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7272" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7274" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7276" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7278" class="Symbol">→</a> <a id="7280" class="Symbol">(</a><a id="7281" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7283" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7285" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="7286" class="Symbol">)</a> <a id="7288" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7293" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7295" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7296" class="Symbol">)</a> <a id="7298" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7300" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7309" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7310" class="Symbol">)</a>
<a id="7312" href="Categories.Morphism.Reasoning.Core.html#7259" class="Function">center</a> <a id="7319" href="Categories.Morphism.Reasoning.Core.html#7319" class="Bound">eq</a> <a id="7322" class="Symbol">=</a> <a id="7324" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7337" href="Categories.Morphism.Reasoning.Core.html#7319" class="Bound">eq</a><a id="7339" class="Symbol">)</a>

<a id="7342" class="Comment">-- operate on the left part, then the right part</a>
<a id="center⁻¹"></a><a id="7391" href="Categories.Morphism.Reasoning.Core.html#7391" class="Function">center⁻¹</a> <a id="7400" class="Symbol">:</a> <a id="7402" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7404" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7406" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7408" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7410" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7412" class="Symbol">→</a> <a id="7414" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7416" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7418" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="7420" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7422" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="7424" class="Symbol">→</a>  <a id="7427" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7429" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7431" class="Symbol">((</a><a id="7433" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7435" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7437" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a><a id="7438" class="Symbol">)</a> <a id="7440" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7442" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7443" class="Symbol">)</a> <a id="7445" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7447" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7449" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7451" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a>
<a id="7453" href="Categories.Morphism.Reasoning.Core.html#7391" class="Function">center⁻¹</a> <a id="7462" class="Symbol">{</a><a id="7463" class="Argument">f</a> <a id="7465" class="Symbol">=</a> <a id="7467" href="Categories.Morphism.Reasoning.Core.html#7467" class="Bound">f</a><a id="7468" class="Symbol">}</a> <a id="7470" class="Symbol">{</a><a id="7471" class="Argument">g</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Categories.Morphism.Reasoning.Core.html#7475" class="Bound">g</a><a id="7476" class="Symbol">}</a> <a id="7478" class="Symbol">{</a><a id="7479" class="Argument">a</a> <a id="7481" class="Symbol">=</a> <a id="7483" href="Categories.Morphism.Reasoning.Core.html#7483" class="Bound">a</a><a id="7484" class="Symbol">}</a> <a id="7486" class="Symbol">{</a><a id="7487" class="Argument">h</a> <a id="7489" class="Symbol">=</a> <a id="7491" href="Categories.Morphism.Reasoning.Core.html#7491" class="Bound">h</a><a id="7492" class="Symbol">}</a> <a id="7494" class="Symbol">{</a><a id="7495" class="Argument">i</a> <a id="7497" class="Symbol">=</a> <a id="7499" href="Categories.Morphism.Reasoning.Core.html#7499" class="Bound">i</a><a id="7500" class="Symbol">}</a> <a id="7502" class="Symbol">{</a><a id="7503" class="Argument">b</a> <a id="7505" class="Symbol">=</a> <a id="7507" href="Categories.Morphism.Reasoning.Core.html#7507" class="Bound">b</a><a id="7508" class="Symbol">}</a> <a id="7510" href="Categories.Morphism.Reasoning.Core.html#7510" class="Bound">eq</a> <a id="7513" href="Categories.Morphism.Reasoning.Core.html#7513" class="Bound">eq′</a> <a id="7517" class="Symbol">=</a> <a id="7519" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="7527" href="Categories.Morphism.Reasoning.Core.html#7467" class="Bound">f</a> <a id="7529" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7531" class="Symbol">(</a><a id="7532" href="Categories.Morphism.Reasoning.Core.html#7475" class="Bound">g</a> <a id="7534" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7536" href="Categories.Morphism.Reasoning.Core.html#7491" class="Bound">h</a><a id="7537" class="Symbol">)</a> <a id="7539" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7541" href="Categories.Morphism.Reasoning.Core.html#7499" class="Bound">i</a> <a id="7543" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7546" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7554" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7560" href="Categories.Morphism.Reasoning.Core.html#7513" class="Bound">eq′</a> <a id="7564" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7568" href="Categories.Morphism.Reasoning.Core.html#7467" class="Bound">f</a> <a id="7570" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Categories.Morphism.Reasoning.Core.html#7475" class="Bound">g</a> <a id="7575" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7577" href="Categories.Morphism.Reasoning.Core.html#7507" class="Bound">b</a><a id="7578" class="Symbol">)</a>     <a id="7584" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7587" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7593" href="Categories.Morphism.Reasoning.Core.html#7510" class="Bound">eq</a> <a id="7596" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7600" href="Categories.Morphism.Reasoning.Core.html#7483" class="Bound">a</a> <a id="7602" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7604" href="Categories.Morphism.Reasoning.Core.html#7507" class="Bound">b</a>           <a id="7616" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="7619" class="Comment">-- could be called pull₃ʳ</a>
<a id="pull-last"></a><a id="7645" href="Categories.Morphism.Reasoning.Core.html#7645" class="Function">pull-last</a> <a id="7655" class="Symbol">:</a> <a id="7657" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7659" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7661" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="7663" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7665" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7667" class="Symbol">→</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7672" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7674" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7676" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7678" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a><a id="7679" class="Symbol">)</a> <a id="7681" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7683" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a> <a id="7685" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7687" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7689" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7691" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7693" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7695" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a>
<a id="7697" href="Categories.Morphism.Reasoning.Core.html#7645" class="Function">pull-last</a> <a id="7707" href="Categories.Morphism.Reasoning.Core.html#7707" class="Bound">eq</a> <a id="7710" class="Symbol">=</a> <a id="7712" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="7725" href="Categories.Morphism.Reasoning.Core.html#7707" class="Bound">eq</a><a id="7727" class="Symbol">)</a>

<a id="pull-first"></a><a id="7730" href="Categories.Morphism.Reasoning.Core.html#7730" class="Function">pull-first</a> <a id="7741" class="Symbol">:</a> <a id="7743" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7745" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7747" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7749" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7751" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7753" class="Symbol">→</a> <a id="7755" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7757" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7759" class="Symbol">((</a><a id="7761" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7763" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7765" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a><a id="7766" class="Symbol">)</a> <a id="7768" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7770" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7771" class="Symbol">)</a> <a id="7773" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7775" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7777" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7779" class="Symbol">(</a><a id="7780" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7782" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7784" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7785" class="Symbol">)</a>
<a id="7787" href="Categories.Morphism.Reasoning.Core.html#7730" class="Function">pull-first</a> <a id="7798" class="Symbol">{</a><a id="7799" class="Argument">f</a> <a id="7801" class="Symbol">=</a> <a id="7803" href="Categories.Morphism.Reasoning.Core.html#7803" class="Bound">f</a><a id="7804" class="Symbol">}</a> <a id="7806" class="Symbol">{</a><a id="7807" class="Argument">g</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Categories.Morphism.Reasoning.Core.html#7811" class="Bound">g</a><a id="7812" class="Symbol">}</a> <a id="7814" class="Symbol">{</a><a id="7815" class="Argument">a</a> <a id="7817" class="Symbol">=</a> <a id="7819" href="Categories.Morphism.Reasoning.Core.html#7819" class="Bound">a</a><a id="7820" class="Symbol">}</a> <a id="7822" class="Symbol">{</a><a id="7823" class="Argument">h</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="Categories.Morphism.Reasoning.Core.html#7827" class="Bound">h</a><a id="7828" class="Symbol">}</a> <a id="7830" class="Symbol">{</a><a id="7831" class="Argument">i</a> <a id="7833" class="Symbol">=</a> <a id="7835" href="Categories.Morphism.Reasoning.Core.html#7835" class="Bound">i</a><a id="7836" class="Symbol">}</a> <a id="7838" href="Categories.Morphism.Reasoning.Core.html#7838" class="Bound">eq</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="7851" href="Categories.Morphism.Reasoning.Core.html#7803" class="Bound">f</a> <a id="7853" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7855" class="Symbol">(</a><a id="7856" href="Categories.Morphism.Reasoning.Core.html#7811" class="Bound">g</a> <a id="7858" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7860" href="Categories.Morphism.Reasoning.Core.html#7827" class="Bound">h</a><a id="7861" class="Symbol">)</a> <a id="7863" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7865" href="Categories.Morphism.Reasoning.Core.html#7835" class="Bound">i</a> <a id="7867" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7870" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7878" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="7884" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7888" href="Categories.Morphism.Reasoning.Core.html#7803" class="Bound">f</a> <a id="7890" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7892" href="Categories.Morphism.Reasoning.Core.html#7811" class="Bound">g</a> <a id="7894" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7896" href="Categories.Morphism.Reasoning.Core.html#7827" class="Bound">h</a> <a id="7898" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7900" href="Categories.Morphism.Reasoning.Core.html#7835" class="Bound">i</a>   <a id="7904" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7907" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7913" href="Categories.Morphism.Reasoning.Core.html#7838" class="Bound">eq</a> <a id="7916" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="7920" href="Categories.Morphism.Reasoning.Core.html#7819" class="Bound">a</a> <a id="7922" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7924" href="Categories.Morphism.Reasoning.Core.html#7827" class="Bound">h</a> <a id="7926" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7928" href="Categories.Morphism.Reasoning.Core.html#7835" class="Bound">i</a>       <a id="7936" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="pull-center"></a><a id="7939" href="Categories.Morphism.Reasoning.Core.html#7939" class="Function">pull-center</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7955" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7957" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7959" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7961" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7963" class="Symbol">→</a> <a id="7965" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7967" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="7972" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7974" class="Symbol">(</a><a id="7975" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="7977" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7979" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7980" class="Symbol">))</a> <a id="7983" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="7985" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="7987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7989" class="Symbol">(</a><a id="7990" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="7992" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="7994" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="7995" class="Symbol">)</a>
<a id="7997" href="Categories.Morphism.Reasoning.Core.html#7939" class="Function">pull-center</a> <a id="8009" href="Categories.Morphism.Reasoning.Core.html#8009" class="Bound">eq</a> <a id="8012" class="Symbol">=</a> <a id="8014" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="8031" href="Categories.Morphism.Reasoning.Core.html#8009" class="Bound">eq</a><a id="8033" class="Symbol">)</a>

<a id="push-center"></a><a id="8036" href="Categories.Morphism.Reasoning.Core.html#8036" class="Function">push-center</a> <a id="8048" class="Symbol">:</a> <a id="8050" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="8052" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8054" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="8056" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8058" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="8060" class="Symbol">→</a> <a id="8062" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="8064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="8069" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8071" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="8072" class="Symbol">)</a> <a id="8074" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8076" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="8078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="8083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Categories.Morphism.Reasoning.Core.html#1019" class="Generalizable">h</a> <a id="8088" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8090" href="Categories.Morphism.Reasoning.Core.html#1021" class="Generalizable">i</a><a id="8091" class="Symbol">))</a>
<a id="8094" href="Categories.Morphism.Reasoning.Core.html#8036" class="Function">push-center</a> <a id="8106" href="Categories.Morphism.Reasoning.Core.html#8106" class="Bound">eq</a> <a id="8109" class="Symbol">=</a> <a id="8111" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Categories.Morphism.Reasoning.Core.html#7939" class="Function">pull-center</a> <a id="8134" href="Categories.Morphism.Reasoning.Core.html#8106" class="Bound">eq</a><a id="8136" class="Symbol">)</a>

<a id="intro-first"></a><a id="8139" href="Categories.Morphism.Reasoning.Core.html#8139" class="Function">intro-first</a> <a id="8151" class="Symbol">:</a> <a id="8153" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="8155" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8157" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="8159" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8161" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="8164" class="Symbol">→</a> <a id="8166" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="8168" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8170" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="8172" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8174" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="8176" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8178" class="Symbol">((</a><a id="8180" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="8182" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8184" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a><a id="8185" class="Symbol">)</a> <a id="8187" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8189" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a><a id="8190" class="Symbol">)</a>
<a id="8192" href="Categories.Morphism.Reasoning.Core.html#8139" class="Function">intro-first</a> <a id="8204" class="Symbol">{</a><a id="8205" class="Argument">a</a> <a id="8207" class="Symbol">=</a> <a id="8209" href="Categories.Morphism.Reasoning.Core.html#8209" class="Bound">a</a><a id="8210" class="Symbol">}</a> <a id="8212" class="Symbol">{</a><a id="8213" class="Argument">b</a> <a id="8215" class="Symbol">=</a> <a id="8217" href="Categories.Morphism.Reasoning.Core.html#8217" class="Bound">b</a><a id="8218" class="Symbol">}</a> <a id="8220" class="Symbol">{</a><a id="8221" class="Argument">f</a> <a id="8223" class="Symbol">=</a> <a id="8225" href="Categories.Morphism.Reasoning.Core.html#8225" class="Bound">f</a><a id="8226" class="Symbol">}</a> <a id="8228" class="Symbol">{</a><a id="8229" class="Argument">g</a> <a id="8231" class="Symbol">=</a> <a id="8233" href="Categories.Morphism.Reasoning.Core.html#8233" class="Bound">g</a><a id="8234" class="Symbol">}</a> <a id="8236" href="Categories.Morphism.Reasoning.Core.html#8236" class="Bound">eq</a> <a id="8239" class="Symbol">=</a> <a id="8241" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8249" href="Categories.Morphism.Reasoning.Core.html#8225" class="Bound">f</a> <a id="8251" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8253" href="Categories.Morphism.Reasoning.Core.html#8233" class="Bound">g</a>             <a id="8267" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8270" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="8277" href="Categories.Morphism.Reasoning.Core.html#8236" class="Bound">eq</a> <a id="8280" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="8284" class="Symbol">(</a><a id="8285" href="Categories.Morphism.Reasoning.Core.html#8209" class="Bound">a</a> <a id="8287" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8289" href="Categories.Morphism.Reasoning.Core.html#8217" class="Bound">b</a><a id="8290" class="Symbol">)</a> <a id="8292" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8294" class="Symbol">(</a><a id="8295" href="Categories.Morphism.Reasoning.Core.html#8225" class="Bound">f</a> <a id="8297" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8299" href="Categories.Morphism.Reasoning.Core.html#8233" class="Bound">g</a><a id="8300" class="Symbol">)</a> <a id="8302" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8305" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="8311" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="8321" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="8325" href="Categories.Morphism.Reasoning.Core.html#8209" class="Bound">a</a> <a id="8327" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8329" class="Symbol">((</a><a id="8331" href="Categories.Morphism.Reasoning.Core.html#8217" class="Bound">b</a> <a id="8333" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8335" href="Categories.Morphism.Reasoning.Core.html#8225" class="Bound">f</a><a id="8336" class="Symbol">)</a> <a id="8338" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8340" href="Categories.Morphism.Reasoning.Core.html#8233" class="Bound">g</a><a id="8341" class="Symbol">)</a> <a id="8343" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="intro-last"></a><a id="8346" href="Categories.Morphism.Reasoning.Core.html#8346" class="Function">intro-last</a> <a id="8357" class="Symbol">:</a> <a id="8359" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a> <a id="8361" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8363" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a> <a id="8365" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8367" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="8370" class="Symbol">→</a> <a id="8372" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="8374" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8376" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="8378" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="8380" href="Categories.Morphism.Reasoning.Core.html#1015" class="Generalizable">f</a> <a id="8382" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8384" class="Symbol">(</a><a id="8385" href="Categories.Morphism.Reasoning.Core.html#1017" class="Generalizable">g</a> <a id="8387" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8389" href="Categories.Morphism.Reasoning.Core.html#979" class="Generalizable">a</a><a id="8390" class="Symbol">)</a> <a id="8392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8394" href="Categories.Morphism.Reasoning.Core.html#987" class="Generalizable">b</a>
<a id="8396" href="Categories.Morphism.Reasoning.Core.html#8346" class="Function">intro-last</a> <a id="8407" class="Symbol">{</a><a id="8408" class="Argument">a</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Categories.Morphism.Reasoning.Core.html#8412" class="Bound">a</a><a id="8413" class="Symbol">}</a> <a id="8415" class="Symbol">{</a><a id="8416" class="Argument">b</a> <a id="8418" class="Symbol">=</a> <a id="8420" href="Categories.Morphism.Reasoning.Core.html#8420" class="Bound">b</a><a id="8421" class="Symbol">}</a> <a id="8423" class="Symbol">{</a><a id="8424" class="Argument">f</a> <a id="8426" class="Symbol">=</a> <a id="8428" href="Categories.Morphism.Reasoning.Core.html#8428" class="Bound">f</a><a id="8429" class="Symbol">}</a> <a id="8431" class="Symbol">{</a><a id="8432" class="Argument">g</a> <a id="8434" class="Symbol">=</a> <a id="8436" href="Categories.Morphism.Reasoning.Core.html#8436" class="Bound">g</a><a id="8437" class="Symbol">}</a> <a id="8439" href="Categories.Morphism.Reasoning.Core.html#8439" class="Bound">eq</a> <a id="8442" class="Symbol">=</a> <a id="8444" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8452" href="Categories.Morphism.Reasoning.Core.html#8428" class="Bound">f</a> <a id="8454" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8456" href="Categories.Morphism.Reasoning.Core.html#8436" class="Bound">g</a>           <a id="8468" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8471" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="8478" href="Categories.Morphism.Reasoning.Core.html#8439" class="Bound">eq</a> <a id="8481" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="8485" class="Symbol">(</a><a id="8486" href="Categories.Morphism.Reasoning.Core.html#8428" class="Bound">f</a> <a id="8488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8490" href="Categories.Morphism.Reasoning.Core.html#8436" class="Bound">g</a><a id="8491" class="Symbol">)</a> <a id="8493" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8495" href="Categories.Morphism.Reasoning.Core.html#8412" class="Bound">a</a> <a id="8497" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8499" href="Categories.Morphism.Reasoning.Core.html#8420" class="Bound">b</a> <a id="8501" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8504" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="8510" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="8520" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="8524" href="Categories.Morphism.Reasoning.Core.html#8428" class="Bound">f</a> <a id="8526" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8528" class="Symbol">(</a><a id="8529" href="Categories.Morphism.Reasoning.Core.html#8436" class="Bound">g</a> <a id="8531" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8533" href="Categories.Morphism.Reasoning.Core.html#8412" class="Bound">a</a><a id="8534" class="Symbol">)</a> <a id="8536" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="8538" href="Categories.Morphism.Reasoning.Core.html#8420" class="Bound">b</a> <a id="8540" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Morphism.Reasoning.Iso.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning.Iso</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">{-
  Various combinators for working with Isomorphisms in the
  context of morphism equalities
  both for Category (Switch) and IsGroupoid (GroupoidR)
-}</a>

<a id="224" class="Keyword">module</a> <a id="231" href="Categories.Morphism.Reasoning.Iso.html" class="Module">Categories.Morphism.Reasoning.Iso</a> <a id="265" class="Symbol">{</a><a id="266" href="Categories.Morphism.Reasoning.Iso.html#266" class="Bound">o</a> <a id="268" href="Categories.Morphism.Reasoning.Iso.html#268" class="Bound">ℓ</a> <a id="270" href="Categories.Morphism.Reasoning.Iso.html#270" class="Bound">e</a><a id="271" class="Symbol">}</a> <a id="273" class="Symbol">(</a><a id="274" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a> <a id="276" class="Symbol">:</a> <a id="278" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="287" href="Categories.Morphism.Reasoning.Iso.html#266" class="Bound">o</a> <a id="289" href="Categories.Morphism.Reasoning.Iso.html#268" class="Bound">ℓ</a> <a id="291" href="Categories.Morphism.Reasoning.Iso.html#270" class="Bound">e</a><a id="292" class="Symbol">)</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Level.html" class="Module">Level</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Function.html" class="Module">Function</a> <a id="340" class="Keyword">renaming</a> <a id="349" class="Symbol">(</a><a id="350" href="Function.Base.html#704" class="Function">id</a> <a id="353" class="Symbol">to</a> <a id="356" class="Function">idᶠ</a><a id="359" class="Symbol">;</a> <a id="361" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="365" class="Symbol">to</a> <a id="368" class="Function Operator">_∙_</a><a id="371" class="Symbol">)</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.Category.Groupoid.html" class="Module">Categories.Category.Groupoid</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="466" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="515" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>

<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="546" class="Keyword">hiding</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="557" class="Symbol">)</a>

<a id="560" class="Keyword">open</a> <a id="565" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="574" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="576" class="Keyword">open</a> <a id="581" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="593" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a>
<a id="595" class="Keyword">private</a>
  <a id="605" class="Keyword">variable</a>
    <a id="618" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="620" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a> <a id="622" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="624" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a> <a id="626" class="Symbol">:</a> <a id="628" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="636" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="638" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="640" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="642" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="644" class="Symbol">:</a> <a id="646" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="648" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="650" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a>

<a id="653" class="Keyword">open</a> <a id="658" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="672" class="Keyword">module</a> <a id="Switch"></a><a id="679" href="Categories.Morphism.Reasoning.Iso.html#679" class="Module">Switch</a> <a id="686" class="Symbol">(</a><a id="687" href="Categories.Morphism.Reasoning.Iso.html#687" class="Bound">i</a> <a id="689" class="Symbol">:</a> <a id="691" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="693" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="695" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a><a id="696" class="Symbol">)</a> <a id="698" class="Keyword">where</a>
  <a id="706" class="Keyword">open</a> <a id="711" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="715" href="Categories.Morphism.Reasoning.Iso.html#687" class="Bound">i</a>

  <a id="Switch.switch-fromtoˡ"></a><a id="720" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="735" class="Symbol">:</a> <a id="737" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="742" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="744" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="746" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="748" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="750" class="Symbol">→</a> <a id="752" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="754" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="756" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="761" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="765" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="780" class="Symbol">{</a><a id="781" class="Argument">h</a> <a id="783" class="Symbol">=</a> <a id="785" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a><a id="786" class="Symbol">}</a> <a id="788" class="Symbol">{</a><a id="789" class="Argument">k</a> <a id="791" class="Symbol">=</a> <a id="793" href="Categories.Morphism.Reasoning.Iso.html#793" class="Bound">k</a><a id="794" class="Symbol">}</a> <a id="796" href="Categories.Morphism.Reasoning.Iso.html#796" class="Bound">pf</a> <a id="799" class="Symbol">=</a> <a id="801" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="811" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a>               <a id="827" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="831" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="839" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="844" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="850" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="853" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="855" class="Symbol">(</a><a id="856" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="861" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="863" href="Categories.Morphism.Reasoning.Iso.html#785" class="Bound">h</a><a id="864" class="Symbol">)</a> <a id="866" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="869" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="877" href="Categories.Morphism.Reasoning.Iso.html#796" class="Bound">pf</a> <a id="880" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="886" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="889" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="891" href="Categories.Morphism.Reasoning.Iso.html#793" class="Bound">k</a>          <a id="902" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.switch-tofromˡ"></a><a id="907" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="922" class="Symbol">:</a> <a id="924" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="927" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="929" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="931" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="933" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="935" class="Symbol">→</a> <a id="937" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="939" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="941" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="946" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="948" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="952" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="967" class="Symbol">{</a><a id="968" class="Argument">h</a> <a id="970" class="Symbol">=</a> <a id="972" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">{</a><a id="976" class="Argument">k</a> <a id="978" class="Symbol">=</a> <a id="980" href="Categories.Morphism.Reasoning.Iso.html#980" class="Bound">k</a><a id="981" class="Symbol">}</a> <a id="983" href="Categories.Morphism.Reasoning.Iso.html#983" class="Bound">pf</a> <a id="986" class="Symbol">=</a> <a id="988" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="998" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a>               <a id="1014" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1018" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1026" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1031" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1037" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1042" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1048" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1050" href="Categories.Morphism.Reasoning.Iso.html#972" class="Bound">h</a><a id="1051" class="Symbol">)</a> <a id="1053" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1056" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1064" href="Categories.Morphism.Reasoning.Iso.html#983" class="Bound">pf</a> <a id="1067" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1073" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1078" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1080" href="Categories.Morphism.Reasoning.Iso.html#980" class="Bound">k</a>        <a id="1089" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.switch-fromtoʳ"></a><a id="1094" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1113" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1115" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1120" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1122" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1128" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1130" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1132" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1134" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="1139" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="1154" class="Symbol">{</a><a id="1155" class="Argument">h</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a><a id="1160" class="Symbol">}</a> <a id="1162" class="Symbol">{</a><a id="1163" class="Argument">k</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Categories.Morphism.Reasoning.Iso.html#1167" class="Bound">k</a><a id="1168" class="Symbol">}</a> <a id="1170" href="Categories.Morphism.Reasoning.Iso.html#1170" class="Bound">pf</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1185" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a>               <a id="1201" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1205" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1213" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1218" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1224" class="Symbol">(</a><a id="1225" href="Categories.Morphism.Reasoning.Iso.html#1159" class="Bound">h</a> <a id="1227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1229" href="Categories.Morphism.html#2006" class="Field">from</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1237" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1240" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1243" href="Categories.Morphism.Reasoning.Iso.html#1170" class="Bound">pf</a> <a id="1246" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1254" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1260" href="Categories.Morphism.Reasoning.Iso.html#1167" class="Bound">k</a> <a id="1262" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1264" href="Categories.Morphism.html#2023" class="Field">to</a>          <a id="1276" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.switch-tofromʳ"></a><a id="1281" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1300" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1302" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1305" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1307" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1313" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1315" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1317" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1319" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="1326" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="1341" class="Symbol">{</a><a id="1342" class="Argument">h</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a><a id="1347" class="Symbol">}</a> <a id="1349" class="Symbol">{</a><a id="1350" class="Argument">k</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Categories.Morphism.Reasoning.Iso.html#1354" class="Bound">k</a><a id="1355" class="Symbol">}</a> <a id="1357" href="Categories.Morphism.Reasoning.Iso.html#1357" class="Bound">pf</a> <a id="1360" class="Symbol">=</a> <a id="1362" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1372" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a>               <a id="1388" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1392" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1400" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="1405" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1411" class="Symbol">(</a><a id="1412" href="Categories.Morphism.Reasoning.Iso.html#1346" class="Bound">h</a> <a id="1414" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1416" href="Categories.Morphism.html#2023" class="Field">to</a><a id="1418" class="Symbol">)</a> <a id="1420" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1422" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1427" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1430" href="Categories.Morphism.Reasoning.Iso.html#1357" class="Bound">pf</a> <a id="1433" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1441" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1447" href="Categories.Morphism.Reasoning.Iso.html#1354" class="Bound">k</a> <a id="1449" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1451" href="Categories.Morphism.html#2006" class="Field">from</a>        <a id="1463" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.cancel-fromʳ"></a><a id="1468" href="Categories.Morphism.Reasoning.Iso.html#1468" class="Function">cancel-fromʳ</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1485" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1487" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1492" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1494" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1498" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1507" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1509" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1513" href="Categories.Morphism.Reasoning.Iso.html#1468" class="Function">cancel-fromʳ</a> <a id="1526" class="Symbol">{</a><a id="1527" class="Argument">h</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a><a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" class="Argument">k</a> <a id="1537" class="Symbol">=</a> <a id="1539" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a><a id="1540" class="Symbol">}</a> <a id="1542" href="Categories.Morphism.Reasoning.Iso.html#1542" class="Bound">pf</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1557" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a>               <a id="1573" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1577" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1585" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1590" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1596" class="Symbol">(</a><a id="1597" href="Categories.Morphism.Reasoning.Iso.html#1531" class="Bound">h</a> <a id="1599" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1601" href="Categories.Morphism.html#2006" class="Field">from</a><a id="1605" class="Symbol">)</a> <a id="1607" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1609" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1612" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1615" href="Categories.Morphism.Reasoning.Iso.html#1542" class="Bound">pf</a> <a id="1618" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1626" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1632" class="Symbol">(</a><a id="1633" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a> <a id="1635" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1637" href="Categories.Morphism.html#2006" class="Field">from</a><a id="1641" class="Symbol">)</a> <a id="1643" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1645" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1648" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1651" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1659" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1664" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1670" href="Categories.Morphism.Reasoning.Iso.html#1539" class="Bound">k</a>               <a id="1686" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.cancel-fromˡ"></a><a id="1691" href="Categories.Morphism.Reasoning.Iso.html#1691" class="Function">cancel-fromˡ</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1711" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1713" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1715" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1717" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1722" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1724" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1730" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1732" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1736" href="Categories.Morphism.Reasoning.Iso.html#1691" class="Function">cancel-fromˡ</a> <a id="1749" class="Symbol">{</a><a id="1750" class="Argument">h</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">{</a><a id="1758" class="Argument">k</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a><a id="1763" class="Symbol">}</a> <a id="1765" href="Categories.Morphism.Reasoning.Iso.html#1765" class="Bound">pf</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1780" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a>               <a id="1796" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1800" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1808" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="1813" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1819" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1822" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1830" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1832" href="Categories.Morphism.Reasoning.Iso.html#1754" class="Bound">h</a><a id="1833" class="Symbol">)</a> <a id="1835" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1838" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1846" href="Categories.Morphism.Reasoning.Iso.html#1765" class="Bound">pf</a> <a id="1849" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1855" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1858" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1866" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1868" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a><a id="1869" class="Symbol">)</a> <a id="1871" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1874" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1882" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="1887" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1893" href="Categories.Morphism.Reasoning.Iso.html#1762" class="Bound">k</a>               <a id="1909" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.cancel-toʳ"></a><a id="1914" href="Categories.Morphism.Reasoning.Iso.html#1914" class="Function">cancel-toʳ</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1929" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1931" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1934" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1936" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="1938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1940" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="1947" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1949" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="1953" href="Categories.Morphism.Reasoning.Iso.html#1914" class="Function">cancel-toʳ</a> <a id="1964" class="Symbol">{</a><a id="1965" class="Argument">h</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">k</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a><a id="1978" class="Symbol">}</a> <a id="1980" href="Categories.Morphism.Reasoning.Iso.html#1980" class="Bound">pf</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1995" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a>               <a id="2011" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2015" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="2023" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2034" class="Symbol">(</a><a id="2035" href="Categories.Morphism.Reasoning.Iso.html#1969" class="Bound">h</a> <a id="2037" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2039" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2041" class="Symbol">)</a> <a id="2043" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2045" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2050" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2053" href="Categories.Morphism.Reasoning.Iso.html#1980" class="Bound">pf</a> <a id="2056" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2064" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2070" class="Symbol">(</a><a id="2071" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a> <a id="2073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2075" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2081" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2089" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="2097" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2102" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2108" href="Categories.Morphism.Reasoning.Iso.html#1977" class="Bound">k</a>               <a id="2124" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.cancel-toˡ"></a><a id="2129" href="Categories.Morphism.Reasoning.Iso.html#2129" class="Function">cancel-toˡ</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2145" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2147" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2149" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2151" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2154" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2156" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2162" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2164" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="2168" href="Categories.Morphism.Reasoning.Iso.html#2129" class="Function">cancel-toˡ</a> <a id="2179" class="Symbol">{</a><a id="2180" class="Argument">h</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">{</a><a id="2188" class="Argument">k</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a><a id="2193" class="Symbol">}</a> <a id="2195" href="Categories.Morphism.Reasoning.Iso.html#2195" class="Bound">pf</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2210" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a>               <a id="2226" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2230" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2238" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2243" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2249" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2254" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2260" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2262" href="Categories.Morphism.Reasoning.Iso.html#2184" class="Bound">h</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2268" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2276" href="Categories.Morphism.Reasoning.Iso.html#2195" class="Bound">pf</a> <a id="2279" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2285" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2296" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2298" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2304" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2312" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2317" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2323" href="Categories.Morphism.Reasoning.Iso.html#2192" class="Bound">k</a>               <a id="2339" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.flip-fromˡ"></a><a id="2344" href="Categories.Morphism.Reasoning.Iso.html#2344" class="Function">flip-fromˡ</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2364" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2366" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2368" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2375" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2377" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2382" href="Categories.Morphism.Reasoning.Iso.html#2344" class="Function">flip-fromˡ</a> <a id="2393" class="Symbol">{</a><a id="2394" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a><a id="2395" class="Symbol">}</a> <a id="2397" href="Categories.Morphism.Reasoning.Iso.html#2397" class="Bound">eq</a> <a id="2400" class="Symbol">=</a> <a id="2402" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2412" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a>               <a id="2428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2431" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="2438" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2443" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2449" class="Symbol">(</a><a id="2450" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2453" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2455" href="Categories.Morphism.html#2006" class="Field">from</a><a id="2459" class="Symbol">)</a> <a id="2461" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2463" href="Categories.Morphism.Reasoning.Iso.html#2394" class="Bound">h</a> <a id="2465" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2468" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="2476" href="Categories.Morphism.Reasoning.Iso.html#2397" class="Bound">eq</a> <a id="2479" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2485" href="Categories.Morphism.html#2023" class="Field">to</a>              <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.flip-fromʳ"></a><a id="2506" href="Categories.Morphism.Reasoning.Iso.html#2506" class="Function">flip-fromʳ</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2521" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2523" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2528" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2530" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2537" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2539" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2544" href="Categories.Morphism.Reasoning.Iso.html#2506" class="Function">flip-fromʳ</a> <a id="2555" class="Symbol">{</a><a id="2556" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a><a id="2557" class="Symbol">}</a> <a id="2559" href="Categories.Morphism.Reasoning.Iso.html#2559" class="Bound">eq</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2574" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a>             <a id="2588" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2591" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="2598" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2603" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2609" href="Categories.Morphism.Reasoning.Iso.html#2556" class="Bound">h</a> <a id="2611" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2613" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2618" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2620" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2623" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2626" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2634" href="Categories.Morphism.Reasoning.Iso.html#2559" class="Bound">eq</a> <a id="2637" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2643" href="Categories.Morphism.html#2023" class="Field">to</a>            <a id="2657" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.flip-toˡ"></a><a id="2662" href="Categories.Morphism.Reasoning.Iso.html#2662" class="Function">flip-toˡ</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2676" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2678" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2680" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2682" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2689" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2691" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="2698" href="Categories.Morphism.Reasoning.Iso.html#2662" class="Function">flip-toˡ</a> <a id="2707" class="Symbol">{</a><a id="2708" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a><a id="2709" class="Symbol">}</a> <a id="2711" href="Categories.Morphism.Reasoning.Iso.html#2711" class="Bound">eq</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2726" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a>               <a id="2742" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2745" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="2752" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2763" class="Symbol">(</a><a id="2764" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2769" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2771" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2773" class="Symbol">)</a> <a id="2775" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2777" href="Categories.Morphism.Reasoning.Iso.html#2708" class="Bound">h</a> <a id="2779" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2782" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="2790" href="Categories.Morphism.Reasoning.Iso.html#2711" class="Bound">eq</a> <a id="2793" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2799" href="Categories.Morphism.html#2006" class="Field">from</a>            <a id="2815" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Switch.flip-toʳ"></a><a id="2820" href="Categories.Morphism.Reasoning.Iso.html#2820" class="Function">flip-toʳ</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2833" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2835" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2838" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2840" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="2847" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2849" href="Categories.Morphism.html#2006" class="Field">from</a>
  <a id="2856" href="Categories.Morphism.Reasoning.Iso.html#2820" class="Function">flip-toʳ</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a><a id="2867" class="Symbol">}</a> <a id="2869" href="Categories.Morphism.Reasoning.Iso.html#2869" class="Bound">eq</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2884" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a>             <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2901" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="2908" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2913" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2919" href="Categories.Morphism.Reasoning.Iso.html#2866" class="Bound">h</a> <a id="2921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2923" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2926" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2928" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2933" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2936" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="2944" href="Categories.Morphism.Reasoning.Iso.html#2869" class="Bound">eq</a> <a id="2947" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2953" href="Categories.Morphism.html#2006" class="Field">from</a>          <a id="2967" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="2972" class="Comment">-- We can flip an iso i in a commuting triangle, like so:</a>
  <a id="3032" class="Comment">--</a>
  <a id="3037" class="Comment">--          i                       i⁻¹</a>
  <a id="3079" class="Comment">--    X --------&gt; Y            X &lt;-------- Y</a>
  <a id="3126" class="Comment">--     \    ≃    /              \    ≃    /</a>
  <a id="3172" class="Comment">--      \       /                \       /</a>
  <a id="3217" class="Comment">--     g \     / h     ===&gt;     g \     / h</a>
  <a id="3263" class="Comment">--        \   /                    \   /</a>
  <a id="3306" class="Comment">--         V V                      V V</a>
  <a id="3348" class="Comment">--          A                        A</a>
  <a id="3389" class="Comment">--</a>
  <a id="Switch.flip-iso"></a><a id="3394" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="3403" class="Symbol">:</a> <a id="3405" class="Symbol">{</a><a id="3406" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="Categories.Morphism.Reasoning.Iso.html#691" class="Bound">X</a> <a id="3412" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3414" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="3415" class="Symbol">}</a> <a id="3417" class="Symbol">{</a><a id="3418" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Categories.Morphism.Reasoning.Iso.html#695" class="Bound">Y</a> <a id="3424" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3426" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="3427" class="Symbol">}</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3433" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3435" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a> <a id="3437" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3439" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Categories.Morphism.Reasoning.Iso.html#3406" class="Bound">g</a> <a id="3448" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3450" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="3453" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3455" href="Categories.Morphism.Reasoning.Iso.html#3418" class="Bound">h</a>
  <a id="3459" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="3468" href="Categories.Morphism.Reasoning.Iso.html#3468" class="Bound">tr₁</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="3511" href="Categories.Morphism.Reasoning.Iso.html#3468" class="Bound">tr₁</a><a id="3514" class="Symbol">))</a>

  <a id="3520" class="Comment">-- Consider two commuting squares</a>
  <a id="3556" class="Comment">--</a>
  <a id="3561" class="Comment">--         f₁                      f₂</a>
  <a id="3601" class="Comment">--    X -------&gt; A            X -------&gt; A</a>
  <a id="3646" class="Comment">--    |          |            |          |</a>
  <a id="3691" class="Comment">--    |          |            |          |</a>
  <a id="3736" class="Comment">--  ≃ | i        | h        ≃ | i        | h</a>
  <a id="3783" class="Comment">--    |          |            |          |</a>
  <a id="3828" class="Comment">--    V          V            V          V</a>
  <a id="3873" class="Comment">--    Y -------&gt; B            Y -------&gt; B</a>
  <a id="3918" class="Comment">--         g₁                      g₂</a>
  <a id="3958" class="Comment">--</a>
  <a id="3963" class="Comment">-- with i an isomorphism.  Then g₁ ≈ g₂ if f₁ ≈ f₂.</a>

  <a id="Switch.push-eq"></a><a id="4018" href="Categories.Morphism.Reasoning.Iso.html#4018" class="Function">push-eq</a> <a id="4026" class="Symbol">:</a> <a id="4028" class="Symbol">{</a><a id="4029" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4032" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4035" class="Symbol">:</a> <a id="4037" href="Categories.Morphism.Reasoning.Iso.html#691" class="Bound">X</a> <a id="4039" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4041" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a><a id="4042" class="Symbol">}</a> <a id="4044" class="Symbol">{</a><a id="4045" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4048" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Categories.Morphism.Reasoning.Iso.html#695" class="Bound">Y</a> <a id="4055" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4057" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4058" class="Symbol">}</a> <a id="4060" class="Symbol">{</a><a id="4061" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4063" class="Symbol">:</a> <a id="4065" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="4067" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4069" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4070" class="Symbol">}</a> <a id="4072" class="Symbol">→</a>
            <a id="4086" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4104" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4107" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="4112" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4114" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4117" class="Symbol">→</a>
            <a id="4131" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="4149" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4152" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="4157" href="Categories.Morphism.Reasoning.Iso.html#4061" class="Bound">h</a> <a id="4159" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a> <a id="4162" class="Symbol">→</a>
            <a id="4176" href="Categories.Morphism.Reasoning.Iso.html#4029" class="Bound">f₁</a> <a id="4179" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4181" href="Categories.Morphism.Reasoning.Iso.html#4032" class="Bound">f₂</a> <a id="4184" class="Symbol">→</a> <a id="4186" href="Categories.Morphism.Reasoning.Iso.html#4045" class="Bound">g₁</a> <a id="4189" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4191" href="Categories.Morphism.Reasoning.Iso.html#4048" class="Bound">g₂</a>
  <a id="4196" href="Categories.Morphism.Reasoning.Iso.html#4018" class="Function">push-eq</a> <a id="4204" class="Symbol">{</a><a id="4205" class="Argument">f₁</a> <a id="4208" class="Symbol">=</a> <a id="4210" href="Categories.Morphism.Reasoning.Iso.html#4210" class="Bound">f₁</a><a id="4212" class="Symbol">}</a> <a id="4214" class="Symbol">{</a><a id="4215" href="Categories.Morphism.Reasoning.Iso.html#4215" class="Bound">f₂</a><a id="4217" class="Symbol">}</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Categories.Morphism.Reasoning.Iso.html#4220" class="Bound">g₁</a><a id="4222" class="Symbol">}</a> <a id="4224" class="Symbol">{</a><a id="4225" href="Categories.Morphism.Reasoning.Iso.html#4225" class="Bound">g₂</a><a id="4227" class="Symbol">}</a> <a id="4229" class="Symbol">{</a><a id="4230" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a><a id="4232" class="Symbol">}</a> <a id="4234" href="Categories.Morphism.Reasoning.Iso.html#4234" class="Bound">sq₁</a> <a id="4238" href="Categories.Morphism.Reasoning.Iso.html#4238" class="Bound">sq₂</a> <a id="4242" href="Categories.Morphism.Reasoning.Iso.html#4242" class="Bound">hyp</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4258" href="Categories.Morphism.Reasoning.Iso.html#4220" class="Bound">g₁</a>               <a id="4275" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4279" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="4288" href="Categories.Morphism.Reasoning.Iso.html#4234" class="Bound">sq₁</a> <a id="4292" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="4298" class="Symbol">(</a><a id="4299" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a> <a id="4302" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4304" href="Categories.Morphism.Reasoning.Iso.html#4210" class="Bound">f₁</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4310" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="4315" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4318" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4339" href="Categories.Morphism.Reasoning.Iso.html#4242" class="Bound">hyp</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4350" class="Symbol">(</a><a id="4351" href="Categories.Morphism.Reasoning.Iso.html#4230" class="Bound">h₂</a> <a id="4354" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4356" href="Categories.Morphism.Reasoning.Iso.html#4215" class="Bound">f₂</a><a id="4358" class="Symbol">)</a> <a id="4360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4362" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="4367" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4370" href="Categories.Morphism.Reasoning.Iso.html#3394" class="Function">flip-iso</a> <a id="4379" href="Categories.Morphism.Reasoning.Iso.html#4238" class="Bound">sq₂</a> <a id="4383" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4389" href="Categories.Morphism.Reasoning.Iso.html#4225" class="Bound">g₂</a>               <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="4409" class="Keyword">open</a> <a id="4414" href="Categories.Morphism.Reasoning.Iso.html#679" class="Module">Switch</a> <a id="4421" class="Keyword">public</a>

<a id="4429" class="Comment">-- conjugates</a>
<a id="4443" class="Keyword">module</a> <a id="4450" href="Categories.Morphism.Reasoning.Iso.html#4450" class="Module">_</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Categories.Morphism.Reasoning.Iso.html#4453" class="Bound">i</a> <a id="4455" class="Symbol">:</a> <a id="4457" href="Categories.Morphism.Reasoning.Iso.html#618" class="Generalizable">A</a> <a id="4459" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4461" href="Categories.Morphism.Reasoning.Iso.html#620" class="Generalizable">B</a><a id="4462" class="Symbol">)</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Categories.Morphism.Reasoning.Iso.html#4465" class="Bound">j</a> <a id="4467" class="Symbol">:</a> <a id="4469" href="Categories.Morphism.Reasoning.Iso.html#622" class="Generalizable">X</a> <a id="4471" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="4473" href="Categories.Morphism.Reasoning.Iso.html#624" class="Generalizable">Y</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Keyword">where</a>
  <a id="4484" class="Keyword">private</a>
    <a id="4496" class="Keyword">module</a> <a id="4503" href="Categories.Morphism.Reasoning.Iso.html#4503" class="Module">i</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4511" href="Categories.Morphism.Reasoning.Iso.html#4453" class="Bound">i</a>
    <a id="4517" class="Keyword">module</a> <a id="4524" href="Categories.Morphism.Reasoning.Iso.html#4524" class="Module">j</a> <a id="4526" class="Symbol">=</a> <a id="4528" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="4532" href="Categories.Morphism.Reasoning.Iso.html#4465" class="Bound">j</a>

  <a id="4537" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4558" href="Categories.Morphism.html#2006" class="Function">i.from</a> <a id="4565" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4567" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="4574" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4576" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="Categories.Morphism.html#2023" class="Field">j.to</a> <a id="4585" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4587" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4589" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4591" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4595" href="Categories.Morphism.html#2023" class="Function">i.to</a>
  <a id="4602" href="Categories.Morphism.Reasoning.Iso.html#4537" class="Function">conjugate-from</a> <a id="4617" class="Symbol">{</a><a id="4618" class="Argument">f</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a><a id="4623" class="Symbol">}</a> <a id="4625" class="Symbol">{</a><a id="4626" class="Argument">g</a> <a id="4628" class="Symbol">=</a> <a id="4630" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a><a id="4631" class="Symbol">}</a> <a id="4633" href="Categories.Morphism.Reasoning.Iso.html#4633" class="Bound">eq</a> <a id="4636" class="Symbol">=</a> <a id="4638" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4648" href="Categories.Morphism.html#2023" class="Field">j.to</a> <a id="4653" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4655" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a>                   <a id="4675" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4678" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="4685" href="Categories.Morphism.html#1612" class="Function">i.isoʳ</a> <a id="4692" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4698" class="Symbol">(</a><a id="4699" href="Categories.Morphism.html#2023" class="Field">j.to</a> <a id="4704" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4706" href="Categories.Morphism.Reasoning.Iso.html#4622" class="Bound">f</a><a id="4707" class="Symbol">)</a> <a id="4709" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4711" href="Categories.Morphism.html#2006" class="Function">i.from</a> <a id="4718" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4720" href="Categories.Morphism.html#2023" class="Function">i.to</a> <a id="4725" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4728" href="Categories.Morphism.Reasoning.Core.html#7259" class="Function">center</a> <a id="4735" href="Categories.Morphism.Reasoning.Iso.html#4633" class="Bound">eq</a> <a id="4738" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4744" href="Categories.Morphism.html#2023" class="Field">j.to</a> <a id="4749" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="4759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4761" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a><a id="4762" class="Symbol">)</a> <a id="4764" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4766" href="Categories.Morphism.html#2023" class="Function">i.to</a> <a id="4771" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4774" href="Categories.Morphism.Reasoning.Core.html#7391" class="Function">center⁻¹</a> <a id="4783" href="Categories.Morphism.html#1586" class="Function">j.isoˡ</a> <a id="4790" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="4801" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4807" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4810" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4812" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a> <a id="4814" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4816" href="Categories.Morphism.html#2023" class="Function">i.to</a>              <a id="4834" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4837" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4847" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4853" href="Categories.Morphism.Reasoning.Iso.html#4630" class="Bound">g</a> <a id="4855" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4857" href="Categories.Morphism.html#2023" class="Function">i.to</a>                   <a id="4880" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="4885" href="Categories.Morphism.Reasoning.Iso.html#4885" class="Function">conjugate-to</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Categories.Morphism.html#2023" class="Field">j.to</a> <a id="4905" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4907" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4909" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4911" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a> <a id="4913" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4915" href="Categories.Morphism.html#2023" class="Function">i.to</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="4924" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4926" href="Categories.Morphism.html#2006" class="Function">i.from</a> <a id="4933" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4935" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="4942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4944" href="Categories.Morphism.Reasoning.Iso.html#638" class="Generalizable">g</a>
  <a id="4948" href="Categories.Morphism.Reasoning.Iso.html#4885" class="Function">conjugate-to</a> <a id="4961" class="Symbol">{</a><a id="4962" class="Argument">f</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a><a id="4967" class="Symbol">}</a> <a id="4969" class="Symbol">{</a><a id="4970" class="Argument">g</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a><a id="4975" class="Symbol">}</a> <a id="4977" href="Categories.Morphism.Reasoning.Iso.html#4977" class="Bound">eq</a> <a id="4980" class="Symbol">=</a> <a id="4982" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4992" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a> <a id="4994" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4996" href="Categories.Morphism.html#2006" class="Function">i.from</a>                   <a id="5021" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5024" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="5031" href="Categories.Morphism.html#1612" class="Function">j.isoʳ</a> <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5044" class="Symbol">(</a><a id="5045" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="5052" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5054" href="Categories.Morphism.html#2023" class="Field">j.to</a><a id="5058" class="Symbol">)</a> <a id="5060" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5062" href="Categories.Morphism.Reasoning.Iso.html#4966" class="Bound">f</a> <a id="5064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5066" href="Categories.Morphism.html#2006" class="Function">i.from</a> <a id="5073" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5076" href="Categories.Morphism.Reasoning.Core.html#7259" class="Function">center</a> <a id="5083" href="Categories.Morphism.Reasoning.Iso.html#4977" class="Bound">eq</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5092" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="5099" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a> <a id="5104" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5106" href="Categories.Morphism.html#2023" class="Function">i.to</a><a id="5110" class="Symbol">)</a> <a id="5112" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5114" href="Categories.Morphism.html#2006" class="Function">i.from</a> <a id="5121" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5124" href="Categories.Morphism.Reasoning.Core.html#7391" class="Function">center⁻¹</a> <a id="5133" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5144" href="Categories.Morphism.html#1586" class="Function">i.isoˡ</a> <a id="5151" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5157" class="Symbol">(</a><a id="5158" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="5165" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5167" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5172" href="Categories.Category.Core.html#630" class="Field">id</a>            <a id="5186" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5189" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="5199" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5205" href="Categories.Morphism.html#2006" class="Field">j.from</a> <a id="5212" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5214" href="Categories.Morphism.Reasoning.Iso.html#4974" class="Bound">g</a>                   <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="5237" class="Keyword">module</a> <a id="GroupoidR"></a><a id="5244" href="Categories.Morphism.Reasoning.Iso.html#5244" class="Module">GroupoidR</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Categories.Morphism.Reasoning.Iso.html#5255" class="Bound">G</a> <a id="5257" class="Symbol">:</a> <a id="5259" href="Categories.Category.Groupoid.html#189" class="Record">IsGroupoid</a> <a id="5270" href="Categories.Morphism.Reasoning.Iso.html#274" class="Bound">C</a><a id="5271" class="Symbol">)</a> <a id="5273" class="Keyword">where</a>
  <a id="5281" class="Keyword">open</a> <a id="5286" href="Categories.Category.Groupoid.html#189" class="Module">IsGroupoid</a> <a id="5297" href="Categories.Morphism.Reasoning.Iso.html#5255" class="Bound">G</a> <a id="5299" class="Keyword">using</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Categories.Category.Groupoid.html#365" class="Field Operator">_⁻¹</a><a id="5309" class="Symbol">;</a> <a id="5311" href="Categories.Category.Groupoid.html#399" class="Field">iso</a><a id="5314" class="Symbol">;</a> <a id="5316" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a><a id="5325" class="Symbol">)</a>

  <a id="GroupoidR.switch-fromtoˡ′"></a><a id="5330" href="Categories.Morphism.Reasoning.Iso.html#5330" class="Function">switch-fromtoˡ′</a> <a id="5346" class="Symbol">:</a> <a id="5348" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5350" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5352" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5354" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5356" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5358" class="Symbol">→</a> <a id="5360" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5362" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5364" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5366" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5369" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5371" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="5375" href="Categories.Morphism.Reasoning.Iso.html#5330" class="Function">switch-fromtoˡ′</a> <a id="5391" class="Symbol">=</a> <a id="5393" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="5408" class="Symbol">(</a><a id="5409" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5419" class="Symbol">_)</a>

  <a id="GroupoidR.switch-tofromˡ′"></a><a id="5425" href="Categories.Morphism.Reasoning.Iso.html#5425" class="Function">switch-tofromˡ′</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5445" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5448" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5450" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5452" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5454" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5460" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5462" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5466" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a>
  <a id="5470" href="Categories.Morphism.Reasoning.Iso.html#5425" class="Function">switch-tofromˡ′</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5514" class="Symbol">_)</a>

  <a id="GroupoidR.switch-fromtoʳ′"></a><a id="5520" href="Categories.Morphism.Reasoning.Iso.html#5520" class="Function">switch-fromtoʳ′</a> <a id="5536" class="Symbol">:</a> <a id="5538" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5540" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5542" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5544" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5546" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5548" class="Symbol">→</a> <a id="5550" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5552" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5554" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5558" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5560" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a>
  <a id="5565" href="Categories.Morphism.Reasoning.Iso.html#5520" class="Function">switch-fromtoʳ′</a> <a id="5581" class="Symbol">=</a> <a id="5583" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5609" class="Symbol">_)</a>

  <a id="GroupoidR.switch-tofromʳ′"></a><a id="5615" href="Categories.Morphism.Reasoning.Iso.html#5615" class="Function">switch-tofromʳ′</a> <a id="5631" class="Symbol">:</a> <a id="5633" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5635" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5637" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a> <a id="5639" href="Categories.Category.Groupoid.html#365" class="Field Operator">⁻¹</a> <a id="5642" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5644" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Categories.Morphism.Reasoning.Iso.html#640" class="Generalizable">h</a> <a id="5650" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5652" href="Categories.Morphism.Reasoning.Iso.html#642" class="Generalizable">k</a> <a id="5654" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5656" href="Categories.Morphism.Reasoning.Iso.html#636" class="Generalizable">f</a>
  <a id="5660" href="Categories.Morphism.Reasoning.Iso.html#5615" class="Function">switch-tofromʳ′</a> <a id="5676" class="Symbol">=</a> <a id="5678" href="Categories.Morphism.Reasoning.Iso.html#1281" class="Function">switch-tofromʳ</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Categories.Category.Groupoid.html#489" class="Function">equiv-obj</a> <a id="5704" class="Symbol">_)</a>
</pre></body></html>

==> anc/Categories.Morphism.Reasoning.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism.Reasoning</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- Reasoning facilities about morphism equivalences (not necessarily &#39;squares&#39;)</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="188" class="Symbol">{</a><a id="189" href="Categories.Morphism.Reasoning.html#189" class="Bound">o</a> <a id="191" href="Categories.Morphism.Reasoning.html#191" class="Bound">ℓ</a> <a id="193" href="Categories.Morphism.Reasoning.html#193" class="Bound">e</a><a id="194" class="Symbol">}</a> <a id="196" class="Symbol">(</a><a id="197" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="199" class="Symbol">:</a> <a id="201" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="210" href="Categories.Morphism.Reasoning.html#189" class="Bound">o</a> <a id="212" href="Categories.Morphism.Reasoning.html#191" class="Bound">ℓ</a> <a id="214" href="Categories.Morphism.Reasoning.html#193" class="Bound">e</a><a id="215" class="Symbol">)</a> <a id="217" class="Keyword">where</a>

<a id="224" class="Comment">-- some items are defined in sub-modules</a>
<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="312" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="314" class="Keyword">public</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Categories.Morphism.Reasoning.Iso.html" class="Module">Categories.Morphism.Reasoning.Iso</a> <a id="367" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a> <a id="369" class="Keyword">public</a>

<a id="377" class="Keyword">open</a> <a id="382" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="391" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a>
<a id="393" class="Keyword">open</a> <a id="398" href="Categories.Category.html#824" class="Module">Definitions</a> <a id="410" href="Categories.Morphism.Reasoning.html#197" class="Bound">C</a>
<a id="412" class="Keyword">open</a> <a id="417" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="431" class="Comment">-- create a commutative square from an equivalence</a>
<a id="toSquare"></a><a id="482" href="Categories.Morphism.Reasoning.html#482" class="Function">toSquare</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Categories.Morphism.Reasoning.html#496" class="Bound">A</a> <a id="498" href="Categories.Morphism.Reasoning.html#498" class="Bound">B</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="504" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a> <a id="506" class="Symbol">:</a> <a id="508" href="Categories.Morphism.Reasoning.html#496" class="Bound">A</a> <a id="510" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="512" href="Categories.Morphism.Reasoning.html#498" class="Bound">B</a><a id="513" class="Symbol">}</a> <a id="515" class="Symbol">→</a> <a id="517" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="519" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="521" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a> <a id="523" class="Symbol">→</a> <a id="525" href="Categories.Category.html#884" class="Function">CommutativeSquare</a> <a id="543" href="Categories.Morphism.Reasoning.html#502" class="Bound">f</a> <a id="545" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="548" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="551" href="Categories.Morphism.Reasoning.html#504" class="Bound">g</a>
<a id="553" href="Categories.Morphism.Reasoning.html#482" class="Function">toSquare</a> <a id="562" class="Symbol">{_}</a> <a id="566" class="Symbol">{_}</a> <a id="570" class="Symbol">{</a><a id="571" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a><a id="572" class="Symbol">}</a> <a id="574" class="Symbol">{</a><a id="575" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a><a id="576" class="Symbol">}</a> <a id="578" href="Categories.Morphism.Reasoning.html#578" class="Bound">f≈g</a> <a id="582" class="Symbol">=</a> <a id="584" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="596" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="599" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="601" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a>   <a id="605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="608" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="618" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="626" href="Categories.Morphism.Reasoning.html#571" class="Bound">f</a>        <a id="635" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="638" href="Categories.Morphism.Reasoning.html#578" class="Bound">f≈g</a> <a id="642" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="650" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a>        <a id="659" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="663" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="673" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="681" href="Categories.Morphism.Reasoning.html#575" class="Bound">g</a> <a id="683" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="685" href="Categories.Category.Core.html#630" class="Field">id</a>   <a id="690" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Morphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Morphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">{-
  Properties and definitions regarding Morphisms of a category:
  - Monomorphism
  - Epimorphism
  - Isomorphism
  - (object) equivalence (&#39;spelled&#39; _≅_ ). Exported as the module ≅
-}</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Categories.Category.Core.html" class="Module">Categories.Category.Core</a>

<a id="262" class="Keyword">module</a> <a id="269" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="289" class="Symbol">{</a><a id="290" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="292" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="294" href="Categories.Morphism.html#294" class="Bound">e</a><a id="295" class="Symbol">}</a> <a id="297" class="Symbol">(</a><a id="298" href="Categories.Morphism.html#298" class="Bound">𝒞</a> <a id="300" class="Symbol">:</a> <a id="302" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="311" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="313" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="315" href="Categories.Morphism.html#294" class="Bound">e</a><a id="316" class="Symbol">)</a> <a id="318" class="Keyword">where</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Level.html" class="Module">Level</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="371" class="Keyword">hiding</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="432" href="Categories.Morphism.html#298" class="Bound">𝒞</a>

<a id="435" class="Keyword">open</a> <a id="440" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="449" href="Categories.Morphism.html#298" class="Bound">𝒞</a>

<a id="452" class="Keyword">private</a>
  <a id="462" class="Keyword">variable</a>
    <a id="475" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="477" href="Categories.Morphism.html#477" class="Generalizable">B</a> <a id="479" href="Categories.Morphism.html#479" class="Generalizable">C</a> <a id="481" class="Symbol">:</a> <a id="483" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="Mono"></a><a id="488" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="493" class="Symbol">:</a> <a id="495" class="Symbol">∀</a> <a id="497" class="Symbol">(</a><a id="498" href="Categories.Morphism.html#498" class="Bound">f</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="504" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="506" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="507" class="Symbol">)</a> <a id="509" class="Symbol">→</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="518" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="520" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="524" href="Categories.Morphism.html#294" class="Bound">e</a><a id="525" class="Symbol">)</a>
<a id="527" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="532" class="Symbol">{</a><a id="533" class="Argument">A</a> <a id="535" class="Symbol">=</a> <a id="537" href="Categories.Morphism.html#537" class="Bound">A</a><a id="538" class="Symbol">}</a> <a id="540" href="Categories.Morphism.html#540" class="Bound">f</a> <a id="542" class="Symbol">=</a> <a id="544" class="Symbol">∀</a> <a id="546" class="Symbol">{</a><a id="547" href="Categories.Morphism.html#547" class="Bound">C</a><a id="548" class="Symbol">}</a> <a id="550" class="Symbol">→</a> <a id="552" class="Symbol">(</a><a id="553" href="Categories.Morphism.html#553" class="Bound">g₁</a> <a id="556" href="Categories.Morphism.html#556" class="Bound">g₂</a> <a id="559" class="Symbol">:</a> <a id="561" href="Categories.Morphism.html#547" class="Bound">C</a> <a id="563" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="565" href="Categories.Morphism.html#537" class="Bound">A</a><a id="566" class="Symbol">)</a> <a id="568" class="Symbol">→</a> <a id="570" href="Categories.Morphism.html#540" class="Bound">f</a> <a id="572" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="574" href="Categories.Morphism.html#553" class="Bound">g₁</a> <a id="577" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="579" href="Categories.Morphism.html#540" class="Bound">f</a> <a id="581" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="583" href="Categories.Morphism.html#556" class="Bound">g₂</a> <a id="586" class="Symbol">→</a> <a id="588" href="Categories.Morphism.html#553" class="Bound">g₁</a> <a id="591" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="593" href="Categories.Morphism.html#556" class="Bound">g₂</a>

<a id="JointMono"></a><a id="597" href="Categories.Morphism.html#597" class="Function">JointMono</a> <a id="607" class="Symbol">:</a> <a id="609" class="Symbol">{</a><a id="610" href="Categories.Morphism.html#610" class="Bound">ι</a> <a id="612" class="Symbol">:</a> <a id="614" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">(</a><a id="622" href="Categories.Morphism.html#622" class="Bound">I</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Categories.Morphism.html#610" class="Bound">ι</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">(</a><a id="634" href="Categories.Morphism.html#634" class="Bound">B</a> <a id="636" class="Symbol">:</a> <a id="638" href="Categories.Morphism.html#622" class="Bound">I</a> <a id="640" class="Symbol">→</a> <a id="642" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="645" class="Symbol">)</a> <a id="647" class="Symbol">→</a> <a id="649" class="Symbol">((</a><a id="651" href="Categories.Morphism.html#651" class="Bound">i</a> <a id="653" class="Symbol">:</a> <a id="655" href="Categories.Morphism.html#622" class="Bound">I</a><a id="656" class="Symbol">)</a> <a id="658" class="Symbol">→</a> <a id="660" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="662" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="664" href="Categories.Morphism.html#634" class="Bound">B</a> <a id="666" href="Categories.Morphism.html#651" class="Bound">i</a><a id="667" class="Symbol">)</a> <a id="669" class="Symbol">→</a> <a id="671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="675" class="Symbol">(</a><a id="676" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="678" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="680" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="682" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="684" href="Categories.Morphism.html#294" class="Bound">e</a> <a id="686" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="688" href="Categories.Morphism.html#610" class="Bound">ι</a><a id="689" class="Symbol">)</a>
<a id="691" href="Categories.Morphism.html#597" class="Function">JointMono</a> <a id="701" class="Symbol">{</a><a id="702" href="Categories.Morphism.html#702" class="Bound">A</a><a id="703" class="Symbol">}</a> <a id="705" href="Categories.Morphism.html#705" class="Bound">I</a> <a id="707" href="Categories.Morphism.html#707" class="Bound">B</a> <a id="709" href="Categories.Morphism.html#709" class="Bound">f</a> <a id="711" class="Symbol">=</a> <a id="713" class="Symbol">∀</a> <a id="715" class="Symbol">{</a><a id="716" href="Categories.Morphism.html#716" class="Bound">C</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">→</a> <a id="721" class="Symbol">(</a><a id="722" href="Categories.Morphism.html#722" class="Bound">g₁</a> <a id="725" href="Categories.Morphism.html#725" class="Bound">g₂</a> <a id="728" class="Symbol">:</a> <a id="730" href="Categories.Morphism.html#716" class="Bound">C</a> <a id="732" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="734" href="Categories.Morphism.html#702" class="Bound">A</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">→</a> <a id="739" class="Symbol">((</a><a id="741" href="Categories.Morphism.html#741" class="Bound">i</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Morphism.html#705" class="Bound">I</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">→</a> <a id="750" href="Categories.Morphism.html#709" class="Bound">f</a> <a id="752" href="Categories.Morphism.html#741" class="Bound">i</a> <a id="754" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="756" href="Categories.Morphism.html#722" class="Bound">g₁</a> <a id="759" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="761" href="Categories.Morphism.html#709" class="Bound">f</a> <a id="763" href="Categories.Morphism.html#741" class="Bound">i</a> <a id="765" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="767" href="Categories.Morphism.html#725" class="Bound">g₂</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">→</a> <a id="773" href="Categories.Morphism.html#722" class="Bound">g₁</a> <a id="776" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="778" href="Categories.Morphism.html#725" class="Bound">g₂</a>

<a id="782" class="Keyword">record</a> <a id="_↣_"></a><a id="789" href="Categories.Morphism.html#789" class="Record Operator">_↣_</a> <a id="793" class="Symbol">(</a><a id="794" href="Categories.Morphism.html#794" class="Bound">A</a> <a id="796" href="Categories.Morphism.html#796" class="Bound">B</a> <a id="798" class="Symbol">:</a> <a id="800" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="803" class="Symbol">)</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="811" class="Symbol">(</a><a id="812" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="816" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="820" href="Categories.Morphism.html#294" class="Bound">e</a><a id="821" class="Symbol">)</a> <a id="823" class="Keyword">where</a>
  <a id="831" class="Keyword">field</a>
    <a id="_↣_.mor"></a><a id="841" href="Categories.Morphism.html#841" class="Field">mor</a>  <a id="846" class="Symbol">:</a> <a id="848" href="Categories.Morphism.html#794" class="Bound">A</a> <a id="850" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="852" href="Categories.Morphism.html#796" class="Bound">B</a>
    <a id="_↣_.mono"></a><a id="858" href="Categories.Morphism.html#858" class="Field">mono</a> <a id="863" class="Symbol">:</a> <a id="865" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="870" href="Categories.Morphism.html#841" class="Field">mor</a>

<a id="Epi"></a><a id="875" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="879" class="Symbol">:</a> <a id="881" class="Symbol">∀</a> <a id="883" class="Symbol">(</a><a id="884" href="Categories.Morphism.html#884" class="Bound">f</a> <a id="886" class="Symbol">:</a> <a id="888" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="890" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="892" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">→</a> <a id="897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="901" class="Symbol">(</a><a id="902" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="906" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="908" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="910" href="Categories.Morphism.html#294" class="Bound">e</a><a id="911" class="Symbol">)</a>
<a id="913" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="917" class="Symbol">{</a><a id="918" class="Argument">B</a> <a id="920" class="Symbol">=</a> <a id="922" href="Categories.Morphism.html#922" class="Bound">B</a><a id="923" class="Symbol">}</a> <a id="925" href="Categories.Morphism.html#925" class="Bound">f</a> <a id="927" class="Symbol">=</a> <a id="929" class="Symbol">∀</a> <a id="931" class="Symbol">{</a><a id="932" href="Categories.Morphism.html#932" class="Bound">C</a><a id="933" class="Symbol">}</a> <a id="935" class="Symbol">→</a> <a id="937" class="Symbol">(</a><a id="938" href="Categories.Morphism.html#938" class="Bound">g₁</a> <a id="941" href="Categories.Morphism.html#941" class="Bound">g₂</a> <a id="944" class="Symbol">:</a> <a id="946" href="Categories.Morphism.html#922" class="Bound">B</a> <a id="948" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="950" href="Categories.Morphism.html#932" class="Bound">C</a><a id="951" class="Symbol">)</a> <a id="953" class="Symbol">→</a> <a id="955" href="Categories.Morphism.html#938" class="Bound">g₁</a> <a id="958" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="960" href="Categories.Morphism.html#925" class="Bound">f</a> <a id="962" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="964" href="Categories.Morphism.html#941" class="Bound">g₂</a> <a id="967" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="969" href="Categories.Morphism.html#925" class="Bound">f</a> <a id="971" class="Symbol">→</a> <a id="973" href="Categories.Morphism.html#938" class="Bound">g₁</a> <a id="976" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="978" href="Categories.Morphism.html#941" class="Bound">g₂</a>

<a id="JointEpi"></a><a id="982" href="Categories.Morphism.html#982" class="Function">JointEpi</a> <a id="991" class="Symbol">:</a> <a id="993" class="Symbol">(</a><a id="994" href="Categories.Morphism.html#994" class="Bound">I</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Categories.Morphism.html#1004" class="Bound">A</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Categories.Morphism.html#994" class="Bound">I</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">→</a> <a id="1019" class="Symbol">((</a><a id="1021" href="Categories.Morphism.html#1021" class="Bound">i</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Categories.Morphism.html#994" class="Bound">I</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Categories.Morphism.html#1004" class="Bound">A</a> <a id="1032" href="Categories.Morphism.html#1021" class="Bound">i</a> <a id="1034" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1036" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1048" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1050" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1052" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1054" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1055" class="Symbol">)</a>
<a id="1057" href="Categories.Morphism.html#982" class="Function">JointEpi</a> <a id="1066" class="Symbol">{</a><a id="1067" href="Categories.Morphism.html#1067" class="Bound">B</a><a id="1068" class="Symbol">}</a> <a id="1070" href="Categories.Morphism.html#1070" class="Bound">I</a> <a id="1072" href="Categories.Morphism.html#1072" class="Bound">A</a> <a id="1074" href="Categories.Morphism.html#1074" class="Bound">f</a> <a id="1076" class="Symbol">=</a> <a id="1078" class="Symbol">∀</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Categories.Morphism.html#1081" class="Bound">C</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">→</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Categories.Morphism.html#1087" class="Bound">g₁</a> <a id="1090" href="Categories.Morphism.html#1090" class="Bound">g₂</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Categories.Morphism.html#1067" class="Bound">B</a> <a id="1097" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1099" href="Categories.Morphism.html#1081" class="Bound">C</a><a id="1100" class="Symbol">)</a> <a id="1102" class="Symbol">→</a> <a id="1104" class="Symbol">((</a><a id="1106" href="Categories.Morphism.html#1106" class="Bound">i</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Categories.Morphism.html#1070" class="Bound">I</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Categories.Morphism.html#1087" class="Bound">g₁</a> <a id="1118" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1120" href="Categories.Morphism.html#1074" class="Bound">f</a> <a id="1122" href="Categories.Morphism.html#1106" class="Bound">i</a> <a id="1124" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1126" href="Categories.Morphism.html#1090" class="Bound">g₂</a> <a id="1129" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1131" href="Categories.Morphism.html#1074" class="Bound">f</a> <a id="1133" href="Categories.Morphism.html#1106" class="Bound">i</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Categories.Morphism.html#1087" class="Bound">g₁</a> <a id="1141" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1143" href="Categories.Morphism.html#1090" class="Bound">g₂</a>

<a id="1147" class="Keyword">record</a> <a id="_↠_"></a><a id="1154" href="Categories.Morphism.html#1154" class="Record Operator">_↠_</a> <a id="1158" class="Symbol">(</a><a id="1159" href="Categories.Morphism.html#1159" class="Bound">A</a> <a id="1161" href="Categories.Morphism.html#1161" class="Bound">B</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Categories.Morphism.html#290" class="Bound">o</a> <a id="1179" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1181" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1185" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Keyword">where</a>
  <a id="1196" class="Keyword">field</a>
    <a id="_↠_.mor"></a><a id="1206" href="Categories.Morphism.html#1206" class="Field">mor</a> <a id="1210" class="Symbol">:</a> <a id="1212" href="Categories.Morphism.html#1159" class="Bound">A</a> <a id="1214" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1216" href="Categories.Morphism.html#1161" class="Bound">B</a>
    <a id="_↠_.epi"></a><a id="1222" href="Categories.Morphism.html#1222" class="Field">epi</a> <a id="1226" class="Symbol">:</a> <a id="1228" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="1232" href="Categories.Morphism.html#1206" class="Field">mor</a>

<a id="_SectionOf_"></a><a id="1237" href="Categories.Morphism.html#1237" class="Function Operator">_SectionOf_</a> <a id="1249" class="Symbol">:</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Categories.Morphism.html#1252" class="Bound">g</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Categories.Morphism.html#477" class="Generalizable">B</a> <a id="1258" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1260" href="Categories.Morphism.html#475" class="Generalizable">A</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Categories.Morphism.html#1264" class="Bound">f</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="1270" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1272" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1281" href="Categories.Morphism.html#294" class="Bound">e</a>
<a id="1283" href="Categories.Morphism.html#1283" class="Bound">g</a> <a id="1285" href="Categories.Morphism.html#1237" class="Function Operator">SectionOf</a> <a id="1295" href="Categories.Morphism.html#1295" class="Bound">f</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Categories.Morphism.html#1295" class="Bound">f</a> <a id="1301" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1303" href="Categories.Morphism.html#1283" class="Bound">g</a> <a id="1305" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1307" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="_RetractOf_"></a><a id="1311" href="Categories.Morphism.html#1311" class="Function Operator">_RetractOf_</a> <a id="1323" class="Symbol">:</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Categories.Morphism.html#1326" class="Bound">g</a> <a id="1328" class="Symbol">:</a> <a id="1330" href="Categories.Morphism.html#477" class="Generalizable">B</a> <a id="1332" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1334" href="Categories.Morphism.html#475" class="Generalizable">A</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Categories.Morphism.html#1338" class="Bound">f</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="1344" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1346" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1355" href="Categories.Morphism.html#294" class="Bound">e</a>
<a id="1357" href="Categories.Morphism.html#1357" class="Bound">g</a> <a id="1359" href="Categories.Morphism.html#1311" class="Function Operator">RetractOf</a> <a id="1369" href="Categories.Morphism.html#1369" class="Bound">f</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Categories.Morphism.html#1357" class="Bound">g</a> <a id="1375" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1377" href="Categories.Morphism.html#1369" class="Bound">f</a> <a id="1379" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1381" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="1385" class="Keyword">record</a> <a id="Retract"></a><a id="1392" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Categories.Morphism.html#1401" class="Bound">X</a> <a id="1403" href="Categories.Morphism.html#1403" class="Bound">U</a> <a id="1405" class="Symbol">:</a> <a id="1407" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1421" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1423" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Keyword">where</a>
  <a id="1434" class="Keyword">field</a>
    <a id="Retract.section"></a><a id="1444" href="Categories.Morphism.html#1444" class="Field">section</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Categories.Morphism.html#1401" class="Bound">X</a> <a id="1456" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1458" href="Categories.Morphism.html#1403" class="Bound">U</a>
    <a id="Retract.retract"></a><a id="1464" href="Categories.Morphism.html#1464" class="Field">retract</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Categories.Morphism.html#1403" class="Bound">U</a> <a id="1476" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1478" href="Categories.Morphism.html#1401" class="Bound">X</a>
    <a id="Retract.is-retract"></a><a id="1484" href="Categories.Morphism.html#1484" class="Field">is-retract</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Categories.Morphism.html#1464" class="Field">retract</a> <a id="1505" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1507" href="Categories.Morphism.html#1444" class="Field">section</a> <a id="1515" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1517" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="1521" class="Keyword">record</a> <a id="Iso"></a><a id="1528" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Categories.Morphism.html#1533" class="Bound">from</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="1542" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1544" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="1545" class="Symbol">)</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Categories.Morphism.html#1548" class="Bound">to</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Categories.Morphism.html#477" class="Generalizable">B</a> <a id="1555" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1557" href="Categories.Morphism.html#475" class="Generalizable">A</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1566" href="Categories.Morphism.html#294" class="Bound">e</a> <a id="1568" class="Keyword">where</a>
  <a id="1576" class="Keyword">field</a>
    <a id="Iso.isoˡ"></a><a id="1586" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1591" class="Symbol">:</a> <a id="1593" href="Categories.Morphism.html#1548" class="Bound">to</a> <a id="1596" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1598" href="Categories.Morphism.html#1533" class="Bound">from</a> <a id="1603" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1605" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="Iso.isoʳ"></a><a id="1612" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Categories.Morphism.html#1533" class="Bound">from</a> <a id="1624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1626" href="Categories.Morphism.html#1548" class="Bound">to</a> <a id="1629" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1631" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="1635" class="Comment">-- We often say that a morphism &quot;is an iso&quot; if there exists some inverse to it.</a>
<a id="1715" class="Comment">-- This does buck the naming convention we use somewhat, but it lines up</a>
<a id="1788" class="Comment">-- better with the literature.</a>
<a id="1819" class="Keyword">record</a> <a id="IsIso"></a><a id="1826" href="Categories.Morphism.html#1826" class="Record">IsIso</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Categories.Morphism.html#1833" class="Bound">from</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Categories.Morphism.html#475" class="Generalizable">A</a> <a id="1842" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1844" href="Categories.Morphism.html#477" class="Generalizable">B</a><a id="1845" class="Symbol">)</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1856" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1858" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Keyword">where</a>
  <a id="1869" class="Keyword">field</a>
    <a id="IsIso.inv"></a><a id="1879" href="Categories.Morphism.html#1879" class="Field">inv</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Categories.Morphism.html#1844" class="Bound">B</a> <a id="1887" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1889" href="Categories.Morphism.html#1840" class="Bound">A</a>
    <a id="IsIso.iso"></a><a id="1895" href="Categories.Morphism.html#1895" class="Field">iso</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="1905" href="Categories.Morphism.html#1833" class="Bound">from</a> <a id="1910" href="Categories.Morphism.html#1879" class="Field">inv</a> 

  <a id="1918" class="Keyword">open</a> <a id="1923" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="1927" href="Categories.Morphism.html#1895" class="Field">iso</a> <a id="1931" class="Keyword">public</a>

<a id="1939" class="Keyword">infix</a> <a id="1945" class="Number">4</a> <a id="1947" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
<a id="1951" class="Keyword">record</a> <a id="_≅_"></a><a id="1958" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Categories.Morphism.html#1963" class="Bound">A</a> <a id="1965" href="Categories.Morphism.html#1965" class="Bound">B</a> <a id="1967" class="Symbol">:</a> <a id="1969" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1972" class="Symbol">)</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Categories.Morphism.html#292" class="Bound">ℓ</a> <a id="1983" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1985" href="Categories.Morphism.html#294" class="Bound">e</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Keyword">where</a>
  <a id="1996" class="Keyword">field</a>
    <a id="_≅_.from"></a><a id="2006" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Categories.Morphism.html#1963" class="Bound">A</a> <a id="2015" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2017" href="Categories.Morphism.html#1965" class="Bound">B</a>
    <a id="_≅_.to"></a><a id="2023" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2028" class="Symbol">:</a> <a id="2030" href="Categories.Morphism.html#1965" class="Bound">B</a> <a id="2032" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2034" href="Categories.Morphism.html#1963" class="Bound">A</a>
    <a id="_≅_.iso"></a><a id="2040" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2045" class="Symbol">:</a> <a id="2047" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="2051" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2056" href="Categories.Morphism.html#2023" class="Field">to</a>

  <a id="2062" class="Keyword">open</a> <a id="2067" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="2071" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2075" class="Keyword">public</a>

<a id="2083" class="Comment">-- don&#39;t pollute the name space too much</a>
<a id="2124" class="Keyword">private</a>
  <a id="≅-refl"></a><a id="2134" href="Categories.Morphism.html#2134" class="Function">≅-refl</a> <a id="2141" class="Symbol">:</a> <a id="2143" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2153" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
  <a id="2159" href="Categories.Morphism.html#2134" class="Function">≅-refl</a> <a id="2166" class="Symbol">=</a> <a id="2168" class="Keyword">record</a>
    <a id="2179" class="Symbol">{</a> <a id="2181" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2195" class="Symbol">;</a> <a id="2197" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2202" class="Symbol">=</a> <a id="2204" href="Categories.Category.Core.html#630" class="Field">id</a>
    <a id="2211" class="Symbol">;</a> <a id="2213" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2218" class="Symbol">=</a> <a id="2220" class="Keyword">record</a>
      <a id="2233" class="Symbol">{</a> <a id="2235" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2240" class="Symbol">=</a> <a id="2242" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
      <a id="2258" class="Symbol">;</a> <a id="2260" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Categories.Category.Core.html#1339" class="Field">identity²</a>
      <a id="2283" class="Symbol">}</a>
    <a id="2289" class="Symbol">}</a>

  <a id="≅-sym"></a><a id="2294" href="Categories.Morphism.html#2294" class="Function">≅-sym</a> <a id="2300" class="Symbol">:</a> <a id="2302" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2312" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
  <a id="2318" href="Categories.Morphism.html#2294" class="Function">≅-sym</a> <a id="2324" href="Categories.Morphism.html#2324" class="Bound">A≅B</a> <a id="2328" class="Symbol">=</a> <a id="2330" class="Keyword">record</a>
    <a id="2341" class="Symbol">{</a> <a id="2343" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="2357" class="Symbol">;</a> <a id="2359" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2364" class="Symbol">=</a> <a id="2366" href="Categories.Morphism.html#2006" class="Field">from</a>
    <a id="2375" class="Symbol">;</a> <a id="2377" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
      <a id="2397" class="Symbol">{</a> <a id="2399" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
      <a id="2417" class="Symbol">;</a> <a id="2419" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2424" class="Symbol">=</a> <a id="2426" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
      <a id="2437" class="Symbol">}</a>
    <a id="2443" class="Symbol">}</a>
    <a id="2449" class="Keyword">where</a> <a id="2455" class="Keyword">open</a> <a id="2460" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="2464" href="Categories.Morphism.html#2324" class="Bound">A≅B</a>

  <a id="≅-trans"></a><a id="2471" href="Categories.Morphism.html#2471" class="Function">≅-trans</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2492" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
  <a id="2498" href="Categories.Morphism.html#2471" class="Function">≅-trans</a> <a id="2506" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2510" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2514" class="Symbol">=</a> <a id="2516" class="Keyword">record</a>
    <a id="2527" class="Symbol">{</a> <a id="2529" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2541" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2545" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2547" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2552" href="Categories.Morphism.html#2506" class="Bound">A≅B</a>
    <a id="2560" class="Symbol">;</a> <a id="2562" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2567" class="Symbol">=</a> <a id="2569" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2572" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2576" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2578" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2581" href="Categories.Morphism.html#2510" class="Bound">B≅C</a>
    <a id="2589" class="Symbol">;</a> <a id="2591" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2596" class="Symbol">=</a> <a id="2598" class="Keyword">record</a>
      <a id="2611" class="Symbol">{</a> <a id="2613" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2618" class="Symbol">=</a> <a id="2620" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2634" class="Symbol">(</a><a id="2635" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2638" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2642" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2644" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2647" href="Categories.Morphism.html#2510" class="Bound">B≅C</a><a id="2650" class="Symbol">)</a> <a id="2652" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2654" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2659" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2663" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2665" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2670" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2674" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2677" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2695" href="Categories.Morphism.html#2510" class="Bound">B≅C</a><a id="2698" class="Symbol">)</a> <a id="2700" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2710" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2713" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2717" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2719" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2724" href="Categories.Morphism.html#2506" class="Bound">A≅B</a>                       <a id="2750" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="2754" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2759" href="Categories.Morphism.html#2506" class="Bound">A≅B</a>  <a id="2764" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2774" href="Categories.Category.Core.html#630" class="Field">id</a>                                      <a id="2814" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2822" class="Symbol">;</a> <a id="2824" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2829" class="Symbol">=</a> <a id="2831" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2845" class="Symbol">(</a><a id="2846" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2851" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2855" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2857" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2862" href="Categories.Morphism.html#2506" class="Bound">A≅B</a><a id="2865" class="Symbol">)</a> <a id="2867" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2869" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2872" href="Categories.Morphism.html#2506" class="Bound">A≅B</a> <a id="2876" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2878" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2881" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2885" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2888" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2906" href="Categories.Morphism.html#2506" class="Bound">A≅B</a><a id="2909" class="Symbol">)</a> <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2921" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2926" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2930" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2932" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2935" href="Categories.Morphism.html#2510" class="Bound">B≅C</a>                       <a id="2961" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2964" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="2969" href="Categories.Morphism.html#2510" class="Bound">B≅C</a> <a id="2973" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2983" href="Categories.Category.Core.html#630" class="Field">id</a>                                      <a id="3023" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3031" class="Symbol">}</a>
    <a id="3037" class="Symbol">}</a>
    <a id="3043" class="Keyword">where</a> <a id="3049" class="Keyword">open</a> <a id="3054" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
          <a id="3068" class="Keyword">open</a> <a id="3073" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="3096" class="Keyword">open</a> <a id="3101" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="≅-isEquivalence"></a><a id="3108" href="Categories.Morphism.html#3108" class="Function">≅-isEquivalence</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3140" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
<a id="3144" href="Categories.Morphism.html#3108" class="Function">≅-isEquivalence</a> <a id="3160" class="Symbol">=</a> <a id="3162" class="Keyword">record</a>
  <a id="3171" class="Symbol">{</a> <a id="3173" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="3179" class="Symbol">=</a> <a id="3181" href="Categories.Morphism.html#2134" class="Function">≅-refl</a>
  <a id="3190" class="Symbol">;</a> <a id="3192" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="3198" class="Symbol">=</a> <a id="3200" href="Categories.Morphism.html#2294" class="Function">≅-sym</a>
  <a id="3208" class="Symbol">;</a> <a id="3210" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3216" class="Symbol">=</a> <a id="3218" href="Categories.Morphism.html#2471" class="Function">≅-trans</a>
  <a id="3228" class="Symbol">}</a>

<a id="3231" class="Comment">-- But make accessing it easy:</a>
<a id="3262" class="Keyword">module</a> <a id="≅"></a><a id="3269" href="Categories.Morphism.html#3269" class="Module">≅</a> <a id="3271" class="Symbol">=</a> <a id="3273" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3287" href="Categories.Morphism.html#3108" class="Function">≅-isEquivalence</a>

<a id="≅-setoid"></a><a id="3304" href="Categories.Morphism.html#3304" class="Function">≅-setoid</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3322" class="Symbol">_</a> <a id="3324" class="Symbol">_</a>
<a id="3326" href="Categories.Morphism.html#3304" class="Function">≅-setoid</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Keyword">record</a>
  <a id="3346" class="Symbol">{</a> <a id="3348" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="3362" class="Symbol">=</a> <a id="3364" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="3370" class="Symbol">;</a> <a id="3372" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="3386" class="Symbol">=</a> <a id="3388" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a>
  <a id="3394" class="Symbol">;</a> <a id="3396" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="3410" class="Symbol">=</a> <a id="3412" href="Categories.Morphism.html#3108" class="Function">≅-isEquivalence</a>
  <a id="3430" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a> <a id="82" class="Keyword">where</a>

<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Level.html" class="Module">Level</a>

<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="171" class="Keyword">renaming</a> <a id="180" class="Symbol">(</a><a id="181" href="Categories.Functor.html#349" class="Function">id</a> <a id="184" class="Symbol">to</a> <a id="187" class="Function">idF</a><a id="190" class="Symbol">)</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>
<a id="234" class="Keyword">import</a> <a id="241" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="261" class="Symbol">as</a> <a id="264" class="Module">Morphism</a>
<a id="273" class="Keyword">import</a> <a id="280" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="310" class="Symbol">as</a> <a id="313" class="Module">MR</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">≡</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">private</a>
  <a id="395" class="Keyword">variable</a>
    <a id="408" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="410" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="412" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a> <a id="414" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="417" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="420" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="435" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="437" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="439" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a> <a id="441" class="Symbol">:</a> <a id="443" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="452" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="454" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="456" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a>

<a id="459" class="Keyword">record</a> <a id="NaturalTransformation"></a><a id="466" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="488" class="Symbol">{</a><a id="489" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="491" class="Symbol">:</a> <a id="493" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="502" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="504" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="506" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="507" class="Symbol">}</a>
                             <a id="538" class="Symbol">{</a><a id="539" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="541" class="Symbol">:</a> <a id="543" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="552" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="555" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="558" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="560" class="Symbol">}</a>
                             <a id="591" class="Symbol">(</a><a id="592" href="Categories.NaturalTransformation.Core.html#592" class="Bound">F</a> <a id="594" href="Categories.NaturalTransformation.Core.html#594" class="Bound">G</a> <a id="596" class="Symbol">:</a> <a id="598" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="606" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="608" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a><a id="609" class="Symbol">)</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Symbol">(</a><a id="618" href="Categories.NaturalTransformation.Core.html#502" class="Bound">o</a> <a id="620" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="622" href="Categories.NaturalTransformation.Core.html#504" class="Bound">ℓ</a> <a id="624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="626" href="Categories.NaturalTransformation.Core.html#555" class="Bound">ℓ′</a> <a id="629" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="631" href="Categories.NaturalTransformation.Core.html#558" class="Bound">e′</a><a id="633" class="Symbol">)</a> <a id="635" class="Keyword">where</a>
  <a id="643" class="Keyword">eta-equality</a>
  <a id="658" class="Keyword">private</a>
    <a id="670" class="Keyword">module</a> <a id="NaturalTransformation.F"></a><a id="677" href="Categories.NaturalTransformation.Core.html#677" class="Module">F</a> <a id="679" class="Symbol">=</a> <a id="681" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="689" href="Categories.NaturalTransformation.Core.html#592" class="Bound">F</a>
    <a id="695" class="Keyword">module</a> <a id="NaturalTransformation.G"></a><a id="702" href="Categories.NaturalTransformation.Core.html#702" class="Module">G</a> <a id="704" class="Symbol">=</a> <a id="706" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="714" href="Categories.NaturalTransformation.Core.html#594" class="Bound">G</a>
  <a id="718" class="Keyword">open</a> <a id="723" href="Categories.NaturalTransformation.Core.html#677" class="Module">F</a> <a id="725" class="Keyword">using</a> <a id="731" class="Symbol">(</a><a id="732" href="Categories.Functor.Core.html#432" class="Function">F₀</a><a id="734" class="Symbol">;</a> <a id="736" href="Categories.Functor.Core.html#455" class="Function">F₁</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">open</a> <a id="747" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="756" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="758" class="Keyword">hiding</a> <a id="765" class="Symbol">(</a><a id="766" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="768" class="Symbol">)</a>

  <a id="773" class="Keyword">field</a>
    <a id="NaturalTransformation.η"></a><a id="783" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="795" class="Symbol">:</a> <a id="797" class="Symbol">∀</a> <a id="799" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="801" class="Symbol">→</a> <a id="803" href="Categories.NaturalTransformation.Core.html#539" class="Bound">D</a> <a id="805" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="807" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="810" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="812" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="814" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="819" href="Categories.NaturalTransformation.Core.html#799" class="Bound">X</a> <a id="821" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NaturalTransformation.commute"></a><a id="827" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="839" class="Symbol">:</a> <a id="841" class="Symbol">∀</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a> <a id="846" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a><a id="847" class="Symbol">}</a> <a id="849" class="Symbol">(</a><a id="850" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="852" class="Symbol">:</a> <a id="854" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="856" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="858" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a> <a id="860" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="862" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a> <a id="864" href="Categories.Category.html#502" class="Function Operator">]</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">→</a> <a id="869" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="871" href="Categories.NaturalTransformation.Core.html#846" class="Bound">Y</a> <a id="873" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="875" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="878" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="880" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="882" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="887" href="Categories.NaturalTransformation.Core.html#850" class="Bound">f</a> <a id="889" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="891" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="893" href="Categories.NaturalTransformation.Core.html#844" class="Bound">X</a>
    <a id="899" class="Comment">-- We introduce an extra proof to ensure the opposite of the opposite of a natural</a>
    <a id="986" class="Comment">-- transformation is definitionally equal to itself.</a>
    <a id="NaturalTransformation.sym-commute"></a><a id="1043" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">∀</a> <a id="1059" class="Symbol">{</a><a id="1060" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1062" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Categories.NaturalTransformation.Core.html#489" class="Bound">C</a> <a id="1072" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1074" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1076" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1078" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a> <a id="1080" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1081" class="Symbol">)</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1090" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a> <a id="1092" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1094" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1096" href="Categories.NaturalTransformation.Core.html#1060" class="Bound">X</a> <a id="1098" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1100" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="1102" href="Categories.NaturalTransformation.Core.html#1062" class="Bound">Y</a> <a id="1104" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1106" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1109" href="Categories.NaturalTransformation.Core.html#1066" class="Bound">f</a>

  <a id="NaturalTransformation.op"></a><a id="1114" href="Categories.NaturalTransformation.Core.html#1114" class="Function">op</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1141" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1146" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1153" href="Categories.NaturalTransformation.Core.html#1114" class="Function">op</a> <a id="1156" class="Symbol">=</a> <a id="1158" class="Keyword">record</a>
    <a id="1169" class="Symbol">{</a> <a id="1171" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1183" class="Symbol">=</a> <a id="1185" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>
    <a id="1191" class="Symbol">;</a> <a id="1193" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1205" class="Symbol">=</a> <a id="1207" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a>
    <a id="1223" class="Symbol">;</a> <a id="1225" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>
    <a id="1251" class="Symbol">}</a>

<a id="1254" class="Comment">-- Just like `Category`, we introduce a helper definition to ease the actual</a>
<a id="1331" class="Comment">-- construction of a natural transformation.</a>
<a id="1376" class="Keyword">record</a> <a id="NTHelper"></a><a id="1383" href="Categories.NaturalTransformation.Core.html#1383" class="Record">NTHelper</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1406" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="1408" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="1410" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="1411" class="Symbol">}</a>
                <a id="1429" class="Symbol">{</a><a id="1430" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1443" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="1446" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="1449" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="1451" class="Symbol">}</a>
                <a id="1469" class="Symbol">(</a><a id="1470" href="Categories.NaturalTransformation.Core.html#1470" class="Bound">F</a> <a id="1472" href="Categories.NaturalTransformation.Core.html#1472" class="Bound">G</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1484" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1486" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a><a id="1487" class="Symbol">)</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Categories.NaturalTransformation.Core.html#1406" class="Bound">o</a> <a id="1498" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1500" href="Categories.NaturalTransformation.Core.html#1408" class="Bound">ℓ</a> <a id="1502" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1504" href="Categories.NaturalTransformation.Core.html#1410" class="Bound">e</a> <a id="1506" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1508" href="Categories.NaturalTransformation.Core.html#1443" class="Bound">o′</a> <a id="1511" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1513" href="Categories.NaturalTransformation.Core.html#1446" class="Bound">ℓ′</a> <a id="1516" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1518" href="Categories.NaturalTransformation.Core.html#1449" class="Bound">e′</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Keyword">where</a>
  <a id="1530" class="Keyword">private</a>
    <a id="1542" class="Keyword">module</a> <a id="NTHelper.G"></a><a id="1549" href="Categories.NaturalTransformation.Core.html#1549" class="Module">G</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1561" href="Categories.NaturalTransformation.Core.html#1472" class="Bound">G</a>
  <a id="1565" class="Keyword">open</a> <a id="1570" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1578" href="Categories.NaturalTransformation.Core.html#1470" class="Bound">F</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="1589" class="Symbol">;</a> <a id="1591" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="1593" class="Symbol">)</a>
  <a id="1597" class="Keyword">open</a> <a id="1602" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1611" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1613" class="Keyword">hiding</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="1623" class="Symbol">)</a>
  <a id="1627" class="Keyword">field</a>
    <a id="NTHelper.η"></a><a id="1637" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>           <a id="1649" class="Symbol">:</a> <a id="1651" class="Symbol">∀</a> <a id="1653" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Categories.NaturalTransformation.Core.html#1430" class="Bound">D</a> <a id="1659" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1661" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="1664" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1666" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1668" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1673" href="Categories.NaturalTransformation.Core.html#1653" class="Bound">X</a> <a id="1675" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NTHelper.commute"></a><a id="1681" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a>     <a id="1693" class="Symbol">:</a> <a id="1695" class="Symbol">∀</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a> <a id="1700" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a><a id="1701" class="Symbol">}</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Categories.NaturalTransformation.Core.html#1393" class="Bound">C</a> <a id="1710" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1712" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a> <a id="1714" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1716" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a> <a id="1718" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1719" class="Symbol">)</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="1725" href="Categories.NaturalTransformation.Core.html#1700" class="Bound">Y</a> <a id="1727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1729" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1732" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1734" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1736" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1741" href="Categories.NaturalTransformation.Core.html#1704" class="Bound">f</a> <a id="1743" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1745" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="1747" href="Categories.NaturalTransformation.Core.html#1698" class="Bound">X</a>

<a id="ntHelper"></a><a id="1750" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1766" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1778" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="1780" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="1781" class="Symbol">}</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Categories.NaturalTransformation.Core.html#1383" class="Record">NTHelper</a> <a id="1794" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1796" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1822" href="Categories.NaturalTransformation.Core.html#1764" class="Bound">F</a> <a id="1824" href="Categories.NaturalTransformation.Core.html#1766" class="Bound">G</a>
<a id="1826" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1835" class="Symbol">{</a><a id="1836" class="Argument">D</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Categories.NaturalTransformation.Core.html#1840" class="Bound">D</a><a id="1841" class="Symbol">}</a> <a id="1843" href="Categories.NaturalTransformation.Core.html#1843" class="Bound">α</a> <a id="1845" class="Symbol">=</a> <a id="1847" class="Keyword">record</a>
  <a id="1856" class="Symbol">{</a> <a id="1858" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="1870" class="Symbol">=</a> <a id="1872" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>
  <a id="1876" class="Symbol">;</a> <a id="1878" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a>
  <a id="1902" class="Symbol">;</a> <a id="1904" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="1916" class="Symbol">=</a> <a id="1918" class="Symbol">λ</a> <a id="1920" href="Categories.NaturalTransformation.Core.html#1920" class="Bound">f</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="1943" href="Categories.NaturalTransformation.Core.html#1920" class="Bound">f</a><a id="1944" class="Symbol">)</a>
  <a id="1948" class="Symbol">}</a>
  <a id="1952" class="Keyword">where</a> <a id="1958" class="Keyword">open</a> <a id="1963" href="Categories.NaturalTransformation.Core.html#1383" class="Module">NTHelper</a> <a id="1972" href="Categories.NaturalTransformation.Core.html#1843" class="Bound">α</a>
        <a id="1982" class="Keyword">open</a> <a id="1987" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1996" href="Categories.NaturalTransformation.Core.html#1840" class="Bound">D</a>

<a id="1999" class="Comment">-- Don&#39;t use ntHelper as it produces non-reduction in other places</a>
<a id="2066" class="Comment">-- and be pedantic about arguments too, this helps inference too.</a>
<a id="id"></a><a id="2132" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="2135" class="Symbol">:</a> <a id="2137" class="Symbol">∀</a> <a id="2139" class="Symbol">{</a><a id="2140" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2152" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2154" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2155" class="Symbol">}</a> <a id="2157" class="Symbol">→</a> <a id="2159" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2181" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a> <a id="2183" href="Categories.NaturalTransformation.Core.html#2140" class="Bound">F</a>
<a id="2185" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="2188" class="Symbol">{</a><a id="2189" class="Argument">D</a> <a id="2191" class="Symbol">=</a> <a id="2193" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a><a id="2198" class="Symbol">}</a> <a id="2200" class="Symbol">=</a> <a id="2202" class="Keyword">record</a>
  <a id="2211" class="Symbol">{</a> <a id="2213" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="2215" class="Symbol">=</a> <a id="2217" class="Symbol">λ</a> <a id="2219" href="Categories.NaturalTransformation.Core.html#2219" class="Bound">_</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="2230" class="Symbol">;</a> <a id="2232" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="2240" class="Symbol">=</a> <a id="2242" class="Symbol">λ</a> <a id="2244" href="Categories.NaturalTransformation.Core.html#2244" class="Bound">f</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="2260" class="Symbol">{</a><a id="2261" class="Argument">f</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="2276" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a> <a id="2278" href="Categories.NaturalTransformation.Core.html#2244" class="Bound">f</a><a id="2279" class="Symbol">}</a>
  <a id="2283" class="Symbol">;</a> <a id="2285" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Symbol">λ</a> <a id="2301" href="Categories.NaturalTransformation.Core.html#2301" class="Bound">f</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="2313" class="Symbol">{</a><a id="2314" class="Argument">f</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="2329" href="Categories.NaturalTransformation.Core.html#2197" class="Bound">F</a> <a id="2331" href="Categories.NaturalTransformation.Core.html#2301" class="Bound">f</a><a id="2332" class="Symbol">}</a>
  <a id="2336" class="Symbol">}</a>
  <a id="2340" class="Keyword">where</a>
  <a id="2348" class="Keyword">module</a> <a id="2355" href="Categories.NaturalTransformation.Core.html#2355" class="Module">D</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2368" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a>
  <a id="2372" class="Keyword">open</a> <a id="2377" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2380" href="Categories.NaturalTransformation.Core.html#2193" class="Bound">D</a>

<a id="2383" class="Keyword">infixr</a> <a id="2390" class="Number">9</a> <a id="2392" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2397" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="2402" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="2407" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a>

<a id="2413" class="Comment">-- &quot;Vertical composition&quot;</a>
<a id="_∘ᵥ_"></a><a id="2439" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2444" class="Symbol">:</a> <a id="2446" class="Symbol">∀</a> <a id="2448" class="Symbol">{</a><a id="2449" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2451" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2453" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2465" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2467" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">→</a>
         <a id="2481" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2503" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2505" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2531" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2533" href="Categories.NaturalTransformation.Core.html#2451" class="Bound">G</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2559" href="Categories.NaturalTransformation.Core.html#2449" class="Bound">F</a> <a id="2561" href="Categories.NaturalTransformation.Core.html#2453" class="Bound">H</a>
<a id="2563" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">_∘ᵥ_</a> <a id="2568" class="Symbol">{</a><a id="2569" class="Argument">C</a> <a id="2571" class="Symbol">=</a> <a id="2573" href="Categories.NaturalTransformation.Core.html#2573" class="Bound">C</a><a id="2574" class="Symbol">}</a> <a id="2576" class="Symbol">{</a><a id="2577" class="Argument">D</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">{</a><a id="2585" href="Categories.NaturalTransformation.Core.html#2585" class="Bound">F</a><a id="2586" class="Symbol">}</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Categories.NaturalTransformation.Core.html#2589" class="Bound">G</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">{</a><a id="2593" href="Categories.NaturalTransformation.Core.html#2593" class="Bound">H</a><a id="2594" class="Symbol">}</a> <a id="2596" href="Categories.NaturalTransformation.Core.html#2596" class="Bound">X</a> <a id="2598" href="Categories.NaturalTransformation.Core.html#2598" class="Bound">Y</a> <a id="2600" class="Symbol">=</a> <a id="2602" class="Keyword">record</a>
  <a id="2611" class="Symbol">{</a> <a id="2613" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>       <a id="2621" class="Symbol">=</a> <a id="2623" class="Symbol">λ</a> <a id="2625" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2627" class="Symbol">→</a> <a id="2629" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a> <a id="2631" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2633" href="Categories.NaturalTransformation.Core.html#783" class="Function">X.η</a> <a id="2637" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2639" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="2641" href="Categories.NaturalTransformation.Core.html#783" class="Field">Y.η</a> <a id="2645" href="Categories.NaturalTransformation.Core.html#2625" class="Bound">q</a> <a id="2647" href="Categories.Category.html#700" class="Function Operator">]</a>
  <a id="2651" class="Symbol">;</a> <a id="2653" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="2661" class="Symbol">=</a> <a id="2663" class="Symbol">λ</a> <a id="2665" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Categories.NaturalTransformation.Core.html#827" class="Function">X.commute</a> <a id="2685" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Categories.NaturalTransformation.Core.html#827" class="Field">Y.commute</a> <a id="2699" href="Categories.NaturalTransformation.Core.html#2665" class="Bound">f</a><a id="2700" class="Symbol">)</a>
  <a id="2704" class="Symbol">;</a> <a id="2706" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="2718" class="Symbol">=</a> <a id="2720" class="Symbol">λ</a> <a id="2722" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Relation.Binary.Structures.html#1622" class="Function">Category.Equiv.sym</a> <a id="2745" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Categories.NaturalTransformation.Core.html#827" class="Function">X.commute</a> <a id="2764" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a><a id="2765" class="Symbol">)</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Categories.NaturalTransformation.Core.html#827" class="Field">Y.commute</a> <a id="2778" href="Categories.NaturalTransformation.Core.html#2722" class="Bound">f</a><a id="2779" class="Symbol">))</a>
  <a id="2784" class="Symbol">}</a>
  <a id="2788" class="Keyword">where</a> <a id="2794" class="Keyword">module</a> <a id="2801" href="Categories.NaturalTransformation.Core.html#2801" class="Module">X</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2827" href="Categories.NaturalTransformation.Core.html#2596" class="Bound">X</a>
        <a id="2837" class="Keyword">module</a> <a id="2844" href="Categories.NaturalTransformation.Core.html#2844" class="Module">Y</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2870" href="Categories.NaturalTransformation.Core.html#2598" class="Bound">Y</a>
        <a id="2880" class="Keyword">open</a> <a id="2885" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="2888" href="Categories.NaturalTransformation.Core.html#2581" class="Bound">D</a>

<a id="2891" class="Comment">-- &quot;Horizontal composition&quot;</a>
<a id="_∘ₕ_"></a><a id="2919" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="2924" class="Symbol">:</a> <a id="2926" class="Symbol">∀</a> <a id="2928" class="Symbol">{</a><a id="2929" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a> <a id="2931" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2943" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="2945" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="2946" class="Symbol">}</a> <a id="2948" class="Symbol">{</a><a id="2949" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="2951" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="2953" class="Symbol">:</a> <a id="2955" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2963" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="2965" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="2966" class="Symbol">}</a> <a id="2968" class="Symbol">→</a>
         <a id="2979" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3001" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="3003" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="3005" class="Symbol">→</a> <a id="3007" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3029" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a> <a id="3031" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Categories.NaturalTransformation.Core.html#2949" class="Bound">H</a> <a id="3060" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3063" href="Categories.NaturalTransformation.Core.html#2929" class="Bound">F</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Categories.NaturalTransformation.Core.html#2951" class="Bound">I</a> <a id="3069" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3072" href="Categories.NaturalTransformation.Core.html#2931" class="Bound">G</a><a id="3073" class="Symbol">)</a>
<a id="3075" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">_∘ₕ_</a> <a id="3080" class="Symbol">{</a><a id="3081" class="Argument">E</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a><a id="3086" class="Symbol">}</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Categories.NaturalTransformation.Core.html#3089" class="Bound">F</a><a id="3090" class="Symbol">}</a> <a id="3092" class="Symbol">{</a><a id="3093" class="Argument">I</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a><a id="3098" class="Symbol">}</a> <a id="3100" href="Categories.NaturalTransformation.Core.html#3100" class="Bound">Y</a> <a id="3102" href="Categories.NaturalTransformation.Core.html#3102" class="Bound">X</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3115" class="Keyword">record</a>
  <a id="3124" class="Symbol">{</a> <a id="3126" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="3128" class="Symbol">=</a> <a id="3130" class="Symbol">λ</a> <a id="3132" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a> <a id="3138" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3140" href="Categories.NaturalTransformation.Core.html#3416" class="Function">I₁</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Categories.NaturalTransformation.Core.html#783" class="Field">X.η</a> <a id="3148" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a><a id="3149" class="Symbol">)</a> <a id="3151" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3153" href="Categories.NaturalTransformation.Core.html#783" class="Function">Y.η</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="3163" href="Categories.NaturalTransformation.Core.html#3132" class="Bound">q</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Categories.Category.html#700" class="Function Operator">]</a>
  <a id="3170" class="Symbol">;</a> <a id="3172" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3180" class="Symbol">=</a> <a id="3182" class="Symbol">λ</a> <a id="3184" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Categories.Functor.Properties.html#2461" class="Function Operator">[</a> <a id="3196" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a> <a id="3198" href="Categories.Functor.Properties.html#2461" class="Function Operator">]-resp-square</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Categories.NaturalTransformation.Core.html#827" class="Field">X.commute</a> <a id="3223" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a><a id="3224" class="Symbol">))</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Categories.NaturalTransformation.Core.html#827" class="Function">Y.commute</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="3244" href="Categories.NaturalTransformation.Core.html#3184" class="Bound">f</a><a id="3245" class="Symbol">))</a>
  <a id="3250" class="Symbol">}</a>
  <a id="3254" class="Keyword">where</a> <a id="3260" class="Keyword">module</a> <a id="3267" href="Categories.NaturalTransformation.Core.html#3267" class="Module">F</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3279" href="Categories.NaturalTransformation.Core.html#3089" class="Bound">F</a>
        <a id="3289" class="Keyword">module</a> <a id="3296" href="Categories.NaturalTransformation.Core.html#3296" class="Module">X</a> <a id="3298" class="Symbol">=</a> <a id="3300" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3322" href="Categories.NaturalTransformation.Core.html#3102" class="Bound">X</a>
        <a id="3332" class="Keyword">module</a> <a id="3339" href="Categories.NaturalTransformation.Core.html#3339" class="Module">Y</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3365" href="Categories.NaturalTransformation.Core.html#3100" class="Bound">Y</a>
        <a id="3375" class="Keyword">open</a> <a id="3380" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3388" href="Categories.NaturalTransformation.Core.html#3097" class="Bound">I</a> <a id="3390" class="Keyword">renaming</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3403" class="Symbol">to</a> <a id="3406" class="Field">I₀</a><a id="3408" class="Symbol">;</a> <a id="3410" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3413" class="Symbol">to</a> <a id="3416" class="Field">I₁</a><a id="3418" class="Symbol">)</a>
        <a id="3428" class="Keyword">open</a> <a id="3433" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3436" href="Categories.NaturalTransformation.Core.html#3085" class="Bound">E</a>

<a id="_∘ˡ_"></a><a id="3439" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="3444" class="Symbol">:</a> <a id="3446" class="Symbol">∀</a> <a id="3448" class="Symbol">{</a><a id="3449" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a> <a id="3451" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3463" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="3465" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3481" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="3483" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Symbol">→</a> <a id="3488" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3510" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a> <a id="3512" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3541" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3544" href="Categories.NaturalTransformation.Core.html#3449" class="Bound">G</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Categories.NaturalTransformation.Core.html#3469" class="Bound">F</a> <a id="3550" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3553" href="Categories.NaturalTransformation.Core.html#3451" class="Bound">H</a><a id="3554" class="Symbol">)</a>
<a id="3556" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">_∘ˡ_</a> <a id="3561" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3563" href="Categories.NaturalTransformation.Core.html#3563" class="Bound">α</a> <a id="3565" class="Symbol">=</a> <a id="3567" class="Keyword">record</a>
  <a id="3576" class="Symbol">{</a> <a id="3578" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3590" class="Symbol">=</a> <a id="3592" class="Symbol">λ</a> <a id="3594" href="Categories.NaturalTransformation.Core.html#3594" class="Bound">X</a> <a id="3596" class="Symbol">→</a> <a id="3598" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="3604" href="Categories.NaturalTransformation.Core.html#3594" class="Bound">X</a><a id="3605" class="Symbol">)</a>
  <a id="3609" class="Symbol">;</a> <a id="3611" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="3623" class="Symbol">=</a> <a id="3625" class="Symbol">λ</a> <a id="3627" href="Categories.NaturalTransformation.Core.html#3627" class="Bound">f</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Categories.Functor.Properties.html#2461" class="Function Operator">[</a> <a id="3633" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3635" href="Categories.Functor.Properties.html#2461" class="Function Operator">]-resp-square</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="3658" href="Categories.NaturalTransformation.Core.html#3627" class="Bound">f</a><a id="3659" class="Symbol">)</a>
  <a id="3663" class="Symbol">;</a> <a id="3665" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="3677" class="Symbol">=</a> <a id="3679" class="Symbol">λ</a> <a id="3681" href="Categories.NaturalTransformation.Core.html#3681" class="Bound">f</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Categories.Functor.Properties.html#2461" class="Function Operator">[</a> <a id="3687" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a> <a id="3689" href="Categories.Functor.Properties.html#2461" class="Function Operator">]-resp-square</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="3716" href="Categories.NaturalTransformation.Core.html#3681" class="Bound">f</a><a id="3717" class="Symbol">)</a>
  <a id="3721" class="Symbol">}</a>
  <a id="3725" class="Keyword">where</a> <a id="3731" class="Keyword">open</a> <a id="3736" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3744" href="Categories.NaturalTransformation.Core.html#3561" class="Bound">F</a>
        <a id="3754" class="Keyword">open</a> <a id="3759" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3781" href="Categories.NaturalTransformation.Core.html#3563" class="Bound">α</a>

<a id="_∘ʳ_"></a><a id="3784" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a> <a id="3789" class="Symbol">:</a> <a id="3791" class="Symbol">∀</a> <a id="3793" class="Symbol">{</a><a id="3794" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3796" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3808" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a> <a id="3810" href="Categories.NaturalTransformation.Core.html#439" class="Generalizable">E</a><a id="3811" class="Symbol">}</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3837" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3839" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3841" class="Symbol">→</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3856" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="3858" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="3859" class="Symbol">)</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3885" class="Symbol">(</a><a id="3886" href="Categories.NaturalTransformation.Core.html#3794" class="Bound">G</a> <a id="3888" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3891" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Categories.NaturalTransformation.Core.html#3796" class="Bound">H</a> <a id="3897" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3900" href="Categories.NaturalTransformation.Core.html#3844" class="Bound">F</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a> <a id="3908" class="Symbol">{</a><a id="3909" class="Argument">D</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Categories.NaturalTransformation.Core.html#3913" class="Bound">D</a><a id="3914" class="Symbol">}</a> <a id="3916" class="Symbol">{</a><a id="3917" class="Argument">E</a> <a id="3919" class="Symbol">=</a> <a id="3921" href="Categories.NaturalTransformation.Core.html#3921" class="Bound">E</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">{</a><a id="3925" class="Argument">G</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Categories.NaturalTransformation.Core.html#3929" class="Bound">G</a><a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">{</a><a id="3933" class="Argument">H</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Categories.NaturalTransformation.Core.html#3937" class="Bound">H</a><a id="3938" class="Symbol">}</a> <a id="3940" href="Categories.NaturalTransformation.Core.html#3940" class="Bound">α</a> <a id="3942" href="Categories.NaturalTransformation.Core.html#3942" class="Bound">F</a> <a id="3944" class="Symbol">=</a> <a id="3946" class="Keyword">record</a>
  <a id="3955" class="Symbol">{</a> <a id="3957" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="3969" class="Symbol">=</a> <a id="3971" class="Symbol">λ</a> <a id="3973" href="Categories.NaturalTransformation.Core.html#3973" class="Bound">X</a> <a id="3975" class="Symbol">→</a> <a id="3977" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="3983" href="Categories.NaturalTransformation.Core.html#3973" class="Bound">X</a><a id="3984" class="Symbol">)</a>
  <a id="3988" class="Symbol">;</a> <a id="3990" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4002" class="Symbol">=</a> <a id="4004" class="Symbol">λ</a> <a id="4006" href="Categories.NaturalTransformation.Core.html#4006" class="Bound">f</a> <a id="4008" class="Symbol">→</a> <a id="4010" href="Categories.NaturalTransformation.Core.html#827" class="Function">commute</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4022" href="Categories.NaturalTransformation.Core.html#4006" class="Bound">f</a><a id="4023" class="Symbol">)</a>
  <a id="4027" class="Symbol">;</a> <a id="4029" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4041" class="Symbol">=</a> <a id="4043" class="Symbol">λ</a> <a id="4045" href="Categories.NaturalTransformation.Core.html#4045" class="Bound">f</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Categories.NaturalTransformation.Core.html#1043" class="Function">sym-commute</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4065" href="Categories.NaturalTransformation.Core.html#4045" class="Bound">f</a><a id="4066" class="Symbol">)</a>
  <a id="4070" class="Symbol">}</a>
  <a id="4074" class="Keyword">where</a> <a id="4080" class="Keyword">open</a> <a id="4085" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4093" href="Categories.NaturalTransformation.Core.html#3942" class="Bound">F</a>
        <a id="4103" class="Keyword">open</a> <a id="4108" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4130" href="Categories.NaturalTransformation.Core.html#3940" class="Bound">α</a>

<a id="id∘id⇒id"></a><a id="4133" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="4142" class="Symbol">:</a> <a id="4144" class="Symbol">{</a><a id="4145" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a> <a id="4147" class="Symbol">:</a> <a id="4149" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4158" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="4160" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="4162" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="4163" class="Symbol">}</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4189" class="Symbol">{</a><a id="4190" class="Argument">C</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a><a id="4195" class="Symbol">}</a> <a id="4197" class="Symbol">{</a><a id="4198" class="Argument">D</a> <a id="4200" class="Symbol">=</a> <a id="4202" href="Categories.NaturalTransformation.Core.html#4145" class="Bound">C</a><a id="4203" class="Symbol">}</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4210" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4213" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4216" class="Symbol">)</a> <a id="4218" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a>
<a id="4222" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="4231" class="Symbol">{</a><a id="4232" class="Argument">C</a> <a id="4234" class="Symbol">=</a> <a id="4236" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a><a id="4237" class="Symbol">}</a> <a id="4239" class="Symbol">=</a> <a id="4241" class="Keyword">record</a>
  <a id="4250" class="Symbol">{</a> <a id="4252" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4264" class="Symbol">=</a> <a id="4266" class="Symbol">λ</a> <a id="4268" href="Categories.NaturalTransformation.Core.html#4268" class="Bound">_</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="4284" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a>
  <a id="4288" class="Symbol">;</a> <a id="4290" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4302" class="Symbol">=</a> <a id="4304" class="Symbol">λ</a> <a id="4306" href="Categories.NaturalTransformation.Core.html#4306" class="Bound">f</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">MR.id-comm-sym</a> <a id="4325" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a> <a id="4327" class="Symbol">{</a><a id="4328" class="Argument">f</a> <a id="4330" class="Symbol">=</a> <a id="4332" href="Categories.NaturalTransformation.Core.html#4306" class="Bound">f</a><a id="4333" class="Symbol">}</a>
  <a id="4337" class="Symbol">;</a> <a id="4339" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4351" class="Symbol">=</a> <a id="4353" class="Symbol">λ</a> <a id="4355" href="Categories.NaturalTransformation.Core.html#4355" class="Bound">f</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">MR.id-comm</a> <a id="4370" href="Categories.NaturalTransformation.Core.html#4236" class="Bound">C</a> <a id="4372" class="Symbol">{</a><a id="4373" class="Argument">f</a> <a id="4375" class="Symbol">=</a> <a id="4377" href="Categories.NaturalTransformation.Core.html#4355" class="Bound">f</a><a id="4378" class="Symbol">}</a>
  <a id="4382" class="Symbol">}</a>

<a id="id⇒id∘id"></a><a id="4385" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4410" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="4412" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="4414" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="4415" class="Symbol">}</a> <a id="4417" class="Symbol">→</a> <a id="4419" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4441" class="Symbol">{</a><a id="4442" class="Argument">C</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a><a id="4447" class="Symbol">}</a> <a id="4449" class="Symbol">{</a><a id="4450" class="Argument">D</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Categories.NaturalTransformation.Core.html#4397" class="Bound">C</a><a id="4455" class="Symbol">}</a> <a id="4457" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4466" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4469" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4472" class="Symbol">)</a>
<a id="4474" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="4483" class="Symbol">{</a><a id="4484" class="Argument">C</a> <a id="4486" class="Symbol">=</a> <a id="4488" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a><a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Keyword">record</a>
  <a id="4502" class="Symbol">{</a> <a id="4504" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>           <a id="4516" class="Symbol">=</a> <a id="4518" class="Symbol">λ</a> <a id="4520" href="Categories.NaturalTransformation.Core.html#4520" class="Bound">_</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="4536" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a>
  <a id="4540" class="Symbol">;</a> <a id="4542" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a>     <a id="4554" class="Symbol">=</a> <a id="4556" class="Symbol">λ</a> <a id="4558" href="Categories.NaturalTransformation.Core.html#4558" class="Bound">f</a> <a id="4560" class="Symbol">→</a> <a id="4562" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">MR.id-comm-sym</a> <a id="4577" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a> <a id="4579" class="Symbol">{</a><a id="4580" class="Argument">f</a> <a id="4582" class="Symbol">=</a> <a id="4584" href="Categories.NaturalTransformation.Core.html#4558" class="Bound">f</a><a id="4585" class="Symbol">}</a>
  <a id="4589" class="Symbol">;</a> <a id="4591" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4603" class="Symbol">=</a> <a id="4605" class="Symbol">λ</a> <a id="4607" href="Categories.NaturalTransformation.Core.html#4607" class="Bound">f</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">MR.id-comm</a> <a id="4622" href="Categories.NaturalTransformation.Core.html#4488" class="Bound">C</a> <a id="4624" class="Symbol">{</a><a id="4625" class="Argument">f</a> <a id="4627" class="Symbol">=</a> <a id="4629" href="Categories.NaturalTransformation.Core.html#4607" class="Bound">f</a><a id="4630" class="Symbol">}</a>
  <a id="4634" class="Symbol">}</a>

<a id="4637" class="Keyword">module</a> <a id="4644" href="Categories.NaturalTransformation.Core.html#4644" class="Module">_</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4659" href="Categories.NaturalTransformation.Core.html#435" class="Generalizable">C</a> <a id="4661" href="Categories.NaturalTransformation.Core.html#437" class="Generalizable">D</a><a id="4662" class="Symbol">}</a> <a id="4664" class="Keyword">where</a>
  <a id="4672" class="Keyword">open</a> <a id="4677" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="4699" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4703" class="Keyword">open</a> <a id="4708" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4716" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="4720" class="Keyword">open</a> <a id="4725" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4734" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4738" class="Keyword">open</a> <a id="4743" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="4746" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>
  <a id="4750" class="Keyword">private</a> <a id="4758" class="Keyword">module</a> <a id="4765" href="Categories.NaturalTransformation.Core.html#4765" class="Module">D</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4778" href="Categories.NaturalTransformation.Core.html#4661" class="Bound">D</a>

  <a id="4783" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="4790" class="Symbol">:</a> <a id="4792" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4814" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4819" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4822" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="4825" class="Symbol">)</a>
  <a id="4829" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="4836" class="Symbol">=</a> <a id="4838" class="Keyword">record</a> <a id="4845" class="Symbol">{</a> <a id="4847" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4849" class="Symbol">=</a> <a id="4851" class="Symbol">λ</a> <a id="4853" href="Categories.NaturalTransformation.Core.html#4853" class="Bound">_</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="4862" class="Symbol">;</a> <a id="4864" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="4872" class="Symbol">=</a> <a id="4874" class="Symbol">λ</a> <a id="4876" href="Categories.NaturalTransformation.Core.html#4876" class="Bound">_</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="4892" class="Symbol">;</a> <a id="4894" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="4906" class="Symbol">=</a> <a id="4908" class="Symbol">λ</a> <a id="4910" href="Categories.NaturalTransformation.Core.html#4910" class="Bound">_</a> <a id="4912" class="Symbol">→</a> <a id="4914" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="4922" class="Symbol">}</a>

  <a id="4927" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4958" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="4960" class="Symbol">(</a><a id="4961" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="4965" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4968" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a><a id="4969" class="Symbol">)</a>
  <a id="4973" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="4980" class="Symbol">=</a> <a id="4982" class="Keyword">record</a> <a id="4989" class="Symbol">{</a> <a id="4991" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4993" class="Symbol">=</a> <a id="4995" class="Symbol">λ</a> <a id="4997" href="Categories.NaturalTransformation.Core.html#4997" class="Bound">_</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5006" class="Symbol">;</a> <a id="5008" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Categories.NaturalTransformation.Core.html#5020" class="Bound">_</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="5036" class="Symbol">;</a> <a id="5038" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5050" class="Symbol">=</a> <a id="5052" class="Symbol">λ</a> <a id="5054" href="Categories.NaturalTransformation.Core.html#5054" class="Bound">_</a> <a id="5056" class="Symbol">→</a> <a id="5058" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="5066" class="Symbol">}</a>

  <a id="5071" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a> <a id="5105" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5108" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a><a id="5111" class="Symbol">)</a> <a id="5113" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="5117" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="5124" class="Symbol">=</a> <a id="5126" class="Keyword">record</a> <a id="5133" class="Symbol">{</a> <a id="5135" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5137" class="Symbol">=</a> <a id="5139" class="Symbol">λ</a> <a id="5141" href="Categories.NaturalTransformation.Core.html#5141" class="Bound">_</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5150" class="Symbol">;</a> <a id="5152" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5160" class="Symbol">=</a> <a id="5162" class="Symbol">λ</a> <a id="5164" href="Categories.NaturalTransformation.Core.html#5164" class="Bound">_</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="5180" class="Symbol">;</a> <a id="5182" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5194" class="Symbol">=</a> <a id="5196" class="Symbol">λ</a> <a id="5198" href="Categories.NaturalTransformation.Core.html#5198" class="Bound">_</a> <a id="5200" class="Symbol">→</a> <a id="5202" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="5210" class="Symbol">}</a>

  <a id="5215" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Categories.NaturalTransformation.Core.html#187" class="Function">idF</a> <a id="5251" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5254" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a><a id="5255" class="Symbol">)</a> <a id="5257" href="Categories.NaturalTransformation.Core.html#4647" class="Bound">F</a>
  <a id="5261" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="5268" class="Symbol">=</a> <a id="5270" class="Keyword">record</a> <a id="5277" class="Symbol">{</a> <a id="5279" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="5281" class="Symbol">=</a> <a id="5283" class="Symbol">λ</a> <a id="5285" href="Categories.NaturalTransformation.Core.html#5285" class="Bound">_</a> <a id="5287" class="Symbol">→</a> <a id="5289" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5294" class="Symbol">;</a> <a id="5296" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="5304" class="Symbol">=</a> <a id="5306" class="Symbol">λ</a> <a id="5308" href="Categories.NaturalTransformation.Core.html#5308" class="Bound">_</a> <a id="5310" class="Symbol">→</a> <a id="5312" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">id-comm-sym</a> <a id="5324" class="Symbol">;</a> <a id="5326" href="Categories.NaturalTransformation.Core.html#1043" class="Field">sym-commute</a> <a id="5338" class="Symbol">=</a> <a id="5340" class="Symbol">λ</a> <a id="5342" href="Categories.NaturalTransformation.Core.html#5342" class="Bound">_</a> <a id="5344" class="Symbol">→</a> <a id="5346" href="Categories.Morphism.Reasoning.Core.html#1202" class="Function">id-comm</a> <a id="5354" class="Symbol">}</a>

<a id="5357" class="Keyword">private</a>
  <a id="op-involutive"></a><a id="5367" href="Categories.NaturalTransformation.Core.html#5367" class="Function">op-involutive</a> <a id="5381" class="Symbol">:</a> <a id="5383" class="Symbol">{</a><a id="5384" href="Categories.NaturalTransformation.Core.html#5384" class="Bound">C</a> <a id="5386" class="Symbol">:</a> <a id="5388" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5397" href="Categories.NaturalTransformation.Core.html#408" class="Generalizable">o</a> <a id="5399" href="Categories.NaturalTransformation.Core.html#410" class="Generalizable">ℓ</a> <a id="5401" href="Categories.NaturalTransformation.Core.html#412" class="Generalizable">e</a><a id="5402" class="Symbol">}</a> <a id="5404" class="Symbol">{</a><a id="5405" href="Categories.NaturalTransformation.Core.html#5405" class="Bound">D</a> <a id="5407" class="Symbol">:</a> <a id="5409" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5418" href="Categories.NaturalTransformation.Core.html#414" class="Generalizable">o′</a> <a id="5421" href="Categories.NaturalTransformation.Core.html#417" class="Generalizable">ℓ′</a> <a id="5424" href="Categories.NaturalTransformation.Core.html#420" class="Generalizable">e′</a><a id="5426" class="Symbol">}</a> <a id="5428" class="Symbol">{</a><a id="5429" href="Categories.NaturalTransformation.Core.html#5429" class="Bound">F</a> <a id="5431" href="Categories.NaturalTransformation.Core.html#5431" class="Bound">G</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5443" href="Categories.NaturalTransformation.Core.html#5384" class="Bound">C</a> <a id="5445" href="Categories.NaturalTransformation.Core.html#5405" class="Bound">D</a><a id="5446" class="Symbol">}</a> <a id="5448" class="Symbol">→</a>
                  <a id="5468" class="Symbol">(</a><a id="5469" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="5495" href="Categories.NaturalTransformation.Core.html#5429" class="Bound">F</a> <a id="5497" href="Categories.NaturalTransformation.Core.html#5431" class="Bound">G</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Categories.NaturalTransformation.Core.html#1114" class="Function">NaturalTransformation.op</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Categories.NaturalTransformation.Core.html#1114" class="Function">NaturalTransformation.op</a> <a id="5553" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5558" href="Categories.NaturalTransformation.Core.html#5469" class="Bound">α</a>
  <a id="5562" href="Categories.NaturalTransformation.Core.html#5367" class="Function">op-involutive</a> <a id="5576" class="Symbol">_</a> <a id="5578" class="Symbol">=</a> <a id="5580" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.Dinatural.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Dinatural</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a> <a id="86" class="Keyword">where</a>

<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Level.html" class="Module">Level</a>
<a id="111" class="Keyword">open</a> <a id="116" class="Keyword">import</a> <a id="123" href="Data.Product.html" class="Module">Data.Product</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="164" class="Keyword">using</a> <a id="170" class="Symbol">(</a><a id="171" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="174" class="Symbol">;</a> <a id="176" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="189" class="Symbol">;</a> <a id="191" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="197" class="Symbol">)</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="277" class="Symbol">as</a> <a id="280" class="Module">NT</a> <a id="283" class="Keyword">hiding</a> <a id="290" class="Symbol">(</a><a id="291" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">_∘ʳ_</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="462" class="Keyword">import</a> <a id="469" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="499" class="Symbol">as</a> <a id="502" class="Module">MR</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="531" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="533" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a> <a id="535" class="Symbol">:</a> <a id="537" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="547" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="549" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="551" href="Categories.NaturalTransformation.Dinatural.html#551" class="Generalizable">E</a> <a id="553" class="Symbol">:</a> <a id="555" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="564" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="566" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="568" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a>

<a id="571" class="Keyword">record</a> <a id="DinaturalTransformation"></a><a id="578" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="602" class="Symbol">(</a><a id="603" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a> <a id="605" href="Categories.NaturalTransformation.Dinatural.html#605" class="Bound">G</a> <a id="607" class="Symbol">:</a> <a id="609" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="619" class="Symbol">(</a><a id="620" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="632" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="633" class="Symbol">)</a> <a id="635" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="637" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="638" class="Symbol">)</a> <a id="640" class="Symbol">:</a> <a id="642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="646" class="Symbol">(</a><a id="647" href="Level.html#602" class="Function">levelOfTerm</a> <a id="659" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a><a id="660" class="Symbol">)</a> <a id="662" class="Keyword">where</a>
  <a id="670" class="Keyword">eta-equality</a>
  <a id="685" class="Keyword">private</a>
    <a id="697" class="Keyword">module</a> <a id="DinaturalTransformation.C"></a><a id="704" href="Categories.NaturalTransformation.Dinatural.html#704" class="Module">C</a> <a id="706" class="Symbol">=</a> <a id="708" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="717" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a>
    <a id="723" class="Keyword">module</a> <a id="DinaturalTransformation.D"></a><a id="730" href="Categories.NaturalTransformation.Dinatural.html#730" class="Module">D</a> <a id="732" class="Symbol">=</a> <a id="734" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="743" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a>
    <a id="749" class="Keyword">module</a> <a id="DinaturalTransformation.F"></a><a id="756" href="Categories.NaturalTransformation.Dinatural.html#756" class="Module">F</a> <a id="758" class="Symbol">=</a> <a id="760" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="768" href="Categories.NaturalTransformation.Dinatural.html#603" class="Bound">F</a>
    <a id="774" class="Keyword">module</a> <a id="DinaturalTransformation.G"></a><a id="781" href="Categories.NaturalTransformation.Dinatural.html#781" class="Module">G</a> <a id="783" class="Symbol">=</a> <a id="785" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="793" href="Categories.NaturalTransformation.Dinatural.html#605" class="Bound">G</a>

  <a id="798" class="Keyword">open</a> <a id="803" href="Categories.NaturalTransformation.Dinatural.html#730" class="Module">D</a> <a id="805" class="Keyword">hiding</a> <a id="812" class="Symbol">(</a><a id="813" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="815" class="Symbol">)</a>
  <a id="819" class="Keyword">open</a> <a id="824" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="836" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a>

  <a id="841" class="Keyword">field</a>
    <a id="DinaturalTransformation.α"></a><a id="851" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="862" class="Symbol">:</a> <a id="864" class="Symbol">∀</a> <a id="866" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="868" class="Symbol">→</a> <a id="870" href="Categories.NaturalTransformation.Dinatural.html#637" class="Bound">D</a> <a id="872" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="874" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="879" class="Symbol">(</a><a id="880" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="884" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a><a id="885" class="Symbol">)</a> <a id="887" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="889" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="894" class="Symbol">(</a><a id="895" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a> <a id="897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="899" href="Categories.NaturalTransformation.Dinatural.html#866" class="Bound">X</a><a id="900" class="Symbol">)</a> <a id="902" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="DinaturalTransformation.commute"></a><a id="908" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="919" class="Symbol">:</a> <a id="921" class="Symbol">∀</a> <a id="923" class="Symbol">{</a><a id="924" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="926" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="927" class="Symbol">}</a> <a id="929" class="Symbol">(</a><a id="930" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="932" class="Symbol">:</a> <a id="934" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a> <a id="936" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="938" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="940" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="942" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="944" href="Categories.Category.html#502" class="Function Operator">]</a><a id="945" class="Symbol">)</a> <a id="947" class="Symbol">→</a>
                <a id="965" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="967" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="972" class="Symbol">(</a><a id="973" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="977" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="978" class="Symbol">)</a> <a id="980" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="982" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="987" class="Symbol">(</a><a id="988" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="992" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="993" class="Symbol">)</a> <a id="995" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                  <a id="1016" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="1024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1026" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1030" class="Symbol">)</a>             <a id="1044" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1047" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="1055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1057" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1080" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1082" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a>                         <a id="1108" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1111" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a> <a id="1119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1121" href="Categories.NaturalTransformation.Dinatural.html#924" class="Bound">X</a><a id="1122" class="Symbol">)</a> <a id="1124" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1144" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1157" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a><a id="1158" class="Symbol">)</a>
                <a id="1176" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1178" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1191" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a><a id="1192" class="Symbol">)</a>             <a id="1206" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1209" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="1220" class="Symbol">)</a> <a id="1222" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1242" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1244" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a>                         <a id="1270" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1273" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a> <a id="1281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1283" href="Categories.NaturalTransformation.Dinatural.html#926" class="Bound">Y</a><a id="1284" class="Symbol">)</a> <a id="1286" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1306" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Categories.NaturalTransformation.Dinatural.html#930" class="Bound">f</a> <a id="1314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1316" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1320" class="Symbol">)</a>
                <a id="1338" href="Categories.Category.html#1379" class="Function Operator">⟩</a>
    <a id="1344" class="Comment">-- We add this extra proof, because, again, we want to ensure the opposite of the</a>
    <a id="1430" class="Comment">-- opposite of dinatural transformation is definitionally equal to itself.</a>
    <a id="DinaturalTransformation.op-commute"></a><a id="1509" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="1520" class="Symbol">:</a> <a id="1522" class="Symbol">∀</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1527" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Categories.NaturalTransformation.Dinatural.html#632" class="Bound">C</a> <a id="1537" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1539" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1541" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1543" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1545" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a>
                <a id="1566" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="1568" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1578" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1579" class="Symbol">)</a> <a id="1581" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="1583" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1593" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1594" class="Symbol">)</a> <a id="1596" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                  <a id="1617" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1630" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a><a id="1631" class="Symbol">)</a>             <a id="1645" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1648" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1658" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1659" class="Symbol">)</a> <a id="1661" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1681" class="Symbol">(</a><a id="1682" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1684" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a>                         <a id="1710" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1713" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a> <a id="1721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1723" href="Categories.NaturalTransformation.Dinatural.html#1527" class="Bound">Y</a><a id="1724" class="Symbol">)</a> <a id="1726" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1746" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1756" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1760" class="Symbol">))</a>
                <a id="1779" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="1781" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a> <a id="1789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1791" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="1795" class="Symbol">)</a>             <a id="1809" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1812" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1817" class="Symbol">(</a><a id="1818" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1820" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1822" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1823" class="Symbol">)</a> <a id="1825" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1845" class="Symbol">(</a><a id="1846" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="1848" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a>                         <a id="1874" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="1877" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a> <a id="1885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1887" href="Categories.NaturalTransformation.Dinatural.html#1525" class="Bound">X</a><a id="1888" class="Symbol">)</a> <a id="1890" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="1910" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="1921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1923" href="Categories.NaturalTransformation.Dinatural.html#1531" class="Bound">f</a><a id="1924" class="Symbol">))</a>
                <a id="1943" href="Categories.Category.html#1379" class="Function Operator">⟩</a>

  <a id="DinaturalTransformation.op"></a><a id="1948" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">op</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="1977" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1982" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1989" href="Categories.NaturalTransformation.Dinatural.html#1948" class="Function">op</a> <a id="1992" class="Symbol">=</a> <a id="1994" class="Keyword">record</a>
    <a id="2005" class="Symbol">{</a> <a id="2007" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="2018" class="Symbol">=</a> <a id="2020" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>
    <a id="2026" class="Symbol">;</a> <a id="2028" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="2039" class="Symbol">=</a> <a id="2041" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a>
    <a id="2056" class="Symbol">;</a> <a id="2058" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="2069" class="Symbol">=</a> <a id="2071" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>
    <a id="2083" class="Symbol">}</a>

<a id="2086" class="Comment">-- to reduce the burden of constructing a DinaturalTransformation, we introduce</a>
<a id="2166" class="Comment">-- another helper.</a>
<a id="2185" class="Keyword">record</a> <a id="DTHelper"></a><a id="2192" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Record">DTHelper</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a> <a id="2204" href="Categories.NaturalTransformation.Dinatural.html#2204" class="Bound">G</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="2231" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="2232" class="Symbol">)</a> <a id="2234" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="2236" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">:</a> <a id="2241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Level.html#602" class="Function">levelOfTerm</a> <a id="2258" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a><a id="2259" class="Symbol">)</a> <a id="2261" class="Keyword">where</a>
  <a id="2269" class="Keyword">private</a>
    <a id="2281" class="Keyword">module</a> <a id="DTHelper.C"></a><a id="2288" href="Categories.NaturalTransformation.Dinatural.html#2288" class="Module">C</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2301" href="Categories.NaturalTransformation.Dinatural.html#2231" class="Bound">C</a>
    <a id="2307" class="Keyword">module</a> <a id="DTHelper.D"></a><a id="2314" href="Categories.NaturalTransformation.Dinatural.html#2314" class="Module">D</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2327" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a>
    <a id="2333" class="Keyword">module</a> <a id="DTHelper.F"></a><a id="2340" href="Categories.NaturalTransformation.Dinatural.html#2340" class="Module">F</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2352" href="Categories.NaturalTransformation.Dinatural.html#2202" class="Bound">F</a>
    <a id="2358" class="Keyword">module</a> <a id="DTHelper.G"></a><a id="2365" href="Categories.NaturalTransformation.Dinatural.html#2365" class="Module">G</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2377" href="Categories.NaturalTransformation.Dinatural.html#2204" class="Bound">G</a>
  <a id="2381" class="Keyword">open</a> <a id="2386" href="Categories.NaturalTransformation.Dinatural.html#2314" class="Module">D</a> <a id="2388" class="Keyword">hiding</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="2398" class="Symbol">)</a>
  <a id="2402" class="Keyword">open</a> <a id="2407" href="Categories.Category.html#1298" class="Module">Commutation</a> <a id="2419" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a>

  <a id="2424" class="Keyword">field</a>
    <a id="DTHelper.α"></a><a id="2434" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>          <a id="2445" class="Symbol">:</a> <a id="2447" class="Symbol">∀</a> <a id="2449" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2451" class="Symbol">→</a> <a id="2453" href="Categories.NaturalTransformation.Dinatural.html#2236" class="Bound">D</a> <a id="2455" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2457" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2467" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a><a id="2468" class="Symbol">)</a> <a id="2470" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2472" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a> <a id="2480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2482" href="Categories.NaturalTransformation.Dinatural.html#2449" class="Bound">X</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="DTHelper.commute"></a><a id="2491" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a>    <a id="2502" class="Symbol">:</a> <a id="2504" class="Symbol">∀</a> <a id="2506" class="Symbol">{</a><a id="2507" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2509" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2510" class="Symbol">}</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="Categories.NaturalTransformation.Dinatural.html#2231" class="Bound">C</a> <a id="2519" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2521" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2523" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2525" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2527" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">→</a>
                <a id="2548" href="Categories.Category.html#1379" class="Function Operator">[</a> <a id="2550" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2560" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2561" class="Symbol">)</a> <a id="2563" href="Categories.Category.html#1379" class="Function Operator">⇒</a> <a id="2565" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2575" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Categories.Category.html#1379" class="Function Operator">]⟨</a>
                  <a id="2599" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2609" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="2613" class="Symbol">)</a>             <a id="2627" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2630" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2640" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2641" class="Symbol">)</a> <a id="2643" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="2663" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a> <a id="2665" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a>                         <a id="2691" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2694" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a> <a id="2702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2704" href="Categories.NaturalTransformation.Dinatural.html#2507" class="Bound">X</a><a id="2705" class="Symbol">)</a> <a id="2707" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="2727" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="2738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2740" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a><a id="2741" class="Symbol">)</a>
                <a id="2759" href="Categories.Category.html#1379" class="Function Operator">≈</a> <a id="2761" href="Categories.Functor.Core.html#455" class="Function">F.F₁</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="2772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2774" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a><a id="2775" class="Symbol">)</a>             <a id="2789" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2792" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2802" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="2825" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a> <a id="2827" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a>                         <a id="2853" href="Categories.Category.html#1481" class="Function">⇒⟨</a> <a id="2856" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a> <a id="2864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2866" href="Categories.NaturalTransformation.Dinatural.html#2509" class="Bound">Y</a><a id="2867" class="Symbol">)</a> <a id="2869" href="Categories.Category.html#1481" class="Function">⟩</a>
                  <a id="2889" href="Categories.Functor.Core.html#455" class="Function">G.F₁</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Categories.NaturalTransformation.Dinatural.html#2513" class="Bound">f</a> <a id="2897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2899" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="2903" class="Symbol">)</a>
                <a id="2921" href="Categories.Category.html#1379" class="Function Operator">⟩</a>

<a id="dtHelper"></a><a id="2924" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="2933" class="Symbol">:</a> <a id="2935" class="Symbol">∀</a> <a id="2937" class="Symbol">{</a><a id="2938" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="2940" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="2967" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="2968" class="Symbol">)</a> <a id="2970" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="2972" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="2973" class="Symbol">}</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Record">DTHelper</a> <a id="2986" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="2988" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3016" href="Categories.NaturalTransformation.Dinatural.html#2938" class="Bound">F</a> <a id="3018" href="Categories.NaturalTransformation.Dinatural.html#2940" class="Bound">G</a>
<a id="3020" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="3029" class="Symbol">{</a><a id="3030" class="Argument">D</a> <a id="3032" class="Symbol">=</a> <a id="3034" href="Categories.NaturalTransformation.Dinatural.html#3034" class="Bound">D</a><a id="3035" class="Symbol">}</a> <a id="3037" href="Categories.NaturalTransformation.Dinatural.html#3037" class="Bound">θ</a> <a id="3039" class="Symbol">=</a> <a id="3041" class="Keyword">record</a>
  <a id="3050" class="Symbol">{</a> <a id="3052" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>          <a id="3063" class="Symbol">=</a> <a id="3065" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>
  <a id="3069" class="Symbol">;</a> <a id="3071" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a>    <a id="3082" class="Symbol">=</a> <a id="3084" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a>
  <a id="3094" class="Symbol">;</a> <a id="3096" href="Categories.NaturalTransformation.Dinatural.html#1509" class="Field">op-commute</a> <a id="3107" class="Symbol">=</a> <a id="3109" class="Symbol">λ</a> <a id="3111" href="Categories.NaturalTransformation.Dinatural.html#3111" class="Bound">f</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3121" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3123" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="3134" href="Categories.NaturalTransformation.Dinatural.html#3111" class="Bound">f</a><a id="3135" class="Symbol">)</a> <a id="3137" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3139" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
  <a id="3151" class="Symbol">}</a>
  <a id="3155" class="Keyword">where</a> <a id="3161" class="Keyword">open</a> <a id="3166" href="Categories.NaturalTransformation.Dinatural.html#2192" class="Module">DTHelper</a> <a id="3175" href="Categories.NaturalTransformation.Dinatural.html#3037" class="Bound">θ</a>
        <a id="3185" class="Keyword">open</a> <a id="3190" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3199" href="Categories.NaturalTransformation.Dinatural.html#3034" class="Bound">D</a>
        <a id="3209" class="Keyword">open</a> <a id="3214" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="3228" class="Keyword">module</a> <a id="3235" href="Categories.NaturalTransformation.Dinatural.html#3235" class="Module">_</a> <a id="3237" class="Symbol">{</a><a id="3238" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3240" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3242" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="3269" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="3270" class="Symbol">)</a> <a id="3272" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="3274" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="3275" class="Symbol">}</a> <a id="3277" class="Keyword">where</a>
  <a id="3285" class="Keyword">private</a>
    <a id="3297" class="Keyword">module</a> <a id="3304" href="Categories.NaturalTransformation.Dinatural.html#3304" class="Module">C</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3317" href="Categories.NaturalTransformation.Dinatural.html#3269" class="Bound">C</a>
  <a id="3321" class="Keyword">open</a> <a id="3326" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3335" href="Categories.NaturalTransformation.Dinatural.html#3274" class="Bound">D</a>
  <a id="3339" class="Keyword">open</a> <a id="3344" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="3359" class="Keyword">open</a> <a id="3364" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="3374" class="Keyword">open</a> <a id="3379" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3382" href="Categories.NaturalTransformation.Dinatural.html#3274" class="Bound">D</a>

  <a id="3387" class="Keyword">infixr</a> <a id="3394" class="Number">9</a> <a id="3396" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">_&lt;∘_</a>
  <a id="3403" class="Keyword">infixl</a> <a id="3410" class="Number">9</a> <a id="3412" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">_∘&gt;_</a>

  <a id="3420" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">_&lt;∘_</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3449" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3451" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3453" class="Symbol">→</a> <a id="3455" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3479" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3481" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="3509" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3511" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a>
  <a id="3515" href="Categories.NaturalTransformation.Dinatural.html#3515" class="Bound">θ</a> <a id="3517" href="Categories.NaturalTransformation.Dinatural.html#3420" class="Function Operator">&lt;∘</a> <a id="3520" href="Categories.NaturalTransformation.Dinatural.html#3520" class="Bound">β</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="3533" class="Keyword">record</a>
    <a id="3544" class="Symbol">{</a> <a id="3546" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="3554" class="Symbol">=</a> <a id="3556" class="Symbol">λ</a> <a id="3558" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a> <a id="3567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3569" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a><a id="3570" class="Symbol">)</a> <a id="3572" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3574" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3576" href="Categories.NaturalTransformation.Dinatural.html#3558" class="Bound">X</a>
    <a id="3582" class="Symbol">;</a> <a id="3584" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="3592" class="Symbol">=</a> <a id="3594" class="Symbol">λ</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3599" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3600" class="Symbol">}</a> <a id="3602" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="3618" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3621" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3629" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3631" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3632" class="Symbol">)</a> <a id="3634" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3644" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3645" class="Symbol">)</a> <a id="3647" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3649" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3651" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3652" class="Symbol">)</a> <a id="3654" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3656" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3659" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3666" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3670" class="Symbol">)</a>   <a id="3674" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3678" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Categories.NaturalTransformation.Core.html#827" class="Function">θ.commute</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3711" class="Symbol">)))</a> <a id="3715" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="3723" class="Symbol">((</a><a id="3725" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3732" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3733" class="Symbol">)</a> <a id="3735" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3737" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3740" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3750" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3751" class="Symbol">))</a> <a id="3754" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3756" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3758" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a><a id="3759" class="Symbol">)</a> <a id="3761" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3763" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3766" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3771" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3773" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3782" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3788" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3790" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">β.commute</a> <a id="3807" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3808" class="Symbol">)</a> <a id="3810" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3818" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3820" class="Symbol">(</a><a id="3821" href="Categories.NaturalTransformation.Dinatural.html#3597" class="Bound">X</a> <a id="3823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3825" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3826" class="Symbol">)</a> <a id="3828" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3830" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3833" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3840" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3844" class="Symbol">)</a> <a id="3846" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3848" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3850" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a> <a id="3852" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3854" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3857" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3865" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3867" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3868" class="Symbol">)</a>     <a id="3874" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3877" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3883" class="Symbol">(</a><a id="3884" href="Categories.NaturalTransformation.Core.html#827" class="Function">θ.commute</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3899" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3903" class="Symbol">))</a> <a id="3906" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3908" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="3914" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3924" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3932" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3935" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="3937" class="Symbol">(</a><a id="3938" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a> <a id="3940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3942" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a> <a id="3956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3958" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3959" class="Symbol">)</a> <a id="3961" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3963" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="3965" href="Categories.NaturalTransformation.Dinatural.html#3599" class="Bound">Y</a><a id="3966" class="Symbol">)</a> <a id="3968" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3970" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3973" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="3981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3983" href="Categories.NaturalTransformation.Dinatural.html#3602" class="Bound">f</a><a id="3984" class="Symbol">)</a>   <a id="3988" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3994" class="Symbol">}</a>
    <a id="4000" class="Keyword">where</a> <a id="4006" class="Keyword">module</a> <a id="4013" href="Categories.NaturalTransformation.Dinatural.html#4013" class="Module">θ</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4039" href="Categories.NaturalTransformation.Dinatural.html#3515" class="Bound">θ</a>
          <a id="4051" class="Keyword">module</a> <a id="4058" href="Categories.NaturalTransformation.Dinatural.html#4058" class="Module">β</a> <a id="4060" class="Symbol">=</a> <a id="4062" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="4086" href="Categories.NaturalTransformation.Dinatural.html#3520" class="Bound">β</a>
          <a id="4098" class="Keyword">open</a> <a id="4103" href="Categories.NaturalTransformation.Dinatural.html#4013" class="Module">θ</a>
          <a id="4115" class="Keyword">open</a> <a id="4120" href="Categories.NaturalTransformation.Dinatural.html#4058" class="Module">β</a>

  <a id="4125" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">_∘&gt;_</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="4156" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4158" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="4184" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4186" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="4214" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4216" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a>
  <a id="4220" href="Categories.NaturalTransformation.Dinatural.html#4220" class="Bound">β</a> <a id="4222" href="Categories.NaturalTransformation.Dinatural.html#4125" class="Function Operator">∘&gt;</a> <a id="4225" href="Categories.NaturalTransformation.Dinatural.html#4225" class="Bound">θ</a> <a id="4227" class="Symbol">=</a> <a id="4229" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="4238" class="Keyword">record</a>
    <a id="4249" class="Symbol">{</a> <a id="4251" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="4259" class="Symbol">=</a> <a id="4261" class="Symbol">λ</a> <a id="4263" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4269" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4271" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4273" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a> <a id="4278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4280" href="Categories.NaturalTransformation.Dinatural.html#4263" class="Bound">X</a><a id="4281" class="Symbol">)</a>
    <a id="4287" class="Symbol">;</a> <a id="4289" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="4297" class="Symbol">=</a> <a id="4299" class="Symbol">λ</a> <a id="4301" class="Symbol">{</a><a id="4302" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4304" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a><a id="4305" class="Symbol">}</a> <a id="4307" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4309" class="Symbol">→</a> <a id="4311" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4323" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4326" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4336" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4344" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4346" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4348" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4355" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4356" class="Symbol">))</a> <a id="4359" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4361" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4364" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4371" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4375" class="Symbol">)</a> <a id="4377" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4380" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4388" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Categories.NaturalTransformation.Core.html#827" class="Field">θ.commute</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4410" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4414" class="Symbol">))</a> <a id="4417" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4425" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4428" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4438" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4439" class="Symbol">)</a> <a id="4441" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4443" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4445" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4447" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4449" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4452" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4459" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4463" class="Symbol">)</a> <a id="4465" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4467" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4474" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4475" class="Symbol">)</a>   <a id="4479" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4482" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4492" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4502" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4504" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4514" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4522" class="Symbol">(</a><a id="4523" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4526" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4536" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4537" class="Symbol">)</a> <a id="4539" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4541" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4543" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a> <a id="4545" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4550" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4557" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4561" class="Symbol">))</a> <a id="4564" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4566" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4573" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4579" href="Categories.NaturalTransformation.Dinatural.html#908" class="Function">β.commute</a> <a id="4589" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4591" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4607" class="Symbol">(</a><a id="4608" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4611" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4618" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4622" class="Symbol">)</a> <a id="4624" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4626" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4628" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4630" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4632" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4635" href="Categories.NaturalTransformation.Dinatural.html#3240" class="Bound">G</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4645" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4646" class="Symbol">))</a> <a id="4649" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4651" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4658" href="Categories.NaturalTransformation.Dinatural.html#4302" class="Bound">X</a><a id="4659" class="Symbol">)</a> <a id="4661" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4665" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4678" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4680" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="4686" class="Symbol">(</a><a id="4687" href="Categories.NaturalTransformation.Core.html#827" class="Field">θ.commute</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4705" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4706" class="Symbol">)))</a> <a id="4710" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="4718" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4721" href="Categories.NaturalTransformation.Dinatural.html#3242" class="Bound">H</a> <a id="4723" class="Symbol">(</a><a id="4724" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a> <a id="4726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4728" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="4732" class="Symbol">)</a> <a id="4734" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="4739" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4741" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4743" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4745" class="Symbol">(</a><a id="4746" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a> <a id="4748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4750" href="Categories.NaturalTransformation.Dinatural.html#4304" class="Bound">Y</a><a id="4751" class="Symbol">))</a> <a id="4754" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4756" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="4759" href="Categories.NaturalTransformation.Dinatural.html#3238" class="Bound">F</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="4767" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4769" href="Categories.NaturalTransformation.Dinatural.html#4307" class="Bound">f</a><a id="4770" class="Symbol">)</a> <a id="4772" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4778" class="Symbol">}</a>
    <a id="4784" class="Keyword">where</a> <a id="4790" class="Keyword">module</a> <a id="4797" href="Categories.NaturalTransformation.Dinatural.html#4797" class="Module">θ</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="4823" href="Categories.NaturalTransformation.Dinatural.html#4225" class="Bound">θ</a>
          <a id="4835" class="Keyword">module</a> <a id="4842" href="Categories.NaturalTransformation.Dinatural.html#4842" class="Module">β</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="4870" href="Categories.NaturalTransformation.Dinatural.html#4220" class="Bound">β</a>
          <a id="4882" class="Keyword">open</a> <a id="4887" href="Categories.NaturalTransformation.Dinatural.html#4797" class="Module">θ</a>
          <a id="4899" class="Keyword">open</a> <a id="4904" href="Categories.NaturalTransformation.Dinatural.html#4842" class="Module">β</a>

<a id="4907" class="Keyword">module</a> <a id="4914" href="Categories.NaturalTransformation.Dinatural.html#4914" class="Module">_</a> <a id="4916" class="Symbol">{</a><a id="4917" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="4919" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="4921" class="Symbol">:</a> <a id="4923" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="4946" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="4947" class="Symbol">)</a> <a id="4949" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="4951" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="4952" class="Symbol">}</a> <a id="4954" class="Keyword">where</a>
  <a id="4962" class="Keyword">private</a>
    <a id="4974" class="Keyword">module</a> <a id="4981" href="Categories.NaturalTransformation.Dinatural.html#4981" class="Module">C</a> <a id="4983" class="Symbol">=</a> <a id="4985" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4994" href="Categories.NaturalTransformation.Dinatural.html#4946" class="Bound">C</a>
  <a id="4998" class="Keyword">open</a> <a id="5003" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5012" href="Categories.NaturalTransformation.Dinatural.html#4951" class="Bound">D</a>
  <a id="5016" class="Keyword">open</a> <a id="5021" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="5036" class="Keyword">open</a> <a id="5041" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="5051" class="Keyword">open</a> <a id="5056" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="5059" href="Categories.NaturalTransformation.Dinatural.html#4951" class="Bound">D</a>

  <a id="5064" class="Keyword">infixl</a> <a id="5071" class="Number">9</a> <a id="5073" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a>

  <a id="5081" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a> <a id="5086" class="Symbol">:</a> <a id="5088" class="Symbol">∀</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Categories.NaturalTransformation.Dinatural.html#5091" class="Bound">E</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5104" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="5106" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="5108" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="5109" class="Symbol">}</a> <a id="5111" class="Symbol">→</a>
           <a id="5124" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="5148" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5150" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5152" class="Symbol">→</a> <a id="5154" class="Symbol">(</a><a id="5155" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a> <a id="5157" class="Symbol">:</a> <a id="5159" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5167" href="Categories.NaturalTransformation.Dinatural.html#5091" class="Bound">E</a> <a id="5169" href="Categories.NaturalTransformation.Dinatural.html#4946" class="Bound">C</a><a id="5170" class="Symbol">)</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5201" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5204" class="Symbol">((</a><a id="5206" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="5217" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5218" class="Symbol">)</a> <a id="5220" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="5222" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5223" class="Symbol">))</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5229" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5232" class="Symbol">((</a><a id="5234" href="Categories.Functor.Core.html#816" class="Function">Functor.op</a> <a id="5245" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Categories.Category.Product.html#1962" class="Function Operator">⁂</a> <a id="5250" href="Categories.NaturalTransformation.Dinatural.html#5155" class="Bound">K</a><a id="5251" class="Symbol">))</a>
  <a id="5256" href="Categories.NaturalTransformation.Dinatural.html#5081" class="Function Operator">_∘ʳ_</a> <a id="5261" class="Symbol">{</a><a id="5262" class="Argument">E</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Categories.NaturalTransformation.Dinatural.html#5266" class="Bound">E</a><a id="5267" class="Symbol">}</a> <a id="5269" href="Categories.NaturalTransformation.Dinatural.html#5269" class="Bound">β</a> <a id="5271" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5273" class="Symbol">=</a> <a id="5275" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="5284" class="Keyword">record</a>
    <a id="5295" class="Symbol">{</a> <a id="5297" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="5305" class="Symbol">=</a> <a id="5307" class="Symbol">λ</a> <a id="5309" href="Categories.NaturalTransformation.Dinatural.html#5309" class="Bound">X</a> <a id="5311" class="Symbol">→</a> <a id="5313" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5315" class="Symbol">(</a><a id="5316" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5319" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5321" href="Categories.NaturalTransformation.Dinatural.html#5309" class="Bound">X</a><a id="5322" class="Symbol">)</a>
    <a id="5328" class="Symbol">;</a> <a id="5330" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="5338" class="Symbol">=</a> <a id="5340" class="Symbol">λ</a> <a id="5342" class="Symbol">{</a><a id="5343" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a> <a id="5345" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5346" class="Symbol">}</a> <a id="5348" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5364" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5367" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5369" class="Symbol">(</a><a id="5370" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5373" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5375" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="5380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5382" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5385" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5387" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5388" class="Symbol">)</a> <a id="5390" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5392" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5398" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5400" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a><a id="5401" class="Symbol">)</a> <a id="5403" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5405" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5408" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5414" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5416" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5420" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5423" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5425" href="Categories.Category.Core.html#630" class="Function">E.id</a><a id="5429" class="Symbol">)</a>
        <a id="5439" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5442" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5451" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5463" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5467" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a><a id="5479" class="Symbol">)</a> <a id="5481" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5485" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5496" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5500" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5509" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5511" class="Symbol">(</a><a id="5512" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="5525" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5527" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5536" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a><a id="5537" class="Symbol">)</a> <a id="5539" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5550" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="5558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5560" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5563" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5565" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5566" class="Symbol">)</a> <a id="5568" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5570" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5576" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5578" href="Categories.NaturalTransformation.Dinatural.html#5343" class="Bound">X</a><a id="5579" class="Symbol">)</a> <a id="5581" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5583" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5586" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5592" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5594" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5596" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5598" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5602" class="Symbol">)</a>
        <a id="5612" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5615" href="Categories.NaturalTransformation.Dinatural.html#908" class="Function">commute</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5627" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5629" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5630" class="Symbol">)</a> <a id="5632" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5640" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5643" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5649" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5651" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5653" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5655" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="5659" class="Symbol">)</a> <a id="5661" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5663" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5669" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5671" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5676" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5679" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="5687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5689" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5692" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5694" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5695" class="Symbol">)</a>
        <a id="5705" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5709" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5718" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a> <a id="5734" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5736" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5745" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a><a id="5746" class="Symbol">)</a> <a id="5748" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5752" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5763" href="Categories.Category.Core.html#2634" class="Function Operator">⟩∘⟨</a> <a id="5767" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="5776" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5778" class="Symbol">(</a><a id="5779" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="5788" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5790" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5792" href="Relation.Binary.Structures.html#1596" class="Function">C.Equiv.refl</a><a id="5804" class="Symbol">)</a> <a id="5806" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5814" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5817" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5823" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5825" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a> <a id="5827" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5829" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5832" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5834" href="Categories.Category.Core.html#630" class="Function">E.id</a><a id="5838" class="Symbol">)</a> <a id="5840" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5842" href="Categories.NaturalTransformation.Dinatural.html#851" class="Function">α</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="5848" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5850" href="Categories.NaturalTransformation.Dinatural.html#5345" class="Bound">Y</a><a id="5851" class="Symbol">)</a> <a id="5853" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5855" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5858" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5864" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5866" href="Categories.Category.Core.html#630" class="Function">E.id</a> <a id="5871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5873" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="5876" href="Categories.NaturalTransformation.Dinatural.html#5271" class="Bound">K</a> <a id="5878" href="Categories.NaturalTransformation.Dinatural.html#5348" class="Bound">f</a><a id="5879" class="Symbol">)</a>
        <a id="5889" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5895" class="Symbol">}</a>
    <a id="5901" class="Keyword">where</a> <a id="5907" class="Keyword">module</a> <a id="5914" href="Categories.NaturalTransformation.Dinatural.html#5914" class="Module">β</a> <a id="5916" class="Symbol">=</a> <a id="5918" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="5942" href="Categories.NaturalTransformation.Dinatural.html#5269" class="Bound">β</a>
          <a id="5954" class="Keyword">module</a> <a id="5961" href="Categories.NaturalTransformation.Dinatural.html#5961" class="Module">E</a> <a id="5963" class="Symbol">=</a> <a id="5965" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5974" href="Categories.NaturalTransformation.Dinatural.html#5266" class="Bound">E</a>
          <a id="5986" class="Keyword">open</a> <a id="5991" href="Categories.NaturalTransformation.Dinatural.html#5914" class="Module">β</a>

  <a id="5996" class="Keyword">infix</a> <a id="6002" class="Number">4</a> <a id="6004" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>

  <a id="6011" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a> <a id="6015" class="Symbol">:</a> <a id="6017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6046" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="6048" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a><a id="6049" class="Symbol">)</a> <a id="6051" class="Symbol">_</a>
  <a id="6055" href="Categories.NaturalTransformation.Dinatural.html#6055" class="Bound">β</a> <a id="6057" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">≃</a> <a id="6059" href="Categories.NaturalTransformation.Dinatural.html#6059" class="Bound">δ</a> <a id="6061" class="Symbol">=</a> <a id="6063" class="Symbol">∀</a> <a id="6065" class="Symbol">{</a><a id="6066" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a><a id="6067" class="Symbol">}</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="6073" href="Categories.NaturalTransformation.Dinatural.html#6055" class="Bound">β</a> <a id="6075" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a> <a id="6077" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6079" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="6081" href="Categories.NaturalTransformation.Dinatural.html#6059" class="Bound">δ</a> <a id="6083" href="Categories.NaturalTransformation.Dinatural.html#6066" class="Bound">X</a>
    <a id="6089" class="Keyword">where</a> <a id="6095" class="Keyword">open</a> <a id="6100" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>

  <a id="6127" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a> <a id="6143" class="Symbol">:</a> <a id="6145" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="6159" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>
  <a id="6165" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a> <a id="6181" class="Symbol">=</a> <a id="6183" class="Keyword">record</a>
    <a id="6194" class="Symbol">{</a> <a id="6196" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="6202" class="Symbol">=</a> <a id="6204" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>
    <a id="6219" class="Symbol">;</a> <a id="6221" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="6227" class="Symbol">=</a> <a id="6229" class="Symbol">λ</a> <a id="6231" href="Categories.NaturalTransformation.Dinatural.html#6231" class="Bound">eq</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="6246" href="Categories.NaturalTransformation.Dinatural.html#6231" class="Bound">eq</a>
    <a id="6253" class="Symbol">;</a> <a id="6255" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="6261" class="Symbol">=</a> <a id="6263" class="Symbol">λ</a> <a id="6265" href="Categories.NaturalTransformation.Dinatural.html#6265" class="Bound">eq</a> <a id="6268" href="Categories.NaturalTransformation.Dinatural.html#6268" class="Bound">eq′</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="6286" href="Categories.NaturalTransformation.Dinatural.html#6265" class="Bound">eq</a> <a id="6289" href="Categories.NaturalTransformation.Dinatural.html#6268" class="Bound">eq′</a>
    <a id="6297" class="Symbol">}</a>

  <a id="6302" href="Categories.NaturalTransformation.Dinatural.html#6302" class="Function">≃-setoid</a> <a id="6311" class="Symbol">:</a> <a id="6313" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6320" class="Symbol">_</a> <a id="6322" class="Symbol">_</a>
  <a id="6326" href="Categories.NaturalTransformation.Dinatural.html#6302" class="Function">≃-setoid</a> <a id="6335" class="Symbol">=</a> <a id="6337" class="Keyword">record</a>
    <a id="6348" class="Symbol">{</a> <a id="6350" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="6364" class="Symbol">=</a> <a id="6366" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6390" href="Categories.NaturalTransformation.Dinatural.html#4917" class="Bound">F</a> <a id="6392" href="Categories.NaturalTransformation.Dinatural.html#4919" class="Bound">G</a>
    <a id="6398" class="Symbol">;</a> <a id="6400" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="6414" class="Symbol">=</a> <a id="6416" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a>
    <a id="6424" class="Symbol">;</a> <a id="6426" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Categories.NaturalTransformation.Dinatural.html#6127" class="Function">≃-isEquivalence</a>
    <a id="6462" class="Symbol">}</a>


<a id="6466" class="Comment">-- for convenience, the following are some helpers for the cases</a>
<a id="6531" class="Comment">-- in which the bifunctor on the right is extranatural.</a>
<a id="Extranaturalʳ"></a><a id="6587" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="6601" class="Symbol">:</a> <a id="6603" class="Symbol">∀</a> <a id="6605" class="Symbol">{</a><a id="6606" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a> <a id="6608" class="Symbol">:</a> <a id="6610" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6619" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="6621" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="6623" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="6624" class="Symbol">}</a> <a id="6626" class="Symbol">→</a> <a id="6628" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6641" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="6643" class="Symbol">→</a> <a id="6645" class="Symbol">(</a><a id="6646" href="Categories.NaturalTransformation.Dinatural.html#6646" class="Bound">F</a> <a id="6648" class="Symbol">:</a> <a id="6650" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6660" class="Symbol">(</a><a id="6661" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="6673" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a><a id="6674" class="Symbol">)</a> <a id="6676" href="Categories.NaturalTransformation.Dinatural.html#6606" class="Bound">C</a> <a id="6678" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6679" class="Symbol">)</a> <a id="6681" class="Symbol">→</a> <a id="6683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6687" class="Symbol">_</a>
<a id="6689" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="6703" href="Categories.NaturalTransformation.Dinatural.html#6703" class="Bound">A</a> <a id="6705" href="Categories.NaturalTransformation.Dinatural.html#6705" class="Bound">F</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="6740" href="Categories.NaturalTransformation.Dinatural.html#6703" class="Bound">A</a><a id="6741" class="Symbol">)</a> <a id="6743" href="Categories.NaturalTransformation.Dinatural.html#6705" class="Bound">F</a>

<a id="Extranaturalˡ"></a><a id="6746" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">∀</a> <a id="6764" class="Symbol">{</a><a id="6765" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a> <a id="6767" class="Symbol">:</a> <a id="6769" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6778" href="Categories.NaturalTransformation.Dinatural.html#529" class="Generalizable">o</a> <a id="6780" href="Categories.NaturalTransformation.Dinatural.html#531" class="Generalizable">ℓ</a> <a id="6782" href="Categories.NaturalTransformation.Dinatural.html#533" class="Generalizable">e</a><a id="6783" class="Symbol">}</a> <a id="6785" class="Symbol">→</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Categories.NaturalTransformation.Dinatural.html#6788" class="Bound">F</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="6815" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Categories.NaturalTransformation.Dinatural.html#6765" class="Bound">C</a> <a id="6820" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">→</a> <a id="6825" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6838" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a> <a id="6840" class="Symbol">→</a> <a id="6842" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6846" class="Symbol">_</a>
<a id="6848" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="6862" href="Categories.NaturalTransformation.Dinatural.html#6862" class="Bound">F</a> <a id="6864" href="Categories.NaturalTransformation.Dinatural.html#6864" class="Bound">A</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="6892" href="Categories.NaturalTransformation.Dinatural.html#6862" class="Bound">F</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="6901" href="Categories.NaturalTransformation.Dinatural.html#6864" class="Bound">A</a><a id="6902" class="Symbol">)</a>

<a id="6905" class="Keyword">module</a> <a id="6912" href="Categories.NaturalTransformation.Dinatural.html#6912" class="Module">_</a> <a id="6914" class="Symbol">{</a><a id="6915" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="6929" class="Symbol">(</a><a id="6930" href="Categories.Category.Core.html#3132" class="Function">Category.op</a> <a id="6942" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a><a id="6943" class="Symbol">)</a> <a id="6945" href="Categories.NaturalTransformation.Dinatural.html#547" class="Generalizable">C</a> <a id="6947" href="Categories.NaturalTransformation.Dinatural.html#549" class="Generalizable">D</a><a id="6948" class="Symbol">}</a> <a id="6950" class="Keyword">where</a>
  <a id="6958" class="Keyword">open</a> <a id="6963" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6972" href="Categories.NaturalTransformation.Dinatural.html#6947" class="Bound">D</a>
  <a id="6976" class="Keyword">private</a>
    <a id="6988" class="Keyword">module</a> <a id="6995" href="Categories.NaturalTransformation.Dinatural.html#6995" class="Module">C</a> <a id="6997" class="Symbol">=</a> <a id="6999" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7008" href="Categories.NaturalTransformation.Dinatural.html#6942" class="Bound">C</a>
    <a id="7014" class="Keyword">variable</a>
      <a id="7029" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="Categories.Category.Core.html#559" class="Function">Obj</a>
      <a id="7043" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7045" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Categories.Category.Core.html#559" class="Function">C.Obj</a>
      <a id="7061" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="7063" class="Symbol">:</a> <a id="7065" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7067" href="Categories.Category.Core.html#575" class="Function Operator">C.⇒</a> <a id="7071" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a>
  <a id="7075" class="Keyword">open</a> <a id="7080" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="7088" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a>
  <a id="7092" class="Keyword">open</a> <a id="7097" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="7112" class="Keyword">open</a> <a id="7117" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="7120" href="Categories.NaturalTransformation.Dinatural.html#6947" class="Bound">D</a>

  <a id="7125" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="7139" class="Symbol">:</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7144" class="Symbol">:</a> <a id="7146" class="Symbol">∀</a> <a id="7148" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a> <a id="7150" class="Symbol">→</a> <a id="7152" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7154" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7156" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7159" class="Symbol">(</a><a id="7160" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a> <a id="7162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7164" href="Categories.NaturalTransformation.Dinatural.html#7148" class="Bound">X</a><a id="7165" class="Symbol">))</a> <a id="7168" class="Symbol">→</a>
                  <a id="7188" class="Symbol">(∀</a> <a id="7191" class="Symbol">{</a><a id="7192" href="Categories.NaturalTransformation.Dinatural.html#7192" class="Bound">X</a> <a id="7194" href="Categories.NaturalTransformation.Dinatural.html#7194" class="Bound">X′</a> <a id="7197" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a><a id="7198" class="Symbol">}</a> <a id="7200" class="Symbol">→</a> <a id="7202" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7213" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7218" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7220" href="Categories.NaturalTransformation.Dinatural.html#7192" class="Bound">X</a> <a id="7222" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7224" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Categories.NaturalTransformation.Dinatural.html#7197" class="Bound">f</a> <a id="7230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7232" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7236" class="Symbol">)</a> <a id="7238" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7240" href="Categories.NaturalTransformation.Dinatural.html#7142" class="Bound">a</a> <a id="7242" href="Categories.NaturalTransformation.Dinatural.html#7194" class="Bound">X′</a><a id="7244" class="Symbol">)</a> <a id="7246" class="Symbol">→</a>
                  <a id="7266" href="Categories.NaturalTransformation.Dinatural.html#6587" class="Function">Extranaturalʳ</a> <a id="7280" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a> <a id="7282" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a>
  <a id="7286" href="Categories.NaturalTransformation.Dinatural.html#7125" class="Function">extranaturalʳ</a> <a id="7300" href="Categories.NaturalTransformation.Dinatural.html#7300" class="Bound">a</a> <a id="7302" href="Categories.NaturalTransformation.Dinatural.html#7302" class="Bound">comm</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="7318" class="Keyword">record</a>
    <a id="7329" class="Symbol">{</a> <a id="7331" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="7339" class="Symbol">=</a> <a id="7341" href="Categories.NaturalTransformation.Dinatural.html#7300" class="Bound">a</a>
    <a id="7347" class="Symbol">;</a> <a id="7349" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="7357" class="Symbol">=</a> <a id="7359" class="Symbol">λ</a> <a id="7361" href="Categories.NaturalTransformation.Dinatural.html#7361" class="Bound">f</a> <a id="7363" class="Symbol">→</a> <a id="7365" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7375" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="7385" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7387" href="Categories.NaturalTransformation.Dinatural.html#7302" class="Bound">comm</a> <a id="7392" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7394" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7407" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="7416" class="Symbol">)</a>
    <a id="7422" class="Symbol">}</a>

  <a id="7427" class="Keyword">open</a> <a id="7432" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a>

  <a id="7459" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="7478" class="Symbol">:</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7483" class="Symbol">:</a> <a id="7485" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="7509" class="Symbol">(</a><a id="7510" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="7516" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="7517" class="Symbol">)</a> <a id="7519" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">→</a>
                       <a id="7547" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7550" class="Symbol">(</a><a id="7551" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7558" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a><a id="7559" class="Symbol">)</a> <a id="7561" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7563" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="7565" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7567" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="7569" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7571" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="7577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7579" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7583" class="Symbol">)</a> <a id="7585" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7587" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="7589" href="Categories.NaturalTransformation.Dinatural.html#7481" class="Bound">β</a> <a id="7591" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a>
  <a id="7595" href="Categories.NaturalTransformation.Dinatural.html#7459" class="Function">extranatural-commʳ</a> <a id="7614" class="Symbol">{</a><a id="7615" class="Argument">f</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Categories.NaturalTransformation.Dinatural.html#7619" class="Bound">f</a><a id="7620" class="Symbol">}</a> <a id="7622" href="Categories.NaturalTransformation.Dinatural.html#7622" class="Bound">β</a> <a id="7624" class="Symbol">=</a> <a id="7626" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="7639" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="7648" class="Symbol">)</a> <a id="7650" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7652" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a> <a id="7660" href="Categories.NaturalTransformation.Dinatural.html#7622" class="Bound">β</a> <a id="7662" href="Categories.NaturalTransformation.Dinatural.html#7619" class="Bound">f</a> <a id="7664" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7666" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="7676" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>

  <a id="7689" class="Comment">-- the dual case, the bifunctor on the left is extranatural.</a>

  <a id="7753" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="7767" class="Symbol">:</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7772" class="Symbol">:</a> <a id="7774" class="Symbol">∀</a> <a id="7776" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a> <a id="7778" class="Symbol">→</a> <a id="7780" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a> <a id="7786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7788" href="Categories.NaturalTransformation.Dinatural.html#7776" class="Bound">X</a><a id="7789" class="Symbol">)</a> <a id="7791" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7793" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="7794" class="Symbol">)</a> <a id="7796" class="Symbol">→</a>
                  <a id="7816" class="Symbol">(∀</a> <a id="7819" class="Symbol">{</a><a id="7820" href="Categories.NaturalTransformation.Dinatural.html#7820" class="Bound">X</a> <a id="7822" href="Categories.NaturalTransformation.Dinatural.html#7822" class="Bound">X′</a> <a id="7825" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a><a id="7826" class="Symbol">}</a> <a id="7828" class="Symbol">→</a> <a id="7830" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7832" href="Categories.NaturalTransformation.Dinatural.html#7820" class="Bound">X</a> <a id="7834" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7836" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7839" class="Symbol">(</a><a id="7840" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a> <a id="7842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7844" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="7848" class="Symbol">)</a> <a id="7850" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="7852" href="Categories.NaturalTransformation.Dinatural.html#7770" class="Bound">a</a> <a id="7854" href="Categories.NaturalTransformation.Dinatural.html#7822" class="Bound">X′</a> <a id="7857" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7859" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="7862" class="Symbol">(</a><a id="7863" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="7868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7870" href="Categories.NaturalTransformation.Dinatural.html#7825" class="Bound">f</a><a id="7871" class="Symbol">))</a> <a id="7874" class="Symbol">→</a>
                  <a id="7894" href="Categories.NaturalTransformation.Dinatural.html#6746" class="Function">Extranaturalˡ</a> <a id="7908" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="7910" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a>
  <a id="7914" href="Categories.NaturalTransformation.Dinatural.html#7753" class="Function">extranaturalˡ</a> <a id="7928" href="Categories.NaturalTransformation.Dinatural.html#7928" class="Bound">a</a> <a id="7930" href="Categories.NaturalTransformation.Dinatural.html#7930" class="Bound">comm</a> <a id="7935" class="Symbol">=</a> <a id="7937" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="7946" class="Keyword">record</a>
    <a id="7957" class="Symbol">{</a> <a id="7959" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="7967" class="Symbol">=</a> <a id="7969" href="Categories.NaturalTransformation.Dinatural.html#7928" class="Bound">a</a>
    <a id="7975" class="Symbol">;</a> <a id="7977" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="7985" class="Symbol">=</a> <a id="7987" class="Symbol">λ</a> <a id="7989" href="Categories.NaturalTransformation.Dinatural.html#7989" class="Bound">f</a> <a id="7991" class="Symbol">→</a> <a id="7993" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="7999" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="8009" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8011" href="Categories.NaturalTransformation.Dinatural.html#7930" class="Bound">comm</a> <a id="8016" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8018" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="8027" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a><a id="8036" class="Symbol">)</a>
    <a id="8042" class="Symbol">}</a>

  <a id="8047" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="8066" class="Symbol">:</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8071" class="Symbol">:</a> <a id="8073" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="8097" href="Categories.NaturalTransformation.Dinatural.html#6915" class="Bound">F</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Categories.Functor.Construction.Constant.html#461" class="Function">const</a> <a id="8106" href="Categories.NaturalTransformation.Dinatural.html#7029" class="Generalizable">A</a><a id="8107" class="Symbol">))</a> <a id="8110" class="Symbol">→</a>
                       <a id="8135" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="8137" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8139" href="Categories.NaturalTransformation.Dinatural.html#7043" class="Generalizable">X</a> <a id="8141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8143" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8146" class="Symbol">(</a><a id="8147" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a> <a id="8149" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8151" href="Categories.Category.Core.html#630" class="Function">C.id</a><a id="8155" class="Symbol">)</a> <a id="8157" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="8159" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a> <a id="8161" href="Categories.NaturalTransformation.Dinatural.html#8069" class="Bound">β</a> <a id="8163" href="Categories.NaturalTransformation.Dinatural.html#7045" class="Generalizable">Y</a> <a id="8165" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8167" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="8170" class="Symbol">(</a><a id="8171" href="Categories.Category.Core.html#630" class="Function">C.id</a> <a id="8176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8178" href="Categories.NaturalTransformation.Dinatural.html#7061" class="Generalizable">f</a><a id="8179" class="Symbol">)</a>
  <a id="8183" href="Categories.NaturalTransformation.Dinatural.html#8047" class="Function">extranatural-commˡ</a> <a id="8202" class="Symbol">{</a><a id="8203" class="Argument">f</a> <a id="8205" class="Symbol">=</a> <a id="8207" href="Categories.NaturalTransformation.Dinatural.html#8207" class="Bound">f</a><a id="8208" class="Symbol">}</a> <a id="8210" href="Categories.NaturalTransformation.Dinatural.html#8210" class="Bound">β</a> <a id="8212" class="Symbol">=</a> <a id="8214" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="8216" class="Symbol">(</a><a id="8217" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="8223" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a><a id="8232" class="Symbol">)</a> <a id="8234" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8236" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a> <a id="8244" href="Categories.NaturalTransformation.Dinatural.html#8210" class="Bound">β</a> <a id="8246" href="Categories.NaturalTransformation.Dinatural.html#8207" class="Bound">f</a> <a id="8248" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="8250" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="8256" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.Equivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Equivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- define a less-than-great equivalence on natural transformations</a>
<a id="104" class="Keyword">module</a> <a id="111" href="Categories.NaturalTransformation.Equivalence.html" class="Module">Categories.NaturalTransformation.Equivalence</a> <a id="156" class="Keyword">where</a>

<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Level.html" class="Module">Level</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="209" class="Keyword">using</a> <a id="215" class="Symbol">(</a><a id="216" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="219" class="Symbol">;</a> <a id="221" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="234" class="Symbol">;</a> <a id="236" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="242" class="Symbol">)</a>

<a id="245" class="Keyword">open</a> <a id="250" class="Keyword">import</a> <a id="257" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a>

<a id="359" class="Keyword">private</a>
  <a id="369" class="Keyword">variable</a>
    <a id="382" href="Categories.NaturalTransformation.Equivalence.html#382" class="Generalizable">o</a> <a id="384" href="Categories.NaturalTransformation.Equivalence.html#384" class="Generalizable">ℓ</a> <a id="386" href="Categories.NaturalTransformation.Equivalence.html#386" class="Generalizable">e</a> <a id="388" href="Categories.NaturalTransformation.Equivalence.html#388" class="Generalizable">o′</a> <a id="391" href="Categories.NaturalTransformation.Equivalence.html#391" class="Generalizable">ℓ′</a> <a id="394" href="Categories.NaturalTransformation.Equivalence.html#394" class="Generalizable">e′</a> <a id="397" class="Symbol">:</a> <a id="399" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="409" href="Categories.NaturalTransformation.Equivalence.html#409" class="Generalizable">C</a> <a id="411" href="Categories.NaturalTransformation.Equivalence.html#411" class="Generalizable">D</a> <a id="413" href="Categories.NaturalTransformation.Equivalence.html#413" class="Generalizable">E</a> <a id="415" class="Symbol">:</a> <a id="417" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="426" href="Categories.NaturalTransformation.Equivalence.html#382" class="Generalizable">o</a> <a id="428" href="Categories.NaturalTransformation.Equivalence.html#384" class="Generalizable">ℓ</a> <a id="430" href="Categories.NaturalTransformation.Equivalence.html#386" class="Generalizable">e</a>

<a id="433" class="Comment">-- This ad hoc equivalence for NaturalTransformation should really be &#39;modification&#39;</a>
<a id="518" class="Comment">--  (yep, tricategories!). What is below is only part of the definition of a &#39;modification&#39;.  TODO</a>
<a id="617" class="Keyword">infix</a> <a id="623" class="Number">4</a> <a id="625" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a>

<a id="_≃_"></a><a id="630" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a> <a id="634" class="Symbol">:</a> <a id="636" class="Symbol">∀</a> <a id="638" class="Symbol">{</a><a id="639" href="Categories.NaturalTransformation.Equivalence.html#639" class="Bound">F</a> <a id="641" href="Categories.NaturalTransformation.Equivalence.html#641" class="Bound">G</a> <a id="643" class="Symbol">:</a> <a id="645" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="653" href="Categories.NaturalTransformation.Equivalence.html#409" class="Generalizable">C</a> <a id="655" href="Categories.NaturalTransformation.Equivalence.html#411" class="Generalizable">D</a><a id="656" class="Symbol">}</a> <a id="658" class="Symbol">→</a> <a id="660" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="664" class="Symbol">(</a><a id="665" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="687" href="Categories.NaturalTransformation.Equivalence.html#639" class="Bound">F</a> <a id="689" href="Categories.NaturalTransformation.Equivalence.html#641" class="Bound">G</a><a id="690" class="Symbol">)</a> <a id="692" class="Symbol">_</a>
<a id="694" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a> <a id="698" class="Symbol">{</a><a id="699" class="Argument">D</a> <a id="701" class="Symbol">=</a> <a id="703" href="Categories.NaturalTransformation.Equivalence.html#703" class="Bound">D</a><a id="704" class="Symbol">}</a> <a id="706" href="Categories.NaturalTransformation.Equivalence.html#706" class="Bound">X</a> <a id="708" href="Categories.NaturalTransformation.Equivalence.html#708" class="Bound">Y</a> <a id="710" class="Symbol">=</a> <a id="712" class="Symbol">∀</a> <a id="714" class="Symbol">{</a><a id="715" href="Categories.NaturalTransformation.Equivalence.html#715" class="Bound">x</a><a id="716" class="Symbol">}</a> <a id="718" class="Symbol">→</a> <a id="720" href="Categories.NaturalTransformation.Equivalence.html#703" class="Bound">D</a> <a id="722" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="724" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="748" href="Categories.NaturalTransformation.Equivalence.html#706" class="Bound">X</a> <a id="750" href="Categories.NaturalTransformation.Equivalence.html#715" class="Bound">x</a> <a id="752" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="754" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="778" href="Categories.NaturalTransformation.Equivalence.html#708" class="Bound">Y</a> <a id="780" href="Categories.NaturalTransformation.Equivalence.html#715" class="Bound">x</a> <a id="782" href="Categories.Category.html#609" class="Function Operator">]</a>

<a id="≃-isEquivalence"></a><a id="785" href="Categories.NaturalTransformation.Equivalence.html#785" class="Function">≃-isEquivalence</a> <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">∀</a> <a id="805" class="Symbol">{</a><a id="806" href="Categories.NaturalTransformation.Equivalence.html#806" class="Bound">F</a> <a id="808" href="Categories.NaturalTransformation.Equivalence.html#808" class="Bound">G</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="820" href="Categories.NaturalTransformation.Equivalence.html#409" class="Generalizable">C</a> <a id="822" href="Categories.NaturalTransformation.Equivalence.html#411" class="Generalizable">D</a><a id="823" class="Symbol">}</a> <a id="825" class="Symbol">→</a> <a id="827" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="841" class="Symbol">(</a><a id="842" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a> <a id="846" class="Symbol">{</a><a id="847" class="Argument">F</a> <a id="849" class="Symbol">=</a> <a id="851" href="Categories.NaturalTransformation.Equivalence.html#806" class="Bound">F</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">{</a><a id="855" href="Categories.NaturalTransformation.Equivalence.html#808" class="Bound">G</a><a id="856" class="Symbol">})</a>
<a id="859" href="Categories.NaturalTransformation.Equivalence.html#785" class="Function">≃-isEquivalence</a> <a id="875" class="Symbol">{</a><a id="876" class="Argument">D</a> <a id="878" class="Symbol">=</a> <a id="880" href="Categories.NaturalTransformation.Equivalence.html#880" class="Bound">D</a><a id="881" class="Symbol">}</a> <a id="883" class="Symbol">{</a><a id="884" href="Categories.NaturalTransformation.Equivalence.html#884" class="Bound">F</a><a id="885" class="Symbol">}</a> <a id="887" class="Symbol">{</a><a id="888" href="Categories.NaturalTransformation.Equivalence.html#888" class="Bound">G</a><a id="889" class="Symbol">}</a> <a id="891" class="Symbol">=</a> <a id="893" class="Keyword">record</a>
  <a id="902" class="Symbol">{</a> <a id="904" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="910" class="Symbol">=</a> <a id="912" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="919" class="Symbol">;</a> <a id="921" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="927" class="Symbol">=</a> <a id="929" class="Symbol">λ</a> <a id="931" href="Categories.NaturalTransformation.Equivalence.html#931" class="Bound">f</a> <a id="933" class="Symbol">→</a> <a id="935" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="939" href="Categories.NaturalTransformation.Equivalence.html#931" class="Bound">f</a> <a id="941" class="Comment">-- need to eta-expand to get things to line up properly</a>
  <a id="999" class="Symbol">;</a> <a id="1001" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1007" class="Symbol">=</a> <a id="1009" class="Symbol">λ</a> <a id="1011" href="Categories.NaturalTransformation.Equivalence.html#1011" class="Bound">f</a> <a id="1013" href="Categories.NaturalTransformation.Equivalence.html#1013" class="Bound">g</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1023" href="Categories.NaturalTransformation.Equivalence.html#1011" class="Bound">f</a> <a id="1025" href="Categories.NaturalTransformation.Equivalence.html#1013" class="Bound">g</a>
  <a id="1029" class="Symbol">}</a>
  <a id="1033" class="Keyword">where</a> <a id="1039" class="Keyword">open</a> <a id="1044" href="Categories.Category.Core.html#1530" class="Module">Category.Equiv</a> <a id="1059" href="Categories.NaturalTransformation.Equivalence.html#880" class="Bound">D</a>

<a id="≃-setoid"></a><a id="1062" href="Categories.NaturalTransformation.Equivalence.html#1062" class="Function">≃-setoid</a> <a id="1071" class="Symbol">:</a> <a id="1073" class="Symbol">∀</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Categories.NaturalTransformation.Equivalence.html#1076" class="Bound">F</a> <a id="1078" href="Categories.NaturalTransformation.Equivalence.html#1078" class="Bound">G</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1090" href="Categories.NaturalTransformation.Equivalence.html#409" class="Generalizable">C</a> <a id="1092" href="Categories.NaturalTransformation.Equivalence.html#411" class="Generalizable">D</a><a id="1093" class="Symbol">)</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1104" class="Symbol">_</a> <a id="1106" class="Symbol">_</a>
<a id="1108" href="Categories.NaturalTransformation.Equivalence.html#1062" class="Function">≃-setoid</a> <a id="1117" href="Categories.NaturalTransformation.Equivalence.html#1117" class="Bound">F</a> <a id="1119" href="Categories.NaturalTransformation.Equivalence.html#1119" class="Bound">G</a> <a id="1121" class="Symbol">=</a> <a id="1123" class="Keyword">record</a>
  <a id="1132" class="Symbol">{</a> <a id="1134" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="1148" class="Symbol">=</a> <a id="1150" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1172" href="Categories.NaturalTransformation.Equivalence.html#1117" class="Bound">F</a> <a id="1174" href="Categories.NaturalTransformation.Equivalence.html#1119" class="Bound">G</a>
  <a id="1178" class="Symbol">;</a> <a id="1180" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="1194" class="Symbol">=</a> <a id="1196" href="Categories.NaturalTransformation.Equivalence.html#630" class="Function Operator">_≃_</a>
  <a id="1202" class="Symbol">;</a> <a id="1204" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Categories.NaturalTransformation.Equivalence.html#785" class="Function">≃-isEquivalence</a>
  <a id="1238" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.NaturalIsomorphism.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.NaturalIsomorphism</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a> <a id="96" class="Keyword">where</a>

<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Level.html" class="Module">Level</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Data.Product.html" class="Module">Data.Product</a> <a id="146" class="Keyword">using</a> <a id="152" class="Symbol">(</a><a id="153" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="156" class="Symbol">;</a> <a id="158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="161" class="Symbol">;</a> <a id="163" href="Data.Product.Base.html#2173" class="Function">map</a><a id="166" class="Symbol">;</a> <a id="168" href="Data.Product.Base.html#2747" class="Function">zip</a><a id="171" class="Symbol">)</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Function.html" class="Module">Function</a> <a id="194" class="Keyword">using</a> <a id="200" class="Symbol">(</a><a id="201" href="Function.Base.html#1638" class="Function">flip</a><a id="205" class="Symbol">)</a>

<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="271" class="Symbol">as</a> <a id="274" class="Module">ℱ</a> <a id="276" class="Keyword">renaming</a> <a id="285" class="Symbol">(</a><a id="286" href="Categories.Functor.html#349" class="Function">id</a> <a id="289" class="Symbol">to</a> <a id="292" class="Function">idF</a><a id="295" class="Symbol">)</a>
<a id="297" class="Keyword">import</a> <a id="304" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="337" class="Symbol">as</a> <a id="340" class="Module">NT</a>
<a id="343" class="Keyword">open</a> <a id="348" href="Categories.NaturalTransformation.html" class="Module">NT</a> <a id="351" class="Keyword">hiding</a> <a id="358" class="Symbol">(</a><a id="359" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">import</a> <a id="370" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="390" class="Symbol">as</a> <a id="393" class="Module">Morphism</a>
<a id="402" class="Keyword">import</a> <a id="409" href="Categories.Morphism.Properties.html" class="Module">Categories.Morphism.Properties</a> <a id="440" class="Symbol">as</a> <a id="443" class="Module">Morphismₚ</a>
<a id="453" class="Keyword">import</a> <a id="460" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="490" class="Symbol">as</a> <a id="493" class="Module">MR</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a>

<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.html" class="Module">Relation.Binary</a>

<a id="568" class="Keyword">private</a>
  <a id="578" class="Keyword">variable</a>
    <a id="591" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="593" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="595" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a> <a id="597" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="600" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="603" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a> <a id="606" class="Symbol">:</a> <a id="608" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="618" href="Categories.NaturalTransformation.NaturalIsomorphism.html#618" class="Generalizable">B</a> <a id="620" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="622" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="624" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a> <a id="626" class="Symbol">:</a> <a id="628" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="639" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="641" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a>

<a id="644" class="Keyword">record</a> <a id="NaturalIsomorphism"></a><a id="651" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="670" class="Symbol">{</a><a id="671" href="Categories.NaturalTransformation.NaturalIsomorphism.html#671" class="Bound">C</a> <a id="673" class="Symbol">:</a> <a id="675" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="684" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="688" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="689" class="Symbol">}</a>
                          <a id="717" class="Symbol">{</a><a id="718" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a> <a id="720" class="Symbol">:</a> <a id="722" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="731" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="734" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="737" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="739" class="Symbol">}</a>
                          <a id="767" class="Symbol">(</a><a id="768" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a> <a id="770" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a> <a id="772" class="Symbol">:</a> <a id="774" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="782" href="Categories.NaturalTransformation.NaturalIsomorphism.html#671" class="Bound">C</a> <a id="784" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="793" class="Symbol">(</a><a id="794" href="Categories.NaturalTransformation.NaturalIsomorphism.html#684" class="Bound">o</a> <a id="796" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#686" class="Bound">ℓ</a> <a id="800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="802" href="Categories.NaturalTransformation.NaturalIsomorphism.html#734" class="Bound">ℓ′</a> <a id="805" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="807" href="Categories.NaturalTransformation.NaturalIsomorphism.html#737" class="Bound">e′</a><a id="809" class="Symbol">)</a> <a id="811" class="Keyword">where</a>

  <a id="820" class="Keyword">private</a>
    <a id="832" class="Keyword">module</a> <a id="NaturalIsomorphism.F"></a><a id="839" href="Categories.NaturalTransformation.NaturalIsomorphism.html#839" class="Module">F</a> <a id="841" class="Symbol">=</a> <a id="843" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="851" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a>
    <a id="857" class="Keyword">module</a> <a id="NaturalIsomorphism.G"></a><a id="864" href="Categories.NaturalTransformation.NaturalIsomorphism.html#864" class="Module">G</a> <a id="866" class="Symbol">=</a> <a id="868" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="876" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a>

  <a id="881" class="Keyword">field</a>
    <a id="NaturalIsomorphism.F⇒G"></a><a id="891" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="895" class="Symbol">:</a> <a id="897" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="919" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a> <a id="921" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a>
    <a id="NaturalIsomorphism.F⇐G"></a><a id="927" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="931" class="Symbol">:</a> <a id="933" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="955" href="Categories.NaturalTransformation.NaturalIsomorphism.html#770" class="Bound">G</a> <a id="957" href="Categories.NaturalTransformation.NaturalIsomorphism.html#768" class="Bound">F</a>

  <a id="962" class="Keyword">module</a> <a id="NaturalIsomorphism.⇒"></a><a id="969" href="Categories.NaturalTransformation.NaturalIsomorphism.html#969" class="Module">⇒</a> <a id="971" class="Symbol">=</a> <a id="973" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="995" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a>
  <a id="1001" class="Keyword">module</a> <a id="NaturalIsomorphism.⇐"></a><a id="1008" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1008" class="Module">⇐</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1034" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a>

  <a id="1041" class="Keyword">field</a>
    <a id="NaturalIsomorphism.iso"></a><a id="1051" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1055" class="Symbol">:</a> <a id="1057" class="Symbol">∀</a> <a id="1059" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Categories.Morphism.html#1528" class="Record">Morphism.Iso</a> <a id="1076" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="1083" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1091" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1059" class="Bound">X</a><a id="1092" class="Symbol">)</a>

  <a id="1097" class="Keyword">module</a> <a id="NaturalIsomorphism.iso"></a><a id="1104" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1104" class="Module">iso</a> <a id="1108" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1108" class="Bound">X</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Categories.Morphism.html#1528" class="Module">Morphism.Iso</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1130" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1108" class="Bound">X</a><a id="1131" class="Symbol">)</a>

  <a id="1136" class="Keyword">open</a> <a id="1141" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="1150" href="Categories.NaturalTransformation.NaturalIsomorphism.html#718" class="Bound">D</a>

  <a id="NaturalIsomorphism.FX≅GX"></a><a id="1155" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1155" class="Function">FX≅GX</a> <a id="1161" class="Symbol">:</a> <a id="1163" class="Symbol">∀</a> <a id="1165" class="Symbol">{</a><a id="1166" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a><a id="1167" class="Symbol">}</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Categories.Functor.Core.html#432" class="Function">F.F₀</a> <a id="1176" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a> <a id="1178" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1180" href="Categories.Functor.Core.html#432" class="Function">G.F₀</a> <a id="1185" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1166" class="Bound">X</a>
  <a id="1189" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1155" class="Function">FX≅GX</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1196" class="Bound">X</a><a id="1197" class="Symbol">}</a> <a id="1199" class="Symbol">=</a> <a id="1201" class="Keyword">record</a>
    <a id="1212" class="Symbol">{</a> <a id="1214" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1219" class="Symbol">=</a> <a id="1221" class="Symbol">_</a>
    <a id="1227" class="Symbol">;</a> <a id="1229" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1234" class="Symbol">=</a> <a id="1236" class="Symbol">_</a>
    <a id="1242" class="Symbol">;</a> <a id="1244" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1249" class="Symbol">=</a> <a id="1251" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1255" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1196" class="Bound">X</a>
    <a id="1261" class="Symbol">}</a>

  <a id="NaturalIsomorphism.op"></a><a id="1266" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1266" class="Function">op</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1290" href="Categories.Functor.Core.html#816" class="Function">G.op</a> <a id="1295" href="Categories.Functor.Core.html#816" class="Function">F.op</a>
  <a id="1302" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1266" class="Function">op</a> <a id="1305" class="Symbol">=</a> <a id="1307" class="Keyword">record</a>
    <a id="1318" class="Symbol">{</a> <a id="1320" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇒.op</a>
    <a id="1335" class="Symbol">;</a> <a id="1337" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇐.op</a>
    <a id="1352" class="Symbol">;</a> <a id="1354" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1358" class="Symbol">=</a> <a id="1360" class="Symbol">λ</a> <a id="1362" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a> <a id="1364" class="Symbol">→</a> <a id="1366" class="Keyword">record</a>
      <a id="1379" class="Symbol">{</a> <a id="1381" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="Categories.Morphism.html#1612" class="Function">iso.isoʳ</a> <a id="1397" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a>
      <a id="1405" class="Symbol">;</a> <a id="1407" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Categories.Morphism.html#1586" class="Function">iso.isoˡ</a> <a id="1423" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1362" class="Bound">X</a>
      <a id="1431" class="Symbol">}</a>
    <a id="1437" class="Symbol">}</a>

  <a id="NaturalIsomorphism.op′"></a><a id="1442" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="1467" href="Categories.Functor.Core.html#816" class="Function">F.op</a> <a id="1472" href="Categories.Functor.Core.html#816" class="Function">G.op</a>
  <a id="1479" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1442" class="Function">op′</a> <a id="1483" class="Symbol">=</a> <a id="1485" class="Keyword">record</a>
    <a id="1496" class="Symbol">{</a> <a id="1498" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇐.op</a>
    <a id="1513" class="Symbol">;</a> <a id="1515" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Categories.NaturalTransformation.Core.html#1114" class="Function">⇒.op</a>
    <a id="1530" class="Symbol">;</a> <a id="1532" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="1536" class="Symbol">=</a> <a id="1538" class="Symbol">λ</a> <a id="1540" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a> <a id="1542" class="Symbol">→</a> <a id="1544" class="Keyword">record</a>
      <a id="1557" class="Symbol">{</a> <a id="1559" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1564" class="Symbol">=</a> <a id="1566" href="Categories.Morphism.html#1586" class="Function">iso.isoˡ</a> <a id="1575" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a>
      <a id="1583" class="Symbol">;</a> <a id="1585" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Categories.Morphism.html#1612" class="Function">iso.isoʳ</a> <a id="1601" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1540" class="Bound">X</a>
      <a id="1609" class="Symbol">}</a>
    <a id="1615" class="Symbol">}</a>

<a id="1618" class="Comment">-- Like IsIso for morphisms, a natural transformation may be an isomorphism</a>
<a id="1694" class="Comment">-- if there exists some inverse to it.</a>
<a id="1733" class="Comment">-- To be consistent, there&#39;s also an IsNI for natural isomorphisms</a>
<a id="1800" class="Keyword">record</a> <a id="IsNI"></a><a id="1807" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1807" class="Record">IsNI</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1813" class="Bound">C</a> <a id="1815" class="Symbol">:</a> <a id="1817" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="1828" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="1830" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="1831" class="Symbol">}</a>
            <a id="1845" class="Symbol">{</a><a id="1846" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1859" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="1862" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="1865" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="1867" class="Symbol">}</a>
            <a id="1881" class="Symbol">{</a><a id="1882" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="1884" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1896" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1813" class="Bound">C</a> <a id="1898" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a><a id="1899" class="Symbol">}</a>
            <a id="1913" class="Symbol">(</a><a id="1914" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1942" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="1944" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1953" class="Symbol">(</a><a id="1954" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1826" class="Bound">o</a> <a id="1956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1958" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1828" class="Bound">ℓ</a> <a id="1960" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1962" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1862" class="Bound">ℓ′</a> <a id="1965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1967" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1865" class="Bound">e′</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Keyword">where</a>
  <a id="1979" class="Keyword">field</a>
    <a id="IsNI.F⇐G"></a><a id="1989" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a> <a id="1993" class="Symbol">:</a> <a id="1995" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2017" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a> <a id="2019" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a>
    <a id="IsNI.iso"></a><a id="2025" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2025" class="Field">iso</a> <a id="2029" class="Symbol">:</a> <a id="2031" class="Symbol">∀</a> <a id="2033" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a> <a id="2035" class="Symbol">→</a> <a id="2037" href="Categories.Morphism.html#1528" class="Record">Morphism.Iso</a> <a id="2050" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1846" class="Bound">D</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="2077" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a> <a id="2081" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Categories.NaturalTransformation.Core.html#783" class="Field">NaturalTransformation.η</a> <a id="2109" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a> <a id="2113" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2033" class="Bound">X</a><a id="2114" class="Symbol">)</a>

  <a id="IsNI.natiso"></a><a id="2119" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2119" class="Function">natiso</a> <a id="2126" class="Symbol">:</a> <a id="2128" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2147" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1882" class="Bound">F</a> <a id="2149" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1884" class="Bound">G</a>
  <a id="2153" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2119" class="Function">natiso</a> <a id="2160" class="Symbol">=</a> <a id="2162" class="Keyword">record</a>
    <a id="2173" class="Symbol">{</a> <a id="2175" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1914" class="Bound">F⇒G</a>
    <a id="2189" class="Symbol">;</a> <a id="2191" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1989" class="Field">F⇐G</a>
    <a id="2205" class="Symbol">;</a> <a id="2207" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2025" class="Field">iso</a>
    <a id="2221" class="Symbol">}</a>

<a id="2224" class="Comment">-- This helper definition lets us specify only one of the commuting</a>
<a id="2292" class="Comment">-- squares and have the other one derived.</a>

<a id="2336" class="Keyword">record</a> <a id="NIHelper"></a><a id="2343" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Record">NIHelper</a> <a id="2352" class="Symbol">{</a><a id="2353" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2366" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="2368" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="2370" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="2371" class="Symbol">}</a>
                <a id="2389" class="Symbol">{</a><a id="2390" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2403" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="2406" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="2409" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="2411" class="Symbol">}</a>
                <a id="2429" class="Symbol">(</a><a id="2430" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2430" class="Bound">F</a> <a id="2432" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2432" class="Bound">G</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2444" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2446" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2366" class="Bound">o</a> <a id="2458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2460" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2368" class="Bound">ℓ</a> <a id="2462" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2370" class="Bound">e</a> <a id="2466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2468" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2403" class="Bound">o′</a> <a id="2471" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2473" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2406" class="Bound">ℓ′</a> <a id="2476" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2478" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2409" class="Bound">e′</a><a id="2480" class="Symbol">)</a> <a id="2482" class="Keyword">where</a>
  <a id="2490" class="Keyword">open</a> <a id="2495" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2503" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2430" class="Bound">F</a> <a id="2505" class="Keyword">using</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Categories.Functor.Core.html#432" class="Field">F₀</a><a id="2514" class="Symbol">;</a> <a id="2516" href="Categories.Functor.Core.html#455" class="Field">F₁</a><a id="2518" class="Symbol">)</a>
  <a id="2522" class="Keyword">open</a> <a id="2527" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2535" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2432" class="Bound">G</a> <a id="2537" class="Keyword">using</a> <a id="2543" class="Symbol">()</a> <a id="2546" class="Keyword">renaming</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2559" class="Symbol">to</a> <a id="2562" class="Field">G₀</a><a id="2564" class="Symbol">;</a> <a id="2566" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2569" class="Symbol">to</a> <a id="2572" class="Field">G₁</a><a id="2574" class="Symbol">)</a>
  <a id="2578" class="Keyword">open</a> <a id="2583" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a>
  <a id="2596" class="Keyword">field</a>
    <a id="NIHelper.η"></a><a id="2606" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a>           <a id="2618" class="Symbol">:</a> <a id="2620" class="Symbol">∀</a> <a id="2622" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2628" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2630" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2633" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2635" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2562" class="Function">G₀</a> <a id="2640" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2622" class="Bound">X</a> <a id="2642" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NIHelper.η⁻¹"></a><a id="2648" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a>         <a id="2660" class="Symbol">:</a> <a id="2662" class="Symbol">∀</a> <a id="2664" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2666" class="Symbol">→</a> <a id="2668" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2670" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2672" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2562" class="Function">G₀</a> <a id="2675" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2677" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2679" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2682" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2664" class="Bound">X</a> <a id="2684" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="NIHelper.commute"></a><a id="2690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a>     <a id="2702" class="Symbol">:</a> <a id="2704" class="Symbol">∀</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a> <a id="2709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a><a id="2710" class="Symbol">}</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2353" class="Bound">C</a> <a id="2719" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2721" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a> <a id="2723" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2725" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a> <a id="2727" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2734" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2709" class="Bound">Y</a> <a id="2736" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2738" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2741" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2743" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2745" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2572" class="Function">G₁</a> <a id="2748" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2713" class="Bound">f</a> <a id="2750" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2752" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2754" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2707" class="Bound">X</a>
    <a id="NIHelper.iso"></a><a id="2760" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a>         <a id="2772" class="Symbol">:</a> <a id="2774" class="Symbol">∀</a> <a id="2776" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Categories.Morphism.html#1528" class="Record">Morphism.Iso</a> <a id="2793" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2390" class="Bound">D</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2798" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="2806" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2776" class="Bound">X</a><a id="2807" class="Symbol">)</a>

<a id="niHelper"></a><a id="2810" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2838" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="2840" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="2841" class="Symbol">}</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Record">NIHelper</a> <a id="2854" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2856" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="2879" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2824" class="Bound">F</a> <a id="2881" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2826" class="Bound">G</a>
<a id="2883" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="2892" class="Symbol">{</a><a id="2893" class="Argument">D</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a><a id="2898" class="Symbol">}</a> <a id="2900" class="Symbol">{</a><a id="2901" class="Argument">F</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a><a id="2906" class="Symbol">}</a> <a id="2908" class="Symbol">{</a><a id="2909" class="Argument">G</a> <a id="2911" class="Symbol">=</a> <a id="2913" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a><a id="2914" class="Symbol">}</a> <a id="2916" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2916" class="Bound">α</a> <a id="2918" class="Symbol">=</a> <a id="2920" class="Keyword">record</a>
  <a id="2929" class="Symbol">{</a> <a id="2931" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2946" class="Keyword">record</a> <a id="2953" class="Symbol">{</a> <a id="2955" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="2961" class="Symbol">;</a> <a id="2963" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="2981" class="Symbol">}</a>
  <a id="2985" class="Symbol">;</a> <a id="2987" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3002" class="Keyword">record</a>
    <a id="3013" class="Symbol">{</a> <a id="3015" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a>
    <a id="3027" class="Symbol">;</a> <a id="3029" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3037" class="Symbol">=</a> <a id="3039" class="Symbol">λ</a> <a id="3041" class="Symbol">{</a><a id="3042" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a> <a id="3044" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3065" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3069" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3071" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3073" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3076" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a> <a id="3078" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a>                     <a id="3100" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3104" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="3123" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a><a id="3124" class="Symbol">))</a> <a id="3127" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3137" class="Symbol">((</a><a id="3139" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3143" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3145" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3147" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3150" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2913" class="Bound">G</a> <a id="3152" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3153" class="Symbol">)</a> <a id="3155" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3157" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="3159" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a><a id="3160" class="Symbol">)</a> <a id="3162" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3164" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3168" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>   <a id="3172" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3176" href="Categories.Morphism.Reasoning.Core.html#2347" class="Function">pushʳ</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="3191" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3192" class="Symbol">)</a> <a id="3194" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3202" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3212" class="Symbol">(</a><a id="3213" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3217" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="3224" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a> <a id="3226" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3228" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3231" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a> <a id="3233" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a><a id="3234" class="Symbol">))</a> <a id="3237" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3239" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3243" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>   <a id="3247" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3250" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="3269" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3044" class="Bound">Y</a><a id="3270" class="Symbol">))</a> <a id="3273" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3281" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3291" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="3294" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2905" class="Bound">F</a> <a id="3296" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3047" class="Bound">f</a> <a id="3298" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3300" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="3304" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3042" class="Bound">X</a>                     <a id="3326" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3332" class="Symbol">}</a>
  <a id="3336" class="Symbol">;</a> <a id="3338" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3342" class="Symbol">=</a> <a id="3344" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a>
  <a id="3350" class="Symbol">}</a>
  <a id="3354" class="Keyword">where</a>
    <a id="3364" class="Keyword">open</a> <a id="3369" href="Categories.Morphism.html#1528" class="Module">Morphism.Iso</a>
    <a id="3386" class="Keyword">open</a> <a id="3391" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2343" class="Module">NIHelper</a> <a id="3400" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2916" class="Bound">α</a>
    <a id="3406" class="Keyword">open</a> <a id="3411" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
    <a id="3423" class="Keyword">open</a> <a id="3428" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3437" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a>
    <a id="3443" class="Keyword">open</a> <a id="3448" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="3465" class="Keyword">open</a> <a id="3470" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="3473" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2897" class="Bound">D</a>

<a id="3476" class="Keyword">open</a> <a id="3481" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>

<a id="3501" class="Keyword">infixr</a> <a id="3508" class="Number">9</a> <a id="3510" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3515" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3520" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">_ⓘˡ_</a> <a id="3525" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">_ⓘʳ_</a>
<a id="3530" class="Keyword">infix</a> <a id="3536" class="Number">4</a> <a id="3538" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a>

<a id="3543" class="Comment">-- commonly used short-hand in CT for NaturalIsomorphism</a>
<a id="_≃_"></a><a id="3600" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a> <a id="3604" class="Symbol">:</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3607" class="Bound">F</a> <a id="3609" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3609" class="Bound">G</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3621" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3623" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3624" class="Symbol">)</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3632" class="Symbol">_</a>
<a id="3634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">_≃_</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>

<a id="_ⓘᵥ_"></a><a id="3660" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3665" class="Symbol">:</a> <a id="3667" class="Symbol">{</a><a id="3668" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3670" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3672" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3684" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3687" class="Symbol">}</a> <a id="3689" class="Symbol">→</a> <a id="3691" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3693" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3695" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3701" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3703" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3670" class="Bound">G</a> <a id="3705" class="Symbol">→</a> <a id="3707" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3668" class="Bound">F</a> <a id="3709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3711" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3672" class="Bound">H</a>
<a id="3713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a> <a id="3718" class="Symbol">{</a><a id="3719" class="Argument">D</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3723" class="Bound">D</a><a id="3724" class="Symbol">}</a> <a id="3726" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3728" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3730" class="Symbol">=</a> <a id="3732" class="Keyword">record</a>
  <a id="3741" class="Symbol">{</a> <a id="3743" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3753" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3755" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="3758" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="3762" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a>
  <a id="3766" class="Symbol">;</a> <a id="3768" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3778" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3780" href="Categories.NaturalTransformation.Core.html#2439" class="Function Operator">∘ᵥ</a> <a id="3783" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="3787" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a>
  <a id="3791" class="Symbol">;</a> <a id="3793" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3797" class="Symbol">=</a> <a id="3799" class="Symbol">λ</a> <a id="3801" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3816" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3728" class="Bound">β</a> <a id="3818" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="3826" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3726" class="Bound">α</a> <a id="3828" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3801" class="Bound">X</a><a id="3829" class="Symbol">)</a>
  <a id="3833" class="Symbol">}</a>
  <a id="3837" class="Keyword">where</a> <a id="3843" class="Keyword">open</a> <a id="3848" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>
        <a id="3875" class="Keyword">open</a> <a id="3880" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="3890" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3723" class="Bound">D</a>

<a id="_ⓘₕ_"></a><a id="3893" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">{</a><a id="3901" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3903" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3915" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="3917" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="3918" class="Symbol">}</a> <a id="3920" class="Symbol">{</a><a id="3921" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a> <a id="3923" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3935" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="3937" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">→</a> <a id="3942" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3944" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3946" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3948" class="Symbol">→</a> <a id="3950" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a> <a id="3952" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3954" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a> <a id="3956" class="Symbol">→</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3901" class="Bound">H</a> <a id="3961" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3921" class="Bound">F</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="3969" class="Symbol">(</a><a id="3970" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3903" class="Bound">I</a> <a id="3972" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3975" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3923" class="Bound">G</a><a id="3976" class="Symbol">)</a>
<a id="3978" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3893" class="Function Operator">_ⓘₕ_</a> <a id="3983" class="Symbol">{</a><a id="3984" class="Argument">E</a> <a id="3986" class="Symbol">=</a> <a id="3988" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">{</a><a id="3992" class="Argument">I</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3996" class="Bound">I</a><a id="3997" class="Symbol">}</a> <a id="3999" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4001" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a> <a id="4003" class="Symbol">=</a> <a id="4005" class="Keyword">record</a>
  <a id="4014" class="Symbol">{</a> <a id="4016" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4028" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="4031" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4035" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a>
  <a id="4039" class="Symbol">;</a> <a id="4041" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4051" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4053" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="4056" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4060" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a>
  <a id="4064" class="Symbol">;</a> <a id="4066" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4070" class="Symbol">=</a> <a id="4072" class="Symbol">λ</a> <a id="4074" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Categories.Morphism.Properties.html#472" class="Function">Iso-resp-≈</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Categories.Morphism.Properties.html#1137" class="Function">Iso-∘</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4101" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a> <a id="4103" class="Symbol">_)</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="4109" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3996" class="Bound">I</a> <a id="4111" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4127" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a> <a id="4129" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a><a id="4130" class="Symbol">)))</a>
                           <a id="4161" href="Relation.Binary.Structures.html#1596" class="Function">E.Equiv.refl</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="4183" class="Symbol">(</a><a id="4184" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4188" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3999" class="Bound">α</a><a id="4189" class="Symbol">)</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4199" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4001" class="Bound">β</a><a id="4200" class="Symbol">)</a> <a id="4202" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4074" class="Bound">X</a><a id="4203" class="Symbol">))</a>
  <a id="4208" class="Symbol">}</a>
  <a id="4212" class="Keyword">where</a> <a id="4218" class="Keyword">open</a> <a id="4223" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a>
        <a id="4250" class="Keyword">open</a> <a id="4255" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a>
        <a id="4285" class="Keyword">module</a> <a id="4292" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4292" class="Module">E</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4305" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a>
        <a id="4315" class="Keyword">open</a> <a id="4320" href="Categories.Category.Core.html#1530" class="Module">E.Equiv</a>
        <a id="4336" class="Keyword">open</a> <a id="4341" href="Categories.Morphism.Properties.html" class="Module">Morphismₚ</a> <a id="4351" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3988" class="Bound">E</a>

<a id="_ⓘˡ_"></a><a id="4354" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">_ⓘˡ_</a> <a id="4359" class="Symbol">:</a> <a id="4361" class="Symbol">{</a><a id="4362" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4364" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a> <a id="4366" class="Symbol">:</a> <a id="4368" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4376" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="4378" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4379" class="Symbol">}</a> <a id="4381" class="Symbol">→</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4386" class="Symbol">:</a> <a id="4388" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4396" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="4398" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="4399" class="Symbol">)</a> <a id="4401" class="Symbol">→</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4404" class="Bound">η</a> <a id="4406" class="Symbol">:</a> <a id="4408" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4410" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4412" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4419" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4422" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4362" class="Bound">F</a> <a id="4424" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4426" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4384" class="Bound">H</a> <a id="4428" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4431" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4364" class="Bound">G</a>
<a id="4433" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4435" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">ⓘˡ</a> <a id="4438" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Keyword">record</a>
  <a id="4451" class="Symbol">{</a> <a id="4453" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4461" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="4464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4468" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a>
  <a id="4472" class="Symbol">;</a> <a id="4474" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4478" class="Symbol">=</a> <a id="4480" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4482" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="4485" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4489" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a>
  <a id="4493" class="Symbol">;</a> <a id="4495" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4499" class="Symbol">=</a> <a id="4501" class="Symbol">λ</a> <a id="4503" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4503" class="Bound">X</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Categories.Functor.Properties.html#2843" class="Function Operator">[</a> <a id="4509" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a> <a id="4511" href="Categories.Functor.Properties.html#2843" class="Function Operator">]-resp-Iso</a> <a id="4522" class="Symbol">(</a><a id="4523" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4527" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4438" class="Bound">η</a> <a id="4529" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4503" class="Bound">X</a><a id="4530" class="Symbol">)</a>
  <a id="4534" class="Symbol">}</a>
  <a id="4538" class="Keyword">where</a> <a id="4544" class="Keyword">open</a> <a id="4549" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4557" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4433" class="Bound">H</a>

<a id="_ⓘʳ_"></a><a id="4560" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">_ⓘʳ_</a> <a id="4565" class="Symbol">:</a> <a id="4567" class="Symbol">{</a><a id="4568" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4570" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4582" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="4584" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4585" class="Symbol">}</a> <a id="4587" class="Symbol">→</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4590" class="Bound">η</a> <a id="4592" class="Symbol">:</a> <a id="4594" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4596" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4598" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a><a id="4599" class="Symbol">)</a> <a id="4601" class="Symbol">→</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a> <a id="4606" class="Symbol">:</a> <a id="4608" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4616" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a> <a id="4618" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">→</a> <a id="4623" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4568" class="Bound">F</a> <a id="4625" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a> <a id="4630" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="4632" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4570" class="Bound">G</a> <a id="4634" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4637" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4604" class="Bound">K</a>
<a id="4639" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4641" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4560" class="Function Operator">ⓘʳ</a> <a id="4644" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a> <a id="4646" class="Symbol">=</a> <a id="4648" class="Keyword">record</a>
  <a id="4657" class="Symbol">{</a> <a id="4659" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4669" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4671" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="4674" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>
  <a id="4678" class="Symbol">;</a> <a id="4680" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4692" href="Categories.NaturalTransformation.Core.html#3784" class="Function Operator">∘ʳ</a> <a id="4695" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>
  <a id="4699" class="Symbol">;</a> <a id="4701" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4705" class="Symbol">=</a> <a id="4707" class="Symbol">λ</a> <a id="4709" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4709" class="Bound">X</a> <a id="4711" class="Symbol">→</a> <a id="4713" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4717" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4639" class="Bound">η</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="4723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4709" class="Bound">X</a><a id="4724" class="Symbol">)</a>
  <a id="4728" class="Symbol">}</a>
  <a id="4732" class="Keyword">where</a> <a id="4738" class="Keyword">open</a> <a id="4743" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4751" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4644" class="Bound">K</a>

<a id="refl"></a><a id="4754" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a> <a id="4759" class="Symbol">:</a> <a id="4761" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="4771" class="Symbol">(</a><a id="4772" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="4791" class="Symbol">{</a><a id="4792" class="Argument">C</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="4797" class="Symbol">}</a> <a id="4799" class="Symbol">{</a><a id="4800" class="Argument">D</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="4805" class="Symbol">})</a>
<a id="4808" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a> <a id="4813" class="Symbol">{</a><a id="4814" class="Argument">D</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a><a id="4819" class="Symbol">}</a> <a id="4821" class="Symbol">=</a> <a id="4823" class="Keyword">record</a>
  <a id="4832" class="Symbol">{</a> <a id="4834" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Categories.NaturalTransformation.Core.html#2132" class="Function">NT.id</a>
  <a id="4848" class="Symbol">;</a> <a id="4850" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="4854" class="Symbol">=</a> <a id="4856" href="Categories.NaturalTransformation.Core.html#2132" class="Function">NT.id</a>
  <a id="4864" class="Symbol">;</a> <a id="4866" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="4870" class="Symbol">=</a> <a id="4872" class="Symbol">λ</a> <a id="4874" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4874" class="Bound">_</a> <a id="4876" class="Symbol">→</a> <a id="4878" class="Keyword">record</a>
    <a id="4889" class="Symbol">{</a> <a id="4891" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="4896" class="Symbol">=</a> <a id="4898" href="Categories.Category.Core.html#1096" class="Field">Category.identityˡ</a> <a id="4917" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a>
    <a id="4923" class="Symbol">;</a> <a id="4925" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Categories.Category.Core.html#1145" class="Field">Category.identityʳ</a> <a id="4951" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4818" class="Bound">D</a>
    <a id="4957" class="Symbol">}</a>
  <a id="4961" class="Symbol">}</a>

<a id="sym"></a><a id="4964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="4968" class="Symbol">:</a> <a id="4970" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5000" class="Symbol">{</a><a id="5001" class="Argument">C</a> <a id="5003" class="Symbol">=</a> <a id="5005" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="5006" class="Symbol">}</a> <a id="5008" class="Symbol">{</a><a id="5009" class="Argument">D</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5014" class="Symbol">})</a>
<a id="5017" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="5021" class="Symbol">{</a><a id="5022" class="Argument">D</a> <a id="5024" class="Symbol">=</a> <a id="5026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5026" class="Bound">D</a><a id="5027" class="Symbol">}</a> <a id="5029" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a> <a id="5033" class="Symbol">=</a> <a id="5035" class="Keyword">record</a>
  <a id="5044" class="Symbol">{</a> <a id="5046" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="5056" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a>
  <a id="5062" class="Symbol">;</a> <a id="5064" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="5074" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a>
  <a id="5080" class="Symbol">;</a> <a id="5082" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="5086" class="Symbol">=</a> <a id="5088" class="Symbol">λ</a> <a id="5090" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5090" class="Bound">X</a> <a id="5092" class="Symbol">→</a>
    <a id="5098" class="Keyword">let</a> <a id="5102" class="Keyword">open</a> <a id="5107" href="Categories.Morphism.html#1528" class="Module">Iso</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="5116" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5029" class="Bound">F≃G</a> <a id="5120" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5090" class="Bound">X</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Keyword">in</a> <a id="5126" class="Keyword">record</a>
    <a id="5137" class="Symbol">{</a> <a id="5139" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>
    <a id="5155" class="Symbol">;</a> <a id="5157" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Categories.Morphism.html#1586" class="Function">isoˡ</a>
    <a id="5173" class="Symbol">}</a>
  <a id="5177" class="Symbol">}</a>
  <a id="5181" class="Keyword">where</a> <a id="5187" class="Keyword">open</a> <a id="5192" href="Categories.Morphism.html" class="Module">Morphism</a> <a id="5201" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5026" class="Bound">D</a>

<a id="trans"></a><a id="5204" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a> <a id="5210" class="Symbol">:</a> <a id="5212" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5243" class="Symbol">{</a><a id="5244" class="Argument">C</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="5249" class="Symbol">}</a> <a id="5251" class="Symbol">{</a><a id="5252" class="Argument">D</a> <a id="5254" class="Symbol">=</a> <a id="5256" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5257" class="Symbol">})</a>
<a id="5260" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a> <a id="5266" class="Symbol">=</a> <a id="5268" href="Function.Base.html#1638" class="Function">flip</a> <a id="5273" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3660" class="Function Operator">_ⓘᵥ_</a>

<a id="isEquivalence"></a><a id="5279" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5293" class="Symbol">:</a> <a id="5295" class="Symbol">{</a><a id="5296" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5296" class="Bound">C</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5309" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="5311" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="5313" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="5314" class="Symbol">}</a> <a id="5316" class="Symbol">{</a><a id="5317" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5317" class="Bound">D</a> <a id="5319" class="Symbol">:</a> <a id="5321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5330" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="5333" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="5336" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a> <a id="5376" class="Symbol">{</a><a id="5377" class="Argument">C</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5296" class="Bound">C</a><a id="5382" class="Symbol">}</a> <a id="5384" class="Symbol">{</a><a id="5385" class="Argument">D</a> <a id="5387" class="Symbol">=</a> <a id="5389" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5317" class="Bound">D</a><a id="5390" class="Symbol">})</a>
<a id="5393" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5407" class="Symbol">=</a> <a id="5409" class="Keyword">record</a>
  <a id="5418" class="Symbol">{</a> <a id="5420" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="5426" class="Symbol">=</a> <a id="5428" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4754" class="Function">refl</a>
  <a id="5435" class="Symbol">;</a> <a id="5437" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="5443" class="Symbol">=</a> <a id="5445" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a>
  <a id="5451" class="Symbol">;</a> <a id="5453" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="5459" class="Symbol">=</a> <a id="5461" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5204" class="Function">trans</a>
  <a id="5469" class="Symbol">}</a>

<a id="5472" class="Keyword">module</a> <a id="≃"></a><a id="5479" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5479" class="Module">≃</a> <a id="5481" class="Symbol">{</a><a id="5482" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5482" class="Bound">o</a> <a id="5484" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5484" class="Bound">ℓ</a> <a id="5486" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5486" class="Bound">e</a> <a id="5488" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5488" class="Bound">o′</a> <a id="5491" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5491" class="Bound">ℓ′</a> <a id="5494" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5494" class="Bound">e′</a><a id="5496" class="Symbol">}</a> <a id="5498" class="Symbol">{</a><a id="5499" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5499" class="Bound">C</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5512" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5482" class="Bound">o</a> <a id="5514" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5484" class="Bound">ℓ</a> <a id="5516" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5486" class="Bound">e</a><a id="5517" class="Symbol">}</a> <a id="5519" class="Symbol">{</a><a id="5520" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5520" class="Bound">D</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5533" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5488" class="Bound">o′</a> <a id="5536" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5491" class="Bound">ℓ′</a> <a id="5539" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5494" class="Bound">e′</a><a id="5541" class="Symbol">}</a> <a id="5543" class="Symbol">=</a> <a id="5545" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a> <a id="5574" class="Symbol">{</a><a id="5575" class="Argument">C</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5499" class="Bound">C</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">{</a><a id="5583" class="Argument">D</a> <a id="5585" class="Symbol">=</a> <a id="5587" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5520" class="Bound">D</a><a id="5588" class="Symbol">})</a>

<a id="Functor-NI-setoid"></a><a id="5592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">Functor-NI-setoid</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5613" class="Bound">C</a> <a id="5615" class="Symbol">:</a> <a id="5617" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5626" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="5628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="5630" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="5631" class="Symbol">)</a> <a id="5633" class="Symbol">(</a><a id="5634" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5634" class="Bound">D</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5647" href="Categories.NaturalTransformation.NaturalIsomorphism.html#597" class="Generalizable">o′</a> <a id="5650" href="Categories.NaturalTransformation.NaturalIsomorphism.html#600" class="Generalizable">ℓ′</a> <a id="5653" href="Categories.NaturalTransformation.NaturalIsomorphism.html#603" class="Generalizable">e′</a><a id="5655" class="Symbol">)</a> <a id="5657" class="Symbol">→</a> <a id="5659" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5666" class="Symbol">_</a> <a id="5668" class="Symbol">_</a>
<a id="5670" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5592" class="Function">Functor-NI-setoid</a> <a id="5688" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5688" class="Bound">C</a> <a id="5690" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5690" class="Bound">D</a> <a id="5692" class="Symbol">=</a> <a id="5694" class="Keyword">record</a>
  <a id="5703" class="Symbol">{</a> <a id="5705" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="5719" class="Symbol">=</a> <a id="5721" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5729" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5688" class="Bound">C</a> <a id="5731" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5690" class="Bound">D</a>
  <a id="5735" class="Symbol">;</a> <a id="5737" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="5751" class="Symbol">=</a> <a id="5753" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
  <a id="5774" class="Symbol">;</a> <a id="5776" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5790" class="Symbol">=</a> <a id="5792" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5279" class="Function">isEquivalence</a>
  <a id="5808" class="Symbol">}</a>

<a id="5811" class="Keyword">module</a> <a id="LeftRightId"></a><a id="5818" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5818" class="Module">LeftRightId</a> <a id="5830" class="Symbol">(</a><a id="5831" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5831" class="Bound">F</a> <a id="5833" class="Symbol">:</a> <a id="5835" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5843" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="5845" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="5846" class="Symbol">)</a> <a id="5848" class="Keyword">where</a>
  <a id="5856" class="Keyword">module</a> <a id="LeftRightId.D"></a><a id="5863" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5863" class="Module">D</a> <a id="5865" class="Symbol">=</a> <a id="5867" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5876" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5845" class="Bound">D</a>

  <a id="LeftRightId.iso-id-id"></a><a id="5881" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="5891" class="Symbol">:</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5894" class="Bound">X</a> <a id="5896" class="Symbol">:</a> <a id="5898" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="5911" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5843" class="Bound">C</a><a id="5912" class="Symbol">)</a> <a id="5914" class="Symbol">→</a> <a id="5916" href="Categories.Morphism.html#1528" class="Record">Morphism.Iso</a> <a id="5929" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5845" class="Bound">D</a> <a id="5931" class="Symbol">{</a><a id="5932" class="Argument">A</a> <a id="5934" class="Symbol">=</a> <a id="5936" href="Categories.Functor.Core.html#432" class="Field">Functor.F₀</a> <a id="5947" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5831" class="Bound">F</a> <a id="5949" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5894" class="Bound">X</a><a id="5950" class="Symbol">}</a> <a id="5952" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="5957" href="Categories.Category.Core.html#630" class="Function">D.id</a>
  <a id="5964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="5974" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5974" class="Bound">X</a> <a id="5976" class="Symbol">=</a> <a id="5978" class="Keyword">record</a> <a id="5985" class="Symbol">{</a> <a id="5987" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="5992" class="Symbol">=</a> <a id="5994" href="Categories.Category.Core.html#1096" class="Function">D.identityˡ</a> <a id="6006" class="Symbol">;</a> <a id="6008" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Categories.Category.Core.html#1145" class="Function">D.identityʳ</a> <a id="6027" class="Symbol">}</a>

<a id="6030" class="Comment">-- Left and Right and &#39;Central&#39; Unitors, Natural Isomorphisms.</a>
<a id="6093" class="Keyword">module</a> <a id="6100" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6100" class="Module">_</a> <a id="6102" class="Symbol">{</a><a id="6103" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6115" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="6117" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="6118" class="Symbol">}</a> <a id="6120" class="Keyword">where</a>
  <a id="6128" class="Keyword">open</a> <a id="6133" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="6155" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6117" class="Bound">D</a>
  <a id="6159" class="Keyword">open</a> <a id="6164" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6172" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a>
  <a id="6176" class="Keyword">open</a> <a id="6181" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5818" class="Module">LeftRightId</a> <a id="6193" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a>
  <a id="6197" class="Keyword">open</a> <a id="6202" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6211" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6117" class="Bound">D</a>

  <a id="6216" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6231" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6234" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a> <a id="6236" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6238" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a>
  <a id="6242" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6216" class="Function">unitorˡ</a> <a id="6250" class="Symbol">=</a> <a id="6252" class="Keyword">record</a> <a id="6259" class="Symbol">{</a> <a id="6261" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6265" class="Symbol">=</a> <a id="6267" href="Categories.NaturalTransformation.Core.html#5215" class="Function">id∘F⇒F</a> <a id="6274" class="Symbol">;</a> <a id="6276" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Categories.NaturalTransformation.Core.html#4927" class="Function">F⇒id∘F</a> <a id="6289" class="Symbol">;</a> <a id="6291" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="6307" class="Symbol">}</a>

  <a id="6312" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a> <a id="6324" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6327" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6332" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6334" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6103" class="Bound">F</a>
  <a id="6338" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6312" class="Function">unitorʳ</a> <a id="6346" class="Symbol">=</a> <a id="6348" class="Keyword">record</a> <a id="6355" class="Symbol">{</a> <a id="6357" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6361" class="Symbol">=</a> <a id="6363" href="Categories.NaturalTransformation.Core.html#5071" class="Function">F∘id⇒F</a> <a id="6370" class="Symbol">;</a> <a id="6372" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6376" class="Symbol">=</a> <a id="6378" href="Categories.NaturalTransformation.Core.html#4783" class="Function">F⇒F∘id</a> <a id="6385" class="Symbol">;</a> <a id="6387" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6391" class="Symbol">=</a> <a id="6393" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="6403" class="Symbol">}</a>

<a id="unitor²"></a><a id="6406" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6406" class="Function">unitor²</a> <a id="6414" class="Symbol">:</a> <a id="6416" class="Symbol">{</a><a id="6417" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6417" class="Bound">C</a> <a id="6419" class="Symbol">:</a> <a id="6421" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6430" href="Categories.NaturalTransformation.NaturalIsomorphism.html#591" class="Generalizable">o</a> <a id="6432" href="Categories.NaturalTransformation.NaturalIsomorphism.html#593" class="Generalizable">ℓ</a> <a id="6434" href="Categories.NaturalTransformation.NaturalIsomorphism.html#595" class="Generalizable">e</a><a id="6435" class="Symbol">}</a> <a id="6437" class="Symbol">→</a> <a id="6439" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6444" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6447" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6452" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="6454" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6459" class="Symbol">{</a><a id="6460" class="Argument">C</a> <a id="6462" class="Symbol">=</a> <a id="6464" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6417" class="Bound">C</a><a id="6465" class="Symbol">}</a>
<a id="6467" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6406" class="Function">unitor²</a> <a id="6475" class="Symbol">=</a> <a id="6477" class="Keyword">record</a> <a id="6484" class="Symbol">{</a> <a id="6486" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="6490" class="Symbol">=</a> <a id="6492" href="Categories.NaturalTransformation.Core.html#4133" class="Function">id∘id⇒id</a> <a id="6501" class="Symbol">;</a> <a id="6503" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Categories.NaturalTransformation.Core.html#4385" class="Function">id⇒id∘id</a> <a id="6518" class="Symbol">;</a> <a id="6520" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="6524" class="Symbol">=</a> <a id="6526" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">LeftRightId.iso-id-id</a> <a id="6548" href="Categories.Functor.html#349" class="Function">ℱ.id</a> <a id="6553" class="Symbol">}</a>

<a id="6556" class="Comment">-- associator</a>
<a id="6570" class="Keyword">module</a> <a id="6577" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6577" class="Module">_</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a> <a id="6582" class="Symbol">:</a> <a id="6584" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6592" href="Categories.NaturalTransformation.NaturalIsomorphism.html#618" class="Generalizable">B</a> <a id="6594" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a><a id="6595" class="Symbol">)</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="6600" class="Symbol">:</a> <a id="6602" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6610" href="Categories.NaturalTransformation.NaturalIsomorphism.html#620" class="Generalizable">C</a> <a id="6612" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a><a id="6613" class="Symbol">)</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6618" class="Symbol">:</a> <a id="6620" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6628" href="Categories.NaturalTransformation.NaturalIsomorphism.html#622" class="Generalizable">D</a> <a id="6630" href="Categories.NaturalTransformation.NaturalIsomorphism.html#624" class="Generalizable">E</a><a id="6631" class="Symbol">)</a> <a id="6633" class="Keyword">where</a>
  <a id="6641" class="Keyword">open</a> <a id="6646" href="Categories.Category.Core.html#2462" class="Module">Category.HomReasoning</a> <a id="6668" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6630" class="Bound">E</a>
  <a id="6672" class="Keyword">open</a> <a id="6677" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6686" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6630" class="Bound">E</a>
  <a id="6690" class="Keyword">open</a> <a id="6695" href="Categories.Functor.Core.html#248" class="Module">Functor</a>
  <a id="6705" class="Keyword">open</a> <a id="6710" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5818" class="Module">LeftRightId</a> <a id="6722" class="Symbol">(</a><a id="6723" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6725" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="6731" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6734" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="6735" class="Symbol">))</a>

  <a id="6741" class="Keyword">private</a>
    <a id="6753" class="Comment">-- components of α</a>
    <a id="6776" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6776" class="Function">assocʳ</a> <a id="6783" class="Symbol">:</a> <a id="6785" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6807" class="Symbol">((</a><a id="6809" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6811" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6814" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a><a id="6815" class="Symbol">)</a> <a id="6817" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6820" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6826" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="6832" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6835" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="6836" class="Symbol">))</a>
    <a id="6843" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6776" class="Function">assocʳ</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="6861" class="Keyword">record</a> <a id="6868" class="Symbol">{</a> <a id="6870" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="6872" class="Symbol">=</a> <a id="6874" class="Symbol">λ</a> <a id="6876" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6876" class="Bound">_</a> <a id="6878" class="Symbol">→</a> <a id="6880" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6883" class="Symbol">;</a> <a id="6885" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="6893" class="Symbol">=</a> <a id="6895" class="Symbol">λ</a> <a id="6897" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6897" class="Bound">_</a> <a id="6899" class="Symbol">→</a> <a id="6901" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">MR.id-comm-sym</a> <a id="6916" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6630" class="Bound">E</a>  <a id="6919" class="Symbol">}</a>

    <a id="6926" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6926" class="Function">assocˡ</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6960" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6963" class="Symbol">(</a><a id="6964" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="6966" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6969" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="6970" class="Symbol">))</a> <a id="6973" class="Symbol">((</a><a id="6975" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="6977" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6980" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a><a id="6981" class="Symbol">)</a> <a id="6983" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6986" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="6987" class="Symbol">)</a>
    <a id="6993" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6926" class="Function">assocˡ</a> <a id="7000" class="Symbol">=</a> <a id="7002" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="7011" class="Keyword">record</a> <a id="7018" class="Symbol">{</a> <a id="7020" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a> <a id="7022" class="Symbol">=</a> <a id="7024" class="Symbol">λ</a> <a id="7026" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7026" class="Bound">_</a> <a id="7028" class="Symbol">→</a> <a id="7030" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="7033" class="Symbol">;</a> <a id="7035" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="7043" class="Symbol">=</a> <a id="7045" class="Symbol">λ</a> <a id="7047" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7047" class="Bound">_</a> <a id="7049" class="Symbol">→</a> <a id="7051" href="Categories.Morphism.Reasoning.Core.html#1309" class="Function">MR.id-comm-sym</a> <a id="7066" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6630" class="Bound">E</a> <a id="7068" class="Symbol">}</a>

  <a id="7073" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="7084" class="Symbol">:</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="7089" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7092" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a><a id="7093" class="Symbol">)</a> <a id="7095" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7098" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a> <a id="7100" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="7102" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="7104" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="7110" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7113" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="7114" class="Symbol">)</a>
  <a id="7118" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="7129" class="Symbol">=</a> <a id="7131" class="Keyword">record</a> <a id="7138" class="Symbol">{</a> <a id="7140" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="7144" class="Symbol">=</a> <a id="7146" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6776" class="Function">assocʳ</a> <a id="7153" class="Symbol">;</a> <a id="7155" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="7159" class="Symbol">=</a> <a id="7161" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6926" class="Function">assocˡ</a> <a id="7168" class="Symbol">;</a> <a id="7170" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="7174" class="Symbol">=</a> <a id="7176" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="7186" class="Symbol">}</a>

  <a id="7191" class="Comment">-- useful when building functor categories</a>
  <a id="7236" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7236" class="Function">sym-associator</a> <a id="7251" class="Symbol">:</a> <a id="7253" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="7255" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a> <a id="7261" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7264" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a><a id="7265" class="Symbol">)</a> <a id="7267" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6616" class="Bound">H</a> <a id="7272" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7275" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6598" class="Bound">G</a><a id="7276" class="Symbol">)</a> <a id="7278" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7281" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6580" class="Bound">F</a>
  <a id="7285" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7236" class="Function">sym-associator</a> <a id="7300" class="Symbol">=</a> <a id="7302" class="Keyword">record</a> <a id="7309" class="Symbol">{</a> <a id="7311" href="Categories.NaturalTransformation.NaturalIsomorphism.html#891" class="Field">F⇒G</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6926" class="Function">assocˡ</a> <a id="7324" class="Symbol">;</a> <a id="7326" href="Categories.NaturalTransformation.NaturalIsomorphism.html#927" class="Field">F⇐G</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Categories.NaturalTransformation.NaturalIsomorphism.html#6776" class="Function">assocʳ</a> <a id="7339" class="Symbol">;</a> <a id="7341" href="Categories.NaturalTransformation.NaturalIsomorphism.html#1051" class="Field">iso</a> <a id="7345" class="Symbol">=</a> <a id="7347" href="Categories.NaturalTransformation.NaturalIsomorphism.html#5881" class="Function">iso-id-id</a> <a id="7357" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">module</a> <a id="44" href="Categories.NaturalTransformation.Properties.html" class="Module">Categories.NaturalTransformation.Properties</a> <a id="88" class="Keyword">where</a>

<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Level.html" class="Module">Level</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Data.Product.html" class="Module">Data.Product</a> <a id="138" class="Keyword">using</a> <a id="144" class="Symbol">(</a><a id="145" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="146" class="Symbol">;</a> <a id="148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="151" class="Symbol">)</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="182" class="Keyword">using</a> <a id="188" class="Symbol">(</a><a id="189" href="Function.Bundles.html#2043" class="Record">Func</a><a id="193" class="Symbol">)</a>

<a id="196" class="Keyword">open</a> <a id="201" class="Keyword">import</a> <a id="208" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="228" class="Keyword">open</a> <a id="233" class="Keyword">import</a> <a id="240" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Categories.Functor.Bifunctor.html" class="Module">Categories.Functor.Bifunctor</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="543" class="Keyword">renaming</a> <a id="552" class="Symbol">(</a><a id="553" href="Categories.NaturalTransformation.Core.html#2132" class="Function">id</a> <a id="556" class="Symbol">to</a> <a id="559" class="Function">idN</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Categories.NaturalTransformation.Dinatural.html" class="Module">Categories.NaturalTransformation.Dinatural</a> <a id="683" class="Keyword">hiding</a> <a id="690" class="Symbol">(</a><a id="691" href="Categories.NaturalTransformation.Dinatural.html#6011" class="Function Operator">_≃_</a><a id="694" class="Symbol">)</a>

<a id="697" class="Keyword">import</a> <a id="704" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="734" class="Symbol">as</a> <a id="737" class="Module">MR</a>

<a id="741" class="Keyword">private</a>
  <a id="751" class="Keyword">variable</a>
    <a id="764" href="Categories.NaturalTransformation.Properties.html#764" class="Generalizable">o</a> <a id="766" href="Categories.NaturalTransformation.Properties.html#766" class="Generalizable">ℓ</a> <a id="768" href="Categories.NaturalTransformation.Properties.html#768" class="Generalizable">ℓ′</a> <a id="771" href="Categories.NaturalTransformation.Properties.html#771" class="Generalizable">e</a> <a id="773" class="Symbol">:</a> <a id="775" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="785" href="Categories.NaturalTransformation.Properties.html#785" class="Generalizable">C</a> <a id="787" href="Categories.NaturalTransformation.Properties.html#787" class="Generalizable">D</a> <a id="789" href="Categories.NaturalTransformation.Properties.html#789" class="Generalizable">E</a> <a id="791" class="Symbol">:</a> <a id="793" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="802" href="Categories.NaturalTransformation.Properties.html#764" class="Generalizable">o</a> <a id="804" href="Categories.NaturalTransformation.Properties.html#766" class="Generalizable">ℓ</a> <a id="806" href="Categories.NaturalTransformation.Properties.html#771" class="Generalizable">e</a>

<a id="809" class="Keyword">module</a> <a id="816" href="Categories.NaturalTransformation.Properties.html#816" class="Module">_</a> <a id="818" class="Symbol">{</a><a id="819" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="821" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="823" class="Symbol">:</a> <a id="825" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="833" href="Categories.NaturalTransformation.Properties.html#785" class="Generalizable">C</a> <a id="835" href="Categories.NaturalTransformation.Properties.html#787" class="Generalizable">D</a><a id="836" class="Symbol">}</a> <a id="838" class="Keyword">where</a>
  <a id="846" class="Keyword">private</a>
    <a id="858" class="Keyword">module</a> <a id="865" href="Categories.NaturalTransformation.Properties.html#865" class="Module">C</a> <a id="867" class="Symbol">=</a> <a id="869" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="878" href="Categories.NaturalTransformation.Properties.html#833" class="Bound">C</a>
    <a id="884" class="Keyword">module</a> <a id="891" href="Categories.NaturalTransformation.Properties.html#891" class="Module">D</a> <a id="893" class="Symbol">=</a> <a id="895" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="904" href="Categories.NaturalTransformation.Properties.html#835" class="Bound">D</a>
    <a id="910" class="Keyword">open</a> <a id="915" href="Categories.NaturalTransformation.Properties.html#891" class="Module">D</a>
    <a id="921" class="Keyword">open</a> <a id="926" href="Categories.Morphism.Reasoning.html" class="Module">MR</a> <a id="929" href="Categories.NaturalTransformation.Properties.html#835" class="Bound">D</a>
    <a id="935" class="Keyword">open</a> <a id="940" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="957" class="Keyword">open</a> <a id="962" href="Categories.Functor.Core.html#248" class="Module">Functor</a>

    <a id="975" href="Categories.NaturalTransformation.Properties.html#975" class="Function">F′</a> <a id="978" class="Symbol">:</a> <a id="980" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="990" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="995" href="Categories.NaturalTransformation.Properties.html#833" class="Bound">C</a> <a id="997" href="Categories.NaturalTransformation.Properties.html#835" class="Bound">D</a>
    <a id="1003" href="Categories.NaturalTransformation.Properties.html#975" class="Function">F′</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1010" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1013" href="Categories.Category.Product.html#6067" class="Function">πʳ</a>

    <a id="1021" href="Categories.NaturalTransformation.Properties.html#1021" class="Function">G′</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="1036" href="Categories.Category.Core.html#3132" class="Function">C.op</a> <a id="1041" href="Categories.NaturalTransformation.Properties.html#833" class="Bound">C</a> <a id="1043" href="Categories.NaturalTransformation.Properties.html#835" class="Bound">D</a>
    <a id="1049" href="Categories.NaturalTransformation.Properties.html#1021" class="Function">G′</a> <a id="1052" class="Symbol">=</a> <a id="1054" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="1056" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1059" href="Categories.Category.Product.html#6067" class="Function">πʳ</a>

  <a id="1065" href="Categories.NaturalTransformation.Properties.html#1065" class="Function">NT⇒Dinatural</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1102" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1104" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="1132" href="Categories.NaturalTransformation.Properties.html#975" class="Function">F′</a> <a id="1135" href="Categories.NaturalTransformation.Properties.html#1021" class="Function">G′</a>
  <a id="1140" href="Categories.NaturalTransformation.Properties.html#1065" class="Function">NT⇒Dinatural</a> <a id="1153" href="Categories.NaturalTransformation.Properties.html#1153" class="Bound">β</a> <a id="1155" class="Symbol">=</a> <a id="1157" href="Categories.NaturalTransformation.Dinatural.html#2924" class="Function">dtHelper</a> <a id="1166" class="Keyword">record</a>
    <a id="1177" class="Symbol">{</a> <a id="1179" href="Categories.NaturalTransformation.Dinatural.html#2434" class="Field">α</a>       <a id="1187" class="Symbol">=</a> <a id="1189" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a>
    <a id="1195" class="Symbol">;</a> <a id="1197" href="Categories.NaturalTransformation.Dinatural.html#2491" class="Field">commute</a> <a id="1205" class="Symbol">=</a> <a id="1207" class="Symbol">λ</a> <a id="1209" href="Categories.NaturalTransformation.Properties.html#1209" class="Bound">f</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1240" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a><a id="1241" class="Symbol">))</a> <a id="1244" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1246" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="1257" href="Categories.NaturalTransformation.Properties.html#1209" class="Bound">f</a><a id="1258" class="Symbol">)</a> <a id="1260" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1262" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1279" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a><a id="1280" class="Symbol">)</a>
    <a id="1286" class="Symbol">}</a>
    <a id="1292" class="Keyword">where</a> <a id="1298" class="Keyword">open</a> <a id="1303" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="1325" href="Categories.NaturalTransformation.Properties.html#1153" class="Bound">β</a>

  <a id="1330" href="Categories.NaturalTransformation.Properties.html#1330" class="Function">Dinatural⇒NT</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Categories.NaturalTransformation.Dinatural.html#578" class="Record">DinaturalTransformation</a> <a id="1369" href="Categories.NaturalTransformation.Properties.html#975" class="Function">F′</a> <a id="1372" href="Categories.NaturalTransformation.Properties.html#1021" class="Function">G′</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1399" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1401" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a>
  <a id="1405" href="Categories.NaturalTransformation.Properties.html#1330" class="Function">Dinatural⇒NT</a> <a id="1418" href="Categories.NaturalTransformation.Properties.html#1418" class="Bound">θ</a> <a id="1420" class="Symbol">=</a> <a id="1422" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1431" class="Keyword">record</a>
    <a id="1442" class="Symbol">{</a> <a id="1444" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="1452" class="Symbol">=</a> <a id="1454" href="Categories.NaturalTransformation.Dinatural.html#851" class="Field">α</a>
    <a id="1460" class="Symbol">;</a> <a id="1462" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Symbol">λ</a> <a id="1474" href="Categories.NaturalTransformation.Properties.html#1474" class="Bound">f</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1495" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a><a id="1496" class="Symbol">)</a> <a id="1498" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1500" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Categories.NaturalTransformation.Dinatural.html#908" class="Field">commute</a> <a id="1511" href="Categories.NaturalTransformation.Properties.html#1474" class="Bound">f</a><a id="1512" class="Symbol">)</a> <a id="1514" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1516" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1543" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a><a id="1544" class="Symbol">))</a>
    <a id="1551" class="Symbol">}</a>
    <a id="1557" class="Keyword">where</a> <a id="1563" class="Keyword">open</a> <a id="1568" href="Categories.NaturalTransformation.Dinatural.html#578" class="Module">DinaturalTransformation</a> <a id="1592" href="Categories.NaturalTransformation.Properties.html#1418" class="Bound">θ</a>

  <a id="1597" href="Categories.NaturalTransformation.Properties.html#1597" class="Function">replaceˡ</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">∀</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Categories.NaturalTransformation.Properties.html#1611" class="Bound">F′</a><a id="1613" class="Symbol">}</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1639" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1641" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1647" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="1649" href="Categories.NaturalTransformation.Properties.html#1611" class="Bound">F′</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="1676" href="Categories.NaturalTransformation.Properties.html#1611" class="Bound">F′</a> <a id="1679" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a>
  <a id="1683" href="Categories.NaturalTransformation.Properties.html#1597" class="Function">replaceˡ</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Categories.NaturalTransformation.Properties.html#1693" class="Bound">F′</a><a id="1695" class="Symbol">}</a> <a id="1697" href="Categories.NaturalTransformation.Properties.html#1697" class="Bound">α</a> <a id="1699" href="Categories.NaturalTransformation.Properties.html#1699" class="Bound">F≃F′</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="1715" class="Keyword">record</a>
    <a id="1726" class="Symbol">{</a> <a id="1728" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="1736" class="Symbol">=</a> <a id="1738" class="Symbol">λ</a> <a id="1740" href="Categories.NaturalTransformation.Properties.html#1740" class="Bound">X</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="1746" href="Categories.NaturalTransformation.Properties.html#1740" class="Bound">X</a> <a id="1748" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1750" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1754" href="Categories.NaturalTransformation.Properties.html#1740" class="Bound">X</a>
    <a id="1760" class="Symbol">;</a> <a id="1762" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="1770" class="Symbol">=</a> <a id="1772" class="Symbol">λ</a> <a id="1774" class="Symbol">{</a><a id="1775" href="Categories.NaturalTransformation.Properties.html#1775" class="Bound">X</a> <a id="1777" href="Categories.NaturalTransformation.Properties.html#1777" class="Bound">Y</a><a id="1778" class="Symbol">}</a> <a id="1780" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1796" class="Symbol">(</a><a id="1797" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="1799" href="Categories.NaturalTransformation.Properties.html#1777" class="Bound">Y</a> <a id="1801" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1803" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1807" href="Categories.NaturalTransformation.Properties.html#1777" class="Bound">Y</a><a id="1808" class="Symbol">)</a> <a id="1810" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1812" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1815" href="Categories.NaturalTransformation.Properties.html#1693" class="Bound">F′</a> <a id="1818" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a> <a id="1820" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1823" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇐.commute</a> <a id="1840" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a><a id="1841" class="Symbol">)</a> <a id="1843" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1851" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="1853" href="Categories.NaturalTransformation.Properties.html#1777" class="Bound">Y</a> <a id="1855" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1857" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1860" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="1862" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a> <a id="1864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1866" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1870" href="Categories.NaturalTransformation.Properties.html#1775" class="Bound">X</a>    <a id="1875" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1878" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Categories.NaturalTransformation.Core.html#827" class="Function">commute</a> <a id="1893" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1898" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="1904" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1912" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1915" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="1917" href="Categories.NaturalTransformation.Properties.html#1780" class="Bound">f</a> <a id="1919" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1921" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="1923" href="Categories.NaturalTransformation.Properties.html#1775" class="Bound">X</a> <a id="1925" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1927" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇐.η</a> <a id="1931" href="Categories.NaturalTransformation.Properties.html#1775" class="Bound">X</a>    <a id="1936" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1942" class="Symbol">}</a>
    <a id="1948" class="Keyword">where</a> <a id="1954" class="Keyword">open</a> <a id="1959" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="1978" href="Categories.NaturalTransformation.Properties.html#1699" class="Bound">F≃F′</a>
          <a id="1993" class="Keyword">open</a> <a id="1998" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2020" href="Categories.NaturalTransformation.Properties.html#1697" class="Bound">α</a>

  <a id="2025" href="Categories.NaturalTransformation.Properties.html#2025" class="Function">replaceʳ</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">∀</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Categories.NaturalTransformation.Properties.html#2039" class="Bound">G′</a><a id="2041" class="Symbol">}</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2067" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="2069" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="2075" href="Categories.NaturalTransformation.NaturalIsomorphism.html#3600" class="Function Operator">≃</a> <a id="2077" href="Categories.NaturalTransformation.Properties.html#2039" class="Bound">G′</a> <a id="2080" class="Symbol">→</a> <a id="2082" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2104" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="2106" href="Categories.NaturalTransformation.Properties.html#2039" class="Bound">G′</a>
  <a id="2111" href="Categories.NaturalTransformation.Properties.html#2025" class="Function">replaceʳ</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Categories.NaturalTransformation.Properties.html#2121" class="Bound">G′</a><a id="2123" class="Symbol">}</a> <a id="2125" href="Categories.NaturalTransformation.Properties.html#2125" class="Bound">α</a> <a id="2127" href="Categories.NaturalTransformation.Properties.html#2127" class="Bound">G≃G′</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="2143" class="Keyword">record</a>
    <a id="2154" class="Symbol">{</a> <a id="2156" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="2164" class="Symbol">=</a> <a id="2166" class="Symbol">λ</a> <a id="2168" href="Categories.NaturalTransformation.Properties.html#2168" class="Bound">X</a> <a id="2170" class="Symbol">→</a> <a id="2172" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="2176" href="Categories.NaturalTransformation.Properties.html#2168" class="Bound">X</a> <a id="2178" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2180" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="2182" href="Categories.NaturalTransformation.Properties.html#2168" class="Bound">X</a>
    <a id="2188" class="Symbol">;</a> <a id="2190" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="2198" class="Symbol">=</a> <a id="2200" class="Symbol">λ</a> <a id="2202" class="Symbol">{</a><a id="2203" href="Categories.NaturalTransformation.Properties.html#2203" class="Bound">X</a> <a id="2205" href="Categories.NaturalTransformation.Properties.html#2205" class="Bound">Y</a><a id="2206" class="Symbol">}</a> <a id="2208" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="2224" class="Symbol">(</a><a id="2225" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="2229" href="Categories.NaturalTransformation.Properties.html#2205" class="Bound">Y</a> <a id="2231" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2233" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="2235" href="Categories.NaturalTransformation.Properties.html#2205" class="Bound">Y</a><a id="2236" class="Symbol">)</a> <a id="2238" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2240" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2243" href="Categories.NaturalTransformation.Properties.html#819" class="Bound">F</a> <a id="2245" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a> <a id="2247" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2250" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Categories.NaturalTransformation.Core.html#827" class="Function">commute</a> <a id="2265" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a><a id="2266" class="Symbol">)</a> <a id="2268" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2276" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="2280" href="Categories.NaturalTransformation.Properties.html#2205" class="Bound">Y</a> <a id="2282" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2284" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2287" href="Categories.NaturalTransformation.Properties.html#821" class="Bound">G</a> <a id="2289" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a> <a id="2291" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2293" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="2295" href="Categories.NaturalTransformation.Properties.html#2203" class="Bound">X</a>   <a id="2299" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2302" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Categories.NaturalTransformation.Core.html#827" class="Function">⇒.commute</a> <a id="2319" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a><a id="2320" class="Symbol">)</a> <a id="2322" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2324" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2330" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="2338" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2341" href="Categories.NaturalTransformation.Properties.html#2121" class="Bound">G′</a> <a id="2344" href="Categories.NaturalTransformation.Properties.html#2208" class="Bound">f</a> <a id="2346" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2348" href="Categories.NaturalTransformation.Core.html#783" class="Function">⇒.η</a> <a id="2352" href="Categories.NaturalTransformation.Properties.html#2203" class="Bound">X</a> <a id="2354" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2356" href="Categories.NaturalTransformation.Core.html#783" class="Function">η</a> <a id="2358" href="Categories.NaturalTransformation.Properties.html#2203" class="Bound">X</a>  <a id="2361" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2367" class="Symbol">}</a>
    <a id="2373" class="Keyword">where</a> <a id="2379" class="Keyword">open</a> <a id="2384" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Module">NaturalIsomorphism</a> <a id="2403" href="Categories.NaturalTransformation.Properties.html#2127" class="Bound">G≃G′</a>
          <a id="2418" class="Keyword">open</a> <a id="2423" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="2445" href="Categories.NaturalTransformation.Properties.html#2125" class="Bound">α</a>  

<a id="2450" class="Keyword">module</a> <a id="2457" href="Categories.NaturalTransformation.Properties.html#2457" class="Module">_</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2474" href="Categories.NaturalTransformation.Properties.html#785" class="Generalizable">C</a> <a id="2476" href="Categories.NaturalTransformation.Properties.html#787" class="Generalizable">D</a> <a id="2478" href="Categories.NaturalTransformation.Properties.html#789" class="Generalizable">E</a><a id="2479" class="Symbol">)</a> <a id="2481" class="Keyword">where</a>

  <a id="2490" class="Comment">-- there is natural transformation between two partially applied bifunctors.</a>

  <a id="2570" href="Categories.NaturalTransformation.Properties.html#2570" class="Function">appˡ-nat</a> <a id="2579" class="Symbol">:</a> <a id="2581" class="Symbol">∀</a> <a id="2583" class="Symbol">{</a><a id="2584" href="Categories.NaturalTransformation.Properties.html#2584" class="Bound">X</a> <a id="2586" href="Categories.NaturalTransformation.Properties.html#2586" class="Bound">Y</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">→</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Categories.NaturalTransformation.Properties.html#2592" class="Bound">f</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a> <a id="2609" href="Categories.NaturalTransformation.Properties.html#2474" class="Bound">C</a> <a id="2611" href="Categories.NaturalTransformation.Properties.html#2584" class="Bound">X</a> <a id="2613" href="Categories.NaturalTransformation.Properties.html#2586" class="Bound">Y</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="2646" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2648" href="Categories.NaturalTransformation.Properties.html#2584" class="Bound">X</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="2657" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2659" href="Categories.NaturalTransformation.Properties.html#2586" class="Bound">Y</a><a id="2660" class="Symbol">)</a>
  <a id="2664" href="Categories.NaturalTransformation.Properties.html#2570" class="Function">appˡ-nat</a> <a id="2673" href="Categories.NaturalTransformation.Properties.html#2673" class="Bound">f</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2679" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="2692" href="Categories.NaturalTransformation.Properties.html#2673" class="Bound">f</a> <a id="2694" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="2697" href="Categories.NaturalTransformation.Properties.html#559" class="Function">idN</a><a id="2700" class="Symbol">)</a>

  <a id="2705" href="Categories.NaturalTransformation.Properties.html#2705" class="Function">appʳ-nat</a> <a id="2714" class="Symbol">:</a> <a id="2716" class="Symbol">∀</a> <a id="2718" class="Symbol">{</a><a id="2719" href="Categories.NaturalTransformation.Properties.html#2719" class="Bound">X</a> <a id="2721" href="Categories.NaturalTransformation.Properties.html#2721" class="Bound">Y</a><a id="2722" class="Symbol">}</a> <a id="2724" class="Symbol">→</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Categories.NaturalTransformation.Properties.html#2727" class="Bound">f</a> <a id="2729" class="Symbol">:</a> <a id="2731" href="Categories.Category.Core.html#575" class="Field Operator">Category._⇒_</a> <a id="2744" href="Categories.NaturalTransformation.Properties.html#2476" class="Bound">D</a> <a id="2746" href="Categories.NaturalTransformation.Properties.html#2719" class="Bound">X</a> <a id="2748" href="Categories.NaturalTransformation.Properties.html#2721" class="Bound">Y</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="2781" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2783" href="Categories.NaturalTransformation.Properties.html#2719" class="Bound">X</a><a id="2784" class="Symbol">)</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="2792" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2794" href="Categories.NaturalTransformation.Properties.html#2721" class="Bound">Y</a><a id="2795" class="Symbol">)</a>
  <a id="2799" href="Categories.NaturalTransformation.Properties.html#2705" class="Function">appʳ-nat</a> <a id="2808" href="Categories.NaturalTransformation.Properties.html#2808" class="Bound">f</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Categories.NaturalTransformation.Properties.html#2460" class="Bound">F</a> <a id="2814" href="Categories.NaturalTransformation.Core.html#3439" class="Function Operator">∘ˡ</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Categories.NaturalTransformation.Properties.html#559" class="Function">idN</a> <a id="2822" href="Categories.Category.Product.html#2966" class="Function Operator">※ⁿ</a> <a id="2825" href="Categories.Functor.Construction.Constant.html#964" class="Function">constNat</a> <a id="2834" href="Categories.NaturalTransformation.Properties.html#2808" class="Bound">f</a><a id="2835" class="Symbol">)</a>

<a id="2838" class="Keyword">module</a> <a id="2845" href="Categories.NaturalTransformation.Properties.html#2845" class="Module">_</a> <a id="2847" class="Symbol">{</a><a id="2848" href="Categories.NaturalTransformation.Properties.html#2848" class="Bound">F</a> <a id="2850" href="Categories.NaturalTransformation.Properties.html#2850" class="Bound">G</a> <a id="2852" class="Symbol">:</a> <a id="2854" href="Categories.Functor.Bifunctor.html#441" class="Function">Bifunctor</a> <a id="2864" href="Categories.NaturalTransformation.Properties.html#785" class="Generalizable">C</a> <a id="2866" href="Categories.NaturalTransformation.Properties.html#787" class="Generalizable">D</a> <a id="2868" href="Categories.NaturalTransformation.Properties.html#789" class="Generalizable">E</a><a id="2869" class="Symbol">}</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Categories.NaturalTransformation.Properties.html#2872" class="Bound">α</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="2898" href="Categories.NaturalTransformation.Properties.html#2848" class="Bound">F</a> <a id="2900" href="Categories.NaturalTransformation.Properties.html#2850" class="Bound">G</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Keyword">where</a>
  <a id="2911" class="Keyword">private</a>
    <a id="2923" class="Keyword">module</a> <a id="2930" href="Categories.NaturalTransformation.Properties.html#2930" class="Module">C</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2943" href="Categories.NaturalTransformation.Properties.html#2864" class="Bound">C</a>
    <a id="2949" class="Keyword">module</a> <a id="2956" href="Categories.NaturalTransformation.Properties.html#2956" class="Module">D</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2969" href="Categories.NaturalTransformation.Properties.html#2866" class="Bound">D</a>
    <a id="2975" class="Keyword">module</a> <a id="2982" href="Categories.NaturalTransformation.Properties.html#2982" class="Module">E</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2995" href="Categories.NaturalTransformation.Properties.html#2868" class="Bound">E</a>

  <a id="3000" href="Categories.NaturalTransformation.Properties.html#3000" class="Function">appˡ′</a> <a id="3006" class="Symbol">:</a> <a id="3008" class="Symbol">∀</a> <a id="3010" href="Categories.NaturalTransformation.Properties.html#3010" class="Bound">X</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3036" class="Symbol">(</a><a id="3037" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="3042" href="Categories.NaturalTransformation.Properties.html#2848" class="Bound">F</a> <a id="3044" href="Categories.NaturalTransformation.Properties.html#3010" class="Bound">X</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Categories.Functor.Bifunctor.html#874" class="Function">appˡ</a> <a id="3053" href="Categories.NaturalTransformation.Properties.html#2850" class="Bound">G</a> <a id="3055" href="Categories.NaturalTransformation.Properties.html#3010" class="Bound">X</a><a id="3056" class="Symbol">)</a>
  <a id="3060" href="Categories.NaturalTransformation.Properties.html#3000" class="Function">appˡ′</a> <a id="3066" href="Categories.NaturalTransformation.Properties.html#3066" class="Bound">X</a> <a id="3068" class="Symbol">=</a> <a id="3070" href="Categories.NaturalTransformation.Properties.html#2872" class="Bound">α</a> <a id="3072" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="3075" href="Categories.NaturalTransformation.Properties.html#559" class="Function">idN</a>

  <a id="3082" href="Categories.NaturalTransformation.Properties.html#3082" class="Function">appʳ′</a> <a id="3088" class="Symbol">:</a> <a id="3090" class="Symbol">∀</a> <a id="3092" href="Categories.NaturalTransformation.Properties.html#3092" class="Bound">X</a> <a id="3094" class="Symbol">→</a> <a id="3096" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="3124" href="Categories.NaturalTransformation.Properties.html#2848" class="Bound">F</a> <a id="3126" href="Categories.NaturalTransformation.Properties.html#3092" class="Bound">X</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Categories.Functor.Bifunctor.html#938" class="Function">appʳ</a> <a id="3135" href="Categories.NaturalTransformation.Properties.html#2850" class="Bound">G</a> <a id="3137" href="Categories.NaturalTransformation.Properties.html#3092" class="Bound">X</a><a id="3138" class="Symbol">)</a>
  <a id="3142" href="Categories.NaturalTransformation.Properties.html#3082" class="Function">appʳ′</a> <a id="3148" href="Categories.NaturalTransformation.Properties.html#3148" class="Bound">X</a> <a id="3150" class="Symbol">=</a> <a id="3152" href="Categories.NaturalTransformation.Properties.html#2872" class="Bound">α</a> <a id="3154" href="Categories.NaturalTransformation.Core.html#2919" class="Function Operator">∘ₕ</a> <a id="3157" href="Categories.NaturalTransformation.Properties.html#559" class="Function">idN</a>

<a id="3162" class="Comment">-- unlift universe level</a>
<a id="3187" class="Keyword">module</a> <a id="3194" href="Categories.NaturalTransformation.Properties.html#3194" class="Module">_</a> <a id="3196" class="Symbol">{</a><a id="3197" href="Categories.NaturalTransformation.Properties.html#3197" class="Bound">c</a> <a id="3199" href="Categories.NaturalTransformation.Properties.html#3199" class="Bound">ℓ</a> <a id="3201" href="Categories.NaturalTransformation.Properties.html#3201" class="Bound">ℓ′</a> <a id="3204" href="Categories.NaturalTransformation.Properties.html#3204" class="Bound">e</a><a id="3205" class="Symbol">}</a> <a id="3207" class="Symbol">{</a><a id="3208" href="Categories.NaturalTransformation.Properties.html#3208" class="Bound">F</a> <a id="3210" href="Categories.NaturalTransformation.Properties.html#3210" class="Bound">G</a> <a id="3212" class="Symbol">:</a> <a id="3214" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="3222" href="Categories.NaturalTransformation.Properties.html#785" class="Generalizable">C</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="3233" href="Categories.NaturalTransformation.Properties.html#3197" class="Bound">c</a> <a id="3235" href="Categories.NaturalTransformation.Properties.html#3199" class="Bound">ℓ</a><a id="3236" class="Symbol">)}</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Categories.NaturalTransformation.Properties.html#3240" class="Bound">α</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="3279" href="Categories.NaturalTransformation.Properties.html#3201" class="Bound">ℓ′</a> <a id="3282" href="Categories.NaturalTransformation.Properties.html#3204" class="Bound">e</a> <a id="3284" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3287" href="Categories.NaturalTransformation.Properties.html#3208" class="Bound">F</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="3303" href="Categories.NaturalTransformation.Properties.html#3201" class="Bound">ℓ′</a> <a id="3306" href="Categories.NaturalTransformation.Properties.html#3204" class="Bound">e</a> <a id="3308" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3311" href="Categories.NaturalTransformation.Properties.html#3210" class="Bound">G</a><a id="3312" class="Symbol">))</a> <a id="3315" class="Keyword">where</a>
  <a id="3323" class="Keyword">open</a> <a id="3328" href="Categories.NaturalTransformation.Core.html#466" class="Module">NaturalTransformation</a> <a id="3350" href="Categories.NaturalTransformation.Properties.html#3240" class="Bound">α</a>
  <a id="3354" class="Keyword">open</a> <a id="3359" href="Function.Bundles.html#2043" class="Module">Func</a>

  <a id="3367" href="Categories.NaturalTransformation.Properties.html#3367" class="Function">unlift-nat</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Categories.NaturalTransformation.Core.html#466" class="Record">NaturalTransformation</a> <a id="3402" href="Categories.NaturalTransformation.Properties.html#3208" class="Bound">F</a> <a id="3404" href="Categories.NaturalTransformation.Properties.html#3210" class="Bound">G</a>
  <a id="3408" href="Categories.NaturalTransformation.Properties.html#3367" class="Function">unlift-nat</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Categories.NaturalTransformation.Core.html#1750" class="Function">ntHelper</a> <a id="3430" class="Keyword">record</a>
    <a id="3441" class="Symbol">{</a> <a id="3443" href="Categories.NaturalTransformation.Core.html#1637" class="Field">η</a>       <a id="3451" class="Symbol">=</a> <a id="3453" class="Symbol">λ</a> <a id="3455" href="Categories.NaturalTransformation.Properties.html#3455" class="Bound">X</a> <a id="3457" class="Symbol">→</a> <a id="3459" class="Keyword">record</a>
      <a id="3472" class="Symbol">{</a> <a id="3474" href="Function.Bundles.html#2094" class="Field">to</a> <a id="3477" class="Symbol">=</a> <a id="3479" class="Symbol">λ</a> <a id="3481" href="Categories.NaturalTransformation.Properties.html#3481" class="Bound">x</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Level.html#479" class="Field">lower</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Function.Bundles.html#2094" class="Field">to</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="3498" href="Categories.NaturalTransformation.Properties.html#3455" class="Bound">X</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3507" href="Categories.NaturalTransformation.Properties.html#3481" class="Bound">x</a><a id="3508" class="Symbol">))</a>
      <a id="3517" class="Symbol">;</a> <a id="3519" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3524" class="Symbol">=</a> <a id="3526" class="Symbol">λ</a> <a id="3528" href="Categories.NaturalTransformation.Properties.html#3528" class="Bound">eq</a> <a id="3531" class="Symbol">→</a> <a id="3533" href="Level.html#479" class="Field">lower</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Categories.NaturalTransformation.Core.html#783" class="Field">η</a> <a id="3548" href="Categories.NaturalTransformation.Properties.html#3455" class="Bound">X</a><a id="3549" class="Symbol">)</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3557" href="Categories.NaturalTransformation.Properties.html#3528" class="Bound">eq</a><a id="3559" class="Symbol">))</a>
      <a id="3568" class="Symbol">}</a>
    <a id="3574" class="Symbol">;</a> <a id="3576" href="Categories.NaturalTransformation.Core.html#1681" class="Field">commute</a> <a id="3584" class="Symbol">=</a> <a id="3586" class="Symbol">λ</a> <a id="3588" href="Categories.NaturalTransformation.Properties.html#3588" class="Bound">f</a> <a id="3590" href="Categories.NaturalTransformation.Properties.html#3590" class="Bound">eq</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Level.html#479" class="Field">lower</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Categories.NaturalTransformation.Core.html#827" class="Field">commute</a> <a id="3610" href="Categories.NaturalTransformation.Properties.html#3588" class="Bound">f</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3618" href="Categories.NaturalTransformation.Properties.html#3590" class="Bound">eq</a><a id="3620" class="Symbol">))</a>
    <a id="3627" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.NaturalTransformation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.NaturalTransformation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.NaturalTransformation.html" class="Module">Categories.NaturalTransformation</a> <a id="76" class="Keyword">where</a>

<a id="83" class="Comment">-- all the important stuff about NaturalTransformation are defined in .Core</a>

<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Categories.NaturalTransformation.Core.html" class="Module">Categories.NaturalTransformation.Core</a> <a id="210" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Object.Cokernel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Cokernel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="105" class="Comment">-- Cokernels of morphisms.</a>
<a id="132" class="Comment">-- https://ncatlab.org/nlab/show/cokernel</a>
<a id="174" class="Keyword">module</a> <a id="181" href="Categories.Object.Cokernel.html" class="Module">Categories.Object.Cokernel</a> <a id="208" class="Symbol">{</a><a id="209" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="211" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="213" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="214" class="Symbol">}</a> <a id="216" class="Symbol">{</a><a id="217" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a> <a id="219" class="Symbol">:</a> <a id="221" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="230" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="232" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="234" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="235" class="Symbol">}</a> <a id="237" class="Symbol">(</a><a id="238" href="Categories.Object.Cokernel.html#238" class="Bound">𝟎</a> <a id="240" class="Symbol">:</a> <a id="242" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="247" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a><a id="248" class="Symbol">)</a> <a id="250" class="Keyword">where</a>

<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Level.html" class="Module">Level</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="308" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="352" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
  <a id="356" class="Keyword">hiding</a> <a id="363" class="Symbol">(</a><a id="364" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a><a id="368" class="Symbol">)</a>

<a id="371" class="Keyword">open</a> <a id="376" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="385" href="Categories.Object.Cokernel.html#217" class="Bound">𝒞</a>
<a id="387" class="Keyword">open</a> <a id="392" href="Categories.Object.Zero.html#940" class="Module">Zero</a> <a id="397" href="Categories.Object.Cokernel.html#238" class="Bound">𝟎</a>

<a id="400" class="Keyword">open</a> <a id="405" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="419" class="Keyword">private</a>
  <a id="429" class="Keyword">variable</a>
    <a id="442" href="Categories.Object.Cokernel.html#442" class="Generalizable">A</a> <a id="444" href="Categories.Object.Cokernel.html#444" class="Generalizable">B</a> <a id="446" href="Categories.Object.Cokernel.html#446" class="Generalizable">X</a> <a id="448" class="Symbol">:</a> <a id="450" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="458" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a> <a id="460" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="462" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="464" href="Categories.Object.Cokernel.html#464" class="Generalizable">j</a> <a id="466" href="Categories.Object.Cokernel.html#466" class="Generalizable">k</a> <a id="468" class="Symbol">:</a> <a id="470" href="Categories.Object.Cokernel.html#442" class="Generalizable">A</a> <a id="472" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="474" href="Categories.Object.Cokernel.html#444" class="Generalizable">B</a>

<a id="477" class="Keyword">record</a> <a id="IsCokernel"></a><a id="484" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="495" class="Symbol">{</a><a id="496" href="Categories.Object.Cokernel.html#496" class="Bound">A</a> <a id="498" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="500" href="Categories.Object.Cokernel.html#500" class="Bound">K</a><a id="501" class="Symbol">}</a> <a id="503" class="Symbol">(</a><a id="504" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="506" class="Symbol">:</a> <a id="508" href="Categories.Object.Cokernel.html#496" class="Bound">A</a> <a id="510" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="512" href="Categories.Object.Cokernel.html#498" class="Bound">B</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">(</a><a id="516" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="518" class="Symbol">:</a> <a id="520" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="522" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="524" href="Categories.Object.Cokernel.html#500" class="Bound">K</a><a id="525" class="Symbol">)</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="533" class="Symbol">(</a><a id="534" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="538" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="540" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="542" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="543" class="Symbol">)</a> <a id="545" class="Keyword">where</a>
  <a id="553" class="Keyword">field</a>
    <a id="IsCokernel.commute"></a><a id="563" href="Categories.Object.Cokernel.html#563" class="Field">commute</a>   <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="577" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="579" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="581" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="583" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>
    <a id="IsCokernel.universal"></a><a id="593" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="603" class="Symbol">:</a> <a id="605" class="Symbol">∀</a> <a id="607" class="Symbol">{</a><a id="608" href="Categories.Object.Cokernel.html#608" class="Bound">X</a><a id="609" class="Symbol">}</a> <a id="611" class="Symbol">{</a><a id="612" href="Categories.Object.Cokernel.html#612" class="Bound">h</a> <a id="614" class="Symbol">:</a> <a id="616" href="Categories.Object.Cokernel.html#498" class="Bound">B</a> <a id="618" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="620" href="Categories.Object.Cokernel.html#608" class="Bound">X</a><a id="621" class="Symbol">}</a> <a id="623" class="Symbol">→</a> <a id="625" href="Categories.Object.Cokernel.html#612" class="Bound">h</a> <a id="627" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="629" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="631" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="633" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="639" class="Symbol">→</a> <a id="641" href="Categories.Object.Cokernel.html#500" class="Bound">K</a> <a id="643" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="645" href="Categories.Object.Cokernel.html#608" class="Bound">X</a>
    <a id="IsCokernel.factors"></a><a id="651" href="Categories.Object.Cokernel.html#651" class="Field">factors</a>   <a id="661" class="Symbol">:</a> <a id="663" class="Symbol">∀</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Object.Cokernel.html#666" class="Bound">eq</a> <a id="669" class="Symbol">:</a> <a id="671" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="673" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="675" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="677" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="679" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="684" class="Symbol">}</a> <a id="686" class="Symbol">→</a> <a id="688" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="690" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="692" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="702" href="Categories.Object.Cokernel.html#666" class="Bound">eq</a> <a id="705" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="707" href="Categories.Object.Cokernel.html#516" class="Bound">k</a>
    <a id="IsCokernel.unique"></a><a id="713" href="Categories.Object.Cokernel.html#713" class="Field">unique</a>    <a id="723" class="Symbol">:</a> <a id="725" class="Symbol">∀</a> <a id="727" class="Symbol">{</a><a id="728" href="Categories.Object.Cokernel.html#728" class="Bound">eq</a> <a id="731" class="Symbol">:</a> <a id="733" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="735" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="737" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="739" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="741" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="746" class="Symbol">}</a> <a id="748" class="Symbol">→</a> <a id="750" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="752" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="754" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="756" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="758" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="760" class="Symbol">→</a> <a id="762" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="764" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="766" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="776" href="Categories.Object.Cokernel.html#728" class="Bound">eq</a>

  <a id="IsCokernel.universal-resp-≈"></a><a id="782" href="Categories.Object.Cokernel.html#782" class="Function">universal-resp-≈</a> <a id="799" class="Symbol">:</a> <a id="801" class="Symbol">∀</a> <a id="803" class="Symbol">{</a><a id="804" href="Categories.Object.Cokernel.html#804" class="Bound">eq</a> <a id="807" class="Symbol">:</a> <a id="809" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="811" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="813" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="815" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="817" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="822" class="Symbol">}</a> <a id="824" class="Symbol">{</a><a id="825" href="Categories.Object.Cokernel.html#825" class="Bound">eq′</a> <a id="829" class="Symbol">:</a> <a id="831" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="833" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="835" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="837" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="839" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">→</a>
    <a id="852" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="854" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="856" href="Categories.Object.Cokernel.html#462" class="Generalizable">i</a> <a id="858" class="Symbol">→</a> <a id="860" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="870" href="Categories.Object.Cokernel.html#804" class="Bound">eq</a> <a id="873" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="875" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="885" href="Categories.Object.Cokernel.html#825" class="Bound">eq′</a>
  <a id="891" href="Categories.Object.Cokernel.html#782" class="Function">universal-resp-≈</a> <a id="908" href="Categories.Object.Cokernel.html#908" class="Bound">h≈i</a> <a id="912" class="Symbol">=</a> <a id="914" href="Categories.Object.Cokernel.html#713" class="Field">unique</a> <a id="921" class="Symbol">(</a><a id="922" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="924" href="Categories.Object.Cokernel.html#908" class="Bound">h≈i</a> <a id="928" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="930" href="Categories.Object.Cokernel.html#651" class="Field">factors</a><a id="937" class="Symbol">)</a>

  <a id="IsCokernel.universal-∘"></a><a id="942" href="Categories.Object.Cokernel.html#942" class="Function">universal-∘</a> <a id="954" class="Symbol">:</a> <a id="956" href="Categories.Object.Cokernel.html#460" class="Generalizable">h</a> <a id="958" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="960" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="962" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="964" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="966" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="968" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>
  <a id="976" href="Categories.Object.Cokernel.html#942" class="Function">universal-∘</a> <a id="988" class="Symbol">{</a><a id="989" class="Argument">h</a> <a id="991" class="Symbol">=</a> <a id="993" href="Categories.Object.Cokernel.html#993" class="Bound">h</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">=</a> <a id="998" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1008" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1010" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1012" href="Categories.Object.Cokernel.html#516" class="Bound">k</a> <a id="1014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1016" href="Categories.Object.Cokernel.html#504" class="Bound">f</a> <a id="1018" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1021" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1029" href="Categories.Object.Cokernel.html#563" class="Field">commute</a> <a id="1037" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1043" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1045" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1047" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="1053" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1056" href="Categories.Object.Zero.html#723" class="Function">zero-∘ˡ</a> <a id="1064" href="Categories.Object.Cokernel.html#993" class="Bound">h</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1072" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>     <a id="1082" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1085" class="Keyword">record</a> <a id="Cokernel"></a><a id="1092" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Categories.Object.Cokernel.html#1102" class="Bound">A</a> <a id="1104" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Categories.Object.Cokernel.html#1108" class="Bound">f</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Categories.Object.Cokernel.html#1102" class="Bound">A</a> <a id="1114" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1116" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a><a id="1117" class="Symbol">)</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Categories.Object.Cokernel.html#209" class="Bound">o</a> <a id="1128" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1130" href="Categories.Object.Cokernel.html#211" class="Bound">ℓ</a> <a id="1132" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1134" href="Categories.Object.Cokernel.html#213" class="Bound">e</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Keyword">where</a>
  <a id="1145" class="Keyword">field</a>
    <a id="1155" class="Symbol">{</a><a id="Cokernel.cokernel"></a><a id="1156" href="Categories.Object.Cokernel.html#1156" class="Field">cokernel</a><a id="1164" class="Symbol">}</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="Cokernel.cokernel⇒"></a><a id="1176" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>  <a id="1187" class="Symbol">:</a> <a id="1189" href="Categories.Object.Cokernel.html#1104" class="Bound">B</a> <a id="1191" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1193" href="Categories.Object.Cokernel.html#1156" class="Field">cokernel</a>
    <a id="Cokernel.isCokernel"></a><a id="1206" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="1230" href="Categories.Object.Cokernel.html#1108" class="Bound">f</a> <a id="1232" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>

  <a id="1245" class="Keyword">open</a> <a id="1250" href="Categories.Object.Cokernel.html#484" class="Module">IsCokernel</a> <a id="1261" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1272" class="Keyword">public</a>

<a id="IsCokernel⇒Cokernel"></a><a id="1280" href="Categories.Object.Cokernel.html#1280" class="Function">IsCokernel⇒Cokernel</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="1313" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a> <a id="1315" href="Categories.Object.Cokernel.html#466" class="Generalizable">k</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="1328" href="Categories.Object.Cokernel.html#458" class="Generalizable">f</a>
<a id="1330" href="Categories.Object.Cokernel.html#1280" class="Function">IsCokernel⇒Cokernel</a> <a id="1350" class="Symbol">{</a><a id="1351" class="Argument">k</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Categories.Object.Cokernel.html#1355" class="Bound">k</a><a id="1356" class="Symbol">}</a> <a id="1358" href="Categories.Object.Cokernel.html#1358" class="Bound">isCokernel</a> <a id="1369" class="Symbol">=</a> <a id="1371" class="Keyword">record</a>
  <a id="1380" class="Symbol">{</a> <a id="1382" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Categories.Object.Cokernel.html#1355" class="Bound">k</a>
  <a id="1398" class="Symbol">;</a> <a id="1400" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Categories.Object.Cokernel.html#1358" class="Bound">isCokernel</a>
  <a id="1426" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Object.Coproduct.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Coproduct</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="68" class="Keyword">hiding</a> <a id="75" class="Symbol">(</a><a id="76" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="82" class="Symbol">)</a>

<a id="85" class="Keyword">module</a> <a id="92" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="120" class="Symbol">{</a><a id="121" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="123" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="125" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="126" class="Symbol">}</a> <a id="128" class="Symbol">(</a><a id="129" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a> <a id="131" class="Symbol">:</a> <a id="133" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="142" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="144" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="146" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="147" class="Symbol">)</a> <a id="149" class="Keyword">where</a>

<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Level.html" class="Module">Level</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Function.html" class="Module">Function</a> <a id="195" class="Keyword">using</a> <a id="201" class="Symbol">(</a><a id="202" href="Function.Base.html#1638" class="Function">flip</a><a id="206" class="Symbol">;</a> <a id="208" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="211" class="Symbol">)</a>

<a id="214" class="Keyword">open</a> <a id="219" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="228" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>

<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="273" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="307" href="Categories.Object.Coproduct.html#129" class="Bound">𝒞</a>

<a id="310" class="Keyword">open</a> <a id="315" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="329" class="Keyword">private</a>
  <a id="339" class="Keyword">variable</a>
    <a id="352" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="354" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="356" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="358" href="Categories.Object.Coproduct.html#358" class="Generalizable">D</a> <a id="360" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="362" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="364" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a> <a id="366" class="Symbol">:</a> <a id="368" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="376" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="378" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="380" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="382" class="Symbol">:</a> <a id="384" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="386" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="388" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>

<a id="391" class="Keyword">record</a> <a id="Coproduct"></a><a id="398" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="408" class="Symbol">(</a><a id="409" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="411" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="413" class="Symbol">:</a> <a id="415" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="418" class="Symbol">)</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" class="Symbol">(</a><a id="427" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="429" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="431" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="433" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="435" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="436" class="Symbol">)</a> <a id="438" class="Keyword">where</a>
  <a id="446" class="Keyword">infix</a> <a id="452" class="Number">10</a> <a id="455" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>
  
  <a id="466" class="Keyword">field</a>
    <a id="Coproduct.A+B"></a><a id="476" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>   <a id="482" class="Symbol">:</a> <a id="484" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Coproduct.i₁"></a><a id="492" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>    <a id="498" class="Symbol">:</a> <a id="500" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="502" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="504" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>
    <a id="Coproduct.i₂"></a><a id="512" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>    <a id="518" class="Symbol">:</a> <a id="520" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="522" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="524" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>
    <a id="Coproduct.[_,_]"></a><a id="532" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="538" class="Symbol">:</a> <a id="540" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="542" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="544" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="546" class="Symbol">→</a> <a id="548" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="550" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="552" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="554" class="Symbol">→</a> <a id="556" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="560" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="562" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a>

    <a id="Coproduct.inject₁"></a><a id="569" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="577" class="Symbol">:</a> <a id="579" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="581" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="583" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="585" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="587" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="589" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="591" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="594" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="596" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
    <a id="Coproduct.inject₂"></a><a id="602" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="610" class="Symbol">:</a> <a id="612" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="614" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="616" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="618" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="620" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="622" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="624" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="627" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="629" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a>
    <a id="Coproduct.unique"></a><a id="635" href="Categories.Object.Coproduct.html#635" class="Field">unique</a>   <a id="644" class="Symbol">:</a> <a id="646" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="648" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="650" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="653" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="655" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="657" class="Symbol">→</a> <a id="659" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="661" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="663" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="666" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="668" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="670" class="Symbol">→</a> <a id="672" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="674" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="676" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="678" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="680" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="682" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="684" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a>

  <a id="Coproduct.g-η"></a><a id="689" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="693" class="Symbol">:</a> <a id="695" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="697" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="699" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="701" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="704" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="706" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="708" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="710" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="713" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="715" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="717" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
  <a id="721" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="725" class="Symbol">=</a> <a id="727" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="734" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="745" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a>

  <a id="Coproduct.η"></a><a id="759" href="Categories.Object.Coproduct.html#759" class="Function">η</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="765" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="768" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="770" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="773" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="775" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="777" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="782" href="Categories.Object.Coproduct.html#759" class="Function">η</a> <a id="784" class="Symbol">=</a> <a id="786" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="793" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="803" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a>

  <a id="Coproduct.[]-cong₂"></a><a id="816" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="825" class="Symbol">:</a> <a id="827" class="Symbol">∀</a> <a id="829" class="Symbol">{</a><a id="830" href="Categories.Object.Coproduct.html#830" class="Bound">C</a><a id="831" class="Symbol">}</a> <a id="833" class="Symbol">→</a> <a id="835" class="Symbol">{</a><a id="836" href="Categories.Object.Coproduct.html#836" class="Bound">f</a> <a id="838" href="Categories.Object.Coproduct.html#838" class="Bound">f′</a> <a id="841" class="Symbol">:</a> <a id="843" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="845" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="847" href="Categories.Object.Coproduct.html#830" class="Bound">C</a><a id="848" class="Symbol">}</a> <a id="850" class="Symbol">{</a><a id="851" href="Categories.Object.Coproduct.html#851" class="Bound">g</a> <a id="853" href="Categories.Object.Coproduct.html#853" class="Bound">g′</a> <a id="856" class="Symbol">:</a> <a id="858" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="860" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="862" href="Categories.Object.Coproduct.html#830" class="Bound">C</a><a id="863" class="Symbol">}</a> <a id="865" class="Symbol">→</a> <a id="867" href="Categories.Object.Coproduct.html#836" class="Bound">f</a> <a id="869" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="871" href="Categories.Object.Coproduct.html#838" class="Bound">f′</a> <a id="874" class="Symbol">→</a> <a id="876" href="Categories.Object.Coproduct.html#851" class="Bound">g</a> <a id="878" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="880" href="Categories.Object.Coproduct.html#853" class="Bound">g′</a> <a id="883" class="Symbol">→</a> <a id="885" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="887" href="Categories.Object.Coproduct.html#836" class="Bound">f</a> <a id="889" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="891" href="Categories.Object.Coproduct.html#851" class="Bound">g</a> <a id="893" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="895" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="897" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="899" href="Categories.Object.Coproduct.html#838" class="Bound">f′</a> <a id="902" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="904" href="Categories.Object.Coproduct.html#853" class="Bound">g′</a> <a id="907" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a>
  <a id="911" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="920" href="Categories.Object.Coproduct.html#920" class="Bound">f≈f′</a> <a id="925" href="Categories.Object.Coproduct.html#925" class="Bound">g≈g′</a> <a id="930" class="Symbol">=</a> <a id="932" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="939" class="Symbol">(</a><a id="940" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="948" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="950" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="952" href="Categories.Object.Coproduct.html#920" class="Bound">f≈f′</a><a id="956" class="Symbol">)</a> <a id="958" class="Symbol">(</a><a id="959" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="967" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="969" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="971" href="Categories.Object.Coproduct.html#925" class="Bound">g≈g′</a><a id="975" class="Symbol">)</a>

  <a id="Coproduct.∘-distribˡ-[]"></a><a id="980" href="Categories.Object.Coproduct.html#980" class="Function">∘-distribˡ-[]</a> <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">∀</a> <a id="998" class="Symbol">{</a><a id="999" href="Categories.Object.Coproduct.html#999" class="Bound">f</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Categories.Object.Coproduct.html#409" class="Bound">A</a> <a id="1005" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1007" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a><a id="1008" class="Symbol">}</a> <a id="1010" class="Symbol">{</a><a id="1011" href="Categories.Object.Coproduct.html#1011" class="Bound">g</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Categories.Object.Coproduct.html#411" class="Bound">B</a> <a id="1017" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1019" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a><a id="1020" class="Symbol">}</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Categories.Object.Coproduct.html#1023" class="Bound">q</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1029" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1031" href="Categories.Object.Coproduct.html#358" class="Generalizable">D</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Categories.Object.Coproduct.html#1023" class="Bound">q</a> <a id="1038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1040" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="1042" href="Categories.Object.Coproduct.html#999" class="Bound">f</a> <a id="1044" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="1046" href="Categories.Object.Coproduct.html#1011" class="Bound">g</a> <a id="1048" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="1050" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1052" href="Categories.Object.Coproduct.html#532" class="Field Operator">[</a> <a id="1054" href="Categories.Object.Coproduct.html#1023" class="Bound">q</a> <a id="1056" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1058" href="Categories.Object.Coproduct.html#999" class="Bound">f</a> <a id="1060" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="1062" href="Categories.Object.Coproduct.html#1023" class="Bound">q</a> <a id="1064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1066" href="Categories.Object.Coproduct.html#1011" class="Bound">g</a> <a id="1068" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a>
  <a id="1072" href="Categories.Object.Coproduct.html#980" class="Function">∘-distribˡ-[]</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1090" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1092" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="1099" class="Symbol">(</a><a id="1100" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1106" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a><a id="1113" class="Symbol">)</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="1122" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a><a id="1129" class="Symbol">)</a>

<a id="1132" class="Keyword">record</a> <a id="IsCoproduct"></a><a id="1139" href="Categories.Object.Coproduct.html#1139" class="Record">IsCoproduct</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Categories.Object.Coproduct.html#1152" class="Bound">A</a> <a id="1154" href="Categories.Object.Coproduct.html#1154" class="Bound">B</a> <a id="1156" href="Categories.Object.Coproduct.html#1156" class="Bound">A+B</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Categories.Object.Coproduct.html#1168" class="Bound">i₁</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Categories.Object.Coproduct.html#1152" class="Bound">A</a> <a id="1175" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1177" href="Categories.Object.Coproduct.html#1156" class="Bound">A+B</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Categories.Object.Coproduct.html#1183" class="Bound">i₂</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Categories.Object.Coproduct.html#1154" class="Bound">B</a> <a id="1190" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1192" href="Categories.Object.Coproduct.html#1156" class="Bound">A+B</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Categories.Object.Coproduct.html#121" class="Bound">o</a> <a id="1206" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1208" href="Categories.Object.Coproduct.html#123" class="Bound">ℓ</a> <a id="1210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1212" href="Categories.Object.Coproduct.html#125" class="Bound">e</a><a id="1213" class="Symbol">)</a> <a id="1215" class="Keyword">where</a>
  <a id="1223" class="Keyword">field</a>
    <a id="IsCoproduct.[_,_]"></a><a id="1233" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[_,_]</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Categories.Object.Coproduct.html#1152" class="Bound">A</a> <a id="1243" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1245" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Categories.Object.Coproduct.html#1154" class="Bound">B</a> <a id="1251" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1253" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Categories.Object.Coproduct.html#1156" class="Bound">A+B</a> <a id="1261" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1263" href="Categories.Object.Coproduct.html#356" class="Generalizable">C</a>

    <a id="IsCoproduct.inject₁"></a><a id="1270" href="Categories.Object.Coproduct.html#1270" class="Field">inject₁</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[</a> <a id="1282" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1284" href="Categories.Object.Coproduct.html#1233" class="Field Operator">,</a> <a id="1286" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1288" href="Categories.Object.Coproduct.html#1233" class="Field Operator">]</a> <a id="1290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1292" href="Categories.Object.Coproduct.html#1168" class="Bound">i₁</a> <a id="1295" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1297" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a>
    <a id="IsCoproduct.inject₂"></a><a id="1303" href="Categories.Object.Coproduct.html#1303" class="Field">inject₂</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[</a> <a id="1315" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1317" href="Categories.Object.Coproduct.html#1233" class="Field Operator">,</a> <a id="1319" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1321" href="Categories.Object.Coproduct.html#1233" class="Field Operator">]</a> <a id="1323" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1325" href="Categories.Object.Coproduct.html#1183" class="Bound">i₂</a> <a id="1328" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1330" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a>
    <a id="IsCoproduct.unique"></a><a id="1336" href="Categories.Object.Coproduct.html#1336" class="Field">unique</a>   <a id="1345" class="Symbol">:</a> <a id="1347" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="1349" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1351" href="Categories.Object.Coproduct.html#1168" class="Bound">i₁</a> <a id="1354" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1356" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a> <a id="1362" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1364" href="Categories.Object.Coproduct.html#1183" class="Bound">i₂</a> <a id="1367" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1369" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[</a> <a id="1375" href="Categories.Object.Coproduct.html#376" class="Generalizable">f</a> <a id="1377" href="Categories.Object.Coproduct.html#1233" class="Field Operator">,</a> <a id="1379" href="Categories.Object.Coproduct.html#378" class="Generalizable">g</a> <a id="1381" href="Categories.Object.Coproduct.html#1233" class="Field Operator">]</a> <a id="1383" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1385" href="Categories.Object.Coproduct.html#380" class="Generalizable">h</a>

<a id="Coproduct⇒IsCoproduct"></a><a id="1388" href="Categories.Object.Coproduct.html#1388" class="Function">Coproduct⇒IsCoproduct</a> <a id="1410" class="Symbol">:</a> <a id="1412" class="Symbol">(</a><a id="1413" href="Categories.Object.Coproduct.html#1413" class="Bound">c</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1427" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1429" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="1430" class="Symbol">)</a> <a id="1432" class="Symbol">→</a> <a id="1434" href="Categories.Object.Coproduct.html#1139" class="Record">IsCoproduct</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Categories.Object.Coproduct.html#492" class="Field">Coproduct.i₁</a> <a id="1460" href="Categories.Object.Coproduct.html#1413" class="Bound">c</a><a id="1461" class="Symbol">)</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Categories.Object.Coproduct.html#512" class="Field">Coproduct.i₂</a> <a id="1477" href="Categories.Object.Coproduct.html#1413" class="Bound">c</a><a id="1478" class="Symbol">)</a>
<a id="1480" href="Categories.Object.Coproduct.html#1388" class="Function">Coproduct⇒IsCoproduct</a> <a id="1502" href="Categories.Object.Coproduct.html#1502" class="Bound">c</a> <a id="1504" class="Symbol">=</a> <a id="1506" class="Keyword">record</a>
  <a id="1515" class="Symbol">{</a> <a id="1517" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[_,_]</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>
  <a id="1533" class="Symbol">;</a> <a id="1535" href="Categories.Object.Coproduct.html#1270" class="Field">inject₁</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>
  <a id="1555" class="Symbol">;</a> <a id="1557" href="Categories.Object.Coproduct.html#1303" class="Field">inject₂</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a>
  <a id="1577" class="Symbol">;</a> <a id="1579" href="Categories.Object.Coproduct.html#1336" class="Field">unique</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Categories.Object.Coproduct.html#635" class="Field">unique</a>
  <a id="1597" class="Symbol">}</a>
  <a id="1601" class="Keyword">where</a>
    <a id="1611" class="Keyword">open</a> <a id="1616" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1626" href="Categories.Object.Coproduct.html#1502" class="Bound">c</a>

<a id="IsCoproduct⇒Coproduct"></a><a id="1629" href="Categories.Object.Coproduct.html#1629" class="Function">IsCoproduct⇒Coproduct</a> <a id="1651" class="Symbol">:</a> <a id="1653" class="Symbol">∀</a> <a id="1655" class="Symbol">{</a><a id="1656" href="Categories.Object.Coproduct.html#1656" class="Bound">C</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">{</a><a id="1660" href="Categories.Object.Coproduct.html#1660" class="Bound">i₁</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1667" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1669" href="Categories.Object.Coproduct.html#1656" class="Bound">C</a><a id="1670" class="Symbol">}</a> <a id="1672" class="Symbol">{</a><a id="1673" href="Categories.Object.Coproduct.html#1673" class="Bound">i₂</a> <a id="1676" class="Symbol">:</a> <a id="1678" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="1680" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1682" href="Categories.Object.Coproduct.html#1656" class="Bound">C</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Categories.Object.Coproduct.html#1139" class="Record">IsCoproduct</a> <a id="1699" href="Categories.Object.Coproduct.html#1660" class="Bound">i₁</a> <a id="1702" href="Categories.Object.Coproduct.html#1673" class="Bound">i₂</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1717" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="1719" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>
<a id="1721" href="Categories.Object.Coproduct.html#1629" class="Function">IsCoproduct⇒Coproduct</a> <a id="1743" href="Categories.Object.Coproduct.html#1743" class="Bound">c</a> <a id="1745" class="Symbol">=</a> <a id="1747" class="Keyword">record</a>
  <a id="1756" class="Symbol">{</a> <a id="1758" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Categories.Object.Coproduct.html#1233" class="Field Operator">[_,_]</a>
  <a id="1774" class="Symbol">;</a> <a id="1776" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Categories.Object.Coproduct.html#1270" class="Field">inject₁</a>
  <a id="1796" class="Symbol">;</a> <a id="1798" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Categories.Object.Coproduct.html#1303" class="Field">inject₂</a>
  <a id="1818" class="Symbol">;</a> <a id="1820" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Categories.Object.Coproduct.html#1336" class="Field">unique</a>
  <a id="1838" class="Symbol">}</a>
  <a id="1842" class="Keyword">where</a>
    <a id="1852" class="Keyword">open</a> <a id="1857" href="Categories.Object.Coproduct.html#1139" class="Module">IsCoproduct</a> <a id="1869" href="Categories.Object.Coproduct.html#1743" class="Bound">c</a>
  
<a id="1874" class="Keyword">module</a> <a id="1881" href="Categories.Object.Coproduct.html#1881" class="Module">_</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a> <a id="1886" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1893" class="Symbol">}</a> <a id="1895" class="Keyword">where</a>
  <a id="1903" class="Keyword">open</a> <a id="1908" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a><a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">{</a><a id="1923" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a><a id="1924" class="Symbol">}</a> <a id="1926" class="Keyword">renaming</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="1942" class="Symbol">to</a> <a id="1945" class="Field Operator">_[_,_]</a><a id="1951" class="Symbol">)</a>

  <a id="1956" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="1963" class="Symbol">:</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Categories.Object.Coproduct.html#1966" class="Bound">p₁</a> <a id="1969" href="Categories.Object.Coproduct.html#1969" class="Bound">p₂</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1984" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a> <a id="1986" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="1995" href="Categories.Object.Coproduct.html#1966" class="Bound">p₁</a> <a id="1998" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2000" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="2004" href="Categories.Object.Coproduct.html#1969" class="Bound">p₂</a>
  <a id="2009" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2016" href="Categories.Object.Coproduct.html#2016" class="Bound">p₁</a> <a id="2019" href="Categories.Object.Coproduct.html#2019" class="Bound">p₂</a> <a id="2022" class="Symbol">=</a> <a id="2024" href="Categories.Object.Coproduct.html#2016" class="Bound">p₁</a> <a id="2027" href="Categories.Object.Coproduct.html#1945" class="Field Operator">[</a> <a id="2029" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="2032" href="Categories.Object.Coproduct.html#2019" class="Bound">p₂</a> <a id="2035" href="Categories.Object.Coproduct.html#1945" class="Field Operator">,</a> <a id="2037" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="2040" href="Categories.Object.Coproduct.html#2019" class="Bound">p₂</a> <a id="2043" href="Categories.Object.Coproduct.html#1945" class="Field Operator">]</a>

  <a id="2048" href="Categories.Object.Coproduct.html#2048" class="Function">repack∘</a> <a id="2056" class="Symbol">:</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Categories.Object.Coproduct.html#2059" class="Bound">p₁</a> <a id="2062" href="Categories.Object.Coproduct.html#2062" class="Bound">p₂</a> <a id="2065" href="Categories.Object.Coproduct.html#2065" class="Bound">p₃</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2080" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a> <a id="2082" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a><a id="2083" class="Symbol">)</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2094" href="Categories.Object.Coproduct.html#2062" class="Bound">p₂</a> <a id="2097" href="Categories.Object.Coproduct.html#2065" class="Bound">p₃</a> <a id="2100" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2102" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2109" href="Categories.Object.Coproduct.html#2059" class="Bound">p₁</a> <a id="2112" href="Categories.Object.Coproduct.html#2062" class="Bound">p₂</a> <a id="2115" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2117" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2124" href="Categories.Object.Coproduct.html#2059" class="Bound">p₁</a> <a id="2127" href="Categories.Object.Coproduct.html#2065" class="Bound">p₃</a>
  <a id="2132" href="Categories.Object.Coproduct.html#2048" class="Function">repack∘</a> <a id="2140" href="Categories.Object.Coproduct.html#2140" class="Bound">p₁</a> <a id="2143" href="Categories.Object.Coproduct.html#2143" class="Bound">p₂</a> <a id="2146" href="Categories.Object.Coproduct.html#2146" class="Bound">p₃</a> <a id="2149" class="Symbol">=</a> <a id="2151" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2153" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2155" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="2162" href="Categories.Object.Coproduct.html#2140" class="Bound">p₁</a> 
    <a id="2170" class="Symbol">(</a><a id="2171" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="2195" href="Categories.Object.Coproduct.html#2143" class="Bound">p₂</a><a id="2197" class="Symbol">)</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="2208" href="Categories.Object.Coproduct.html#2140" class="Bound">p₁</a><a id="2210" class="Symbol">))</a> 
    <a id="2218" class="Symbol">(</a><a id="2219" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="2243" href="Categories.Object.Coproduct.html#2143" class="Bound">p₂</a><a id="2245" class="Symbol">)</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="2256" href="Categories.Object.Coproduct.html#2140" class="Bound">p₁</a><a id="2258" class="Symbol">))</a>

  <a id="2264" href="Categories.Object.Coproduct.html#2264" class="Function">repack≡id</a> <a id="2274" class="Symbol">:</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Categories.Object.Coproduct.html#2277" class="Bound">p</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2291" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a> <a id="2293" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2305" href="Categories.Object.Coproduct.html#2277" class="Bound">p</a> <a id="2307" href="Categories.Object.Coproduct.html#2277" class="Bound">p</a> <a id="2309" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2311" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2316" href="Categories.Object.Coproduct.html#2264" class="Function">repack≡id</a> <a id="2326" class="Symbol">=</a> <a id="2328" href="Categories.Object.Coproduct.html#759" class="Function">η</a>

  <a id="2333" href="Categories.Object.Coproduct.html#2333" class="Function">repack-cancel</a> <a id="2347" class="Symbol">:</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Categories.Object.Coproduct.html#2350" class="Bound">p₁</a> <a id="2353" href="Categories.Object.Coproduct.html#2353" class="Bound">p₂</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2368" href="Categories.Object.Coproduct.html#1884" class="Bound">A</a> <a id="2370" href="Categories.Object.Coproduct.html#1886" class="Bound">B</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2382" href="Categories.Object.Coproduct.html#2350" class="Bound">p₁</a> <a id="2385" href="Categories.Object.Coproduct.html#2353" class="Bound">p₂</a> <a id="2388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2390" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2397" href="Categories.Object.Coproduct.html#2353" class="Bound">p₂</a> <a id="2400" href="Categories.Object.Coproduct.html#2350" class="Bound">p₁</a> <a id="2403" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2405" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2410" href="Categories.Object.Coproduct.html#2333" class="Function">repack-cancel</a> <a id="2424" href="Categories.Object.Coproduct.html#2424" class="Bound">p₁</a> <a id="2427" href="Categories.Object.Coproduct.html#2427" class="Bound">p₂</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Categories.Object.Coproduct.html#2048" class="Function">repack∘</a> <a id="2440" href="Categories.Object.Coproduct.html#2427" class="Bound">p₂</a> <a id="2443" href="Categories.Object.Coproduct.html#2424" class="Bound">p₁</a> <a id="2446" href="Categories.Object.Coproduct.html#2427" class="Bound">p₂</a> <a id="2449" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2451" href="Categories.Object.Coproduct.html#2264" class="Function">repack≡id</a> <a id="2461" href="Categories.Object.Coproduct.html#2427" class="Bound">p₂</a>

<a id="up-to-iso"></a><a id="2465" href="Categories.Object.Coproduct.html#2465" class="Function">up-to-iso</a> <a id="2475" class="Symbol">:</a> <a id="2477" class="Symbol">∀</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Categories.Object.Coproduct.html#2480" class="Bound">p₁</a> <a id="2483" href="Categories.Object.Coproduct.html#2483" class="Bound">p₂</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2498" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2500" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">→</a> <a id="2505" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="2519" href="Categories.Object.Coproduct.html#2480" class="Bound">p₁</a> <a id="2522" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2524" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="2538" href="Categories.Object.Coproduct.html#2483" class="Bound">p₂</a>
<a id="2541" href="Categories.Object.Coproduct.html#2465" class="Function">up-to-iso</a> <a id="2551" href="Categories.Object.Coproduct.html#2551" class="Bound">p₁</a> <a id="2554" href="Categories.Object.Coproduct.html#2554" class="Bound">p₂</a> <a id="2557" class="Symbol">=</a> <a id="2559" class="Keyword">record</a>
  <a id="2568" class="Symbol">{</a> <a id="2570" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2584" href="Categories.Object.Coproduct.html#2551" class="Bound">p₁</a> <a id="2587" href="Categories.Object.Coproduct.html#2554" class="Bound">p₂</a>
  <a id="2592" class="Symbol">;</a> <a id="2594" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2599" class="Symbol">=</a> <a id="2601" href="Categories.Object.Coproduct.html#1956" class="Function">repack</a> <a id="2608" href="Categories.Object.Coproduct.html#2554" class="Bound">p₂</a> <a id="2611" href="Categories.Object.Coproduct.html#2551" class="Bound">p₁</a>
  <a id="2616" class="Symbol">;</a> <a id="2618" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2623" class="Symbol">=</a> <a id="2625" class="Keyword">record</a>
    <a id="2636" class="Symbol">{</a> <a id="2638" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Categories.Object.Coproduct.html#2333" class="Function">repack-cancel</a> <a id="2659" href="Categories.Object.Coproduct.html#2554" class="Bound">p₂</a> <a id="2662" href="Categories.Object.Coproduct.html#2551" class="Bound">p₁</a>
    <a id="2669" class="Symbol">;</a> <a id="2671" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Categories.Object.Coproduct.html#2333" class="Function">repack-cancel</a> <a id="2692" href="Categories.Object.Coproduct.html#2551" class="Bound">p₁</a> <a id="2695" href="Categories.Object.Coproduct.html#2554" class="Bound">p₂</a>
    <a id="2702" class="Symbol">}</a>
  <a id="2706" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2709" href="Categories.Object.Coproduct.html#2709" class="Function">transport-by-iso</a> <a id="2726" class="Symbol">:</a> <a id="2728" class="Symbol">∀</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Categories.Object.Coproduct.html#2731" class="Bound">p</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2745" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2747" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="2748" class="Symbol">)</a> <a id="2750" class="Symbol">→</a> <a id="2752" class="Symbol">∀</a> <a id="2754" class="Symbol">{</a><a id="2755" href="Categories.Object.Coproduct.html#2755" class="Bound">X</a><a id="2756" class="Symbol">}</a> <a id="2758" class="Symbol">→</a> <a id="2760" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="2774" href="Categories.Object.Coproduct.html#2731" class="Bound">p</a> <a id="2776" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2778" href="Categories.Object.Coproduct.html#2755" class="Bound">X</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="2792" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="2794" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a>
<a id="2796" href="Categories.Object.Coproduct.html#2709" class="Function">transport-by-iso</a> <a id="2813" href="Categories.Object.Coproduct.html#2813" class="Bound">p</a> <a id="2815" class="Symbol">{</a><a id="2816" href="Categories.Object.Coproduct.html#2816" class="Bound">X</a><a id="2817" class="Symbol">}</a> <a id="2819" href="Categories.Object.Coproduct.html#2819" class="Bound">p≅X</a> <a id="2823" class="Symbol">=</a> <a id="2825" class="Keyword">record</a>
  <a id="2834" class="Symbol">{</a> <a id="2836" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="2840" class="Symbol">=</a> <a id="2842" href="Categories.Object.Coproduct.html#2816" class="Bound">X</a>
  <a id="2846" class="Symbol">;</a> <a id="2848" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2858" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2860" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
  <a id="2865" class="Symbol">;</a> <a id="2867" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2877" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2879" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
  <a id="2884" class="Symbol">;</a> <a id="2886" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="2892" class="Symbol">=</a> <a id="2894" class="Symbol">λ</a> <a id="2896" href="Categories.Object.Coproduct.html#2896" class="Bound">h₁</a> <a id="2899" href="Categories.Object.Coproduct.html#2899" class="Bound">h₂</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="2906" href="Categories.Object.Coproduct.html#2896" class="Bound">h₁</a> <a id="2909" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="2911" href="Categories.Object.Coproduct.html#2899" class="Bound">h₂</a> <a id="2914" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="2916" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2918" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2923" class="Symbol">;</a> <a id="2925" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="2933" class="Symbol">=</a> <a id="2935" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="2947" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2952" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2954" href="Categories.Object.Coproduct.html#569" class="Function">inject₁</a>
  <a id="2964" class="Symbol">;</a> <a id="2966" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="2988" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="2993" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2995" href="Categories.Object.Coproduct.html#602" class="Function">inject₂</a>
  <a id="3005" class="Symbol">;</a> <a id="3007" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Symbol">λ</a> <a id="3018" class="Symbol">{</a><a id="3019" href="Categories.Object.Coproduct.html#3019" class="Bound">_</a> <a id="3021" href="Categories.Object.Coproduct.html#3021" class="Bound">i</a> <a id="3023" href="Categories.Object.Coproduct.html#3023" class="Bound">l</a> <a id="3025" href="Categories.Object.Coproduct.html#3025" class="Bound">r</a><a id="3026" class="Symbol">}</a> <a id="3028" href="Categories.Object.Coproduct.html#3028" class="Bound">pf₁</a> <a id="3032" href="Categories.Object.Coproduct.html#3032" class="Bound">pf₂</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3048" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="3050" href="Categories.Object.Coproduct.html#3023" class="Bound">l</a> <a id="3052" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="3054" href="Categories.Object.Coproduct.html#3025" class="Bound">r</a> <a id="3056" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="3058" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3060" href="Categories.Morphism.html#2023" class="Field">to</a>                             <a id="3091" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3095" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="3104" href="Categories.Object.Coproduct.html#3028" class="Bound">pf₁</a> <a id="3108" href="Categories.Object.Coproduct.html#3032" class="Bound">pf₂</a> <a id="3112" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3120" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="3126" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="3128" href="Categories.Object.Coproduct.html#3021" class="Bound">i</a> <a id="3130" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3132" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3137" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3139" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a> <a id="3142" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="3144" href="Categories.Object.Coproduct.html#3021" class="Bound">i</a> <a id="3146" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3148" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3153" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3155" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a> <a id="3158" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="3160" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3162" href="Categories.Morphism.html#2023" class="Field">to</a>     <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3172" href="Categories.Object.Coproduct.html#635" class="Function">unique</a> <a id="3179" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3185" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="3191" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3199" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3205" class="Symbol">(</a><a id="3206" href="Categories.Object.Coproduct.html#3021" class="Bound">i</a> <a id="3208" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3210" href="Categories.Morphism.html#2006" class="Field">from</a><a id="3214" class="Symbol">)</a> <a id="3216" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3218" href="Categories.Morphism.html#2023" class="Field">to</a>                            <a id="3248" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3251" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="3259" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="3264" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3270" href="Categories.Object.Coproduct.html#3021" class="Bound">i</a>                                          <a id="3313" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3317" class="Symbol">}</a>
  <a id="3321" class="Keyword">where</a> <a id="3327" class="Keyword">open</a> <a id="3332" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="3342" href="Categories.Object.Coproduct.html#2813" class="Bound">p</a>
        <a id="3352" class="Keyword">open</a> <a id="3357" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3361" href="Categories.Object.Coproduct.html#2819" class="Bound">p≅X</a>

<a id="Reversible"></a><a id="3366" href="Categories.Object.Coproduct.html#3366" class="Function">Reversible</a> <a id="3377" class="Symbol">:</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Categories.Object.Coproduct.html#3380" class="Bound">p</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3394" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="3396" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="3397" class="Symbol">)</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3411" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="3413" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a>
<a id="3415" href="Categories.Object.Coproduct.html#3366" class="Function">Reversible</a> <a id="3426" href="Categories.Object.Coproduct.html#3426" class="Bound">p</a> <a id="3428" class="Symbol">=</a> <a id="3430" class="Keyword">record</a>
  <a id="3439" class="Symbol">{</a> <a id="3441" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>       <a id="3451" class="Symbol">=</a> <a id="3453" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>
  <a id="3459" class="Symbol">;</a> <a id="3461" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>        <a id="3471" class="Symbol">=</a> <a id="3473" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>
  <a id="3478" class="Symbol">;</a> <a id="3480" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>        <a id="3490" class="Symbol">=</a> <a id="3492" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>
  <a id="3497" class="Symbol">;</a> <a id="3499" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>     <a id="3509" class="Symbol">=</a> <a id="3511" href="Function.Base.html#1638" class="Function">flip</a> <a id="3516" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>
  <a id="3524" class="Symbol">;</a> <a id="3526" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>  <a id="3535" class="Symbol">=</a> <a id="3537" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a>
  <a id="3547" class="Symbol">;</a> <a id="3549" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a>  <a id="3558" class="Symbol">=</a> <a id="3560" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>
  <a id="3570" class="Symbol">;</a> <a id="3572" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="Function.Base.html#1638" class="Function">flip</a> <a id="3586" href="Categories.Object.Coproduct.html#635" class="Field">unique</a>
  <a id="3595" class="Symbol">}</a>
  <a id="3599" class="Keyword">where</a> <a id="3605" class="Keyword">open</a> <a id="3610" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="3620" href="Categories.Object.Coproduct.html#3426" class="Bound">p</a>

<a id="Commutative"></a><a id="3623" href="Categories.Object.Coproduct.html#3623" class="Function">Commutative</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Categories.Object.Coproduct.html#3638" class="Bound">p₁</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3653" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a> <a id="3655" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a><a id="3656" class="Symbol">)</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Categories.Object.Coproduct.html#3659" class="Bound">p₂</a> <a id="3662" class="Symbol">:</a> <a id="3664" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3674" href="Categories.Object.Coproduct.html#354" class="Generalizable">B</a> <a id="3676" href="Categories.Object.Coproduct.html#352" class="Generalizable">A</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">→</a> <a id="3681" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="3695" href="Categories.Object.Coproduct.html#3638" class="Bound">p₁</a> <a id="3698" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3700" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="3714" href="Categories.Object.Coproduct.html#3659" class="Bound">p₂</a>
<a id="3717" href="Categories.Object.Coproduct.html#3623" class="Function">Commutative</a> <a id="3729" href="Categories.Object.Coproduct.html#3729" class="Bound">p₁</a> <a id="3732" href="Categories.Object.Coproduct.html#3732" class="Bound">p₂</a> <a id="3735" class="Symbol">=</a> <a id="3737" href="Categories.Object.Coproduct.html#2465" class="Function">up-to-iso</a> <a id="3747" href="Categories.Object.Coproduct.html#3729" class="Bound">p₁</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Categories.Object.Coproduct.html#3366" class="Function">Reversible</a> <a id="3762" href="Categories.Object.Coproduct.html#3732" class="Bound">p₂</a><a id="3764" class="Symbol">)</a>

<a id="Associable"></a><a id="3767" href="Categories.Object.Coproduct.html#3767" class="Function">Associable</a> <a id="3778" class="Symbol">:</a> <a id="3780" class="Symbol">∀</a> <a id="3782" class="Symbol">(</a><a id="3783" href="Categories.Object.Coproduct.html#3783" class="Bound">p₁</a> <a id="3786" class="Symbol">:</a> <a id="3788" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3798" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="3800" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a><a id="3801" class="Symbol">)</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Categories.Object.Coproduct.html#3804" class="Bound">p₂</a> <a id="3807" class="Symbol">:</a> <a id="3809" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3819" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="3821" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="3822" class="Symbol">)</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Categories.Object.Coproduct.html#3825" class="Bound">p₃</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3840" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="3857" href="Categories.Object.Coproduct.html#3804" class="Bound">p₂</a><a id="3859" class="Symbol">))</a> <a id="3862" class="Symbol">→</a> <a id="3864" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="3889" href="Categories.Object.Coproduct.html#3783" class="Bound">p₁</a><a id="3891" class="Symbol">)</a> <a id="3893" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a>
<a id="3895" href="Categories.Object.Coproduct.html#3767" class="Function">Associable</a> <a id="3906" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="3909" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="3912" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="3915" class="Symbol">=</a> <a id="3917" class="Keyword">record</a>
  <a id="3926" class="Symbol">{</a> <a id="3928" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>       <a id="3938" class="Symbol">=</a> <a id="3940" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="3944" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a>
  <a id="3949" class="Symbol">;</a> <a id="3951" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>        <a id="3961" class="Symbol">=</a> <a id="3963" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="3966" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="3968" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="3971" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="3974" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="3976" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="3979" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="3982" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3984" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="3987" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="3990" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a>
  <a id="3994" class="Symbol">;</a> <a id="3996" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>        <a id="4006" class="Symbol">=</a> <a id="4008" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4011" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4014" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4016" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4019" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a>
  <a id="4024" class="Symbol">;</a> <a id="4026" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>     <a id="4036" class="Symbol">=</a> <a id="4038" class="Symbol">λ</a> <a id="4040" href="Categories.Object.Coproduct.html#4040" class="Bound">f</a> <a id="4042" href="Categories.Object.Coproduct.html#4042" class="Bound">g</a> <a id="4044" class="Symbol">→</a> <a id="4046" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4049" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4051" href="Categories.Object.Coproduct.html#4040" class="Bound">f</a> <a id="4053" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4055" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4058" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4061" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4063" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4066" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4068" href="Categories.Object.Coproduct.html#4040" class="Bound">f</a> <a id="4070" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4072" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4075" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4078" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4080" href="Categories.Object.Coproduct.html#4042" class="Bound">g</a> <a id="4082" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4084" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a>
  <a id="4088" class="Symbol">;</a> <a id="4090" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>  <a id="4099" class="Symbol">=</a> <a id="4101" class="Symbol">λ</a> <a id="4103" class="Symbol">{</a><a id="4104" href="Categories.Object.Coproduct.html#4104" class="Bound">_</a> <a id="4106" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4108" href="Categories.Object.Coproduct.html#4108" class="Bound">g</a><a id="4109" class="Symbol">}</a> <a id="4111" class="Symbol">→</a> <a id="4113" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4123" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4126" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4128" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4130" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4132" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4135" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4138" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4140" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4143" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4145" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4147" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4149" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4152" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4155" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4157" href="Categories.Object.Coproduct.html#4108" class="Bound">g</a> <a id="4159" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4161" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4163" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4165" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4168" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4170" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4173" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4176" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4178" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4181" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4184" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4186" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4189" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4192" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4194" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4197" href="Categories.Object.Coproduct.html#980" class="Function">∘-distribˡ-[]</a> <a id="4211" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4214" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4220" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4223" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4225" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4228" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4230" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4232" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4234" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4237" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4240" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4242" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4245" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4247" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4249" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4251" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4254" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4257" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4259" href="Categories.Object.Coproduct.html#4108" class="Bound">g</a> <a id="4261" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4263" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4265" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4267" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4270" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> 
       <a id="4281" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4283" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4286" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4288" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4290" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4292" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4295" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4298" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4300" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4303" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4305" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4307" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4309" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4312" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4315" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4317" href="Categories.Object.Coproduct.html#4108" class="Bound">g</a> <a id="4319" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4321" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4323" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4325" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4328" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4331" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4333" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4336" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4339" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a>         <a id="4349" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4352" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="4361" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="4373" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a><a id="4375" class="Symbol">)</a> <a id="4377" class="Symbol">(</a><a id="4378" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="4402" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a><a id="4404" class="Symbol">)</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>  <a id="4416" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a><a id="4418" class="Symbol">))</a> <a id="4421" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4427" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4430" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4432" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4434" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4436" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4439" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4442" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4444" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a> <a id="4446" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4448" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4451" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4454" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a>                                           <a id="4498" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4501" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="4505" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4508" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4514" href="Categories.Object.Coproduct.html#4106" class="Bound">f</a>                                                                      <a id="4585" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="4589" class="Symbol">;</a> <a id="4591" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a>  <a id="4600" class="Symbol">=</a> <a id="4602" class="Symbol">λ</a> <a id="4604" class="Symbol">{</a><a id="4605" href="Categories.Object.Coproduct.html#4605" class="Bound">_</a> <a id="4607" href="Categories.Object.Coproduct.html#4607" class="Bound">f</a> <a id="4609" href="Categories.Object.Coproduct.html#4609" class="Bound">g</a><a id="4610" class="Symbol">}</a> <a id="4612" class="Symbol">→</a> <a id="4614" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="4629" class="Symbol">(</a><a id="4630" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="4638" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a><a id="4640" class="Symbol">)</a> <a id="4642" class="Symbol">(</a><a id="4643" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="4651" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a><a id="4653" class="Symbol">)</a>
  <a id="4657" class="Symbol">;</a> <a id="4659" href="Categories.Object.Coproduct.html#635" class="Field">unique</a> <a id="4666" class="Symbol">=</a> <a id="4668" class="Symbol">λ</a> <a id="4670" class="Symbol">{</a><a id="4671" href="Categories.Object.Coproduct.html#4671" class="Bound">_</a> <a id="4673" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="4675" href="Categories.Object.Coproduct.html#4675" class="Bound">f</a> <a id="4677" href="Categories.Object.Coproduct.html#4677" class="Bound">g</a><a id="4678" class="Symbol">}</a> <a id="4680" href="Categories.Object.Coproduct.html#4680" class="Bound">pf₁</a> <a id="4684" href="Categories.Object.Coproduct.html#4684" class="Bound">pf₂</a> <a id="4688" class="Symbol">→</a> <a id="4690" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4700" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4703" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4705" href="Categories.Object.Coproduct.html#4675" class="Bound">f</a> <a id="4707" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4709" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4712" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4715" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4717" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4720" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4722" href="Categories.Object.Coproduct.html#4675" class="Bound">f</a> <a id="4724" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4726" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4729" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4732" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4734" href="Categories.Object.Coproduct.html#4677" class="Bound">g</a> <a id="4736" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="4738" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a>                   <a id="4758" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4761" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="4770" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4789" href="Categories.Object.Coproduct.html#4680" class="Bound">pf₁</a><a id="4792" class="Symbol">))</a> 
                                                                <a id="4860" class="Symbol">(</a><a id="4861" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="4870" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4873" class="Symbol">(</a><a id="4874" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="4884" class="Symbol">(</a><a id="4885" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4889" href="Categories.Object.Coproduct.html#4680" class="Bound">pf₁</a><a id="4892" class="Symbol">))</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4900" href="Categories.Object.Coproduct.html#4684" class="Bound">pf₂</a><a id="4903" class="Symbol">))</a> <a id="4906" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4912" class="Symbol">(</a><a id="4913" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4916" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="4921" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4923" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4926" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4928" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4931" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4934" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4936" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4939" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4942" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4944" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4947" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4950" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a><a id="4951" class="Symbol">)</a> <a id="4953" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4955" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4958" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> 
        <a id="4970" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4972" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="4975" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4977" class="Symbol">(</a><a id="4978" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="4980" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4982" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> <a id="4985" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="4987" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="4990" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="4993" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="4995" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="4998" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5001" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5003" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="5006" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5009" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a><a id="5010" class="Symbol">)</a> <a id="5012" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5014" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5017" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a> 
             <a id="5034" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="5036" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5038" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5040" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5043" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5046" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5048" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5051" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5054" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="5056" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a><a id="5057" class="Symbol">)</a>                         <a id="5083" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5086" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="5095" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="5114" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a><a id="5116" class="Symbol">))</a> 
                                                                <a id="5184" class="Symbol">(</a><a id="5185" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="5194" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="5220" href="Categories.Object.Coproduct.html#3906" class="Bound">p₁</a><a id="5222" class="Symbol">))</a> <a id="5225" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="5234" class="Symbol">)</a> 
                                                                             <a id="5314" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a><a id="5323" class="Symbol">)</a> <a id="5325" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5331" class="Symbol">(</a><a id="5332" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5335" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="5337" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5339" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5341" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="5344" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> 
        <a id="5356" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="5358" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5361" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5366" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5368" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5371" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a><a id="5373" class="Symbol">)</a> <a id="5375" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5377" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="5380" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5383" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5390" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5393" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5399" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5402" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a> <a id="5405" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a> <a id="5407" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a><a id="5408" class="Symbol">)</a> <a id="5410" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5413" href="Categories.Object.Coproduct.html#816" class="Function">[]-cong₂</a> <a id="5422" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5425" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="5435" href="Categories.Object.Coproduct.html#3909" class="Bound">p₂</a><a id="5437" class="Symbol">)</a> <a id="5439" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5445" class="Symbol">(</a><a id="5446" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5449" href="Categories.Object.Coproduct.html#5627" class="Field Operator">[</a> <a id="5451" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5453" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5455" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a> <a id="5458" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5461" href="Categories.Object.Coproduct.html#5627" class="Field Operator">,</a> <a id="5463" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a> <a id="5465" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5467" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a> <a id="5470" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5473" href="Categories.Object.Coproduct.html#5627" class="Field Operator">]</a><a id="5474" class="Symbol">)</a>                            <a id="5503" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5506" href="Categories.Object.Coproduct.html#689" class="Function">g-η</a> <a id="5510" href="Categories.Object.Coproduct.html#3912" class="Bound">p₃</a> <a id="5513" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5519" href="Categories.Object.Coproduct.html#4673" class="Bound">i</a>                                                         <a id="5577" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5581" class="Symbol">}</a>
  <a id="5585" class="Keyword">where</a>
  <a id="5593" class="Keyword">open</a> <a id="5598" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="5608" class="Keyword">renaming</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a> <a id="5624" class="Symbol">to</a> <a id="5627" class="Field Operator">_[_,_]</a><a id="5633" class="Symbol">)</a>
  <a id="5637" class="Keyword">open</a> <a id="5642" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Associative"></a><a id="5649" href="Categories.Object.Coproduct.html#5649" class="Function">Associative</a> <a id="5661" class="Symbol">:</a> <a id="5663" class="Symbol">∀</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Categories.Object.Coproduct.html#5666" class="Bound">p₁</a> <a id="5669" class="Symbol">:</a> <a id="5671" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5681" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="5683" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a><a id="5684" class="Symbol">)</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Categories.Object.Coproduct.html#5687" class="Bound">p₂</a> <a id="5690" class="Symbol">:</a> <a id="5692" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5702" href="Categories.Object.Coproduct.html#362" class="Generalizable">Y</a> <a id="5704" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="5705" class="Symbol">)</a>
                <a id="5723" class="Symbol">(</a><a id="5724" href="Categories.Object.Coproduct.html#5724" class="Bound">p₃</a> <a id="5727" class="Symbol">:</a> <a id="5729" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5739" href="Categories.Object.Coproduct.html#360" class="Generalizable">X</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="5756" href="Categories.Object.Coproduct.html#5687" class="Bound">p₂</a><a id="5758" class="Symbol">))</a> <a id="5761" class="Symbol">(</a><a id="5762" href="Categories.Object.Coproduct.html#5762" class="Bound">p₄</a> <a id="5765" class="Symbol">:</a> <a id="5767" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5777" class="Symbol">(</a><a id="5778" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="5792" href="Categories.Object.Coproduct.html#5666" class="Bound">p₁</a><a id="5794" class="Symbol">)</a> <a id="5796" href="Categories.Object.Coproduct.html#364" class="Generalizable">Z</a><a id="5797" class="Symbol">)</a> <a id="5799" class="Symbol">→</a>
                <a id="5817" class="Symbol">(</a><a id="5818" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="5832" href="Categories.Object.Coproduct.html#5724" class="Bound">p₃</a><a id="5834" class="Symbol">)</a> <a id="5836" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="5853" href="Categories.Object.Coproduct.html#5762" class="Bound">p₄</a><a id="5855" class="Symbol">)</a>
<a id="5857" href="Categories.Object.Coproduct.html#5649" class="Function">Associative</a> <a id="5869" href="Categories.Object.Coproduct.html#5869" class="Bound">p₁</a> <a id="5872" href="Categories.Object.Coproduct.html#5872" class="Bound">p₂</a> <a id="5875" href="Categories.Object.Coproduct.html#5875" class="Bound">p₃</a> <a id="5878" href="Categories.Object.Coproduct.html#5878" class="Bound">p₄</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Categories.Object.Coproduct.html#2465" class="Function">up-to-iso</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Categories.Object.Coproduct.html#3767" class="Function">Associable</a> <a id="5905" href="Categories.Object.Coproduct.html#5869" class="Bound">p₁</a> <a id="5908" href="Categories.Object.Coproduct.html#5872" class="Bound">p₂</a> <a id="5911" href="Categories.Object.Coproduct.html#5875" class="Bound">p₃</a><a id="5913" class="Symbol">)</a> <a id="5915" href="Categories.Object.Coproduct.html#5878" class="Bound">p₄</a>

<a id="Mobile"></a><a id="5919" href="Categories.Object.Coproduct.html#5919" class="Function">Mobile</a> <a id="5926" class="Symbol">:</a> <a id="5928" class="Symbol">∀</a> <a id="5930" class="Symbol">{</a><a id="5931" href="Categories.Object.Coproduct.html#5931" class="Bound">A₁</a> <a id="5934" href="Categories.Object.Coproduct.html#5934" class="Bound">B₁</a> <a id="5937" href="Categories.Object.Coproduct.html#5937" class="Bound">A₂</a> <a id="5940" href="Categories.Object.Coproduct.html#5940" class="Bound">B₂</a><a id="5942" class="Symbol">}</a> <a id="5944" class="Symbol">(</a><a id="5945" href="Categories.Object.Coproduct.html#5945" class="Bound">p</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5959" href="Categories.Object.Coproduct.html#5931" class="Bound">A₁</a> <a id="5962" href="Categories.Object.Coproduct.html#5934" class="Bound">B₁</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Categories.Object.Coproduct.html#5931" class="Bound">A₁</a> <a id="5971" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5973" href="Categories.Object.Coproduct.html#5937" class="Bound">A₂</a> <a id="5976" class="Symbol">→</a> <a id="5978" href="Categories.Object.Coproduct.html#5934" class="Bound">B₁</a> <a id="5981" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5983" href="Categories.Object.Coproduct.html#5940" class="Bound">B₂</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="5998" href="Categories.Object.Coproduct.html#5937" class="Bound">A₂</a> <a id="6001" href="Categories.Object.Coproduct.html#5940" class="Bound">B₂</a>
<a id="6004" href="Categories.Object.Coproduct.html#5919" class="Function">Mobile</a> <a id="6011" href="Categories.Object.Coproduct.html#6011" class="Bound">p</a> <a id="6013" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a> <a id="6019" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a> <a id="6025" class="Symbol">=</a> <a id="6027" class="Keyword">record</a>
  <a id="6036" class="Symbol">{</a> <a id="6038" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>              <a id="6055" class="Symbol">=</a> <a id="6057" href="Categories.Object.Coproduct.html#476" class="Function">A+B</a>
  <a id="6063" class="Symbol">;</a> <a id="6065" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>               <a id="6082" class="Symbol">=</a> <a id="6084" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a> <a id="6087" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6089" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6092" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a>
  <a id="6100" class="Symbol">;</a> <a id="6102" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>               <a id="6119" class="Symbol">=</a> <a id="6121" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a> <a id="6124" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6126" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6129" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a>
  <a id="6137" class="Symbol">;</a> <a id="6139" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>            <a id="6156" class="Symbol">=</a> <a id="6158" class="Symbol">λ</a> <a id="6160" href="Categories.Object.Coproduct.html#6160" class="Bound">h</a> <a id="6162" href="Categories.Object.Coproduct.html#6162" class="Bound">k</a> <a id="6164" class="Symbol">→</a> <a id="6166" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="6168" href="Categories.Object.Coproduct.html#6160" class="Bound">h</a> <a id="6170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6172" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6177" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a> <a id="6183" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6185" href="Categories.Object.Coproduct.html#6162" class="Bound">k</a> <a id="6187" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6189" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6194" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a> <a id="6200" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>
  <a id="6204" class="Symbol">;</a> <a id="6206" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a>         <a id="6222" class="Symbol">=</a> <a id="6224" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6234" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="6236" class="Symbol">_</a> <a id="6238" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6240" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6245" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a> <a id="6251" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6253" class="Symbol">_</a> <a id="6255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6257" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6262" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a> <a id="6268" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6270" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6272" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a> <a id="6275" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6277" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6280" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a> <a id="6286" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6289" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6295" href="Categories.Object.Coproduct.html#569" class="Function">inject₁</a> <a id="6303" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6309" class="Symbol">(_</a> <a id="6312" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6314" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6319" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6328" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6331" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a>                         <a id="6361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6364" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="6378" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a><a id="6383" class="Symbol">)</a> <a id="6385" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6391" class="Symbol">_</a>                                                   <a id="6443" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6447" class="Symbol">;</a> <a id="6449" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a>         <a id="6465" class="Symbol">=</a> <a id="6467" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6477" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="6479" class="Symbol">_</a> <a id="6481" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6483" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6488" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a> <a id="6494" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6496" class="Symbol">_</a> <a id="6498" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6500" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6505" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a> <a id="6511" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6513" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6515" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a> <a id="6518" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6520" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6523" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a> <a id="6529" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6532" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6538" href="Categories.Object.Coproduct.html#602" class="Function">inject₂</a> <a id="6546" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6552" class="Symbol">(_</a> <a id="6555" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6557" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6562" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a><a id="6567" class="Symbol">)</a> <a id="6569" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6571" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6574" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a>                         <a id="6604" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6607" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="6621" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a><a id="6626" class="Symbol">)</a> <a id="6628" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6634" class="Symbol">_</a>                                                   <a id="6686" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6690" class="Symbol">;</a> <a id="6692" href="Categories.Object.Coproduct.html#635" class="Field">unique</a>        <a id="6706" class="Symbol">=</a> <a id="6708" class="Symbol">λ</a> <a id="6710" href="Categories.Object.Coproduct.html#6710" class="Bound">pfˡ</a> <a id="6714" href="Categories.Object.Coproduct.html#6714" class="Bound">pfʳ</a> <a id="6718" class="Symbol">→</a> <a id="6720" href="Categories.Object.Coproduct.html#635" class="Function">unique</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Categories.Object.Coproduct.html#6908" class="Function">≅-sym</a> <a id="6750" href="Categories.Object.Coproduct.html#6013" class="Bound">A₁≅A₂</a><a id="6755" class="Symbol">)</a> <a id="6757" class="Symbol">((</a><a id="6759" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6765" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6767" href="Categories.Object.Coproduct.html#6710" class="Bound">pfˡ</a><a id="6770" class="Symbol">)))</a> <a id="6774" class="Symbol">(</a><a id="6775" href="Categories.Morphism.Reasoning.Iso.html#1094" class="Function">switch-fromtoʳ</a> <a id="6790" class="Symbol">(</a><a id="6791" href="Categories.Object.Coproduct.html#6908" class="Function">≅-sym</a> <a id="6797" href="Categories.Object.Coproduct.html#6019" class="Bound">B₁≅B₂</a><a id="6802" class="Symbol">)</a> <a id="6804" class="Symbol">((</a><a id="6806" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6812" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6814" href="Categories.Object.Coproduct.html#6714" class="Bound">pfʳ</a><a id="6817" class="Symbol">)))</a>
  <a id="6823" class="Symbol">}</a>
  <a id="6827" class="Keyword">where</a> <a id="6833" class="Keyword">open</a> <a id="6838" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="6848" href="Categories.Object.Coproduct.html#6011" class="Bound">p</a>
        <a id="6858" class="Keyword">open</a> <a id="6863" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
        <a id="6875" class="Keyword">open</a> <a id="6880" href="Categories.Morphism.html#3269" class="Module">≅</a> <a id="6882" class="Keyword">using</a> <a id="6888" class="Symbol">()</a> <a id="6891" class="Keyword">renaming</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="6905" class="Symbol">to</a> <a id="6908" class="Function">≅-sym</a><a id="6913" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Object.Duality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Duality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Properties relating Initial and Terminal Objects,</a>
<a id="122" class="Comment">-- Product / Coproduct, Zero objects, and Kernel / Cokernel via op</a>
<a id="189" class="Keyword">module</a> <a id="196" href="Categories.Object.Duality.html" class="Module">Categories.Object.Duality</a> <a id="222" class="Symbol">{</a><a id="223" href="Categories.Object.Duality.html#223" class="Bound">o</a> <a id="225" href="Categories.Object.Duality.html#225" class="Bound">ℓ</a> <a id="227" href="Categories.Object.Duality.html#227" class="Bound">e</a><a id="228" class="Symbol">}</a> <a id="230" class="Symbol">(</a><a id="231" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="233" class="Symbol">:</a> <a id="235" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="244" href="Categories.Object.Duality.html#223" class="Bound">o</a> <a id="246" href="Categories.Object.Duality.html#225" class="Bound">ℓ</a> <a id="248" href="Categories.Object.Duality.html#227" class="Bound">e</a><a id="249" class="Symbol">)</a> <a id="251" class="Keyword">where</a>

<a id="258" class="Keyword">open</a> <a id="263" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="272" href="Categories.Object.Duality.html#231" class="Bound">C</a>

<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Level.html" class="Module">Level</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="343" class="Symbol">as</a> <a id="346" class="Module">≡</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="358" class="Symbol">)</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="393" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="434" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="475" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="515" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="558" href="Categories.Object.Duality.html#231" class="Bound">C</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="597" class="Keyword">import</a> <a id="604" href="Categories.Object.Kernel.html" class="Module">Categories.Object.Kernel</a> <a id="629" class="Symbol">as</a> <a id="632" class="Module">Kernels</a>
<a id="640" class="Keyword">import</a> <a id="647" href="Categories.Object.Cokernel.html" class="Module">Categories.Object.Cokernel</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">Cokernels</a>

<a id="688" class="Keyword">private</a>
  <a id="698" class="Keyword">variable</a>
    <a id="711" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="713" href="Categories.Object.Duality.html#713" class="Generalizable">B</a> <a id="715" href="Categories.Object.Duality.html#715" class="Generalizable">X</a> <a id="717" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a> <a id="719" class="Symbol">:</a> <a id="721" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="729" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="731" href="Categories.Object.Duality.html#731" class="Generalizable">g</a> <a id="733" href="Categories.Object.Duality.html#733" class="Generalizable">k</a> <a id="735" class="Symbol">:</a> <a id="737" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="739" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="741" href="Categories.Object.Duality.html#713" class="Generalizable">B</a>

<a id="IsInitial⇒coIsTerminal"></a><a id="744" href="Categories.Object.Duality.html#744" class="Function">IsInitial⇒coIsTerminal</a> <a id="767" class="Symbol">:</a> <a id="769" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="779" href="Categories.Object.Duality.html#715" class="Generalizable">X</a> <a id="781" class="Symbol">→</a> <a id="783" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="794" href="Categories.Object.Duality.html#715" class="Generalizable">X</a>
<a id="796" href="Categories.Object.Duality.html#744" class="Function">IsInitial⇒coIsTerminal</a> <a id="819" href="Categories.Object.Duality.html#819" class="Bound">is⊥</a> <a id="823" class="Symbol">=</a> <a id="825" class="Keyword">record</a>
  <a id="834" class="Symbol">{</a> <a id="836" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="845" class="Symbol">=</a> <a id="847" href="Categories.Object.Initial.html#478" class="Field">!</a>
  <a id="851" class="Symbol">;</a> <a id="853" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="862" class="Symbol">=</a> <a id="864" href="Categories.Object.Initial.html#506" class="Field">!-unique</a>
  <a id="875" class="Symbol">}</a>
  <a id="879" class="Keyword">where</a> <a id="885" class="Keyword">open</a> <a id="890" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="900" href="Categories.Object.Duality.html#819" class="Bound">is⊥</a>

<a id="⊥⇒op⊤"></a><a id="905" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="911" class="Symbol">:</a> <a id="913" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="921" class="Symbol">→</a> <a id="923" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
<a id="932" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="938" href="Categories.Object.Duality.html#938" class="Bound">i</a> <a id="940" class="Symbol">=</a> <a id="942" class="Keyword">record</a>
  <a id="951" class="Symbol">{</a> <a id="953" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>             <a id="967" class="Symbol">=</a> <a id="969" href="Categories.Object.Initial.html#804" class="Field">⊥</a>
  <a id="973" class="Symbol">;</a> <a id="975" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="989" class="Symbol">=</a> <a id="991" href="Categories.Object.Duality.html#744" class="Function">IsInitial⇒coIsTerminal</a> <a id="1014" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a>
  <a id="1029" class="Symbol">}</a>
  <a id="1033" class="Keyword">where</a> <a id="1039" class="Keyword">open</a> <a id="1044" href="Categories.Object.Initial.html#760" class="Module">Initial</a> <a id="1052" href="Categories.Object.Duality.html#938" class="Bound">i</a>

<a id="coIsTerminal⇒IsInitial"></a><a id="1055" href="Categories.Object.Duality.html#1055" class="Function">coIsTerminal⇒IsInitial</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="1091" href="Categories.Object.Duality.html#715" class="Generalizable">X</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1105" href="Categories.Object.Duality.html#715" class="Generalizable">X</a>
<a id="1107" href="Categories.Object.Duality.html#1055" class="Function">coIsTerminal⇒IsInitial</a> <a id="1130" href="Categories.Object.Duality.html#1130" class="Bound">is⊤</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
  <a id="1145" class="Symbol">{</a> <a id="1147" href="Categories.Object.Initial.html#478" class="Field">!</a>        <a id="1156" class="Symbol">=</a> <a id="1158" href="Categories.Object.Terminal.html#577" class="Field">!</a>
  <a id="1162" class="Symbol">;</a> <a id="1164" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a>
  <a id="1186" class="Symbol">}</a>
  <a id="1190" class="Keyword">where</a> <a id="1196" class="Keyword">open</a> <a id="1201" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="1212" href="Categories.Object.Duality.html#1130" class="Bound">is⊤</a>

<a id="op⊤⇒⊥"></a><a id="1217" href="Categories.Object.Duality.html#1217" class="Function">op⊤⇒⊥</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
<a id="1244" href="Categories.Object.Duality.html#1217" class="Function">op⊤⇒⊥</a> <a id="1250" href="Categories.Object.Duality.html#1250" class="Bound">t</a> <a id="1252" class="Symbol">=</a> <a id="1254" class="Keyword">record</a>
  <a id="1263" class="Symbol">{</a> <a id="1265" href="Categories.Object.Initial.html#804" class="Field">⊥</a>            <a id="1278" class="Symbol">=</a> <a id="1280" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>
  <a id="1284" class="Symbol">;</a> <a id="1286" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1299" class="Symbol">=</a> <a id="1301" href="Categories.Object.Duality.html#1055" class="Function">coIsTerminal⇒IsInitial</a> <a id="1324" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a>
  <a id="1340" class="Symbol">}</a>
  <a id="1344" class="Keyword">where</a> <a id="1350" class="Keyword">open</a> <a id="1355" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a> <a id="1364" href="Categories.Object.Duality.html#1250" class="Bound">t</a>

<a id="Coproduct⇒coProduct"></a><a id="1367" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1399" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="1401" href="Categories.Object.Duality.html#713" class="Generalizable">B</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1413" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="1415" href="Categories.Object.Duality.html#713" class="Generalizable">B</a>
<a id="1417" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="1437" href="Categories.Object.Duality.html#1437" class="Bound">A+B</a> <a id="1441" class="Symbol">=</a> <a id="1443" class="Keyword">record</a>
  <a id="1452" class="Symbol">{</a> <a id="1454" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>      <a id="1463" class="Symbol">=</a> <a id="1465" href="Categories.Object.Coproduct.html#476" class="Field">A+B.A+B</a>
  <a id="1475" class="Symbol">;</a> <a id="1477" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>       <a id="1486" class="Symbol">=</a> <a id="1488" href="Categories.Object.Coproduct.html#492" class="Field">A+B.i₁</a>
  <a id="1497" class="Symbol">;</a> <a id="1499" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>       <a id="1508" class="Symbol">=</a> <a id="1510" href="Categories.Object.Coproduct.html#512" class="Field">A+B.i₂</a>
  <a id="1519" class="Symbol">;</a> <a id="1521" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="1530" class="Symbol">=</a> <a id="1532" href="Categories.Object.Coproduct.html#532" class="Field Operator">A+B.[_,_]</a>
  <a id="1544" class="Symbol">;</a> <a id="1546" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Categories.Object.Coproduct.html#569" class="Field">A+B.inject₁</a>
  <a id="1571" class="Symbol">;</a> <a id="1573" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Categories.Object.Coproduct.html#602" class="Field">A+B.inject₂</a>
  <a id="1598" class="Symbol">;</a> <a id="1600" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="1609" class="Symbol">=</a> <a id="1611" href="Categories.Object.Coproduct.html#635" class="Field">A+B.unique</a>
  <a id="1624" class="Symbol">}</a>
  <a id="1628" class="Keyword">where</a>
  <a id="1636" class="Keyword">module</a> <a id="1643" href="Categories.Object.Duality.html#1643" class="Module">A+B</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="1659" href="Categories.Object.Duality.html#1437" class="Bound">A+B</a>

<a id="coProduct⇒Coproduct"></a><a id="1664" href="Categories.Object.Duality.html#1664" class="Function">coProduct⇒Coproduct</a> <a id="1684" class="Symbol">:</a> <a id="1686" class="Symbol">∀</a> <a id="1688" class="Symbol">{</a><a id="1689" href="Categories.Object.Duality.html#1689" class="Bound">A</a> <a id="1691" href="Categories.Object.Duality.html#1691" class="Bound">B</a><a id="1692" class="Symbol">}</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1704" href="Categories.Object.Duality.html#1689" class="Bound">A</a> <a id="1706" href="Categories.Object.Duality.html#1691" class="Bound">B</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1720" href="Categories.Object.Duality.html#1689" class="Bound">A</a> <a id="1722" href="Categories.Object.Duality.html#1691" class="Bound">B</a>
<a id="1724" href="Categories.Object.Duality.html#1664" class="Function">coProduct⇒Coproduct</a> <a id="1744" href="Categories.Object.Duality.html#1744" class="Bound">A×B</a> <a id="1748" class="Symbol">=</a> <a id="1750" class="Keyword">record</a>
  <a id="1759" class="Symbol">{</a> <a id="1761" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a>     <a id="1769" class="Symbol">=</a> <a id="1771" href="Categories.Object.Product.Core.html#510" class="Field">A×B.A×B</a>
  <a id="1781" class="Symbol">;</a> <a id="1783" href="Categories.Object.Coproduct.html#492" class="Field">i₁</a>      <a id="1791" class="Symbol">=</a> <a id="1793" href="Categories.Object.Product.Core.html#526" class="Field">A×B.π₁</a>
  <a id="1802" class="Symbol">;</a> <a id="1804" href="Categories.Object.Coproduct.html#512" class="Field">i₂</a>      <a id="1812" class="Symbol">=</a> <a id="1814" href="Categories.Object.Product.Core.html#546" class="Field">A×B.π₂</a>
  <a id="1823" class="Symbol">;</a> <a id="1825" href="Categories.Object.Coproduct.html#532" class="Field Operator">[_,_]</a>   <a id="1833" class="Symbol">=</a> <a id="1835" href="Categories.Object.Product.Core.html#566" class="Field Operator">A×B.⟨_,_⟩</a>
  <a id="1847" class="Symbol">;</a> <a id="1849" href="Categories.Object.Coproduct.html#569" class="Field">inject₁</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Categories.Object.Product.Core.html#603" class="Field">A×B.project₁</a>
  <a id="1874" class="Symbol">;</a> <a id="1876" href="Categories.Object.Coproduct.html#602" class="Field">inject₂</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Categories.Object.Product.Core.html#637" class="Field">A×B.project₂</a>
  <a id="1901" class="Symbol">;</a> <a id="1903" href="Categories.Object.Coproduct.html#635" class="Field">unique</a>  <a id="1911" class="Symbol">=</a> <a id="1913" href="Categories.Object.Product.Core.html#671" class="Field">A×B.unique</a>
  <a id="1926" class="Symbol">}</a>
  <a id="1930" class="Keyword">where</a>
  <a id="1938" class="Keyword">module</a> <a id="1945" href="Categories.Object.Duality.html#1945" class="Module">A×B</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1959" href="Categories.Object.Duality.html#1744" class="Bound">A×B</a>

<a id="1964" class="Comment">-- Zero objects are autodual</a>
<a id="IsZero⇒coIsZero"></a><a id="1993" href="Categories.Object.Duality.html#1993" class="Function">IsZero⇒coIsZero</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2018" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="2020" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2031" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="2034" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a>
<a id="2036" href="Categories.Object.Duality.html#1993" class="Function">IsZero⇒coIsZero</a> <a id="2052" href="Categories.Object.Duality.html#2052" class="Bound">is-zero</a> <a id="2060" class="Symbol">=</a> <a id="2062" class="Keyword">record</a>
  <a id="2071" class="Symbol">{</a> <a id="2073" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="2083" class="Symbol">=</a> <a id="2085" class="Keyword">record</a> <a id="2092" class="Symbol">{</a> <a id="2094" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2100" class="Symbol">;</a> <a id="2102" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="2111" class="Symbol">=</a> <a id="2113" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="2122" class="Symbol">}</a>
  <a id="2126" class="Symbol">;</a> <a id="2128" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="2139" class="Symbol">=</a> <a id="2141" class="Keyword">record</a> <a id="2148" class="Symbol">{</a> <a id="2150" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Categories.Object.Zero.html#571" class="Function">¡</a> <a id="2156" class="Symbol">;</a> <a id="2158" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="2167" class="Symbol">=</a> <a id="2169" href="Categories.Object.Zero.html#591" class="Function">¡-unique</a> <a id="2178" class="Symbol">}</a>
  <a id="2182" class="Symbol">}</a>
  <a id="2186" class="Keyword">where</a>
    <a id="2196" class="Keyword">open</a> <a id="2201" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="2208" href="Categories.Object.Duality.html#2052" class="Bound">is-zero</a>

<a id="coIsZero⇒IsZero"></a><a id="2217" href="Categories.Object.Duality.html#2217" class="Function">coIsZero⇒IsZero</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2242" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="2245" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="2256" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="2258" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a>
<a id="2260" href="Categories.Object.Duality.html#2217" class="Function">coIsZero⇒IsZero</a> <a id="2276" href="Categories.Object.Duality.html#2276" class="Bound">co-is-zero</a> <a id="2287" class="Symbol">=</a> <a id="2289" class="Keyword">record</a>
  <a id="2298" class="Symbol">{</a> <a id="2300" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="2310" class="Symbol">=</a> <a id="2312" class="Keyword">record</a> <a id="2319" class="Symbol">{</a> <a id="2321" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="2327" class="Symbol">;</a> <a id="2329" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="2349" class="Symbol">}</a>
  <a id="2353" class="Symbol">;</a> <a id="2355" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="2366" class="Symbol">=</a> <a id="2368" class="Keyword">record</a> <a id="2375" class="Symbol">{</a> <a id="2377" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="2379" class="Symbol">=</a> <a id="2381" href="Categories.Object.Zero.html#571" class="Function">¡</a> <a id="2383" class="Symbol">;</a> <a id="2385" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Categories.Object.Zero.html#591" class="Function">¡-unique</a> <a id="2405" class="Symbol">}</a>
  <a id="2409" class="Symbol">}</a>
  <a id="2413" class="Keyword">where</a>
    <a id="2423" class="Keyword">open</a> <a id="2428" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="2435" href="Categories.Object.Duality.html#2276" class="Bound">co-is-zero</a>

<a id="coZero⇒Zero"></a><a id="2447" href="Categories.Object.Duality.html#2447" class="Function">coZero⇒Zero</a> <a id="2459" class="Symbol">:</a> <a id="2461" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="2466" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="2476" href="Categories.Object.Duality.html#231" class="Bound">C</a>
<a id="2478" href="Categories.Object.Duality.html#2447" class="Function">coZero⇒Zero</a> <a id="2490" href="Categories.Object.Duality.html#2490" class="Bound">zero</a> <a id="2495" class="Symbol">=</a> <a id="2497" class="Keyword">record</a>
  <a id="2506" class="Symbol">{</a> <a id="2508" href="Categories.Object.Zero.html#981" class="Field">𝟘</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Categories.Object.Zero.html#981" class="Field">𝟘</a>
  <a id="2516" class="Symbol">;</a> <a id="2518" href="Categories.Object.Zero.html#993" class="Field">isZero</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Categories.Object.Duality.html#2217" class="Function">coIsZero⇒IsZero</a> <a id="2543" href="Categories.Object.Zero.html#993" class="Field">isZero</a>
  <a id="2552" class="Symbol">}</a>
  <a id="2556" class="Keyword">where</a>
    <a id="2566" class="Keyword">open</a> <a id="2571" href="Categories.Object.Zero.html#940" class="Module">Zero</a> <a id="2576" href="Categories.Object.Duality.html#2490" class="Bound">zero</a>

<a id="Zero⇒coZero"></a><a id="2582" href="Categories.Object.Duality.html#2582" class="Function">Zero⇒coZero</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="2601" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="2610" href="Categories.Category.Core.html#3132" class="Function">op</a>
<a id="2613" href="Categories.Object.Duality.html#2582" class="Function">Zero⇒coZero</a> <a id="2625" href="Categories.Object.Duality.html#2625" class="Bound">zero</a> <a id="2630" class="Symbol">=</a> <a id="2632" class="Keyword">record</a>
  <a id="2641" class="Symbol">{</a> <a id="2643" href="Categories.Object.Zero.html#981" class="Field">𝟘</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Categories.Object.Zero.html#981" class="Field">𝟘</a>
  <a id="2651" class="Symbol">;</a> <a id="2653" href="Categories.Object.Zero.html#993" class="Field">isZero</a> <a id="2660" class="Symbol">=</a> <a id="2662" href="Categories.Object.Duality.html#1993" class="Function">IsZero⇒coIsZero</a> <a id="2678" href="Categories.Object.Zero.html#993" class="Field">isZero</a>
  <a id="2687" class="Symbol">}</a>
  <a id="2691" class="Keyword">where</a>
    <a id="2701" class="Keyword">open</a> <a id="2706" href="Categories.Object.Zero.html#940" class="Module">Zero</a> <a id="2711" href="Categories.Object.Duality.html#2625" class="Bound">zero</a>

<a id="2717" class="Comment">-- Tests to ensure that dualities are involutive up to definitional equality.</a>
<a id="2795" class="Keyword">private</a>
  <a id="coIsTerminal⟺IsInitial"></a><a id="2805" href="Categories.Object.Duality.html#2805" class="Function">coIsTerminal⟺IsInitial</a> <a id="2828" class="Symbol">:</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Categories.Object.Duality.html#2831" class="Bound">⊥</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2845" href="Categories.Object.Duality.html#715" class="Generalizable">X</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Categories.Object.Duality.html#1055" class="Function">coIsTerminal⇒IsInitial</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Categories.Object.Duality.html#744" class="Function">IsInitial⇒coIsTerminal</a> <a id="2897" href="Categories.Object.Duality.html#2831" class="Bound">⊥</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Categories.Object.Duality.html#2831" class="Bound">⊥</a>
  <a id="2906" href="Categories.Object.Duality.html#2805" class="Function">coIsTerminal⟺IsInitial</a> <a id="2929" class="Symbol">_</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="IsInitial⟺coIsTerminal"></a><a id="2943" href="Categories.Object.Duality.html#2943" class="Function">IsInitial⟺coIsTerminal</a> <a id="2966" class="Symbol">:</a> <a id="2968" class="Symbol">(</a><a id="2969" href="Categories.Object.Duality.html#2969" class="Bound">⊤</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="2984" href="Categories.Object.Duality.html#715" class="Generalizable">X</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">→</a> <a id="2989" href="Categories.Object.Duality.html#744" class="Function">IsInitial⇒coIsTerminal</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Categories.Object.Duality.html#1055" class="Function">coIsTerminal⇒IsInitial</a> <a id="3036" href="Categories.Object.Duality.html#2969" class="Bound">⊤</a><a id="3037" class="Symbol">)</a> <a id="3039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3041" href="Categories.Object.Duality.html#2969" class="Bound">⊤</a>
  <a id="3045" href="Categories.Object.Duality.html#2943" class="Function">IsInitial⟺coIsTerminal</a> <a id="3068" class="Symbol">_</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="⊥⟺op⊤"></a><a id="3082" href="Categories.Object.Duality.html#3082" class="Function">⊥⟺op⊤</a> <a id="3088" class="Symbol">:</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Categories.Object.Duality.html#3091" class="Bound">⊤</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Categories.Object.Duality.html#1217" class="Function">op⊤⇒⊥</a> <a id="3120" href="Categories.Object.Duality.html#3091" class="Bound">⊤</a><a id="3121" class="Symbol">)</a> <a id="3123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3125" href="Categories.Object.Duality.html#3091" class="Bound">⊤</a>
  <a id="3129" href="Categories.Object.Duality.html#3082" class="Function">⊥⟺op⊤</a> <a id="3135" class="Symbol">_</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="op⊤⟺⊥"></a><a id="3149" href="Categories.Object.Duality.html#3149" class="Function">op⊤⟺⊥</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Categories.Object.Duality.html#3158" class="Bound">⊥</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">→</a> <a id="3173" href="Categories.Object.Duality.html#1217" class="Function">op⊤⇒⊥</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Categories.Object.Duality.html#905" class="Function">⊥⇒op⊤</a> <a id="3186" href="Categories.Object.Duality.html#3158" class="Bound">⊥</a><a id="3187" class="Symbol">)</a> <a id="3189" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3191" href="Categories.Object.Duality.html#3158" class="Bound">⊥</a>
  <a id="3195" href="Categories.Object.Duality.html#3149" class="Function">op⊤⟺⊥</a> <a id="3201" class="Symbol">_</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="Coproduct⟺coProduct"></a><a id="3215" href="Categories.Object.Duality.html#3215" class="Function">Coproduct⟺coProduct</a> <a id="3235" class="Symbol">:</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Categories.Object.Duality.html#3238" class="Bound">p</a> <a id="3240" class="Symbol">:</a> <a id="3242" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3250" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="3252" href="Categories.Object.Duality.html#713" class="Generalizable">B</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Categories.Object.Duality.html#1664" class="Function">coProduct⇒Coproduct</a> <a id="3298" href="Categories.Object.Duality.html#3238" class="Bound">p</a><a id="3299" class="Symbol">)</a> <a id="3301" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3303" href="Categories.Object.Duality.html#3238" class="Bound">p</a>
  <a id="3307" href="Categories.Object.Duality.html#3215" class="Function">Coproduct⟺coProduct</a> <a id="3327" class="Symbol">_</a> <a id="3329" class="Symbol">=</a> <a id="3331" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coProduct⟺Coproduct"></a><a id="3341" href="Categories.Object.Duality.html#3341" class="Function">coProduct⟺Coproduct</a> <a id="3361" class="Symbol">:</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Categories.Object.Duality.html#3364" class="Bound">p</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3378" href="Categories.Object.Duality.html#711" class="Generalizable">A</a> <a id="3380" href="Categories.Object.Duality.html#713" class="Generalizable">B</a><a id="3381" class="Symbol">)</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Categories.Object.Duality.html#1664" class="Function">coProduct⇒Coproduct</a> <a id="3405" class="Symbol">(</a><a id="3406" href="Categories.Object.Duality.html#1367" class="Function">Coproduct⇒coProduct</a> <a id="3426" href="Categories.Object.Duality.html#3364" class="Bound">p</a><a id="3427" class="Symbol">)</a> <a id="3429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3431" href="Categories.Object.Duality.html#3364" class="Bound">p</a>
  <a id="3435" href="Categories.Object.Duality.html#3341" class="Function">coProduct⟺Coproduct</a> <a id="3455" class="Symbol">_</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coIsZero⟺IsZero"></a><a id="3469" href="Categories.Object.Duality.html#3469" class="Function">coIsZero⟺IsZero</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Categories.Object.Duality.html#3488" class="Bound">zero</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="3502" href="Categories.Category.Core.html#3132" class="Function">op</a> <a id="3505" href="Categories.Object.Duality.html#717" class="Generalizable">Z</a><a id="3506" class="Symbol">}</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Categories.Object.Duality.html#1993" class="Function">IsZero⇒coIsZero</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Categories.Object.Duality.html#2217" class="Function">coIsZero⇒IsZero</a> <a id="3543" href="Categories.Object.Duality.html#3488" class="Bound">zero</a><a id="3547" class="Symbol">)</a> <a id="3549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3551" href="Categories.Object.Duality.html#3488" class="Bound">zero</a>
  <a id="3558" href="Categories.Object.Duality.html#3469" class="Function">coIsZero⟺IsZero</a> <a id="3574" class="Symbol">=</a> <a id="3576" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="IsZero⟺coIsZero"></a><a id="3586" href="Categories.Object.Duality.html#3586" class="Function">IsZero⟺coIsZero</a> <a id="3602" class="Symbol">:</a> <a id="3604" class="Symbol">∀</a> <a id="3606" class="Symbol">{</a><a id="3607" href="Categories.Object.Duality.html#3607" class="Bound">Z</a><a id="3608" class="Symbol">}</a> <a id="3610" class="Symbol">{</a><a id="3611" href="Categories.Object.Duality.html#3611" class="Bound">zero</a> <a id="3616" class="Symbol">:</a> <a id="3618" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="3625" href="Categories.Object.Duality.html#231" class="Bound">C</a> <a id="3627" href="Categories.Object.Duality.html#3607" class="Bound">Z</a><a id="3628" class="Symbol">}</a> <a id="3630" class="Symbol">→</a> <a id="3632" href="Categories.Object.Duality.html#2217" class="Function">coIsZero⇒IsZero</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Categories.Object.Duality.html#1993" class="Function">IsZero⇒coIsZero</a> <a id="3665" href="Categories.Object.Duality.html#3611" class="Bound">zero</a><a id="3669" class="Symbol">)</a> <a id="3671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3673" href="Categories.Object.Duality.html#3611" class="Bound">zero</a>
  <a id="3680" href="Categories.Object.Duality.html#3586" class="Function">IsZero⟺coIsZero</a> <a id="3696" class="Symbol">=</a> <a id="3698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="coZero⟺Zero"></a><a id="3708" href="Categories.Object.Duality.html#3708" class="Function">coZero⟺Zero</a> <a id="3720" class="Symbol">:</a> <a id="3722" class="Symbol">∀</a> <a id="3724" class="Symbol">{</a><a id="3725" href="Categories.Object.Duality.html#3725" class="Bound">zero</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="3737" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="3739" class="Symbol">}</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Categories.Object.Duality.html#2582" class="Function">Zero⇒coZero</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Categories.Object.Duality.html#2447" class="Function">coZero⇒Zero</a> <a id="3768" href="Categories.Object.Duality.html#3725" class="Bound">zero</a><a id="3772" class="Symbol">)</a> <a id="3774" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3776" href="Categories.Object.Duality.html#3725" class="Bound">zero</a>
  <a id="3783" href="Categories.Object.Duality.html#3708" class="Function">coZero⟺Zero</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="Zero⟺coZero"></a><a id="3807" href="Categories.Object.Duality.html#3807" class="Function">Zero⟺coZero</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">∀</a> <a id="3823" class="Symbol">{</a><a id="3824" href="Categories.Object.Duality.html#3824" class="Bound">zero</a> <a id="3829" class="Symbol">:</a> <a id="3831" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="3836" href="Categories.Object.Duality.html#231" class="Bound">C</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">→</a> <a id="3841" href="Categories.Object.Duality.html#2447" class="Function">coZero⇒Zero</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Categories.Object.Duality.html#2582" class="Function">Zero⇒coZero</a> <a id="3866" href="Categories.Object.Duality.html#3824" class="Bound">zero</a><a id="3870" class="Symbol">)</a> <a id="3872" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3874" href="Categories.Object.Duality.html#3824" class="Bound">zero</a>
  <a id="3881" href="Categories.Object.Duality.html#3807" class="Function">Zero⟺coZero</a> <a id="3893" class="Symbol">=</a> <a id="3895" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="3903" class="Keyword">module</a> <a id="3910" href="Categories.Object.Duality.html#3910" class="Module">_</a> <a id="3912" class="Symbol">(</a><a id="3913" href="Categories.Object.Duality.html#3913" class="Bound">𝟎</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="3922" href="Categories.Object.Duality.html#231" class="Bound">C</a><a id="3923" class="Symbol">)</a> <a id="3925" class="Keyword">where</a>
  <a id="3933" class="Keyword">open</a> <a id="3938" href="Categories.Object.Kernel.html" class="Module">Kernels</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Categories.Object.Duality.html#2582" class="Function">Zero⇒coZero</a> <a id="3959" href="Categories.Object.Duality.html#3913" class="Bound">𝟎</a><a id="3960" class="Symbol">)</a>
  <a id="3964" class="Keyword">open</a> <a id="3969" href="Categories.Object.Cokernel.html" class="Module">Cokernels</a> <a id="3979" href="Categories.Object.Duality.html#3913" class="Bound">𝟎</a>

  <a id="3984" href="Categories.Object.Duality.html#3984" class="Function">coIsKernel⇒IsCokernel</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="4017" href="Categories.Object.Duality.html#733" class="Generalizable">k</a> <a id="4019" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="4034" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="4036" href="Categories.Object.Duality.html#733" class="Generalizable">k</a>
  <a id="4040" href="Categories.Object.Duality.html#3984" class="Function">coIsKernel⇒IsCokernel</a> <a id="4062" href="Categories.Object.Duality.html#4062" class="Bound">isKernel</a> <a id="4071" class="Symbol">=</a> <a id="4073" class="Keyword">record</a>
    <a id="4084" class="Symbol">{</a> <a id="4086" href="Categories.Object.Cokernel.html#563" class="Field">commute</a> <a id="4094" class="Symbol">=</a> <a id="4096" href="Categories.Object.Kernel.html#911" class="Field">commute</a>
    <a id="4108" class="Symbol">;</a> <a id="4110" href="Categories.Object.Cokernel.html#593" class="Field">universal</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Categories.Object.Kernel.html#939" class="Field">universal</a>
    <a id="4136" class="Symbol">;</a> <a id="4138" href="Categories.Object.Cokernel.html#651" class="Field">factors</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="Categories.Object.Kernel.html#998" class="Field">factors</a>
    <a id="4160" class="Symbol">;</a> <a id="4162" href="Categories.Object.Cokernel.html#713" class="Field">unique</a> <a id="4169" class="Symbol">=</a> <a id="4171" href="Categories.Object.Kernel.html#1058" class="Field">unique</a>
    <a id="4182" class="Symbol">}</a>
    <a id="4188" class="Keyword">where</a>
      <a id="4200" class="Keyword">open</a> <a id="4205" href="Categories.Object.Kernel.html#834" class="Module">IsKernel</a> <a id="4214" href="Categories.Object.Duality.html#4062" class="Bound">isKernel</a>

  <a id="4226" href="Categories.Object.Duality.html#4226" class="Function">IsCokernel⇒coIsKernel</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="4261" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="4263" href="Categories.Object.Duality.html#733" class="Generalizable">k</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="4276" href="Categories.Object.Duality.html#733" class="Generalizable">k</a> <a id="4278" href="Categories.Object.Duality.html#729" class="Generalizable">f</a>
  <a id="4282" href="Categories.Object.Duality.html#4226" class="Function">IsCokernel⇒coIsKernel</a> <a id="4304" href="Categories.Object.Duality.html#4304" class="Bound">isCokernel</a> <a id="4315" class="Symbol">=</a> <a id="4317" class="Keyword">record</a>
    <a id="4328" class="Symbol">{</a> <a id="4330" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Categories.Object.Cokernel.html#563" class="Field">commute</a>
    <a id="4352" class="Symbol">;</a> <a id="4354" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="4364" class="Symbol">=</a> <a id="4366" href="Categories.Object.Cokernel.html#593" class="Field">universal</a>
    <a id="4380" class="Symbol">;</a> <a id="4382" href="Categories.Object.Kernel.html#998" class="Field">factors</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Categories.Object.Cokernel.html#651" class="Field">factors</a>
    <a id="4404" class="Symbol">;</a> <a id="4406" href="Categories.Object.Kernel.html#1058" class="Field">unique</a> <a id="4413" class="Symbol">=</a> <a id="4415" href="Categories.Object.Cokernel.html#713" class="Field">unique</a>
    <a id="4426" class="Symbol">}</a>
    <a id="4432" class="Keyword">where</a>
      <a id="4444" class="Keyword">open</a> <a id="4449" href="Categories.Object.Cokernel.html#484" class="Module">IsCokernel</a> <a id="4460" href="Categories.Object.Duality.html#4304" class="Bound">isCokernel</a>

  <a id="4474" href="Categories.Object.Duality.html#4474" class="Function">coKernel⇒Cokernel</a> <a id="4492" class="Symbol">:</a> <a id="4494" href="Categories.Object.Kernel.html#1429" class="Record">Kernel</a> <a id="4501" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="4514" href="Categories.Object.Duality.html#729" class="Generalizable">f</a>
  <a id="4518" href="Categories.Object.Duality.html#4474" class="Function">coKernel⇒Cokernel</a> <a id="4536" href="Categories.Object.Duality.html#4536" class="Bound">k</a> <a id="4538" class="Symbol">=</a> <a id="4540" class="Keyword">record</a>
    <a id="4551" class="Symbol">{</a> <a id="4553" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a> <a id="4563" class="Symbol">=</a> <a id="4565" href="Categories.Object.Kernel.html#1511" class="Field">kernel⇒</a>
    <a id="4577" class="Symbol">;</a> <a id="4579" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a> <a id="4590" class="Symbol">=</a> <a id="4592" href="Categories.Object.Duality.html#3984" class="Function">coIsKernel⇒IsCokernel</a> <a id="4614" href="Categories.Object.Kernel.html#1537" class="Field">isKernel</a>
    <a id="4627" class="Symbol">}</a>
    <a id="4633" class="Keyword">where</a>
      <a id="4645" class="Keyword">open</a> <a id="4650" href="Categories.Object.Kernel.html#1429" class="Module">Kernel</a> <a id="4657" href="Categories.Object.Duality.html#4536" class="Bound">k</a>

  <a id="4662" href="Categories.Object.Duality.html#4662" class="Function">Cokernel⇒coKernel</a> <a id="4680" class="Symbol">:</a> <a id="4682" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="4691" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="4693" class="Symbol">→</a> <a id="4695" href="Categories.Object.Kernel.html#1429" class="Record">Kernel</a> <a id="4702" href="Categories.Object.Duality.html#729" class="Generalizable">f</a>
  <a id="4706" href="Categories.Object.Duality.html#4662" class="Function">Cokernel⇒coKernel</a> <a id="4724" href="Categories.Object.Duality.html#4724" class="Bound">k</a> <a id="4726" class="Symbol">=</a> <a id="4728" class="Keyword">record</a>
    <a id="4739" class="Symbol">{</a> <a id="4741" href="Categories.Object.Kernel.html#1511" class="Field">kernel⇒</a> <a id="4749" class="Symbol">=</a> <a id="4751" href="Categories.Object.Cokernel.html#1176" class="Field">cokernel⇒</a>
    <a id="4765" class="Symbol">;</a> <a id="4767" href="Categories.Object.Kernel.html#1537" class="Field">isKernel</a> <a id="4776" class="Symbol">=</a> <a id="4778" href="Categories.Object.Duality.html#4226" class="Function">IsCokernel⇒coIsKernel</a> <a id="4800" href="Categories.Object.Cokernel.html#1206" class="Field">isCokernel</a>
    <a id="4815" class="Symbol">}</a>
    <a id="4821" class="Keyword">where</a>
      <a id="4833" class="Keyword">open</a> <a id="4838" href="Categories.Object.Cokernel.html#1092" class="Module">Cokernel</a> <a id="4847" href="Categories.Object.Duality.html#4724" class="Bound">k</a>

  <a id="4852" class="Keyword">private</a>
    <a id="4864" href="Categories.Object.Duality.html#4864" class="Function">coIsKernel⟺IsCokernel</a> <a id="4886" class="Symbol">:</a> <a id="4888" class="Symbol">∀</a> <a id="4890" class="Symbol">{</a><a id="4891" href="Categories.Object.Duality.html#4891" class="Bound">isKernel</a> <a id="4900" class="Symbol">:</a> <a id="4902" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="4911" href="Categories.Object.Duality.html#733" class="Generalizable">k</a> <a id="4913" href="Categories.Object.Duality.html#729" class="Generalizable">f</a><a id="4914" class="Symbol">}</a> <a id="4916" class="Symbol">→</a> <a id="4918" href="Categories.Object.Duality.html#4226" class="Function">IsCokernel⇒coIsKernel</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Categories.Object.Duality.html#3984" class="Function">coIsKernel⇒IsCokernel</a> <a id="4963" href="Categories.Object.Duality.html#4891" class="Bound">isKernel</a><a id="4971" class="Symbol">)</a> <a id="4973" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4975" href="Categories.Object.Duality.html#4891" class="Bound">isKernel</a>
    <a id="4988" href="Categories.Object.Duality.html#4864" class="Function">coIsKernel⟺IsCokernel</a> <a id="5010" class="Symbol">=</a> <a id="5012" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="5024" href="Categories.Object.Duality.html#5024" class="Function">IsCokernel⟺coIsKernel</a> <a id="5046" class="Symbol">:</a> <a id="5048" class="Symbol">∀</a> <a id="5050" class="Symbol">{</a><a id="5051" href="Categories.Object.Duality.html#5051" class="Bound">isCokernel</a> <a id="5062" class="Symbol">:</a> <a id="5064" href="Categories.Object.Cokernel.html#484" class="Record">IsCokernel</a> <a id="5075" href="Categories.Object.Duality.html#729" class="Generalizable">f</a> <a id="5077" href="Categories.Object.Duality.html#733" class="Generalizable">k</a><a id="5078" class="Symbol">}</a> <a id="5080" class="Symbol">→</a> <a id="5082" href="Categories.Object.Duality.html#3984" class="Function">coIsKernel⇒IsCokernel</a> <a id="5104" class="Symbol">(</a><a id="5105" href="Categories.Object.Duality.html#4226" class="Function">IsCokernel⇒coIsKernel</a> <a id="5127" href="Categories.Object.Duality.html#5051" class="Bound">isCokernel</a><a id="5137" class="Symbol">)</a> <a id="5139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5141" href="Categories.Object.Duality.html#5051" class="Bound">isCokernel</a>
    <a id="5156" href="Categories.Object.Duality.html#5024" class="Function">IsCokernel⟺coIsKernel</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="5192" href="Categories.Object.Duality.html#5192" class="Function">coKernel⟺Cokernel</a> <a id="5210" class="Symbol">:</a> <a id="5212" class="Symbol">∀</a> <a id="5214" class="Symbol">{</a><a id="5215" href="Categories.Object.Duality.html#5215" class="Bound">kernel</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Categories.Object.Kernel.html#1429" class="Record">Kernel</a> <a id="5231" href="Categories.Object.Duality.html#729" class="Generalizable">f</a><a id="5232" class="Symbol">}</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Categories.Object.Duality.html#4662" class="Function">Cokernel⇒coKernel</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Categories.Object.Duality.html#4474" class="Function">coKernel⇒Cokernel</a> <a id="5273" href="Categories.Object.Duality.html#5215" class="Bound">kernel</a><a id="5279" class="Symbol">)</a> <a id="5281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5283" href="Categories.Object.Duality.html#5215" class="Bound">kernel</a>
    <a id="5294" href="Categories.Object.Duality.html#5192" class="Function">coKernel⟺Cokernel</a> <a id="5312" class="Symbol">=</a> <a id="5314" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="5326" href="Categories.Object.Duality.html#5326" class="Function">Cokernel⟺coKernel</a> <a id="5344" class="Symbol">:</a> <a id="5346" class="Symbol">∀</a> <a id="5348" class="Symbol">{</a><a id="5349" href="Categories.Object.Duality.html#5349" class="Bound">cokernel</a> <a id="5358" class="Symbol">:</a> <a id="5360" href="Categories.Object.Cokernel.html#1092" class="Record">Cokernel</a> <a id="5369" href="Categories.Object.Duality.html#729" class="Generalizable">f</a><a id="5370" class="Symbol">}</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="Categories.Object.Duality.html#4474" class="Function">coKernel⇒Cokernel</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Categories.Object.Duality.html#4662" class="Function">Cokernel⇒coKernel</a> <a id="5411" href="Categories.Object.Duality.html#5349" class="Bound">cokernel</a><a id="5419" class="Symbol">)</a> <a id="5421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5423" href="Categories.Object.Duality.html#5349" class="Bound">cokernel</a>
    <a id="5436" href="Categories.Object.Duality.html#5326" class="Function">Cokernel⟺coKernel</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.Object.Exponential.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Exponential</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Exponential Object</a>

<a id="92" class="Comment">-- TODO: Where is the notation from? It is neither from Wikipedia nor the nLab.</a>
<a id="172" class="Keyword">module</a> <a id="179" href="Categories.Object.Exponential.html" class="Module">Categories.Object.Exponential</a> <a id="209" class="Symbol">{</a><a id="210" href="Categories.Object.Exponential.html#210" class="Bound">o</a> <a id="212" href="Categories.Object.Exponential.html#212" class="Bound">ℓ</a> <a id="214" href="Categories.Object.Exponential.html#214" class="Bound">e</a><a id="215" class="Symbol">}</a> <a id="217" class="Symbol">(</a><a id="218" href="Categories.Object.Exponential.html#218" class="Bound">𝒞</a> <a id="220" class="Symbol">:</a> <a id="222" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="231" href="Categories.Object.Exponential.html#210" class="Bound">o</a> <a id="233" href="Categories.Object.Exponential.html#212" class="Bound">ℓ</a> <a id="235" href="Categories.Object.Exponential.html#214" class="Bound">e</a><a id="236" class="Symbol">)</a> <a id="238" class="Keyword">where</a>

<a id="245" class="Keyword">open</a> <a id="250" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="259" href="Categories.Object.Exponential.html#218" class="Bound">𝒞</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Level.html" class="Module">Level</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Function.html" class="Module">Function</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="311" class="Symbol">)</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="356" href="Categories.Object.Exponential.html#218" class="Bound">𝒞</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="396" href="Categories.Object.Exponential.html#218" class="Bound">𝒞</a>
  <a id="400" class="Keyword">hiding</a> <a id="407" class="Symbol">(</a><a id="408" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a><a id="414" class="Symbol">;</a> <a id="416" href="Categories.Object.Product.Core.html#2384" class="Function">repack≡id</a><a id="425" class="Symbol">;</a> <a id="427" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a><a id="434" class="Symbol">;</a> <a id="436" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a><a id="449" class="Symbol">;</a> <a id="451" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a><a id="460" class="Symbol">;</a> <a id="462" href="Categories.Object.Product.Core.html#2819" class="Function">transport-by-iso</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="512" href="Categories.Object.Exponential.html#218" class="Bound">𝒞</a>

<a id="515" class="Keyword">open</a> <a id="520" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="534" class="Keyword">private</a>
  <a id="544" class="Keyword">variable</a>
    <a id="557" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a> <a id="559" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a> <a id="561" href="Categories.Object.Exponential.html#561" class="Generalizable">C</a> <a id="563" href="Categories.Object.Exponential.html#563" class="Generalizable">D</a> <a id="565" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="567" href="Categories.Object.Exponential.html#567" class="Generalizable">Y</a> <a id="569" class="Symbol">:</a> <a id="571" href="Categories.Category.Core.html#559" class="Field">Obj</a>

<a id="576" class="Keyword">record</a> <a id="Exponential"></a><a id="583" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="595" class="Symbol">(</a><a id="596" href="Categories.Object.Exponential.html#596" class="Bound">A</a> <a id="598" href="Categories.Object.Exponential.html#598" class="Bound">B</a> <a id="600" class="Symbol">:</a> <a id="602" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="605" class="Symbol">)</a> <a id="607" class="Symbol">:</a> <a id="609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="613" class="Symbol">(</a><a id="614" href="Categories.Object.Exponential.html#210" class="Bound">o</a> <a id="616" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="618" href="Categories.Object.Exponential.html#212" class="Bound">ℓ</a> <a id="620" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="622" href="Categories.Object.Exponential.html#214" class="Bound">e</a><a id="623" class="Symbol">)</a> <a id="625" class="Keyword">where</a>
  <a id="633" class="Keyword">field</a>
    <a id="Exponential.B^A"></a><a id="643" href="Categories.Object.Exponential.html#643" class="Field">B^A</a> <a id="647" class="Symbol">:</a> <a id="649" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Exponential.product"></a><a id="657" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="665" class="Symbol">:</a> <a id="667" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="675" href="Categories.Object.Exponential.html#643" class="Field">B^A</a> <a id="679" href="Categories.Object.Exponential.html#596" class="Bound">A</a>

  <a id="684" class="Keyword">module</a> <a id="Exponential.product"></a><a id="691" href="Categories.Object.Exponential.html#691" class="Module">product</a> <a id="699" class="Symbol">=</a> <a id="701" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="709" href="Categories.Object.Exponential.html#657" class="Field">product</a>

  <a id="Exponential.B^A×A"></a><a id="720" href="Categories.Object.Exponential.html#720" class="Function">B^A×A</a> <a id="726" class="Symbol">:</a> <a id="728" href="Categories.Category.Core.html#559" class="Field">Obj</a>
  <a id="734" href="Categories.Object.Exponential.html#720" class="Function">B^A×A</a> <a id="740" class="Symbol">=</a> <a id="742" href="Categories.Object.Product.Core.html#510" class="Function">product.A×B</a>

  <a id="757" class="Keyword">field</a>
    <a id="Exponential.eval"></a><a id="767" href="Categories.Object.Exponential.html#767" class="Field">eval</a>     <a id="776" class="Symbol">:</a> <a id="778" href="Categories.Object.Exponential.html#720" class="Function">B^A×A</a> <a id="784" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="786" href="Categories.Object.Exponential.html#598" class="Bound">B</a>
    <a id="Exponential.λg"></a><a id="792" href="Categories.Object.Exponential.html#792" class="Field">λg</a>       <a id="801" class="Symbol">:</a> <a id="803" class="Symbol">∀</a> <a id="805" class="Symbol">(</a><a id="806" href="Categories.Object.Exponential.html#806" class="Bound">X×A</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="820" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="822" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="823" class="Symbol">)</a> <a id="825" class="Symbol">→</a> <a id="827" class="Symbol">(</a><a id="828" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="840" href="Categories.Object.Exponential.html#806" class="Bound">X×A</a> <a id="844" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="846" href="Categories.Object.Exponential.html#598" class="Bound">B</a><a id="847" class="Symbol">)</a> <a id="849" class="Symbol">→</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="854" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="856" href="Categories.Object.Exponential.html#643" class="Field">B^A</a><a id="859" class="Symbol">)</a>
    <a id="Exponential.β"></a><a id="865" href="Categories.Object.Exponential.html#865" class="Field">β</a>        <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">∀</a> <a id="878" class="Symbol">(</a><a id="879" href="Categories.Object.Exponential.html#879" class="Bound">X×A</a> <a id="883" class="Symbol">:</a> <a id="885" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="893" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="895" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">{</a><a id="899" href="Categories.Object.Exponential.html#899" class="Bound">g</a> <a id="901" class="Symbol">:</a> <a id="903" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="915" href="Categories.Object.Exponential.html#879" class="Bound">X×A</a> <a id="919" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="921" href="Categories.Object.Exponential.html#598" class="Bound">B</a><a id="922" class="Symbol">}</a> <a id="924" class="Symbol">→</a>
                 <a id="943" class="Symbol">(</a><a id="944" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="949" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="951" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="953" href="Categories.Object.Exponential.html#879" class="Bound">X×A</a> <a id="957" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="959" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="967" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="969" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="972" href="Categories.Object.Exponential.html#879" class="Bound">X×A</a> <a id="976" href="Categories.Object.Exponential.html#899" class="Bound">g</a> <a id="978" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="982" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="984" href="Categories.Object.Exponential.html#899" class="Bound">g</a><a id="985" class="Symbol">)</a>
    <a id="Exponential.λ-unique"></a><a id="991" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="1000" class="Symbol">:</a> <a id="1002" class="Symbol">∀</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Categories.Object.Exponential.html#1005" class="Bound">X×A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1019" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="1021" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Categories.Object.Exponential.html#1025" class="Bound">g</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="1041" href="Categories.Object.Exponential.html#1005" class="Bound">X×A</a> <a id="1045" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1047" href="Categories.Object.Exponential.html#598" class="Bound">B</a><a id="1048" class="Symbol">}</a> <a id="1050" class="Symbol">{</a><a id="1051" href="Categories.Object.Exponential.html#1051" class="Bound">h</a> <a id="1053" class="Symbol">:</a> <a id="1055" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="1057" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1059" href="Categories.Object.Exponential.html#643" class="Field">B^A</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a>
                 <a id="1083" class="Symbol">(</a><a id="1084" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="1089" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1091" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="1093" href="Categories.Object.Exponential.html#1005" class="Bound">X×A</a> <a id="1097" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="1099" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="1107" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="1109" href="Categories.Object.Exponential.html#1051" class="Bound">h</a> <a id="1111" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="1115" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1117" href="Categories.Object.Exponential.html#1025" class="Bound">g</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">→</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Categories.Object.Exponential.html#1051" class="Bound">h</a> <a id="1125" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1127" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1130" href="Categories.Object.Exponential.html#1005" class="Bound">X×A</a> <a id="1134" href="Categories.Object.Exponential.html#1025" class="Bound">g</a><a id="1135" class="Symbol">)</a>

  <a id="Exponential.η"></a><a id="1140" href="Categories.Object.Exponential.html#1140" class="Function">η</a> <a id="1142" class="Symbol">:</a> <a id="1144" class="Symbol">∀</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Categories.Object.Exponential.html#1147" class="Bound">X×A</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1161" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="1163" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">{</a><a id="1167" href="Categories.Object.Exponential.html#1167" class="Bound">f</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="1173" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1175" href="Categories.Object.Exponential.html#643" class="Field">B^A</a> <a id="1179" class="Symbol">}</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1186" href="Categories.Object.Exponential.html#1147" class="Bound">X×A</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="1196" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1198" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="1200" href="Categories.Object.Exponential.html#1147" class="Bound">X×A</a> <a id="1204" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="1206" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="1214" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="1216" href="Categories.Object.Exponential.html#1167" class="Bound">f</a> <a id="1218" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a><a id="1221" class="Symbol">)</a> <a id="1223" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1225" href="Categories.Object.Exponential.html#1167" class="Bound">f</a>
  <a id="1229" href="Categories.Object.Exponential.html#1140" class="Function">η</a> <a id="1231" href="Categories.Object.Exponential.html#1231" class="Bound">X×A</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Categories.Object.Exponential.html#1236" class="Bound">f</a><a id="1237" class="Symbol">}</a> <a id="1239" class="Symbol">=</a> <a id="1241" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="1253" href="Categories.Object.Exponential.html#1231" class="Bound">X×A</a> <a id="1257" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="1267" class="Symbol">)</a>

  <a id="Exponential.λ-cong"></a><a id="1272" href="Categories.Object.Exponential.html#1272" class="Function">λ-cong</a> <a id="1279" class="Symbol">:</a> <a id="1281" class="Symbol">∀</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Categories.Object.Exponential.html#1284" class="Bound">X</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Categories.Object.Exponential.html#1294" class="Bound">X×A</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1308" href="Categories.Object.Exponential.html#1284" class="Bound">X</a> <a id="1310" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">{</a><a id="1314" href="Categories.Object.Exponential.html#1314" class="Bound">f</a> <a id="1316" href="Categories.Object.Exponential.html#1316" class="Bound">g</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">→</a>
             <a id="1334" href="Categories.Object.Exponential.html#1314" class="Bound">f</a> <a id="1336" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1338" href="Categories.Object.Exponential.html#1316" class="Bound">g</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1345" href="Categories.Object.Exponential.html#1294" class="Bound">X×A</a> <a id="1349" href="Categories.Object.Exponential.html#1314" class="Bound">f</a> <a id="1351" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1353" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1356" href="Categories.Object.Exponential.html#1294" class="Bound">X×A</a> <a id="1360" href="Categories.Object.Exponential.html#1316" class="Bound">g</a>
  <a id="1364" href="Categories.Object.Exponential.html#1272" class="Function">λ-cong</a> <a id="1371" href="Categories.Object.Exponential.html#1371" class="Bound">X×A</a> <a id="1375" class="Symbol">{</a><a id="1376" class="Argument">f</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Categories.Object.Exponential.html#1380" class="Bound">f</a><a id="1381" class="Symbol">}</a> <a id="1383" class="Symbol">{</a><a id="1384" class="Argument">g</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="Categories.Object.Exponential.html#1388" class="Bound">g</a><a id="1389" class="Symbol">}</a> <a id="1391" href="Categories.Object.Exponential.html#1391" class="Bound">f≡g</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="1406" href="Categories.Object.Exponential.html#1371" class="Bound">X×A</a> <a id="1410" class="Symbol">(</a><a id="1411" href="Categories.Object.Exponential.html#865" class="Field">β</a> <a id="1413" href="Categories.Object.Exponential.html#1371" class="Bound">X×A</a> <a id="1417" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1419" href="Categories.Object.Exponential.html#1391" class="Bound">f≡g</a><a id="1422" class="Symbol">)</a>

  <a id="Exponential.λ-inj"></a><a id="1427" href="Categories.Object.Exponential.html#1427" class="Function">λ-inj</a> <a id="1433" class="Symbol">:</a> <a id="1435" class="Symbol">∀</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Categories.Object.Exponential.html#1438" class="Bound">X</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Categories.Object.Exponential.html#1448" class="Bound">X×A</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1462" href="Categories.Object.Exponential.html#1438" class="Bound">X</a> <a id="1464" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1465" class="Symbol">)</a> <a id="1467" class="Symbol">{</a><a id="1468" href="Categories.Object.Exponential.html#1468" class="Bound">f</a> <a id="1470" href="Categories.Object.Exponential.html#1470" class="Bound">g</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1478" href="Categories.Object.Exponential.html#1448" class="Bound">X×A</a> <a id="1482" href="Categories.Object.Exponential.html#1468" class="Bound">f</a> <a id="1484" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1486" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1489" href="Categories.Object.Exponential.html#1448" class="Bound">X×A</a> <a id="1493" href="Categories.Object.Exponential.html#1470" class="Bound">g</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Categories.Object.Exponential.html#1468" class="Bound">f</a> <a id="1499" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1501" href="Categories.Object.Exponential.html#1470" class="Bound">g</a>
  <a id="1505" href="Categories.Object.Exponential.html#1427" class="Function">λ-inj</a> <a id="1511" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1515" class="Symbol">{</a><a id="1516" class="Argument">f</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Categories.Object.Exponential.html#1520" class="Bound">f</a><a id="1521" class="Symbol">}</a> <a id="1523" class="Symbol">{</a><a id="1524" class="Argument">g</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Categories.Object.Exponential.html#1528" class="Bound">g</a><a id="1529" class="Symbol">}</a> <a id="1531" href="Categories.Object.Exponential.html#1531" class="Bound">eq</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1546" href="Categories.Object.Exponential.html#1520" class="Bound">f</a>                                      <a id="1585" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1589" href="Categories.Object.Exponential.html#865" class="Field">β</a> <a id="1591" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1595" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1601" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="1606" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1608" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="1610" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1614" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="1616" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="1624" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="1626" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1629" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1633" href="Categories.Object.Exponential.html#1520" class="Bound">f</a> <a id="1635" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>  <a id="1640" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1643" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1651" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="1653" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1657" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="1659" href="Categories.Object.Exponential.html#657" class="Field">product</a>  <a id="1668" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="1677" href="Categories.Object.Exponential.html#1531" class="Bound">eq</a> <a id="1680" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="1691" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1697" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="1702" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1704" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1706" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1710" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1712" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="1720" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1722" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1725" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1729" href="Categories.Object.Exponential.html#1528" class="Bound">g</a> <a id="1731" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1733" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1736" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1739" href="Categories.Object.Exponential.html#865" class="Field">β</a> <a id="1741" href="Categories.Object.Exponential.html#1511" class="Bound">X×A</a> <a id="1745" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1751" href="Categories.Object.Exponential.html#1528" class="Bound">g</a>                                      <a id="1790" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Exponential.subst"></a><a id="1795" href="Categories.Object.Exponential.html#1795" class="Function">subst</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">∀</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Categories.Object.Exponential.html#1806" class="Bound">p₂</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1819" href="Categories.Object.Exponential.html#561" class="Generalizable">C</a> <a id="1821" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1822" class="Symbol">)</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Categories.Object.Exponential.html#1825" class="Bound">p₃</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1838" href="Categories.Object.Exponential.html#563" class="Generalizable">D</a> <a id="1840" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">{</a><a id="1844" href="Categories.Object.Exponential.html#1844" class="Bound">f</a> <a id="1846" href="Categories.Object.Exponential.html#1846" class="Bound">g</a><a id="1847" class="Symbol">}</a> <a id="1849" class="Symbol">→</a>
            <a id="1863" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1866" href="Categories.Object.Exponential.html#1825" class="Bound">p₃</a> <a id="1869" href="Categories.Object.Exponential.html#1844" class="Bound">f</a> <a id="1871" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1873" href="Categories.Object.Exponential.html#1846" class="Bound">g</a> <a id="1875" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1877" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1880" href="Categories.Object.Exponential.html#1806" class="Bound">p₂</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Categories.Object.Exponential.html#1844" class="Bound">f</a> <a id="1886" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1888" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="1890" href="Categories.Object.Exponential.html#1806" class="Bound">p₂</a> <a id="1893" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="1895" href="Categories.Object.Exponential.html#1825" class="Bound">p₃</a> <a id="1898" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="1900" href="Categories.Object.Exponential.html#1846" class="Bound">g</a> <a id="1902" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a><a id="1905" class="Symbol">)</a>
  <a id="1909" href="Categories.Object.Exponential.html#1795" class="Function">subst</a> <a id="1915" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="1918" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Categories.Object.Exponential.html#1922" class="Bound">f</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">{</a><a id="1926" href="Categories.Object.Exponential.html#1926" class="Bound">g</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="1940" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1954" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="1959" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1961" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="1963" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="1966" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="1968" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="1976" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="1978" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="1981" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="1984" href="Categories.Object.Exponential.html#1922" class="Bound">f</a> <a id="1986" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1988" href="Categories.Object.Exponential.html#1926" class="Bound">g</a> <a id="1990" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
                           <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2025" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2033" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">[</a> <a id="2035" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="2038" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="2040" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="2043" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="2045" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2053" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">]×id∘×id</a> <a id="2062" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2068" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2075" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2077" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="2080" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2082" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2090" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2092" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="2095" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="2098" href="Categories.Object.Exponential.html#1922" class="Bound">f</a> <a id="2100" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="2104" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2106" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2108" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="2111" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2113" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="2116" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2118" href="Categories.Object.Exponential.html#1926" class="Bound">g</a> <a id="2120" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
                           <a id="2151" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2154" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Categories.Object.Exponential.html#865" class="Field">β</a> <a id="2163" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a><a id="2165" class="Symbol">)</a> <a id="2167" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2173" href="Categories.Object.Exponential.html#1922" class="Bound">f</a> <a id="2175" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2177" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2179" href="Categories.Object.Exponential.html#1915" class="Bound">p₂</a> <a id="2182" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2184" href="Categories.Object.Exponential.html#1918" class="Bound">p₃</a> <a id="2187" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2189" href="Categories.Object.Exponential.html#1926" class="Bound">g</a> <a id="2191" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="2196" class="Symbol">)</a>

  <a id="Exponential.η-id"></a><a id="2201" href="Categories.Object.Exponential.html#2201" class="Function">η-id</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="2211" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2219" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2224" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2226" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2231" href="Categories.Object.Exponential.html#2201" class="Function">η-id</a> <a id="2236" class="Symbol">=</a> <a id="2238" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2248" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="2251" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2259" href="Categories.Object.Exponential.html#767" class="Field">eval</a>                                  <a id="2297" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2301" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="2311" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2317" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="2320" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2328" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2333" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2335" href="Categories.Category.Core.html#630" class="Field">id</a>                             <a id="2366" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2369" href="Categories.Object.Exponential.html#1795" class="Function">subst</a> <a id="2375" class="Symbol">_</a> <a id="2377" class="Symbol">_</a> <a id="2379" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2385" href="Categories.Object.Exponential.html#792" class="Field">λg</a> <a id="2388" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2402" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2404" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2406" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2414" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2416" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2424" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2426" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="2429" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a><a id="2432" class="Symbol">)</a> <a id="2434" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2437" href="Categories.Object.Exponential.html#1140" class="Function">η</a> <a id="2439" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2453" href="Categories.Category.Core.html#630" class="Field">id</a>                                               <a id="2502" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Exponential.λ-unique′"></a><a id="2507" href="Categories.Object.Exponential.html#2507" class="Function">λ-unique′</a> <a id="2517" class="Symbol">:</a> <a id="2519" class="Symbol">∀</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Categories.Object.Exponential.html#2522" class="Bound">X×A</a> <a id="2526" class="Symbol">:</a> <a id="2528" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2536" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="2538" href="Categories.Object.Exponential.html#596" class="Bound">A</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">{</a><a id="2542" href="Categories.Object.Exponential.html#2542" class="Bound">h</a> <a id="2544" href="Categories.Object.Exponential.html#2544" class="Bound">i</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="2550" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2552" href="Categories.Object.Exponential.html#643" class="Field">B^A</a><a id="2555" class="Symbol">}</a> <a id="2557" class="Symbol">→</a>
                <a id="2575" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2580" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2582" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2584" href="Categories.Object.Exponential.html#2522" class="Bound">X×A</a> <a id="2588" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2590" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2598" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2600" href="Categories.Object.Exponential.html#2542" class="Bound">h</a> <a id="2602" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="2606" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2608" href="Categories.Object.Exponential.html#767" class="Field">eval</a> <a id="2613" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2615" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="2617" href="Categories.Object.Exponential.html#2522" class="Bound">X×A</a> <a id="2621" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="2623" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="2631" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="2633" href="Categories.Object.Exponential.html#2544" class="Bound">i</a> <a id="2635" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="2639" class="Symbol">→</a> <a id="2641" href="Categories.Object.Exponential.html#2542" class="Bound">h</a> <a id="2643" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2645" href="Categories.Object.Exponential.html#2544" class="Bound">i</a>
  <a id="2649" href="Categories.Object.Exponential.html#2507" class="Function">λ-unique′</a> <a id="2659" href="Categories.Object.Exponential.html#2659" class="Bound">p</a> <a id="2661" href="Categories.Object.Exponential.html#2661" class="Bound">eq</a> <a id="2664" class="Symbol">=</a> <a id="2666" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="2675" href="Categories.Object.Exponential.html#2659" class="Bound">p</a> <a id="2677" href="Categories.Object.Exponential.html#2661" class="Bound">eq</a> <a id="2680" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a> <a id="2695" href="Categories.Object.Exponential.html#2659" class="Bound">p</a> <a id="2697" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="2707" class="Symbol">))</a>

<a id="2711" class="Comment">-- some aliases to make proof signatures less ugly</a>
<a id="[_]eval"></a><a id="2762" href="Categories.Object.Exponential.html#2762" class="Function Operator">[_]eval</a> <a id="2770" class="Symbol">:</a> <a id="2772" class="Symbol">∀{</a><a id="2774" href="Categories.Object.Exponential.html#2774" class="Bound">A</a> <a id="2776" href="Categories.Object.Exponential.html#2776" class="Bound">B</a><a id="2777" class="Symbol">}(</a><a id="2779" href="Categories.Object.Exponential.html#2779" class="Bound">e₁</a> <a id="2782" class="Symbol">:</a> <a id="2784" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="2796" href="Categories.Object.Exponential.html#2774" class="Bound">A</a> <a id="2798" href="Categories.Object.Exponential.html#2776" class="Bound">B</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">→</a> <a id="2803" href="Categories.Object.Exponential.html#720" class="Function">Exponential.B^A×A</a> <a id="2821" href="Categories.Object.Exponential.html#2779" class="Bound">e₁</a> <a id="2824" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2826" href="Categories.Object.Exponential.html#2776" class="Bound">B</a>
<a id="2828" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="2830" href="Categories.Object.Exponential.html#2830" class="Bound">e₁</a> <a id="2833" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Categories.Object.Exponential.html#767" class="Field">Exponential.eval</a> <a id="2858" href="Categories.Object.Exponential.html#2830" class="Bound">e₁</a>

<a id="[_]λ"></a><a id="2862" href="Categories.Object.Exponential.html#2862" class="Function Operator">[_]λ</a> <a id="2867" class="Symbol">:</a> <a id="2869" class="Symbol">∀{</a><a id="2871" href="Categories.Object.Exponential.html#2871" class="Bound">A</a> <a id="2873" href="Categories.Object.Exponential.html#2873" class="Bound">B</a><a id="2874" class="Symbol">}(</a><a id="2876" href="Categories.Object.Exponential.html#2876" class="Bound">e₁</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="2893" href="Categories.Object.Exponential.html#2871" class="Bound">A</a> <a id="2895" href="Categories.Object.Exponential.html#2873" class="Bound">B</a><a id="2896" class="Symbol">)</a>
  <a id="2900" class="Symbol">→</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Categories.Object.Exponential.html#2903" class="Bound">X</a> <a id="2905" class="Symbol">:</a> <a id="2907" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2910" class="Symbol">}</a> <a id="2912" class="Symbol">→</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Categories.Object.Exponential.html#2915" class="Bound">X×A</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2929" href="Categories.Object.Exponential.html#2903" class="Bound">X</a> <a id="2931" href="Categories.Object.Exponential.html#2871" class="Bound">A</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2949" href="Categories.Object.Exponential.html#2915" class="Bound">X×A</a> <a id="2953" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2955" href="Categories.Object.Exponential.html#2873" class="Bound">B</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">→</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Categories.Object.Exponential.html#2903" class="Bound">X</a> <a id="2963" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2965" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="2981" href="Categories.Object.Exponential.html#2876" class="Bound">e₁</a><a id="2983" class="Symbol">)</a>
<a id="2985" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="2987" href="Categories.Object.Exponential.html#2987" class="Bound">e₁</a> <a id="2990" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Categories.Object.Exponential.html#792" class="Field">Exponential.λg</a> <a id="3010" href="Categories.Object.Exponential.html#2987" class="Bound">e₁</a>

<a id="3014" class="Comment">{-
   D×C --id × f--&gt; D×A --g--&gt; B

   D --λ (g ∘ id × f)--&gt; B^C
    \                   ^
     \                 /
     λ g       λ (e ∘ id × f)
       \        /
        v      /
          B^A
-}</a>
<a id="λ-distrib"></a><a id="3212" href="Categories.Object.Exponential.html#3212" class="Function">λ-distrib</a> <a id="3222" class="Symbol">:</a> <a id="3224" class="Symbol">∀</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Categories.Object.Exponential.html#3227" class="Bound">e₁</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="3244" href="Categories.Object.Exponential.html#561" class="Generalizable">C</a> <a id="3246" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a><a id="3247" class="Symbol">)</a> <a id="3249" class="Symbol">(</a><a id="3250" href="Categories.Object.Exponential.html#3250" class="Bound">e₂</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="3267" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a> <a id="3269" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a><a id="3270" class="Symbol">)</a>
              <a id="3286" class="Symbol">(</a><a id="3287" href="Categories.Object.Exponential.html#3287" class="Bound">p₃</a> <a id="3290" class="Symbol">:</a> <a id="3292" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3300" href="Categories.Object.Exponential.html#563" class="Generalizable">D</a> <a id="3302" href="Categories.Object.Exponential.html#561" class="Generalizable">C</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Categories.Object.Exponential.html#3306" class="Bound">p₄</a> <a id="3309" class="Symbol">:</a> <a id="3311" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3319" href="Categories.Object.Exponential.html#563" class="Generalizable">D</a> <a id="3321" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Categories.Object.Exponential.html#3325" class="Bound">p₅</a> <a id="3328" class="Symbol">:</a> <a id="3330" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="3355" href="Categories.Object.Exponential.html#3250" class="Bound">e₂</a><a id="3357" class="Symbol">)</a> <a id="3359" href="Categories.Object.Exponential.html#561" class="Generalizable">C</a><a id="3360" class="Symbol">)</a>
              <a id="3376" class="Symbol">{</a><a id="3377" href="Categories.Object.Exponential.html#3377" class="Bound">f</a><a id="3378" class="Symbol">}</a> <a id="3380" class="Symbol">{</a><a id="3381" href="Categories.Object.Exponential.html#3381" class="Bound">g</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="3397" href="Categories.Object.Exponential.html#3306" class="Bound">p₄</a> <a id="3400" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="3402" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a><a id="3403" class="Symbol">}</a> <a id="3405" class="Symbol">→</a>
              <a id="3421" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3423" href="Categories.Object.Exponential.html#3227" class="Bound">e₁</a> <a id="3426" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3429" href="Categories.Object.Exponential.html#3287" class="Bound">p₃</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Categories.Object.Exponential.html#3381" class="Bound">g</a> <a id="3435" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3437" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="3439" href="Categories.Object.Exponential.html#3287" class="Bound">p₃</a> <a id="3442" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="3444" href="Categories.Object.Exponential.html#3306" class="Bound">p₄</a> <a id="3447" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="3452" href="Categories.Object.Exponential.html#3377" class="Bound">f</a><a id="3453" class="Symbol">)</a>
              <a id="3469" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3471" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3473" href="Categories.Object.Exponential.html#3227" class="Bound">e₁</a> <a id="3476" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3479" href="Categories.Object.Exponential.html#3325" class="Bound">p₅</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3485" href="Categories.Object.Exponential.html#3250" class="Bound">e₂</a> <a id="3488" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3494" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3496" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="3498" href="Categories.Object.Exponential.html#3325" class="Bound">p₅</a> <a id="3501" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="3503" href="Categories.Object.Exponential.html#657" class="Field">Exponential.product</a> <a id="3523" href="Categories.Object.Exponential.html#3250" class="Bound">e₂</a> <a id="3526" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="3531" href="Categories.Object.Exponential.html#3377" class="Bound">f</a><a id="3532" class="Symbol">)</a> <a id="3534" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3536" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3538" href="Categories.Object.Exponential.html#3250" class="Bound">e₂</a> <a id="3541" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3544" href="Categories.Object.Exponential.html#3306" class="Bound">p₄</a> <a id="3547" href="Categories.Object.Exponential.html#3381" class="Bound">g</a>
<a id="3549" href="Categories.Object.Exponential.html#3212" class="Function">λ-distrib</a> <a id="3559" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a> <a id="3562" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3565" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3568" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="3571" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Categories.Object.Exponential.html#3575" class="Bound">f</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">{</a><a id="3579" href="Categories.Object.Exponential.html#3579" class="Bound">g</a><a id="3580" class="Symbol">}</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="3586" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3588" href="Categories.Object.Exponential.html#991" class="Function">e₁.λ-unique</a> <a id="3600" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3603" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3605" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3613" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3615" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a> <a id="3618" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3624" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="3629" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3632" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="3634" href="Categories.Object.Exponential.html#4395" class="Function">p₁</a> <a id="3637" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="3639" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3641" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a> <a id="3644" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3647" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3653" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3656" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3662" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3664" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="3666" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3669" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="3671" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="3674" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="3679" href="Categories.Object.Exponential.html#3575" class="Bound">f</a><a id="3680" class="Symbol">)</a> <a id="3682" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3684" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3686" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3689" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3692" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="3695" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="3697" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a><a id="3700" class="Symbol">)</a>
                       <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3729" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3737" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">[</a> <a id="3739" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3742" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="3744" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3747" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">⇒</a> <a id="3749" href="Categories.Object.Exponential.html#4395" class="Function">p₁</a> <a id="3752" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">]×id∘×id</a> <a id="3761" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="3765" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3767" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a> <a id="3770" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3776" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3778" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="3780" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3783" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="3785" href="Categories.Object.Exponential.html#4395" class="Function">p₁</a> <a id="3788" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="3790" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3792" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a> <a id="3795" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3798" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3801" class="Symbol">(</a><a id="3802" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3804" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3807" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3813" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3815" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="3817" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3820" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="3822" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="3825" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="3830" href="Categories.Object.Exponential.html#3575" class="Bound">f</a><a id="3831" class="Symbol">)</a> <a id="3833" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
             <a id="3850" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3852" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="3854" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3857" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="3859" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3862" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="3864" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3866" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3869" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3872" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="3875" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="3877" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
                       <a id="3904" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3907" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Categories.Object.Exponential.html#865" class="Function">e₁.β</a> <a id="3919" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a><a id="3921" class="Symbol">)</a> <a id="3923" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3927" class="Symbol">(</a><a id="3928" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="3930" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3933" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="3939" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3941" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="3943" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3946" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="3948" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="3951" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="3956" href="Categories.Object.Exponential.html#3575" class="Bound">f</a><a id="3957" class="Symbol">)</a>
              <a id="3973" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3975" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="3977" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="3980" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="3982" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="3985" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="3987" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="3989" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="3992" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="3995" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="3998" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="4000" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
                       <a id="4027" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4030" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="4036" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4040" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="4042" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="4045" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="4051" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4053" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="4055" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="4058" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="4060" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="4063" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="4068" href="Categories.Object.Exponential.html#3575" class="Bound">f</a>
             <a id="4083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4085" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4087" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="4090" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4092" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="4095" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4097" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="4099" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="4102" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="4105" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4108" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="4110" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
                       <a id="4137" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4141" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4149" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">[</a> <a id="4151" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4154" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">⇒</a> <a id="4156" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="4159" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">,</a> <a id="4161" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="4164" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">⇒</a> <a id="4166" href="Categories.Object.Exponential.html#3571" class="Bound">p₅</a> <a id="4169" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">]first↔second</a> <a id="4183" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="4187" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="4189" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="4192" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="4198" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4200" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4202" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4205" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4207" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a> <a id="4210" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4212" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="4214" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a> <a id="4217" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="4220" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4223" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="4225" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="4229" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4231" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="4233" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="4236" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="4238" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4241" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="4246" href="Categories.Object.Exponential.html#3575" class="Bound">f</a>
                       <a id="4271" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4274" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Categories.Object.Exponential.html#865" class="Function">e₂.β</a> <a id="4286" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a><a id="4288" class="Symbol">)</a> <a id="4290" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4294" href="Categories.Object.Exponential.html#3579" class="Bound">g</a> <a id="4296" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4298" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="4300" href="Categories.Object.Exponential.html#3565" class="Bound">p₃</a> <a id="4303" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="4305" href="Categories.Object.Exponential.html#3568" class="Bound">p₄</a> <a id="4308" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="4313" href="Categories.Object.Exponential.html#3575" class="Bound">f</a> <a id="4315" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="4319" class="Keyword">where</a> <a id="4325" class="Keyword">module</a> <a id="4332" href="Categories.Object.Exponential.html#4332" class="Module">e₁</a> <a id="4335" class="Symbol">=</a> <a id="4337" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="4349" href="Categories.Object.Exponential.html#3559" class="Bound">e₁</a>
        <a id="4360" class="Keyword">module</a> <a id="4367" href="Categories.Object.Exponential.html#4367" class="Module">e₂</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="4384" href="Categories.Object.Exponential.html#3562" class="Bound">e₂</a>
        <a id="4395" href="Categories.Object.Exponential.html#4395" class="Function">p₁</a>        <a id="4405" class="Symbol">=</a> <a id="4407" href="Categories.Object.Exponential.html#657" class="Function">e₁.product</a>
        <a id="4426" href="Categories.Object.Exponential.html#4426" class="Function">p₂</a>        <a id="4436" class="Symbol">=</a> <a id="4438" href="Categories.Object.Exponential.html#657" class="Function">e₂.product</a>

<a id="repack"></a><a id="4450" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4457" class="Symbol">:</a> <a id="4459" class="Symbol">∀{</a><a id="4461" href="Categories.Object.Exponential.html#4461" class="Bound">A</a> <a id="4463" href="Categories.Object.Exponential.html#4463" class="Bound">B</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Categories.Object.Exponential.html#4467" class="Bound">e₁</a> <a id="4470" href="Categories.Object.Exponential.html#4470" class="Bound">e₂</a> <a id="4473" class="Symbol">:</a> <a id="4475" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="4487" href="Categories.Object.Exponential.html#4461" class="Bound">A</a> <a id="4489" href="Categories.Object.Exponential.html#4463" class="Bound">B</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="4510" href="Categories.Object.Exponential.html#4467" class="Bound">e₁</a> <a id="4513" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4515" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="4531" href="Categories.Object.Exponential.html#4470" class="Bound">e₂</a>
<a id="4534" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4541" href="Categories.Object.Exponential.html#4541" class="Bound">e₁</a> <a id="4544" href="Categories.Object.Exponential.html#4544" class="Bound">e₂</a> <a id="4547" class="Symbol">=</a> <a id="4549" href="Categories.Object.Exponential.html#792" class="Field">e₂.λg</a> <a id="4555" href="Categories.Object.Exponential.html#657" class="Function">e₁.product</a> <a id="4566" href="Categories.Object.Exponential.html#767" class="Function">e₁.eval</a>
  <a id="4576" class="Keyword">where</a>
    <a id="4586" class="Keyword">module</a> <a id="4593" href="Categories.Object.Exponential.html#4593" class="Module">e₁</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="4610" href="Categories.Object.Exponential.html#4541" class="Bound">e₁</a>
    <a id="4617" class="Keyword">module</a> <a id="4624" href="Categories.Object.Exponential.html#4624" class="Module">e₂</a> <a id="4627" class="Symbol">=</a> <a id="4629" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="4641" href="Categories.Object.Exponential.html#4544" class="Bound">e₂</a>

<a id="repack≡id"></a><a id="4645" href="Categories.Object.Exponential.html#4645" class="Function">repack≡id</a> <a id="4655" class="Symbol">:</a> <a id="4657" class="Symbol">∀{</a><a id="4659" href="Categories.Object.Exponential.html#4659" class="Bound">A</a> <a id="4661" href="Categories.Object.Exponential.html#4661" class="Bound">B</a><a id="4662" class="Symbol">}</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Categories.Object.Exponential.html#4665" class="Bound">e</a> <a id="4667" class="Symbol">:</a> <a id="4669" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="4681" href="Categories.Object.Exponential.html#4659" class="Bound">A</a> <a id="4683" href="Categories.Object.Exponential.html#4661" class="Bound">B</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4695" href="Categories.Object.Exponential.html#4665" class="Bound">e</a> <a id="4697" href="Categories.Object.Exponential.html#4665" class="Bound">e</a> <a id="4699" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4701" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="4704" href="Categories.Object.Exponential.html#4645" class="Function">repack≡id</a> <a id="4714" class="Symbol">=</a> <a id="4716" href="Categories.Object.Exponential.html#2201" class="Function">Exponential.η-id</a>

<a id="repack∘"></a><a id="4734" href="Categories.Object.Exponential.html#4734" class="Function">repack∘</a> <a id="4742" class="Symbol">:</a> <a id="4744" class="Symbol">∀</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Categories.Object.Exponential.html#4747" class="Bound">e₁</a> <a id="4750" href="Categories.Object.Exponential.html#4750" class="Bound">e₂</a> <a id="4753" href="Categories.Object.Exponential.html#4753" class="Bound">e₃</a> <a id="4756" class="Symbol">:</a> <a id="4758" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="4770" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a> <a id="4772" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a><a id="4773" class="Symbol">)</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4784" href="Categories.Object.Exponential.html#4750" class="Bound">e₂</a> <a id="4787" href="Categories.Object.Exponential.html#4753" class="Bound">e₃</a> <a id="4790" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4792" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4799" href="Categories.Object.Exponential.html#4747" class="Bound">e₁</a> <a id="4802" href="Categories.Object.Exponential.html#4750" class="Bound">e₂</a> <a id="4805" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4807" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="4814" href="Categories.Object.Exponential.html#4747" class="Bound">e₁</a> <a id="4817" href="Categories.Object.Exponential.html#4753" class="Bound">e₃</a>
<a id="4820" href="Categories.Object.Exponential.html#4734" class="Function">repack∘</a> <a id="4828" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="4831" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="4834" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="4837" class="Symbol">=</a>
  <a id="4841" class="Keyword">let</a> <a id="4845" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="4848" class="Symbol">=</a> <a id="4850" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="4858" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="4861" class="Keyword">in</a>
  <a id="4866" class="Keyword">let</a> <a id="4870" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="4873" class="Symbol">=</a> <a id="4875" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="4883" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="4886" class="Keyword">in</a>
  <a id="4891" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4903" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="4905" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="4908" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="4911" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="4914" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="4916" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="4919" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a>
    <a id="4929" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4931" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="4933" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="4936" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="4939" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="4942" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="4944" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="4947" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a>
  <a id="4955" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4958" href="Categories.Object.Exponential.html#1272" class="Function">λ-cong</a> <a id="4965" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="4968" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Categories.Object.Product.Morphisms.html#4591" class="Function">second-id</a> <a id="4990" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a><a id="4992" class="Symbol">))</a> <a id="4995" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5003" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5011" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="5013" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="5016" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="5019" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="5022" class="Symbol">(</a><a id="5023" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="5025" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="5028" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="5034" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5036" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="5038" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="5041" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="5043" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="5046" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="5051" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5053" class="Symbol">)</a>
    <a id="5059" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5061" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="5063" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="5066" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="5069" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5072" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="5074" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="5077" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a>
  <a id="5085" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5089" href="Categories.Object.Exponential.html#3212" class="Function">λ-distrib</a> <a id="5099" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="5102" href="Categories.Object.Exponential.html#4831" class="Bound">e₂</a> <a id="5105" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5108" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5111" href="Categories.Object.Exponential.html#4870" class="Bound">p₂</a> <a id="5114" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="5120" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="5122" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="5125" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="5128" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="5134" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="5137" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a> <a id="5143" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5145" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="5147" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5150" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="5152" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5155" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="5160" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5162" class="Symbol">)</a>
  <a id="5166" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5169" href="Categories.Object.Exponential.html#1272" class="Function">λ-cong</a> <a id="5176" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="5179" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5182" class="Symbol">(</a><a id="5183" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5185" class="Symbol">(</a><a id="5186" href="Categories.Morphism.Reasoning.Core.html#2899" class="Function">introʳ</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Categories.Object.Product.Morphisms.html#4591" class="Function">second-id</a> <a id="5204" class="Symbol">(</a><a id="5205" href="Categories.Object.Exponential.html#657" class="Field">product</a> <a id="5213" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a><a id="5215" class="Symbol">))))</a> <a id="5220" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5226" href="Categories.Object.Exponential.html#2862" class="Function Operator">[</a> <a id="5228" href="Categories.Object.Exponential.html#4834" class="Bound">e₃</a> <a id="5231" href="Categories.Object.Exponential.html#2862" class="Function Operator">]λ</a> <a id="5234" href="Categories.Object.Exponential.html#4845" class="Bound">p₁</a> <a id="5237" href="Categories.Object.Exponential.html#2762" class="Function Operator">[</a> <a id="5239" href="Categories.Object.Exponential.html#4828" class="Bound">e₁</a> <a id="5242" href="Categories.Object.Exponential.html#2762" class="Function Operator">]eval</a>
  <a id="5250" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5254" class="Keyword">where</a> <a id="5260" class="Keyword">open</a> <a id="5265" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a>

<a id="repack-cancel"></a><a id="5278" href="Categories.Object.Exponential.html#5278" class="Function">repack-cancel</a> <a id="5292" class="Symbol">:</a> <a id="5294" class="Symbol">∀{</a><a id="5296" href="Categories.Object.Exponential.html#5296" class="Bound">A</a> <a id="5298" href="Categories.Object.Exponential.html#5298" class="Bound">B</a><a id="5299" class="Symbol">}</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Categories.Object.Exponential.html#5302" class="Bound">e₁</a> <a id="5305" href="Categories.Object.Exponential.html#5305" class="Bound">e₂</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="5322" href="Categories.Object.Exponential.html#5296" class="Bound">A</a> <a id="5324" href="Categories.Object.Exponential.html#5298" class="Bound">B</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="5336" href="Categories.Object.Exponential.html#5302" class="Bound">e₁</a> <a id="5339" href="Categories.Object.Exponential.html#5305" class="Bound">e₂</a> <a id="5342" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5344" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="5351" href="Categories.Object.Exponential.html#5305" class="Bound">e₂</a> <a id="5354" href="Categories.Object.Exponential.html#5302" class="Bound">e₁</a> <a id="5357" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5359" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="5362" href="Categories.Object.Exponential.html#5278" class="Function">repack-cancel</a> <a id="5376" href="Categories.Object.Exponential.html#5376" class="Bound">e₁</a> <a id="5379" href="Categories.Object.Exponential.html#5379" class="Bound">e₂</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Categories.Object.Exponential.html#4734" class="Function">repack∘</a> <a id="5392" href="Categories.Object.Exponential.html#5379" class="Bound">e₂</a> <a id="5395" href="Categories.Object.Exponential.html#5376" class="Bound">e₁</a> <a id="5398" href="Categories.Object.Exponential.html#5379" class="Bound">e₂</a> <a id="5401" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5403" href="Categories.Object.Exponential.html#4645" class="Function">repack≡id</a> <a id="5413" href="Categories.Object.Exponential.html#5379" class="Bound">e₂</a>

<a id="up-to-iso"></a><a id="5417" href="Categories.Object.Exponential.html#5417" class="Function">up-to-iso</a> <a id="5427" class="Symbol">:</a> <a id="5429" class="Symbol">∀{</a><a id="5431" href="Categories.Object.Exponential.html#5431" class="Bound">A</a> <a id="5433" href="Categories.Object.Exponential.html#5433" class="Bound">B</a><a id="5434" class="Symbol">}</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Categories.Object.Exponential.html#5437" class="Bound">e₁</a> <a id="5440" href="Categories.Object.Exponential.html#5440" class="Bound">e₂</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="5457" href="Categories.Object.Exponential.html#5431" class="Bound">A</a> <a id="5459" href="Categories.Object.Exponential.html#5433" class="Bound">B</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="5480" href="Categories.Object.Exponential.html#5437" class="Bound">e₁</a> <a id="5483" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5485" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="5501" href="Categories.Object.Exponential.html#5440" class="Bound">e₂</a>
<a id="5504" href="Categories.Object.Exponential.html#5417" class="Function">up-to-iso</a> <a id="5514" href="Categories.Object.Exponential.html#5514" class="Bound">e₁</a> <a id="5517" href="Categories.Object.Exponential.html#5517" class="Bound">e₂</a> <a id="5520" class="Symbol">=</a> <a id="5522" class="Keyword">record</a>
  <a id="5531" class="Symbol">{</a> <a id="5533" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="5538" class="Symbol">=</a> <a id="5540" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="5547" href="Categories.Object.Exponential.html#5514" class="Bound">e₁</a> <a id="5550" href="Categories.Object.Exponential.html#5517" class="Bound">e₂</a>
  <a id="5555" class="Symbol">;</a> <a id="5557" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="5562" class="Symbol">=</a> <a id="5564" href="Categories.Object.Exponential.html#4450" class="Function">repack</a> <a id="5571" href="Categories.Object.Exponential.html#5517" class="Bound">e₂</a> <a id="5574" href="Categories.Object.Exponential.html#5514" class="Bound">e₁</a>
  <a id="5579" class="Symbol">;</a> <a id="5581" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="5586" class="Symbol">=</a> <a id="5588" class="Keyword">record</a>
    <a id="5599" class="Symbol">{</a> <a id="5601" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Categories.Object.Exponential.html#5278" class="Function">repack-cancel</a> <a id="5622" href="Categories.Object.Exponential.html#5517" class="Bound">e₂</a> <a id="5625" href="Categories.Object.Exponential.html#5514" class="Bound">e₁</a>
    <a id="5632" class="Symbol">;</a> <a id="5634" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="5639" class="Symbol">=</a> <a id="5641" href="Categories.Object.Exponential.html#5278" class="Function">repack-cancel</a> <a id="5655" href="Categories.Object.Exponential.html#5514" class="Bound">e₁</a> <a id="5658" href="Categories.Object.Exponential.html#5517" class="Bound">e₂</a>
    <a id="5665" class="Symbol">}</a>
  <a id="5669" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="5672" href="Categories.Object.Exponential.html#5672" class="Function">transport-by-iso</a> <a id="5689" class="Symbol">:</a> <a id="5691" class="Symbol">∀</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Categories.Object.Exponential.html#5694" class="Bound">e</a> <a id="5696" class="Symbol">:</a> <a id="5698" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="5710" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a> <a id="5712" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Categories.Object.Exponential.html#643" class="Field">Exponential.B^A</a> <a id="5733" href="Categories.Object.Exponential.html#5694" class="Bound">e</a> <a id="5735" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5737" href="Categories.Object.Exponential.html#565" class="Generalizable">X</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Categories.Object.Exponential.html#583" class="Record">Exponential</a> <a id="5753" href="Categories.Object.Exponential.html#557" class="Generalizable">A</a> <a id="5755" href="Categories.Object.Exponential.html#559" class="Generalizable">B</a>
<a id="5757" href="Categories.Object.Exponential.html#5672" class="Function">transport-by-iso</a> <a id="5774" class="Symbol">{</a><a id="5775" class="Argument">X</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Categories.Object.Exponential.html#5779" class="Bound">X</a><a id="5780" class="Symbol">}</a> <a id="5782" href="Categories.Object.Exponential.html#5782" class="Bound">e</a> <a id="5784" href="Categories.Object.Exponential.html#5784" class="Bound">e≅X</a> <a id="5788" class="Symbol">=</a> <a id="5790" class="Keyword">record</a>
  <a id="5799" class="Symbol">{</a> <a id="5801" href="Categories.Object.Exponential.html#643" class="Field">B^A</a>             <a id="5817" class="Symbol">=</a> <a id="5819" href="Categories.Object.Exponential.html#5779" class="Bound">X</a>
  <a id="5823" class="Symbol">;</a> <a id="5825" href="Categories.Object.Exponential.html#657" class="Field">product</a>         <a id="5841" class="Symbol">=</a> <a id="5843" href="Categories.Object.Exponential.html#6639" class="Function">X×A</a>
  <a id="5849" class="Symbol">;</a> <a id="5851" href="Categories.Object.Exponential.html#767" class="Field">eval</a>            <a id="5867" class="Symbol">=</a> <a id="5869" href="Categories.Object.Exponential.html#767" class="Function">e.eval</a>
  <a id="5878" class="Symbol">;</a> <a id="5880" href="Categories.Object.Exponential.html#792" class="Field">λg</a>              <a id="5896" class="Symbol">=</a> <a id="5898" class="Symbol">λ</a> <a id="5900" href="Categories.Object.Exponential.html#5900" class="Bound">Y×A</a> <a id="5904" href="Categories.Object.Exponential.html#5904" class="Bound">Y×A⇒B</a> <a id="5910" class="Symbol">→</a> <a id="5912" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="5917" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5919" class="Symbol">(</a><a id="5920" href="Categories.Object.Exponential.html#792" class="Function">e.λg</a> <a id="5925" href="Categories.Object.Exponential.html#5900" class="Bound">Y×A</a> <a id="5929" href="Categories.Object.Exponential.html#5904" class="Bound">Y×A⇒B</a><a id="5934" class="Symbol">)</a>
  <a id="5938" class="Symbol">;</a> <a id="5940" href="Categories.Object.Exponential.html#865" class="Field">β</a>               <a id="5956" class="Symbol">=</a> <a id="5958" class="Symbol">λ</a> <a id="5960" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="5964" class="Symbol">{</a><a id="5965" href="Categories.Object.Exponential.html#5965" class="Bound">h</a><a id="5966" class="Symbol">}</a> <a id="5968" class="Symbol">→</a> <a id="5970" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5980" href="Categories.Object.Exponential.html#767" class="Function">e.eval</a> <a id="5987" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5989" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5991" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="5995" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5997" href="Categories.Object.Exponential.html#6639" class="Function">X×A</a> <a id="6001" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6003" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6008" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6010" href="Categories.Object.Exponential.html#792" class="Function">e.λg</a> <a id="6015" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="6019" href="Categories.Object.Exponential.html#5965" class="Bound">h</a> <a id="6021" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="6025" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6028" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6036" href="Categories.Object.Product.Core.html#854" class="Function">e.product.⟨⟩-cong₂</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="6071" href="Categories.Morphism.html#1586" class="Function">isoˡ</a><a id="6075" class="Symbol">))</a>
                                                                              <a id="6156" class="Symbol">(</a><a id="6157" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="6163" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="6173" class="Symbol">)</a> <a id="6175" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6181" href="Categories.Object.Exponential.html#767" class="Function">e.eval</a> <a id="6188" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6190" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6192" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="6196" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6198" href="Categories.Object.Exponential.html#657" class="Function">e.product</a> <a id="6208" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6210" href="Categories.Object.Exponential.html#792" class="Function">e.λg</a> <a id="6215" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="6219" href="Categories.Object.Exponential.html#5965" class="Bound">h</a> <a id="6221" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>  <a id="6226" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6229" href="Categories.Object.Exponential.html#865" class="Function">e.β</a> <a id="6233" href="Categories.Object.Exponential.html#5960" class="Bound">Y×A</a> <a id="6237" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6243" href="Categories.Object.Exponential.html#5965" class="Bound">h</a>                                            <a id="6288" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6292" class="Symbol">;</a> <a id="6294" href="Categories.Object.Exponential.html#991" class="Field">λ-unique</a>        <a id="6310" class="Symbol">=</a> <a id="6312" class="Symbol">λ</a> <a id="6314" href="Categories.Object.Exponential.html#6314" class="Bound">Y×A</a> <a id="6318" class="Symbol">{</a><a id="6319" href="Categories.Object.Exponential.html#6319" class="Bound">h</a><a id="6320" class="Symbol">}</a> <a id="6322" class="Symbol">{</a><a id="6323" href="Categories.Object.Exponential.html#6323" class="Bound">i</a><a id="6324" class="Symbol">}</a> <a id="6326" href="Categories.Object.Exponential.html#6326" class="Bound">eq</a> <a id="6329" class="Symbol">→</a>
    <a id="6335" href="Categories.Morphism.Reasoning.Iso.html#907" class="Function">switch-tofromˡ</a> <a id="6350" href="Categories.Object.Exponential.html#5784" class="Bound">e≅X</a> <a id="6354" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6356" href="Categories.Object.Exponential.html#991" class="Function">e.λ-unique</a> <a id="6367" href="Categories.Object.Exponential.html#6314" class="Bound">Y×A</a> <a id="6371" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6373" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="6385" href="Categories.Object.Exponential.html#767" class="Function">e.eval</a> <a id="6392" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6394" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6396" href="Categories.Object.Exponential.html#6314" class="Bound">Y×A</a> <a id="6400" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6402" href="Categories.Object.Exponential.html#657" class="Function">e.product</a> <a id="6412" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6414" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6417" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6419" href="Categories.Object.Exponential.html#6323" class="Bound">i</a> <a id="6421" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>    <a id="6428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6431" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6439" href="Categories.Object.Product.Core.html#854" class="Function">e.product.⟨⟩-cong₂</a> <a id="6458" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="6464" class="Symbol">(</a><a id="6465" href="Categories.Morphism.Reasoning.Core.html#3063" class="Function">introˡ</a> <a id="6472" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="6482" class="Symbol">)</a> <a id="6484" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6492" href="Categories.Object.Exponential.html#767" class="Function">e.eval</a> <a id="6499" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6501" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6503" href="Categories.Object.Exponential.html#6314" class="Bound">Y×A</a> <a id="6507" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6509" href="Categories.Object.Exponential.html#6639" class="Function">X×A</a> <a id="6513" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6515" href="Categories.Object.Exponential.html#6323" class="Bound">i</a> <a id="6517" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>               <a id="6535" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6538" href="Categories.Object.Exponential.html#6326" class="Bound">eq</a> <a id="6541" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6549" href="Categories.Object.Exponential.html#6319" class="Bound">h</a>                                          <a id="6592" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6596" class="Symbol">}</a>
  <a id="6600" class="Keyword">where</a> <a id="6606" class="Keyword">module</a> <a id="6613" href="Categories.Object.Exponential.html#6613" class="Module">e</a> <a id="6615" class="Symbol">=</a> <a id="6617" href="Categories.Object.Exponential.html#583" class="Module">Exponential</a> <a id="6629" href="Categories.Object.Exponential.html#5782" class="Bound">e</a>
        <a id="6639" href="Categories.Object.Exponential.html#6639" class="Function">X×A</a>      <a id="6648" class="Symbol">=</a> <a id="6650" href="Categories.Object.Product.Core.html#5921" class="Function">Mobile</a> <a id="6657" href="Categories.Object.Exponential.html#657" class="Function">e.product</a> <a id="6667" href="Categories.Object.Exponential.html#5784" class="Bound">e≅X</a> <a id="6671" href="Relation.Binary.Structures.html#1596" class="Function">≅.refl</a>
        <a id="6686" class="Keyword">open</a> <a id="6691" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="6695" href="Categories.Object.Exponential.html#5784" class="Bound">e≅X</a>
</pre></body></html>

==> anc/Categories.Object.Initial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Initial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="102" class="Symbol">{</a><a id="103" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="105" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="107" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="108" class="Symbol">}</a> <a id="110" class="Symbol">(</a><a id="111" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="113" class="Symbol">:</a> <a id="115" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="124" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="126" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="128" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="129" class="Symbol">)</a> <a id="131" class="Keyword">where</a>

<a id="138" class="Keyword">open</a> <a id="143" class="Keyword">import</a> <a id="150" href="Level.html" class="Module">Level</a>
<a id="156" class="Keyword">open</a> <a id="161" class="Keyword">import</a> <a id="168" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="206" class="Symbol">as</a> <a id="209" class="Module">≡</a> <a id="211" class="Keyword">using</a> <a id="217" class="Symbol">(</a><a id="218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="221" class="Symbol">)</a>

<a id="224" class="Keyword">open</a> <a id="229" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="238" href="Categories.Object.Initial.html#111" class="Bound">C</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="272" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Categories.Morphism.html#875" class="Function">Epi</a><a id="284" class="Symbol">;</a> <a id="286" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a><a id="289" class="Symbol">)</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="332" href="Categories.Object.Initial.html#111" class="Bound">C</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="344" class="Symbol">;</a> <a id="346" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="393" href="Categories.Object.Initial.html#111" class="Bound">C</a>

<a id="396" class="Keyword">open</a> <a id="401" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="415" class="Keyword">record</a> <a id="IsInitial"></a><a id="422" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="432" class="Symbol">(</a><a id="433" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="435" class="Symbol">:</a> <a id="437" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="440" class="Symbol">)</a> <a id="442" class="Symbol">:</a> <a id="444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="448" class="Symbol">(</a><a id="449" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="453" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="455" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="457" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="458" class="Symbol">)</a> <a id="460" class="Keyword">where</a>
  <a id="468" class="Keyword">field</a>
    <a id="IsInitial.!"></a><a id="478" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="480" class="Symbol">:</a> <a id="482" class="Symbol">{</a><a id="483" href="Categories.Object.Initial.html#483" class="Bound">A</a> <a id="485" class="Symbol">:</a> <a id="487" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="490" class="Symbol">}</a> <a id="492" class="Symbol">→</a> <a id="494" class="Symbol">(</a><a id="495" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="497" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="499" href="Categories.Object.Initial.html#483" class="Bound">A</a><a id="500" class="Symbol">)</a>
    <a id="IsInitial.!-unique"></a><a id="506" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="515" class="Symbol">:</a> <a id="517" class="Symbol">∀</a> <a id="519" class="Symbol">{</a><a id="520" href="Categories.Object.Initial.html#520" class="Bound">A</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">→</a> <a id="525" class="Symbol">(</a><a id="526" href="Categories.Object.Initial.html#526" class="Bound">f</a> <a id="528" class="Symbol">:</a> <a id="530" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="532" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="534" href="Categories.Object.Initial.html#520" class="Bound">A</a><a id="535" class="Symbol">)</a> <a id="537" class="Symbol">→</a> <a id="539" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="541" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="543" href="Categories.Object.Initial.html#526" class="Bound">f</a>

  <a id="IsInitial.!-unique₂"></a><a id="548" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="558" class="Symbol">:</a> <a id="560" class="Symbol">∀</a> <a id="562" class="Symbol">{</a><a id="563" href="Categories.Object.Initial.html#563" class="Bound">A</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">→</a> <a id="568" class="Symbol">(</a><a id="569" href="Categories.Object.Initial.html#569" class="Bound">f</a> <a id="571" href="Categories.Object.Initial.html#571" class="Bound">g</a> <a id="573" class="Symbol">:</a> <a id="575" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="577" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="579" href="Categories.Object.Initial.html#563" class="Bound">A</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" href="Categories.Object.Initial.html#569" class="Bound">f</a> <a id="586" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="588" href="Categories.Object.Initial.html#571" class="Bound">g</a>
  <a id="592" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="602" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="604" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="606" class="Symbol">=</a> <a id="608" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="618" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="620" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="624" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="633" href="Categories.Object.Initial.html#602" class="Bound">f</a> <a id="635" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="641" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="643" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="646" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="655" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="657" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="663" href="Categories.Object.Initial.html#604" class="Bound">g</a> <a id="665" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="671" class="Keyword">where</a> <a id="677" class="Keyword">open</a> <a id="682" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="IsInitial.⊥-id"></a><a id="698" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">(</a><a id="706" href="Categories.Object.Initial.html#706" class="Bound">f</a> <a id="708" class="Symbol">:</a> <a id="710" href="Categories.Object.Initial.html#433" class="Bound">⊥</a> <a id="712" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="714" href="Categories.Object.Initial.html#433" class="Bound">⊥</a><a id="715" class="Symbol">)</a> <a id="717" class="Symbol">→</a> <a id="719" href="Categories.Object.Initial.html#706" class="Bound">f</a> <a id="721" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="723" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="728" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="733" href="Categories.Object.Initial.html#733" class="Bound">f</a> <a id="735" class="Symbol">=</a> <a id="737" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="747" href="Categories.Object.Initial.html#733" class="Bound">f</a> <a id="749" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="753" class="Keyword">record</a> <a id="Initial"></a><a id="760" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" class="Symbol">(</a><a id="775" href="Categories.Object.Initial.html#103" class="Bound">o</a> <a id="777" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="779" href="Categories.Object.Initial.html#105" class="Bound">ℓ</a> <a id="781" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="783" href="Categories.Object.Initial.html#107" class="Bound">e</a><a id="784" class="Symbol">)</a> <a id="786" class="Keyword">where</a>
  <a id="794" class="Keyword">field</a>
    <a id="Initial.⊥"></a><a id="804" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="806" class="Symbol">:</a> <a id="808" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Initial.⊥-is-initial"></a><a id="816" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="829" class="Symbol">:</a> <a id="831" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="841" href="Categories.Object.Initial.html#804" class="Field">⊥</a>

  <a id="846" class="Keyword">open</a> <a id="851" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="861" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="874" class="Keyword">public</a>

<a id="882" class="Keyword">open</a> <a id="887" href="Categories.Object.Initial.html#760" class="Module">Initial</a>

<a id="to-⊥-is-Epi"></a><a id="896" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="908" class="Symbol">:</a> <a id="910" class="Symbol">∀</a> <a id="912" class="Symbol">{</a><a id="913" href="Categories.Object.Initial.html#913" class="Bound">A</a> <a id="915" class="Symbol">:</a> <a id="917" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">{</a><a id="923" href="Categories.Object.Initial.html#923" class="Bound">i</a> <a id="925" class="Symbol">:</a> <a id="927" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="934" class="Symbol">}</a> <a id="936" class="Symbol">→</a> <a id="938" class="Symbol">(</a><a id="939" href="Categories.Object.Initial.html#939" class="Bound">f</a> <a id="941" class="Symbol">:</a> <a id="943" href="Categories.Object.Initial.html#913" class="Bound">A</a> <a id="945" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="947" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="949" href="Categories.Object.Initial.html#923" class="Bound">i</a><a id="950" class="Symbol">)</a> <a id="952" class="Symbol">→</a> <a id="954" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="958" href="Categories.Object.Initial.html#939" class="Bound">f</a>
<a id="960" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="972" class="Symbol">{_}</a> <a id="976" class="Symbol">{</a><a id="977" href="Categories.Object.Initial.html#977" class="Bound">i</a><a id="978" class="Symbol">}</a> <a id="980" class="Symbol">_</a> <a id="982" class="Symbol">=</a> <a id="984" class="Symbol">λ</a> <a id="986" href="Categories.Object.Initial.html#986" class="Bound">g</a> <a id="988" href="Categories.Object.Initial.html#988" class="Bound">h</a> <a id="990" href="Categories.Object.Initial.html#990" class="Bound">_</a> <a id="992" class="Symbol">→</a> <a id="994" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="1004" href="Categories.Object.Initial.html#977" class="Bound">i</a> <a id="1006" href="Categories.Object.Initial.html#986" class="Bound">g</a> <a id="1008" href="Categories.Object.Initial.html#988" class="Bound">h</a>

<a id="up-to-iso"></a><a id="1011" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1021" class="Symbol">:</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Categories.Object.Initial.html#1024" class="Bound">i₁</a> <a id="1027" href="Categories.Object.Initial.html#1027" class="Bound">i₂</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1045" href="Categories.Object.Initial.html#1024" class="Bound">i₁</a> <a id="1048" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1050" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1052" href="Categories.Object.Initial.html#1027" class="Bound">i₂</a>
<a id="1055" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1065" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a> <a id="1068" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a> <a id="1071" class="Symbol">=</a> <a id="1073" class="Keyword">record</a>
  <a id="1082" class="Symbol">{</a> <a id="1084" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="1093" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a>
  <a id="1098" class="Symbol">;</a> <a id="1100" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1105" class="Symbol">=</a> <a id="1107" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="1109" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a>
  <a id="1114" class="Symbol">;</a> <a id="1116" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1121" class="Symbol">=</a> <a id="1123" class="Keyword">record</a> <a id="1130" class="Symbol">{</a> <a id="1132" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="1144" href="Categories.Object.Initial.html#1065" class="Bound">i₁</a> <a id="1147" class="Symbol">_;</a> <a id="1150" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1155" class="Symbol">=</a> <a id="1157" href="Categories.Object.Initial.html#698" class="Function">⊥-id</a> <a id="1162" href="Categories.Object.Initial.html#1068" class="Bound">i₂</a> <a id="1165" class="Symbol">_</a> <a id="1167" class="Symbol">}</a>
  <a id="1171" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="1174" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1191" class="Symbol">:</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Categories.Object.Initial.html#1194" class="Bound">i</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" class="Symbol">∀</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Categories.Object.Initial.html#1212" class="Bound">X</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1219" href="Categories.Object.Initial.html#1194" class="Bound">i</a> <a id="1221" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1223" href="Categories.Object.Initial.html#1212" class="Bound">X</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
<a id="1235" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1252" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1254" class="Symbol">{</a><a id="1255" href="Categories.Object.Initial.html#1255" class="Bound">X</a><a id="1256" class="Symbol">}</a> <a id="1258" href="Categories.Object.Initial.html#1258" class="Bound">i≅X</a> <a id="1262" class="Symbol">=</a> <a id="1264" class="Keyword">record</a>
  <a id="1273" class="Symbol">{</a> <a id="1275" href="Categories.Object.Initial.html#804" class="Field">⊥</a>        <a id="1284" class="Symbol">=</a> <a id="1286" href="Categories.Object.Initial.html#1255" class="Bound">X</a>
  <a id="1290" class="Symbol">;</a> <a id="1292" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1305" class="Symbol">=</a> <a id="1307" class="Keyword">record</a>
    <a id="1318" class="Symbol">{</a> <a id="1320" href="Categories.Object.Initial.html#478" class="Field">!</a>        <a id="1329" class="Symbol">=</a> <a id="1331" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="1333" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1335" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1337" href="Categories.Morphism.html#2023" class="Field">to</a>
    <a id="1344" class="Symbol">;</a> <a id="1346" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1355" class="Symbol">=</a> <a id="1357" class="Symbol">λ</a> <a id="1359" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1361" class="Symbol">→</a>  <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1376" href="Categories.Object.Initial.html#478" class="Function">!</a> <a id="1378" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1380" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1382" href="Categories.Morphism.html#2023" class="Field">to</a>        <a id="1392" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1395" href="Categories.Object.Initial.html#506" class="Function">!-unique</a> <a id="1404" href="Categories.Object.Initial.html#1252" class="Bound">i</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1409" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1411" href="Categories.Morphism.html#2006" class="Field">from</a><a id="1415" class="Symbol">)</a> <a id="1417" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="1426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1434" class="Symbol">(</a><a id="1435" href="Categories.Object.Initial.html#1359" class="Bound">h</a> <a id="1437" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1439" href="Categories.Morphism.html#2006" class="Field">from</a><a id="1443" class="Symbol">)</a> <a id="1445" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1447" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1450" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1453" href="Categories.Morphism.Reasoning.Core.html#6665" class="Function">cancelʳ</a> <a id="1461" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1474" href="Categories.Object.Initial.html#1359" class="Bound">h</a>              <a id="1489" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1495" class="Symbol">}</a>
  <a id="1499" class="Symbol">}</a>
  <a id="1503" class="Keyword">where</a> <a id="1509" class="Keyword">open</a> <a id="1514" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1518" href="Categories.Object.Initial.html#1258" class="Bound">i≅X</a>

<a id="up-to-iso-unique"></a><a id="1523" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1540" class="Symbol">:</a> <a id="1542" class="Symbol">∀</a> <a id="1544" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1546" href="Categories.Object.Initial.html#1546" class="Bound">i′</a> <a id="1549" class="Symbol">→</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Categories.Object.Initial.html#1552" class="Bound">iso</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1560" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1562" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1564" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1566" href="Categories.Object.Initial.html#1546" class="Bound">i′</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1582" href="Categories.Object.Initial.html#1544" class="Bound">i</a> <a id="1584" href="Categories.Object.Initial.html#1546" class="Bound">i′</a> <a id="1587" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1589" href="Categories.Object.Initial.html#1552" class="Bound">iso</a>
<a id="1593" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1610" href="Categories.Object.Initial.html#1610" class="Bound">i</a> <a id="1612" href="Categories.Object.Initial.html#1612" class="Bound">i′</a> <a id="1615" href="Categories.Object.Initial.html#1615" class="Bound">iso</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1623" href="Categories.Object.Initial.html#506" class="Function">!-unique</a> <a id="1632" href="Categories.Object.Initial.html#1610" class="Bound">i</a> <a id="1634" class="Symbol">_</a> <a id="1636" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

<a id="up-to-iso-invˡ"></a><a id="1639" href="Categories.Object.Initial.html#1639" class="Function">up-to-iso-invˡ</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">∀</a> <a id="1658" class="Symbol">{</a><a id="1659" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1661" href="Categories.Object.Initial.html#1661" class="Bound">X</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">{</a><a id="1665" href="Categories.Object.Initial.html#1665" class="Bound">i</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1671" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1673" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1675" href="Categories.Object.Initial.html#1661" class="Bound">X</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1690" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1710" href="Categories.Object.Initial.html#1659" class="Bound">t</a> <a id="1712" href="Categories.Object.Initial.html#1665" class="Bound">i</a><a id="1713" class="Symbol">)</a> <a id="1715" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1717" href="Categories.Object.Initial.html#1665" class="Bound">i</a>
<a id="1719" href="Categories.Object.Initial.html#1639" class="Function">up-to-iso-invˡ</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Categories.Object.Initial.html#1735" class="Bound">t</a><a id="1736" class="Symbol">}</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">i</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Categories.Object.Initial.html#1743" class="Bound">i</a><a id="1744" class="Symbol">}</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Categories.Object.Initial.html#1523" class="Function">up-to-iso-unique</a> <a id="1765" href="Categories.Object.Initial.html#1735" class="Bound">t</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1785" href="Categories.Object.Initial.html#1735" class="Bound">t</a> <a id="1787" href="Categories.Object.Initial.html#1743" class="Bound">i</a><a id="1788" class="Symbol">)</a> <a id="1790" href="Categories.Object.Initial.html#1743" class="Bound">i</a>

<a id="up-to-iso-invʳ"></a><a id="1793" href="Categories.Object.Initial.html#1793" class="Function">up-to-iso-invʳ</a> <a id="1808" class="Symbol">:</a> <a id="1810" class="Symbol">∀</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1815" href="Categories.Object.Initial.html#1815" class="Bound">t′</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Categories.Object.Initial.html#1174" class="Function">transport-by-iso</a> <a id="1841" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Categories.Object.Initial.html#1011" class="Function">up-to-iso</a> <a id="1854" href="Categories.Object.Initial.html#1813" class="Bound">t</a> <a id="1856" href="Categories.Object.Initial.html#1815" class="Bound">t′</a><a id="1858" class="Symbol">))</a> <a id="1861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1863" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1865" href="Categories.Object.Initial.html#1815" class="Bound">t′</a>
<a id="1868" href="Categories.Object.Initial.html#1793" class="Function">up-to-iso-invʳ</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Categories.Object.Initial.html#1884" class="Bound">t</a><a id="1885" class="Symbol">}</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Categories.Object.Initial.html#1888" class="Bound">t′</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.Object.Kernel.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Kernel</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="69" class="Keyword">open</a> <a id="74" class="Keyword">import</a> <a id="81" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a>

<a id="105" class="Comment">-- Kernels of morphisms.</a>
<a id="130" class="Comment">-- https://ncatlab.org/nlab/show/kernel</a>
<a id="170" class="Keyword">module</a> <a id="177" href="Categories.Object.Kernel.html" class="Module">Categories.Object.Kernel</a> <a id="202" class="Symbol">{</a><a id="203" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="205" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="207" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="208" class="Symbol">}</a> <a id="210" class="Symbol">{</a><a id="211" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a> <a id="213" class="Symbol">:</a> <a id="215" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="224" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="226" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="228" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Categories.Object.Kernel.html#232" class="Bound">zero</a> <a id="237" class="Symbol">:</a> <a id="239" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="244" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a><a id="245" class="Symbol">)</a> <a id="247" class="Keyword">where</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Level.html" class="Module">Level</a> <a id="272" class="Keyword">using</a> <a id="278" class="Symbol">(</a><a id="279" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="282" class="Symbol">)</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="317" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="361" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
  <a id="365" class="Keyword">hiding</a> <a id="372" class="Symbol">(</a><a id="373" href="Categories.Morphism.Reasoning.Core.html#4290" class="Function">glue</a><a id="377" class="Symbol">)</a>

<a id="380" class="Keyword">open</a> <a id="385" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="394" href="Categories.Object.Kernel.html#211" class="Bound">𝒞</a>
<a id="396" class="Keyword">open</a> <a id="401" href="Categories.Object.Zero.html#940" class="Module">Zero</a> <a id="406" href="Categories.Object.Kernel.html#232" class="Bound">zero</a>

<a id="412" class="Keyword">open</a> <a id="417" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="431" class="Keyword">private</a>
  <a id="441" class="Keyword">variable</a>
    <a id="454" href="Categories.Object.Kernel.html#454" class="Generalizable">A</a> <a id="456" href="Categories.Object.Kernel.html#456" class="Generalizable">B</a> <a id="458" href="Categories.Object.Kernel.html#458" class="Generalizable">X</a> <a id="460" class="Symbol">:</a> <a id="462" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="470" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a> <a id="472" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="474" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="476" href="Categories.Object.Kernel.html#476" class="Generalizable">j</a> <a id="478" href="Categories.Object.Kernel.html#478" class="Generalizable">k</a> <a id="480" class="Symbol">:</a> <a id="482" href="Categories.Object.Kernel.html#454" class="Generalizable">A</a> <a id="484" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="486" href="Categories.Object.Kernel.html#456" class="Generalizable">B</a>

<a id="489" class="Comment">-- Note: We could define Kernels directly as equalizers or as pullbacks, but it seems somewhat</a>
<a id="584" class="Comment">-- cleaner to just define them &quot;as is&quot; to avoid mucking about with extra morphisms that can</a>
<a id="676" class="Comment">-- get in the way. For example, if we defined them as &#39;Pullback f !&#39; then our &#39;p₂&#39; projection</a>
<a id="770" class="Comment">-- would _always_ be trivially equal to &#39;¡ : K ⇒ zero&#39;.</a>

<a id="827" class="Keyword">record</a> <a id="IsKernel"></a><a id="834" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="843" class="Symbol">{</a><a id="844" href="Categories.Object.Kernel.html#844" class="Bound">A</a> <a id="846" href="Categories.Object.Kernel.html#846" class="Bound">B</a> <a id="848" href="Categories.Object.Kernel.html#848" class="Bound">K</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="854" class="Symbol">:</a> <a id="856" href="Categories.Object.Kernel.html#848" class="Bound">K</a> <a id="858" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="860" href="Categories.Object.Kernel.html#844" class="Bound">A</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="866" class="Symbol">:</a> <a id="868" href="Categories.Object.Kernel.html#844" class="Bound">A</a> <a id="870" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="872" href="Categories.Object.Kernel.html#846" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">:</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="884" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="886" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="888" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="890" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="891" class="Symbol">)</a> <a id="893" class="Keyword">where</a>
  <a id="901" class="Keyword">field</a>
    <a id="IsKernel.commute"></a><a id="911" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="919" class="Symbol">:</a> <a id="921" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="923" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="925" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="927" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="929" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>
    <a id="IsKernel.universal"></a><a id="939" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="949" class="Symbol">:</a> <a id="951" class="Symbol">∀</a> <a id="953" class="Symbol">{</a><a id="954" href="Categories.Object.Kernel.html#954" class="Bound">X</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Categories.Object.Kernel.html#958" class="Bound">h</a> <a id="960" class="Symbol">:</a> <a id="962" href="Categories.Object.Kernel.html#954" class="Bound">X</a> <a id="964" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="966" href="Categories.Object.Kernel.html#844" class="Bound">A</a><a id="967" class="Symbol">}</a> <a id="969" class="Symbol">→</a> <a id="971" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="973" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="975" href="Categories.Object.Kernel.html#958" class="Bound">h</a> <a id="977" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="979" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="985" class="Symbol">→</a> <a id="987" href="Categories.Object.Kernel.html#954" class="Bound">X</a> <a id="989" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="991" href="Categories.Object.Kernel.html#848" class="Bound">K</a> 
    <a id="IsKernel.factors"></a><a id="998" href="Categories.Object.Kernel.html#998" class="Field">factors</a> <a id="1006" class="Symbol">:</a> <a id="1008" class="Symbol">∀</a> <a id="1010" class="Symbol">{</a><a id="1011" href="Categories.Object.Kernel.html#1011" class="Bound">eq</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1018" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1020" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1022" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1024" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1035" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1037" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1039" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1041" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1051" href="Categories.Object.Kernel.html#1011" class="Bound">eq</a>
    <a id="IsKernel.unique"></a><a id="1058" href="Categories.Object.Kernel.html#1058" class="Field">unique</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">∀</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Categories.Object.Kernel.html#1070" class="Bound">eq</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1077" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1079" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1081" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1083" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="1088" class="Symbol">}</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1094" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1096" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1098" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1100" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1106" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1108" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1118" href="Categories.Object.Kernel.html#1070" class="Bound">eq</a>

  <a id="IsKernel.universal-resp-≈"></a><a id="1124" href="Categories.Object.Kernel.html#1124" class="Function">universal-resp-≈</a> <a id="1141" class="Symbol">:</a> <a id="1143" class="Symbol">∀</a> <a id="1145" class="Symbol">{</a><a id="1146" href="Categories.Object.Kernel.html#1146" class="Bound">eq</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1153" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1155" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1157" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1159" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="1164" class="Symbol">}</a> <a id="1166" class="Symbol">{</a><a id="1167" href="Categories.Object.Kernel.html#1167" class="Bound">eq′</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1175" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1177" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1179" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1181" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a>
    <a id="1194" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1196" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1198" href="Categories.Object.Kernel.html#474" class="Generalizable">i</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1212" href="Categories.Object.Kernel.html#1146" class="Bound">eq</a> <a id="1215" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1217" href="Categories.Object.Kernel.html#939" class="Field">universal</a> <a id="1227" href="Categories.Object.Kernel.html#1167" class="Bound">eq′</a>
  <a id="1233" href="Categories.Object.Kernel.html#1124" class="Function">universal-resp-≈</a> <a id="1250" href="Categories.Object.Kernel.html#1250" class="Bound">h≈i</a> <a id="1254" class="Symbol">=</a> <a id="1256" href="Categories.Object.Kernel.html#1058" class="Field">unique</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1266" href="Categories.Object.Kernel.html#1250" class="Bound">h≈i</a> <a id="1270" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1272" href="Categories.Object.Kernel.html#998" class="Field">factors</a><a id="1279" class="Symbol">)</a>

  <a id="IsKernel.universal-∘"></a><a id="1284" href="Categories.Object.Kernel.html#1284" class="Function">universal-∘</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1300" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1302" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1304" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1306" href="Categories.Object.Kernel.html#472" class="Generalizable">h</a> <a id="1308" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1310" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> 
  <a id="1319" href="Categories.Object.Kernel.html#1284" class="Function">universal-∘</a> <a id="1331" class="Symbol">{</a><a id="1332" class="Argument">h</a> <a id="1334" class="Symbol">=</a> <a id="1336" href="Categories.Object.Kernel.html#1336" class="Bound">h</a><a id="1337" class="Symbol">}</a> <a id="1339" class="Symbol">=</a> <a id="1341" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1351" href="Categories.Object.Kernel.html#864" class="Bound">f</a> <a id="1353" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1355" href="Categories.Object.Kernel.html#852" class="Bound">k</a> <a id="1357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1359" href="Categories.Object.Kernel.html#1336" class="Bound">h</a> <a id="1361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1364" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1370" href="Categories.Object.Kernel.html#911" class="Field">commute</a> <a id="1378" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1384" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="1390" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1392" href="Categories.Object.Kernel.html#1336" class="Bound">h</a> <a id="1394" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1397" href="Categories.Object.Zero.html#827" class="Function">zero-∘ʳ</a> <a id="1405" href="Categories.Object.Kernel.html#1336" class="Bound">h</a> <a id="1407" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1413" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="1419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1422" class="Keyword">record</a> <a id="Kernel"></a><a id="1429" href="Categories.Object.Kernel.html#1429" class="Record">Kernel</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Categories.Object.Kernel.html#1437" class="Bound">A</a> <a id="1439" href="Categories.Object.Kernel.html#1439" class="Bound">B</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Categories.Object.Kernel.html#1443" class="Bound">f</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Categories.Object.Kernel.html#1437" class="Bound">A</a> <a id="1449" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1451" href="Categories.Object.Kernel.html#1439" class="Bound">B</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Categories.Object.Kernel.html#203" class="Bound">o</a> <a id="1463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1465" href="Categories.Object.Kernel.html#205" class="Bound">ℓ</a> <a id="1467" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1469" href="Categories.Object.Kernel.html#207" class="Bound">e</a><a id="1470" class="Symbol">)</a> <a id="1472" class="Keyword">where</a>
  <a id="1480" class="Keyword">field</a>
     <a id="1491" class="Symbol">{</a><a id="Kernel.kernel"></a><a id="1492" href="Categories.Object.Kernel.html#1492" class="Field">kernel</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Categories.Category.Core.html#559" class="Function">Obj</a>
     <a id="Kernel.kernel⇒"></a><a id="1511" href="Categories.Object.Kernel.html#1511" class="Field">kernel⇒</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Categories.Object.Kernel.html#1492" class="Field">kernel</a> <a id="1528" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1530" href="Categories.Object.Kernel.html#1437" class="Bound">A</a>
     <a id="Kernel.isKernel"></a><a id="1537" href="Categories.Object.Kernel.html#1537" class="Field">isKernel</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="1557" href="Categories.Object.Kernel.html#1511" class="Field">kernel⇒</a> <a id="1565" href="Categories.Object.Kernel.html#1443" class="Bound">f</a>

  <a id="1570" class="Keyword">open</a> <a id="1575" href="Categories.Object.Kernel.html#834" class="Module">IsKernel</a> <a id="1584" href="Categories.Object.Kernel.html#1537" class="Field">isKernel</a> <a id="1593" class="Keyword">public</a>

<a id="IsKernel⇒Kernel"></a><a id="1601" href="Categories.Object.Kernel.html#1601" class="Function">IsKernel⇒Kernel</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Categories.Object.Kernel.html#834" class="Record">IsKernel</a> <a id="1628" href="Categories.Object.Kernel.html#478" class="Generalizable">k</a> <a id="1630" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Categories.Object.Kernel.html#1429" class="Record">Kernel</a> <a id="1641" href="Categories.Object.Kernel.html#470" class="Generalizable">f</a>
<a id="1643" href="Categories.Object.Kernel.html#1601" class="Function">IsKernel⇒Kernel</a> <a id="1659" class="Symbol">{</a><a id="1660" class="Argument">k</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Categories.Object.Kernel.html#1664" class="Bound">k</a><a id="1665" class="Symbol">}</a> <a id="1667" href="Categories.Object.Kernel.html#1667" class="Bound">isKernel</a> <a id="1676" class="Symbol">=</a> <a id="1678" class="Keyword">record</a>
  <a id="1687" class="Symbol">{</a> <a id="1689" href="Categories.Object.Kernel.html#1511" class="Field">kernel⇒</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Categories.Object.Kernel.html#1664" class="Bound">k</a>
  <a id="1703" class="Symbol">;</a> <a id="1705" href="Categories.Object.Kernel.html#1537" class="Field">isKernel</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Categories.Object.Kernel.html#1667" class="Bound">isKernel</a>
  <a id="1727" class="Symbol">}</a>
</pre></body></html>

==> anc/Categories.Object.Product.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Keyword">module</a> <a id="76" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="107" class="Symbol">{</a><a id="108" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="110" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="112" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="113" class="Symbol">}</a> <a id="115" class="Symbol">(</a><a id="116" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a> <a id="118" class="Symbol">:</a> <a id="120" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="129" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="131" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="133" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="134" class="Symbol">)</a> <a id="136" class="Keyword">where</a>

<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Level.html" class="Module">Level</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Function.html" class="Module">Function</a> <a id="182" class="Keyword">using</a> <a id="188" class="Symbol">(</a><a id="189" href="Function.Base.html#1638" class="Function">flip</a><a id="193" class="Symbol">;</a> <a id="195" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="198" class="Symbol">)</a>

<a id="201" class="Keyword">open</a> <a id="206" class="Keyword">import</a> <a id="213" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="233" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="277" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>

<a id="280" class="Keyword">open</a> <a id="285" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="294" href="Categories.Object.Product.Core.html#116" class="Bound">𝒞</a>
<a id="296" class="Keyword">open</a> <a id="301" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="315" class="Keyword">private</a>
  <a id="325" class="Keyword">variable</a>
    <a id="338" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="340" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="342" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="344" href="Categories.Object.Product.Core.html#344" class="Generalizable">D</a> <a id="346" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="348" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="350" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a> <a id="352" class="Symbol">:</a> <a id="354" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="362" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="364" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="366" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="368" class="Symbol">:</a> <a id="370" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="372" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="374" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>

<a id="377" class="Comment">-- Borrowed from Dan Doel&#39;s definition of products</a>
<a id="428" class="Keyword">record</a> <a id="Product"></a><a id="435" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="443" class="Symbol">(</a><a id="444" href="Categories.Object.Product.Core.html#444" class="Bound">A</a> <a id="446" href="Categories.Object.Product.Core.html#446" class="Bound">B</a> <a id="448" class="Symbol">:</a> <a id="450" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="453" class="Symbol">)</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="461" class="Symbol">(</a><a id="462" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="464" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="466" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="470" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="471" class="Symbol">)</a> <a id="473" class="Keyword">where</a>

  <a id="482" class="Keyword">infix</a> <a id="488" class="Number">10</a> <a id="491" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>

  <a id="500" class="Keyword">field</a>
    <a id="Product.A×B"></a><a id="510" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>   <a id="516" class="Symbol">:</a> <a id="518" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Product.π₁"></a><a id="526" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>    <a id="532" class="Symbol">:</a> <a id="534" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="538" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="540" href="Categories.Object.Product.Core.html#444" class="Bound">A</a>
    <a id="Product.π₂"></a><a id="546" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>    <a id="552" class="Symbol">:</a> <a id="554" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="558" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="560" href="Categories.Object.Product.Core.html#446" class="Bound">B</a>
    <a id="Product.⟨_,_⟩"></a><a id="566" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a> <a id="572" class="Symbol">:</a> <a id="574" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="576" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="578" href="Categories.Object.Product.Core.html#444" class="Bound">A</a> <a id="580" class="Symbol">→</a> <a id="582" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="584" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="586" href="Categories.Object.Product.Core.html#446" class="Bound">B</a> <a id="588" class="Symbol">→</a> <a id="590" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="592" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="594" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>

    <a id="Product.project₁"></a><a id="603" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="612" class="Symbol">:</a> <a id="614" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="617" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="619" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="621" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="623" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="625" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="627" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="629" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="631" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
    <a id="Product.project₂"></a><a id="637" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="646" class="Symbol">:</a> <a id="648" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="651" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="653" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="655" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="657" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="659" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="661" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="663" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="665" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
    <a id="Product.unique"></a><a id="671" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="680" class="Symbol">:</a> <a id="682" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="685" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="687" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="689" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="691" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="693" class="Symbol">→</a> <a id="695" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="698" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="700" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="702" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="704" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="706" class="Symbol">→</a> <a id="708" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="710" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="712" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="714" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="716" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="718" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="720" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>

  <a id="725" class="Keyword">open</a> <a id="730" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

  <a id="Product.g-η"></a><a id="739" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a> <a id="743" class="Symbol">:</a> <a id="745" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="747" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="750" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="752" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="754" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="756" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="759" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="761" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="763" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="765" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="767" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
  <a id="771" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a> <a id="775" class="Symbol">=</a> <a id="777" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="784" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="789" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="Product.η"></a><a id="797" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="799" class="Symbol">:</a> <a id="801" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="803" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="806" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="808" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="811" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="813" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="815" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="820" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="822" class="Symbol">=</a> <a id="824" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="831" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="841" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a>

  <a id="Product.⟨⟩-cong₂"></a><a id="854" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="863" class="Symbol">:</a> <a id="865" class="Symbol">∀</a> <a id="867" class="Symbol">{</a><a id="868" href="Categories.Object.Product.Core.html#868" class="Bound">f</a> <a id="870" href="Categories.Object.Product.Core.html#870" class="Bound">f′</a> <a id="873" class="Symbol">:</a> <a id="875" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="877" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="879" href="Categories.Object.Product.Core.html#444" class="Bound">A</a><a id="880" class="Symbol">}</a> <a id="882" class="Symbol">{</a><a id="883" href="Categories.Object.Product.Core.html#883" class="Bound">g</a> <a id="885" href="Categories.Object.Product.Core.html#885" class="Bound">g′</a> <a id="888" class="Symbol">:</a> <a id="890" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="892" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="894" href="Categories.Object.Product.Core.html#446" class="Bound">B</a><a id="895" class="Symbol">}</a> <a id="897" class="Symbol">→</a> <a id="899" href="Categories.Object.Product.Core.html#868" class="Bound">f</a> <a id="901" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="903" href="Categories.Object.Product.Core.html#870" class="Bound">f′</a> <a id="906" class="Symbol">→</a> <a id="908" href="Categories.Object.Product.Core.html#883" class="Bound">g</a> <a id="910" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="912" href="Categories.Object.Product.Core.html#885" class="Bound">g′</a> <a id="915" class="Symbol">→</a> <a id="917" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="919" href="Categories.Object.Product.Core.html#868" class="Bound">f</a> <a id="921" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="923" href="Categories.Object.Product.Core.html#883" class="Bound">g</a> <a id="925" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="927" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="929" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="931" href="Categories.Object.Product.Core.html#870" class="Bound">f′</a> <a id="934" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="936" href="Categories.Object.Product.Core.html#885" class="Bound">g′</a> <a id="939" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a>
  <a id="943" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="952" href="Categories.Object.Product.Core.html#952" class="Bound">f≡f′</a> <a id="957" href="Categories.Object.Product.Core.html#957" class="Bound">g≡g′</a> <a id="962" class="Symbol">=</a> <a id="964" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="971" class="Symbol">(</a><a id="972" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="981" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="983" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="985" href="Categories.Object.Product.Core.html#952" class="Bound">f≡f′</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">(</a><a id="992" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1001" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="1003" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1005" href="Categories.Object.Product.Core.html#957" class="Bound">g≡g′</a><a id="1009" class="Symbol">)</a>

  <a id="Product.∘-distribʳ-⟨⟩"></a><a id="1014" href="Categories.Object.Product.Core.html#1014" class="Function">∘-distribʳ-⟨⟩</a> <a id="1028" class="Symbol">:</a> <a id="1030" class="Symbol">∀</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Categories.Object.Product.Core.html#1033" class="Bound">f</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1039" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1041" href="Categories.Object.Product.Core.html#444" class="Bound">A</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Symbol">{</a><a id="1045" href="Categories.Object.Product.Core.html#1045" class="Bound">g</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1051" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1053" href="Categories.Object.Product.Core.html#446" class="Bound">B</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Categories.Object.Product.Core.html#1057" class="Bound">q</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Categories.Object.Product.Core.html#344" class="Generalizable">D</a> <a id="1063" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1065" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1072" href="Categories.Object.Product.Core.html#1033" class="Bound">f</a> <a id="1074" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1076" href="Categories.Object.Product.Core.html#1045" class="Bound">g</a> <a id="1078" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="1080" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1082" href="Categories.Object.Product.Core.html#1057" class="Bound">q</a> <a id="1084" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1086" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1088" href="Categories.Object.Product.Core.html#1033" class="Bound">f</a> <a id="1090" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1092" href="Categories.Object.Product.Core.html#1057" class="Bound">q</a> <a id="1094" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1096" href="Categories.Object.Product.Core.html#1045" class="Bound">g</a> <a id="1098" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1100" href="Categories.Object.Product.Core.html#1057" class="Bound">q</a> <a id="1102" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a>
  <a id="1106" href="Categories.Object.Product.Core.html#1014" class="Function">∘-distribʳ-⟨⟩</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1124" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1126" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1140" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a><a id="1148" class="Symbol">)</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="1157" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a><a id="1165" class="Symbol">)</a>

  <a id="Product.unique′"></a><a id="1170" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="1183" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1185" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1187" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1189" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="1192" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1194" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="1201" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1203" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1205" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1207" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="1210" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1212" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1214" class="Symbol">→</a> <a id="1216" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1218" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1220" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
  <a id="1224" href="Categories.Object.Product.Core.html#1170" class="Function">unique′</a> <a id="1232" href="Categories.Object.Product.Core.html#1232" class="Bound">eq₁</a> <a id="1236" href="Categories.Object.Product.Core.html#1236" class="Bound">eq₂</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="1261" href="Categories.Object.Product.Core.html#1232" class="Bound">eq₁</a> <a id="1265" href="Categories.Object.Product.Core.html#1236" class="Bound">eq₂</a><a id="1268" class="Symbol">))</a> <a id="1271" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a>

<a id="1276" class="Keyword">record</a> <a id="IsProduct"></a><a id="1283" href="Categories.Object.Product.Core.html#1283" class="Record">IsProduct</a> <a id="1293" class="Symbol">{</a><a id="1294" href="Categories.Object.Product.Core.html#1294" class="Bound">A</a> <a id="1296" href="Categories.Object.Product.Core.html#1296" class="Bound">B</a> <a id="1298" href="Categories.Object.Product.Core.html#1298" class="Bound">P</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Categories.Object.Product.Core.html#1302" class="Bound">π₁</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Categories.Object.Product.Core.html#1298" class="Bound">P</a> <a id="1309" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1311" href="Categories.Object.Product.Core.html#1294" class="Bound">A</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Categories.Object.Product.Core.html#1315" class="Bound">π₂</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Categories.Object.Product.Core.html#1298" class="Bound">P</a> <a id="1322" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1324" href="Categories.Object.Product.Core.html#1296" class="Bound">B</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Categories.Object.Product.Core.html#108" class="Bound">o</a> <a id="1336" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1338" href="Categories.Object.Product.Core.html#110" class="Bound">ℓ</a> <a id="1340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1342" href="Categories.Object.Product.Core.html#112" class="Bound">e</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Keyword">where</a>
  <a id="1353" class="Keyword">infix</a> <a id="1359" class="Number">10</a> <a id="1362" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨_,_⟩</a>

  <a id="1371" class="Keyword">field</a>
    <a id="IsProduct.⟨_,_⟩"></a><a id="1381" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨_,_⟩</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1391" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1393" href="Categories.Object.Product.Core.html#1294" class="Bound">A</a> <a id="1395" class="Symbol">→</a> <a id="1397" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1399" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1401" href="Categories.Object.Product.Core.html#1296" class="Bound">B</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Categories.Object.Product.Core.html#342" class="Generalizable">C</a> <a id="1407" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1409" href="Categories.Object.Product.Core.html#1298" class="Bound">P</a>

    <a id="IsProduct.project₁"></a><a id="1416" href="Categories.Object.Product.Core.html#1416" class="Field">project₁</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Categories.Object.Product.Core.html#1302" class="Bound">π₁</a> <a id="1430" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1432" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨</a> <a id="1434" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1436" href="Categories.Object.Product.Core.html#1381" class="Field Operator">,</a> <a id="1438" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1440" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟩</a> <a id="1442" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1444" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>
    <a id="IsProduct.project₂"></a><a id="1450" href="Categories.Object.Product.Core.html#1450" class="Field">project₂</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Categories.Object.Product.Core.html#1315" class="Bound">π₂</a> <a id="1464" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1466" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨</a> <a id="1468" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1470" href="Categories.Object.Product.Core.html#1381" class="Field Operator">,</a> <a id="1472" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1474" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟩</a> <a id="1476" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1478" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a>
    <a id="IsProduct.unique"></a><a id="1484" href="Categories.Object.Product.Core.html#1484" class="Field">unique</a>   <a id="1493" class="Symbol">:</a> <a id="1495" href="Categories.Object.Product.Core.html#1302" class="Bound">π₁</a> <a id="1498" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1500" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1502" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1504" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="Categories.Object.Product.Core.html#1315" class="Bound">π₂</a> <a id="1511" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1513" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a> <a id="1515" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1517" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="1519" class="Symbol">→</a> <a id="1521" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨</a> <a id="1523" href="Categories.Object.Product.Core.html#364" class="Generalizable">i</a> <a id="1525" href="Categories.Object.Product.Core.html#1381" class="Field Operator">,</a> <a id="1527" href="Categories.Object.Product.Core.html#366" class="Generalizable">j</a> <a id="1529" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟩</a> <a id="1531" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1533" href="Categories.Object.Product.Core.html#362" class="Generalizable">h</a>

<a id="Product⇒IsProduct"></a><a id="1536" href="Categories.Object.Product.Core.html#1536" class="Function">Product⇒IsProduct</a> <a id="1554" class="Symbol">:</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Categories.Object.Product.Core.html#1557" class="Bound">p</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1569" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="1571" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">→</a> <a id="1576" href="Categories.Object.Product.Core.html#1283" class="Record">IsProduct</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a> <a id="1598" href="Categories.Object.Product.Core.html#1557" class="Bound">p</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="1613" href="Categories.Object.Product.Core.html#1557" class="Bound">p</a><a id="1614" class="Symbol">)</a>
<a id="1616" href="Categories.Object.Product.Core.html#1536" class="Function">Product⇒IsProduct</a> <a id="1634" href="Categories.Object.Product.Core.html#1634" class="Bound">p</a> <a id="1636" class="Symbol">=</a> <a id="1638" class="Keyword">record</a>
  <a id="1647" class="Symbol">{</a> <a id="1649" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨_,_⟩</a>    <a id="1658" class="Symbol">=</a> <a id="1660" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>
  <a id="1668" class="Symbol">;</a> <a id="1670" href="Categories.Object.Product.Core.html#1416" class="Field">project₁</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>
  <a id="1692" class="Symbol">;</a> <a id="1694" href="Categories.Object.Product.Core.html#1450" class="Field">project₂</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>
  <a id="1716" class="Symbol">;</a> <a id="1718" href="Categories.Object.Product.Core.html#1484" class="Field">unique</a>   <a id="1727" class="Symbol">=</a> <a id="1729" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>
  <a id="1738" class="Symbol">}</a>
  <a id="1742" class="Keyword">where</a> <a id="1748" class="Keyword">open</a> <a id="1753" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1761" href="Categories.Object.Product.Core.html#1634" class="Bound">p</a>

<a id="IsProduct⇒Product"></a><a id="1764" href="Categories.Object.Product.Core.html#1764" class="Function">IsProduct⇒Product</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Categories.Object.Product.Core.html#1787" class="Bound">P</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">{</a><a id="1791" href="Categories.Object.Product.Core.html#1791" class="Bound">π₁</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Categories.Object.Product.Core.html#1787" class="Bound">P</a> <a id="1798" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1800" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a><a id="1801" class="Symbol">}</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Categories.Object.Product.Core.html#1804" class="Bound">π₂</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Categories.Object.Product.Core.html#1787" class="Bound">P</a> <a id="1811" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1813" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="1814" class="Symbol">}</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Categories.Object.Product.Core.html#1283" class="Record">IsProduct</a> <a id="1828" href="Categories.Object.Product.Core.html#1791" class="Bound">π₁</a> <a id="1831" href="Categories.Object.Product.Core.html#1804" class="Bound">π₂</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1844" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="1846" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>
<a id="1848" href="Categories.Object.Product.Core.html#1764" class="Function">IsProduct⇒Product</a> <a id="1866" href="Categories.Object.Product.Core.html#1866" class="Bound">p</a> <a id="1868" class="Symbol">=</a> <a id="1870" class="Keyword">record</a>
  <a id="1879" class="Symbol">{</a> <a id="1881" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>    <a id="1890" class="Symbol">=</a> <a id="1892" href="Categories.Object.Product.Core.html#1381" class="Field Operator">⟨_,_⟩</a>
  <a id="1900" class="Symbol">;</a> <a id="1902" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Categories.Object.Product.Core.html#1416" class="Field">project₁</a>
  <a id="1924" class="Symbol">;</a> <a id="1926" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Categories.Object.Product.Core.html#1450" class="Field">project₂</a>
  <a id="1948" class="Symbol">;</a> <a id="1950" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>   <a id="1959" class="Symbol">=</a> <a id="1961" href="Categories.Object.Product.Core.html#1484" class="Field">unique</a>
  <a id="1970" class="Symbol">}</a>
  <a id="1974" class="Keyword">where</a> <a id="1980" class="Keyword">open</a> <a id="1985" href="Categories.Object.Product.Core.html#1283" class="Module">IsProduct</a> <a id="1995" href="Categories.Object.Product.Core.html#1866" class="Bound">p</a>

<a id="1998" class="Keyword">module</a> <a id="2005" href="Categories.Object.Product.Core.html#2005" class="Module">_</a> <a id="2007" class="Symbol">{</a><a id="2008" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a> <a id="2010" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a> <a id="2012" class="Symbol">:</a> <a id="2014" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="2017" class="Symbol">}</a> <a id="2019" class="Keyword">where</a>
  <a id="2027" class="Keyword">open</a> <a id="2032" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2040" class="Symbol">{</a><a id="2041" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a><a id="2042" class="Symbol">}</a> <a id="2044" class="Symbol">{</a><a id="2045" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a><a id="2046" class="Symbol">}</a> <a id="2048" class="Keyword">renaming</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a> <a id="2064" class="Symbol">to</a> <a id="2067" class="Field Operator">_⟨_,_⟩</a><a id="2073" class="Symbol">)</a>

  <a id="2078" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2085" class="Symbol">:</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Categories.Object.Product.Core.html#2088" class="Bound">p₁</a> <a id="2091" href="Categories.Object.Product.Core.html#2091" class="Bound">p₂</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2104" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a> <a id="2106" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="2115" href="Categories.Object.Product.Core.html#2088" class="Bound">p₁</a> <a id="2118" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="2120" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="2124" href="Categories.Object.Product.Core.html#2091" class="Bound">p₂</a>
  <a id="2129" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2136" href="Categories.Object.Product.Core.html#2136" class="Bound">p₁</a> <a id="2139" href="Categories.Object.Product.Core.html#2139" class="Bound">p₂</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Categories.Object.Product.Core.html#2139" class="Bound">p₂</a> <a id="2147" href="Categories.Object.Product.Core.html#2067" class="Field Operator">⟨</a> <a id="2149" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="2152" href="Categories.Object.Product.Core.html#2136" class="Bound">p₁</a> <a id="2155" href="Categories.Object.Product.Core.html#2067" class="Field Operator">,</a> <a id="2157" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="2160" href="Categories.Object.Product.Core.html#2136" class="Bound">p₁</a> <a id="2163" href="Categories.Object.Product.Core.html#2067" class="Field Operator">⟩</a>

  <a id="2168" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a> <a id="2176" class="Symbol">:</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Categories.Object.Product.Core.html#2179" class="Bound">p₁</a> <a id="2182" href="Categories.Object.Product.Core.html#2182" class="Bound">p₂</a> <a id="2185" href="Categories.Object.Product.Core.html#2185" class="Bound">p₃</a> <a id="2188" class="Symbol">:</a> <a id="2190" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2198" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a> <a id="2200" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2212" href="Categories.Object.Product.Core.html#2182" class="Bound">p₂</a> <a id="2215" href="Categories.Object.Product.Core.html#2185" class="Bound">p₃</a> <a id="2218" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2220" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2227" href="Categories.Object.Product.Core.html#2179" class="Bound">p₁</a> <a id="2230" href="Categories.Object.Product.Core.html#2182" class="Bound">p₂</a> <a id="2233" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2235" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2242" href="Categories.Object.Product.Core.html#2179" class="Bound">p₁</a> <a id="2245" href="Categories.Object.Product.Core.html#2185" class="Bound">p₃</a>
  <a id="2250" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a> <a id="2258" href="Categories.Object.Product.Core.html#2258" class="Bound">p₁</a> <a id="2261" href="Categories.Object.Product.Core.html#2261" class="Bound">p₂</a> <a id="2264" href="Categories.Object.Product.Core.html#2264" class="Bound">p₃</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2271" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2273" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="2280" href="Categories.Object.Product.Core.html#2264" class="Bound">p₃</a>
    <a id="2287" class="Symbol">(</a><a id="2288" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="2313" href="Categories.Object.Product.Core.html#2264" class="Bound">p₃</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="2327" href="Categories.Object.Product.Core.html#2261" class="Bound">p₂</a><a id="2329" class="Symbol">))</a>
    <a id="2336" class="Symbol">(</a><a id="2337" href="Categories.Morphism.Reasoning.Core.html#6062" class="Function">glueTrianglesʳ</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="2362" href="Categories.Object.Product.Core.html#2264" class="Bound">p₃</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="2376" href="Categories.Object.Product.Core.html#2261" class="Bound">p₂</a><a id="2378" class="Symbol">))</a>

  <a id="2384" href="Categories.Object.Product.Core.html#2384" class="Function">repack≡id</a> <a id="2394" class="Symbol">:</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Categories.Object.Product.Core.html#2397" class="Bound">p</a> <a id="2399" class="Symbol">:</a> <a id="2401" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2409" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a> <a id="2411" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a><a id="2412" class="Symbol">)</a> <a id="2414" class="Symbol">→</a> <a id="2416" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2423" href="Categories.Object.Product.Core.html#2397" class="Bound">p</a> <a id="2425" href="Categories.Object.Product.Core.html#2397" class="Bound">p</a> <a id="2427" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2429" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2434" href="Categories.Object.Product.Core.html#2384" class="Function">repack≡id</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Categories.Object.Product.Core.html#797" class="Function">η</a>

  <a id="2451" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Categories.Object.Product.Core.html#2468" class="Bound">p₁</a> <a id="2471" href="Categories.Object.Product.Core.html#2471" class="Bound">p₂</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2484" href="Categories.Object.Product.Core.html#2008" class="Bound">A</a> <a id="2486" href="Categories.Object.Product.Core.html#2010" class="Bound">B</a><a id="2487" class="Symbol">)</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2498" href="Categories.Object.Product.Core.html#2468" class="Bound">p₁</a> <a id="2501" href="Categories.Object.Product.Core.html#2471" class="Bound">p₂</a> <a id="2504" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2506" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2513" href="Categories.Object.Product.Core.html#2471" class="Bound">p₂</a> <a id="2516" href="Categories.Object.Product.Core.html#2468" class="Bound">p₁</a> <a id="2519" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2521" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="2526" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a> <a id="2540" href="Categories.Object.Product.Core.html#2540" class="Bound">p₁</a> <a id="2543" href="Categories.Object.Product.Core.html#2543" class="Bound">p₂</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a> <a id="2556" href="Categories.Object.Product.Core.html#2543" class="Bound">p₂</a> <a id="2559" href="Categories.Object.Product.Core.html#2540" class="Bound">p₁</a> <a id="2562" href="Categories.Object.Product.Core.html#2543" class="Bound">p₂</a> <a id="2565" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2567" href="Categories.Object.Product.Core.html#2384" class="Function">repack≡id</a> <a id="2577" href="Categories.Object.Product.Core.html#2543" class="Bound">p₂</a>

<a id="up-to-iso"></a><a id="2581" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a> <a id="2591" class="Symbol">:</a> <a id="2593" class="Symbol">∀</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Categories.Object.Product.Core.html#2596" class="Bound">p₁</a> <a id="2599" href="Categories.Object.Product.Core.html#2599" class="Bound">p₂</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2612" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2614" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2631" href="Categories.Object.Product.Core.html#2596" class="Bound">p₁</a> <a id="2634" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2636" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2648" href="Categories.Object.Product.Core.html#2599" class="Bound">p₂</a>
<a id="2651" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a> <a id="2661" href="Categories.Object.Product.Core.html#2661" class="Bound">p₁</a> <a id="2664" href="Categories.Object.Product.Core.html#2664" class="Bound">p₂</a> <a id="2667" class="Symbol">=</a> <a id="2669" class="Keyword">record</a>
  <a id="2678" class="Symbol">{</a> <a id="2680" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2685" class="Symbol">=</a> <a id="2687" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2694" href="Categories.Object.Product.Core.html#2661" class="Bound">p₁</a> <a id="2697" href="Categories.Object.Product.Core.html#2664" class="Bound">p₂</a>
  <a id="2702" class="Symbol">;</a> <a id="2704" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="2709" class="Symbol">=</a> <a id="2711" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2718" href="Categories.Object.Product.Core.html#2664" class="Bound">p₂</a> <a id="2721" href="Categories.Object.Product.Core.html#2661" class="Bound">p₁</a>
  <a id="2726" class="Symbol">;</a> <a id="2728" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="2733" class="Symbol">=</a> <a id="2735" class="Keyword">record</a>
    <a id="2746" class="Symbol">{</a> <a id="2748" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a> <a id="2769" href="Categories.Object.Product.Core.html#2664" class="Bound">p₂</a> <a id="2772" href="Categories.Object.Product.Core.html#2661" class="Bound">p₁</a>
    <a id="2779" class="Symbol">;</a> <a id="2781" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Categories.Object.Product.Core.html#2451" class="Function">repack-cancel</a> <a id="2802" href="Categories.Object.Product.Core.html#2661" class="Bound">p₁</a> <a id="2805" href="Categories.Object.Product.Core.html#2664" class="Bound">p₂</a>
    <a id="2812" class="Symbol">}</a>
  <a id="2816" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="2819" href="Categories.Object.Product.Core.html#2819" class="Function">transport-by-iso</a> <a id="2836" class="Symbol">:</a> <a id="2838" class="Symbol">∀</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Categories.Object.Product.Core.html#2841" class="Bound">p</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2853" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2855" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">→</a> <a id="2860" class="Symbol">∀</a> <a id="2862" class="Symbol">{</a><a id="2863" href="Categories.Object.Product.Core.html#2863" class="Bound">X</a><a id="2864" class="Symbol">}</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="2880" href="Categories.Object.Product.Core.html#2841" class="Bound">p</a> <a id="2882" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2884" href="Categories.Object.Product.Core.html#2863" class="Bound">X</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2896" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="2898" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a>
<a id="2900" href="Categories.Object.Product.Core.html#2819" class="Function">transport-by-iso</a> <a id="2917" href="Categories.Object.Product.Core.html#2917" class="Bound">p</a> <a id="2919" class="Symbol">{</a><a id="2920" href="Categories.Object.Product.Core.html#2920" class="Bound">X</a><a id="2921" class="Symbol">}</a> <a id="2923" href="Categories.Object.Product.Core.html#2923" class="Bound">p≅X</a> <a id="2927" class="Symbol">=</a> <a id="2929" class="Keyword">record</a>
  <a id="2938" class="Symbol">{</a> <a id="2940" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Categories.Object.Product.Core.html#2920" class="Bound">X</a>
  <a id="2950" class="Symbol">;</a> <a id="2952" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="2955" class="Symbol">=</a> <a id="2957" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="2960" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2962" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2967" class="Symbol">;</a> <a id="2969" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="2977" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2979" href="Categories.Morphism.html#2023" class="Field">to</a>
  <a id="2984" class="Symbol">;</a> <a id="2986" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a> <a id="2992" class="Symbol">=</a> <a id="2994" class="Symbol">λ</a> <a id="2996" href="Categories.Object.Product.Core.html#2996" class="Bound">h₁</a> <a id="2999" href="Categories.Object.Product.Core.html#2999" class="Bound">h₂</a> <a id="3002" class="Symbol">→</a> <a id="3004" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3009" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3011" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="3013" href="Categories.Object.Product.Core.html#2996" class="Bound">h₁</a> <a id="3016" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="3018" href="Categories.Object.Product.Core.html#2999" class="Bound">h₂</a> <a id="3021" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>
  <a id="3025" class="Symbol">;</a> <a id="3027" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="3050" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="3055" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3057" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a>
  <a id="3068" class="Symbol">;</a> <a id="3070" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Categories.Morphism.Reasoning.Core.html#7037" class="Function">cancelInner</a> <a id="3093" href="Categories.Morphism.html#1586" class="Function">isoˡ</a> <a id="3098" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3100" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a>
  <a id="3111" class="Symbol">;</a> <a id="3113" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="3120" class="Symbol">=</a> <a id="3122" class="Symbol">λ</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Categories.Object.Product.Core.html#3125" class="Bound">_</a> <a id="3127" href="Categories.Object.Product.Core.html#3127" class="Bound">i</a> <a id="3129" href="Categories.Object.Product.Core.html#3129" class="Bound">l</a> <a id="3131" href="Categories.Object.Product.Core.html#3131" class="Bound">r</a><a id="3132" class="Symbol">}</a> <a id="3134" href="Categories.Object.Product.Core.html#3134" class="Bound">pf₁</a> <a id="3138" href="Categories.Object.Product.Core.html#3138" class="Bound">pf₂</a> <a id="3142" class="Symbol">→</a> <a id="3144" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3154" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3159" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3161" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="3163" href="Categories.Object.Product.Core.html#3129" class="Bound">l</a> <a id="3165" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="3167" href="Categories.Object.Product.Core.html#3131" class="Bound">r</a> <a id="3169" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>                         <a id="3195" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3199" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3207" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="3216" href="Categories.Object.Product.Core.html#3134" class="Bound">pf₁</a> <a id="3220" href="Categories.Object.Product.Core.html#3138" class="Bound">pf₂</a> <a id="3224" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="3230" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3235" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3237" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a> <a id="3243" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3245" href="Categories.Morphism.html#2023" class="Field">to</a><a id="3247" class="Symbol">)</a> <a id="3249" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3251" href="Categories.Object.Product.Core.html#3127" class="Bound">i</a> <a id="3253" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a> <a id="3259" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3261" href="Categories.Morphism.html#2023" class="Field">to</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3267" href="Categories.Object.Product.Core.html#3127" class="Bound">i</a> <a id="3269" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3274" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3282" href="Categories.Object.Product.Core.html#671" class="Function">unique</a> <a id="3289" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3299" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3309" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3315" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="3320" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3322" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="3325" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3327" href="Categories.Object.Product.Core.html#3127" class="Bound">i</a>                            <a id="3356" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3359" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="3367" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="3372" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3378" href="Categories.Object.Product.Core.html#3127" class="Bound">i</a>                                        <a id="3419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3423" class="Symbol">}</a>
  <a id="3427" class="Keyword">where</a> <a id="3433" class="Keyword">open</a> <a id="3438" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3446" href="Categories.Object.Product.Core.html#2917" class="Bound">p</a>
        <a id="3456" class="Keyword">open</a> <a id="3461" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3465" href="Categories.Object.Product.Core.html#2923" class="Bound">p≅X</a>

<a id="Reversible"></a><a id="3470" href="Categories.Object.Product.Core.html#3470" class="Function">Reversible</a> <a id="3481" class="Symbol">:</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Categories.Object.Product.Core.html#3484" class="Bound">p</a> <a id="3486" class="Symbol">:</a> <a id="3488" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3496" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="3498" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">→</a> <a id="3503" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3511" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="3513" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a>
<a id="3515" href="Categories.Object.Product.Core.html#3470" class="Function">Reversible</a> <a id="3526" href="Categories.Object.Product.Core.html#3526" class="Bound">p</a> <a id="3528" class="Symbol">=</a> <a id="3530" class="Keyword">record</a>
  <a id="3539" class="Symbol">{</a> <a id="3541" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>       <a id="3551" class="Symbol">=</a> <a id="3553" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>
  <a id="3559" class="Symbol">;</a> <a id="3561" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>        <a id="3571" class="Symbol">=</a> <a id="3573" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>
  <a id="3578" class="Symbol">;</a> <a id="3580" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>        <a id="3590" class="Symbol">=</a> <a id="3592" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>
  <a id="3597" class="Symbol">;</a> <a id="3599" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>     <a id="3609" class="Symbol">=</a> <a id="3611" href="Function.Base.html#1638" class="Function">flip</a> <a id="3616" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>
  <a id="3624" class="Symbol">;</a> <a id="3626" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>  <a id="3636" class="Symbol">=</a> <a id="3638" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>
  <a id="3649" class="Symbol">;</a> <a id="3651" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>  <a id="3661" class="Symbol">=</a> <a id="3663" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>
  <a id="3674" class="Symbol">;</a> <a id="3676" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="3683" class="Symbol">=</a> <a id="3685" href="Function.Base.html#1638" class="Function">flip</a> <a id="3690" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>
  <a id="3699" class="Symbol">}</a>
  <a id="3703" class="Keyword">where</a> <a id="3709" class="Keyword">open</a> <a id="3714" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3722" href="Categories.Object.Product.Core.html#3526" class="Bound">p</a>

<a id="Commutative"></a><a id="3725" href="Categories.Object.Product.Core.html#3725" class="Function">Commutative</a> <a id="3737" class="Symbol">:</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Categories.Object.Product.Core.html#3740" class="Bound">p₁</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3753" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a> <a id="3755" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a><a id="3756" class="Symbol">)</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Categories.Object.Product.Core.html#3759" class="Bound">p₂</a> <a id="3762" class="Symbol">:</a> <a id="3764" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3772" href="Categories.Object.Product.Core.html#340" class="Generalizable">B</a> <a id="3774" href="Categories.Object.Product.Core.html#338" class="Generalizable">A</a><a id="3775" class="Symbol">)</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="3791" href="Categories.Object.Product.Core.html#3740" class="Bound">p₁</a> <a id="3794" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="3796" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="3808" href="Categories.Object.Product.Core.html#3759" class="Bound">p₂</a>
<a id="3811" href="Categories.Object.Product.Core.html#3725" class="Function">Commutative</a> <a id="3823" href="Categories.Object.Product.Core.html#3823" class="Bound">p₁</a> <a id="3826" href="Categories.Object.Product.Core.html#3826" class="Bound">p₂</a> <a id="3829" class="Symbol">=</a> <a id="3831" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a> <a id="3841" href="Categories.Object.Product.Core.html#3823" class="Bound">p₁</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Categories.Object.Product.Core.html#3470" class="Function">Reversible</a> <a id="3856" href="Categories.Object.Product.Core.html#3826" class="Bound">p₂</a><a id="3858" class="Symbol">)</a>

<a id="Associable"></a><a id="3861" href="Categories.Object.Product.Core.html#3861" class="Function">Associable</a> <a id="3872" class="Symbol">:</a> <a id="3874" class="Symbol">∀</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Categories.Object.Product.Core.html#3877" class="Bound">p₁</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3890" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="3892" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a><a id="3893" class="Symbol">)</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Categories.Object.Product.Core.html#3896" class="Bound">p₂</a> <a id="3899" class="Symbol">:</a> <a id="3901" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3909" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="3911" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Categories.Object.Product.Core.html#3915" class="Bound">p₃</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3928" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="3943" href="Categories.Object.Product.Core.html#3896" class="Bound">p₂</a><a id="3945" class="Symbol">))</a> <a id="3948" class="Symbol">→</a> <a id="3950" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="3971" href="Categories.Object.Product.Core.html#3877" class="Bound">p₁</a><a id="3973" class="Symbol">)</a> <a id="3975" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a>
<a id="3977" href="Categories.Object.Product.Core.html#3861" class="Function">Associable</a> <a id="3988" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="3991" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="3994" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="3997" class="Symbol">=</a> <a id="3999" class="Keyword">record</a>
  <a id="4008" class="Symbol">{</a> <a id="4010" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>       <a id="4020" class="Symbol">=</a> <a id="4022" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a> <a id="4026" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a>
  <a id="4031" class="Symbol">;</a> <a id="4033" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>        <a id="4043" class="Symbol">=</a> <a id="4045" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4048" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4050" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4053" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4056" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4058" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4061" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4064" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4066" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4069" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4072" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>
  <a id="4076" class="Symbol">;</a> <a id="4078" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>        <a id="4088" class="Symbol">=</a> <a id="4090" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4093" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4096" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4098" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4101" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a>
  <a id="4106" class="Symbol">;</a> <a id="4108" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>     <a id="4118" class="Symbol">=</a> <a id="4120" class="Symbol">λ</a> <a id="4122" href="Categories.Object.Product.Core.html#4122" class="Bound">f</a> <a id="4124" href="Categories.Object.Product.Core.html#4124" class="Bound">g</a> <a id="4126" class="Symbol">→</a> <a id="4128" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4131" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4133" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4136" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4139" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4141" href="Categories.Object.Product.Core.html#4122" class="Bound">f</a> <a id="4143" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4145" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4148" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4150" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4153" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4156" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4158" href="Categories.Object.Product.Core.html#4122" class="Bound">f</a> <a id="4160" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4162" href="Categories.Object.Product.Core.html#4124" class="Bound">g</a> <a id="4164" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4166" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>
  <a id="4170" class="Symbol">;</a> <a id="4172" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>  <a id="4182" class="Symbol">=</a> <a id="4184" class="Symbol">λ</a> <a id="4186" class="Symbol">{</a><a id="4187" href="Categories.Object.Product.Core.html#4187" class="Bound">_</a> <a id="4189" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4191" href="Categories.Object.Product.Core.html#4191" class="Bound">g</a><a id="4192" class="Symbol">}</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4206" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4209" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4211" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4214" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4217" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4219" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4222" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4225" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4227" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4230" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4233" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4235" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4237" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4240" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4242" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4245" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4248" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4250" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4252" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4254" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4257" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4259" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4262" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4265" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4267" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4269" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4271" href="Categories.Object.Product.Core.html#4191" class="Bound">g</a> <a id="4273" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4275" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4277" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4280" href="Categories.Object.Product.Core.html#1014" class="Function">∘-distribʳ-⟨⟩</a> <a id="4294" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4297" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4303" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4306" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4308" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4311" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4314" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4316" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4319" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4321" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4324" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4327" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4329" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4331" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4333" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4336" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4338" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4341" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4344" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4346" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4348" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4350" href="Categories.Object.Product.Core.html#4191" class="Bound">g</a> <a id="4352" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4354" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>
       <a id="4363" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4369" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4372" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4374" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4377" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a><a id="4379" class="Symbol">)</a> <a id="4381" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4383" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4386" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4388" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4391" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4394" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4396" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4398" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4400" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4403" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4405" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4408" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4411" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4413" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4415" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4417" href="Categories.Object.Product.Core.html#4191" class="Bound">g</a> <a id="4419" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4421" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4423" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>       <a id="4431" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4434" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4443" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="4456" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a><a id="4458" class="Symbol">)</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="4486" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a><a id="4488" class="Symbol">)</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="4500" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a><a id="4502" class="Symbol">))</a> <a id="4505" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4511" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4514" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4516" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4519" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4522" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4524" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4526" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4528" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4531" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4534" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4536" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a> <a id="4538" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>                                           <a id="4582" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4585" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a> <a id="4589" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4592" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4598" href="Categories.Object.Product.Core.html#4189" class="Bound">f</a>                                                                      <a id="4669" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="4673" class="Symbol">;</a> <a id="4675" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>  <a id="4685" class="Symbol">=</a> <a id="4687" class="Symbol">λ</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Categories.Object.Product.Core.html#4690" class="Bound">_</a> <a id="4692" href="Categories.Object.Product.Core.html#4692" class="Bound">f</a> <a id="4694" href="Categories.Object.Product.Core.html#4694" class="Bound">g</a><a id="4695" class="Symbol">}</a> <a id="4697" class="Symbol">→</a> <a id="4699" href="Categories.Morphism.Reasoning.Core.html#6339" class="Function">glueTrianglesˡ</a> <a id="4714" class="Symbol">(</a><a id="4715" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="4724" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a><a id="4726" class="Symbol">)</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="4738" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a><a id="4740" class="Symbol">)</a>
  <a id="4744" class="Symbol">;</a> <a id="4746" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Symbol">λ</a> <a id="4757" class="Symbol">{</a><a id="4758" href="Categories.Object.Product.Core.html#4758" class="Bound">_</a> <a id="4760" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="4762" href="Categories.Object.Product.Core.html#4762" class="Bound">f</a> <a id="4764" href="Categories.Object.Product.Core.html#4764" class="Bound">g</a><a id="4765" class="Symbol">}</a> <a id="4767" href="Categories.Object.Product.Core.html#4767" class="Bound">pf₁</a> <a id="4771" href="Categories.Object.Product.Core.html#4771" class="Bound">pf₂</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4787" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4790" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4792" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4795" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4798" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4800" href="Categories.Object.Product.Core.html#4762" class="Bound">f</a> <a id="4802" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4804" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4807" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4809" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="4812" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4815" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4817" href="Categories.Object.Product.Core.html#4762" class="Bound">f</a> <a id="4819" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="4821" href="Categories.Object.Product.Core.html#4764" class="Bound">g</a> <a id="4823" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="4825" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>             <a id="4839" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4842" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4851" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4870" href="Categories.Object.Product.Core.html#4767" class="Bound">pf₁</a><a id="4873" class="Symbol">))</a>
                                                          <a id="4934" class="Symbol">(</a><a id="4935" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="4944" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Categories.Category.Core.html#1706" class="Function">∘-resp-≈ʳ</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4963" href="Categories.Object.Product.Core.html#4767" class="Bound">pf₁</a><a id="4966" class="Symbol">))</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4974" href="Categories.Object.Product.Core.html#4771" class="Bound">pf₂</a><a id="4977" class="Symbol">))</a> <a id="4980" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="4986" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="4989" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="4991" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="4994" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="4997" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4999" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="5002" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5004" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5007" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5010" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5012" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5015" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5018" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5020" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5023" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5026" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="5028" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5030" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a>
       <a id="5039" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5041" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5044" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5046" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5049" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="5052" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5054" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a> <a id="5057" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5059" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5062" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5065" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5067" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5070" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5073" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5075" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5078" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5081" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="5083" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5085" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a>
            <a id="5099" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5105" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5108" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5110" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5113" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a><a id="5115" class="Symbol">)</a> <a id="5117" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5119" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="5121" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="5123" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>                   <a id="5143" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5146" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5155" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5158" class="Symbol">(</a><a id="5159" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5165" class="Symbol">(</a><a id="5166" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a> <a id="5175" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a><a id="5177" class="Symbol">))</a>
                                                          <a id="5238" class="Symbol">(</a><a id="5239" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5248" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5251" class="Symbol">(</a><a id="5252" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="5258" class="Symbol">(</a><a id="5259" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a> <a id="5275" href="Categories.Object.Product.Core.html#3988" class="Bound">p₁</a><a id="5277" class="Symbol">))</a> <a id="5280" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5285" class="Symbol">)</a>
                                                                       <a id="5358" href="Categories.Category.Core.html#715" class="Field">assoc</a><a id="5363" class="Symbol">)</a> <a id="5365" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5371" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5374" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5376" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5379" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5382" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5384" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a>
       <a id="5393" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5395" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5398" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5400" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5403" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5406" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5408" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5411" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5414" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5416" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="5418" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5420" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5423" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a> <a id="5426" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5428" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5431" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5434" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5436" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="5438" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="5440" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a> <a id="5442" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5445" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="5454" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5457" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a> <a id="5467" href="Categories.Object.Product.Core.html#3991" class="Bound">p₂</a><a id="5469" class="Symbol">)</a> <a id="5471" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5477" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5480" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟨</a> <a id="5482" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="5485" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5490" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="5492" href="Categories.Object.Product.Core.html#5645" class="Field Operator">,</a> <a id="5494" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="5497" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5500" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5502" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a> <a id="5504" href="Categories.Object.Product.Core.html#5645" class="Field Operator">⟩</a>                        <a id="5529" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5532" href="Categories.Object.Product.Core.html#739" class="Function">g-η</a> <a id="5536" href="Categories.Object.Product.Core.html#3994" class="Bound">p₃</a> <a id="5539" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="5545" href="Categories.Object.Product.Core.html#4760" class="Bound">i</a>                                                   <a id="5597" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5601" class="Symbol">}</a>
  <a id="5605" class="Keyword">where</a>
  <a id="5613" class="Keyword">open</a> <a id="5618" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5626" class="Keyword">renaming</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a> <a id="5642" class="Symbol">to</a> <a id="5645" class="Field Operator">_⟨_,_⟩</a><a id="5651" class="Symbol">)</a>
  <a id="5655" class="Keyword">open</a> <a id="5660" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>

<a id="Associative"></a><a id="5667" href="Categories.Object.Product.Core.html#5667" class="Function">Associative</a> <a id="5679" class="Symbol">:</a> <a id="5681" class="Symbol">∀</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Categories.Object.Product.Core.html#5684" class="Bound">p₁</a> <a id="5687" class="Symbol">:</a> <a id="5689" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5697" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="5699" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a><a id="5700" class="Symbol">)</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Categories.Object.Product.Core.html#5703" class="Bound">p₂</a> <a id="5706" class="Symbol">:</a> <a id="5708" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5716" href="Categories.Object.Product.Core.html#348" class="Generalizable">Y</a> <a id="5718" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="5719" class="Symbol">)</a>
                <a id="5737" class="Symbol">(</a><a id="5738" href="Categories.Object.Product.Core.html#5738" class="Bound">p₃</a> <a id="5741" class="Symbol">:</a> <a id="5743" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5751" href="Categories.Object.Product.Core.html#346" class="Generalizable">X</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="5766" href="Categories.Object.Product.Core.html#5703" class="Bound">p₂</a><a id="5768" class="Symbol">))</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Categories.Object.Product.Core.html#5772" class="Bound">p₄</a> <a id="5775" class="Symbol">:</a> <a id="5777" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="5798" href="Categories.Object.Product.Core.html#5684" class="Bound">p₁</a><a id="5800" class="Symbol">)</a> <a id="5802" href="Categories.Object.Product.Core.html#350" class="Generalizable">Z</a><a id="5803" class="Symbol">)</a> <a id="5805" class="Symbol">→</a>
                <a id="5823" class="Symbol">(</a><a id="5824" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="5836" href="Categories.Object.Product.Core.html#5738" class="Bound">p₃</a><a id="5838" class="Symbol">)</a> <a id="5840" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="5855" href="Categories.Object.Product.Core.html#5772" class="Bound">p₄</a><a id="5857" class="Symbol">)</a>
<a id="5859" href="Categories.Object.Product.Core.html#5667" class="Function">Associative</a> <a id="5871" href="Categories.Object.Product.Core.html#5871" class="Bound">p₁</a> <a id="5874" href="Categories.Object.Product.Core.html#5874" class="Bound">p₂</a> <a id="5877" href="Categories.Object.Product.Core.html#5877" class="Bound">p₃</a> <a id="5880" href="Categories.Object.Product.Core.html#5880" class="Bound">p₄</a> <a id="5883" class="Symbol">=</a> <a id="5885" href="Categories.Object.Product.Core.html#2581" class="Function">up-to-iso</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Categories.Object.Product.Core.html#3861" class="Function">Associable</a> <a id="5907" href="Categories.Object.Product.Core.html#5871" class="Bound">p₁</a> <a id="5910" href="Categories.Object.Product.Core.html#5874" class="Bound">p₂</a> <a id="5913" href="Categories.Object.Product.Core.html#5877" class="Bound">p₃</a><a id="5915" class="Symbol">)</a> <a id="5917" href="Categories.Object.Product.Core.html#5880" class="Bound">p₄</a>

<a id="Mobile"></a><a id="5921" href="Categories.Object.Product.Core.html#5921" class="Function">Mobile</a> <a id="5928" class="Symbol">:</a> <a id="5930" class="Symbol">∀</a> <a id="5932" class="Symbol">{</a><a id="5933" href="Categories.Object.Product.Core.html#5933" class="Bound">A₁</a> <a id="5936" href="Categories.Object.Product.Core.html#5936" class="Bound">B₁</a> <a id="5939" href="Categories.Object.Product.Core.html#5939" class="Bound">A₂</a> <a id="5942" href="Categories.Object.Product.Core.html#5942" class="Bound">B₂</a><a id="5944" class="Symbol">}</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Categories.Object.Product.Core.html#5947" class="Bound">p</a> <a id="5949" class="Symbol">:</a> <a id="5951" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5959" href="Categories.Object.Product.Core.html#5933" class="Bound">A₁</a> <a id="5962" href="Categories.Object.Product.Core.html#5936" class="Bound">B₁</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Categories.Object.Product.Core.html#5933" class="Bound">A₁</a> <a id="5971" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5973" href="Categories.Object.Product.Core.html#5939" class="Bound">A₂</a> <a id="5976" class="Symbol">→</a> <a id="5978" href="Categories.Object.Product.Core.html#5936" class="Bound">B₁</a> <a id="5981" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="5983" href="Categories.Object.Product.Core.html#5942" class="Bound">B₂</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5996" href="Categories.Object.Product.Core.html#5939" class="Bound">A₂</a> <a id="5999" href="Categories.Object.Product.Core.html#5942" class="Bound">B₂</a>
<a id="6002" href="Categories.Object.Product.Core.html#5921" class="Function">Mobile</a> <a id="6009" href="Categories.Object.Product.Core.html#6009" class="Bound">p</a> <a id="6011" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6017" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6023" class="Symbol">=</a> <a id="6025" class="Keyword">record</a>
  <a id="6034" class="Symbol">{</a> <a id="6036" href="Categories.Object.Product.Core.html#510" class="Field">A×B</a>              <a id="6053" class="Symbol">=</a> <a id="6055" href="Categories.Object.Product.Core.html#510" class="Function">A×B</a>
  <a id="6061" class="Symbol">;</a> <a id="6063" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a>               <a id="6080" class="Symbol">=</a> <a id="6082" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6087" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6093" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6095" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a>
  <a id="6100" class="Symbol">;</a> <a id="6102" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a>               <a id="6119" class="Symbol">=</a> <a id="6121" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6126" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6132" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6134" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a>
  <a id="6139" class="Symbol">;</a> <a id="6141" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨_,_⟩</a>            <a id="6158" class="Symbol">=</a> <a id="6160" class="Symbol">λ</a> <a id="6162" href="Categories.Object.Product.Core.html#6162" class="Bound">h</a> <a id="6164" href="Categories.Object.Product.Core.html#6164" class="Bound">k</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6170" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6173" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6179" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6181" href="Categories.Object.Product.Core.html#6162" class="Bound">h</a> <a id="6183" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6185" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6188" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6194" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6196" href="Categories.Object.Product.Core.html#6164" class="Bound">k</a> <a id="6198" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a>
  <a id="6202" class="Symbol">;</a> <a id="6204" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a>         <a id="6221" class="Symbol">=</a> <a id="6223" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6233" class="Symbol">(</a><a id="6234" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6239" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6245" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6247" href="Categories.Object.Product.Core.html#526" class="Function">π₁</a><a id="6249" class="Symbol">)</a> <a id="6251" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6253" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6255" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6258" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6264" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6266" class="Symbol">_</a> <a id="6268" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6270" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6273" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6279" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6281" class="Symbol">_</a> <a id="6283" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="6285" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6288" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6294" href="Categories.Object.Product.Core.html#603" class="Function">project₁</a> <a id="6303" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6309" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6314" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6320" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6326" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6332" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6334" class="Symbol">_)</a>                         <a id="6361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6364" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="6378" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a><a id="6383" class="Symbol">)</a> <a id="6385" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6391" class="Symbol">_</a>                                                   <a id="6443" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6447" class="Symbol">;</a> <a id="6449" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a>         <a id="6466" class="Symbol">=</a> <a id="6468" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6478" class="Symbol">(</a><a id="6479" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6484" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6490" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6492" href="Categories.Object.Product.Core.html#546" class="Function">π₂</a><a id="6494" class="Symbol">)</a> <a id="6496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6498" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟨</a> <a id="6500" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6503" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6509" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6511" class="Symbol">_</a> <a id="6513" href="Categories.Object.Product.Core.html#566" class="Function Operator">,</a> <a id="6515" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6518" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6524" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6526" class="Symbol">_</a> <a id="6528" href="Categories.Object.Product.Core.html#566" class="Function Operator">⟩</a> <a id="6530" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6533" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="6539" href="Categories.Object.Product.Core.html#637" class="Function">project₂</a> <a id="6548" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6554" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="6559" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6565" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6567" class="Symbol">(</a><a id="6568" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="6571" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6577" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6579" class="Symbol">_)</a>                         <a id="6606" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6609" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="6623" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a><a id="6628" class="Symbol">)</a> <a id="6630" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6636" class="Symbol">_</a>                                                   <a id="6688" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6692" class="Symbol">;</a> <a id="6694" href="Categories.Object.Product.Core.html#671" class="Field">unique</a>        <a id="6708" class="Symbol">=</a> <a id="6710" class="Symbol">λ</a> <a id="6712" href="Categories.Object.Product.Core.html#6712" class="Bound">pfˡ</a> <a id="6716" href="Categories.Object.Product.Core.html#6716" class="Bound">pfʳ</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Categories.Object.Product.Core.html#671" class="Function">unique</a> <a id="6729" class="Symbol">(</a><a id="6730" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="6745" href="Categories.Object.Product.Core.html#6011" class="Bound">A₁≅A₂</a> <a id="6751" class="Symbol">(</a><a id="6752" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6762" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6764" href="Categories.Object.Product.Core.html#6712" class="Bound">pfˡ</a><a id="6767" class="Symbol">))</a>
                                       <a id="6809" class="Symbol">(</a><a id="6810" href="Categories.Morphism.Reasoning.Iso.html#720" class="Function">switch-fromtoˡ</a> <a id="6825" href="Categories.Object.Product.Core.html#6017" class="Bound">B₁≅B₂</a> <a id="6831" class="Symbol">(</a><a id="6832" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="6842" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6844" href="Categories.Object.Product.Core.html#6716" class="Bound">pfʳ</a><a id="6847" class="Symbol">))</a>
  <a id="6852" class="Symbol">}</a>
  <a id="6856" class="Keyword">where</a> <a id="6862" class="Keyword">open</a> <a id="6867" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="6875" href="Categories.Object.Product.Core.html#6009" class="Bound">p</a>
        <a id="6885" class="Keyword">open</a> <a id="6890" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
</pre></body></html>

==> anc/Categories.Object.Product.Morphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product.Morphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">-- Various operations and proofs on morphisms between products</a>

<a id="100" class="Comment">-- Perhaps a bit of overkill? There is so much here that it&#39;s impossible to remember</a>
<a id="185" class="Comment">-- it all</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="228" class="Keyword">module</a> <a id="235" href="Categories.Object.Product.Morphisms.html" class="Module">Categories.Object.Product.Morphisms</a> <a id="271" class="Symbol">{</a><a id="272" href="Categories.Object.Product.Morphisms.html#272" class="Bound">o</a> <a id="274" href="Categories.Object.Product.Morphisms.html#274" class="Bound">ℓ</a> <a id="276" href="Categories.Object.Product.Morphisms.html#276" class="Bound">e</a><a id="277" class="Symbol">}</a> <a id="279" class="Symbol">(</a><a id="280" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a> <a id="282" class="Symbol">:</a> <a id="284" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="293" href="Categories.Object.Product.Morphisms.html#272" class="Bound">o</a> <a id="295" href="Categories.Object.Product.Morphisms.html#274" class="Bound">ℓ</a> <a id="297" href="Categories.Object.Product.Morphisms.html#276" class="Bound">e</a><a id="298" class="Symbol">)</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Function.html" class="Module">Function</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Function.Base.html#1638" class="Function">flip</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Level.html" class="Module">Level</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="403" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a>

<a id="406" class="Keyword">open</a> <a id="411" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="420" href="Categories.Object.Product.Morphisms.html#280" class="Bound">𝒞</a>
<a id="422" class="Keyword">open</a> <a id="427" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="441" class="Keyword">private</a>
  <a id="451" class="Keyword">variable</a>
    <a id="464" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="466" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="468" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="470" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a> <a id="472" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a> <a id="474" href="Categories.Object.Product.Morphisms.html#474" class="Generalizable">F</a> <a id="476" class="Symbol">:</a> <a id="478" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="486" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="488" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="491" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="493" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="496" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="498" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="500" class="Symbol">:</a> <a id="502" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="504" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="506" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a>

<a id="509" class="Keyword">infix</a> <a id="515" class="Number">10</a> <a id="518" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[_]⟨_,_⟩</a> <a id="527" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[_⇒_]_×_</a>
<a id="536" class="Keyword">infix</a> <a id="542" class="Number">12</a> <a id="545" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[_]]</a> <a id="551" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[_]π₁</a> <a id="557" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[_]π₂</a>

<a id="[[_]]"></a><a id="564" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[_]]</a> <a id="570" class="Symbol">:</a> <a id="572" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="580" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="582" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="584" class="Symbol">→</a> <a id="586" href="Categories.Category.Core.html#559" class="Field">Obj</a>
<a id="590" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="593" href="Categories.Object.Product.Morphisms.html#593" class="Bound">p</a> <a id="595" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="598" class="Symbol">=</a> <a id="600" href="Categories.Object.Product.Core.html#510" class="Field">Product.A×B</a> <a id="612" href="Categories.Object.Product.Morphisms.html#593" class="Bound">p</a>

<a id="[_]⟨_,_⟩"></a><a id="615" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[_]⟨_,_⟩</a> <a id="624" class="Symbol">:</a> <a id="626" class="Symbol">∀</a> <a id="628" class="Symbol">(</a><a id="629" href="Categories.Object.Product.Morphisms.html#629" class="Bound">p</a> <a id="631" class="Symbol">:</a> <a id="633" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="641" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="643" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="644" class="Symbol">)</a> <a id="646" class="Symbol">→</a> <a id="648" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="650" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="652" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="654" class="Symbol">→</a> <a id="656" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="658" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="660" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="662" class="Symbol">→</a> <a id="664" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="666" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="668" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="671" href="Categories.Object.Product.Morphisms.html#629" class="Bound">p</a> <a id="673" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a>
<a id="676" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="678" href="Categories.Object.Product.Morphisms.html#678" class="Bound">p</a> <a id="680" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="683" href="Categories.Object.Product.Morphisms.html#683" class="Bound">f</a> <a id="685" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="687" href="Categories.Object.Product.Morphisms.html#687" class="Bound">g</a> <a id="689" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="691" class="Symbol">=</a> <a id="693" href="Categories.Object.Product.Core.html#566" class="Field Operator">Product.⟨_,_⟩</a> <a id="707" href="Categories.Object.Product.Morphisms.html#678" class="Bound">p</a> <a id="709" href="Categories.Object.Product.Morphisms.html#683" class="Bound">f</a> <a id="711" href="Categories.Object.Product.Morphisms.html#687" class="Bound">g</a>

<a id="[_]π₁"></a><a id="714" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[_]π₁</a> <a id="720" class="Symbol">:</a> <a id="722" class="Symbol">∀</a> <a id="724" class="Symbol">(</a><a id="725" href="Categories.Object.Product.Morphisms.html#725" class="Bound">p</a> <a id="727" class="Symbol">:</a> <a id="729" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="737" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="739" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="740" class="Symbol">)</a> <a id="742" class="Symbol">→</a> <a id="744" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="747" href="Categories.Object.Product.Morphisms.html#725" class="Bound">p</a> <a id="749" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="752" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="754" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a>
<a id="756" href="Categories.Object.Product.Morphisms.html#714" class="Function Operator">[_]π₁</a> <a id="762" class="Symbol">=</a> <a id="764" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a>

<a id="[_]π₂"></a><a id="776" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[_]π₂</a> <a id="782" class="Symbol">:</a> <a id="784" class="Symbol">∀</a> <a id="786" class="Symbol">(</a><a id="787" href="Categories.Object.Product.Morphisms.html#787" class="Bound">p</a> <a id="789" class="Symbol">:</a> <a id="791" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="799" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="801" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">→</a> <a id="806" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="809" href="Categories.Object.Product.Morphisms.html#787" class="Bound">p</a> <a id="811" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="814" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="816" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a>
<a id="818" href="Categories.Object.Product.Morphisms.html#776" class="Function Operator">[_]π₂</a> <a id="824" class="Symbol">=</a> <a id="826" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a>

<a id="[_⇒_]_×_"></a><a id="838" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[_⇒_]_×_</a> <a id="847" class="Symbol">:</a> <a id="849" class="Symbol">∀</a> <a id="851" class="Symbol">(</a><a id="852" href="Categories.Object.Product.Morphisms.html#852" class="Bound">p₁</a> <a id="855" class="Symbol">:</a> <a id="857" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="865" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="867" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="868" class="Symbol">)</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Object.Product.Morphisms.html#871" class="Bound">p₂</a> <a id="874" class="Symbol">:</a> <a id="876" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="884" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="886" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">→</a>
             <a id="904" class="Symbol">(</a><a id="905" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="907" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="909" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">→</a> <a id="914" class="Symbol">(</a><a id="915" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="917" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="919" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" class="Symbol">(</a><a id="925" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="928" href="Categories.Object.Product.Morphisms.html#852" class="Bound">p₁</a> <a id="931" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="934" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="936" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="939" href="Categories.Object.Product.Morphisms.html#871" class="Bound">p₂</a> <a id="942" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a><a id="944" class="Symbol">)</a>
<a id="946" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="948" href="Categories.Object.Product.Morphisms.html#948" class="Bound">p₁</a> <a id="951" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="953" href="Categories.Object.Product.Morphisms.html#953" class="Bound">p₂</a> <a id="956" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="958" href="Categories.Object.Product.Morphisms.html#958" class="Bound">f</a> <a id="960" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="962" href="Categories.Object.Product.Morphisms.html#962" class="Bound">g</a>  <a id="965" class="Symbol">=</a> <a id="967" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="969" href="Categories.Object.Product.Morphisms.html#953" class="Bound">p₂</a> <a id="972" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="975" href="Categories.Object.Product.Morphisms.html#958" class="Bound">f</a> <a id="977" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="979" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="985" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="987" href="Categories.Object.Product.Morphisms.html#962" class="Bound">g</a> <a id="989" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="991" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="997" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
  <a id="1001" class="Keyword">where</a> <a id="1007" class="Keyword">module</a> <a id="1014" href="Categories.Object.Product.Morphisms.html#1014" class="Module">p₁</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1027" href="Categories.Object.Product.Morphisms.html#948" class="Bound">p₁</a>
        <a id="1038" class="Keyword">module</a> <a id="1045" href="Categories.Object.Product.Morphisms.html#1045" class="Module">p₂</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1058" href="Categories.Object.Product.Morphisms.html#953" class="Bound">p₂</a>

<a id="id×id"></a><a id="1062" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="1068" class="Symbol">:</a> <a id="1070" class="Symbol">∀</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Categories.Object.Product.Morphisms.html#1073" class="Bound">p</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1085" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1087" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1094" href="Categories.Object.Product.Morphisms.html#1073" class="Bound">p</a> <a id="1096" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1098" href="Categories.Object.Product.Morphisms.html#1073" class="Bound">p</a> <a id="1100" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1102" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1105" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1107" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1110" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1112" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="1115" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a> <a id="1121" href="Categories.Object.Product.Morphisms.html#1121" class="Bound">p</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1133" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1135" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1138" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1140" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="1143" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1145" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1148" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1150" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="1153" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a> <a id="1155" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1158" href="Categories.Object.Product.Core.html#854" class="Function">⟨⟩-cong₂</a> <a id="1167" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1177" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1187" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1191" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟨</a> <a id="1193" href="Categories.Object.Product.Core.html#526" class="Field">π₁</a> <a id="1196" href="Categories.Object.Product.Core.html#566" class="Field Operator">,</a> <a id="1198" href="Categories.Object.Product.Core.html#546" class="Field">π₂</a> <a id="1201" href="Categories.Object.Product.Core.html#566" class="Field Operator">⟩</a>           <a id="1213" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1216" href="Categories.Object.Product.Core.html#797" class="Function">η</a> <a id="1218" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1222" href="Categories.Category.Core.html#630" class="Field">id</a>                    <a id="1244" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1248" class="Keyword">where</a> <a id="1254" class="Keyword">open</a> <a id="1259" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="1267" href="Categories.Object.Product.Morphisms.html#1121" class="Bound">p</a>

<a id="repack≡id×id"></a><a id="1270" href="Categories.Object.Product.Morphisms.html#1270" class="Function">repack≡id×id</a> <a id="1283" class="Symbol">:</a> <a id="1285" class="Symbol">∀</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Categories.Object.Product.Morphisms.html#1288" class="Bound">p₁</a> <a id="1291" href="Categories.Object.Product.Morphisms.html#1291" class="Bound">p₂</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1304" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1306" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="1318" href="Categories.Object.Product.Morphisms.html#1288" class="Bound">p₁</a> <a id="1321" href="Categories.Object.Product.Morphisms.html#1291" class="Bound">p₂</a> <a id="1324" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1326" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1328" href="Categories.Object.Product.Morphisms.html#1288" class="Bound">p₁</a> <a id="1331" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1333" href="Categories.Object.Product.Morphisms.html#1291" class="Bound">p₂</a> <a id="1336" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1338" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="1341" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1343" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="1346" href="Categories.Object.Product.Morphisms.html#1270" class="Function">repack≡id×id</a> <a id="1359" href="Categories.Object.Product.Morphisms.html#1359" class="Bound">p₁</a> <a id="1362" href="Categories.Object.Product.Morphisms.html#1362" class="Bound">p₂</a> <a id="1365" class="Symbol">=</a> <a id="1367" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="1387" href="Categories.Object.Product.Morphisms.html#1362" class="Bound">p₂</a> <a id="1390" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="1400" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a><a id="1409" class="Symbol">)</a>

<a id="[_⇒_]π₁∘×"></a><a id="1412" href="Categories.Object.Product.Morphisms.html#1412" class="Function Operator">[_⇒_]π₁∘×</a> <a id="1422" class="Symbol">:</a> <a id="1424" class="Symbol">∀</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Categories.Object.Product.Morphisms.html#1427" class="Bound">p₁</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1440" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1442" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="1443" class="Symbol">)(</a><a id="1445" href="Categories.Object.Product.Morphisms.html#1445" class="Bound">p₂</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1458" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="1460" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1461" class="Symbol">)</a> <a id="1463" class="Symbol">→</a>
              <a id="1479" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a> <a id="1490" href="Categories.Object.Product.Morphisms.html#1445" class="Bound">p₂</a> <a id="1493" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1495" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1497" href="Categories.Object.Product.Morphisms.html#1427" class="Bound">p₁</a> <a id="1500" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1502" href="Categories.Object.Product.Morphisms.html#1445" class="Bound">p₂</a> <a id="1505" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1507" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1509" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1511" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1513" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1515" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1517" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1519" href="Categories.Object.Product.Core.html#526" class="Field">Product.π₁</a> <a id="1530" href="Categories.Object.Product.Morphisms.html#1427" class="Bound">p₁</a>
<a id="1533" href="Categories.Object.Product.Morphisms.html#1412" class="Function Operator">[_⇒_]π₁∘×</a> <a id="1543" class="Symbol">_</a> <a id="1545" href="Categories.Object.Product.Morphisms.html#1545" class="Bound">p₂</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Categories.Object.Product.Core.html#603" class="Field">Product.project₁</a> <a id="1567" href="Categories.Object.Product.Morphisms.html#1545" class="Bound">p₂</a>

<a id="[_⇒_]π₂∘×"></a><a id="1571" href="Categories.Object.Product.Morphisms.html#1571" class="Function Operator">[_⇒_]π₂∘×</a> <a id="1581" class="Symbol">:</a> <a id="1583" class="Symbol">∀</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Categories.Object.Product.Morphisms.html#1586" class="Bound">p₁</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1599" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1601" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Categories.Object.Product.Morphisms.html#1605" class="Bound">p₂</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1618" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="1620" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">→</a>
              <a id="1639" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="1650" href="Categories.Object.Product.Morphisms.html#1605" class="Bound">p₂</a> <a id="1653" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1655" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1657" href="Categories.Object.Product.Morphisms.html#1586" class="Bound">p₁</a> <a id="1660" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1662" href="Categories.Object.Product.Morphisms.html#1605" class="Bound">p₂</a> <a id="1665" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1667" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1669" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1671" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1673" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1675" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1677" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1679" href="Categories.Object.Product.Core.html#546" class="Field">Product.π₂</a> <a id="1690" href="Categories.Object.Product.Morphisms.html#1586" class="Bound">p₁</a>
<a id="1693" href="Categories.Object.Product.Morphisms.html#1571" class="Function Operator">[_⇒_]π₂∘×</a> <a id="1703" class="Symbol">_</a> <a id="1705" href="Categories.Object.Product.Morphisms.html#1705" class="Bound">p₂</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="Categories.Object.Product.Core.html#637" class="Field">Product.project₂</a> <a id="1727" href="Categories.Object.Product.Morphisms.html#1705" class="Bound">p₂</a>

<a id="[_⇒_]×-cong₂"></a><a id="1731" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[_⇒_]×-cong₂</a> <a id="1744" class="Symbol">:</a> <a id="1746" class="Symbol">∀</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Categories.Object.Product.Morphisms.html#1749" class="Bound">p₁</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1762" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="1764" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Categories.Object.Product.Morphisms.html#1768" class="Bound">p₂</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="1781" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="1783" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">→</a>
                 <a id="1805" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1807" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1809" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1811" class="Symbol">→</a> <a id="1813" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="1815" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1817" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="1819" class="Symbol">→</a>
                 <a id="1838" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1840" href="Categories.Object.Product.Morphisms.html#1749" class="Bound">p₁</a> <a id="1843" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1845" href="Categories.Object.Product.Morphisms.html#1768" class="Bound">p₂</a> <a id="1848" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1850" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="1852" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1854" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="1856" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="1858" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="1860" href="Categories.Object.Product.Morphisms.html#1749" class="Bound">p₁</a> <a id="1863" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="1865" href="Categories.Object.Product.Morphisms.html#1768" class="Bound">p₂</a> <a id="1868" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="1870" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="1872" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="1874" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a>
<a id="1876" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[_⇒_]×-cong₂</a> <a id="1889" href="Categories.Object.Product.Morphisms.html#1889" class="Bound">p₁</a> <a id="1892" href="Categories.Object.Product.Morphisms.html#1892" class="Bound">p₂</a> <a id="1895" href="Categories.Object.Product.Morphisms.html#1895" class="Bound">f≈g</a> <a id="1899" href="Categories.Object.Product.Morphisms.html#1899" class="Bound">h≈i</a> <a id="1903" class="Symbol">=</a>
    <a id="1909" href="Categories.Object.Product.Core.html#854" class="Function">Product.⟨⟩-cong₂</a> <a id="1926" href="Categories.Object.Product.Morphisms.html#1892" class="Bound">p₂</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1939" href="Categories.Object.Product.Morphisms.html#1895" class="Bound">f≈g</a> <a id="1943" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="1953" class="Symbol">)</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="1965" href="Categories.Object.Product.Morphisms.html#1899" class="Bound">h≈i</a> <a id="1969" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a><a id="1979" class="Symbol">)</a>

<a id="[_⇒_]×∘⟨⟩"></a><a id="1982" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[_⇒_]×∘⟨⟩</a> <a id="1992" class="Symbol">:</a> <a id="1994" class="Symbol">∀</a> <a id="1996" class="Symbol">(</a><a id="1997" href="Categories.Object.Product.Morphisms.html#1997" class="Bound">p₁</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2010" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="2012" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="2013" class="Symbol">)</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Categories.Object.Product.Morphisms.html#2016" class="Bound">p₂</a> <a id="2019" class="Symbol">:</a> <a id="2021" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2029" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="2031" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="2032" class="Symbol">)</a> <a id="2034" class="Symbol">→</a>
              <a id="2050" class="Symbol">(</a><a id="2051" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="2053" href="Categories.Object.Product.Morphisms.html#1997" class="Bound">p₁</a> <a id="2056" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="2058" href="Categories.Object.Product.Morphisms.html#2016" class="Bound">p₂</a> <a id="2061" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="2063" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2065" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="2067" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a><a id="2068" class="Symbol">)</a> <a id="2070" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2072" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2074" href="Categories.Object.Product.Morphisms.html#1997" class="Bound">p₁</a> <a id="2077" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2080" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="2083" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2085" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="2088" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="2090" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2092" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2094" href="Categories.Object.Product.Morphisms.html#2016" class="Bound">p₂</a> <a id="2097" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2100" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2102" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2104" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="2107" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2109" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2111" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2113" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="2116" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
<a id="2118" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[_⇒_]×∘⟨⟩</a> <a id="2128" class="Symbol">{</a><a id="2129" class="Argument">f</a> <a id="2131" class="Symbol">=</a> <a id="2133" href="Categories.Object.Product.Morphisms.html#2133" class="Bound">f</a><a id="2134" class="Symbol">}</a> <a id="2136" class="Symbol">{</a><a id="2137" class="Argument">g</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Categories.Object.Product.Morphisms.html#2141" class="Bound">g</a><a id="2142" class="Symbol">}</a> <a id="2144" class="Symbol">{</a><a id="2145" class="Argument">f′</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a><a id="2152" class="Symbol">}</a> <a id="2154" class="Symbol">{</a><a id="2155" class="Argument">g′</a> <a id="2158" class="Symbol">=</a> <a id="2160" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a><a id="2162" class="Symbol">}</a> <a id="2164" href="Categories.Object.Product.Morphisms.html#2164" class="Bound">p₁</a> <a id="2167" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2180" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2182" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a> <a id="2185" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2188" href="Categories.Object.Product.Morphisms.html#2133" class="Bound">f</a> <a id="2190" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2192" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="2198" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2200" href="Categories.Object.Product.Morphisms.html#2141" class="Bound">g</a> <a id="2202" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2204" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="2210" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="2212" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2214" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2216" href="Categories.Object.Product.Morphisms.html#2164" class="Bound">p₁</a> <a id="2219" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2222" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2225" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2227" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a> <a id="2230" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="2232" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2235" href="Categories.Object.Product.Core.html#1014" class="Function">p₂.∘-distribʳ-⟨⟩</a> <a id="2252" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2256" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2258" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a> <a id="2261" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Categories.Object.Product.Morphisms.html#2133" class="Bound">f</a> <a id="2267" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2269" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a><a id="2274" class="Symbol">)</a> <a id="2276" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2278" href="Categories.Object.Product.Core.html#566" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2287" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2290" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a>
        <a id="2301" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Categories.Object.Product.Morphisms.html#2141" class="Bound">g</a> <a id="2306" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2308" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a><a id="2313" class="Symbol">)</a> <a id="2315" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2317" href="Categories.Object.Product.Core.html#566" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2326" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2329" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a> <a id="2332" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>              <a id="2347" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2350" href="Categories.Object.Product.Core.html#854" class="Function">p₂.⟨⟩-cong₂</a> <a id="2362" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2368" href="Categories.Category.Core.html#715" class="Field">assoc</a> <a id="2374" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2378" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2380" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a> <a id="2383" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2386" href="Categories.Object.Product.Morphisms.html#2133" class="Bound">f</a> <a id="2388" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2390" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="2396" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2398" href="Categories.Object.Product.Core.html#566" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2407" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2410" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a>
        <a id="2421" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2423" href="Categories.Object.Product.Morphisms.html#2141" class="Bound">g</a> <a id="2425" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2427" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="2433" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2435" href="Categories.Object.Product.Core.html#566" class="Function Operator">p₁.⟨_,_⟩</a> <a id="2444" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2447" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a> <a id="2450" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                <a id="2467" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2470" href="Categories.Object.Product.Core.html#854" class="Function">p₂.⟨⟩-cong₂</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2492" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="2503" href="Categories.Object.Product.Core.html#603" class="Function">p₁.project₁</a><a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">(</a><a id="2517" href="Categories.Category.Core.html#1438" class="Field">∘-resp-≈</a> <a id="2526" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="2537" href="Categories.Object.Product.Core.html#637" class="Function">p₁.project₂</a><a id="2548" class="Symbol">)</a> <a id="2550" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2554" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2556" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a> <a id="2559" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2562" href="Categories.Object.Product.Morphisms.html#2133" class="Bound">f</a> <a id="2564" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2566" href="Categories.Object.Product.Morphisms.html#2150" class="Bound">f′</a> <a id="2569" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2571" href="Categories.Object.Product.Morphisms.html#2141" class="Bound">g</a> <a id="2573" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2575" href="Categories.Object.Product.Morphisms.html#2160" class="Bound">g′</a> <a id="2578" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                           <a id="2606" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2610" class="Keyword">where</a> <a id="2616" class="Keyword">module</a> <a id="2623" href="Categories.Object.Product.Morphisms.html#2623" class="Module">p₁</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2636" href="Categories.Object.Product.Morphisms.html#2164" class="Bound">p₁</a>
        <a id="2647" class="Keyword">module</a> <a id="2654" href="Categories.Object.Product.Morphisms.html#2654" class="Module">p₂</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2667" href="Categories.Object.Product.Morphisms.html#2167" class="Bound">p₂</a>

<a id="[_]⟨⟩∘"></a><a id="2671" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[_]⟨⟩∘</a> <a id="2678" class="Symbol">:</a> <a id="2680" class="Symbol">∀</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Categories.Object.Product.Morphisms.html#2683" class="Bound">p</a> <a id="2685" class="Symbol">:</a> <a id="2687" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2695" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="2697" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="2698" class="Symbol">)</a> <a id="2700" class="Symbol">→</a> <a id="2702" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2704" href="Categories.Object.Product.Morphisms.html#2683" class="Bound">p</a> <a id="2706" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2709" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2711" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2713" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2715" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="2717" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2719" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2721" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2723" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="2725" href="Categories.Object.Product.Morphisms.html#2683" class="Bound">p</a> <a id="2727" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="2730" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="2732" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2734" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2736" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="2738" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="2740" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2742" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a> <a id="2744" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
<a id="2746" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[</a> <a id="2748" href="Categories.Object.Product.Morphisms.html#2748" class="Bound">p</a> <a id="2750" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">]⟨⟩∘</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Categories.Object.Product.Core.html#671" class="Field">unique</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2778" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2780" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2790" href="Categories.Object.Product.Core.html#603" class="Field">project₁</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="2811" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2813" href="Categories.Category.Core.html#1597" class="Function">∘-resp-≈ˡ</a> <a id="2823" href="Categories.Object.Product.Core.html#637" class="Field">project₂</a><a id="2831" class="Symbol">))</a>
  <a id="2836" class="Keyword">where</a> <a id="2842" class="Keyword">open</a> <a id="2847" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="2855" href="Categories.Object.Product.Morphisms.html#2748" class="Bound">p</a>

<a id="repack∘repack≈id"></a><a id="2858" href="Categories.Object.Product.Morphisms.html#2858" class="Function">repack∘repack≈id</a> <a id="2875" class="Symbol">:</a> <a id="2877" class="Symbol">∀</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Categories.Object.Product.Morphisms.html#2880" class="Bound">p₁</a> <a id="2883" href="Categories.Object.Product.Morphisms.html#2883" class="Bound">p₂</a> <a id="2886" class="Symbol">:</a> <a id="2888" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="2896" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="2898" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2910" href="Categories.Object.Product.Morphisms.html#2880" class="Bound">p₁</a> <a id="2913" href="Categories.Object.Product.Morphisms.html#2883" class="Bound">p₂</a> <a id="2916" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="2918" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="2925" href="Categories.Object.Product.Morphisms.html#2883" class="Bound">p₂</a> <a id="2928" href="Categories.Object.Product.Morphisms.html#2880" class="Bound">p₁</a> <a id="2931" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="2933" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="2936" href="Categories.Object.Product.Morphisms.html#2858" class="Function">repack∘repack≈id</a> <a id="2953" href="Categories.Object.Product.Morphisms.html#2953" class="Bound">p₁</a> <a id="2956" href="Categories.Object.Product.Morphisms.html#2956" class="Bound">p₂</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">[</a> <a id="2963" href="Categories.Object.Product.Morphisms.html#2956" class="Bound">p₂</a> <a id="2966" href="Categories.Object.Product.Morphisms.html#2671" class="Function Operator">]⟨⟩∘</a> <a id="2971" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2973" href="Categories.Object.Product.Core.html#854" class="Function">p₂.⟨⟩-cong₂</a> <a id="2985" href="Categories.Object.Product.Core.html#603" class="Function">p₁.project₁</a> <a id="2997" href="Categories.Object.Product.Core.html#637" class="Function">p₁.project₂</a> <a id="3009" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3011" href="Categories.Object.Product.Core.html#797" class="Function">p₂.η</a>
  <a id="3018" class="Keyword">where</a> <a id="3024" class="Keyword">module</a> <a id="3031" href="Categories.Object.Product.Morphisms.html#3031" class="Module">p₁</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3044" href="Categories.Object.Product.Morphisms.html#2953" class="Bound">p₁</a>
        <a id="3055" class="Keyword">module</a> <a id="3062" href="Categories.Object.Product.Morphisms.html#3062" class="Module">p₂</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3075" href="Categories.Object.Product.Morphisms.html#2956" class="Bound">p₂</a>

<a id="[_⇒_⇒_]×∘×"></a><a id="3079" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[_⇒_⇒_]×∘×</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">∀</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Categories.Object.Product.Morphisms.html#3095" class="Bound">p₁</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3108" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="3110" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">(</a><a id="3114" href="Categories.Object.Product.Morphisms.html#3114" class="Bound">p₂</a> <a id="3117" class="Symbol">:</a> <a id="3119" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3127" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3129" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3130" class="Symbol">)</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Categories.Object.Product.Morphisms.html#3133" class="Bound">p₃</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3146" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a> <a id="3148" href="Categories.Object.Product.Morphisms.html#474" class="Generalizable">F</a><a id="3149" class="Symbol">)</a> <a id="3151" class="Symbol">→</a>
               <a id="3168" class="Symbol">(</a><a id="3169" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3171" href="Categories.Object.Product.Morphisms.html#3114" class="Bound">p₂</a> <a id="3174" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3176" href="Categories.Object.Product.Morphisms.html#3133" class="Bound">p₃</a> <a id="3179" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3181" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3183" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3185" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a><a id="3186" class="Symbol">)</a> <a id="3188" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3193" href="Categories.Object.Product.Morphisms.html#3095" class="Bound">p₁</a> <a id="3196" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3198" href="Categories.Object.Product.Morphisms.html#3114" class="Bound">p₂</a> <a id="3201" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3203" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3205" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3207" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a><a id="3208" class="Symbol">)</a> <a id="3210" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3212" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3214" href="Categories.Object.Product.Morphisms.html#3095" class="Bound">p₁</a> <a id="3217" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3219" href="Categories.Object.Product.Morphisms.html#3133" class="Bound">p₃</a> <a id="3222" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3227" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3229" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Categories.Object.Product.Morphisms.html#498" class="Generalizable">i</a> <a id="3237" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3239" href="Categories.Object.Product.Morphisms.html#496" class="Generalizable">h</a><a id="3240" class="Symbol">)</a>
<a id="3242" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[_⇒_⇒_]×∘×</a> <a id="3253" class="Symbol">{</a><a id="3254" class="Argument">g</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Categories.Object.Product.Morphisms.html#3258" class="Bound">g</a><a id="3259" class="Symbol">}</a> <a id="3261" class="Symbol">{</a><a id="3262" class="Argument">i</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Categories.Object.Product.Morphisms.html#3266" class="Bound">i</a><a id="3267" class="Symbol">}</a> <a id="3269" class="Symbol">{</a><a id="3270" class="Argument">f</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Categories.Object.Product.Morphisms.html#3274" class="Bound">f</a><a id="3275" class="Symbol">}</a> <a id="3277" class="Symbol">{</a><a id="3278" class="Argument">h</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Categories.Object.Product.Morphisms.html#3282" class="Bound">h</a><a id="3283" class="Symbol">}</a> <a id="3285" href="Categories.Object.Product.Morphisms.html#3285" class="Bound">p₁</a> <a id="3288" href="Categories.Object.Product.Morphisms.html#3288" class="Bound">p₂</a> <a id="3291" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3304" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3306" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a> <a id="3309" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3312" href="Categories.Object.Product.Morphisms.html#3258" class="Bound">g</a> <a id="3314" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3316" href="Categories.Object.Product.Core.html#526" class="Function">p₂.π₁</a> <a id="3322" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3324" href="Categories.Object.Product.Morphisms.html#3266" class="Bound">i</a> <a id="3326" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3328" href="Categories.Object.Product.Core.html#546" class="Function">p₂.π₂</a> <a id="3334" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="3336" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3338" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3340" href="Categories.Object.Product.Morphisms.html#3288" class="Bound">p₂</a> <a id="3343" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3346" href="Categories.Object.Product.Morphisms.html#3274" class="Bound">f</a> <a id="3348" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3350" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="3356" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3358" href="Categories.Object.Product.Morphisms.html#3282" class="Bound">h</a> <a id="3360" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3362" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="3368" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="3370" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3373" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="3375" href="Categories.Object.Product.Morphisms.html#3288" class="Bound">p₂</a> <a id="3378" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="3380" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a> <a id="3383" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a> <a id="3389" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3393" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3395" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a> <a id="3398" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3401" href="Categories.Object.Product.Morphisms.html#3258" class="Bound">g</a> <a id="3403" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3405" href="Categories.Object.Product.Morphisms.html#3274" class="Bound">f</a> <a id="3407" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3409" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="3415" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3417" href="Categories.Object.Product.Morphisms.html#3266" class="Bound">i</a> <a id="3419" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3421" href="Categories.Object.Product.Morphisms.html#3282" class="Bound">h</a> <a id="3423" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3425" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="3431" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                           <a id="3459" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3462" href="Categories.Object.Product.Core.html#854" class="Function">p₃.⟨⟩-cong₂</a> <a id="3474" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3484" href="Categories.Category.Core.html#1004" class="Field">sym-assoc</a> <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3498" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="3500" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a> <a id="3503" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Categories.Object.Product.Morphisms.html#3258" class="Bound">g</a> <a id="3509" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3511" href="Categories.Object.Product.Morphisms.html#3274" class="Bound">f</a><a id="3512" class="Symbol">)</a> <a id="3514" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3516" href="Categories.Object.Product.Core.html#526" class="Function">p₁.π₁</a> <a id="3522" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Categories.Object.Product.Morphisms.html#3266" class="Bound">i</a> <a id="3527" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3529" href="Categories.Object.Product.Morphisms.html#3282" class="Bound">h</a><a id="3530" class="Symbol">)</a> <a id="3532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3534" href="Categories.Object.Product.Core.html#546" class="Function">p₁.π₂</a> <a id="3540" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                       <a id="3564" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3568" class="Keyword">where</a> <a id="3574" class="Keyword">module</a> <a id="3581" href="Categories.Object.Product.Morphisms.html#3581" class="Module">p₁</a> <a id="3584" class="Symbol">=</a> <a id="3586" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3594" href="Categories.Object.Product.Morphisms.html#3285" class="Bound">p₁</a>
        <a id="3605" class="Keyword">module</a> <a id="3612" href="Categories.Object.Product.Morphisms.html#3612" class="Module">p₂</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3625" href="Categories.Object.Product.Morphisms.html#3288" class="Bound">p₂</a>
        <a id="3636" class="Keyword">module</a> <a id="3643" href="Categories.Object.Product.Morphisms.html#3643" class="Module">p₃</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="3656" href="Categories.Object.Product.Morphisms.html#3291" class="Bound">p₃</a>

<a id="[_⇒_⇒_]repack∘×"></a><a id="3660" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">[_⇒_⇒_]repack∘×</a> <a id="3676" class="Symbol">:</a> <a id="3678" class="Symbol">∀</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Categories.Object.Product.Morphisms.html#3681" class="Bound">p₁</a> <a id="3684" class="Symbol">:</a> <a id="3686" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3694" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="3696" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="3697" class="Symbol">)</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Categories.Object.Product.Morphisms.html#3700" class="Bound">p₂</a> <a id="3703" class="Symbol">:</a> <a id="3705" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3713" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3715" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3716" class="Symbol">)</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Categories.Object.Product.Morphisms.html#3719" class="Bound">p₃</a> <a id="3722" class="Symbol">:</a> <a id="3724" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="3732" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="3734" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="3735" class="Symbol">)</a> <a id="3737" class="Symbol">→</a>
                    <a id="3759" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3766" href="Categories.Object.Product.Morphisms.html#3700" class="Bound">p₂</a> <a id="3769" href="Categories.Object.Product.Morphisms.html#3719" class="Bound">p₃</a> <a id="3772" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3774" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3776" href="Categories.Object.Product.Morphisms.html#3681" class="Bound">p₁</a> <a id="3779" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3781" href="Categories.Object.Product.Morphisms.html#3700" class="Bound">p₂</a> <a id="3784" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3786" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3788" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3790" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="3792" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="3794" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3796" href="Categories.Object.Product.Morphisms.html#3681" class="Bound">p₁</a> <a id="3799" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3801" href="Categories.Object.Product.Morphisms.html#3719" class="Bound">p₃</a> <a id="3804" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3806" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="3808" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3810" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a>
<a id="3812" href="Categories.Object.Product.Morphisms.html#3660" class="Function Operator">[_⇒_⇒_]repack∘×</a> <a id="3828" class="Symbol">{</a><a id="3829" class="Argument">f</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Categories.Object.Product.Morphisms.html#3833" class="Bound">f</a><a id="3834" class="Symbol">}</a> <a id="3836" class="Symbol">{</a><a id="3837" class="Argument">g</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Categories.Object.Product.Morphisms.html#3841" class="Bound">g</a><a id="3842" class="Symbol">}</a> <a id="3844" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="3847" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3850" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3863" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="3870" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3873" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="3876" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3878" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3880" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="3883" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3885" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3888" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3890" href="Categories.Object.Product.Morphisms.html#3833" class="Bound">f</a> <a id="3892" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3894" href="Categories.Object.Product.Morphisms.html#3841" class="Bound">g</a>            <a id="3907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3910" href="Categories.Object.Product.Morphisms.html#1270" class="Function">repack≡id×id</a> <a id="3923" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3926" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="3929" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3937" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="3941" class="Symbol">(</a><a id="3942" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3944" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3947" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3949" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="3952" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3954" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="3957" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3959" href="Categories.Category.Core.html#630" class="Field">id</a><a id="3961" class="Symbol">)</a> <a id="3963" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="3968" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="3971" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="3973" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3976" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="3978" href="Categories.Object.Product.Morphisms.html#3833" class="Bound">f</a> <a id="3980" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="3982" href="Categories.Object.Product.Morphisms.html#3841" class="Bound">g</a><a id="3983" class="Symbol">)</a> <a id="3985" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3988" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="3990" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="3993" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="3995" href="Categories.Object.Product.Morphisms.html#3847" class="Bound">p₂</a> <a id="3998" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="4000" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="4003" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a> <a id="4008" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4012" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="4014" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="4017" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="4019" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="4022" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4028" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4030" href="Categories.Object.Product.Morphisms.html#3833" class="Bound">f</a><a id="4031" class="Symbol">)</a> <a id="4033" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4039" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4041" href="Categories.Object.Product.Morphisms.html#3841" class="Bound">g</a><a id="4042" class="Symbol">)</a>             <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4059" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="4061" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="4064" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="4066" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="4069" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="4078" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4088" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4098" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4102" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="4104" href="Categories.Object.Product.Morphisms.html#3844" class="Bound">p₁</a> <a id="4107" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="4109" href="Categories.Object.Product.Morphisms.html#3850" class="Bound">p₃</a> <a id="4112" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="4114" href="Categories.Object.Product.Morphisms.html#3833" class="Bound">f</a> <a id="4116" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="4118" href="Categories.Object.Product.Morphisms.html#3841" class="Bound">g</a>                           <a id="4146" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[_⇒_⇒_]repack∘repack"></a><a id="4149" href="Categories.Object.Product.Morphisms.html#4149" class="Function Operator">[_⇒_⇒_]repack∘repack</a> <a id="4170" class="Symbol">:</a> <a id="4172" class="Symbol">∀</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Categories.Object.Product.Morphisms.html#4175" class="Bound">p₁</a> <a id="4178" href="Categories.Object.Product.Morphisms.html#4178" class="Bound">p₂</a> <a id="4181" href="Categories.Object.Product.Morphisms.html#4181" class="Bound">p₃</a> <a id="4184" class="Symbol">:</a> <a id="4186" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4194" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4196" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4197" class="Symbol">)</a> <a id="4199" class="Symbol">→</a> <a id="4201" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="4208" href="Categories.Object.Product.Morphisms.html#4178" class="Bound">p₂</a> <a id="4211" href="Categories.Object.Product.Morphisms.html#4181" class="Bound">p₃</a> <a id="4214" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4216" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="4223" href="Categories.Object.Product.Morphisms.html#4175" class="Bound">p₁</a> <a id="4226" href="Categories.Object.Product.Morphisms.html#4178" class="Bound">p₂</a> <a id="4229" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4231" href="Categories.Object.Product.Core.html#2078" class="Function">repack</a> <a id="4238" href="Categories.Object.Product.Morphisms.html#4175" class="Bound">p₁</a> <a id="4241" href="Categories.Object.Product.Morphisms.html#4181" class="Bound">p₃</a>
<a id="4244" href="Categories.Object.Product.Morphisms.html#4149" class="Function Operator">[_⇒_⇒_]repack∘repack</a> <a id="4265" class="Symbol">=</a> <a id="4267" href="Categories.Object.Product.Core.html#2168" class="Function">repack∘</a>

<a id="[_⇒_]_×id"></a><a id="4276" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[_⇒_]_×id</a> <a id="4286" class="Symbol">:</a> <a id="4288" class="Symbol">∀</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Categories.Object.Product.Morphisms.html#4291" class="Bound">p₁</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4304" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4306" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Categories.Object.Product.Morphisms.html#4310" class="Bound">p₂</a> <a id="4313" class="Symbol">:</a> <a id="4315" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4323" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4325" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4326" class="Symbol">)</a> <a id="4328" class="Symbol">→</a> <a id="4330" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4332" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4334" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="4341" href="Categories.Object.Product.Morphisms.html#4291" class="Bound">p₁</a> <a id="4344" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="4347" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4349" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="4352" href="Categories.Object.Product.Morphisms.html#4310" class="Bound">p₂</a> <a id="4355" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a>
<a id="4358" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4360" href="Categories.Object.Product.Morphisms.html#4360" class="Bound">p₁</a> <a id="4363" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4365" href="Categories.Object.Product.Morphisms.html#4365" class="Bound">p₂</a> <a id="4368" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4370" href="Categories.Object.Product.Morphisms.html#4370" class="Bound">f</a> <a id="4372" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="4380" href="Categories.Object.Product.Morphisms.html#4360" class="Bound">p₁</a> <a id="4383" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="4385" href="Categories.Object.Product.Morphisms.html#4365" class="Bound">p₂</a> <a id="4388" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="4390" href="Categories.Object.Product.Morphisms.html#4370" class="Bound">f</a> <a id="4392" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="4394" href="Categories.Category.Core.html#630" class="Field">id</a>

<a id="[_⇒_]id×"></a><a id="4398" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[_⇒_]id×</a> <a id="4407" class="Symbol">:</a> <a id="4409" class="Symbol">∀</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Categories.Object.Product.Morphisms.html#4412" class="Bound">p₁</a> <a id="4415" class="Symbol">:</a> <a id="4417" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4425" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4427" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Categories.Object.Product.Morphisms.html#4431" class="Bound">p₂</a> <a id="4434" class="Symbol">:</a> <a id="4436" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4444" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4446" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="4447" class="Symbol">)</a> <a id="4449" class="Symbol">→</a> <a id="4451" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4453" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4455" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="4462" href="Categories.Object.Product.Morphisms.html#4412" class="Bound">p₁</a> <a id="4465" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a> <a id="4468" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="4470" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">[[</a> <a id="4473" href="Categories.Object.Product.Morphisms.html#4431" class="Bound">p₂</a> <a id="4476" href="Categories.Object.Product.Morphisms.html#564" class="Function Operator">]]</a>
<a id="4479" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="4481" href="Categories.Object.Product.Morphisms.html#4481" class="Bound">p₁</a> <a id="4484" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="4486" href="Categories.Object.Product.Morphisms.html#4486" class="Bound">p₂</a> <a id="4489" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="4494" href="Categories.Object.Product.Morphisms.html#4494" class="Bound">g</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="4500" href="Categories.Object.Product.Morphisms.html#4481" class="Bound">p₁</a> <a id="4503" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="4505" href="Categories.Object.Product.Morphisms.html#4486" class="Bound">p₂</a> <a id="4508" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="4510" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4513" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="4515" href="Categories.Object.Product.Morphisms.html#4494" class="Bound">g</a>

<a id="first-id"></a><a id="4518" href="Categories.Object.Product.Morphisms.html#4518" class="Function">first-id</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">∀</a> <a id="4531" class="Symbol">(</a><a id="4532" href="Categories.Object.Product.Morphisms.html#4532" class="Bound">p</a> <a id="4534" class="Symbol">:</a> <a id="4536" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4544" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4546" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4547" class="Symbol">)</a> <a id="4549" class="Symbol">→</a> <a id="4551" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4553" href="Categories.Object.Product.Morphisms.html#4532" class="Bound">p</a> <a id="4555" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4557" href="Categories.Object.Product.Morphisms.html#4532" class="Bound">p</a> <a id="4559" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4561" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4564" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="4568" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4570" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="4573" href="Categories.Object.Product.Morphisms.html#4518" class="Function">first-id</a> <a id="4582" class="Symbol">=</a> <a id="4584" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a>

<a id="second-id"></a><a id="4591" href="Categories.Object.Product.Morphisms.html#4591" class="Function">second-id</a> <a id="4601" class="Symbol">:</a> <a id="4603" class="Symbol">∀</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Categories.Object.Product.Morphisms.html#4606" class="Bound">p</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4618" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="4620" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="4627" href="Categories.Object.Product.Morphisms.html#4606" class="Bound">p</a> <a id="4629" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="4631" href="Categories.Object.Product.Morphisms.html#4606" class="Bound">p</a> <a id="4633" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="4638" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4641" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4643" href="Categories.Category.Core.html#630" class="Field">id</a>
<a id="4646" href="Categories.Object.Product.Morphisms.html#4591" class="Function">second-id</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Categories.Object.Product.Morphisms.html#1062" class="Function">id×id</a>

<a id="[_⇒_]×id∘⟨⟩"></a><a id="4665" href="Categories.Object.Product.Morphisms.html#4665" class="Function Operator">[_⇒_]×id∘⟨⟩</a> <a id="4677" class="Symbol">:</a> <a id="4679" class="Symbol">∀</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Categories.Object.Product.Morphisms.html#4682" class="Bound">p₁</a> <a id="4685" class="Symbol">:</a> <a id="4687" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4695" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="4697" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Categories.Object.Product.Morphisms.html#4701" class="Bound">p₂</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="4714" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="4716" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="4717" class="Symbol">)</a> <a id="4719" class="Symbol">→</a>
                  <a id="4739" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4741" href="Categories.Object.Product.Morphisms.html#4682" class="Bound">p₁</a> <a id="4744" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4746" href="Categories.Object.Product.Morphisms.html#4701" class="Bound">p₂</a> <a id="4749" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4751" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="4753" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="4757" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4759" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="4761" href="Categories.Object.Product.Morphisms.html#4682" class="Bound">p₁</a> <a id="4764" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="4767" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="4770" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="4772" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="4775" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="4777" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="4779" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="4781" href="Categories.Object.Product.Morphisms.html#4701" class="Bound">p₂</a> <a id="4784" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="4787" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="4789" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4791" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="4794" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="4796" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="4799" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
<a id="4801" href="Categories.Object.Product.Morphisms.html#4665" class="Function Operator">[_⇒_]×id∘⟨⟩</a> <a id="4813" class="Symbol">{</a><a id="4814" class="Argument">f</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="Categories.Object.Product.Morphisms.html#4818" class="Bound">f</a><a id="4819" class="Symbol">}</a> <a id="4821" class="Symbol">{</a><a id="4822" class="Argument">f′</a> <a id="4825" class="Symbol">=</a> <a id="4827" href="Categories.Object.Product.Morphisms.html#4827" class="Bound">f′</a><a id="4829" class="Symbol">}</a> <a id="4831" class="Symbol">{</a><a id="4832" class="Argument">g′</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Categories.Object.Product.Morphisms.html#4837" class="Bound">g′</a><a id="4839" class="Symbol">}</a> <a id="4841" href="Categories.Object.Product.Morphisms.html#4841" class="Bound">p₁</a> <a id="4844" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a> <a id="4847" class="Symbol">=</a> <a id="4849" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="4857" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="4859" href="Categories.Object.Product.Morphisms.html#4841" class="Bound">p₁</a> <a id="4862" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="4864" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a> <a id="4867" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="4869" href="Categories.Object.Product.Morphisms.html#4818" class="Bound">f</a> <a id="4871" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="4875" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4877" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="4879" href="Categories.Object.Product.Morphisms.html#4841" class="Bound">p₁</a> <a id="4882" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="4885" href="Categories.Object.Product.Morphisms.html#4827" class="Bound">f′</a> <a id="4888" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="4890" href="Categories.Object.Product.Morphisms.html#4837" class="Bound">g′</a> <a id="4893" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="4895" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4898" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="4900" href="Categories.Object.Product.Morphisms.html#4841" class="Bound">p₁</a> <a id="4903" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="4905" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a> <a id="4908" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a> <a id="4914" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4918" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="4920" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a> <a id="4923" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="4926" href="Categories.Object.Product.Morphisms.html#4818" class="Bound">f</a> <a id="4928" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4930" href="Categories.Object.Product.Morphisms.html#4827" class="Bound">f′</a> <a id="4933" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="4935" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="4938" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="4940" href="Categories.Object.Product.Morphisms.html#4837" class="Bound">g′</a> <a id="4943" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>            <a id="4956" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4959" href="Categories.Object.Product.Core.html#854" class="Function">p₂.⟨⟩-cong₂</a> <a id="4971" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="4982" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="4992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="4996" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="4998" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a> <a id="5001" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5004" href="Categories.Object.Product.Morphisms.html#4818" class="Bound">f</a> <a id="5006" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5008" href="Categories.Object.Product.Morphisms.html#4827" class="Bound">f′</a> <a id="5011" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5013" href="Categories.Object.Product.Morphisms.html#4837" class="Bound">g′</a> <a id="5016" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                 <a id="5034" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5038" class="Keyword">where</a> <a id="5044" class="Keyword">module</a> <a id="5051" href="Categories.Object.Product.Morphisms.html#5051" class="Module">p₂</a> <a id="5054" class="Symbol">=</a> <a id="5056" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5064" href="Categories.Object.Product.Morphisms.html#4844" class="Bound">p₂</a>

<a id="[_⇒_]id×∘⟨⟩"></a><a id="5068" href="Categories.Object.Product.Morphisms.html#5068" class="Function Operator">[_⇒_]id×∘⟨⟩</a> <a id="5080" class="Symbol">:</a> <a id="5082" class="Symbol">∀</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Categories.Object.Product.Morphisms.html#5085" class="Bound">p₁</a> <a id="5088" class="Symbol">:</a> <a id="5090" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5098" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5100" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5101" class="Symbol">)</a> <a id="5103" class="Symbol">(</a><a id="5104" href="Categories.Object.Product.Morphisms.html#5104" class="Bound">p₂</a> <a id="5107" class="Symbol">:</a> <a id="5109" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5117" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5119" href="Categories.Object.Product.Morphisms.html#472" class="Generalizable">E</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">→</a>
                   <a id="5143" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="5145" href="Categories.Object.Product.Morphisms.html#5085" class="Bound">p₁</a> <a id="5148" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="5150" href="Categories.Object.Product.Morphisms.html#5104" class="Bound">p₂</a> <a id="5153" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="5158" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5160" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5162" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="5164" href="Categories.Object.Product.Morphisms.html#5085" class="Bound">p₁</a> <a id="5167" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5170" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="5173" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5175" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="5178" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="5180" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5182" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="5184" href="Categories.Object.Product.Morphisms.html#5104" class="Bound">p₂</a> <a id="5187" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5190" href="Categories.Object.Product.Morphisms.html#488" class="Generalizable">f′</a> <a id="5193" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5195" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5197" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5199" href="Categories.Object.Product.Morphisms.html#493" class="Generalizable">g′</a> <a id="5202" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>
<a id="5204" href="Categories.Object.Product.Morphisms.html#5068" class="Function Operator">[_⇒_]id×∘⟨⟩</a> <a id="5216" class="Symbol">{</a><a id="5217" class="Argument">g</a> <a id="5219" class="Symbol">=</a> <a id="5221" href="Categories.Object.Product.Morphisms.html#5221" class="Bound">g</a><a id="5222" class="Symbol">}</a> <a id="5224" class="Symbol">{</a><a id="5225" class="Argument">f′</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Categories.Object.Product.Morphisms.html#5230" class="Bound">f′</a><a id="5232" class="Symbol">}</a> <a id="5234" class="Symbol">{</a><a id="5235" class="Argument">g′</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="Categories.Object.Product.Morphisms.html#5240" class="Bound">g′</a><a id="5242" class="Symbol">}</a> <a id="5244" href="Categories.Object.Product.Morphisms.html#5244" class="Bound">p₁</a> <a id="5247" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a> <a id="5250" class="Symbol">=</a> <a id="5252" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5260" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="5262" href="Categories.Object.Product.Morphisms.html#5244" class="Bound">p₁</a> <a id="5265" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="5267" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a> <a id="5270" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="5275" href="Categories.Object.Product.Morphisms.html#5221" class="Bound">g</a> <a id="5277" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5279" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="5281" href="Categories.Object.Product.Morphisms.html#5244" class="Bound">p₁</a> <a id="5284" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5287" href="Categories.Object.Product.Morphisms.html#5230" class="Bound">f′</a> <a id="5290" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5292" href="Categories.Object.Product.Morphisms.html#5240" class="Bound">g′</a> <a id="5295" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a> <a id="5297" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5300" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">[</a> <a id="5302" href="Categories.Object.Product.Morphisms.html#5244" class="Bound">p₁</a> <a id="5305" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">⇒</a> <a id="5307" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a> <a id="5310" href="Categories.Object.Product.Morphisms.html#1982" class="Function Operator">]×∘⟨⟩</a> <a id="5316" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5320" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="5322" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a> <a id="5325" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5328" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5331" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5333" href="Categories.Object.Product.Morphisms.html#5230" class="Bound">f′</a> <a id="5336" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5338" href="Categories.Object.Product.Morphisms.html#5221" class="Bound">g</a> <a id="5340" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5342" href="Categories.Object.Product.Morphisms.html#5240" class="Bound">g′</a> <a id="5345" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>              <a id="5360" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5363" href="Categories.Object.Product.Core.html#854" class="Function">p₂.⟨⟩-cong₂</a> <a id="5375" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="5385" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5396" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5400" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">[</a> <a id="5402" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a> <a id="5405" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">]⟨</a> <a id="5408" href="Categories.Object.Product.Morphisms.html#5230" class="Bound">f′</a> <a id="5411" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">,</a> <a id="5413" href="Categories.Object.Product.Morphisms.html#5221" class="Bound">g</a> <a id="5415" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5417" href="Categories.Object.Product.Morphisms.html#5240" class="Bound">g′</a> <a id="5420" href="Categories.Object.Product.Morphisms.html#615" class="Function Operator">⟩</a>                   <a id="5440" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5444" class="Keyword">where</a> <a id="5450" class="Keyword">module</a> <a id="5457" href="Categories.Object.Product.Morphisms.html#5457" class="Module">p₂</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Categories.Object.Product.Core.html#435" class="Module">Product</a> <a id="5470" href="Categories.Object.Product.Morphisms.html#5247" class="Bound">p₂</a>

<a id="[_⇒_⇒_]×id∘×id"></a><a id="5474" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">[_⇒_⇒_]×id∘×id</a> <a id="5489" class="Symbol">:</a> <a id="5491" class="Symbol">∀</a> <a id="5493" class="Symbol">(</a><a id="5494" href="Categories.Object.Product.Morphisms.html#5494" class="Bound">p₁</a> <a id="5497" class="Symbol">:</a> <a id="5499" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5507" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5509" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5510" class="Symbol">)</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Categories.Object.Product.Morphisms.html#5513" class="Bound">p₂</a> <a id="5516" class="Symbol">:</a> <a id="5518" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5526" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="5528" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5529" class="Symbol">)</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Categories.Object.Product.Morphisms.html#5532" class="Bound">p₃</a> <a id="5535" class="Symbol">:</a> <a id="5537" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5545" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a> <a id="5547" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5548" class="Symbol">)</a> <a id="5550" class="Symbol">→</a>
                       <a id="5575" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5577" href="Categories.Object.Product.Morphisms.html#5513" class="Bound">p₂</a> <a id="5580" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5582" href="Categories.Object.Product.Morphisms.html#5532" class="Bound">p₃</a> <a id="5585" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5587" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5589" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="5593" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5595" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5597" href="Categories.Object.Product.Morphisms.html#5494" class="Bound">p₁</a> <a id="5600" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5602" href="Categories.Object.Product.Morphisms.html#5513" class="Bound">p₂</a> <a id="5605" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5607" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5609" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="5613" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="5615" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5617" href="Categories.Object.Product.Morphisms.html#5494" class="Bound">p₁</a> <a id="5620" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5622" href="Categories.Object.Product.Morphisms.html#5532" class="Bound">p₃</a> <a id="5625" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5627" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5629" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5631" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="5633" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
<a id="5637" href="Categories.Object.Product.Morphisms.html#5474" class="Function Operator">[_⇒_⇒_]×id∘×id</a> <a id="5652" class="Symbol">{</a><a id="5653" class="Argument">f</a> <a id="5655" class="Symbol">=</a> <a id="5657" href="Categories.Object.Product.Morphisms.html#5657" class="Bound">f</a><a id="5658" class="Symbol">}</a> <a id="5660" class="Symbol">{</a><a id="5661" class="Argument">g</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Categories.Object.Product.Morphisms.html#5665" class="Bound">g</a><a id="5666" class="Symbol">}</a> <a id="5668" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5671" href="Categories.Object.Product.Morphisms.html#5671" class="Bound">p₂</a> <a id="5674" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5677" class="Symbol">=</a> <a id="5679" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5687" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5689" href="Categories.Object.Product.Morphisms.html#5671" class="Bound">p₂</a> <a id="5692" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5694" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5697" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5699" href="Categories.Object.Product.Morphisms.html#5657" class="Bound">f</a> <a id="5701" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="5705" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5707" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5709" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5712" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5714" href="Categories.Object.Product.Morphisms.html#5671" class="Bound">p₂</a> <a id="5717" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5719" href="Categories.Object.Product.Morphisms.html#5665" class="Bound">g</a> <a id="5721" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="5725" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5728" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="5730" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5733" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="5735" href="Categories.Object.Product.Morphisms.html#5671" class="Bound">p₂</a> <a id="5738" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="5740" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5743" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a> <a id="5748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5752" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="5754" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5757" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="5759" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5762" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="5764" class="Symbol">(</a><a id="5765" href="Categories.Object.Product.Morphisms.html#5657" class="Bound">f</a> <a id="5767" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5769" href="Categories.Object.Product.Morphisms.html#5665" class="Bound">g</a><a id="5770" class="Symbol">)</a> <a id="5772" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="5778" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5780" href="Categories.Category.Core.html#630" class="Field">id</a><a id="5782" class="Symbol">)</a>       <a id="5790" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5793" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="5795" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5798" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="5800" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5803" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="5812" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5823" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="5833" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5837" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="5839" href="Categories.Object.Product.Morphisms.html#5668" class="Bound">p₁</a> <a id="5842" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="5844" href="Categories.Object.Product.Morphisms.html#5674" class="Bound">p₃</a> <a id="5847" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="5849" href="Categories.Object.Product.Morphisms.html#5657" class="Bound">f</a> <a id="5851" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="5853" href="Categories.Object.Product.Morphisms.html#5665" class="Bound">g</a> <a id="5855" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>                 <a id="5875" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[_⇒_⇒_]id×∘id×"></a><a id="5878" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">[_⇒_⇒_]id×∘id×</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">∀</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Categories.Object.Product.Morphisms.html#5898" class="Bound">p₁</a> <a id="5901" class="Symbol">:</a> <a id="5903" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5911" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5913" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a><a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Categories.Object.Product.Morphisms.html#5917" class="Bound">p₂</a> <a id="5920" class="Symbol">:</a> <a id="5922" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5930" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5932" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Categories.Object.Product.Morphisms.html#5936" class="Bound">p₃</a> <a id="5939" class="Symbol">:</a> <a id="5941" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="5949" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="5951" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="5952" class="Symbol">)</a> <a id="5954" class="Symbol">→</a>
                         <a id="5981" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="5983" href="Categories.Object.Product.Morphisms.html#5917" class="Bound">p₂</a> <a id="5986" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="5988" href="Categories.Object.Product.Morphisms.html#5936" class="Bound">p₃</a> <a id="5991" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="5996" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="5998" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6000" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6002" href="Categories.Object.Product.Morphisms.html#5898" class="Bound">p₁</a> <a id="6005" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6007" href="Categories.Object.Product.Morphisms.html#5917" class="Bound">p₂</a> <a id="6010" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6015" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="6017" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6019" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6021" href="Categories.Object.Product.Morphisms.html#5898" class="Bound">p₁</a> <a id="6024" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6026" href="Categories.Object.Product.Morphisms.html#5936" class="Bound">p₃</a> <a id="6029" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a><a id="6033" class="Symbol">(</a><a id="6034" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6036" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6038" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a><a id="6039" class="Symbol">)</a>
<a id="6041" href="Categories.Object.Product.Morphisms.html#5878" class="Function Operator">[_⇒_⇒_]id×∘id×</a> <a id="6056" class="Symbol">{</a><a id="6057" class="Argument">f</a> <a id="6059" class="Symbol">=</a> <a id="6061" href="Categories.Object.Product.Morphisms.html#6061" class="Bound">f</a><a id="6062" class="Symbol">}</a> <a id="6064" class="Symbol">{</a><a id="6065" class="Argument">g</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Categories.Object.Product.Morphisms.html#6069" class="Bound">g</a><a id="6070" class="Symbol">}</a> <a id="6072" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6075" href="Categories.Object.Product.Morphisms.html#6075" class="Bound">p₂</a> <a id="6078" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="6091" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6093" href="Categories.Object.Product.Morphisms.html#6075" class="Bound">p₂</a> <a id="6096" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6098" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6101" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6106" href="Categories.Object.Product.Morphisms.html#6061" class="Bound">f</a> <a id="6108" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6110" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6112" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6115" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6117" href="Categories.Object.Product.Morphisms.html#6075" class="Bound">p₂</a> <a id="6120" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6125" href="Categories.Object.Product.Morphisms.html#6069" class="Bound">g</a> <a id="6127" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6130" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="6132" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6135" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6137" href="Categories.Object.Product.Morphisms.html#6075" class="Bound">p₂</a> <a id="6140" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6142" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6145" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a> <a id="6150" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6154" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="6156" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6159" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="6161" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6164" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6170" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6172" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6174" class="Symbol">)</a> <a id="6176" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Categories.Object.Product.Morphisms.html#6061" class="Bound">f</a> <a id="6181" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6183" href="Categories.Object.Product.Morphisms.html#6069" class="Bound">g</a><a id="6184" class="Symbol">)</a>     <a id="6190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6193" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="6195" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6198" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="6200" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6203" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="6212" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6222" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="6233" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6237" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6239" href="Categories.Object.Product.Morphisms.html#6072" class="Bound">p₁</a> <a id="6242" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6244" href="Categories.Object.Product.Morphisms.html#6078" class="Bound">p₃</a> <a id="6247" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Categories.Object.Product.Morphisms.html#6061" class="Bound">f</a> <a id="6255" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6257" href="Categories.Object.Product.Morphisms.html#6069" class="Bound">g</a><a id="6258" class="Symbol">)</a>              <a id="6273" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[_⇒_,_⇒_]first↔second"></a><a id="6276" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">[_⇒_,_⇒_]first↔second</a> <a id="6298" class="Symbol">:</a> <a id="6300" class="Symbol">∀</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Categories.Object.Product.Morphisms.html#6303" class="Bound">p₁</a> <a id="6306" class="Symbol">:</a> <a id="6308" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6316" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="6318" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="6319" class="Symbol">)</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Categories.Object.Product.Morphisms.html#6322" class="Bound">p₂</a> <a id="6325" class="Symbol">:</a> <a id="6327" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6335" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="6337" href="Categories.Object.Product.Morphisms.html#470" class="Generalizable">D</a><a id="6338" class="Symbol">)</a>
                          <a id="6366" class="Symbol">(</a><a id="6367" href="Categories.Object.Product.Morphisms.html#6367" class="Bound">p₃</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6380" href="Categories.Object.Product.Morphisms.html#464" class="Generalizable">A</a> <a id="6382" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="6383" class="Symbol">)</a> <a id="6385" class="Symbol">(</a><a id="6386" href="Categories.Object.Product.Morphisms.html#6386" class="Bound">p₄</a> <a id="6389" class="Symbol">:</a> <a id="6391" href="Categories.Object.Product.Core.html#435" class="Record">Product</a> <a id="6399" href="Categories.Object.Product.Morphisms.html#466" class="Generalizable">B</a> <a id="6401" href="Categories.Object.Product.Morphisms.html#468" class="Generalizable">C</a><a id="6402" class="Symbol">)</a> <a id="6404" class="Symbol">→</a>
                          <a id="6432" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6434" href="Categories.Object.Product.Morphisms.html#6303" class="Bound">p₁</a> <a id="6437" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6439" href="Categories.Object.Product.Morphisms.html#6322" class="Bound">p₂</a> <a id="6442" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6444" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6446" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="6450" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6452" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6454" href="Categories.Object.Product.Morphisms.html#6367" class="Bound">p₃</a> <a id="6457" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6459" href="Categories.Object.Product.Morphisms.html#6303" class="Bound">p₁</a> <a id="6462" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6467" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="6469" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="6471" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6473" href="Categories.Object.Product.Morphisms.html#6386" class="Bound">p₄</a> <a id="6476" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6478" href="Categories.Object.Product.Morphisms.html#6322" class="Bound">p₂</a> <a id="6481" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6486" href="Categories.Object.Product.Morphisms.html#491" class="Generalizable">g</a> <a id="6488" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6490" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6492" href="Categories.Object.Product.Morphisms.html#6367" class="Bound">p₃</a> <a id="6495" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6497" href="Categories.Object.Product.Morphisms.html#6386" class="Bound">p₄</a> <a id="6500" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6502" href="Categories.Object.Product.Morphisms.html#486" class="Generalizable">f</a> <a id="6504" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a>
<a id="6508" href="Categories.Object.Product.Morphisms.html#6276" class="Function Operator">[_⇒_,_⇒_]first↔second</a> <a id="6530" class="Symbol">{</a><a id="6531" class="Argument">f</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a><a id="6536" class="Symbol">}</a> <a id="6538" class="Symbol">{</a><a id="6539" class="Argument">g</a> <a id="6541" class="Symbol">=</a> <a id="6543" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a><a id="6544" class="Symbol">}</a> <a id="6546" href="Categories.Object.Product.Morphisms.html#6546" class="Bound">p₁</a> <a id="6549" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6552" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6555" href="Categories.Object.Product.Morphisms.html#6555" class="Bound">p₄</a> <a id="6558" class="Symbol">=</a> <a id="6560" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="6568" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6570" href="Categories.Object.Product.Morphisms.html#6546" class="Bound">p₁</a> <a id="6573" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6575" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6578" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6580" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a> <a id="6582" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="6586" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6588" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6590" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6593" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6595" href="Categories.Object.Product.Morphisms.html#6546" class="Bound">p₁</a> <a id="6598" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6603" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a> <a id="6605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6608" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="6610" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6613" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6615" href="Categories.Object.Product.Morphisms.html#6546" class="Bound">p₁</a> <a id="6618" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6620" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6623" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a> <a id="6628" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6632" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="6634" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6637" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="6639" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6642" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a> <a id="6647" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6649" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6651" class="Symbol">)</a> <a id="6653" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="6655" class="Symbol">(</a><a id="6656" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6659" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6661" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a><a id="6662" class="Symbol">)</a>      <a id="6669" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6672" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="6674" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6677" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="6679" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6682" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="6691" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6701" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6711" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6715" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="6717" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6720" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="6722" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6725" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="6727" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a> <a id="6729" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="6731" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a>                    <a id="6752" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6756" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">[</a> <a id="6758" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6761" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">⇒</a> <a id="6763" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6766" href="Categories.Object.Product.Morphisms.html#1731" class="Function Operator">]×-cong₂</a> <a id="6775" href="Categories.Category.Core.html#1096" class="Field">identityˡ</a> <a id="6785" href="Categories.Category.Core.html#1145" class="Field">identityʳ</a> <a id="6795" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="6799" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">[</a> <a id="6801" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6804" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">⇒</a> <a id="6806" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6809" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">]</a> <a id="6811" class="Symbol">(</a><a id="6812" href="Categories.Category.Core.html#630" class="Field">id</a> <a id="6815" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6817" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a><a id="6818" class="Symbol">)</a> <a id="6820" href="Categories.Object.Product.Morphisms.html#838" class="Function Operator">×</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a> <a id="6825" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6827" href="Categories.Category.Core.html#630" class="Field">id</a><a id="6829" class="Symbol">)</a>      <a id="6836" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6840" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">[</a> <a id="6842" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6845" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6847" href="Categories.Object.Product.Morphisms.html#6555" class="Bound">p₄</a> <a id="6850" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">⇒</a> <a id="6852" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6855" href="Categories.Object.Product.Morphisms.html#3079" class="Function Operator">]×∘×</a> <a id="6860" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="6864" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">[</a> <a id="6866" href="Categories.Object.Product.Morphisms.html#6555" class="Bound">p₄</a> <a id="6869" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">⇒</a> <a id="6871" href="Categories.Object.Product.Morphisms.html#6549" class="Bound">p₂</a> <a id="6874" href="Categories.Object.Product.Morphisms.html#4398" class="Function Operator">]id×</a> <a id="6879" href="Categories.Object.Product.Morphisms.html#6543" class="Bound">g</a> <a id="6881" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="6883" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">[</a> <a id="6885" href="Categories.Object.Product.Morphisms.html#6552" class="Bound">p₃</a> <a id="6888" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">⇒</a> <a id="6890" href="Categories.Object.Product.Morphisms.html#6555" class="Bound">p₄</a> <a id="6893" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">]</a> <a id="6895" href="Categories.Object.Product.Morphisms.html#6535" class="Bound">f</a> <a id="6897" href="Categories.Object.Product.Morphisms.html#4276" class="Function Operator">×id</a> <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Categories.Object.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">--(Binary) product of objects and morphisms</a>

<a id="114" class="Keyword">module</a> <a id="121" href="Categories.Object.Product.html" class="Module">Categories.Object.Product</a> <a id="147" class="Symbol">{</a><a id="148" href="Categories.Object.Product.html#148" class="Bound">o</a> <a id="150" href="Categories.Object.Product.html#150" class="Bound">ℓ</a> <a id="152" href="Categories.Object.Product.html#152" class="Bound">e</a><a id="153" class="Symbol">}</a> <a id="155" class="Symbol">(</a><a id="156" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="158" class="Symbol">:</a> <a id="160" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="169" href="Categories.Object.Product.html#148" class="Bound">o</a> <a id="171" href="Categories.Object.Product.html#150" class="Bound">ℓ</a> <a id="173" href="Categories.Object.Product.html#152" class="Bound">e</a><a id="174" class="Symbol">)</a> <a id="176" class="Keyword">where</a>

<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Categories.Object.Product.Core.html" class="Module">Categories.Object.Product.Core</a> <a id="226" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="228" class="Keyword">public</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Categories.Object.Product.Morphisms.html" class="Module">Categories.Object.Product.Morphisms</a> <a id="283" href="Categories.Object.Product.html#156" class="Bound">C</a> <a id="285" class="Keyword">public</a>
</pre></body></html>

==> anc/Categories.Object.Terminal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Terminal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="69" class="Comment">-- Definition of Terminal object and some properties</a>

<a id="123" class="Keyword">module</a> <a id="130" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="157" class="Symbol">{</a><a id="158" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="160" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="162" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="163" class="Symbol">}</a> <a id="165" class="Symbol">(</a><a id="166" href="Categories.Object.Terminal.html#166" class="Bound">C</a> <a id="168" class="Symbol">:</a> <a id="170" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="179" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="181" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="183" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="184" class="Symbol">)</a> <a id="186" class="Keyword">where</a>

<a id="193" class="Keyword">open</a> <a id="198" class="Keyword">import</a> <a id="205" href="Level.html" class="Module">Level</a>

<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="240" class="Keyword">using</a> <a id="246" class="Symbol">(</a><a id="247" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="260" class="Symbol">;</a> <a id="262" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="268" class="Symbol">)</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="320" class="Symbol">as</a> <a id="323" class="Module">≡</a> <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="335" class="Symbol">)</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="370" href="Categories.Object.Terminal.html#166" class="Bound">C</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Categories.Morphism.IsoEquiv.html" class="Module">Categories.Morphism.IsoEquiv</a> <a id="413" href="Categories.Object.Terminal.html#166" class="Bound">C</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">_≃_</a><a id="425" class="Symbol">;</a> <a id="427" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞_⌟</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="474" href="Categories.Object.Terminal.html#166" class="Bound">C</a>

<a id="477" class="Keyword">open</a> <a id="482" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="491" href="Categories.Object.Terminal.html#166" class="Bound">C</a>
<a id="493" class="Keyword">open</a> <a id="498" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>


<a id="513" class="Keyword">record</a> <a id="IsTerminal"></a><a id="520" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="531" class="Symbol">(</a><a id="532" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a> <a id="534" class="Symbol">:</a> <a id="536" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="539" class="Symbol">)</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="547" class="Symbol">(</a><a id="548" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="550" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="552" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="556" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="557" class="Symbol">)</a> <a id="559" class="Keyword">where</a>
  <a id="567" class="Keyword">field</a>
    <a id="IsTerminal.!"></a><a id="577" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="579" class="Symbol">:</a> <a id="581" class="Symbol">{</a><a id="582" href="Categories.Object.Terminal.html#582" class="Bound">A</a> <a id="584" class="Symbol">:</a> <a id="586" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="589" class="Symbol">}</a> <a id="591" class="Symbol">→</a> <a id="593" class="Symbol">(</a><a id="594" href="Categories.Object.Terminal.html#582" class="Bound">A</a> <a id="596" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="598" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="599" class="Symbol">)</a>
    <a id="IsTerminal.!-unique"></a><a id="605" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Categories.Object.Terminal.html#619" class="Bound">A</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">→</a> <a id="624" class="Symbol">(</a><a id="625" href="Categories.Object.Terminal.html#625" class="Bound">f</a> <a id="627" class="Symbol">:</a> <a id="629" href="Categories.Object.Terminal.html#619" class="Bound">A</a> <a id="631" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="633" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="634" class="Symbol">)</a> <a id="636" class="Symbol">→</a> <a id="638" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="640" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="642" href="Categories.Object.Terminal.html#625" class="Bound">f</a>

  <a id="IsTerminal.!-unique₂"></a><a id="647" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="657" class="Symbol">:</a> <a id="659" class="Symbol">∀</a> <a id="661" class="Symbol">{</a><a id="662" href="Categories.Object.Terminal.html#662" class="Bound">A</a><a id="663" class="Symbol">}</a> <a id="665" class="Symbol">{</a><a id="666" href="Categories.Object.Terminal.html#666" class="Bound">f</a> <a id="668" href="Categories.Object.Terminal.html#668" class="Bound">g</a> <a id="670" class="Symbol">:</a> <a id="672" href="Categories.Object.Terminal.html#662" class="Bound">A</a> <a id="674" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="676" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Categories.Object.Terminal.html#666" class="Bound">f</a> <a id="683" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="685" href="Categories.Object.Terminal.html#668" class="Bound">g</a>
  <a id="689" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="699" class="Symbol">{</a><a id="700" href="Categories.Object.Terminal.html#700" class="Bound">A</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">{</a><a id="704" href="Categories.Object.Terminal.html#704" class="Bound">f</a><a id="705" class="Symbol">}</a> <a id="707" class="Symbol">{</a><a id="708" href="Categories.Object.Terminal.html#708" class="Bound">g</a><a id="709" class="Symbol">}</a> <a id="711" class="Symbol">=</a> <a id="713" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="723" href="Categories.Object.Terminal.html#704" class="Bound">f</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="729" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="738" href="Categories.Object.Terminal.html#704" class="Bound">f</a> <a id="740" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="746" href="Categories.Object.Terminal.html#577" class="Field">!</a> <a id="748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="751" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="760" href="Categories.Object.Terminal.html#708" class="Bound">g</a> <a id="762" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="768" href="Categories.Object.Terminal.html#708" class="Bound">g</a> <a id="770" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="776" class="Keyword">where</a> <a id="782" class="Keyword">open</a> <a id="787" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="IsTerminal.⊤-id"></a><a id="803" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="808" class="Symbol">:</a> <a id="810" class="Symbol">(</a><a id="811" href="Categories.Object.Terminal.html#811" class="Bound">f</a> <a id="813" class="Symbol">:</a> <a id="815" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a> <a id="817" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="819" href="Categories.Object.Terminal.html#532" class="Bound">⊤</a><a id="820" class="Symbol">)</a> <a id="822" class="Symbol">→</a> <a id="824" href="Categories.Object.Terminal.html#811" class="Bound">f</a> <a id="826" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="828" href="Categories.Category.Core.html#630" class="Field">id</a>
  <a id="833" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="838" class="Symbol">_</a> <a id="840" class="Symbol">=</a> <a id="842" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a>

<a id="853" class="Keyword">record</a> <a id="Terminal"></a><a id="860" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" class="Symbol">(</a><a id="876" href="Categories.Object.Terminal.html#158" class="Bound">o</a> <a id="878" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="880" href="Categories.Object.Terminal.html#160" class="Bound">ℓ</a> <a id="882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="884" href="Categories.Object.Terminal.html#162" class="Bound">e</a><a id="885" class="Symbol">)</a> <a id="887" class="Keyword">where</a>
  <a id="895" class="Keyword">field</a>
    <a id="Terminal.⊤"></a><a id="905" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="907" class="Symbol">:</a> <a id="909" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Terminal.⊤-is-terminal"></a><a id="917" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="931" class="Symbol">:</a> <a id="933" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="944" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>

  <a id="949" class="Keyword">open</a> <a id="954" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="965" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="979" class="Keyword">public</a>

<a id="987" class="Keyword">open</a> <a id="992" href="Categories.Object.Terminal.html#860" class="Module">Terminal</a>

<a id="from-⊤-is-Mono"></a><a id="1002" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1017" class="Symbol">:</a> <a id="1019" class="Symbol">∀</a> <a id="1021" class="Symbol">{</a><a id="1022" href="Categories.Object.Terminal.html#1022" class="Bound">A</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">{</a><a id="1032" href="Categories.Object.Terminal.html#1032" class="Bound">t</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1044" class="Symbol">}</a> <a id="1046" class="Symbol">→</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Categories.Object.Terminal.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1055" href="Categories.Object.Terminal.html#1032" class="Bound">t</a> <a id="1057" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="1059" href="Categories.Object.Terminal.html#1022" class="Bound">A</a><a id="1060" class="Symbol">)</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="1069" href="Categories.Object.Terminal.html#1049" class="Bound">f</a>
<a id="1071" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1086" class="Symbol">{_}</a> <a id="1090" class="Symbol">{</a><a id="1091" href="Categories.Object.Terminal.html#1091" class="Bound">t</a><a id="1092" class="Symbol">}</a> <a id="1094" class="Symbol">_</a> <a id="1096" class="Symbol">=</a> <a id="1098" class="Symbol">λ</a> <a id="1100" href="Categories.Object.Terminal.html#1100" class="Bound">_</a> <a id="1102" href="Categories.Object.Terminal.html#1102" class="Bound">_</a> <a id="1104" href="Categories.Object.Terminal.html#1104" class="Bound">_</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="1118" href="Categories.Object.Terminal.html#1091" class="Bound">t</a>

<a id="up-to-iso"></a><a id="1121" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1131" class="Symbol">:</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Categories.Object.Terminal.html#1134" class="Bound">t₁</a> <a id="1137" href="Categories.Object.Terminal.html#1137" class="Bound">t₂</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">→</a> <a id="1154" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1156" href="Categories.Object.Terminal.html#1134" class="Bound">t₁</a> <a id="1159" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1161" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1163" href="Categories.Object.Terminal.html#1137" class="Bound">t₂</a>
<a id="1166" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1176" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a> <a id="1179" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Keyword">record</a>
  <a id="1193" class="Symbol">{</a> <a id="1195" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1200" class="Symbol">=</a> <a id="1202" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1204" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a>
  <a id="1209" class="Symbol">;</a> <a id="1211" href="Categories.Morphism.html#2023" class="Field">to</a>   <a id="1216" class="Symbol">=</a> <a id="1218" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1220" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a>
  <a id="1225" class="Symbol">;</a> <a id="1227" href="Categories.Morphism.html#2040" class="Field">iso</a>  <a id="1232" class="Symbol">=</a> <a id="1234" class="Keyword">record</a> <a id="1241" class="Symbol">{</a> <a id="1243" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="1255" href="Categories.Object.Terminal.html#1176" class="Bound">t₁</a> <a id="1258" class="Symbol">_;</a> <a id="1261" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Categories.Object.Terminal.html#803" class="Function">⊤-id</a> <a id="1273" href="Categories.Object.Terminal.html#1179" class="Bound">t₂</a> <a id="1276" class="Symbol">_</a> <a id="1278" class="Symbol">}</a>
  <a id="1282" class="Symbol">}</a>

<a id="transport-by-iso"></a><a id="1285" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1302" class="Symbol">:</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Categories.Object.Terminal.html#1305" class="Bound">t</a> <a id="1307" class="Symbol">:</a> <a id="1309" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a><a id="1317" class="Symbol">)</a> <a id="1319" class="Symbol">→</a> <a id="1321" class="Symbol">∀</a> <a id="1323" class="Symbol">{</a><a id="1324" href="Categories.Object.Terminal.html#1324" class="Bound">X</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1331" href="Categories.Object.Terminal.html#1305" class="Bound">t</a> <a id="1333" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1335" href="Categories.Object.Terminal.html#1324" class="Bound">X</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
<a id="1348" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1365" href="Categories.Object.Terminal.html#1365" class="Bound">t</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Categories.Object.Terminal.html#1368" class="Bound">X</a><a id="1369" class="Symbol">}</a> <a id="1371" href="Categories.Object.Terminal.html#1371" class="Bound">t≅X</a> <a id="1375" class="Symbol">=</a> <a id="1377" class="Keyword">record</a>
  <a id="1386" class="Symbol">{</a> <a id="1388" href="Categories.Object.Terminal.html#905" class="Field">⊤</a>        <a id="1397" class="Symbol">=</a> <a id="1399" href="Categories.Object.Terminal.html#1368" class="Bound">X</a>
  <a id="1403" class="Symbol">;</a> <a id="1405" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1419" class="Symbol">=</a> <a id="1421" class="Keyword">record</a>
    <a id="1432" class="Symbol">{</a> <a id="1434" href="Categories.Object.Terminal.html#577" class="Field">!</a>        <a id="1443" class="Symbol">=</a> <a id="1445" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1450" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1452" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1454" href="Categories.Object.Terminal.html#1365" class="Bound">t</a>
    <a id="1460" class="Symbol">;</a> <a id="1462" href="Categories.Object.Terminal.html#605" class="Field">!-unique</a> <a id="1471" class="Symbol">=</a> <a id="1473" class="Symbol">λ</a> <a id="1475" href="Categories.Object.Terminal.html#1475" class="Bound">h</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1491" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1496" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1498" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1500" href="Categories.Object.Terminal.html#1365" class="Bound">t</a>     <a id="1506" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1509" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="1517" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="1526" href="Categories.Object.Terminal.html#1365" class="Bound">t</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1532" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1534" href="Categories.Object.Terminal.html#1475" class="Bound">h</a><a id="1535" class="Symbol">)</a>  <a id="1538" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1546" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="1551" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1553" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="1556" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="1558" href="Categories.Object.Terminal.html#1475" class="Bound">h</a>  <a id="1561" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1564" href="Categories.Morphism.Reasoning.Core.html#6851" class="Function">cancelˡ</a> <a id="1572" href="Categories.Morphism.html#1612" class="Function">isoʳ</a> <a id="1577" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1585" href="Categories.Object.Terminal.html#1475" class="Bound">h</a>              <a id="1600" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1606" class="Symbol">}</a>
  <a id="1610" class="Symbol">}</a>
  <a id="1614" class="Keyword">where</a> <a id="1620" class="Keyword">open</a> <a id="1625" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="1629" href="Categories.Object.Terminal.html#1371" class="Bound">t≅X</a>

<a id="up-to-iso-unique"></a><a id="1634" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1651" class="Symbol">:</a> <a id="1653" class="Symbol">∀</a> <a id="1655" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1657" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Categories.Object.Terminal.html#1663" class="Bound">i</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1669" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1671" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1673" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1675" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1691" href="Categories.Object.Terminal.html#1655" class="Bound">t</a> <a id="1693" href="Categories.Object.Terminal.html#1657" class="Bound">t′</a> <a id="1696" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1698" href="Categories.Object.Terminal.html#1663" class="Bound">i</a>
<a id="1700" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1717" href="Categories.Object.Terminal.html#1717" class="Bound">t</a> <a id="1719" href="Categories.Object.Terminal.html#1719" class="Bound">t′</a> <a id="1722" href="Categories.Object.Terminal.html#1722" class="Bound">i</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌞</a> <a id="1728" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="1737" href="Categories.Object.Terminal.html#1719" class="Bound">t′</a> <a id="1740" class="Symbol">_</a> <a id="1742" href="Categories.Morphism.IsoEquiv.html#1807" class="InductiveConstructor Operator">⌟</a>

<a id="up-to-iso-invˡ"></a><a id="1745" href="Categories.Object.Terminal.html#1745" class="Function">up-to-iso-invˡ</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">∀</a> <a id="1764" class="Symbol">{</a><a id="1765" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1767" href="Categories.Object.Terminal.html#1767" class="Bound">X</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Categories.Object.Terminal.html#1771" class="Bound">i</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1777" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1779" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1781" href="Categories.Object.Terminal.html#1767" class="Bound">X</a><a id="1782" class="Symbol">}</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1796" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1816" href="Categories.Object.Terminal.html#1765" class="Bound">t</a> <a id="1818" href="Categories.Object.Terminal.html#1771" class="Bound">i</a><a id="1819" class="Symbol">)</a> <a id="1821" href="Categories.Morphism.IsoEquiv.html#1761" class="Record Operator">≃</a> <a id="1823" href="Categories.Object.Terminal.html#1771" class="Bound">i</a>
<a id="1825" href="Categories.Object.Terminal.html#1745" class="Function">up-to-iso-invˡ</a> <a id="1840" class="Symbol">{</a><a id="1841" href="Categories.Object.Terminal.html#1841" class="Bound">t</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">{</a><a id="1845" class="Argument">i</a> <a id="1847" class="Symbol">=</a> <a id="1849" href="Categories.Object.Terminal.html#1849" class="Bound">i</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">=</a> <a id="1854" href="Categories.Object.Terminal.html#1634" class="Function">up-to-iso-unique</a> <a id="1871" href="Categories.Object.Terminal.html#1841" class="Bound">t</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1891" href="Categories.Object.Terminal.html#1841" class="Bound">t</a> <a id="1893" href="Categories.Object.Terminal.html#1849" class="Bound">i</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Categories.Object.Terminal.html#1849" class="Bound">i</a>

<a id="up-to-iso-invʳ"></a><a id="1899" href="Categories.Object.Terminal.html#1899" class="Function">up-to-iso-invʳ</a> <a id="1914" class="Symbol">:</a> <a id="1916" class="Symbol">∀</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1921" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a><a id="1923" class="Symbol">}</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Categories.Object.Terminal.html#1285" class="Function">transport-by-iso</a> <a id="1947" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Categories.Object.Terminal.html#1121" class="Function">up-to-iso</a> <a id="1960" href="Categories.Object.Terminal.html#1919" class="Bound">t</a> <a id="1962" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a><a id="1964" class="Symbol">))</a> <a id="1967" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1969" href="Categories.Object.Terminal.html#905" class="Field">⊤</a> <a id="1971" href="Categories.Object.Terminal.html#1921" class="Bound">t′</a>
<a id="1974" href="Categories.Object.Terminal.html#1899" class="Function">up-to-iso-invʳ</a> <a id="1989" class="Symbol">{</a><a id="1990" href="Categories.Object.Terminal.html#1990" class="Bound">t</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Categories.Object.Terminal.html#1994" class="Bound">t′</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
</pre></body></html>

==> anc/Categories.Object.Zero.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Object.Zero</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Categories.Category.html" class="Module">Categories.Category</a>

<a id="70" class="Comment">-- a zero object is both terminal and initial.</a>
<a id="117" class="Keyword">module</a> <a id="124" href="Categories.Object.Zero.html" class="Module">Categories.Object.Zero</a> <a id="147" class="Symbol">{</a><a id="148" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="150" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="152" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="153" class="Symbol">}</a> <a id="155" class="Symbol">(</a><a id="156" href="Categories.Object.Zero.html#156" class="Bound">C</a> <a id="158" class="Symbol">:</a> <a id="160" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="169" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="171" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="173" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="174" class="Symbol">)</a> <a id="176" class="Keyword">where</a>

<a id="183" class="Keyword">open</a> <a id="188" class="Keyword">import</a> <a id="195" href="Level.html" class="Module">Level</a>

<a id="202" class="Keyword">open</a> <a id="207" class="Keyword">import</a> <a id="214" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a> <a id="241" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="243" class="Keyword">open</a> <a id="248" class="Keyword">import</a> <a id="255" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="281" href="Categories.Object.Zero.html#156" class="Bound">C</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="316" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="360" href="Categories.Object.Zero.html#156" class="Bound">C</a>

<a id="363" class="Keyword">open</a> <a id="368" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="377" href="Categories.Object.Zero.html#156" class="Bound">C</a>
<a id="379" class="Keyword">open</a> <a id="384" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="398" class="Keyword">record</a> <a id="IsZero"></a><a id="405" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Object.Zero.html#413" class="Bound">Z</a> <a id="415" class="Symbol">:</a> <a id="417" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="420" class="Symbol">)</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="428" class="Symbol">(</a><a id="429" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="431" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="433" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="437" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="438" class="Symbol">)</a> <a id="440" class="Keyword">where</a>
  <a id="448" class="Keyword">field</a>
    <a id="IsZero.isInitial"></a><a id="458" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="468" class="Symbol">:</a> <a id="470" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="480" href="Categories.Object.Zero.html#413" class="Bound">Z</a>
    <a id="IsZero.isTerminal"></a><a id="486" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="497" class="Symbol">:</a> <a id="499" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="510" href="Categories.Object.Zero.html#413" class="Bound">Z</a>

  <a id="515" class="Keyword">open</a> <a id="520" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="530" href="Categories.Object.Zero.html#458" class="Field">isInitial</a> <a id="540" class="Keyword">public</a>
    <a id="551" class="Keyword">renaming</a>
    <a id="564" class="Symbol">(</a> <a id="566" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="568" class="Symbol">to</a> <a id="571" class="Field">¡</a>
    <a id="577" class="Symbol">;</a> <a id="579" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="588" class="Symbol">to</a> <a id="591" class="Field">¡-unique</a>
    <a id="604" class="Symbol">;</a> <a id="606" href="Categories.Object.Initial.html#548" class="Function">!-unique₂</a> <a id="616" class="Symbol">to</a> <a id="619" class="Function">¡-unique₂</a>
    <a id="633" class="Symbol">)</a>
  <a id="637" class="Keyword">open</a> <a id="642" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="653" href="Categories.Object.Zero.html#486" class="Field">isTerminal</a> <a id="664" class="Keyword">public</a>

  <a id="IsZero.zero⇒"></a><a id="674" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">∀</a> <a id="684" class="Symbol">{</a><a id="685" href="Categories.Object.Zero.html#685" class="Bound">A</a> <a id="687" href="Categories.Object.Zero.html#687" class="Bound">B</a> <a id="689" class="Symbol">:</a> <a id="691" href="Categories.Category.Core.html#559" class="Field">Obj</a><a id="694" class="Symbol">}</a> <a id="696" class="Symbol">→</a> <a id="698" href="Categories.Object.Zero.html#685" class="Bound">A</a> <a id="700" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="702" href="Categories.Object.Zero.html#687" class="Bound">B</a>
  <a id="706" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="712" class="Symbol">=</a> <a id="714" href="Categories.Object.Zero.html#571" class="Function">¡</a> <a id="716" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="718" href="Categories.Object.Terminal.html#577" class="Function">!</a>

  <a id="IsZero.zero-∘ˡ"></a><a id="723" href="Categories.Object.Zero.html#723" class="Function">zero-∘ˡ</a> <a id="731" class="Symbol">:</a> <a id="733" class="Symbol">∀</a> <a id="735" class="Symbol">{</a><a id="736" href="Categories.Object.Zero.html#736" class="Bound">X</a> <a id="738" href="Categories.Object.Zero.html#738" class="Bound">Y</a> <a id="740" href="Categories.Object.Zero.html#740" class="Bound">Z</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">→</a> <a id="745" class="Symbol">(</a><a id="746" href="Categories.Object.Zero.html#746" class="Bound">f</a> <a id="748" class="Symbol">:</a> <a id="750" href="Categories.Object.Zero.html#738" class="Bound">Y</a> <a id="752" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="754" href="Categories.Object.Zero.html#740" class="Bound">Z</a><a id="755" class="Symbol">)</a> <a id="757" class="Symbol">→</a> <a id="759" href="Categories.Object.Zero.html#746" class="Bound">f</a> <a id="761" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="763" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="769" class="Symbol">{</a><a id="770" href="Categories.Object.Zero.html#736" class="Bound">X</a><a id="771" class="Symbol">}</a> <a id="773" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="775" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>
  <a id="783" href="Categories.Object.Zero.html#723" class="Function">zero-∘ˡ</a> <a id="791" href="Categories.Object.Zero.html#791" class="Bound">f</a> <a id="793" class="Symbol">=</a> <a id="795" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="801" class="Symbol">(</a><a id="802" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="804" class="Symbol">(</a><a id="805" href="Categories.Object.Zero.html#591" class="Function">¡-unique</a> <a id="814" class="Symbol">(</a><a id="815" href="Categories.Object.Zero.html#791" class="Bound">f</a> <a id="817" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="819" href="Categories.Object.Zero.html#571" class="Function">¡</a><a id="820" class="Symbol">)))</a>

  <a id="IsZero.zero-∘ʳ"></a><a id="827" href="Categories.Object.Zero.html#827" class="Function">zero-∘ʳ</a> <a id="835" class="Symbol">:</a> <a id="837" class="Symbol">∀</a> <a id="839" class="Symbol">{</a><a id="840" href="Categories.Object.Zero.html#840" class="Bound">X</a> <a id="842" href="Categories.Object.Zero.html#842" class="Bound">Y</a> <a id="844" href="Categories.Object.Zero.html#844" class="Bound">Z</a><a id="845" class="Symbol">}</a> <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">(</a><a id="850" href="Categories.Object.Zero.html#850" class="Bound">f</a> <a id="852" class="Symbol">:</a> <a id="854" href="Categories.Object.Zero.html#840" class="Bound">X</a> <a id="856" href="Categories.Category.Core.html#575" class="Field Operator">⇒</a> <a id="858" href="Categories.Object.Zero.html#842" class="Bound">Y</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a> <a id="869" class="Symbol">{</a><a id="870" href="Categories.Object.Zero.html#842" class="Bound">Y</a><a id="871" class="Symbol">}</a> <a id="873" class="Symbol">{</a><a id="874" href="Categories.Object.Zero.html#844" class="Bound">Z</a><a id="875" class="Symbol">}</a> <a id="877" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="879" href="Categories.Object.Zero.html#850" class="Bound">f</a> <a id="881" href="Categories.Category.Core.html#595" class="Field Operator">≈</a> <a id="883" href="Categories.Object.Zero.html#674" class="Function">zero⇒</a>
  <a id="891" href="Categories.Object.Zero.html#827" class="Function">zero-∘ʳ</a> <a id="899" href="Categories.Object.Zero.html#899" class="Bound">f</a> <a id="901" class="Symbol">=</a> <a id="903" href="Categories.Morphism.Reasoning.Core.html#1914" class="Function">pullʳ</a> <a id="909" class="Symbol">(</a><a id="910" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="912" class="Symbol">(</a><a id="913" href="Categories.Object.Terminal.html#605" class="Function">!-unique</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="925" href="Categories.Category.Core.html#656" class="Field Operator">∘</a> <a id="927" href="Categories.Object.Zero.html#899" class="Bound">f</a><a id="928" class="Symbol">)))</a>

<a id="933" class="Keyword">record</a> <a id="Zero"></a><a id="940" href="Categories.Object.Zero.html#940" class="Record">Zero</a> <a id="945" class="Symbol">:</a> <a id="947" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="951" class="Symbol">(</a><a id="952" href="Categories.Object.Zero.html#148" class="Bound">o</a> <a id="954" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="956" href="Categories.Object.Zero.html#150" class="Bound">ℓ</a> <a id="958" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="960" href="Categories.Object.Zero.html#152" class="Bound">e</a><a id="961" class="Symbol">)</a> <a id="963" class="Keyword">where</a>
  <a id="971" class="Keyword">field</a>
    <a id="Zero.𝟘"></a><a id="981" href="Categories.Object.Zero.html#981" class="Field">𝟘</a> <a id="983" class="Symbol">:</a> <a id="985" href="Categories.Category.Core.html#559" class="Field">Obj</a>
    <a id="Zero.isZero"></a><a id="993" href="Categories.Object.Zero.html#993" class="Field">isZero</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Categories.Object.Zero.html#405" class="Record">IsZero</a> <a id="1009" href="Categories.Object.Zero.html#981" class="Field">𝟘</a>

  <a id="1014" class="Keyword">open</a> <a id="1019" href="Categories.Object.Zero.html#405" class="Module">IsZero</a> <a id="1026" href="Categories.Object.Zero.html#993" class="Field">isZero</a> <a id="1033" class="Keyword">public</a>

  <a id="Zero.terminal"></a><a id="1043" href="Categories.Object.Zero.html#1043" class="Function">terminal</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Categories.Object.Terminal.html#860" class="Record">Terminal</a>
  <a id="1065" href="Categories.Object.Zero.html#1043" class="Function">terminal</a> <a id="1074" class="Symbol">=</a> <a id="1076" class="Keyword">record</a> <a id="1083" class="Symbol">{</a> <a id="1085" href="Categories.Object.Terminal.html#917" class="Field">⊤-is-terminal</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Categories.Object.Zero.html#486" class="Function">isTerminal</a> <a id="1112" class="Symbol">}</a>

  <a id="Zero.initial"></a><a id="1117" href="Categories.Object.Zero.html#1117" class="Function">initial</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Categories.Object.Initial.html#760" class="Record">Initial</a>
  <a id="1137" href="Categories.Object.Zero.html#1117" class="Function">initial</a> <a id="1145" class="Symbol">=</a> <a id="1147" class="Keyword">record</a> <a id="1154" class="Symbol">{</a> <a id="1156" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Categories.Object.Zero.html#458" class="Function">isInitial</a> <a id="1181" class="Symbol">}</a>

<a id="1184" class="Keyword">open</a> <a id="1189" href="Categories.Object.Zero.html#940" class="Module">Zero</a>

<a id="¡-Mono"></a><a id="1195" href="Categories.Object.Zero.html#1195" class="Function">¡-Mono</a> <a id="1202" class="Symbol">:</a> <a id="1204" class="Symbol">∀</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Categories.Object.Zero.html#1207" class="Bound">A</a><a id="1208" class="Symbol">}</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Categories.Object.Zero.html#1211" class="Bound">z</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Categories.Object.Zero.html#940" class="Record">Zero</a><a id="1219" class="Symbol">}</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Categories.Morphism.html#488" class="Function">Mono</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Categories.Object.Zero.html#571" class="Function">¡</a> <a id="1231" href="Categories.Object.Zero.html#1211" class="Bound">z</a> <a id="1233" class="Symbol">{</a><a id="1234" href="Categories.Object.Zero.html#1207" class="Bound">A</a><a id="1235" class="Symbol">})</a>
<a id="1238" href="Categories.Object.Zero.html#1195" class="Function">¡-Mono</a> <a id="1245" class="Symbol">{</a><a id="1246" class="Argument">z</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Categories.Object.Zero.html#1250" class="Bound">z</a><a id="1251" class="Symbol">}</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Categories.Object.Terminal.html#1002" class="Function">from-⊤-is-Mono</a> <a id="1270" class="Symbol">{</a><a id="1271" class="Argument">t</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Categories.Object.Zero.html#1043" class="Function">terminal</a> <a id="1284" href="Categories.Object.Zero.html#1250" class="Bound">z</a><a id="1285" class="Symbol">}</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Categories.Object.Zero.html#571" class="Function">¡</a> <a id="1290" href="Categories.Object.Zero.html#1250" class="Bound">z</a><a id="1291" class="Symbol">)</a>

<a id="!-Epi"></a><a id="1294" href="Categories.Object.Zero.html#1294" class="Function">!-Epi</a> <a id="1300" class="Symbol">:</a> <a id="1302" class="Symbol">∀</a> <a id="1304" class="Symbol">{</a><a id="1305" href="Categories.Object.Zero.html#1305" class="Bound">A</a><a id="1306" class="Symbol">}</a> <a id="1308" class="Symbol">{</a><a id="1309" href="Categories.Object.Zero.html#1309" class="Bound">z</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Categories.Object.Zero.html#940" class="Record">Zero</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">→</a> <a id="1321" href="Categories.Morphism.html#875" class="Function">Epi</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1328" href="Categories.Object.Zero.html#1309" class="Bound">z</a> <a id="1330" class="Symbol">{</a><a id="1331" href="Categories.Object.Zero.html#1305" class="Bound">A</a><a id="1332" class="Symbol">})</a>
<a id="1335" href="Categories.Object.Zero.html#1294" class="Function">!-Epi</a> <a id="1341" class="Symbol">{</a><a id="1342" class="Argument">z</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Categories.Object.Zero.html#1346" class="Bound">z</a><a id="1347" class="Symbol">}</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Categories.Object.Initial.html#896" class="Function">to-⊥-is-Epi</a> <a id="1363" class="Symbol">{</a><a id="1364" class="Argument">i</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Categories.Object.Zero.html#1117" class="Function">initial</a> <a id="1376" href="Categories.Object.Zero.html#1346" class="Bound">z</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Categories.Object.Terminal.html#577" class="Function">!</a> <a id="1382" href="Categories.Object.Zero.html#1346" class="Bound">z</a><a id="1383" class="Symbol">)</a>
</pre></body></html>

==> anc/Categories.Utils.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Categories.Utils.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Categories.Utils.Product.html" class="Module">Categories.Utils.Product</a> <a id="68" class="Keyword">where</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Level.html" class="Module">Level</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Data.Product.html" class="Module">Data.Product</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="128" class="Symbol">;</a> <a id="130" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="131" class="Symbol">;</a> <a id="133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="136" class="Symbol">;</a> <a id="138" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="143" class="Symbol">;</a> <a id="145" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="203" class="Comment">-- &quot;very dependent&quot; versions of map and zipWith</a>
<a id="map⁎"></a><a id="251" href="Categories.Utils.Product.html#251" class="Function">map⁎</a> <a id="256" class="Symbol">:</a> <a id="258" class="Symbol">∀</a> <a id="260" class="Symbol">{</a><a id="261" href="Categories.Utils.Product.html#261" class="Bound">a</a> <a id="263" href="Categories.Utils.Product.html#263" class="Bound">b</a> <a id="265" href="Categories.Utils.Product.html#265" class="Bound">p</a> <a id="267" href="Categories.Utils.Product.html#267" class="Bound">q</a><a id="268" class="Symbol">}</a> <a id="270" class="Symbol">{</a><a id="271" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="273" class="Symbol">:</a> <a id="275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="279" href="Categories.Utils.Product.html#261" class="Bound">a</a><a id="280" class="Symbol">}</a> <a id="282" class="Symbol">{</a><a id="283" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="285" class="Symbol">:</a> <a id="287" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="289" class="Symbol">→</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Categories.Utils.Product.html#263" class="Bound">b</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="301" class="Symbol">:</a> <a id="303" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Categories.Utils.Product.html#265" class="Bound">p</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">{</a><a id="315" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="317" class="Symbol">:</a> <a id="319" class="Symbol">{</a><a id="320" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="322" class="Symbol">:</a> <a id="324" href="Categories.Utils.Product.html#271" class="Bound">A</a><a id="325" class="Symbol">}</a> <a id="327" class="Symbol">→</a> <a id="329" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="331" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="333" class="Symbol">→</a> <a id="335" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="337" href="Categories.Utils.Product.html#320" class="Bound">x</a> <a id="339" class="Symbol">→</a> <a id="341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="345" href="Categories.Utils.Product.html#267" class="Bound">q</a><a id="346" class="Symbol">}</a> <a id="348" class="Symbol">→</a>
      <a id="356" class="Symbol">(</a><a id="357" href="Categories.Utils.Product.html#357" class="Bound">f</a> <a id="359" class="Symbol">:</a> <a id="361" class="Symbol">(</a><a id="362" href="Categories.Utils.Product.html#362" class="Bound">x</a> <a id="364" class="Symbol">:</a> <a id="366" href="Categories.Utils.Product.html#271" class="Bound">A</a><a id="367" class="Symbol">)</a> <a id="369" class="Symbol">→</a> <a id="371" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="373" href="Categories.Utils.Product.html#362" class="Bound">x</a><a id="374" class="Symbol">)</a> <a id="376" class="Symbol">→</a> <a id="378" class="Symbol">(∀</a> <a id="381" class="Symbol">{</a><a id="382" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">→</a> <a id="387" class="Symbol">(</a><a id="388" href="Categories.Utils.Product.html#388" class="Bound">y</a> <a id="390" class="Symbol">:</a> <a id="392" href="Categories.Utils.Product.html#299" class="Bound">P</a> <a id="394" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="395" class="Symbol">)</a> <a id="397" class="Symbol">→</a> <a id="399" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="401" href="Categories.Utils.Product.html#388" class="Bound">y</a> <a id="403" class="Symbol">(</a><a id="404" href="Categories.Utils.Product.html#357" class="Bound">f</a> <a id="406" href="Categories.Utils.Product.html#382" class="Bound">x</a><a id="407" class="Symbol">))</a> <a id="410" class="Symbol">→</a> <a id="412" class="Symbol">(</a><a id="413" href="Categories.Utils.Product.html#413" class="Bound">v</a> <a id="415" class="Symbol">:</a> <a id="417" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="419" href="Categories.Utils.Product.html#271" class="Bound">A</a> <a id="421" href="Categories.Utils.Product.html#299" class="Bound">P</a><a id="422" class="Symbol">)</a> <a id="424" class="Symbol">→</a> <a id="426" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="428" class="Symbol">(</a><a id="429" href="Categories.Utils.Product.html#283" class="Bound">B</a> <a id="431" class="Symbol">(</a><a id="432" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="438" href="Categories.Utils.Product.html#413" class="Bound">v</a><a id="439" class="Symbol">))</a> <a id="442" class="Symbol">(</a><a id="443" href="Categories.Utils.Product.html#315" class="Bound">Q</a> <a id="445" class="Symbol">(</a><a id="446" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="452" href="Categories.Utils.Product.html#413" class="Bound">v</a><a id="453" class="Symbol">))</a>
<a id="456" href="Categories.Utils.Product.html#251" class="Function">map⁎</a> <a id="461" href="Categories.Utils.Product.html#461" class="Bound">f</a> <a id="463" href="Categories.Utils.Product.html#463" class="Bound">g</a> <a id="465" class="Symbol">(</a><a id="466" href="Categories.Utils.Product.html#466" class="Bound">x</a> <a id="468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="470" href="Categories.Utils.Product.html#470" class="Bound">y</a><a id="471" class="Symbol">)</a> <a id="473" class="Symbol">=</a> <a id="475" class="Symbol">(</a><a id="476" href="Categories.Utils.Product.html#461" class="Bound">f</a> <a id="478" href="Categories.Utils.Product.html#466" class="Bound">x</a> <a id="480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="482" href="Categories.Utils.Product.html#463" class="Bound">g</a> <a id="484" href="Categories.Utils.Product.html#470" class="Bound">y</a><a id="485" class="Symbol">)</a>

<a id="map⁎′"></a><a id="488" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="494" class="Symbol">:</a> <a id="496" class="Symbol">∀</a> <a id="498" class="Symbol">{</a><a id="499" href="Categories.Utils.Product.html#499" class="Bound">a</a> <a id="501" href="Categories.Utils.Product.html#501" class="Bound">b</a> <a id="503" href="Categories.Utils.Product.html#503" class="Bound">p</a> <a id="505" href="Categories.Utils.Product.html#505" class="Bound">q</a><a id="506" class="Symbol">}</a> <a id="508" class="Symbol">{</a><a id="509" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="511" class="Symbol">:</a> <a id="513" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="517" href="Categories.Utils.Product.html#499" class="Bound">a</a><a id="518" class="Symbol">}</a> <a id="520" class="Symbol">{</a><a id="521" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="523" class="Symbol">:</a> <a id="525" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="527" class="Symbol">→</a> <a id="529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="533" href="Categories.Utils.Product.html#501" class="Bound">b</a><a id="534" class="Symbol">}</a> <a id="536" class="Symbol">{</a><a id="537" href="Categories.Utils.Product.html#537" class="Bound">P</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Categories.Utils.Product.html#503" class="Bound">p</a><a id="546" class="Symbol">}</a> <a id="548" class="Symbol">{</a><a id="549" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="551" class="Symbol">:</a> <a id="553" href="Categories.Utils.Product.html#537" class="Bound">P</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="561" href="Categories.Utils.Product.html#505" class="Bound">q</a><a id="562" class="Symbol">}</a> <a id="564" class="Symbol">→</a> <a id="566" class="Symbol">(</a><a id="567" href="Categories.Utils.Product.html#567" class="Bound">f</a> <a id="569" class="Symbol">:</a> <a id="571" class="Symbol">(</a><a id="572" href="Categories.Utils.Product.html#572" class="Bound">x</a> <a id="574" class="Symbol">:</a> <a id="576" href="Categories.Utils.Product.html#509" class="Bound">A</a><a id="577" class="Symbol">)</a> <a id="579" class="Symbol">→</a> <a id="581" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="583" href="Categories.Utils.Product.html#572" class="Bound">x</a><a id="584" class="Symbol">)</a> <a id="586" class="Symbol">→</a> <a id="588" class="Symbol">((</a><a id="590" href="Categories.Utils.Product.html#590" class="Bound">x</a> <a id="592" class="Symbol">:</a> <a id="594" href="Categories.Utils.Product.html#537" class="Bound">P</a><a id="595" class="Symbol">)</a> <a id="597" class="Symbol">→</a> <a id="599" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="601" href="Categories.Utils.Product.html#590" class="Bound">x</a><a id="602" class="Symbol">)</a> <a id="604" class="Symbol">→</a> <a id="606" class="Symbol">(</a><a id="607" href="Categories.Utils.Product.html#607" class="Bound">v</a> <a id="609" class="Symbol">:</a> <a id="611" href="Categories.Utils.Product.html#509" class="Bound">A</a> <a id="613" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="615" href="Categories.Utils.Product.html#537" class="Bound">P</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Categories.Utils.Product.html#521" class="Bound">B</a> <a id="622" class="Symbol">(</a><a id="623" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="629" href="Categories.Utils.Product.html#607" class="Bound">v</a><a id="630" class="Symbol">)</a> <a id="632" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="634" href="Categories.Utils.Product.html#549" class="Bound">Q</a> <a id="636" class="Symbol">(</a><a id="637" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="643" href="Categories.Utils.Product.html#607" class="Bound">v</a><a id="644" class="Symbol">)</a>
<a id="646" href="Categories.Utils.Product.html#488" class="Function">map⁎′</a> <a id="652" href="Categories.Utils.Product.html#652" class="Bound">f</a> <a id="654" href="Categories.Utils.Product.html#654" class="Bound">g</a> <a id="656" class="Symbol">(</a><a id="657" href="Categories.Utils.Product.html#657" class="Bound">x</a> <a id="659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="661" href="Categories.Utils.Product.html#661" class="Bound">y</a><a id="662" class="Symbol">)</a> <a id="664" class="Symbol">=</a> <a id="666" class="Symbol">(</a><a id="667" href="Categories.Utils.Product.html#652" class="Bound">f</a> <a id="669" href="Categories.Utils.Product.html#657" class="Bound">x</a> <a id="671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="673" href="Categories.Utils.Product.html#654" class="Bound">g</a> <a id="675" href="Categories.Utils.Product.html#661" class="Bound">y</a><a id="676" class="Symbol">)</a>

<a id="zipWith"></a><a id="679" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Categories.Utils.Product.html#692" class="Bound">a</a> <a id="694" href="Categories.Utils.Product.html#694" class="Bound">b</a> <a id="696" href="Categories.Utils.Product.html#696" class="Bound">c</a> <a id="698" href="Categories.Utils.Product.html#698" class="Bound">p</a> <a id="700" href="Categories.Utils.Product.html#700" class="Bound">q</a> <a id="702" href="Categories.Utils.Product.html#702" class="Bound">r</a> <a id="704" href="Categories.Utils.Product.html#704" class="Bound">s</a><a id="705" class="Symbol">}</a> <a id="707" class="Symbol">{</a><a id="708" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="710" class="Symbol">:</a> <a id="712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="716" href="Categories.Utils.Product.html#692" class="Bound">a</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">{</a><a id="720" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="722" class="Symbol">:</a> <a id="724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="728" href="Categories.Utils.Product.html#694" class="Bound">b</a><a id="729" class="Symbol">}</a> <a id="731" class="Symbol">{</a><a id="732" href="Categories.Utils.Product.html#732" class="Bound">C</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="740" href="Categories.Utils.Product.html#696" class="Bound">c</a><a id="741" class="Symbol">}</a> <a id="743" class="Symbol">{</a><a id="744" href="Categories.Utils.Product.html#744" class="Bound">P</a> <a id="746" class="Symbol">:</a> <a id="748" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="750" class="Symbol">→</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" href="Categories.Utils.Product.html#698" class="Bound">p</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">{</a><a id="760" href="Categories.Utils.Product.html#760" class="Bound">Q</a> <a id="762" class="Symbol">:</a> <a id="764" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="766" class="Symbol">→</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="772" href="Categories.Utils.Product.html#700" class="Bound">q</a><a id="773" class="Symbol">}</a> <a id="775" class="Symbol">{</a><a id="776" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="778" class="Symbol">:</a> <a id="780" href="Categories.Utils.Product.html#732" class="Bound">C</a> <a id="782" class="Symbol">→</a> <a id="784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="788" href="Categories.Utils.Product.html#702" class="Bound">r</a><a id="789" class="Symbol">}</a> <a id="791" class="Symbol">{</a><a id="792" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="794" class="Symbol">:</a> <a id="796" class="Symbol">(</a><a id="797" href="Categories.Utils.Product.html#797" class="Bound">x</a> <a id="799" class="Symbol">:</a> <a id="801" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="802" class="Symbol">)</a> <a id="804" class="Symbol">→</a> <a id="806" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="808" href="Categories.Utils.Product.html#797" class="Bound">x</a> <a id="810" class="Symbol">→</a> <a id="812" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="816" href="Categories.Utils.Product.html#704" class="Bound">s</a><a id="817" class="Symbol">}</a> <a id="819" class="Symbol">(</a><a id="820" href="Categories.Utils.Product.html#820" class="Bound Operator">_∙_</a> <a id="824" class="Symbol">:</a> <a id="826" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="828" class="Symbol">→</a> <a id="830" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">→</a> <a id="839" class="Symbol">(</a><a id="840" href="Categories.Utils.Product.html#840" class="Bound Operator">_∘_</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" class="Symbol">{</a><a id="849" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="851" href="Categories.Utils.Product.html#851" class="Bound">y</a><a id="852" class="Symbol">}</a> <a id="854" class="Symbol">→</a> <a id="856" href="Categories.Utils.Product.html#744" class="Bound">P</a> <a id="858" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="860" class="Symbol">→</a> <a id="862" href="Categories.Utils.Product.html#760" class="Bound">Q</a> <a id="864" href="Categories.Utils.Product.html#851" class="Bound">y</a> <a id="866" class="Symbol">→</a> <a id="868" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="870" class="Symbol">(</a><a id="871" href="Categories.Utils.Product.html#849" class="Bound">x</a> <a id="873" href="Categories.Utils.Product.html#820" class="Bound Operator">∙</a> <a id="875" href="Categories.Utils.Product.html#851" class="Bound">y</a><a id="876" class="Symbol">))</a> <a id="879" class="Symbol">→</a> <a id="881" class="Symbol">(</a><a id="882" href="Categories.Utils.Product.html#882" class="Bound Operator">_*_</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">(</a><a id="889" href="Categories.Utils.Product.html#889" class="Bound">x</a> <a id="891" class="Symbol">:</a> <a id="893" href="Categories.Utils.Product.html#732" class="Bound">C</a><a id="894" class="Symbol">)</a> <a id="896" class="Symbol">→</a> <a id="898" class="Symbol">(</a><a id="899" href="Categories.Utils.Product.html#899" class="Bound">y</a> <a id="901" class="Symbol">:</a> <a id="903" href="Categories.Utils.Product.html#776" class="Bound">R</a> <a id="905" href="Categories.Utils.Product.html#889" class="Bound">x</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">→</a> <a id="910" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="912" href="Categories.Utils.Product.html#889" class="Bound">x</a> <a id="914" href="Categories.Utils.Product.html#899" class="Bound">y</a><a id="915" class="Symbol">)</a> <a id="917" class="Symbol">→</a> <a id="919" class="Symbol">(</a><a id="920" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="926" href="Categories.Utils.Product.html#708" class="Bound">A</a> <a id="928" href="Categories.Utils.Product.html#744" class="Bound">P</a><a id="929" class="Symbol">)</a> <a id="931" class="Symbol">→</a> <a id="933" class="Symbol">(</a><a id="934" href="Categories.Utils.Product.html#934" class="Bound">y</a> <a id="936" class="Symbol">:</a> <a id="938" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="940" href="Categories.Utils.Product.html#720" class="Bound">B</a> <a id="942" href="Categories.Utils.Product.html#760" class="Bound">Q</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">→</a> <a id="947" href="Categories.Utils.Product.html#792" class="Bound">S</a> <a id="949" class="Symbol">(</a><a id="950" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="956" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="958" href="Categories.Utils.Product.html#820" class="Bound Operator">∙</a> <a id="960" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="966" href="Categories.Utils.Product.html#934" class="Bound">y</a><a id="967" class="Symbol">)</a> <a id="969" class="Symbol">(</a><a id="970" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="976" href="Categories.Utils.Product.html#920" class="Bound">x</a> <a id="978" href="Categories.Utils.Product.html#840" class="Bound Operator">∘</a> <a id="980" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="986" href="Categories.Utils.Product.html#934" class="Bound">y</a><a id="987" class="Symbol">)</a>
<a id="989" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="997" href="Categories.Utils.Product.html#997" class="Bound Operator">_∙_</a> <a id="1001" href="Categories.Utils.Product.html#1001" class="Bound Operator">_∘_</a> <a id="1005" href="Categories.Utils.Product.html#1005" class="Bound Operator">_*_</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Categories.Utils.Product.html#1010" class="Bound">a</a> <a id="1012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1014" href="Categories.Utils.Product.html#1014" class="Bound">p</a><a id="1015" class="Symbol">)</a> <a id="1017" class="Symbol">(</a><a id="1018" href="Categories.Utils.Product.html#1018" class="Bound">b</a> <a id="1020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1022" href="Categories.Utils.Product.html#1022" class="Bound">q</a><a id="1023" class="Symbol">)</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Categories.Utils.Product.html#1010" class="Bound">a</a> <a id="1030" href="Categories.Utils.Product.html#997" class="Bound Operator">∙</a> <a id="1032" href="Categories.Utils.Product.html#1018" class="Bound">b</a><a id="1033" class="Symbol">)</a> <a id="1035" href="Categories.Utils.Product.html#1005" class="Bound Operator">*</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Categories.Utils.Product.html#1014" class="Bound">p</a> <a id="1040" href="Categories.Utils.Product.html#1001" class="Bound Operator">∘</a> <a id="1042" href="Categories.Utils.Product.html#1022" class="Bound">q</a><a id="1043" class="Symbol">)</a>
<a id="1045" class="Keyword">syntax</a> <a id="1052" href="Categories.Utils.Product.html#679" class="Function">zipWith</a> <a id="1060" class="Bound">f</a> <a id="1062" class="Bound">g</a> <a id="1064" class="Bound">h</a> <a id="1066" class="Symbol">=</a> <a id="1068" class="Bound">f</a> <a id="1070" class="Function">-&lt;</a> <a id="1073" class="Bound">h</a> <a id="1075" class="Function">&gt;-</a> <a id="1078" class="Bound">g</a>
</pre></body></html>

==> anc/Classical-Case.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Classical-Case</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="88" class="Keyword">renaming</a> <a id="97" class="Symbol">(</a><a id="98" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="103" class="Symbol">to</a> <a id="106" class="InductiveConstructor">≡-refl</a><a id="112" class="Symbol">)</a>
<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="146" class="Keyword">using</a> <a id="152" class="Symbol">(</a><a id="153" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="163" class="Symbol">)</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>

<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Filtered.html" class="Module">Filtered</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Cofinal.html" class="Module">Cofinal</a>

<a id="666" class="Keyword">module</a> <a id="673" href="Classical-Case.html" class="Module">Classical-Case</a> <a id="688" class="Symbol">{</a><a id="689" href="Classical-Case.html#689" class="Bound">o</a> <a id="691" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="692" class="Symbol">}</a>
       <a id="701" class="Symbol">(</a><a id="702" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="704" class="Symbol">:</a> <a id="706" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="715" class="Symbol">(</a><a id="716" href="Classical-Case.html#689" class="Bound">o</a> <a id="718" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="720" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="721" class="Symbol">)</a> <a id="723" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="725" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="726" class="Symbol">)</a>
       <a id="735" class="Symbol">(</a><a id="736" href="Classical-Case.html#736" class="Bound">F</a> <a id="738" class="Symbol">:</a> <a id="740" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="752" href="Classical-Case.html#702" class="Bound">𝒞</a><a id="753" class="Symbol">)</a>
       <a id="762" class="Symbol">{</a><a id="763" href="Classical-Case.html#763" class="Bound">fil-level</a> <a id="773" class="Symbol">:</a> <a id="775" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="780" class="Symbol">}</a>
       <a id="789" class="Symbol">(</a><a id="790" href="Classical-Case.html#790" class="Bound">Fil</a> <a id="794" class="Symbol">:</a> <a id="796" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="805" class="Symbol">(</a><a id="806" href="Classical-Case.html#689" class="Bound">o</a> <a id="808" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="810" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="811" class="Symbol">)</a> <a id="813" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="815" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="817" class="Symbol">→</a> <a id="819" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="823" href="Classical-Case.html#763" class="Bound">fil-level</a><a id="832" class="Symbol">)</a> <a id="834" class="Comment">-- some variant of &#39;filtered&#39;</a>
       <a id="871" class="Symbol">(</a><a id="872" href="Classical-Case.html#872" class="Bound">Fil-to-filtered</a> <a id="888" class="Symbol">:</a> <a id="890" class="Symbol">∀</a> <a id="892" class="Symbol">{</a><a id="893" href="Classical-Case.html#893" class="Bound">𝒟</a> <a id="895" class="Symbol">:</a> <a id="897" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="906" class="Symbol">(</a><a id="907" href="Classical-Case.html#689" class="Bound">o</a> <a id="909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="911" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="912" class="Symbol">)</a> <a id="914" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="916" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="917" class="Symbol">}</a> <a id="919" class="Symbol">→</a> <a id="921" href="Classical-Case.html#790" class="Bound">Fil</a> <a id="925" href="Classical-Case.html#893" class="Bound">𝒟</a> <a id="927" class="Symbol">→</a> <a id="929" href="Filtered.html#2499" class="Record">filtered</a> <a id="938" href="Classical-Case.html#893" class="Bound">𝒟</a><a id="939" class="Symbol">)</a> <a id="941" class="Comment">-- .. which implies filtered</a>
       <a id="977" class="Symbol">(</a><a id="978" href="Classical-Case.html#978" class="Bound">𝒞-acc</a> <a id="984" class="Symbol">:</a> <a id="986" href="Accessible-Category.html#3754" class="Record">Accessible</a> <a id="997" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="999" class="Symbol">(</a><a id="1000" href="Classical-Case.html#689" class="Bound">o</a> <a id="1002" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1004" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="1005" class="Symbol">)</a> <a id="1007" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="1009" href="Classical-Case.html#691" class="Bound">ℓ</a> <a id="1011" href="Classical-Case.html#790" class="Bound">Fil</a> <a id="1015" href="Classical-Case.html#872" class="Bound">Fil-to-filtered</a><a id="1030" class="Symbol">)</a>
       <a id="1039" class="Comment">-- The law of excluded middle means that for every set A, we know whether it is</a>
       <a id="1126" class="Comment">-- empty or non-empty:</a>
       <a id="1156" class="Symbol">(</a><a id="1157" href="Classical-Case.html#1157" class="Bound">law-of-excluded-middle</a> <a id="1180" class="Symbol">:</a> <a id="1182" class="Symbol">∀</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Classical-Case.html#1185" class="Bound">A</a> <a id="1187" class="Symbol">:</a> <a id="1189" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Classical-Case.html#689" class="Bound">o</a> <a id="1196" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1198" href="Classical-Case.html#691" class="Bound">ℓ</a><a id="1199" class="Symbol">))</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1208" href="Classical-Case.html#1185" class="Bound">A</a><a id="1209" class="Symbol">)</a>
       <a id="1218" class="Keyword">where</a>

<a id="1225" class="Keyword">private</a>
  <a id="1235" class="Keyword">module</a> <a id="𝒞"></a><a id="1242" href="Classical-Case.html#1242" class="Module">𝒞</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1255" href="Classical-Case.html#702" class="Bound">𝒞</a>
  <a id="1259" class="Keyword">module</a> <a id="𝒞-acc"></a><a id="1266" href="Classical-Case.html#1266" class="Module">𝒞-acc</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Accessible-Category.html#3754" class="Module">Accessible</a> <a id="1285" href="Classical-Case.html#978" class="Bound">𝒞-acc</a>

<a id="1292" class="Keyword">open</a> <a id="1297" class="Keyword">import</a> <a id="1304" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="1324" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="1326" href="Classical-Case.html#736" class="Bound">F</a>
<a id="1328" class="Keyword">open</a> <a id="1333" class="Keyword">import</a> <a id="1340" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="1358" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="1360" href="Classical-Case.html#736" class="Bound">F</a> <a id="1362" href="Accessible-Category.html#3928" class="Function">𝒞-acc.fin</a>
<a id="1372" class="Keyword">open</a> <a id="1377" class="Keyword">import</a> <a id="1384" href="Coalgebra.IdxProp-fmap.html" class="Module">Coalgebra.IdxProp-fmap</a> <a id="1407" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="1409" href="Classical-Case.html#736" class="Bound">F</a> <a id="1411" href="Accessible-Category.html#3928" class="Function">𝒞-acc.fin</a>
<a id="1421" class="Keyword">open</a> <a id="1426" class="Keyword">import</a> <a id="1433" href="Construction.html" class="Module">Construction</a> <a id="1446" class="Symbol">{</a><a id="1447" class="Argument">o</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Classical-Case.html#689" class="Bound">o</a><a id="1452" class="Symbol">}</a> <a id="1454" href="Classical-Case.html#702" class="Bound">𝒞</a> <a id="1456" href="Classical-Case.html#736" class="Bound">F</a> <a id="1458" href="Classical-Case.html#790" class="Bound">Fil</a> <a id="1462" href="Classical-Case.html#872" class="Bound">Fil-to-filtered</a> <a id="1478" href="Classical-Case.html#978" class="Bound">𝒞-acc</a>

<a id="1485" class="Keyword">record</a> <a id="IsRecursive-via-LEM"></a><a id="1492" href="Classical-Case.html#1492" class="Record">IsRecursive-via-LEM</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Classical-Case.html#1513" class="Bound">R</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1529" href="Classical-Case.html#736" class="Bound">F</a><a id="1530" class="Symbol">):</a> <a id="1533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1537" href="Level.html#521" class="Function">0ℓ</a> <a id="1540" class="Keyword">where</a>
  <a id="1548" class="Comment">-- Under the assumption of the law of excluded middle, we can push down</a>
  <a id="1622" class="Comment">-- the property of recursiveness down to level 0</a>
  <a id="1673" class="Keyword">field</a>
    <a id="IsRecursive-via-LEM.is-recursive-dec"></a><a id="1683" href="Classical-Case.html#1683" class="Field">is-recursive-dec</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Classical-Case.html#1157" class="Bound">law-of-excluded-middle</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="1744" href="Classical-Case.html#1513" class="Bound">R</a><a id="1745" class="Symbol">))</a>

  <a id="IsRecursive-via-LEM.is-recursive"></a><a id="1751" href="Classical-Case.html#1751" class="Function">is-recursive</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="1778" href="Classical-Case.html#1513" class="Bound">R</a>
  <a id="1782" href="Classical-Case.html#1751" class="Function">is-recursive</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="1807" href="Classical-Case.html#1683" class="Field">is-recursive-dec</a>

<a id="build-IsRecursive-via-LEM"></a><a id="1825" href="Classical-Case.html#1825" class="Function">build-IsRecursive-via-LEM</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">∀</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Classical-Case.html#1856" class="Bound">R</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1872" href="Classical-Case.html#736" class="Bound">F</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="1889" href="Classical-Case.html#1856" class="Bound">R</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Classical-Case.html#1492" class="Record">IsRecursive-via-LEM</a> <a id="1913" href="Classical-Case.html#1856" class="Bound">R</a>
<a id="1915" href="Classical-Case.html#1825" class="Function">build-IsRecursive-via-LEM</a> <a id="1941" href="Classical-Case.html#1941" class="Bound">R</a> <a id="1943" href="Classical-Case.html#1943" class="Bound">rec</a> <a id="1947" class="Symbol">=</a> <a id="1949" class="Keyword">record</a> <a id="1956" class="Symbol">{</a> <a id="1958" href="Classical-Case.html#1683" class="Field">is-recursive-dec</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a> <a id="1989" href="Classical-Case.html#1943" class="Bound">rec</a> <a id="1993" class="Symbol">}</a>

<a id="1996" class="Comment">-- the diagram of the coalgebras satisfying IsRecursive-via-LEM is small but has</a>
<a id="2077" class="Comment">-- the same colimit as the &#39;large&#39; diagram from the construction (using IsRecursive),</a>
<a id="2163" class="Comment">-- because IsRecursive-via-LEM and IsRecursive are equivalent</a>
<a id="build-large-colimit"></a><a id="2225" href="Classical-Case.html#2225" class="Function">build-large-colimit</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="2280" href="Classical-Case.html#1492" class="Record">IsRecursive-via-LEM</a><a id="2299" class="Symbol">)</a>
                    <a id="2321" class="Symbol">→</a> <a id="2323" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="2356" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a><a id="2367" class="Symbol">)</a>
<a id="2369" href="Classical-Case.html#2225" class="Function">build-large-colimit</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Coalgebra.IdxProp-fmap.html#1616" class="Function">fmap-colimit</a> <a id="2404" href="Classical-Case.html#1825" class="Function">build-IsRecursive-via-LEM</a>
                                 <a id="2463" class="Symbol">(λ</a> <a id="2466" href="Classical-Case.html#2466" class="Bound">c</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Classical-Case.html#1751" class="Function">IsRecursive-via-LEM.is-recursive</a> <a id="2503" class="Symbol">{</a><a id="2504" href="Classical-Case.html#2466" class="Bound">c</a><a id="2505" class="Symbol">})</a>


<a id="initial-algebra-from-colimit"></a><a id="2510" href="Classical-Case.html#2510" class="Function">initial-algebra-from-colimit</a> <a id="2539" class="Symbol">:</a>
       <a id="2548" class="Symbol">(</a><a id="2549" href="Classical-Case.html#2549" class="Bound">carrier-colimit</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="2600" href="Classical-Case.html#1492" class="Record">IsRecursive-via-LEM</a><a id="2619" class="Symbol">))</a>
       <a id="2629" class="Symbol">(</a><a id="2630" href="Classical-Case.html#2630" class="Bound">coalgebras-filtered</a> <a id="2650" class="Symbol">:</a> <a id="2652" href="Classical-Case.html#790" class="Bound">Fil</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="2675" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a><a id="2686" class="Symbol">))</a>
       <a id="2696" class="Symbol">(</a><a id="2697" href="Classical-Case.html#2697" class="Bound">F-finitary</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="2753" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a><a id="2764" class="Symbol">)</a> <a id="2766" href="Classical-Case.html#736" class="Bound">F</a><a id="2767" class="Symbol">)</a>
       <a id="2776" class="Symbol">→</a> <a id="2778" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2798" href="Classical-Case.html#736" class="Bound">F</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Classical-Case.html#2510" class="Function">initial-algebra-from-colimit</a> <a id="2830" href="Classical-Case.html#2830" class="Bound">small-colimit</a> <a id="2844" href="Classical-Case.html#2844" class="Bound">coalg-filtered</a> <a id="2859" href="Classical-Case.html#2859" class="Bound">F-finitary</a> <a id="2870" class="Symbol">=</a>
  <a id="2874" href="Construction.html#7658" class="Function">TerminalRecursive.initial-algebra</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Classical-Case.html#2225" class="Function">build-large-colimit</a> <a id="2929" href="Classical-Case.html#2830" class="Bound">small-colimit</a><a id="2942" class="Symbol">)</a> <a id="2944" href="Classical-Case.html#2844" class="Bound">coalg-filtered</a> <a id="2959" href="Classical-Case.html#2859" class="Bound">F-finitary</a>
</pre></body></html>

==> anc/CoalgColim.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>CoalgColim</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="162" class="Keyword">using</a> <a id="168" class="Symbol">(</a><a id="169" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="176" class="Symbol">;</a> <a id="178" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="189" class="Symbol">;</a> <a id="191" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="195" class="Symbol">)</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="238" class="Keyword">hiding</a> <a id="245" class="Symbol">(</a><a id="246" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a><a id="258" class="Symbol">)</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="318" class="Keyword">import</a> <a id="325" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a> <a id="354" class="Symbol">as</a> <a id="357" class="Module">Coalg</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="565" class="Symbol">)</a>

<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="659" class="Keyword">module</a> <a id="666" href="CoalgColim.html" class="Module">CoalgColim</a> <a id="677" class="Symbol">{</a><a id="678" href="CoalgColim.html#678" class="Bound">o</a> <a id="680" href="CoalgColim.html#680" class="Bound">ℓ</a> <a id="682" href="CoalgColim.html#682" class="Bound">e</a><a id="683" class="Symbol">}</a>
  <a id="687" class="Symbol">{</a><a id="688" href="CoalgColim.html#688" class="Bound">P-level</a> <a id="696" class="Symbol">:</a> <a id="698" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="703" class="Symbol">}</a>
  <a id="707" class="Symbol">(</a><a id="708" href="CoalgColim.html#708" class="Bound">𝒞</a> <a id="710" class="Symbol">:</a> <a id="712" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="721" href="CoalgColim.html#678" class="Bound">o</a> <a id="723" href="CoalgColim.html#680" class="Bound">ℓ</a> <a id="725" href="CoalgColim.html#682" class="Bound">e</a><a id="726" class="Symbol">)</a>
  <a id="730" class="Symbol">(</a><a id="731" href="CoalgColim.html#731" class="Bound">F</a> <a id="733" class="Symbol">:</a> <a id="735" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="747" href="CoalgColim.html#708" class="Bound">𝒞</a><a id="748" class="Symbol">)</a>
  <a id="752" class="Symbol">(</a><a id="753" href="CoalgColim.html#753" class="Bound">Prop</a> <a id="758" class="Symbol">:</a> <a id="760" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="772" href="CoalgColim.html#731" class="Bound">F</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="CoalgColim.html#688" class="Bound">P-level</a><a id="787" class="Symbol">)</a>  <a id="790" class="Comment">-- a property of coalgebras</a>
  <a id="820" class="Keyword">where</a>

<a id="827" class="Keyword">private</a>
  <a id="837" class="Keyword">module</a> <a id="𝒞"></a><a id="844" href="CoalgColim.html#844" class="Module">𝒞</a> <a id="846" class="Symbol">=</a> <a id="848" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="857" href="CoalgColim.html#708" class="Bound">𝒞</a>
  <a id="861" class="Keyword">module</a> <a id="F"></a><a id="868" href="CoalgColim.html#868" class="Module">F</a> <a id="870" class="Symbol">=</a> <a id="872" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="880" href="CoalgColim.html#731" class="Bound">F</a>

<a id="883" class="Keyword">record</a> <a id="CoalgColim"></a><a id="890" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="901" class="Symbol">{</a><a id="902" href="CoalgColim.html#902" class="Bound">o&#39;</a> <a id="905" href="CoalgColim.html#905" class="Bound">ℓ&#39;</a> <a id="908" href="CoalgColim.html#908" class="Bound">e&#39;</a><a id="910" class="Symbol">}</a> <a id="912" class="Symbol">:</a> <a id="914" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="918" class="Symbol">(</a><a id="919" href="CoalgColim.html#678" class="Bound">o</a> <a id="921" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="923" href="CoalgColim.html#680" class="Bound">ℓ</a> <a id="925" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="927" href="CoalgColim.html#682" class="Bound">e</a> <a id="929" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="931" href="CoalgColim.html#688" class="Bound">P-level</a> <a id="939" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="941" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="945" class="Symbol">(</a><a id="946" href="CoalgColim.html#902" class="Bound">o&#39;</a> <a id="949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="951" href="CoalgColim.html#905" class="Bound">ℓ&#39;</a> <a id="954" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="956" href="CoalgColim.html#908" class="Bound">e&#39;</a><a id="958" class="Symbol">))</a> <a id="961" class="Keyword">where</a>
  <a id="969" class="Comment">-- A Coalg(ebra)Colim(it) is a colimit of coalgebras whose carriers</a>
  <a id="1039" class="Comment">-- all satisfies a fixed property.</a>
  <a id="1076" class="Keyword">field</a>
    <a id="1086" class="Comment">-- So it consists of: 1. a diagram scheme</a>
    <a id="CoalgColim.𝒟"></a><a id="1132" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1145" href="CoalgColim.html#902" class="Bound">o&#39;</a> <a id="1148" href="CoalgColim.html#905" class="Bound">ℓ&#39;</a> <a id="1151" href="CoalgColim.html#908" class="Bound">e&#39;</a>
    <a id="1158" class="Comment">-- 2. a diagram in coalgebras:</a>
    <a id="CoalgColim.D"></a><a id="1193" href="CoalgColim.html#1193" class="Field">D</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1205" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1221" href="CoalgColim.html#731" class="Bound">F</a><a id="1222" class="Symbol">)</a>
    <a id="1228" class="Comment">-- 3. whose all satisfiy a given property:</a>
    <a id="CoalgColim.all-have-prop"></a><a id="1275" href="CoalgColim.html#1275" class="Field">all-have-prop</a> <a id="1289" class="Symbol">:</a> <a id="1291" class="Symbol">∀</a> <a id="1293" class="Symbol">{</a><a id="1294" href="CoalgColim.html#1294" class="Bound">i</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1311" href="CoalgColim.html#1132" class="Field">𝒟</a><a id="1312" class="Symbol">}</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="CoalgColim.html#753" class="Bound">Prop</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Categories.Functor.Core.html#797" class="Function">Functor.₀</a> <a id="1332" href="CoalgColim.html#1193" class="Field">D</a> <a id="1334" href="CoalgColim.html#1294" class="Bound">i</a><a id="1335" class="Symbol">)</a>
    <a id="1341" class="Comment">-- 4. and a cocone of D</a>
    <a id="CoalgColim.cocone"></a><a id="1369" href="CoalgColim.html#1369" class="Field">cocone</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1385" href="CoalgColim.html#1193" class="Field">D</a>
    <a id="1391" class="Comment">-- 5. which is colimitting in 𝒞:</a>
    <a id="CoalgColim.carrier-colimitting"></a><a id="1428" href="CoalgColim.html#1428" class="Field">carrier-colimitting</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1477" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1494" href="CoalgColim.html#1369" class="Field">cocone</a><a id="1500" class="Symbol">)</a>

  <a id="1505" class="Keyword">module</a> <a id="CoalgColim.𝒟"></a><a id="1512" href="CoalgColim.html#1512" class="Module">𝒟</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1525" href="CoalgColim.html#1132" class="Field">𝒟</a>
  <a id="1529" class="Keyword">module</a> <a id="CoalgColim.D"></a><a id="1536" href="CoalgColim.html#1536" class="Module">D</a> <a id="1538" class="Symbol">=</a> <a id="1540" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1548" href="CoalgColim.html#1193" class="Field">D</a>

  <a id="1553" class="Comment">-- composition with the forgetful functor</a>
  <a id="CoalgColim.U∘D"></a><a id="1597" href="CoalgColim.html#1597" class="Function">U∘D</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1611" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="1613" href="CoalgColim.html#708" class="Bound">𝒞</a>
  <a id="1617" href="CoalgColim.html#1597" class="Function">U∘D</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1640" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1643" href="CoalgColim.html#1193" class="Field">D</a>

  <a id="1648" class="Keyword">module</a> <a id="CoalgColim.U∘D"></a><a id="1655" href="CoalgColim.html#1655" class="Module">U∘D</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1669" href="CoalgColim.html#1597" class="Function">U∘D</a>

  <a id="CoalgColim.carrier-colim"></a><a id="1676" href="CoalgColim.html#1676" class="Function">carrier-colim</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1700" href="CoalgColim.html#1597" class="Function">U∘D</a>
  <a id="1706" href="CoalgColim.html#1676" class="Function">carrier-colim</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="1740" href="CoalgColim.html#1428" class="Field">carrier-colimitting</a>
  <a id="1762" class="Keyword">module</a> <a id="CoalgColim.carrier-colim"></a><a id="1769" href="CoalgColim.html#1769" class="Module">carrier-colim</a> <a id="1783" class="Symbol">=</a> <a id="1785" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1793" href="CoalgColim.html#1676" class="Function">carrier-colim</a>

  <a id="CoalgColim.colim"></a><a id="1810" href="CoalgColim.html#1810" class="Function">colim</a> <a id="1816" class="Symbol">:</a> <a id="1818" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1826" href="CoalgColim.html#1193" class="Field">D</a>
  <a id="1830" href="CoalgColim.html#1810" class="Function">colim</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="1856" class="Symbol">(</a><a id="1857" href="F-Coalgebra-Colimit.html#1406" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="1887" href="CoalgColim.html#1193" class="Field">D</a> <a id="1889" href="CoalgColim.html#1369" class="Field">cocone</a> <a id="1896" href="CoalgColim.html#1428" class="Field">carrier-colimitting</a><a id="1915" class="Symbol">)</a>

  <a id="1920" class="Keyword">module</a> <a id="CoalgColim.colim"></a><a id="1927" href="CoalgColim.html#1927" class="Module">colim</a> <a id="1933" class="Symbol">=</a> <a id="1935" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1943" href="CoalgColim.html#1810" class="Function">colim</a>

  <a id="CoalgColim.to-Coalgebra"></a><a id="1952" href="CoalgColim.html#1952" class="Function">to-Coalgebra</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1979" href="CoalgColim.html#731" class="Bound">F</a>
  <a id="1983" href="CoalgColim.html#1952" class="Function">to-Coalgebra</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a>

  <a id="CoalgColim.carrier"></a><a id="2014" href="CoalgColim.html#2014" class="Function">carrier</a> <a id="2022" class="Symbol">:</a> <a id="2024" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="2032" href="CoalgColim.html#2014" class="Function">carrier</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="2056" href="CoalgColim.html#1952" class="Function">to-Coalgebra</a>

  <a id="CoalgColim.structure"></a><a id="2072" href="CoalgColim.html#2072" class="Function">structure</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="CoalgColim.html#708" class="Bound">𝒞</a> <a id="2086" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2088" href="CoalgColim.html#2014" class="Function">carrier</a> <a id="2096" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2098" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2102" href="CoalgColim.html#2014" class="Function">carrier</a> <a id="2110" href="Categories.Category.html#502" class="Function Operator">]</a>
  <a id="2114" href="CoalgColim.html#2072" class="Function">structure</a> <a id="2124" class="Symbol">=</a> <a id="2126" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2140" href="CoalgColim.html#1952" class="Function">to-Coalgebra</a>

  <a id="2156" class="Comment">-- the diagram &#39;D&#39; restricted to the carriers / 𝒞-objects</a>
  <a id="CoalgColim.carrier-diagram"></a><a id="2216" href="CoalgColim.html#2216" class="Function">carrier-diagram</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2242" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="2244" href="CoalgColim.html#708" class="Bound">𝒞</a>
  <a id="2248" href="CoalgColim.html#2216" class="Function">carrier-diagram</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="2283" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2286" href="CoalgColim.html#1193" class="Field">D</a>

  <a id="CoalgColim.unique-homomorphism"></a><a id="2291" href="CoalgColim.html#2291" class="Function">unique-homomorphism</a> <a id="2311" class="Symbol">:</a> <a id="2313" class="Symbol">∀</a> <a id="2315" class="Symbol">(</a><a id="2316" href="CoalgColim.html#2316" class="Bound">B</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2332" href="CoalgColim.html#731" class="Bound">F</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">→</a>
    <a id="2341" class="Symbol">(∀</a> <a id="2344" class="Symbol">(</a><a id="2345" href="CoalgColim.html#2345" class="Bound">i</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">→</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2372" href="CoalgColim.html#731" class="Bound">F</a><a id="2373" class="Symbol">)</a> <a id="2375" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="2377" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="2381" href="CoalgColim.html#2345" class="Bound">i</a> <a id="2383" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="2389" href="CoalgColim.html#2316" class="Bound">B</a> <a id="2391" href="Helper-Definitions.html#1268" class="Function Operator">]</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">→</a>
    <a id="2400" class="Symbol">(</a><a id="2401" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2414" href="CoalgColim.html#731" class="Bound">F</a><a id="2415" class="Symbol">)</a> <a id="2417" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="2419" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a> <a id="2432" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="2438" href="CoalgColim.html#2316" class="Bound">B</a> <a id="2440" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="2444" href="CoalgColim.html#2291" class="Function">unique-homomorphism</a> <a id="2464" href="CoalgColim.html#2464" class="Bound">B</a> <a id="2466" href="CoalgColim.html#2466" class="Bound">uniq</a> <a id="2471" class="Symbol">=</a> <a id="2473" href="Colimit-Lemmas.html#5772" class="Function">colimit-unique-rep</a> <a id="2492" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="2494" href="CoalgColim.html#1193" class="Field">D</a> <a id="2496" href="CoalgColim.html#1810" class="Function">colim</a> <a id="2502" href="CoalgColim.html#2464" class="Bound">B</a> <a id="2504" href="CoalgColim.html#2466" class="Bound">uniq</a>
</pre></body></html>

==> anc/Coalgebra.IdxProp-fmap.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.IdxProp-fmap</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="88" class="Keyword">open</a> <a id="93" class="Keyword">import</a> <a id="100" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Categories.Category.Construction.Comma.html" class="Module">Categories.Category.Construction.Comma</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Data.Product.html" class="Module">Data.Product</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">()</a> <a id="508" class="Keyword">renaming</a> <a id="517" class="Symbol">(</a><a id="518" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="523" class="Symbol">to</a> <a id="526" class="Function Operator">_⊆_</a><a id="529" class="Symbol">)</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Categories.Diagram.Colimit.DualProperties.html" class="Module">Categories.Diagram.Colimit.DualProperties</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>

<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Cofinal.html" class="Module">Cofinal</a>

<a id="773" class="Keyword">module</a> <a id="780" href="Coalgebra.IdxProp-fmap.html" class="Module">Coalgebra.IdxProp-fmap</a>
                         <a id="828" class="Symbol">{</a><a id="829" href="Coalgebra.IdxProp-fmap.html#829" class="Bound">o</a> <a id="831" href="Coalgebra.IdxProp-fmap.html#831" class="Bound">ℓ</a> <a id="833" href="Coalgebra.IdxProp-fmap.html#833" class="Bound">e</a> <a id="835" class="Symbol">:</a> <a id="837" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="842" class="Symbol">}</a> <a id="844" class="Symbol">(</a><a id="845" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a> <a id="847" class="Symbol">:</a> <a id="849" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="858" href="Coalgebra.IdxProp-fmap.html#829" class="Bound">o</a> <a id="860" href="Coalgebra.IdxProp-fmap.html#831" class="Bound">ℓ</a> <a id="862" href="Coalgebra.IdxProp-fmap.html#833" class="Bound">e</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">(</a><a id="866" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="868" class="Symbol">:</a> <a id="870" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="882" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a><a id="883" class="Symbol">)</a>
                         <a id="910" class="Symbol">{</a><a id="911" href="Coalgebra.IdxProp-fmap.html#911" class="Bound">i</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">{</a><a id="923" href="Coalgebra.IdxProp-fmap.html#923" class="Bound">Idx</a> <a id="927" class="Symbol">:</a> <a id="929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="933" href="Coalgebra.IdxProp-fmap.html#911" class="Bound">i</a><a id="934" class="Symbol">}</a> <a id="936" class="Symbol">(</a><a id="937" href="Coalgebra.IdxProp-fmap.html#937" class="Bound">family</a> <a id="944" class="Symbol">:</a> <a id="946" href="Coalgebra.IdxProp-fmap.html#923" class="Bound">Idx</a> <a id="950" class="Symbol">→</a> <a id="952" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="965" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a><a id="966" class="Symbol">)</a>
                         <a id="993" class="Keyword">where</a>

<a id="1000" class="Keyword">private</a>
  <a id="1010" class="Keyword">module</a> <a id="𝒞"></a><a id="1017" href="Coalgebra.IdxProp-fmap.html#1017" class="Module">𝒞</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1030" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a>

<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="1063" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a> <a id="1065" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="1067" href="Coalgebra.IdxProp-fmap.html#937" class="Bound">family</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="FullSub-map.html" class="Module">FullSub-map</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1112" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a><a id="1113" class="Symbol">)</a>

<a id="IdxProp-fmap"></a><a id="1116" href="Coalgebra.IdxProp-fmap.html#1116" class="Function">IdxProp-fmap</a> <a id="1129" class="Symbol">:</a> <a id="1131" class="Symbol">{</a><a id="1132" href="Coalgebra.IdxProp-fmap.html#1132" class="Bound">p</a> <a id="1134" href="Coalgebra.IdxProp-fmap.html#1134" class="Bound">p&#39;</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1144" class="Symbol">}</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Coalgebra.IdxProp-fmap.html#1147" class="Bound">P</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1163" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1171" href="Coalgebra.IdxProp-fmap.html#1132" class="Bound">p</a><a id="1172" class="Symbol">}</a> <a id="1174" class="Symbol">{</a><a id="1175" href="Coalgebra.IdxProp-fmap.html#1175" class="Bound">P&#39;</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1192" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1200" href="Coalgebra.IdxProp-fmap.html#1134" class="Bound">p&#39;</a><a id="1202" class="Symbol">}</a>
              <a id="1218" class="Symbol">→</a> <a id="1220" class="Symbol">(∀</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Coalgebra.IdxProp-fmap.html#1224" class="Bound">c</a> <a id="1226" class="Symbol">:</a> <a id="1228" class="Symbol">_)</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Coalgebra.IdxProp-fmap.html#1147" class="Bound">P</a> <a id="1235" href="Coalgebra.IdxProp-fmap.html#1224" class="Bound">c</a> <a id="1237" class="Symbol">→</a> <a id="1239" href="Coalgebra.IdxProp-fmap.html#1175" class="Bound">P&#39;</a> <a id="1242" href="Coalgebra.IdxProp-fmap.html#1224" class="Bound">c</a><a id="1243" class="Symbol">)</a>
              <a id="1259" class="Symbol">→</a> <a id="1261" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="1278" href="Coalgebra.IdxProp-fmap.html#1147" class="Bound">P</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="1299" href="Coalgebra.IdxProp-fmap.html#1175" class="Bound">P&#39;</a>
<a id="1302" href="Coalgebra.IdxProp-fmap.html#1116" class="Function">IdxProp-fmap</a> <a id="1315" class="Symbol">{</a><a id="1316" class="Argument">P</a> <a id="1318" class="Symbol">=</a> <a id="1320" href="Coalgebra.IdxProp-fmap.html#1320" class="Bound">P</a><a id="1321" class="Symbol">}</a> <a id="1323" href="Coalgebra.IdxProp-fmap.html#1323" class="Bound">f</a> <a id="1325" href="Coalgebra.IdxProp-fmap.html#1325" class="Bound">coalg</a> <a id="1331" class="Symbol">=</a>
  <a id="1335" class="Keyword">let</a> <a id="1339" class="Keyword">open</a> <a id="1344" href="Coalgebra.IdxProp.html#767" class="Module">IdxPropCoalgebra</a> <a id="1361" href="Coalgebra.IdxProp-fmap.html#1320" class="Bound">P</a> <a id="1363" href="Coalgebra.IdxProp-fmap.html#1325" class="Bound">coalg</a> <a id="1369" class="Keyword">in</a>
  <a id="1374" class="Keyword">record</a> <a id="1381" class="Symbol">{</a> <a id="1383" href="Coalgebra.IdxProp.html#993" class="Field">carrier</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Coalgebra.IdxProp.html#993" class="Field">carrier</a> <a id="1401" class="Symbol">;</a> <a id="1403" href="Coalgebra.IdxProp.html#1013" class="Field">structure</a> <a id="1413" class="Symbol">=</a> <a id="1415" href="Coalgebra.IdxProp.html#1013" class="Field">structure</a> <a id="1425" class="Symbol">;</a> <a id="1427" href="Coalgebra.IdxProp.html#1219" class="Field">has-prop</a> <a id="1436" class="Symbol">=</a> <a id="1438" href="Coalgebra.IdxProp-fmap.html#1323" class="Bound">f</a> <a id="1440" href="Coalgebra.IdxProp.html#1062" class="Function">A,α</a> <a id="1444" href="Coalgebra.IdxProp.html#1219" class="Field">has-prop</a> <a id="1453" class="Symbol">}</a>

<a id="1456" class="Keyword">module</a> <a id="1463" href="Coalgebra.IdxProp-fmap.html#1463" class="Module">_</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Coalgebra.IdxProp-fmap.html#1466" class="Bound">p</a> <a id="1468" href="Coalgebra.IdxProp-fmap.html#1468" class="Bound">q</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1477" class="Symbol">}</a> <a id="1479" class="Symbol">{</a><a id="1480" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1496" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1504" href="Coalgebra.IdxProp-fmap.html#1466" class="Bound">p</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1524" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1532" href="Coalgebra.IdxProp-fmap.html#1468" class="Bound">q</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Keyword">where</a>
  <a id="1543" class="Comment">-- For two equivalent properties P and Q, their colimits are the same:</a>
  <a id="1616" href="Coalgebra.IdxProp-fmap.html#1616" class="Function">fmap-colimit</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a> <a id="1633" href="Coalgebra.IdxProp-fmap.html#526" class="Function Operator">⊆</a> <a id="1635" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="1641" href="Coalgebra.IdxProp-fmap.html#526" class="Function Operator">⊆</a> <a id="1643" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a>
               <a id="1660" class="Symbol">→</a> <a id="1662" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="1695" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="1696" class="Symbol">)</a>
               <a id="1713" class="Symbol">→</a> <a id="1715" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="1748" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a><a id="1749" class="Symbol">)</a>
  <a id="1753" href="Coalgebra.IdxProp-fmap.html#1616" class="Function">fmap-colimit</a> <a id="1766" href="Coalgebra.IdxProp-fmap.html#1766" class="Bound">P⇒Q</a> <a id="1770" href="Coalgebra.IdxProp-fmap.html#1770" class="Bound">Q⇒P</a> <a id="1774" href="Coalgebra.IdxProp-fmap.html#1774" class="Bound">small</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Coalgebra.IdxProp-fmap.html#3900" class="Function">expanded</a>
    <a id="1795" class="Keyword">where</a>
      <a id="1807" class="Keyword">module</a> <a id="1814" href="Coalgebra.IdxProp-fmap.html#1814" class="Module">small</a> <a id="1820" class="Symbol">=</a> <a id="1822" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1830" href="Coalgebra.IdxProp-fmap.html#1774" class="Bound">small</a>
      <a id="1842" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1864" href="Coalgebra.IdxProp-fmap.html#866" class="Bound">F</a>
      <a id="1872" class="Keyword">module</a> <a id="1879" href="Coalgebra.IdxProp-fmap.html#1879" class="Module">coalgs</a> <a id="1886" class="Symbol">=</a> <a id="1888" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1897" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a>
      <a id="1910" href="Coalgebra.IdxProp-fmap.html#1910" class="Function">f</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="1931" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="1952" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a>
      <a id="1960" href="Coalgebra.IdxProp-fmap.html#1910" class="Function">f</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Coalgebra.IdxProp-fmap.html#1116" class="Function">IdxProp-fmap</a> <a id="1977" href="Coalgebra.IdxProp-fmap.html#1766" class="Bound">P⇒Q</a>
      <a id="1987" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="2030" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="2052" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="2053" class="Symbol">)</a>
      <a id="2061" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="2104" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">{</a><a id="2108" class="Argument">U</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Coalgebra.IdxProp-fmap.html#1910" class="Function">f</a><a id="2113" class="Symbol">}</a>

      <a id="2122" href="Coalgebra.IdxProp-fmap.html#2122" class="Function">f⁻¹</a> <a id="2126" class="Symbol">:</a> <a id="2128" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="2145" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="2147" class="Symbol">→</a> <a id="2149" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="2166" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a>
      <a id="2174" href="Coalgebra.IdxProp-fmap.html#2122" class="Function">f⁻¹</a> <a id="2178" href="Coalgebra.IdxProp-fmap.html#2178" class="Bound">d</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="Coalgebra.IdxProp-fmap.html#1116" class="Function">IdxProp-fmap</a> <a id="2195" href="Coalgebra.IdxProp-fmap.html#1770" class="Bound">Q⇒P</a> <a id="2199" href="Coalgebra.IdxProp-fmap.html#2178" class="Bound">d</a>
      <a id="2207" href="Coalgebra.IdxProp-fmap.html#2207" class="Function">η</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Coalgebra.IdxProp-fmap.html#2212" class="Bound">d</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="2233" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Coalgebra.IdxProp-fmap.html#2212" class="Bound">d</a> <a id="2254" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="2256" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a><a id="2269" class="Symbol">)</a>
      <a id="2277" href="Coalgebra.IdxProp-fmap.html#2207" class="Function">η</a> <a id="2279" href="Coalgebra.IdxProp-fmap.html#2279" class="Bound">d</a> <a id="2281" class="Symbol">=</a> <a id="2283" class="Keyword">record</a> <a id="2290" class="Symbol">{</a> <a id="2292" href="Categories.Category.Construction.Comma.html#1043" class="Field">β</a> <a id="2294" class="Symbol">=</a> <a id="2296" href="Coalgebra.IdxProp-fmap.html#2122" class="Function">f⁻¹</a> <a id="2300" href="Coalgebra.IdxProp-fmap.html#2279" class="Bound">d</a> <a id="2302" class="Symbol">;</a> <a id="2304" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2306" class="Symbol">=</a> <a id="2308" href="Categories.Category.Core.html#630" class="Function">coalgs.id</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a> <a id="2340" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="2342" href="Coalgebra.IdxProp-fmap.html#2279" class="Bound">d</a><a id="2343" class="Symbol">}</a> <a id="2345" class="Symbol">}</a>

      <a id="2354" href="Coalgebra.IdxProp-fmap.html#2354" class="Function">final-rec-to-lemrec</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Cofinal.html#1423" class="Record">Final</a> <a id="2382" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a>
      <a id="2402" href="Coalgebra.IdxProp-fmap.html#2354" class="Function">final-rec-to-lemrec</a> <a id="2422" class="Symbol">=</a>
        <a id="2432" class="Keyword">record</a>
        <a id="2447" class="Symbol">{</a> <a id="2449" href="Cofinal.html#1502" class="Field">non-empty</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Coalgebra.IdxProp-fmap.html#2207" class="Function">η</a>
        <a id="2471" class="Symbol">;</a> <a id="2473" href="Cofinal.html#1557" class="Field">every-slice-connected</a> <a id="2495" class="Symbol">=</a> <a id="2497" class="Symbol">λ</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Coalgebra.IdxProp-fmap.html#2500" class="Bound">d</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="2521" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="2522" class="Symbol">)</a> <a id="2524" class="Symbol">→</a>
            <a id="2538" class="Keyword">record</a> <a id="2545" class="Symbol">{</a> <a id="2547" href="Cofinal.html#1245" class="Field">connect</a> <a id="2555" class="Symbol">=</a> <a id="2557" class="Symbol">λ</a> <a id="2559" href="Coalgebra.IdxProp-fmap.html#2559" class="Bound">A</a> <a id="2561" href="Coalgebra.IdxProp-fmap.html#2561" class="Bound">B</a> <a id="2563" class="Symbol">→</a> <a id="2565" class="Keyword">let</a>
              <a id="2583" class="Keyword">module</a> <a id="2590" href="Coalgebra.IdxProp-fmap.html#2590" class="Module">d</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Coalgebra.IdxProp.html#767" class="Module">IdxPropCoalgebra</a> <a id="2611" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a> <a id="2613" href="Coalgebra.IdxProp-fmap.html#2500" class="Bound">d</a>
              <a id="2629" class="Keyword">open</a> <a id="2634" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2643" href="Coalgebra.IdxProp-fmap.html#845" class="Bound">𝒞</a>
              <a id="2659" class="Keyword">open</a> <a id="2664" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="2691" href="Coalgebra.IdxProp-fmap.html#2691" class="Bound">h</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">∀</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Coalgebra.IdxProp-fmap.html#2698" class="Bound">AB</a> <a id="2701" class="Symbol">:</a> <a id="2703" class="Symbol">_)</a> <a id="2706" class="Symbol">→</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Coalgebra.IdxProp-fmap.html#2500" class="Bound">d</a> <a id="2711" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="2713" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2730" href="Coalgebra.IdxProp-fmap.html#2207" class="Function">η</a> <a id="2732" href="Coalgebra.IdxProp-fmap.html#2500" class="Bound">d</a> <a id="2734" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2736" href="Coalgebra.IdxProp-fmap.html#2698" class="Bound">AB</a> <a id="2739" href="Categories.Category.html#502" class="Function Operator">]</a>
              <a id="2755" href="Coalgebra.IdxProp-fmap.html#2691" class="Bound">h</a> <a id="2757" href="Coalgebra.IdxProp-fmap.html#2757" class="Bound">AB</a> <a id="2760" class="Symbol">=</a> <a id="2762" class="Keyword">record</a>
                <a id="2785" class="Symbol">{</a> <a id="2787" href="Categories.Category.Construction.Comma.html#1421" class="Field">g</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2796" class="Symbol">_</a>
                <a id="2814" class="Symbol">;</a> <a id="2816" href="Categories.Category.Construction.Comma.html#1451" class="Field">h</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="2831" href="Coalgebra.IdxProp-fmap.html#2757" class="Bound">AB</a>
                <a id="2850" class="Symbol">;</a> <a id="2852" href="Categories.Category.Construction.Comma.html#1481" class="Field">commute</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                   <a id="2887" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="2922" href="Coalgebra.IdxProp-fmap.html#2757" class="Bound">AB</a><a id="2924" class="Symbol">)</a> <a id="2926" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2928" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a> <a id="2933" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                   <a id="2956" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="2987" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="3001" href="Coalgebra.IdxProp-fmap.html#2757" class="Bound">AB</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3007" href="Categories.Category.Core.html#630" class="Function">coalgs.id</a> <a id="3017" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3018" class="Symbol">)</a>
                   <a id="3039" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="3057" class="Symbol">}</a>
            <a id="3071" class="Keyword">in</a>
            <a id="3086" href="Cofinal.html#1035" class="InductiveConstructor">backward</a> <a id="3095" class="Symbol">_</a> <a id="3097" class="Symbol">_</a> <a id="3099" class="Symbol">_</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Coalgebra.IdxProp-fmap.html#2691" class="Bound">h</a> <a id="3104" href="Coalgebra.IdxProp-fmap.html#2559" class="Bound">A</a><a id="3105" class="Symbol">)</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Cofinal.html#965" class="InductiveConstructor">forward</a> <a id="3116" class="Symbol">_</a> <a id="3118" class="Symbol">_</a> <a id="3120" class="Symbol">_</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Coalgebra.IdxProp-fmap.html#2691" class="Bound">h</a> <a id="3125" href="Coalgebra.IdxProp-fmap.html#2561" class="Bound">B</a><a id="3126" class="Symbol">)</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Cofinal.html#928" class="InductiveConstructor">nil</a> <a id="3133" class="Symbol">_))</a>
            <a id="3149" class="Symbol">}</a>
        <a id="3159" class="Symbol">}</a>

      <a id="3168" href="Coalgebra.IdxProp-fmap.html#3168" class="Function">nested-colimit</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3193" class="Symbol">((</a><a id="3195" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="3212" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3215" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3223" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a><a id="3229" class="Symbol">)</a> <a id="3231" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3234" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a><a id="3247" class="Symbol">)</a>
      <a id="3255" href="Coalgebra.IdxProp-fmap.html#3168" class="Function">nested-colimit</a> <a id="3270" class="Symbol">=</a>
        <a id="3280" href="Cofinal.html#1767" class="Function">final-pulls-colimit</a> <a id="3300" class="Symbol">(</a><a id="3301" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="3318" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3321" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3329" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a><a id="3335" class="Symbol">)</a>
          <a id="3347" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a> <a id="3361" href="Coalgebra.IdxProp-fmap.html#2354" class="Function">final-rec-to-lemrec</a> <a id="3381" href="Coalgebra.IdxProp-fmap.html#1774" class="Bound">small</a>

      <a id="3394" href="Coalgebra.IdxProp-fmap.html#3394" class="Function">fun-iso</a> <a id="3402" class="Symbol">:</a> <a id="3404" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
            <a id="3435" class="Symbol">(</a><a id="3436" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3444" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="3451" class="Symbol">{</a><a id="3452" class="Argument">U</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a> <a id="3477" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a><a id="3478" class="Symbol">})</a>
            <a id="3493" class="Symbol">(</a><a id="3494" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3502" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="3509" class="Symbol">{</a><a id="3510" class="Argument">U</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a> <a id="3535" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="3536" class="Symbol">}</a>
              <a id="3552" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3555" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="3582" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="3583" class="Symbol">)</a> <a id="3585" class="Symbol">{</a><a id="3586" class="Argument">U</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Coalgebra.IdxProp-fmap.html#1910" class="Function">f</a><a id="3591" class="Symbol">})</a>
      <a id="3600" href="Coalgebra.IdxProp-fmap.html#3394" class="Function">fun-iso</a> <a id="3608" class="Symbol">=</a> <a id="3610" href="FullSub-map.html#951" class="Function">FullSubSubCat</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a> <a id="3646" href="Coalgebra.IdxProp-fmap.html#1508" class="Bound">Q</a><a id="3647" class="Symbol">)</a> <a id="3649" href="Coalgebra.IdxProp-fmap.html#1910" class="Function">f</a>

      <a id="3658" href="Coalgebra.IdxProp-fmap.html#3658" class="Function">nested-colimit&#39;</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3684" class="Symbol">(</a><a id="3685" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="3702" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3705" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3713" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="3720" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3723" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a><a id="3736" class="Symbol">)</a>
      <a id="3744" href="Coalgebra.IdxProp-fmap.html#3658" class="Function">nested-colimit&#39;</a> <a id="3760" class="Symbol">=</a> <a id="3762" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a>
                     <a id="3796" class="Symbol">(</a><a id="3797" href="Categories.NaturalTransformation.NaturalIsomorphism.html#7073" class="Function">associator</a> <a id="3808" href="Coalgebra.IdxProp-fmap.html#1987" class="Function">rec-to-lemrec</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3831" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a><a id="3837" class="Symbol">)</a> <a id="3839" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a><a id="3855" class="Symbol">)</a>
                     <a id="3878" href="Coalgebra.IdxProp-fmap.html#3168" class="Function">nested-colimit</a>

      <a id="3900" href="Coalgebra.IdxProp-fmap.html#3900" class="Function">expanded</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="3919" class="Symbol">(</a><a id="3920" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="3937" href="Categories.Functor.html#747" class="Function Operator">∘F</a>
                         <a id="3965" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="3973" href="Coalgebra.IdxProp-fmap.html#1842" class="Function">coalgs</a> <a id="3980" class="Symbol">{</a><a id="3981" class="Argument">U</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a> <a id="4006" href="Coalgebra.IdxProp-fmap.html#1480" class="Bound">P</a><a id="4007" class="Symbol">})</a>
      <a id="4016" href="Coalgebra.IdxProp-fmap.html#3900" class="Function">expanded</a> <a id="4025" class="Symbol">=</a> <a id="4027" href="Categories.Diagram.Colimit.DualProperties.html#1039" class="Function">≃-resp-colim</a> <a id="4040" class="Symbol">(</a><a id="4041" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4964" class="Function">sym</a> <a id="4045" class="Symbol">(</a><a id="4046" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="4063" href="Categories.NaturalTransformation.NaturalIsomorphism.html#4354" class="Function Operator">ⓘˡ</a> <a id="4066" href="Coalgebra.IdxProp-fmap.html#3394" class="Function">fun-iso</a><a id="4073" class="Symbol">))</a> <a id="4076" href="Coalgebra.IdxProp-fmap.html#3658" class="Function">nested-colimit&#39;</a>
</pre></body></html>

==> anc/Coalgebra.IdxProp.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.IdxProp</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">-- Coalgebras:</a>
<a id="51" class="Comment">-- 1. whose carrier comes from an indexed family</a>
<a id="100" class="Comment">-- 2. satisfy a given property</a>
<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Level.html" class="Module">Level</a>

<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="471" class="Symbol">{</a><a id="472" href="Coalgebra.IdxProp.html#472" class="Bound">o</a> <a id="474" href="Coalgebra.IdxProp.html#474" class="Bound">ℓ</a> <a id="476" href="Coalgebra.IdxProp.html#476" class="Bound">e</a> <a id="478" class="Symbol">:</a> <a id="480" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="485" class="Symbol">}</a> <a id="487" class="Symbol">(</a><a id="488" href="Coalgebra.IdxProp.html#488" class="Bound">𝒞</a> <a id="490" class="Symbol">:</a> <a id="492" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="501" href="Coalgebra.IdxProp.html#472" class="Bound">o</a> <a id="503" href="Coalgebra.IdxProp.html#474" class="Bound">ℓ</a> <a id="505" href="Coalgebra.IdxProp.html#476" class="Bound">e</a><a id="506" class="Symbol">)</a> <a id="508" class="Symbol">(</a><a id="509" href="Coalgebra.IdxProp.html#509" class="Bound">F</a> <a id="511" class="Symbol">:</a> <a id="513" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="525" href="Coalgebra.IdxProp.html#488" class="Bound">𝒞</a><a id="526" class="Symbol">)</a>
                         <a id="553" class="Symbol">{</a><a id="554" href="Coalgebra.IdxProp.html#554" class="Bound">i</a> <a id="556" class="Symbol">:</a> <a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">}</a> <a id="565" class="Symbol">{</a><a id="566" href="Coalgebra.IdxProp.html#566" class="Bound">Idx</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="576" href="Coalgebra.IdxProp.html#554" class="Bound">i</a><a id="577" class="Symbol">}</a> <a id="579" class="Symbol">(</a><a id="580" href="Coalgebra.IdxProp.html#580" class="Bound">family</a> <a id="587" class="Symbol">:</a> <a id="589" href="Coalgebra.IdxProp.html#566" class="Bound">Idx</a> <a id="593" class="Symbol">→</a> <a id="595" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="608" href="Coalgebra.IdxProp.html#488" class="Bound">𝒞</a><a id="609" class="Symbol">)</a>
                         <a id="636" class="Symbol">{</a><a id="637" href="Coalgebra.IdxProp.html#637" class="Bound">prop-level</a> <a id="648" class="Symbol">:</a> <a id="650" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="655" class="Symbol">}</a>  <a id="658" class="Symbol">(</a><a id="659" href="Coalgebra.IdxProp.html#659" class="Bound">P</a> <a id="661" class="Symbol">:</a> <a id="663" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="675" href="Coalgebra.IdxProp.html#509" class="Bound">F</a> <a id="677" class="Symbol">→</a> <a id="679" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="683" href="Coalgebra.IdxProp.html#637" class="Bound">prop-level</a><a id="693" class="Symbol">)</a>
                         <a id="720" class="Keyword">where</a>

<a id="727" class="Keyword">private</a>
  <a id="737" class="Keyword">module</a> <a id="𝒞"></a><a id="744" href="Coalgebra.IdxProp.html#744" class="Module">𝒞</a> <a id="746" class="Symbol">=</a> <a id="748" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="757" href="Coalgebra.IdxProp.html#488" class="Bound">𝒞</a>

<a id="760" class="Keyword">record</a> <a id="IdxPropCoalgebra"></a><a id="767" href="Coalgebra.IdxProp.html#767" class="Record">IdxPropCoalgebra</a> <a id="784" class="Symbol">:</a> <a id="786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="790" class="Symbol">(</a><a id="791" href="Coalgebra.IdxProp.html#554" class="Bound">i</a> <a id="793" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="795" href="Coalgebra.IdxProp.html#474" class="Bound">ℓ</a> <a id="797" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="799" href="Coalgebra.IdxProp.html#637" class="Bound">prop-level</a><a id="809" class="Symbol">)</a> <a id="811" class="Keyword">where</a>
  <a id="819" class="Comment">-- an IdxProp coalgebra consists of one object from the family</a>
  <a id="884" class="Comment">-- (usually from 𝒞_p of an accessible category)</a>
  <a id="934" class="Comment">-- together with a coalgebra structure on it</a>
  <a id="981" class="Keyword">field</a>
      <a id="IdxPropCoalgebra.carrier"></a><a id="993" href="Coalgebra.IdxProp.html#993" class="Field">carrier</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Coalgebra.IdxProp.html#566" class="Bound">Idx</a>
      <a id="IdxPropCoalgebra.structure"></a><a id="1013" href="Coalgebra.IdxProp.html#1013" class="Field">structure</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="1040" href="Coalgebra.IdxProp.html#509" class="Bound">F</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Coalgebra.IdxProp.html#580" class="Bound">family</a> <a id="1050" href="Coalgebra.IdxProp.html#993" class="Field">carrier</a><a id="1057" class="Symbol">)</a>

  <a id="IdxPropCoalgebra.A,α"></a><a id="1062" href="Coalgebra.IdxProp.html#1062" class="Function">A,α</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1080" href="Coalgebra.IdxProp.html#509" class="Bound">F</a>
  <a id="1084" href="Coalgebra.IdxProp.html#1062" class="Function">A,α</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Categories.Functor.Coalgebra.html#611" class="Function">to-Coalgebra</a> <a id="1103" href="Coalgebra.IdxProp.html#1013" class="Field">structure</a>
  <a id="1115" class="Keyword">open</a> <a id="1120" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Coalgebra.IdxProp.html#1062" class="Function">A,α</a><a id="1136" class="Symbol">)</a> <a id="1138" class="Keyword">public</a>

  <a id="1148" class="Comment">-- and moreover we require it to satisfy the property P:</a>
  <a id="1207" class="Keyword">field</a>
      <a id="IdxPropCoalgebra.has-prop"></a><a id="1219" href="Coalgebra.IdxProp.html#1219" class="Field">has-prop</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Coalgebra.IdxProp.html#659" class="Bound">P</a> <a id="1232" href="Coalgebra.IdxProp.html#1062" class="Function">A,α</a>

<a id="1237" class="Comment">-- such coalgebras define a full subcategory of all coalgebras:</a>
<a id="IdxPropCoalgebras"></a><a id="1301" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Coalgebra.IdxProp.html#554" class="Bound">i</a> <a id="1333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1335" href="Coalgebra.IdxProp.html#474" class="Bound">ℓ</a> <a id="1337" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1339" href="Coalgebra.IdxProp.html#637" class="Bound">prop-level</a><a id="1349" class="Symbol">)</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Coalgebra.IdxProp.html#476" class="Bound">e</a> <a id="1354" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1356" href="Coalgebra.IdxProp.html#474" class="Bound">ℓ</a><a id="1357" class="Symbol">)</a> <a id="1359" href="Coalgebra.IdxProp.html#476" class="Bound">e</a>
<a id="1361" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1411" href="Coalgebra.IdxProp.html#509" class="Bound">F</a><a id="1412" class="Symbol">)</a> <a id="1414" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a>

<a id="forget-IdxProp"></a><a id="1436" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1461" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1493" href="Coalgebra.IdxProp.html#509" class="Bound">F</a><a id="1494" class="Symbol">)</a>
<a id="1496" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1535" href="Coalgebra.IdxProp.html#509" class="Bound">F</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Symbol">{</a><a id="1539" class="Argument">U</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Coalgebra.IdxProp.html#1062" class="Function">IdxPropCoalgebra.A,α</a><a id="1563" class="Symbol">}</a>

<a id="forget-IdxPropCoalgebra"></a><a id="1566" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1600" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a> <a id="1618" href="Coalgebra.IdxProp.html#488" class="Bound">𝒞</a>
<a id="1620" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1663" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1666" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1688" href="Coalgebra.IdxProp.html#509" class="Bound">F</a><a id="1689" class="Symbol">)</a>

</pre></body></html>

==> anc/Coalgebra.Recursive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Coalgebra.Recursive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>

<a id="129" class="Keyword">module</a> <a id="136" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="156" class="Symbol">{</a><a id="157" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="159" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="161" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="162" class="Symbol">}</a> <a id="164" class="Symbol">(</a><a id="165" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="167" class="Symbol">:</a> <a id="169" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="178" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="180" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="182" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="188" class="Symbol">:</a> <a id="190" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="202" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a><a id="203" class="Symbol">)</a> <a id="205" class="Keyword">where</a>

<a id="212" class="Keyword">private</a>
  <a id="222" class="Keyword">module</a> <a id="𝒞"></a><a id="229" href="Coalgebra.Recursive.html#229" class="Module">𝒞</a> <a id="231" class="Symbol">=</a> <a id="233" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="242" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
  <a id="246" class="Keyword">module</a> <a id="F"></a><a id="253" href="Coalgebra.Recursive.html#253" class="Module">F</a> <a id="255" class="Symbol">=</a> <a id="257" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="265" href="Coalgebra.Recursive.html#186" class="Bound">F</a>

<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Level.html" class="Module">Level</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Categories.Functor.Algebra.html" class="Module">Categories.Functor.Algebra</a> <a id="367" class="Keyword">hiding</a> <a id="374" class="Symbol">(</a><a id="375" href="Categories.Functor.Algebra.html#859" class="Function">iterate</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="431" class="Symbol">)</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="628" class="Keyword">using</a> <a id="634" class="Symbol">(</a><a id="635" href="Categories.Morphism.html#1826" class="Record">IsIso</a><a id="640" class="Symbol">;</a> <a id="642" href="Categories.Morphism.html#1528" class="Record">Iso</a><a id="645" class="Symbol">;</a> <a id="647" class="Keyword">module</a> <a id="654" href="Categories.Morphism.html#3269" class="Module">≅</a><a id="655" class="Symbol">;</a> <a id="657" href="Categories.Morphism.html#1392" class="Record">Retract</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">import</a> <a id="673" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="731" class="Keyword">using</a> <a id="737" class="Symbol">(</a><a id="738" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="747" class="Symbol">)</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a>

<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>


<a id="853" class="Comment">-- We first recap some lemmas from:</a>
<a id="889" class="Comment">--   [CUV06] Venanzio Capretta, Tarmo Uustalu, and Varmo Vene.</a>
<a id="952" class="Comment">--           Recursive coalgebras from comonads.</a>
<a id="1001" class="Comment">--           Inf. Comput., 204(4):437–468, 2006.</a>
<a id="1050" class="Comment">--           DOI: https://doi.org/10.1016/j.ic.2005.08.005</a>

<a id="1110" class="Keyword">record</a> <a id="C2A-morphism"></a><a id="1117" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Coalgebra.Recursive.html#1131" class="Bound">o</a> <a id="1133" href="Coalgebra.Recursive.html#1133" class="Bound">ℓ</a> <a id="1135" href="Coalgebra.Recursive.html#1135" class="Bound">e</a><a id="1136" class="Symbol">}</a> <a id="1138" class="Symbol">{</a><a id="1139" href="Coalgebra.Recursive.html#1139" class="Bound">𝒞</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1152" href="Coalgebra.Recursive.html#1131" class="Bound">o</a> <a id="1154" href="Coalgebra.Recursive.html#1133" class="Bound">ℓ</a> <a id="1156" href="Coalgebra.Recursive.html#1135" class="Bound">e</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Coalgebra.Recursive.html#1160" class="Bound">F</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1176" href="Coalgebra.Recursive.html#1139" class="Bound">𝒞</a><a id="1177" class="Symbol">}</a>
  <a id="1181" class="Symbol">(</a><a id="1182" href="Coalgebra.Recursive.html#1182" class="Bound">X</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1198" href="Coalgebra.Recursive.html#1160" class="Bound">F</a><a id="1199" class="Symbol">)</a>
  <a id="1203" class="Symbol">(</a><a id="1204" href="Coalgebra.Recursive.html#1204" class="Bound">Y</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1218" href="Coalgebra.Recursive.html#1160" class="Bound">F</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Coalgebra.Recursive.html#1133" class="Bound">ℓ</a> <a id="1230" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1232" href="Coalgebra.Recursive.html#1135" class="Bound">e</a><a id="1233" class="Symbol">)</a> <a id="1235" class="Keyword">where</a>
  <a id="1243" class="Keyword">open</a> <a id="1248" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1257" href="Coalgebra.Recursive.html#1139" class="Bound">𝒞</a>
  <a id="1261" class="Keyword">module</a> <a id="C2A-morphism.X"></a><a id="1268" href="Coalgebra.Recursive.html#1268" class="Module">X</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1284" href="Coalgebra.Recursive.html#1182" class="Bound">X</a>
  <a id="1288" class="Keyword">module</a> <a id="C2A-morphism.Y"></a><a id="1295" href="Coalgebra.Recursive.html#1295" class="Module">Y</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1309" href="Coalgebra.Recursive.html#1204" class="Bound">Y</a>
  <a id="1313" class="Keyword">open</a> <a id="1318" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1326" href="Coalgebra.Recursive.html#1160" class="Bound">F</a>
  <a id="1330" class="Keyword">field</a>
    <a id="C2A-morphism.f"></a><a id="1340" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Categories.Functor.Coalgebra.html#571" class="Function">X.A</a> <a id="1348" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1350" href="Categories.Functor.Algebra.html#573" class="Function">Y.A</a>
    <a id="C2A-morphism.commutes"></a><a id="1358" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="1371" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1373" href="Categories.Functor.Algebra.html#587" class="Function">Y.α</a> <a id="1377" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1379" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1382" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="1384" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1386" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>

<a id="1391" class="Comment">-- we can precompose solutions with coalgebra morphisms:</a>
<a id="C2A-precompose"></a><a id="1448" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="1463" class="Symbol">:</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Coalgebra.Recursive.html#1466" class="Bound">B</a> <a id="1468" href="Coalgebra.Recursive.html#1468" class="Bound">D</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1484" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="1485" class="Symbol">}</a> <a id="1487" class="Symbol">→</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Coalgebra.Recursive.html#1490" class="Bound">A</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="1504" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">→</a>
  <a id="1511" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="1524" href="Coalgebra.Recursive.html#1468" class="Bound">D</a> <a id="1526" href="Coalgebra.Recursive.html#1490" class="Bound">A</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="1551" href="Coalgebra.Recursive.html#1466" class="Bound">B</a> <a id="1553" href="Coalgebra.Recursive.html#1468" class="Bound">D</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="1570" href="Coalgebra.Recursive.html#1466" class="Bound">B</a> <a id="1572" href="Coalgebra.Recursive.html#1490" class="Bound">A</a>
<a id="1574" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="1589" class="Symbol">{</a><a id="1590" href="Coalgebra.Recursive.html#1590" class="Bound">B</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Coalgebra.Recursive.html#1594" class="Bound">D</a><a id="1595" class="Symbol">}</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Coalgebra.Recursive.html#1598" class="Bound">A</a><a id="1599" class="Symbol">}</a> <a id="1601" href="Coalgebra.Recursive.html#1601" class="Bound">eval</a> <a id="1606" href="Coalgebra.Recursive.html#1606" class="Bound">mor</a> <a id="1610" class="Symbol">=</a>
  <a id="1614" class="Keyword">let</a>
    <a id="1622" class="Keyword">open</a> <a id="1627" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1636" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="1642" class="Keyword">module</a> <a id="eval"></a><a id="1649" href="Coalgebra.Recursive.html#1649" class="Module">eval</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="1669" href="Coalgebra.Recursive.html#1601" class="Bound">eval</a>
    <a id="1678" class="Keyword">module</a> <a id="mor"></a><a id="1685" href="Coalgebra.Recursive.html#1685" class="Module">mor</a> <a id="1689" class="Symbol">=</a> <a id="1691" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="1712" href="Coalgebra.Recursive.html#1606" class="Bound">mor</a>
    <a id="1720" class="Keyword">module</a> <a id="B"></a><a id="1727" href="Coalgebra.Recursive.html#1727" class="Module">B</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1743" href="Coalgebra.Recursive.html#1590" class="Bound">B</a>
    <a id="1749" class="Keyword">module</a> <a id="D"></a><a id="1756" href="Coalgebra.Recursive.html#1756" class="Module">D</a> <a id="1758" class="Symbol">=</a> <a id="1760" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1772" href="Coalgebra.Recursive.html#1594" class="Bound">D</a>
    <a id="1778" class="Keyword">module</a> <a id="A"></a><a id="1785" href="Coalgebra.Recursive.html#1785" class="Module">A</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="1799" href="Coalgebra.Recursive.html#1598" class="Bound">A</a>
    <a id="1805" class="Keyword">open</a> <a id="1810" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="1827" class="Keyword">open</a> <a id="1832" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1840" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
  <a id="1844" class="Keyword">in</a>
  <a id="1849" class="Keyword">record</a>
  <a id="1858" class="Symbol">{</a> <a id="1860" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="1862" class="Symbol">=</a> <a id="1864" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="1871" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1873" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a> <a id="1879" class="Symbol">;</a>
  <a id="1883" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1904" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="1911" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1913" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>                     <a id="1939" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1942" href="Coalgebra.Recursive.html#1358" class="Function">eval.commutes</a> <a id="1956" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="1965" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="1971" class="Symbol">(</a><a id="1972" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="1976" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1978" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="1981" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="1988" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1990" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a><a id="1993" class="Symbol">)</a> <a id="1995" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1997" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>    <a id="2006" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2009" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2021" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2025" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2031" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="2038" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2040" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2047" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>    <a id="2056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2059" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2067" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2073" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2079" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2083" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2085" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2088" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="2095" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2097" href="Categories.Functor.Coalgebra.html#585" class="Function">D.α</a> <a id="2101" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2103" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a>      <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2117" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2125" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2133" href="Categories.Functor.Coalgebra.html#1433" class="Field">mor.commutes</a> <a id="2146" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2152" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2156" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2158" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2161" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="2168" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2170" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2173" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a> <a id="2179" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2181" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>   <a id="2187" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2190" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2198" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="2208" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2214" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2218" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2224" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="2231" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2233" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2236" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a><a id="2241" class="Symbol">)</a> <a id="2243" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2245" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a> <a id="2249" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2253" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2261" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="2274" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2282" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="2288" href="Categories.Functor.Algebra.html#587" class="Function">A.α</a> <a id="2292" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2294" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Coalgebra.Recursive.html#1340" class="Function">eval.f</a> <a id="2305" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2307" href="Categories.Functor.Coalgebra.html#1411" class="Field">mor.f</a><a id="2312" class="Symbol">)</a> <a id="2314" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2316" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>
          <a id="2330" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2334" class="Symbol">}</a>

<a id="2337" class="Keyword">record</a> <a id="IsRecursive"></a><a id="2344" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Coalgebra.Recursive.html#2357" class="Bound">X</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2373" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="2385" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2387" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="2389" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2391" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Keyword">where</a>
  <a id="IsRecursive.morph"></a><a id="2402" href="Coalgebra.Recursive.html#2402" class="Function">morph</a> <a id="2408" class="Symbol">=</a> <a id="2410" href="Coalgebra.Recursive.html#1340" class="Field">C2A-morphism.f</a>
  <a id="2427" class="Keyword">field</a>
    <a id="2437" class="Comment">-- there is at least one solution:</a>
    <a id="IsRecursive.recur"></a><a id="2476" href="Coalgebra.Recursive.html#2476" class="Field">recur</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Coalgebra.Recursive.html#2485" class="Bound">B</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2499" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="2517" href="Coalgebra.Recursive.html#2357" class="Bound">X</a> <a id="2519" href="Coalgebra.Recursive.html#2485" class="Bound">B</a>
    <a id="2525" class="Comment">-- there is at most one solution:</a>
    <a id="IsRecursive.unique"></a><a id="2563" href="Coalgebra.Recursive.html#2563" class="Field">unique</a> <a id="2570" class="Symbol">:</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Coalgebra.Recursive.html#2573" class="Bound">B</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="2587" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">→</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Coalgebra.Recursive.html#2593" class="Bound">g</a> <a id="2595" href="Coalgebra.Recursive.html#2595" class="Bound">h</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="2612" href="Coalgebra.Recursive.html#2357" class="Bound">X</a> <a id="2614" href="Coalgebra.Recursive.html#2573" class="Bound">B</a><a id="2615" class="Symbol">)</a> <a id="2617" class="Symbol">→</a>
      <a id="2625" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="2627" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="2629" href="Coalgebra.Recursive.html#2402" class="Function">morph</a> <a id="2635" href="Coalgebra.Recursive.html#2593" class="Bound">g</a> <a id="2637" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2639" href="Coalgebra.Recursive.html#2402" class="Function">morph</a> <a id="2645" href="Coalgebra.Recursive.html#2595" class="Bound">h</a> <a id="2647" href="Categories.Category.html#609" class="Function Operator">]</a>


<a id="2651" class="Comment">-- whenever a recursive coalgebra is an iso, it is the initial algebra:</a>
<a id="2723" class="Comment">-- [CUV06, Prop. 7(a)]</a>
<a id="iso-recursive⇒initial"></a><a id="2746" href="Coalgebra.Recursive.html#2746" class="Function">iso-recursive⇒initial</a> <a id="2768" class="Symbol">:</a>
  <a id="2772" class="Symbol">(</a><a id="2773" href="Coalgebra.Recursive.html#2773" class="Bound">R</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2789" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2790" class="Symbol">)</a>
  <a id="2794" class="Symbol">→</a> <a id="2796" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="2808" href="Coalgebra.Recursive.html#2773" class="Bound">R</a>
  <a id="2812" class="Symbol">→</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Coalgebra.Recursive.html#2815" class="Bound">r-iso</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Categories.Morphism.html#1826" class="Record">IsIso</a> <a id="2829" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2846" href="Coalgebra.Recursive.html#2773" class="Bound">R</a><a id="2847" class="Symbol">))</a>
  <a id="2852" class="Symbol">→</a> <a id="2854" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="2876" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Categories.Functor.Algebra.html#611" class="Function">to-Algebra</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Categories.Morphism.html#1879" class="Field">IsIso.inv</a> <a id="2902" href="Coalgebra.Recursive.html#2815" class="Bound">r-iso</a><a id="2907" class="Symbol">))</a>
<a id="2910" href="Coalgebra.Recursive.html#2746" class="Function">iso-recursive⇒initial</a> <a id="2932" href="Coalgebra.Recursive.html#2932" class="Bound">R</a> <a id="2934" href="Coalgebra.Recursive.html#2934" class="Bound">is-rec</a> <a id="2941" href="Coalgebra.Recursive.html#2941" class="Bound">r-iso</a> <a id="2947" class="Symbol">=</a>
  <a id="2951" class="Keyword">let</a>
    <a id="2959" class="Keyword">open</a> <a id="2964" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2973" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="2979" class="Keyword">open</a> <a id="2984" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="3001" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Categories.Morphism.html#1879" class="Field">IsIso.inv</a> <a id="3017" href="Coalgebra.Recursive.html#2941" class="Bound">r-iso</a>
    <a id="3027" href="Coalgebra.Recursive.html#3027" class="Bound">r</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="3045" href="Coalgebra.Recursive.html#2932" class="Bound">R</a>
  <a id="3049" class="Keyword">in</a>
  <a id="3054" class="Keyword">record</a>
  <a id="3063" class="Symbol">{</a> <a id="3065" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="3067" class="Symbol">=</a> <a id="3069" class="Symbol">λ</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Coalgebra.Recursive.html#3072" class="Bound">A</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="3086" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="3087" class="Symbol">}</a> <a id="3089" class="Symbol">→</a>
      <a id="3097" class="Keyword">let</a>
        <a id="3109" href="Coalgebra.Recursive.html#3109" class="Bound">coalg2alg</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="3139" href="Coalgebra.Recursive.html#2934" class="Bound">is-rec</a> <a id="3146" href="Coalgebra.Recursive.html#3072" class="Bound">A</a>
        <a id="3156" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Categories.Functor.Algebra.html#587" class="Field">F-Algebra.α</a> <a id="3172" href="Coalgebra.Recursive.html#3072" class="Bound">A</a>
        <a id="3182" href="Coalgebra.Recursive.html#3182" class="Bound">h</a> <a id="3184" class="Symbol">:</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="3201" href="Coalgebra.Recursive.html#2932" class="Bound">R</a><a id="3202" class="Symbol">)</a> <a id="3204" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Categories.Functor.Algebra.html#573" class="Field">F-Algebra.A</a> <a id="3219" href="Coalgebra.Recursive.html#3072" class="Bound">A</a><a id="3220" class="Symbol">)</a>
        <a id="3230" href="Coalgebra.Recursive.html#3182" class="Bound">h</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Coalgebra.Recursive.html#1340" class="Field">C2A-morphism.f</a> <a id="3249" href="Coalgebra.Recursive.html#3109" class="Bound">coalg2alg</a>
        <a id="3267" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="3283" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="3285" href="Coalgebra.Recursive.html#3182" class="Bound">h</a>
      <a id="3293" class="Keyword">in</a>
      <a id="3302" class="Keyword">record</a>
        <a id="3317" class="Symbol">{</a> <a id="3319" href="Categories.Functor.Algebra.html#1366" class="Field">f</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Coalgebra.Recursive.html#3182" class="Bound">h</a>
        <a id="3333" class="Symbol">;</a> <a id="3335" href="Categories.Functor.Algebra.html#1388" class="Field">commutes</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="3362" href="Coalgebra.Recursive.html#3182" class="Bound">h</a> <a id="3364" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3366" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a>
            <a id="3382" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="3386" href="Coalgebra.Recursive.html#1358" class="Field">C2A-morphism.commutes</a> <a id="3408" href="Coalgebra.Recursive.html#3109" class="Bound">coalg2alg</a> <a id="3418" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3426" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3438" class="Symbol">(</a><a id="3439" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3441" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3443" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a> <a id="3446" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3448" href="Coalgebra.Recursive.html#3027" class="Bound">r</a><a id="3449" class="Symbol">)</a> <a id="3451" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3453" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a>   <a id="3459" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3462" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3468" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3480" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3482" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3484" class="Symbol">((</a><a id="3486" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a> <a id="3489" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3491" href="Coalgebra.Recursive.html#3027" class="Bound">r</a><a id="3492" class="Symbol">)</a> <a id="3494" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3496" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a><a id="3499" class="Symbol">)</a> <a id="3501" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3504" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3512" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3518" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3530" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3532" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3534" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a> <a id="3537" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Coalgebra.Recursive.html#3027" class="Bound">r</a> <a id="3542" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3544" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a><a id="3547" class="Symbol">)</a>
            <a id="3561" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3565" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3571" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3583" class="Symbol">(</a><a id="3584" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3586" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3588" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a><a id="3590" class="Symbol">)</a> <a id="3592" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Coalgebra.Recursive.html#3027" class="Bound">r</a> <a id="3597" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3599" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a><a id="3602" class="Symbol">)</a>
            <a id="3616" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3619" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3627" href="Categories.Morphism.html#1612" class="Field">Iso.isoʳ</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Categories.Morphism.html#1895" class="Field">IsIso.iso</a> <a id="3647" href="Coalgebra.Recursive.html#2941" class="Bound">r-iso</a><a id="3652" class="Symbol">)</a> <a id="3654" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3666" class="Symbol">(</a><a id="3667" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3669" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3671" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a><a id="3673" class="Symbol">)</a> <a id="3675" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3677" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="3692" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3695" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3705" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3717" href="Coalgebra.Recursive.html#3156" class="Bound">a</a> <a id="3719" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3721" href="Coalgebra.Recursive.html#3267" class="Bound">Fh</a>
          <a id="3734" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3744" class="Symbol">}</a>
  <a id="3748" class="Symbol">;</a> <a id="3750" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="3759" class="Symbol">=</a> <a id="3761" class="Symbol">λ</a> <a id="3763" class="Symbol">{</a><a id="3764" href="Coalgebra.Recursive.html#3764" class="Bound">A</a><a id="3765" class="Symbol">}</a> <a id="3767" href="Coalgebra.Recursive.html#3767" class="Bound">g-hom</a> <a id="3773" class="Symbol">→</a>
    <a id="3779" class="Keyword">let</a>
      <a id="3789" href="Coalgebra.Recursive.html#3789" class="Bound">g</a> <a id="3791" class="Symbol">=</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Categories.Functor.Algebra.html#1366" class="Field">F-Algebra-Morphism.f</a> <a id="3815" href="Coalgebra.Recursive.html#3767" class="Bound">g-hom</a><a id="3820" class="Symbol">)</a>
      <a id="3828" href="Coalgebra.Recursive.html#3828" class="Bound">Fg</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="3844" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="3846" href="Coalgebra.Recursive.html#3789" class="Bound">g</a>
      <a id="3854" href="Coalgebra.Recursive.html#3854" class="Bound">a</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Categories.Functor.Algebra.html#587" class="Field">F-Algebra.α</a> <a id="3870" href="Coalgebra.Recursive.html#3764" class="Bound">A</a>
      <a id="3878" class="Comment">-- we first show that &#39;g&#39; is a coalg2algebra homomorphism</a>
      <a id="3942" href="Coalgebra.Recursive.html#3942" class="Bound">g-coalg2alg</a> <a id="3954" class="Symbol">:</a> <a id="3956" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="3969" href="Coalgebra.Recursive.html#2932" class="Bound">R</a> <a id="3971" href="Coalgebra.Recursive.html#3764" class="Bound">A</a>
      <a id="3979" href="Coalgebra.Recursive.html#3942" class="Bound">g-coalg2alg</a> <a id="3991" class="Symbol">=</a> <a id="3993" class="Keyword">record</a> <a id="4000" class="Symbol">{</a>
        <a id="4010" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="4012" class="Symbol">=</a> <a id="4014" href="Coalgebra.Recursive.html#3789" class="Bound">g</a> <a id="4016" class="Symbol">;</a>
        <a id="4026" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="4035" class="Symbol">=</a>
          <a id="4047" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4063" href="Coalgebra.Recursive.html#3789" class="Bound">g</a>          <a id="4074" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4078" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="4088" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4100" href="Coalgebra.Recursive.html#3789" class="Bound">g</a> <a id="4102" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4104" href="Categories.Category.Core.html#630" class="Function">id</a>      <a id="4112" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4116" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4124" href="Categories.Morphism.html#1586" class="Field">Iso.isoˡ</a> <a id="4133" class="Symbol">(</a><a id="4134" href="Categories.Morphism.html#1895" class="Field">IsIso.iso</a> <a id="4144" href="Coalgebra.Recursive.html#2941" class="Bound">r-iso</a><a id="4149" class="Symbol">)</a> <a id="4151" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4163" href="Coalgebra.Recursive.html#3789" class="Bound">g</a> <a id="4165" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a> <a id="4172" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4174" href="Coalgebra.Recursive.html#3027" class="Bound">r</a><a id="4175" class="Symbol">)</a> <a id="4177" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4181" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4187" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4199" class="Symbol">(</a><a id="4200" href="Coalgebra.Recursive.html#3789" class="Bound">g</a> <a id="4202" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4204" href="Coalgebra.Recursive.html#3001" class="Bound">r⁻¹</a><a id="4207" class="Symbol">)</a> <a id="4209" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4211" href="Coalgebra.Recursive.html#3027" class="Bound">r</a> <a id="4213" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4216" href="Categories.Functor.Algebra.html#1388" class="Field">F-Algebra-Morphism.commutes</a> <a id="4244" href="Coalgebra.Recursive.html#3767" class="Bound">g-hom</a> <a id="4250" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4258" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4270" class="Symbol">(</a><a id="4271" href="Coalgebra.Recursive.html#3854" class="Bound">a</a> <a id="4273" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4275" href="Coalgebra.Recursive.html#3828" class="Bound">Fg</a><a id="4277" class="Symbol">)</a> <a id="4279" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4281" href="Coalgebra.Recursive.html#3027" class="Bound">r</a> <a id="4283" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4286" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4292" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4304" href="Coalgebra.Recursive.html#3854" class="Bound">a</a> <a id="4306" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4308" href="Coalgebra.Recursive.html#3828" class="Bound">Fg</a> <a id="4311" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4313" href="Coalgebra.Recursive.html#3027" class="Bound">r</a>
          <a id="4325" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="4335" class="Symbol">}</a>
      <a id="4343" class="Comment">-- and thus, it has to be identical to h:</a>
      <a id="4391" href="Coalgebra.Recursive.html#4391" class="Bound">h</a> <a id="4393" class="Symbol">=</a> <a id="4395" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="4413" href="Coalgebra.Recursive.html#2934" class="Bound">is-rec</a> <a id="4420" href="Coalgebra.Recursive.html#3764" class="Bound">A</a>
    <a id="4426" class="Keyword">in</a>
    <a id="4433" href="Coalgebra.Recursive.html#2563" class="Field">IsRecursive.unique</a> <a id="4452" href="Coalgebra.Recursive.html#2934" class="Bound">is-rec</a> <a id="4459" href="Coalgebra.Recursive.html#3764" class="Bound">A</a> <a id="4461" href="Coalgebra.Recursive.html#4391" class="Bound">h</a> <a id="4463" href="Coalgebra.Recursive.html#3942" class="Bound">g-coalg2alg</a>
  <a id="4477" class="Symbol">}</a>

<a id="4480" class="Comment">-- ([CUV06, Prop. 5])</a>
<a id="sandwich-recursive"></a><a id="4502" href="Coalgebra.Recursive.html#4502" class="Function">sandwich-recursive</a> <a id="4521" class="Symbol">:</a>
  <a id="4525" class="Symbol">∀</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Coalgebra.Recursive.html#4528" class="Bound">R</a> <a id="4530" href="Coalgebra.Recursive.html#4530" class="Bound">B</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="4546" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="4547" class="Symbol">)</a>
  <a id="4551" class="Symbol">→</a> <a id="4553" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="4565" href="Coalgebra.Recursive.html#4528" class="Bound">R</a>
  <a id="4569" class="Symbol">→</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Coalgebra.Recursive.html#4572" class="Bound">h</a> <a id="4574" class="Symbol">:</a> <a id="4576" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4597" href="Coalgebra.Recursive.html#4528" class="Bound">R</a> <a id="4599" href="Coalgebra.Recursive.html#4530" class="Bound">B</a><a id="4600" class="Symbol">)</a>
  <a id="4604" class="Symbol">→</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Coalgebra.Recursive.html#4607" class="Bound">g</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4632" href="Coalgebra.Recursive.html#4530" class="Bound">B</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="4643" href="Coalgebra.Recursive.html#4528" class="Bound">R</a><a id="4644" class="Symbol">))</a>
  <a id="4649" class="Symbol">→</a> <a id="4651" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="4653" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="4655" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4669" href="Coalgebra.Recursive.html#4530" class="Bound">B</a> <a id="4671" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="4673" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="4701" href="Coalgebra.Recursive.html#4572" class="Bound">h</a><a id="4702" class="Symbol">)</a> <a id="4704" href="Categories.Category.Core.html#656" class="Function Operator">𝒞.∘</a> <a id="4708" class="Symbol">(</a><a id="4709" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="4732" href="Coalgebra.Recursive.html#4607" class="Bound">g</a><a id="4733" class="Symbol">)</a> <a id="4735" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="4739" class="Symbol">→</a> <a id="4741" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="4753" href="Coalgebra.Recursive.html#4530" class="Bound">B</a>
<a id="4755" href="Coalgebra.Recursive.html#4502" class="Function">sandwich-recursive</a> <a id="4774" href="Coalgebra.Recursive.html#4774" class="Bound">R</a> <a id="4776" href="Coalgebra.Recursive.html#4776" class="Bound">B</a> <a id="4778" href="Coalgebra.Recursive.html#4778" class="Bound">R-is-rec</a> <a id="4787" href="Coalgebra.Recursive.html#4787" class="Bound">h</a> <a id="4789" href="Coalgebra.Recursive.html#4789" class="Bound">g</a> <a id="4791" href="Coalgebra.Recursive.html#4791" class="Bound">equation</a> <a id="4800" class="Symbol">=</a>
  <a id="4804" class="Keyword">let</a>
    <a id="4812" class="Keyword">module</a> <a id="R"></a><a id="4819" href="Coalgebra.Recursive.html#4819" class="Module">R</a> <a id="4821" class="Symbol">=</a> <a id="4823" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="4835" href="Coalgebra.Recursive.html#4774" class="Bound">R</a>
    <a id="4841" class="Keyword">module</a> <a id="B"></a><a id="4848" href="Coalgebra.Recursive.html#4848" class="Module">B</a> <a id="4850" class="Symbol">=</a> <a id="4852" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="4864" href="Coalgebra.Recursive.html#4776" class="Bound">B</a>
    <a id="4870" class="Keyword">module</a> <a id="h"></a><a id="4877" href="Coalgebra.Recursive.html#4877" class="Module">h</a> <a id="4879" class="Symbol">=</a> <a id="4881" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4902" href="Coalgebra.Recursive.html#4787" class="Bound">h</a>
    <a id="4908" class="Keyword">module</a> <a id="g"></a><a id="4915" href="Coalgebra.Recursive.html#4915" class="Module">g</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4940" href="Coalgebra.Recursive.html#4789" class="Bound">g</a>
    <a id="4946" class="Keyword">open</a> <a id="4951" href="Coalgebra.Recursive.html#2344" class="Module">IsRecursive</a> <a id="4963" href="Coalgebra.Recursive.html#4778" class="Bound">R-is-rec</a>
    <a id="4976" class="Keyword">open</a> <a id="4981" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4990" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
  <a id="4994" class="Keyword">in</a>
  <a id="4999" class="Keyword">record</a> <a id="5006" class="Symbol">{</a>
  <a id="5010" href="Coalgebra.Recursive.html#2476" class="Field">recur</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Coalgebra.Recursive.html#5020" class="Bound">D</a> <a id="5022" class="Symbol">→</a>
    <a id="5028" class="Keyword">let</a>
      <a id="5038" class="Comment">-- for an F-algebra D, consider the induced solution by R:</a>
      <a id="5103" class="Keyword">module</a> <a id="D"></a><a id="5110" href="Coalgebra.Recursive.html#5110" class="Module">D</a> <a id="5112" class="Symbol">=</a> <a id="5114" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="5124" href="Coalgebra.Recursive.html#5020" class="Bound">D</a>
      <a id="5132" href="Coalgebra.Recursive.html#5132" class="Bound">R2D</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Coalgebra.Recursive.html#2476" class="Function">recur</a> <a id="5144" href="Coalgebra.Recursive.html#5020" class="Bound">D</a>
      <a id="5152" class="Keyword">module</a> <a id="R2D"></a><a id="5159" href="Coalgebra.Recursive.html#5159" class="Module">R2D</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="5178" href="Coalgebra.Recursive.html#5132" class="Bound">R2D</a>
      <a id="5188" class="Comment">-- use this under the functor to get a solution from B to D:</a>
      <a id="5255" href="Coalgebra.Recursive.html#5255" class="Bound">sol</a> <a id="5259" class="Symbol">=</a> <a id="5261" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5265" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5267" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5271" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a> <a id="5277" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5279" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>
      <a id="5289" class="Keyword">open</a> <a id="5294" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="5311" class="Keyword">in</a>
    <a id="5318" class="Keyword">record</a> <a id="5325" class="Symbol">{</a>
    <a id="5331" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="5333" class="Symbol">=</a> <a id="5335" href="Coalgebra.Recursive.html#5255" class="Bound">sol</a><a id="5338" class="Symbol">;</a>
    <a id="5344" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="5353" class="Symbol">=</a>
        <a id="5363" class="Comment">-- in the following, the only non-trivial steps are R2D.commutes and g.commutes</a>
        <a id="5451" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5465" href="Coalgebra.Recursive.html#5255" class="Bound">sol</a>                                            <a id="5512" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
        <a id="5524" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5528" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5530" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5534" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a> <a id="5540" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5542" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>                          <a id="5571" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5574" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5582" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="5593" href="Coalgebra.Recursive.html#1358" class="Function">R2D.commutes</a> <a id="5606" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5614" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5624" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5628" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5630" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5639" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5641" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5645" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a> <a id="5651" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5653" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5656" class="Symbol">)</a> <a id="5658" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5660" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>        <a id="5671" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5675" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5683" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="5694" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5700" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5708" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5718" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5722" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5724" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5728" class="Symbol">((</a><a id="5730" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5734" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5736" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5740" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="5745" class="Symbol">)</a> <a id="5747" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5749" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5752" class="Symbol">)</a> <a id="5754" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5756" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>      <a id="5765" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5768" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5776" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="5791" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5799" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5809" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5813" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5815" class="Symbol">(</a><a id="5816" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5820" class="Symbol">(</a><a id="5821" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5825" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5827" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5831" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="5836" class="Symbol">)</a> <a id="5838" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5840" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5844" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="5847" class="Symbol">)</a> <a id="5849" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5851" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="5856" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5859" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5867" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5873" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5883" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5887" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5889" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5898" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5900" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5904" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="5909" class="Symbol">)</a> <a id="5911" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5913" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5917" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="5921" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5923" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>    <a id="5930" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5933" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5941" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5949" href="Categories.Functor.Coalgebra.html#1433" class="Function">g.commutes</a> <a id="5960" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5970" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5974" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5976" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="5985" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5987" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5991" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="5996" class="Symbol">)</a> <a id="5998" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6000" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6004" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="6008" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6010" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>    <a id="6017" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6021" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6029" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6035" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6045" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6049" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6051" class="Symbol">(</a><a id="6052" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6061" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6063" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6067" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="6072" class="Symbol">)</a> <a id="6074" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6076" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6080" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6083" class="Symbol">)</a> <a id="6085" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6087" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>  <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6096" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6104" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="6119" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6127" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6137" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6141" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6143" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6147" class="Symbol">((</a><a id="6149" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6153" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6155" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6159" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a><a id="6164" class="Symbol">)</a> <a id="6166" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6168" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6171" class="Symbol">)</a> <a id="6173" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6175" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>      <a id="6184" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6187" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6195" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="6206" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6212" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6220" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6230" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6234" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6236" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6245" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6247" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6251" href="Coalgebra.Recursive.html#1340" class="Function">R2D.f</a> <a id="6257" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6259" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a><a id="6262" class="Symbol">)</a> <a id="6264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6266" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>        <a id="6277" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
        <a id="6289" href="Categories.Functor.Algebra.html#587" class="Field">D.α</a> <a id="6293" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6295" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6299" href="Coalgebra.Recursive.html#5255" class="Bound">sol</a> <a id="6303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6305" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>
        <a id="6317" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6323" class="Symbol">}</a> <a id="6325" class="Symbol">;</a>
  <a id="6329" href="Coalgebra.Recursive.html#2563" class="Field">unique</a> <a id="6336" class="Symbol">=</a> <a id="6338" class="Symbol">λ</a> <a id="6340" href="Coalgebra.Recursive.html#6340" class="Bound">D</a> <a id="6342" href="Coalgebra.Recursive.html#6342" class="Bound">sol1</a> <a id="6347" href="Coalgebra.Recursive.html#6347" class="Bound">sol2</a> <a id="6352" class="Symbol">→</a>
    <a id="6358" class="Keyword">let</a>
      <a id="6368" class="Keyword">module</a> <a id="D"></a><a id="6375" href="Coalgebra.Recursive.html#6375" class="Module">D</a> <a id="6377" class="Symbol">=</a> <a id="6379" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="6389" href="Coalgebra.Recursive.html#6340" class="Bound">D</a>
      <a id="6397" class="Keyword">module</a> <a id="sol1"></a><a id="6404" href="Coalgebra.Recursive.html#6404" class="Module">sol1</a> <a id="6409" class="Symbol">=</a> <a id="6411" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="6424" href="Coalgebra.Recursive.html#6342" class="Bound">sol1</a>
      <a id="6435" class="Keyword">module</a> <a id="sol2"></a><a id="6442" href="Coalgebra.Recursive.html#6442" class="Module">sol2</a> <a id="6447" class="Symbol">=</a> <a id="6449" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="6462" href="Coalgebra.Recursive.html#6347" class="Bound">sol2</a>
      <a id="6473" class="Keyword">open</a> <a id="6478" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6497" class="Comment">-- first of all, the solutions are equal when precomposed with &#39;h: R -&gt; B&#39;:</a>
      <a id="6579" href="Coalgebra.Recursive.html#6579" class="Bound">sol1-h-is-sol2-h</a> <a id="6596" class="Symbol">:</a> <a id="6598" href="Coalgebra.Recursive.html#1340" class="Function">sol1.f</a> <a id="6605" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6607" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="6611" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6613" href="Coalgebra.Recursive.html#1340" class="Field">sol2.f</a> <a id="6620" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6622" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>
      <a id="6632" href="Coalgebra.Recursive.html#6579" class="Bound">sol1-h-is-sol2-h</a> <a id="6649" class="Symbol">=</a>
        <a id="6659" href="Coalgebra.Recursive.html#2563" class="Field">IsRecursive.unique</a> <a id="6678" href="Coalgebra.Recursive.html#4778" class="Bound">R-is-rec</a> <a id="6687" href="Coalgebra.Recursive.html#6340" class="Bound">D</a>
           <a id="6700" class="Symbol">(</a><a id="6701" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="6716" href="Coalgebra.Recursive.html#6342" class="Bound">sol1</a> <a id="6721" href="Coalgebra.Recursive.html#4787" class="Bound">h</a><a id="6722" class="Symbol">)</a>
           <a id="6735" class="Symbol">(</a><a id="6736" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="6751" href="Coalgebra.Recursive.html#6347" class="Bound">sol2</a> <a id="6756" href="Coalgebra.Recursive.html#4787" class="Bound">h</a><a id="6757" class="Symbol">)</a>

      <a id="6766" class="Comment">-- this is essentially the reasoning: we do it forward for sol1 and</a>
      <a id="6840" class="Comment">-- backwards for sol2.</a>
      <a id="6869" href="Coalgebra.Recursive.html#6869" class="Bound">sol-transformation</a> <a id="6888" href="Coalgebra.Recursive.html#6888" class="Bound">sol</a> <a id="6892" class="Symbol">=</a>
        <a id="6902" class="Keyword">let</a>
          <a id="6916" class="Keyword">module</a> <a id="sol"></a><a id="6923" href="Coalgebra.Recursive.html#6923" class="Module">sol</a> <a id="6927" class="Symbol">=</a> <a id="6929" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="6942" href="Coalgebra.Recursive.html#6888" class="Bound">sol</a>
        <a id="6954" class="Keyword">in</a>
        <a id="6965" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6979" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a>                              <a id="7014" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7017" href="Coalgebra.Recursive.html#1358" class="Field">sol.commutes</a> <a id="7030" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7040" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7044" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7046" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7050" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a> <a id="7056" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7058" href="Categories.Functor.Coalgebra.html#585" class="Function">B.α</a>              <a id="7075" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7078" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7086" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7094" href="Coalgebra.Recursive.html#4791" class="Bound">equation</a> <a id="7103" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7113" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7117" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7119" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7123" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a> <a id="7129" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7131" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7135" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="7139" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7141" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>    <a id="7148" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7151" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7159" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7169" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7179" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7183" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7185" class="Symbol">(</a><a id="7186" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7190" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a> <a id="7196" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7198" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7202" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7205" class="Symbol">)</a> <a id="7207" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7209" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7214" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7218" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7226" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="7241" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7249" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="7259" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7263" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7265" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a> <a id="7276" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7278" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7281" class="Symbol">)</a> <a id="7283" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7285" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>
        <a id="7297" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="7303" class="Keyword">in</a>
    <a id="7310" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7320" href="Coalgebra.Recursive.html#1340" class="Function">sol1.f</a>                          <a id="7352" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7355" href="Coalgebra.Recursive.html#6869" class="Bound">sol-transformation</a> <a id="7374" href="Coalgebra.Recursive.html#6342" class="Bound">sol1</a> <a id="7379" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7385" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7389" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7391" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7395" class="Symbol">(</a><a id="7396" href="Coalgebra.Recursive.html#1340" class="Function">sol1.f</a> <a id="7403" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7405" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7408" class="Symbol">)</a> <a id="7410" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7412" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7417" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7420" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7428" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="7439" href="Coalgebra.Recursive.html#6579" class="Bound">sol1-h-is-sol2-h</a> <a id="7456" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7464" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7470" href="Categories.Functor.Algebra.html#587" class="Function">D.α</a> <a id="7474" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7476" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Coalgebra.Recursive.html#1340" class="Field">sol2.f</a> <a id="7488" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7490" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="7493" class="Symbol">)</a> <a id="7495" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7497" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a>  <a id="7502" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7506" href="Coalgebra.Recursive.html#6869" class="Bound">sol-transformation</a> <a id="7525" href="Coalgebra.Recursive.html#6347" class="Bound">sol2</a> <a id="7530" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="7536" href="Coalgebra.Recursive.html#1340" class="Field">sol2.f</a>
    <a id="7547" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="7551" class="Symbol">}</a>


<a id="7555" class="Comment">-- Corollary: If (R,r) is recursive, then so is (FR,Fr) ([CUV06, Prop. 6]).</a>
<a id="iterate-recursive"></a><a id="7631" href="Coalgebra.Recursive.html#7631" class="Function">iterate-recursive</a> <a id="7649" class="Symbol">:</a> <a id="7651" class="Symbol">(</a><a id="7652" href="Coalgebra.Recursive.html#7652" class="Bound">R</a> <a id="7654" class="Symbol">:</a> <a id="7656" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="7668" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="7669" class="Symbol">)</a>
                    <a id="7691" class="Symbol">→</a> <a id="7693" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="7705" href="Coalgebra.Recursive.html#7652" class="Bound">R</a>
                    <a id="7727" class="Symbol">→</a> <a id="7729" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7750" href="Coalgebra.Recursive.html#7652" class="Bound">R</a><a id="7751" class="Symbol">)</a>
<a id="7753" href="Coalgebra.Recursive.html#7631" class="Function">iterate-recursive</a> <a id="7771" href="Coalgebra.Recursive.html#7771" class="Bound">R</a> <a id="7773" href="Coalgebra.Recursive.html#7773" class="Bound">is-rec</a> <a id="7780" class="Symbol">=</a>
  <a id="7784" href="Coalgebra.Recursive.html#4502" class="Function">sandwich-recursive</a> <a id="7803" href="Coalgebra.Recursive.html#7771" class="Bound">R</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7814" href="Coalgebra.Recursive.html#7771" class="Bound">R</a><a id="7815" class="Symbol">)</a> <a id="7817" href="Coalgebra.Recursive.html#7773" class="Bound">is-rec</a> <a id="7824" href="Coalgebra.Recursive.html#7947" class="Function">r</a> <a id="7826" class="Symbol">(</a><a id="7827" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="7839" class="Symbol">(</a><a id="7840" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7853" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="7854" class="Symbol">))</a> <a id="7857" href="Coalgebra.Recursive.html#8044" class="Function">equation</a>
  <a id="7868" class="Keyword">where</a>
    <a id="7878" class="Keyword">module</a> <a id="7885" href="Coalgebra.Recursive.html#7885" class="Module">R</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="7901" href="Coalgebra.Recursive.html#7771" class="Bound">R</a>
    <a id="7907" class="Keyword">module</a> <a id="7914" href="Coalgebra.Recursive.html#7914" class="Module">FR</a> <a id="7917" class="Symbol">=</a> <a id="7919" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="7931" class="Symbol">(</a><a id="7932" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7940" href="Coalgebra.Recursive.html#7771" class="Bound">R</a><a id="7941" class="Symbol">)</a>
    <a id="7947" href="Coalgebra.Recursive.html#7947" class="Function">r</a> <a id="7949" class="Symbol">:</a> <a id="7951" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="7972" href="Coalgebra.Recursive.html#7771" class="Bound">R</a> <a id="7974" class="Symbol">(</a><a id="7975" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="7983" href="Coalgebra.Recursive.html#7771" class="Bound">R</a><a id="7984" class="Symbol">)</a>
    <a id="7990" href="Coalgebra.Recursive.html#7947" class="Function">r</a> <a id="7992" class="Symbol">=</a> <a id="7994" class="Keyword">record</a> <a id="8001" class="Symbol">{</a> <a id="8003" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="8005" class="Symbol">=</a> <a id="8007" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="8011" class="Symbol">;</a> <a id="8013" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="8022" class="Symbol">=</a> <a id="8024" href="Relation.Binary.Structures.html#1596" class="Function">𝒞.Equiv.refl</a> <a id="8037" class="Symbol">}</a>

    <a id="8044" href="Coalgebra.Recursive.html#8044" class="Function">equation</a> <a id="8053" class="Symbol">:</a> <a id="8055" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="8057" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="8059" href="Categories.Functor.Coalgebra.html#585" class="Function">FR.α</a> <a id="8064" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="8066" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8070" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a> <a id="8074" href="Categories.Category.Core.html#656" class="Function Operator">𝒞.∘</a> <a id="8078" href="Categories.Category.Core.html#630" class="Function">𝒞.id</a> <a id="8083" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="8089" href="Coalgebra.Recursive.html#8044" class="Function">equation</a> <a id="8098" class="Symbol">=</a> <a id="8100" href="Relation.Binary.Structures.html#1622" class="Function">𝒞.Equiv.sym</a> <a id="8112" href="Categories.Category.Core.html#1145" class="Function">𝒞.identityʳ</a>

<a id="8125" class="Comment">-- the functor sends coalgebra morphisms to coalgebra morphisms:</a>
<a id="iterate-F-Coalgebra-Morphism"></a><a id="8190" href="Coalgebra.Recursive.html#8190" class="Function">iterate-F-Coalgebra-Morphism</a> <a id="8219" class="Symbol">:</a> <a id="8221" class="Symbol">{</a><a id="8222" href="Coalgebra.Recursive.html#8222" class="Bound">A</a> <a id="8224" href="Coalgebra.Recursive.html#8224" class="Bound">B</a> <a id="8226" class="Symbol">:</a> <a id="8228" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="8240" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="8241" class="Symbol">}</a>
  <a id="8245" class="Symbol">→</a> <a id="8247" class="Symbol">(</a><a id="8248" href="Coalgebra.Recursive.html#8248" class="Bound">h</a> <a id="8250" class="Symbol">:</a> <a id="8252" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8273" href="Coalgebra.Recursive.html#8222" class="Bound">A</a> <a id="8275" href="Coalgebra.Recursive.html#8224" class="Bound">B</a><a id="8276" class="Symbol">)</a>
  <a id="8280" class="Symbol">→</a> <a id="8282" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="8303" class="Symbol">(</a><a id="8304" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="8312" href="Coalgebra.Recursive.html#8222" class="Bound">A</a><a id="8313" class="Symbol">)</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="8324" href="Coalgebra.Recursive.html#8224" class="Bound">B</a><a id="8325" class="Symbol">)</a>
<a id="8327" href="Coalgebra.Recursive.html#8190" class="Function">iterate-F-Coalgebra-Morphism</a> <a id="8356" class="Symbol">{</a><a id="8357" href="Coalgebra.Recursive.html#8357" class="Bound">A</a><a id="8358" class="Symbol">}</a> <a id="8360" class="Symbol">{</a><a id="8361" href="Coalgebra.Recursive.html#8361" class="Bound">B</a><a id="8362" class="Symbol">}</a> <a id="8364" href="Coalgebra.Recursive.html#8364" class="Bound">h</a> <a id="8366" class="Symbol">=</a>
  <a id="8370" class="Keyword">record</a> <a id="8377" class="Symbol">{</a>
    <a id="8383" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="8385" class="Symbol">=</a> <a id="8387" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8391" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="8395" class="Symbol">;</a> <a id="8397" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="8420" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8424" href="Coalgebra.Recursive.html#8724" class="Function">β</a> <a id="8426" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8428" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8432" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a>         <a id="8444" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8448" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="8463" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="8471" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8475" class="Symbol">(</a><a id="8476" href="Coalgebra.Recursive.html#8724" class="Function">β</a> <a id="8478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8480" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a><a id="8483" class="Symbol">)</a>           <a id="8495" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8498" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="8509" href="Categories.Functor.Coalgebra.html#1433" class="Field">h.commutes</a> <a id="8520" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="8528" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8537" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="8541" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8543" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a><a id="8544" class="Symbol">)</a>       <a id="8552" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8555" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="8570" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="8578" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8582" class="Symbol">(</a><a id="8583" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8587" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a><a id="8590" class="Symbol">)</a> <a id="8592" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8594" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8598" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a>
      <a id="8606" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="8607" class="Symbol">}</a>
  <a id="8611" class="Keyword">where</a>
    <a id="8621" class="Keyword">module</a> <a id="8628" href="Coalgebra.Recursive.html#8628" class="Module">h</a> <a id="8630" class="Symbol">=</a> <a id="8632" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="8653" href="Coalgebra.Recursive.html#8364" class="Bound">h</a>
    <a id="8659" class="Keyword">open</a> <a id="8664" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8676" href="Coalgebra.Recursive.html#8357" class="Bound">A</a>
    <a id="8682" class="Keyword">open</a> <a id="8687" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8699" href="Coalgebra.Recursive.html#8361" class="Bound">B</a> <a id="8701" class="Keyword">renaming</a> <a id="8710" class="Symbol">(</a><a id="8711" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="8713" class="Symbol">to</a> <a id="8716" class="Field">B</a><a id="8717" class="Symbol">;</a> <a id="8719" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="8721" class="Symbol">to</a> <a id="8724" class="Field">β</a><a id="8725" class="Symbol">)</a>
    <a id="8731" class="Keyword">open</a> <a id="8736" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="8745" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="8751" class="Keyword">open</a> <a id="8756" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>


<a id="8771" class="Keyword">record</a> <a id="R-Coalgebra"></a><a id="8778" href="Coalgebra.Recursive.html#8778" class="Record">R-Coalgebra</a> <a id="8790" class="Symbol">:</a> <a id="8792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8796" class="Symbol">(</a><a id="8797" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="8799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8801" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="8803" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8805" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="8806" class="Symbol">)</a> <a id="8808" class="Keyword">where</a>
  <a id="8816" class="Keyword">field</a>
    <a id="R-Coalgebra.coalg"></a><a id="8826" href="Coalgebra.Recursive.html#8826" class="Field">coalg</a> <a id="8832" class="Symbol">:</a> <a id="8834" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="8846" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="R-Coalgebra.ump"></a><a id="8852" href="Coalgebra.Recursive.html#8852" class="Field">ump</a> <a id="8856" class="Symbol">:</a> <a id="8858" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="8870" href="Coalgebra.Recursive.html#8826" class="Field">coalg</a>
  <a id="8878" class="Keyword">open</a> <a id="8883" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="8895" href="Coalgebra.Recursive.html#8826" class="Field">coalg</a> <a id="8901" class="Keyword">public</a>
  <a id="8910" class="Keyword">open</a> <a id="8915" href="Coalgebra.Recursive.html#2344" class="Module">IsRecursive</a> <a id="8927" href="Coalgebra.Recursive.html#8852" class="Field">ump</a> <a id="8931" class="Keyword">public</a>

<a id="8939" class="Comment">-- The recursive coalgebras form a full subcategory of F-Coalgebras:</a>
<a id="R-Coalgebras"></a><a id="9008" href="Coalgebra.Recursive.html#9008" class="Function">R-Coalgebras</a> <a id="9021" class="Symbol">:</a> <a id="9023" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a> <a id="9035" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9037" href="Coalgebra.Recursive.html#157" class="Bound">o</a> <a id="9039" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9041" href="Coalgebra.Recursive.html#161" class="Bound">e</a><a id="9042" class="Symbol">)</a> <a id="9044" class="Symbol">(</a><a id="9045" href="Coalgebra.Recursive.html#161" class="Bound">e</a> <a id="9047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9049" href="Coalgebra.Recursive.html#159" class="Bound">ℓ</a><a id="9050" class="Symbol">)</a> <a id="9052" href="Coalgebra.Recursive.html#161" class="Bound">e</a>
<a id="9054" href="Coalgebra.Recursive.html#9008" class="Function">R-Coalgebras</a> <a id="9067" class="Symbol">=</a> <a id="9069" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9099" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9100" class="Symbol">)</a> <a id="9102" href="Coalgebra.Recursive.html#8826" class="Field">R-Coalgebra.coalg</a>
  <a id="9122" class="Keyword">where</a>
    <a id="9132" class="Keyword">open</a> <a id="9137" class="Keyword">import</a> <a id="9144" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a> <a id="9176" class="Keyword">using</a> <a id="9182" class="Symbol">(</a><a id="9183" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a><a id="9198" class="Symbol">)</a>


<a id="9202" class="Keyword">module</a> <a id="9209" href="Coalgebra.Recursive.html#9209" class="Module">_</a> <a id="9211" class="Keyword">where</a>

  <a id="9220" class="Keyword">open</a> <a id="9225" class="Keyword">import</a> <a id="9232" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
  <a id="9278" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="9289" class="Symbol">:</a> <a id="9291" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Coalgebra.Recursive.html#9008" class="Function">R-Coalgebras</a><a id="9312" class="Symbol">)</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9328" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9329" class="Symbol">)</a>
  <a id="9333" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="9344" class="Symbol">=</a> <a id="9346" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9354" class="Symbol">(</a><a id="9355" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9368" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9369" class="Symbol">)</a>

<a id="9372" class="Keyword">open</a> <a id="9377" class="Keyword">import</a> <a id="9384" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="9411" class="Keyword">using</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="9425" class="Symbol">)</a>
<a id="9427" class="Keyword">open</a> <a id="9432" class="Keyword">import</a> <a id="9439" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="9465" class="Keyword">open</a> <a id="9470" class="Keyword">import</a> <a id="9477" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="9496" class="Keyword">using</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="9507" class="Symbol">)</a>

<a id="9510" class="Keyword">module</a> <a id="9517" href="Coalgebra.Recursive.html#9517" class="Module">_</a> <a id="9519" class="Symbol">{</a><a id="9520" href="Coalgebra.Recursive.html#9520" class="Bound">o&#39;</a> <a id="9523" href="Coalgebra.Recursive.html#9523" class="Bound">ℓ&#39;</a> <a id="9526" href="Coalgebra.Recursive.html#9526" class="Bound">e&#39;</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9536" class="Symbol">}</a> <a id="9538" class="Symbol">{</a><a id="9539" href="Coalgebra.Recursive.html#9539" class="Bound">𝒟</a> <a id="9541" class="Symbol">:</a> <a id="9543" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="9552" href="Coalgebra.Recursive.html#9520" class="Bound">o&#39;</a> <a id="9555" href="Coalgebra.Recursive.html#9523" class="Bound">ℓ&#39;</a> <a id="9558" href="Coalgebra.Recursive.html#9526" class="Bound">e&#39;</a><a id="9560" class="Symbol">}</a> <a id="9562" class="Symbol">(</a><a id="9563" href="Coalgebra.Recursive.html#9563" class="Bound">J</a> <a id="9565" class="Symbol">:</a> <a id="9567" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="9575" href="Coalgebra.Recursive.html#9539" class="Bound">𝒟</a> <a id="9577" class="Symbol">(</a><a id="9578" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="9591" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="9592" class="Symbol">))</a> <a id="9595" class="Keyword">where</a>
  <a id="9603" class="Keyword">private</a>
    <a id="9615" class="Keyword">module</a> <a id="9622" href="Coalgebra.Recursive.html#9622" class="Module">𝒟</a> <a id="9624" class="Symbol">=</a> <a id="9626" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="9635" href="Coalgebra.Recursive.html#9539" class="Bound">𝒟</a>
    <a id="9641" class="Keyword">module</a> <a id="9648" href="Coalgebra.Recursive.html#9648" class="Module">J</a> <a id="9650" class="Symbol">=</a> <a id="9652" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="9660" href="Coalgebra.Recursive.html#9563" class="Bound">J</a>


  <a id="9666" href="Coalgebra.Recursive.html#9666" class="Function">Limitting-Cocone-IsRecursive</a> <a id="9695" class="Symbol">:</a>
        <a id="9705" class="Symbol">(∀</a> <a id="9708" class="Symbol">(</a><a id="9709" href="Coalgebra.Recursive.html#9709" class="Bound">i</a> <a id="9711" class="Symbol">:</a> <a id="9713" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="9718" class="Symbol">)</a> <a id="9720" class="Symbol">→</a> <a id="9722" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="9734" class="Symbol">(</a><a id="9735" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="9739" href="Coalgebra.Recursive.html#9709" class="Bound">i</a><a id="9740" class="Symbol">))</a>
        <a id="9751" class="Comment">-- ^- if all coalgebras in the diagram are recursive</a>
      <a id="9810" class="Symbol">→</a> <a id="9812" class="Symbol">(</a><a id="9813" href="Coalgebra.Recursive.html#9813" class="Bound">cocone</a> <a id="9820" class="Symbol">:</a> <a id="9822" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9829" href="Coalgebra.Recursive.html#9563" class="Bound">J</a><a id="9830" class="Symbol">)</a>
        <a id="9840" class="Comment">-- ^- if we have a cocone in coalgebras</a>
      <a id="9886" class="Symbol">→</a> <a id="9888" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="9900" class="Symbol">(</a><a id="9901" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="9915" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="9932" href="Coalgebra.Recursive.html#9813" class="Bound">cocone</a><a id="9938" class="Symbol">)</a>
        <a id="9948" class="Comment">-- ^- which is limitting in the base category</a>
      <a id="10000" class="Symbol">→</a> <a id="10002" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="10024" href="Coalgebra.Recursive.html#9813" class="Bound">cocone</a><a id="10030" class="Symbol">)</a>
        <a id="10040" class="Comment">-- ^- then the tip of the cocone is also recursive</a>
  <a id="10093" href="Coalgebra.Recursive.html#9666" class="Function">Limitting-Cocone-IsRecursive</a> <a id="10122" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="10136" href="Coalgebra.Recursive.html#10136" class="Bound">cocone</a> <a id="10143" href="Coalgebra.Recursive.html#10143" class="Bound">limitting</a> <a id="10153" class="Symbol">=</a>
    <a id="10159" class="Comment">-- we convert Cocone-Morphisms and C2A-morphisms back and forth:</a>
    <a id="10228" class="Comment">-- we write &#39;sol&#39; (short for &#39;solution&#39;) for the unique C2A-morphisms.</a>
    <a id="10303" class="Keyword">record</a> <a id="10310" class="Symbol">{</a> <a id="10312" href="Coalgebra.Recursive.html#2476" class="Field">recur</a> <a id="10318" class="Symbol">=</a> <a id="10320" class="Symbol">λ</a> <a id="10322" href="Coalgebra.Recursive.html#10322" class="Bound">B</a> <a id="10324" class="Symbol">→</a> <a id="10326" href="Coalgebra.Recursive.html#11451" class="Function">cocone⇒-to-sol</a> <a id="10341" href="Coalgebra.Recursive.html#10322" class="Bound">B</a> <a id="10343" class="Symbol">(</a><a id="10344" href="Categories.Object.Initial.html#478" class="Field">limitting.!</a> <a id="10356" class="Symbol">{</a><a id="10357" href="Coalgebra.Recursive.html#10795" class="Function">alg2cocone</a> <a id="10368" href="Coalgebra.Recursive.html#10322" class="Bound">B</a><a id="10369" class="Symbol">})</a>
           <a id="10383" class="Symbol">;</a> <a id="10385" href="Coalgebra.Recursive.html#2563" class="Field">unique</a> <a id="10392" class="Symbol">=</a> <a id="10394" class="Symbol">λ</a> <a id="10396" href="Coalgebra.Recursive.html#10396" class="Bound">B</a> <a id="10398" href="Coalgebra.Recursive.html#10398" class="Bound">g</a> <a id="10400" href="Coalgebra.Recursive.html#10400" class="Bound">h</a> <a id="10402" class="Symbol">→</a> <a id="10404" href="Categories.Object.Initial.html#548" class="Function">limitting.!-unique₂</a> <a id="10424" class="Symbol">(</a><a id="10425" href="Coalgebra.Recursive.html#12678" class="Function">sol-to-cocone⇒</a> <a id="10440" href="Coalgebra.Recursive.html#10396" class="Bound">B</a> <a id="10442" href="Coalgebra.Recursive.html#10398" class="Bound">g</a><a id="10443" class="Symbol">)</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Coalgebra.Recursive.html#12678" class="Function">sol-to-cocone⇒</a> <a id="10461" href="Coalgebra.Recursive.html#10396" class="Bound">B</a> <a id="10463" href="Coalgebra.Recursive.html#10400" class="Bound">h</a><a id="10464" class="Symbol">)</a>
           <a id="10477" class="Symbol">}</a>
    <a id="10483" class="Keyword">where</a>
      <a id="10495" class="Keyword">open</a> <a id="10500" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="10509" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
      <a id="10517" class="Keyword">open</a> <a id="10522" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="10541" class="Keyword">module</a> <a id="10548" href="Coalgebra.Recursive.html#10548" class="Module">cocone</a> <a id="10555" class="Symbol">=</a> <a id="10557" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10564" href="Coalgebra.Recursive.html#10136" class="Bound">cocone</a>
      <a id="10577" class="Keyword">module</a> <a id="10584" href="Coalgebra.Recursive.html#10584" class="Module">limitting</a> <a id="10594" class="Symbol">=</a> <a id="10596" href="Categories.Object.Initial.html#422" class="Module">IsInitial</a> <a id="10606" href="Coalgebra.Recursive.html#10143" class="Bound">limitting</a>
      <a id="10622" href="Coalgebra.Recursive.html#10622" class="Function">obj-cocone</a> <a id="10633" class="Symbol">=</a> <a id="10635" class="Symbol">(</a><a id="10636" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="10650" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="10667" href="Coalgebra.Recursive.html#10136" class="Bound">cocone</a><a id="10673" class="Symbol">)</a>
      <a id="10681" class="Keyword">module</a> <a id="10688" href="Coalgebra.Recursive.html#10688" class="Module">obj-cocone</a> <a id="10699" class="Symbol">=</a> <a id="10701" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10708" href="Coalgebra.Recursive.html#10622" class="Function">obj-cocone</a>

      <a id="10726" class="Comment">-- every algebra induces a cocone of the unique C2A-morphisms:</a>
      <a id="10795" href="Coalgebra.Recursive.html#10795" class="Function">alg2cocone</a> <a id="10806" class="Symbol">:</a> <a id="10808" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="10818" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="10820" class="Symbol">→</a> <a id="10822" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="10829" class="Symbol">(</a><a id="10830" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="10847" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="10850" href="Coalgebra.Recursive.html#9563" class="Bound">J</a><a id="10851" class="Symbol">)</a>
      <a id="10859" href="Coalgebra.Recursive.html#10795" class="Function">alg2cocone</a> <a id="10870" href="Coalgebra.Recursive.html#10870" class="Bound">B</a> <a id="10872" class="Symbol">=</a>
        <a id="10882" class="Keyword">let</a> <a id="10886" class="Keyword">module</a> <a id="10893" href="Coalgebra.Recursive.html#10893" class="Module">B</a> <a id="10895" class="Symbol">=</a> <a id="10897" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="10907" href="Coalgebra.Recursive.html#10870" class="Bound">B</a> <a id="10909" class="Keyword">in</a>
        <a id="10920" class="Keyword">record</a> <a id="10927" class="Symbol">{</a> <a id="10929" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="10936" class="Symbol">=</a> <a id="10938" class="Keyword">record</a> <a id="10945" class="Symbol">{</a>
          <a id="10957" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="10959" class="Symbol">=</a> <a id="10961" class="Symbol">λ</a> <a id="10963" href="Coalgebra.Recursive.html#10963" class="Bound">i</a> <a id="10965" class="Symbol">→</a> <a id="10967" href="Coalgebra.Recursive.html#1340" class="Field">C2A-morphism.f</a> <a id="10982" class="Symbol">(</a><a id="10983" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="11001" class="Symbol">(</a><a id="11002" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="11016" href="Coalgebra.Recursive.html#10963" class="Bound">i</a><a id="11017" class="Symbol">)</a> <a id="11019" href="Coalgebra.Recursive.html#10870" class="Bound">B</a><a id="11020" class="Symbol">)</a> <a id="11022" class="Symbol">;</a>
          <a id="11034" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="11042" class="Symbol">=</a> <a id="11044" class="Symbol">λ</a> <a id="11046" class="Symbol">{</a><a id="11047" href="Coalgebra.Recursive.html#11047" class="Bound">i</a><a id="11048" class="Symbol">}</a> <a id="11050" class="Symbol">{</a><a id="11051" href="Coalgebra.Recursive.html#11051" class="Bound">i&#39;</a><a id="11053" class="Symbol">}</a> <a id="11055" href="Coalgebra.Recursive.html#11055" class="Bound">h</a> <a id="11057" class="Symbol">→</a>
            <a id="11071" class="Keyword">let</a>
              <a id="11089" href="Coalgebra.Recursive.html#11089" class="Bound">sol1</a> <a id="11094" class="Symbol">=</a> <a id="11096" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="11114" class="Symbol">(</a><a id="11115" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="11129" href="Coalgebra.Recursive.html#11047" class="Bound">i</a><a id="11130" class="Symbol">)</a> <a id="11132" href="Coalgebra.Recursive.html#10870" class="Bound">B</a>
              <a id="11148" href="Coalgebra.Recursive.html#11148" class="Bound">sol2</a> <a id="11153" class="Symbol">=</a> <a id="11155" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="11170" class="Symbol">(</a><a id="11171" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="11189" class="Symbol">(</a><a id="11190" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="11204" href="Coalgebra.Recursive.html#11051" class="Bound">i&#39;</a><a id="11206" class="Symbol">)</a> <a id="11208" href="Coalgebra.Recursive.html#10870" class="Bound">B</a><a id="11209" class="Symbol">)</a> <a id="11211" class="Symbol">(</a><a id="11212" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="11216" href="Coalgebra.Recursive.html#11055" class="Bound">h</a><a id="11217" class="Symbol">)</a>
            <a id="11231" class="Keyword">in</a>
            <a id="11246" class="Comment">-- the triangles of the cocone commute because of uniqueness of C2A-morphisms:</a>
            <a id="11337" href="Coalgebra.Recursive.html#2563" class="Field">IsRecursive.unique</a> <a id="11356" class="Symbol">(</a><a id="11357" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="11371" href="Coalgebra.Recursive.html#11047" class="Bound">i</a><a id="11372" class="Symbol">)</a> <a id="11374" href="Coalgebra.Recursive.html#10870" class="Bound">B</a> <a id="11376" href="Coalgebra.Recursive.html#11148" class="Bound">sol2</a> <a id="11381" href="Coalgebra.Recursive.html#11089" class="Bound">sol1</a> <a id="11386" class="Symbol">}</a> <a id="11388" class="Symbol">}</a>

      <a id="11397" class="Comment">-- every Cocone-Morphism induces a C2A-morphism</a>
      <a id="11451" href="Coalgebra.Recursive.html#11451" class="Function">cocone⇒-to-sol</a> <a id="11466" class="Symbol">:</a> <a id="11468" class="Symbol">(</a><a id="11469" href="Coalgebra.Recursive.html#11469" class="Bound">B</a> <a id="11471" class="Symbol">:</a> <a id="11473" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="11483" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="11484" class="Symbol">)</a>
                  <a id="11504" class="Symbol">→</a> <a id="11506" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="11514" class="Symbol">(</a><a id="11515" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="11532" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="11535" href="Coalgebra.Recursive.html#9563" class="Bound">J</a><a id="11536" class="Symbol">)</a> <a id="11538" href="Coalgebra.Recursive.html#10622" class="Function">obj-cocone</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Coalgebra.Recursive.html#10795" class="Function">alg2cocone</a> <a id="11561" href="Coalgebra.Recursive.html#11469" class="Bound">B</a><a id="11562" class="Symbol">)</a>
                  <a id="11582" class="Symbol">→</a> <a id="11584" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="11597" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="11606" href="Coalgebra.Recursive.html#11469" class="Bound">B</a>
      <a id="11614" href="Coalgebra.Recursive.html#11451" class="Function">cocone⇒-to-sol</a> <a id="11629" href="Coalgebra.Recursive.html#11629" class="Bound">B</a> <a id="11631" href="Coalgebra.Recursive.html#11631" class="Bound">mor</a> <a id="11635" class="Symbol">=</a> <a id="11637" class="Keyword">let</a>
          <a id="11651" class="Keyword">module</a> <a id="11658" href="Coalgebra.Recursive.html#11658" class="Module">B</a> <a id="11660" class="Symbol">=</a> <a id="11662" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="11672" href="Coalgebra.Recursive.html#11629" class="Bound">B</a>
          <a id="11684" class="Keyword">module</a> <a id="11691" href="Coalgebra.Recursive.html#11691" class="Module">mor</a> <a id="11695" class="Symbol">=</a> <a id="11697" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="11705" href="Coalgebra.Recursive.html#11631" class="Bound">mor</a>
        <a id="11717" class="Keyword">in</a>
        <a id="11728" class="Keyword">record</a> <a id="11735" class="Symbol">{</a> <a id="11737" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="11739" class="Symbol">=</a> <a id="11741" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="11749" class="Symbol">;</a> <a id="11751" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="11760" class="Symbol">=</a> <a id="11762" href="Colimit-Lemmas.html#4053" class="Function">limitting-cocone-is-jointly-epic</a> <a id="11795" href="Coalgebra.Recursive.html#10622" class="Function">obj-cocone</a> <a id="11806" href="Coalgebra.Recursive.html#10143" class="Bound">limitting</a> <a id="11816" class="Symbol">(λ</a> <a id="11819" href="Coalgebra.Recursive.html#11819" class="Bound">i</a> <a id="11821" class="Symbol">→</a>
          <a id="11833" class="Keyword">let</a>
            <a id="11849" href="Coalgebra.Recursive.html#11849" class="Bound">sol</a> <a id="11853" class="Symbol">=</a> <a id="11855" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="11873" class="Symbol">(</a><a id="11874" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="11888" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="11889" class="Symbol">)</a> <a id="11891" href="Coalgebra.Recursive.html#11629" class="Bound">B</a>
            <a id="11905" class="Keyword">module</a> <a id="11912" href="Coalgebra.Recursive.html#11912" class="Module">sol</a> <a id="11916" class="Symbol">=</a> <a id="11918" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="11931" href="Coalgebra.Recursive.html#11849" class="Bound">sol</a>
          <a id="11945" class="Keyword">in</a>
          <a id="11958" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="11974" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="11982" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11984" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="11997" href="Coalgebra.Recursive.html#11819" class="Bound">i</a> <a id="11999" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12002" href="Categories.Diagram.Cocone.html#770" class="Field">mor.commute</a> <a id="12014" class="Symbol">{</a><a id="12015" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12016" class="Symbol">}</a> <a id="12018" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="12030" href="Coalgebra.Recursive.html#1340" class="Function">sol.f</a>  <a id="12037" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12040" href="Coalgebra.Recursive.html#1358" class="Function">sol.commutes</a> <a id="12053" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="12065" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12069" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12071" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12076" href="Coalgebra.Recursive.html#1340" class="Function">sol.f</a> <a id="12082" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12084" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12098" class="Symbol">(</a><a id="12099" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12103" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12104" class="Symbol">)</a>  <a id="12107" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12111" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12119" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="12130" href="Categories.Diagram.Cocone.html#770" class="Field">mor.commute</a> <a id="12142" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="12150" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="12162" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12166" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12168" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12173" class="Symbol">(</a><a id="12174" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12182" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12184" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12197" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12198" class="Symbol">)</a> <a id="12200" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12202" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12216" class="Symbol">(</a><a id="12217" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12221" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12222" class="Symbol">)</a>  <a id="12225" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12228" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12236" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="12242" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="12244" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="12259" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="12271" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12275" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12277" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12282" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12290" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12292" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12296" class="Symbol">(</a><a id="12297" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12310" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12311" class="Symbol">)</a> <a id="12313" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12315" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12329" class="Symbol">(</a><a id="12330" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="12334" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12335" class="Symbol">)</a>  <a id="12338" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12342" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12350" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12358" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="12388" class="Symbol">(</a><a id="12389" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="12398" href="Coalgebra.Recursive.html#11819" class="Bound">i</a><a id="12399" class="Symbol">)</a> <a id="12401" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="12413" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12417" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12419" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12424" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12432" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12434" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12448" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="12457" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12459" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12472" href="Coalgebra.Recursive.html#11819" class="Bound">i</a>  <a id="12475" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12479" class="Symbol">(</a><a id="12480" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="12486" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="12497" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="12502" class="Symbol">))</a> <a id="12505" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="12517" class="Symbol">(</a><a id="12518" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="12522" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12524" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="12529" href="Categories.Diagram.Cocone.html#745" class="Field">mor.arr</a> <a id="12537" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12539" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="12553" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a><a id="12561" class="Symbol">)</a> <a id="12563" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12565" href="Categories.Diagram.Cocone.html#425" class="Function">obj-cocone.ψ</a> <a id="12578" href="Coalgebra.Recursive.html#11819" class="Bound">i</a>
          <a id="12590" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="12591" class="Symbol">)</a> <a id="12593" class="Symbol">}</a>

      <a id="12602" class="Comment">-- And conversely, every C2A-Morphism induces a every Cocone-Morphism</a>
      <a id="12678" href="Coalgebra.Recursive.html#12678" class="Function">sol-to-cocone⇒</a> <a id="12693" class="Symbol">:</a> <a id="12695" class="Symbol">(</a><a id="12696" href="Coalgebra.Recursive.html#12696" class="Bound">B</a> <a id="12698" class="Symbol">:</a> <a id="12700" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="12710" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="12711" class="Symbol">)</a> <a id="12713" class="Symbol">→</a> <a id="12715" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="12728" href="Categories.Diagram.Cocone.html#588" class="Function">cocone.N</a> <a id="12737" href="Coalgebra.Recursive.html#12696" class="Bound">B</a>
                  <a id="12757" class="Symbol">→</a> <a id="12759" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="12767" class="Symbol">(</a><a id="12768" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="12785" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12788" href="Coalgebra.Recursive.html#9563" class="Bound">J</a><a id="12789" class="Symbol">)</a> <a id="12791" href="Coalgebra.Recursive.html#10622" class="Function">obj-cocone</a> <a id="12802" class="Symbol">(</a><a id="12803" href="Coalgebra.Recursive.html#10795" class="Function">alg2cocone</a> <a id="12814" href="Coalgebra.Recursive.html#12696" class="Bound">B</a><a id="12815" class="Symbol">)</a>
      <a id="12823" href="Coalgebra.Recursive.html#12678" class="Function">sol-to-cocone⇒</a> <a id="12838" href="Coalgebra.Recursive.html#12838" class="Bound">B</a> <a id="12840" href="Coalgebra.Recursive.html#12840" class="Bound">sol</a> <a id="12844" class="Symbol">=</a> <a id="12846" class="Keyword">let</a>
          <a id="12860" class="Keyword">module</a> <a id="12867" href="Coalgebra.Recursive.html#12867" class="Module">B</a> <a id="12869" class="Symbol">=</a> <a id="12871" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="12881" href="Coalgebra.Recursive.html#12838" class="Bound">B</a>
          <a id="12893" class="Keyword">module</a> <a id="12900" href="Coalgebra.Recursive.html#12900" class="Module">sol</a> <a id="12904" class="Symbol">=</a> <a id="12906" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="12919" href="Coalgebra.Recursive.html#12840" class="Bound">sol</a>
        <a id="12931" class="Keyword">in</a> <a id="12934" class="Keyword">record</a>
        <a id="12949" class="Symbol">{</a> <a id="12951" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="12955" class="Symbol">=</a> <a id="12957" href="Coalgebra.Recursive.html#1340" class="Field">sol.f</a>
        <a id="12971" class="Symbol">;</a> <a id="12973" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="12981" class="Symbol">=</a> <a id="12983" class="Symbol">λ</a> <a id="12985" class="Symbol">{</a><a id="12986" href="Coalgebra.Recursive.html#12986" class="Bound">i</a><a id="12987" class="Symbol">}</a> <a id="12989" class="Symbol">→</a>
            <a id="13003" href="Coalgebra.Recursive.html#2563" class="Field">IsRecursive.unique</a> <a id="13022" class="Symbol">(</a><a id="13023" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="13037" href="Coalgebra.Recursive.html#12986" class="Bound">i</a><a id="13038" class="Symbol">)</a> <a id="13040" href="Coalgebra.Recursive.html#12838" class="Bound">B</a>
            <a id="13054" class="Symbol">(</a><a id="13055" href="Coalgebra.Recursive.html#1448" class="Function">C2A-precompose</a> <a id="13070" href="Coalgebra.Recursive.html#12840" class="Bound">sol</a> <a id="13074" class="Symbol">(</a><a id="13075" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="13084" href="Coalgebra.Recursive.html#12986" class="Bound">i</a><a id="13085" class="Symbol">))</a>
            <a id="13100" class="Symbol">(</a><a id="13101" href="Coalgebra.Recursive.html#2476" class="Field">IsRecursive.recur</a> <a id="13119" class="Symbol">(</a><a id="13120" href="Coalgebra.Recursive.html#10122" class="Bound">all-recursive</a> <a id="13134" href="Coalgebra.Recursive.html#12986" class="Bound">i</a><a id="13135" class="Symbol">)</a> <a id="13137" href="Coalgebra.Recursive.html#12838" class="Bound">B</a><a id="13138" class="Symbol">)</a>
        <a id="13148" class="Symbol">}</a>


<a id="R-Coalgebras-Colimit"></a><a id="13152" href="Coalgebra.Recursive.html#13152" class="Function">R-Coalgebras-Colimit</a> <a id="13173" class="Symbol">:</a> <a id="13175" class="Symbol">{</a><a id="13176" href="Coalgebra.Recursive.html#13176" class="Bound">o&#39;</a> <a id="13179" href="Coalgebra.Recursive.html#13179" class="Bound">ℓ&#39;</a> <a id="13182" href="Coalgebra.Recursive.html#13182" class="Bound">e&#39;</a> <a id="13185" class="Symbol">:</a> <a id="13187" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="13192" class="Symbol">}</a> <a id="13194" class="Symbol">→</a> <a id="13196" class="Symbol">{</a><a id="13197" href="Coalgebra.Recursive.html#13197" class="Bound">D</a> <a id="13199" class="Symbol">:</a> <a id="13201" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="13210" href="Coalgebra.Recursive.html#13176" class="Bound">o&#39;</a> <a id="13213" href="Coalgebra.Recursive.html#13179" class="Bound">ℓ&#39;</a> <a id="13216" href="Coalgebra.Recursive.html#13182" class="Bound">e&#39;</a><a id="13218" class="Symbol">}</a> <a id="13220" class="Symbol">→</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Coalgebra.Recursive.html#13223" class="Bound">J</a> <a id="13225" class="Symbol">:</a> <a id="13227" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="13235" href="Coalgebra.Recursive.html#13197" class="Bound">D</a> <a id="13237" href="Coalgebra.Recursive.html#9008" class="Function">R-Coalgebras</a><a id="13249" class="Symbol">)</a>
        <a id="13259" class="Symbol">→</a> <a id="13261" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13269" class="Symbol">(</a><a id="13270" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="13287" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13290" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="13301" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="13305" href="Coalgebra.Recursive.html#13223" class="Bound">J</a><a id="13306" class="Symbol">)</a> <a id="13308" class="Symbol">→</a> <a id="13310" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13318" href="Coalgebra.Recursive.html#13223" class="Bound">J</a>
<a id="13320" href="Coalgebra.Recursive.html#13152" class="Function">R-Coalgebras-Colimit</a> <a id="13341" href="Coalgebra.Recursive.html#13341" class="Bound">J</a> <a id="13343" href="Coalgebra.Recursive.html#13343" class="Bound">𝒞-colim</a> <a id="13351" class="Symbol">=</a>
  <a id="13355" href="Colimit-Lemmas.html#7171" class="Function">FullSub-Colimit</a> <a id="13371" href="Coalgebra.Recursive.html#8826" class="Field">R-Coalgebra.coalg</a> <a id="13389" href="Coalgebra.Recursive.html#13341" class="Bound">J</a> <a id="13391" href="Coalgebra.Recursive.html#13505" class="Function">Coalg-colim</a> <a id="13403" href="Coalgebra.Recursive.html#17001" class="Function">R</a> <a id="13405" class="Symbol">(</a><a id="13406" href="Relation.Binary.Structures.html#1596" class="Function">≅.refl</a> <a id="13413" class="Symbol">(</a><a id="13414" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="13427" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="13428" class="Symbol">))</a>
  <a id="13433" class="Keyword">where</a>
    <a id="13443" class="Keyword">module</a> <a id="13450" href="Coalgebra.Recursive.html#13450" class="Module">J</a> <a id="13452" class="Symbol">=</a> <a id="13454" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="13462" href="Coalgebra.Recursive.html#13341" class="Bound">J</a>
    <a id="13468" class="Keyword">module</a> <a id="13475" href="Coalgebra.Recursive.html#13475" class="Module">𝒞-colim</a> <a id="13483" class="Symbol">=</a> <a id="13485" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="13493" href="Coalgebra.Recursive.html#13343" class="Bound">𝒞-colim</a>
    <a id="13505" href="Coalgebra.Recursive.html#13505" class="Function">Coalg-colim</a> <a id="13517" class="Symbol">:</a> <a id="13519" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="13539" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13542" href="Coalgebra.Recursive.html#13341" class="Bound">J</a><a id="13543" class="Symbol">)</a>
    <a id="13549" href="Coalgebra.Recursive.html#13505" class="Function">Coalg-colim</a> <a id="13561" class="Symbol">=</a> <a id="13563" href="F-Coalgebra-Colimit.html#7511" class="Function">F-Coalgebras-Colimit</a> <a id="13584" class="Symbol">_</a> <a id="13586" href="Coalgebra.Recursive.html#13343" class="Bound">𝒞-colim</a>
    <a id="13598" class="Keyword">module</a> <a id="13605" href="Coalgebra.Recursive.html#13605" class="Module">Coalg-colim</a> <a id="13617" class="Symbol">=</a> <a id="13619" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="13627" href="Coalgebra.Recursive.html#13505" class="Function">Coalg-colim</a>

    <a id="13644" class="Comment">-- every F-Algebra induces a competing cocone for the above colimit:</a>
    <a id="13717" href="Coalgebra.Recursive.html#13717" class="Function">alg2cocone</a> <a id="13728" class="Symbol">:</a> <a id="13730" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="13740" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="13742" class="Symbol">→</a> <a id="13744" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="13751" class="Symbol">(</a><a id="13752" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="13769" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13772" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="13783" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="13787" href="Coalgebra.Recursive.html#13341" class="Bound">J</a><a id="13788" class="Symbol">)</a>
    <a id="13794" href="Coalgebra.Recursive.html#13717" class="Function">alg2cocone</a> <a id="13805" href="Coalgebra.Recursive.html#13805" class="Bound">B</a> <a id="13807" class="Symbol">=</a>
      <a id="13815" class="Keyword">let</a>
            <a id="13831" class="Keyword">module</a> <a id="13838" href="Coalgebra.Recursive.html#13838" class="Module">B</a> <a id="13840" class="Symbol">=</a> <a id="13842" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="13852" href="Coalgebra.Recursive.html#13805" class="Bound">B</a>
      <a id="13860" class="Keyword">in</a>
      <a id="13869" class="Keyword">record</a> <a id="13876" class="Symbol">{</a>
        <a id="13886" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="13888" class="Symbol">=</a> <a id="13890" href="Categories.Functor.Algebra.html#573" class="Field">B.A</a> <a id="13894" class="Symbol">;</a>
        <a id="13904" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="13911" class="Symbol">=</a> <a id="13913" class="Keyword">record</a> <a id="13920" class="Symbol">{</a>
          <a id="13932" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="13934" class="Symbol">=</a> <a id="13936" class="Symbol">λ</a> <a id="13938" href="Coalgebra.Recursive.html#13938" class="Bound">R</a> <a id="13940" class="Symbol">→</a>
            <a id="13954" class="Keyword">let</a>
              <a id="13972" class="Keyword">module</a> <a id="13979" href="Coalgebra.Recursive.html#13979" class="Module">R</a> <a id="13981" class="Symbol">=</a> <a id="13983" href="Coalgebra.Recursive.html#8778" class="Module">R-Coalgebra</a> <a id="13995" class="Symbol">(</a><a id="13996" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14001" href="Coalgebra.Recursive.html#13938" class="Bound">R</a><a id="14002" class="Symbol">)</a>
            <a id="14016" class="Keyword">in</a>
            <a id="14031" href="Coalgebra.Recursive.html#1340" class="Field">C2A-morphism.f</a> <a id="14046" class="Symbol">(</a><a id="14047" href="Coalgebra.Recursive.html#2476" class="Function">R.recur</a> <a id="14055" href="Coalgebra.Recursive.html#13805" class="Bound">B</a><a id="14056" class="Symbol">)</a> <a id="14058" class="Symbol">;</a>
          <a id="14070" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="14078" class="Symbol">=</a> <a id="14080" class="Symbol">λ</a> <a id="14082" class="Symbol">{</a><a id="14083" href="Coalgebra.Recursive.html#14083" class="Bound">R</a><a id="14084" class="Symbol">}</a> <a id="14086" class="Symbol">{</a><a id="14087" href="Coalgebra.Recursive.html#14087" class="Bound">R&#39;</a><a id="14089" class="Symbol">}</a> <a id="14091" href="Coalgebra.Recursive.html#14091" class="Bound">h</a> <a id="14093" class="Symbol">→</a>
            <a id="14107" class="Keyword">let</a>
              <a id="14125" class="Comment">-- h is a coalg-hom from R to R&#39;:</a>
              <a id="14173" class="Keyword">module</a> <a id="14180" href="Coalgebra.Recursive.html#14180" class="Module">R</a> <a id="14182" class="Symbol">=</a> <a id="14184" href="Coalgebra.Recursive.html#8778" class="Module">R-Coalgebra</a> <a id="14196" class="Symbol">(</a><a id="14197" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14202" href="Coalgebra.Recursive.html#14083" class="Bound">R</a><a id="14203" class="Symbol">)</a>
              <a id="14219" class="Keyword">module</a> <a id="14226" href="Coalgebra.Recursive.html#14226" class="Module">R&#39;</a> <a id="14229" class="Symbol">=</a> <a id="14231" href="Coalgebra.Recursive.html#8778" class="Module">R-Coalgebra</a> <a id="14243" class="Symbol">(</a><a id="14244" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="14249" href="Coalgebra.Recursive.html#14087" class="Bound">R&#39;</a><a id="14251" class="Symbol">)</a>
              <a id="14267" class="Keyword">open</a> <a id="14272" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="14281" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
              <a id="14297" class="Keyword">open</a> <a id="14302" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="14329" class="Keyword">open</a> <a id="14334" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
              <a id="14354" class="Keyword">module</a> <a id="14361" href="Coalgebra.Recursive.html#14361" class="Module">h</a> <a id="14363" class="Symbol">=</a> <a id="14365" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="14386" class="Symbol">(</a><a id="14387" href="Categories.Functor.Core.html#455" class="Function">J.F₁</a> <a id="14392" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="14393" class="Symbol">)</a>
              <a id="14409" class="Keyword">module</a> <a id="14416" href="Coalgebra.Recursive.html#14416" class="Module">U</a> <a id="14418" class="Symbol">=</a> <a id="14420" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="14428" class="Symbol">(</a><a id="14429" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="14446" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14449" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="14460" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14463" href="Coalgebra.Recursive.html#13341" class="Bound">J</a><a id="14464" class="Symbol">)</a>
              <a id="14480" class="Keyword">module</a> <a id="14487" href="Coalgebra.Recursive.html#14487" class="Module">U&#39;</a> <a id="14490" class="Symbol">=</a> <a id="14492" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="14500" class="Symbol">(</a><a id="14501" href="Coalgebra.Recursive.html#9278" class="Function">forget-rec</a> <a id="14512" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="14515" href="Coalgebra.Recursive.html#13341" class="Bound">J</a><a id="14516" class="Symbol">)</a>
              <a id="14532" class="Comment">-- we can use it to construct another solution from R to B:</a>
              <a id="14606" href="Coalgebra.Recursive.html#14606" class="Bound">sol</a> <a id="14610" class="Symbol">:</a> <a id="14612" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="14625" href="Coalgebra.Recursive.html#8826" class="Function">R.coalg</a> <a id="14633" href="Coalgebra.Recursive.html#13805" class="Bound">B</a>
              <a id="14649" href="Coalgebra.Recursive.html#14606" class="Bound">sol</a> <a id="14653" class="Symbol">=</a>
                <a id="14671" class="Keyword">let</a>
                  <a id="14693" class="Keyword">module</a> <a id="14700" href="Coalgebra.Recursive.html#14700" class="Module">r&#39;</a> <a id="14703" class="Symbol">=</a> <a id="14705" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="14718" class="Symbol">(</a><a id="14719" href="Coalgebra.Recursive.html#2476" class="Function">R&#39;.recur</a> <a id="14728" href="Coalgebra.Recursive.html#13805" class="Bound">B</a><a id="14729" class="Symbol">)</a>
                <a id="14747" class="Keyword">in</a>
                <a id="14766" class="Keyword">record</a> <a id="14773" class="Symbol">{</a>
                <a id="14791" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="14793" class="Symbol">=</a> <a id="14795" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="14800" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14802" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="14807" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="14808" class="Symbol">;</a>
                <a id="14826" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="14835" class="Symbol">=</a>
                <a id="14853" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="14875" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="14880" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14882" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="14887" href="Coalgebra.Recursive.html#14091" class="Bound">h</a> <a id="14889" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14892" href="Coalgebra.Recursive.html#1358" class="Function">r&#39;.commutes</a> <a id="14904" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="14912" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="14930" class="Symbol">(</a><a id="14931" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="14935" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14937" class="Symbol">(</a><a id="14938" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="14943" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="14948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14950" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a><a id="14954" class="Symbol">))</a> <a id="14957" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14959" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="14964" href="Coalgebra.Recursive.html#14091" class="Bound">h</a> <a id="14966" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14969" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="14975" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="14993" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="14997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="14999" class="Symbol">((</a><a id="15001" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15006" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="15011" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15013" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a><a id="15017" class="Symbol">)</a> <a id="15019" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15021" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15026" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="15027" class="Symbol">)</a> <a id="15029" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15032" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15040" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="15046" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="15064" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15068" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15070" class="Symbol">(</a><a id="15071" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15076" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="15081" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15083" class="Symbol">(</a><a id="15084" href="Categories.Functor.Coalgebra.html#585" class="Function">R&#39;.α</a> <a id="15089" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15091" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15096" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="15097" class="Symbol">))</a> <a id="15100" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15103" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15111" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15119" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="15130" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="15148" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15152" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15154" class="Symbol">(</a><a id="15155" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15160" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="15165" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15167" class="Symbol">(</a><a id="15168" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15173" class="Symbol">(</a><a id="15174" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15179" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="15180" class="Symbol">)</a> <a id="15182" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15184" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="15187" class="Symbol">))</a> <a id="15190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15193" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15201" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="15211" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="15229" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15233" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15235" class="Symbol">((</a><a id="15237" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15242" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="15247" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15249" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15254" class="Symbol">(</a><a id="15255" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15260" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="15261" class="Symbol">))</a> <a id="15264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15266" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="15269" class="Symbol">)</a> <a id="15271" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="15275" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="15283" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="15298" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="15306" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                <a id="15324" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="15328" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15330" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="15335" class="Symbol">(</a><a id="15336" href="Coalgebra.Recursive.html#1340" class="Function">r&#39;.f</a> <a id="15341" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15343" href="Categories.Functor.Core.html#455" class="Function">U.F₁</a> <a id="15348" href="Coalgebra.Recursive.html#14091" class="Bound">h</a><a id="15349" class="Symbol">)</a> <a id="15351" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="15353" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                <a id="15373" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="15391" class="Symbol">}</a>
            <a id="15405" class="Keyword">in</a>
            <a id="15420" href="Coalgebra.Recursive.html#2563" class="Function">R.unique</a> <a id="15429" href="Coalgebra.Recursive.html#13805" class="Bound">B</a> <a id="15431" href="Coalgebra.Recursive.html#14606" class="Bound">sol</a> <a id="15435" class="Symbol">(</a><a id="15436" href="Coalgebra.Recursive.html#2476" class="Function">R.recur</a> <a id="15444" href="Coalgebra.Recursive.html#13805" class="Bound">B</a><a id="15445" class="Symbol">)</a>
        <a id="15455" class="Symbol">}</a> <a id="15457" class="Symbol">}</a>
    <a id="15463" class="Comment">--</a>
    <a id="15470" class="Comment">-- the induced solution for an algebra</a>
    <a id="15513" href="Coalgebra.Recursive.html#15513" class="Function">alg2solution</a> <a id="15526" class="Symbol">:</a> <a id="15528" class="Symbol">(</a><a id="15529" href="Coalgebra.Recursive.html#15529" class="Bound">B</a> <a id="15531" class="Symbol">:</a> <a id="15533" href="Categories.Functor.Algebra.html#487" class="Record">F-Algebra</a> <a id="15543" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="15544" class="Symbol">)</a> <a id="15546" class="Symbol">→</a> <a id="15548" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="15561" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="15580" href="Coalgebra.Recursive.html#15529" class="Bound">B</a>
    <a id="15586" href="Coalgebra.Recursive.html#15513" class="Function">alg2solution</a> <a id="15599" href="Coalgebra.Recursive.html#15599" class="Bound">B</a> <a id="15601" class="Symbol">=</a>
      <a id="15609" class="Keyword">let</a>
        <a id="15621" class="Keyword">module</a> <a id="15628" href="Coalgebra.Recursive.html#15628" class="Module">B</a> <a id="15630" class="Symbol">=</a> <a id="15632" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="15642" href="Coalgebra.Recursive.html#15599" class="Bound">B</a>
        <a id="15652" class="Keyword">open</a> <a id="15657" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="15666" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
        <a id="15676" class="Keyword">open</a> <a id="15681" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

        <a id="15703" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="15707" class="Symbol">:</a> <a id="15709" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="15711" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="15713" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="15727" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="15746" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="15748" href="Categories.Functor.Algebra.html#573" class="Field">B.A</a> <a id="15752" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="15762" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="15766" class="Symbol">=</a> <a id="15768" href="Categories.Diagram.Colimit.html#1313" class="Function">𝒞-colim.rep</a> <a id="15780" class="Symbol">(</a><a id="15781" href="Coalgebra.Recursive.html#13717" class="Function">alg2cocone</a> <a id="15792" href="Coalgebra.Recursive.html#15599" class="Bound">B</a><a id="15793" class="Symbol">)</a>
      <a id="15801" class="Keyword">in</a>
      <a id="15810" class="Keyword">record</a> <a id="15817" class="Symbol">{</a> <a id="15819" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="15821" class="Symbol">=</a> <a id="15823" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="15827" class="Symbol">;</a>
        <a id="15837" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="15846" class="Symbol">=</a> <a id="15848" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="15872" href="Coalgebra.Recursive.html#13343" class="Bound">𝒞-colim</a> <a id="15880" class="Symbol">λ</a> <a id="15882" href="Coalgebra.Recursive.html#15882" class="Bound">R</a> <a id="15884" class="Symbol">→</a>
            <a id="15898" class="Keyword">let</a>
              <a id="15916" class="Keyword">module</a> <a id="15923" href="Coalgebra.Recursive.html#15923" class="Module">R</a> <a id="15925" class="Symbol">=</a> <a id="15927" href="Coalgebra.Recursive.html#8778" class="Module">R-Coalgebra</a> <a id="15939" class="Symbol">(</a><a id="15940" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="15945" href="Coalgebra.Recursive.html#15882" class="Bound">R</a><a id="15946" class="Symbol">)</a>
              <a id="15962" class="Keyword">module</a> <a id="15969" href="Coalgebra.Recursive.html#15969" class="Module">R-sol</a> <a id="15975" class="Symbol">=</a> <a id="15977" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="15990" class="Symbol">(</a><a id="15991" href="Coalgebra.Recursive.html#2476" class="Function">R.recur</a> <a id="15999" href="Coalgebra.Recursive.html#15599" class="Bound">B</a><a id="16000" class="Symbol">)</a>
            <a id="16014" class="Keyword">in</a>
            <a id="16029" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="16047" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16051" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16053" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16066" href="Coalgebra.Recursive.html#15882" class="Bound">R</a>
              <a id="16082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16085" href="Categories.Diagram.Colimit.html#1692" class="Function">𝒞-colim.commute</a> <a id="16101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="16115" href="Coalgebra.Recursive.html#1340" class="Function">R-sol.f</a>
              <a id="16137" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16140" href="Coalgebra.Recursive.html#1358" class="Function">R-sol.commutes</a> <a id="16155" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="16169" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16173" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16175" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16180" href="Coalgebra.Recursive.html#1340" class="Function">R-sol.f</a> <a id="16188" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16190" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16208" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="16212" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16220" href="Categories.Functor.Core.html#696" class="Field">F.F-resp-≈</a> <a id="16231" href="Categories.Diagram.Colimit.html#1692" class="Function">𝒞-colim.commute</a> <a id="16247" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="16255" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="16269" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16273" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16275" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16280" class="Symbol">(</a><a id="16281" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16285" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16287" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16300" href="Coalgebra.Recursive.html#15882" class="Bound">R</a><a id="16301" class="Symbol">)</a> <a id="16303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16305" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16323" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16326" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16334" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="16349" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="16357" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="16371" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16375" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16377" class="Symbol">(</a><a id="16378" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16383" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16387" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16389" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16394" class="Symbol">(</a><a id="16395" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16408" href="Coalgebra.Recursive.html#15882" class="Bound">R</a><a id="16409" class="Symbol">))</a> <a id="16412" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16414" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
              <a id="16432" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16435" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16443" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16449" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="16463" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16467" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16469" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16474" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16480" class="Symbol">(</a><a id="16481" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16486" class="Symbol">(</a><a id="16487" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16500" href="Coalgebra.Recursive.html#15882" class="Bound">R</a><a id="16501" class="Symbol">)</a> <a id="16503" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16505" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a><a id="16508" class="Symbol">)</a>
              <a id="16524" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="16528" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16536" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="16544" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="16574" class="Symbol">(</a><a id="16575" href="Categories.Diagram.Colimit.html#1204" class="Function">Coalg-colim.proj</a> <a id="16592" href="Coalgebra.Recursive.html#15882" class="Bound">R</a><a id="16593" class="Symbol">)</a> <a id="16595" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="16609" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16613" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16615" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16620" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16624" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16626" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16640" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="16659" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16661" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16674" href="Coalgebra.Recursive.html#15882" class="Bound">R</a>
              <a id="16690" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="16694" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a>  <a id="16703" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16709" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="16723" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16729" class="Symbol">(</a><a id="16730" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16735" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16739" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16741" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16755" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="16773" class="Symbol">)</a> <a id="16775" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16777" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16790" href="Coalgebra.Recursive.html#15882" class="Bound">R</a>
              <a id="16806" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a>  <a id="16811" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="16817" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="16831" class="Symbol">(</a><a id="16832" href="Categories.Functor.Algebra.html#587" class="Field">B.α</a> <a id="16836" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16838" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="16843" href="Coalgebra.Recursive.html#15703" class="Bound">sol</a> <a id="16847" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16849" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="16863" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="16881" class="Symbol">)</a> <a id="16883" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="16885" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="16898" href="Coalgebra.Recursive.html#15882" class="Bound">R</a>
            <a id="16912" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="16924" class="Symbol">}</a>

    <a id="16931" class="Comment">-- we can then show that the colimit coalgebra must be recursive:</a>
    <a id="17001" href="Coalgebra.Recursive.html#17001" class="Function">R</a> <a id="17003" class="Symbol">:</a> <a id="17005" href="Coalgebra.Recursive.html#8778" class="Record">R-Coalgebra</a>
    <a id="17021" href="Coalgebra.Recursive.html#17001" class="Function">R</a> <a id="17023" class="Symbol">=</a> <a id="17025" class="Keyword">record</a> <a id="17032" class="Symbol">{</a>
      <a id="17040" href="Coalgebra.Recursive.html#8826" class="Field">coalg</a> <a id="17046" class="Symbol">=</a> <a id="17048" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="17067" class="Symbol">;</a>
      <a id="17075" href="Coalgebra.Recursive.html#8852" class="Field">ump</a> <a id="17079" class="Symbol">=</a> <a id="17081" class="Keyword">record</a> <a id="17088" class="Symbol">{</a>
        <a id="17098" href="Coalgebra.Recursive.html#2476" class="Field">recur</a> <a id="17104" class="Symbol">=</a> <a id="17106" href="Coalgebra.Recursive.html#15513" class="Function">alg2solution</a><a id="17118" class="Symbol">;</a>
        <a id="17128" href="Coalgebra.Recursive.html#2563" class="Field">unique</a> <a id="17135" class="Symbol">=</a> <a id="17137" class="Symbol">λ</a> <a id="17139" href="Coalgebra.Recursive.html#17139" class="Bound">B</a> <a id="17141" href="Coalgebra.Recursive.html#17141" class="Bound">g</a> <a id="17143" href="Coalgebra.Recursive.html#17143" class="Bound">h</a> <a id="17145" class="Symbol">→</a>
          <a id="17157" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="17181" href="Coalgebra.Recursive.html#13343" class="Bound">𝒞-colim</a> <a id="17189" class="Symbol">λ</a> <a id="17191" href="Coalgebra.Recursive.html#17191" class="Bound">R</a> <a id="17193" class="Symbol">→</a>
            <a id="17207" class="Keyword">let</a>
              <a id="17225" class="Keyword">open</a> <a id="17230" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="17239" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
              <a id="17255" class="Keyword">open</a> <a id="17260" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
              <a id="17287" class="Keyword">module</a> <a id="17294" href="Coalgebra.Recursive.html#17294" class="Module">B</a> <a id="17296" class="Symbol">=</a> <a id="17298" href="Categories.Functor.Algebra.html#487" class="Module">F-Algebra</a> <a id="17308" href="Coalgebra.Recursive.html#17139" class="Bound">B</a>
              <a id="17324" class="Keyword">module</a> <a id="17331" href="Coalgebra.Recursive.html#17331" class="Module">R</a> <a id="17333" class="Symbol">=</a> <a id="17335" href="Coalgebra.Recursive.html#8778" class="Module">R-Coalgebra</a> <a id="17347" class="Symbol">(</a><a id="17348" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="17353" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="17354" class="Symbol">)</a>
              <a id="17370" class="Comment">-- we need to show that every solution in the colim induces a solution of R</a>
              <a id="17460" href="Coalgebra.Recursive.html#17460" class="Bound">proj-sol</a> <a id="17469" class="Symbol">:</a> <a id="17471" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="17484" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="17503" href="Coalgebra.Recursive.html#17139" class="Bound">B</a> <a id="17505" class="Symbol">→</a> <a id="17507" href="Coalgebra.Recursive.html#1117" class="Record">C2A-morphism</a> <a id="17520" href="Coalgebra.Recursive.html#8826" class="Function">R.coalg</a> <a id="17528" href="Coalgebra.Recursive.html#17139" class="Bound">B</a>
              <a id="17544" href="Coalgebra.Recursive.html#17460" class="Bound">proj-sol</a> <a id="17553" href="Coalgebra.Recursive.html#17553" class="Bound">s</a> <a id="17555" class="Symbol">=</a>
                <a id="17573" class="Keyword">let</a> <a id="17577" class="Keyword">module</a> <a id="17584" href="Coalgebra.Recursive.html#17584" class="Module">s</a> <a id="17586" class="Symbol">=</a> <a id="17588" href="Coalgebra.Recursive.html#1117" class="Module">C2A-morphism</a> <a id="17601" href="Coalgebra.Recursive.html#17553" class="Bound">s</a> <a id="17603" class="Keyword">in</a>
                <a id="17622" class="Keyword">record</a> <a id="17629" class="Symbol">{</a>
                <a id="17647" href="Coalgebra.Recursive.html#1340" class="Field">f</a> <a id="17649" class="Symbol">=</a> <a id="17651" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="17655" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17657" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17670" href="Coalgebra.Recursive.html#17191" class="Bound">R</a> <a id="17672" class="Symbol">;</a>
                <a id="17690" href="Coalgebra.Recursive.html#1358" class="Field">commutes</a> <a id="17699" class="Symbol">=</a>
                  <a id="17719" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                  <a id="17743" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="17747" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17749" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17762" href="Coalgebra.Recursive.html#17191" class="Bound">R</a>
                    <a id="17784" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17787" href="Coalgebra.Recursive.html#1358" class="Field">s.commutes</a> <a id="17798" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="17806" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                  <a id="17826" class="Symbol">(</a><a id="17827" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="17831" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17833" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="17838" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="17842" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17844" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="17858" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="17876" class="Symbol">)</a> <a id="17878" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17880" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="17893" href="Coalgebra.Recursive.html#17191" class="Bound">R</a>
                    <a id="17915" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="17918" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="17924" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                  <a id="17944" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="17948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17950" class="Symbol">((</a><a id="17952" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="17957" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="17961" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17963" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="17977" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a><a id="17995" class="Symbol">)</a> <a id="17997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="17999" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18012" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="18013" class="Symbol">)</a>
                    <a id="18035" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18038" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18046" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="18052" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                  <a id="18072" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18076" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18078" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18083" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="18087" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18089" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="18103" href="Categories.Diagram.Colimit.html#1191" class="Function">Coalg-colim.coapex</a> <a id="18122" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18124" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18137" href="Coalgebra.Recursive.html#17191" class="Bound">R</a>
                    <a id="18159" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="18162" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18170" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18178" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="18208" class="Symbol">(</a><a id="18209" href="Categories.Diagram.Colimit.html#1204" class="Function">Coalg-colim.proj</a> <a id="18226" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="18227" class="Symbol">)</a> <a id="18229" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                  <a id="18249" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18253" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18255" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18260" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="18264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18266" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18271" class="Symbol">(</a><a id="18272" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18285" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="18286" class="Symbol">)</a> <a id="18288" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18290" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                    <a id="18314" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="18318" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18326" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="18332" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                  <a id="18352" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18356" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18358" class="Symbol">(</a><a id="18359" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18364" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="18368" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18370" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18375" class="Symbol">(</a><a id="18376" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18389" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="18390" class="Symbol">))</a> <a id="18393" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18395" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                    <a id="18419" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="18423" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="18431" href="Categories.Functor.Core.html#565" class="Field">F.homomorphism</a> <a id="18446" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="18454" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                  <a id="18474" href="Categories.Functor.Algebra.html#587" class="Function">B.α</a> <a id="18478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18480" href="Categories.Functor.Core.html#455" class="Field">F.F₁</a> <a id="18485" class="Symbol">(</a><a id="18486" href="Coalgebra.Recursive.html#1340" class="Field">s.f</a> <a id="18490" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18492" href="Categories.Diagram.Colimit.html#1204" class="Function">𝒞-colim.proj</a> <a id="18505" href="Coalgebra.Recursive.html#17191" class="Bound">R</a><a id="18506" class="Symbol">)</a> <a id="18508" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18510" href="Categories.Functor.Coalgebra.html#585" class="Function">R.α</a>
                  <a id="18532" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="18550" class="Symbol">}</a>
            <a id="18564" class="Keyword">in</a>
            <a id="18579" href="Coalgebra.Recursive.html#2563" class="Function">R.unique</a> <a id="18588" href="Coalgebra.Recursive.html#17139" class="Bound">B</a> <a id="18590" class="Symbol">(</a><a id="18591" href="Coalgebra.Recursive.html#17460" class="Bound">proj-sol</a> <a id="18600" href="Coalgebra.Recursive.html#17141" class="Bound">g</a><a id="18601" class="Symbol">)</a> <a id="18603" class="Symbol">(</a><a id="18604" href="Coalgebra.Recursive.html#17460" class="Bound">proj-sol</a> <a id="18613" href="Coalgebra.Recursive.html#17143" class="Bound">h</a><a id="18614" class="Symbol">)</a>
        <a id="18624" class="Symbol">}</a> <a id="18626" class="Symbol">}</a>


<a id="retract-coalgebra"></a><a id="18630" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="18648" class="Symbol">:</a> <a id="18650" class="Symbol">(</a><a id="18651" href="Coalgebra.Recursive.html#18651" class="Bound">X</a> <a id="18653" class="Symbol">:</a> <a id="18655" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="18667" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="18668" class="Symbol">)</a> <a id="18670" class="Symbol">{</a><a id="18671" href="Coalgebra.Recursive.html#18671" class="Bound">Y</a> <a id="18673" class="Symbol">:</a> <a id="18675" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="18680" class="Symbol">}</a>
  <a id="18684" class="Symbol">→</a> <a id="18686" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="18694" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="18696" class="Symbol">(</a><a id="18697" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="18711" href="Coalgebra.Recursive.html#18651" class="Bound">X</a><a id="18712" class="Symbol">)</a> <a id="18714" href="Coalgebra.Recursive.html#18671" class="Bound">Y</a>
  <a id="18718" class="Symbol">→</a> <a id="18720" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="18732" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
<a id="18734" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="18752" href="Coalgebra.Recursive.html#18752" class="Bound">X</a> <a id="18754" class="Symbol">{</a><a id="18755" href="Coalgebra.Recursive.html#18755" class="Bound">Y</a><a id="18756" class="Symbol">}</a> <a id="18758" href="Coalgebra.Recursive.html#18758" class="Bound">r</a> <a id="18760" class="Symbol">=</a> <a id="18762" class="Keyword">record</a> <a id="18769" class="Symbol">{</a> <a id="18771" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="18773" class="Symbol">=</a> <a id="18775" href="Coalgebra.Recursive.html#18755" class="Bound">Y</a> <a id="18777" class="Symbol">;</a> <a id="18779" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="18781" class="Symbol">=</a> <a id="18783" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="18786" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="18796" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18798" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="18802" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="18804" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="18814" class="Symbol">}</a>
  <a id="18818" class="Keyword">where</a>
    <a id="18828" class="Keyword">open</a> <a id="18833" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="18841" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="18847" class="Keyword">open</a> <a id="18852" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="18861" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="18867" class="Keyword">module</a> <a id="18874" href="Coalgebra.Recursive.html#18874" class="Module">r</a> <a id="18876" class="Symbol">=</a> <a id="18878" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="18886" href="Coalgebra.Recursive.html#18758" class="Bound">r</a>
    <a id="18892" class="Keyword">module</a> <a id="18899" href="Coalgebra.Recursive.html#18899" class="Module">X</a> <a id="18901" class="Symbol">=</a> <a id="18903" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="18915" href="Coalgebra.Recursive.html#18752" class="Bound">X</a>


<a id="retract-coalgebra-hom"></a><a id="18919" href="Coalgebra.Recursive.html#18919" class="Function">retract-coalgebra-hom</a> <a id="18941" class="Symbol">:</a> <a id="18943" class="Symbol">(</a><a id="18944" href="Coalgebra.Recursive.html#18944" class="Bound">X</a> <a id="18946" class="Symbol">:</a> <a id="18948" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="18960" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="18961" class="Symbol">)</a> <a id="18963" class="Symbol">{</a><a id="18964" href="Coalgebra.Recursive.html#18964" class="Bound">Y</a> <a id="18966" class="Symbol">:</a> <a id="18968" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="18973" class="Symbol">}</a>
  <a id="18977" class="Symbol">→</a> <a id="18979" class="Symbol">(</a><a id="18980" href="Coalgebra.Recursive.html#18980" class="Bound">r</a> <a id="18982" class="Symbol">:</a> <a id="18984" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="18992" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="18994" class="Symbol">(</a><a id="18995" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="19009" href="Coalgebra.Recursive.html#18944" class="Bound">X</a><a id="19010" class="Symbol">)</a> <a id="19012" href="Coalgebra.Recursive.html#18964" class="Bound">Y</a><a id="19013" class="Symbol">)</a>
  <a id="19017" class="Symbol">→</a> <a id="19019" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="19032" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="19034" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="19036" href="Coalgebra.Recursive.html#18944" class="Bound">X</a> <a id="19038" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="19040" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="19058" href="Coalgebra.Recursive.html#18944" class="Bound">X</a> <a id="19060" href="Coalgebra.Recursive.html#18980" class="Bound">r</a> <a id="19062" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="19064" href="Coalgebra.Recursive.html#18919" class="Function">retract-coalgebra-hom</a> <a id="19086" href="Coalgebra.Recursive.html#19086" class="Bound">X</a> <a id="19088" class="Symbol">{</a><a id="19089" href="Coalgebra.Recursive.html#19089" class="Bound">Y</a><a id="19090" class="Symbol">}</a> <a id="19092" href="Coalgebra.Recursive.html#19092" class="Bound">r</a> <a id="19094" class="Symbol">=</a>
  <a id="19098" class="Keyword">record</a> <a id="19105" class="Symbol">{</a> <a id="19107" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="19109" class="Symbol">=</a> <a id="19111" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19121" class="Symbol">;</a> <a id="19123" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="19132" class="Symbol">=</a> <a id="19134" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="19144" class="Symbol">(</a><a id="19145" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19148" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19158" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19160" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19164" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19166" href="Categories.Morphism.html#1464" class="Field">r.retract</a><a id="19175" class="Symbol">)</a> <a id="19177" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19179" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19189" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19192" href="Categories.Morphism.Reasoning.Core.html#1551" class="Function">assoc²&#39;</a> <a id="19200" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19202" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="19208" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19211" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19221" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19223" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19229" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19239" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19241" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19251" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19254" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="19262" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="19268" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19270" href="Categories.Morphism.html#1484" class="Field">r.is-retract</a> <a id="19283" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="19289" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19292" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19302" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19304" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>
    <a id="19312" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="19313" class="Symbol">}</a>
  <a id="19317" class="Keyword">where</a>
    <a id="19327" class="Keyword">open</a> <a id="19332" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="19340" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="19346" class="Keyword">open</a> <a id="19351" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="19360" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="19366" class="Keyword">open</a> <a id="19371" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="19388" class="Keyword">module</a> <a id="19395" href="Coalgebra.Recursive.html#19395" class="Module">r</a> <a id="19397" class="Symbol">=</a> <a id="19399" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="19407" href="Coalgebra.Recursive.html#19092" class="Bound">r</a>
    <a id="19413" class="Keyword">module</a> <a id="19420" href="Coalgebra.Recursive.html#19420" class="Module">X</a> <a id="19422" class="Symbol">=</a> <a id="19424" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="19436" href="Coalgebra.Recursive.html#19086" class="Bound">X</a>

<a id="retract-coalgebra-hom⁻¹"></a><a id="19439" href="Coalgebra.Recursive.html#19439" class="Function">retract-coalgebra-hom⁻¹</a> <a id="19463" class="Symbol">:</a> <a id="19465" class="Symbol">(</a><a id="19466" href="Coalgebra.Recursive.html#19466" class="Bound">X</a> <a id="19468" class="Symbol">:</a> <a id="19470" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="19482" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="19483" class="Symbol">)</a> <a id="19485" class="Symbol">{</a><a id="19486" href="Coalgebra.Recursive.html#19486" class="Bound">Y</a> <a id="19488" class="Symbol">:</a> <a id="19490" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="19495" class="Symbol">}</a>
  <a id="19499" class="Symbol">→</a> <a id="19501" class="Symbol">(</a><a id="19502" href="Coalgebra.Recursive.html#19502" class="Bound">r</a> <a id="19504" class="Symbol">:</a> <a id="19506" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="19514" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19516" class="Symbol">(</a><a id="19517" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="19531" href="Coalgebra.Recursive.html#19466" class="Bound">X</a><a id="19532" class="Symbol">)</a> <a id="19534" href="Coalgebra.Recursive.html#19486" class="Bound">Y</a><a id="19535" class="Symbol">)</a>
  <a id="19539" class="Symbol">→</a> <a id="19541" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="19554" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="19556" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="19558" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="19576" href="Coalgebra.Recursive.html#19466" class="Bound">X</a> <a id="19578" href="Coalgebra.Recursive.html#19502" class="Bound">r</a> <a id="19580" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="19582" href="Coalgebra.Recursive.html#19466" class="Bound">X</a> <a id="19584" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="19586" href="Coalgebra.Recursive.html#19439" class="Function">retract-coalgebra-hom⁻¹</a> <a id="19610" href="Coalgebra.Recursive.html#19610" class="Bound">X</a> <a id="19612" class="Symbol">{</a><a id="19613" href="Coalgebra.Recursive.html#19613" class="Bound">Y</a><a id="19614" class="Symbol">}</a> <a id="19616" href="Coalgebra.Recursive.html#19616" class="Bound">r</a> <a id="19618" class="Symbol">=</a>
  <a id="19622" class="Keyword">record</a> <a id="19629" class="Symbol">{</a> <a id="19631" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="19633" class="Symbol">=</a> <a id="19635" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19645" class="Symbol">;</a> <a id="19647" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="19656" class="Symbol">=</a> <a id="19658" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="19668" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19672" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19674" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19684" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="19688" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="19694" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19696" class="Symbol">(</a><a id="19697" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="19703" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19705" class="Symbol">(</a><a id="19706" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="19715" href="Categories.Morphism.html#1484" class="Field">r.is-retract</a> <a id="19728" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="19730" href="Categories.Functor.Core.html#511" class="Function">identity</a><a id="19738" class="Symbol">))</a> <a id="19741" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="19747" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19750" class="Symbol">(</a><a id="19751" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19761" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19763" href="Categories.Morphism.html#1444" class="Field">r.section</a><a id="19772" class="Symbol">)</a> <a id="19774" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19776" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19780" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19782" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19792" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="19795" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="19801" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="19803" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="19816" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="19822" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19825" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="19835" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19837" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="19840" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="19850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19852" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="19856" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="19858" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
    <a id="19872" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="19873" class="Symbol">}</a>
  <a id="19877" class="Keyword">where</a>
    <a id="19887" class="Keyword">open</a> <a id="19892" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="19900" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="19906" class="Keyword">open</a> <a id="19911" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="19920" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="19926" class="Keyword">open</a> <a id="19931" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="19948" class="Keyword">module</a> <a id="19955" href="Coalgebra.Recursive.html#19955" class="Module">r</a> <a id="19957" class="Symbol">=</a> <a id="19959" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="19967" href="Coalgebra.Recursive.html#19616" class="Bound">r</a>
    <a id="19973" class="Keyword">module</a> <a id="19980" href="Coalgebra.Recursive.html#19980" class="Module">X</a> <a id="19982" class="Symbol">=</a> <a id="19984" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="19996" href="Coalgebra.Recursive.html#19610" class="Bound">X</a>

<a id="retract-coalgebra-hom-to-iterate"></a><a id="19999" href="Coalgebra.Recursive.html#19999" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="20032" class="Symbol">:</a> <a id="20034" class="Symbol">(</a><a id="20035" href="Coalgebra.Recursive.html#20035" class="Bound">X</a> <a id="20037" class="Symbol">:</a> <a id="20039" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="20051" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="20052" class="Symbol">)</a> <a id="20054" class="Symbol">{</a><a id="20055" href="Coalgebra.Recursive.html#20055" class="Bound">Y</a> <a id="20057" class="Symbol">:</a> <a id="20059" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="20064" class="Symbol">}</a>
  <a id="20068" class="Symbol">→</a> <a id="20070" class="Symbol">(</a><a id="20071" href="Coalgebra.Recursive.html#20071" class="Bound">r</a> <a id="20073" class="Symbol">:</a> <a id="20075" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="20083" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20085" class="Symbol">(</a><a id="20086" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="20100" href="Coalgebra.Recursive.html#20035" class="Bound">X</a><a id="20101" class="Symbol">)</a> <a id="20103" href="Coalgebra.Recursive.html#20055" class="Bound">Y</a><a id="20104" class="Symbol">)</a>
  <a id="20108" class="Symbol">→</a> <a id="20110" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="20123" href="Coalgebra.Recursive.html#186" class="Bound">F</a> <a id="20125" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="20127" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="20145" href="Coalgebra.Recursive.html#20035" class="Bound">X</a> <a id="20147" href="Coalgebra.Recursive.html#20071" class="Bound">r</a> <a id="20149" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="20151" class="Symbol">(</a><a id="20152" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="20160" href="Coalgebra.Recursive.html#20035" class="Bound">X</a><a id="20161" class="Symbol">)</a> <a id="20163" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="20165" href="Coalgebra.Recursive.html#19999" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="20198" href="Coalgebra.Recursive.html#20198" class="Bound">X</a> <a id="20200" class="Symbol">{</a><a id="20201" href="Coalgebra.Recursive.html#20201" class="Bound">Y</a><a id="20202" class="Symbol">}</a> <a id="20204" href="Coalgebra.Recursive.html#20204" class="Bound">r</a> <a id="20206" class="Symbol">=</a>
  <a id="20210" class="Keyword">record</a> <a id="20217" class="Symbol">{</a> <a id="20219" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="20221" class="Symbol">=</a> <a id="20223" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20229" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="20239" class="Symbol">;</a> <a id="20241" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="20250" class="Symbol">=</a>
    <a id="20256" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="20266" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20269" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20273" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20275" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20279" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20281" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
      <a id="20297" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="20301" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20309" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="20315" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20317" href="Categories.Functor.Core.html#511" class="Function">identity</a> <a id="20326" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="20332" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20335" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20339" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20341" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20344" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="20347" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20349" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20353" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20355" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
      <a id="20371" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="20375" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20383" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="20392" href="Categories.Morphism.html#1484" class="Field">r.is-retract</a> <a id="20405" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>  <a id="20414" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="20420" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20423" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20427" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20429" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20432" class="Symbol">(</a><a id="20433" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="20443" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20445" href="Categories.Morphism.html#1444" class="Field">r.section</a><a id="20454" class="Symbol">)</a> <a id="20456" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20458" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20462" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20464" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
      <a id="20480" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="20483" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="20491" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="20497" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20499" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="20512" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="20518" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20521" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20525" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20527" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20530" href="Categories.Morphism.html#1464" class="Field">r.retract</a> <a id="20540" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20542" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20545" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="20555" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20557" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20561" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20563" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
      <a id="20579" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="20583" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="20589" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20591" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="20604" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="20610" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20613" class="Symbol">(</a><a id="20614" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20618" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20620" href="Categories.Morphism.html#1464" class="Field">r.retract</a><a id="20629" class="Symbol">)</a> <a id="20631" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20633" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="20636" href="Categories.Morphism.html#1444" class="Field">r.section</a> <a id="20646" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20648" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="20652" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="20654" href="Categories.Morphism.html#1464" class="Field">r.retract</a>
    <a id="20668" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="20672" class="Symbol">}</a>
  <a id="20676" class="Keyword">where</a>
    <a id="20686" class="Keyword">open</a> <a id="20691" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="20699" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="20705" class="Keyword">open</a> <a id="20710" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="20719" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="20725" class="Keyword">open</a> <a id="20730" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="20747" class="Keyword">module</a> <a id="20754" href="Coalgebra.Recursive.html#20754" class="Module">r</a> <a id="20756" class="Symbol">=</a> <a id="20758" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="20766" href="Coalgebra.Recursive.html#20204" class="Bound">r</a>
    <a id="20772" class="Keyword">module</a> <a id="20779" href="Coalgebra.Recursive.html#20779" class="Module">X</a> <a id="20781" class="Symbol">=</a> <a id="20783" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="20795" href="Coalgebra.Recursive.html#20198" class="Bound">X</a>

<a id="retract-coalgebra-recursive"></a><a id="20798" href="Coalgebra.Recursive.html#20798" class="Function">retract-coalgebra-recursive</a> <a id="20826" class="Symbol">:</a> <a id="20828" class="Symbol">(</a><a id="20829" href="Coalgebra.Recursive.html#20829" class="Bound">X</a> <a id="20831" class="Symbol">:</a> <a id="20833" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="20845" href="Coalgebra.Recursive.html#186" class="Bound">F</a><a id="20846" class="Symbol">)</a> <a id="20848" class="Symbol">{</a><a id="20849" href="Coalgebra.Recursive.html#20849" class="Bound">Y</a> <a id="20851" class="Symbol">:</a> <a id="20853" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="20858" class="Symbol">}</a>
  <a id="20862" class="Symbol">→</a> <a id="20864" class="Symbol">(</a><a id="20865" href="Coalgebra.Recursive.html#20865" class="Bound">r</a> <a id="20867" class="Symbol">:</a> <a id="20869" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="20877" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a> <a id="20879" class="Symbol">(</a><a id="20880" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="20894" href="Coalgebra.Recursive.html#20829" class="Bound">X</a><a id="20895" class="Symbol">)</a> <a id="20897" href="Coalgebra.Recursive.html#20849" class="Bound">Y</a><a id="20898" class="Symbol">)</a>
  <a id="20902" class="Symbol">→</a> <a id="20904" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="20916" href="Coalgebra.Recursive.html#20829" class="Bound">X</a>
  <a id="20920" class="Symbol">→</a> <a id="20922" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="20934" class="Symbol">(</a><a id="20935" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="20953" href="Coalgebra.Recursive.html#20829" class="Bound">X</a> <a id="20955" href="Coalgebra.Recursive.html#20865" class="Bound">r</a><a id="20956" class="Symbol">)</a>
<a id="20958" href="Coalgebra.Recursive.html#20798" class="Function">retract-coalgebra-recursive</a> <a id="20986" href="Coalgebra.Recursive.html#20986" class="Bound">X</a> <a id="20988" class="Symbol">{</a><a id="20989" href="Coalgebra.Recursive.html#20989" class="Bound">Y</a><a id="20990" class="Symbol">}</a> <a id="20992" href="Coalgebra.Recursive.html#20992" class="Bound">r</a> <a id="20994" href="Coalgebra.Recursive.html#20994" class="Bound">X-rec</a> <a id="21000" class="Symbol">=</a>
  <a id="21004" href="Coalgebra.Recursive.html#4502" class="Function">sandwich-recursive</a> <a id="21023" href="Coalgebra.Recursive.html#20986" class="Bound">X</a> <a id="21025" class="Symbol">(</a><a id="21026" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="21044" href="Coalgebra.Recursive.html#20986" class="Bound">X</a> <a id="21046" href="Coalgebra.Recursive.html#20992" class="Bound">r</a><a id="21047" class="Symbol">)</a> <a id="21049" href="Coalgebra.Recursive.html#20994" class="Bound">X-rec</a>
    <a id="21059" class="Symbol">(</a><a id="21060" href="Coalgebra.Recursive.html#18919" class="Function">retract-coalgebra-hom</a> <a id="21082" href="Coalgebra.Recursive.html#20986" class="Bound">X</a> <a id="21084" href="Coalgebra.Recursive.html#20992" class="Bound">r</a><a id="21085" class="Symbol">)</a>
    <a id="21091" class="Symbol">(</a><a id="21092" href="Coalgebra.Recursive.html#19999" class="Function">retract-coalgebra-hom-to-iterate</a> <a id="21125" href="Coalgebra.Recursive.html#20986" class="Bound">X</a> <a id="21127" href="Coalgebra.Recursive.html#20992" class="Bound">r</a><a id="21128" class="Symbol">)</a> <a id="21130" href="Relation.Binary.Structures.html#1596" class="Function">𝒞.Equiv.refl</a>
  <a id="21145" class="Keyword">where</a>
    <a id="21155" class="Keyword">open</a> <a id="21160" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="21168" href="Coalgebra.Recursive.html#186" class="Bound">F</a>
    <a id="21174" class="Keyword">open</a> <a id="21179" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="21188" href="Coalgebra.Recursive.html#165" class="Bound">𝒞</a>
    <a id="21194" class="Keyword">open</a> <a id="21199" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="21216" class="Keyword">module</a> <a id="21223" href="Coalgebra.Recursive.html#21223" class="Module">r</a> <a id="21225" class="Symbol">=</a> <a id="21227" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="21235" href="Coalgebra.Recursive.html#20992" class="Bound">r</a>
    <a id="21241" class="Keyword">module</a> <a id="21248" href="Coalgebra.Recursive.html#21248" class="Module">X</a> <a id="21250" class="Symbol">=</a> <a id="21252" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="21264" href="Coalgebra.Recursive.html#20986" class="Bound">X</a>
</pre></body></html>

==> anc/Cofinal.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Cofinal</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>
<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="118" class="Keyword">open</a> <a id="123" class="Keyword">import</a> <a id="130" href="Categories.Category.Construction.Comma.html" class="Module">Categories.Category.Construction.Comma</a>
<a id="169" class="Keyword">open</a> <a id="174" class="Keyword">import</a> <a id="181" href="Categories.Functor.Construction.Constant.html" class="Module">Categories.Functor.Construction.Constant</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="261" class="Keyword">using</a> <a id="267" class="Symbol">(</a><a id="268" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="275" class="Symbol">;</a> <a id="277" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a><a id="293" class="Symbol">)</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>

<a id="383" class="Keyword">module</a> <a id="390" href="Cofinal.html" class="Module">Cofinal</a> <a id="398" class="Keyword">where</a>

<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>

<a id="433" class="Comment">-- Formalization that (co)final diagrams have the same colimit.</a>
<a id="497" class="Comment">-- See also: https://ncatlab.org/nlab/show/final+functor</a>

<a id="555" class="Keyword">private</a>
  <a id="565" class="Keyword">variable</a>
    <a id="578" class="Comment">-- levels for the diagram scheme:</a>
    <a id="616" href="Cofinal.html#616" class="Generalizable">o</a> <a id="618" href="Cofinal.html#618" class="Generalizable">ℓ</a> <a id="620" href="Cofinal.html#620" class="Generalizable">e</a> <a id="622" class="Symbol">:</a> <a id="624" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="634" href="Cofinal.html#634" class="Generalizable">o&#39;</a> <a id="637" href="Cofinal.html#637" class="Generalizable">ℓ&#39;</a> <a id="640" href="Cofinal.html#640" class="Generalizable">e&#39;</a> <a id="643" class="Symbol">:</a> <a id="645" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="655" href="Cofinal.html#655" class="Generalizable">o&#39;&#39;</a> <a id="659" href="Cofinal.html#659" class="Generalizable">ℓ&#39;&#39;</a> <a id="663" href="Cofinal.html#663" class="Generalizable">e&#39;&#39;</a> <a id="667" class="Symbol">:</a> <a id="669" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="679" class="Comment">-- diagram scheme:</a>
    <a id="702" href="Cofinal.html#702" class="Generalizable">𝒟</a> <a id="704" class="Symbol">:</a> <a id="706" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="715" href="Cofinal.html#634" class="Generalizable">o&#39;</a> <a id="718" href="Cofinal.html#637" class="Generalizable">ℓ&#39;</a> <a id="721" href="Cofinal.html#640" class="Generalizable">e&#39;</a>
    <a id="728" href="Cofinal.html#728" class="Generalizable">ℰ</a> <a id="730" class="Symbol">:</a> <a id="732" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="741" href="Cofinal.html#655" class="Generalizable">o&#39;&#39;</a> <a id="745" href="Cofinal.html#659" class="Generalizable">ℓ&#39;&#39;</a> <a id="749" href="Cofinal.html#663" class="Generalizable">e&#39;&#39;</a>

<a id="754" class="Comment">-- First the definition of connected category:</a>
<a id="801" class="Keyword">module</a> <a id="808" href="Cofinal.html#808" class="Module">_</a> <a id="810" class="Symbol">(</a><a id="811" href="Cofinal.html#811" class="Bound">𝒞</a> <a id="813" class="Symbol">:</a> <a id="815" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="824" href="Cofinal.html#616" class="Generalizable">o</a> <a id="826" href="Cofinal.html#618" class="Generalizable">ℓ</a> <a id="828" href="Cofinal.html#620" class="Generalizable">e</a><a id="829" class="Symbol">)</a> <a id="831" class="Keyword">where</a>
  <a id="839" class="Keyword">private</a>
    <a id="851" class="Keyword">module</a> <a id="858" href="Cofinal.html#858" class="Module">𝒞</a> <a id="860" class="Symbol">=</a> <a id="862" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="871" href="Cofinal.html#811" class="Bound">𝒞</a>

  <a id="876" class="Keyword">data</a> <a id="881" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="888" class="Symbol">:</a> <a id="890" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="896" class="Symbol">→</a> <a id="898" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="904" class="Symbol">→</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="910" class="Symbol">(</a><a id="911" href="Cofinal.html#824" class="Bound">o</a> <a id="913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="915" href="Cofinal.html#826" class="Bound">ℓ</a><a id="916" class="Symbol">)</a> <a id="918" class="Keyword">where</a>
    <a id="928" href="Cofinal.html#928" class="InductiveConstructor">nil</a> <a id="932" class="Symbol">:</a> <a id="934" class="Symbol">∀</a> <a id="936" class="Symbol">(</a><a id="937" href="Cofinal.html#937" class="Bound">A</a> <a id="939" class="Symbol">:</a> <a id="941" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">→</a> <a id="950" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="957" href="Cofinal.html#937" class="Bound">A</a> <a id="959" href="Cofinal.html#937" class="Bound">A</a>
    <a id="965" href="Cofinal.html#965" class="InductiveConstructor">forward</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">(</a><a id="978" href="Cofinal.html#978" class="Bound">A</a> <a id="980" href="Cofinal.html#980" class="Bound">B</a> <a id="982" href="Cofinal.html#982" class="Bound">C</a> <a id="984" class="Symbol">:</a> <a id="986" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="991" class="Symbol">)</a> <a id="993" class="Symbol">→</a> <a id="995" class="Symbol">(</a><a id="996" href="Cofinal.html#978" class="Bound">A</a> <a id="998" href="Categories.Category.Core.html#575" class="Field Operator">𝒞.⇒</a> <a id="1002" href="Cofinal.html#980" class="Bound">B</a><a id="1003" class="Symbol">)</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1014" href="Cofinal.html#980" class="Bound">B</a> <a id="1016" href="Cofinal.html#982" class="Bound">C</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1027" href="Cofinal.html#978" class="Bound">A</a> <a id="1029" href="Cofinal.html#982" class="Bound">C</a>
    <a id="1035" href="Cofinal.html#1035" class="InductiveConstructor">backward</a> <a id="1044" class="Symbol">:</a> <a id="1046" class="Symbol">∀</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Cofinal.html#1049" class="Bound">A</a> <a id="1051" href="Cofinal.html#1051" class="Bound">B</a> <a id="1053" href="Cofinal.html#1053" class="Bound">C</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">→</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Cofinal.html#1051" class="Bound">B</a> <a id="1069" href="Categories.Category.Core.html#575" class="Field Operator">𝒞.⇒</a> <a id="1073" href="Cofinal.html#1049" class="Bound">A</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1085" href="Cofinal.html#1051" class="Bound">B</a> <a id="1087" href="Cofinal.html#1053" class="Bound">C</a> <a id="1089" class="Symbol">→</a> <a id="1091" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1098" href="Cofinal.html#1049" class="Bound">A</a> <a id="1100" href="Cofinal.html#1053" class="Bound">C</a>

  <a id="1105" class="Keyword">record</a> <a id="1112" href="Cofinal.html#1112" class="Record">Connected</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Cofinal.html#824" class="Bound">o</a> <a id="1131" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1133" href="Cofinal.html#826" class="Bound">ℓ</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Keyword">where</a>
    <a id="1146" class="Keyword">field</a>
      <a id="1158" class="Comment">-- a category is connected</a>
      <a id="1191" class="Comment">-- if any two objects are connected by a zigzag</a>
      <a id="1245" href="Cofinal.html#1245" class="Field">connect</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">∀</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Cofinal.html#1258" class="Bound">A</a> <a id="1260" href="Cofinal.html#1260" class="Bound">B</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1269" class="Symbol">)</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1280" href="Cofinal.html#1258" class="Bound">A</a> <a id="1282" href="Cofinal.html#1260" class="Bound">B</a>

<a id="1285" class="Keyword">module</a> <a id="1292" href="Cofinal.html#1292" class="Module">_</a> <a id="1294" class="Symbol">{</a><a id="1295" href="Cofinal.html#1295" class="Bound">ℰ</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1308" href="Cofinal.html#655" class="Generalizable">o&#39;&#39;</a> <a id="1312" href="Cofinal.html#659" class="Generalizable">ℓ&#39;&#39;</a> <a id="1316" href="Cofinal.html#663" class="Generalizable">e&#39;&#39;</a><a id="1319" class="Symbol">}</a> <a id="1321" class="Symbol">{</a><a id="1322" href="Cofinal.html#1322" class="Bound">𝒟</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1335" href="Cofinal.html#634" class="Generalizable">o&#39;</a> <a id="1338" href="Cofinal.html#637" class="Generalizable">ℓ&#39;</a> <a id="1341" href="Cofinal.html#640" class="Generalizable">e&#39;</a><a id="1343" class="Symbol">}</a> <a id="1345" class="Keyword">where</a>
  <a id="1353" class="Keyword">private</a>
    <a id="1365" class="Keyword">module</a> <a id="1372" href="Cofinal.html#1372" class="Module">𝒟</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1385" href="Cofinal.html#1322" class="Bound">𝒟</a>
    <a id="1391" class="Keyword">module</a> <a id="1398" href="Cofinal.html#1398" class="Module">ℰ</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1411" href="Cofinal.html#1295" class="Bound">ℰ</a>

  <a id="1416" class="Keyword">record</a> <a id="1423" href="Cofinal.html#1423" class="Record">Final</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Cofinal.html#1430" class="Bound">E</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1442" href="Cofinal.html#1295" class="Bound">ℰ</a> <a id="1444" href="Cofinal.html#1322" class="Bound">𝒟</a><a id="1445" class="Symbol">)</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Cofinal.html#1308" class="Bound">o&#39;&#39;</a> <a id="1458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1460" href="Cofinal.html#1312" class="Bound">ℓ&#39;&#39;</a> <a id="1464" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1466" href="Cofinal.html#1335" class="Bound">o&#39;</a> <a id="1469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1471" href="Cofinal.html#1338" class="Bound">ℓ&#39;</a> <a id="1474" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1476" href="Cofinal.html#1341" class="Bound">e&#39;</a><a id="1478" class="Symbol">)</a> <a id="1480" class="Keyword">where</a>
    <a id="1490" class="Keyword">field</a>
      <a id="1502" href="Cofinal.html#1502" class="Field">non-empty</a> <a id="1512" class="Symbol">:</a> <a id="1514" class="Symbol">∀</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Cofinal.html#1517" class="Bound">d</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Cofinal.html#1517" class="Bound">d</a> <a id="1546" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="1548" href="Cofinal.html#1430" class="Bound">E</a><a id="1549" class="Symbol">)</a>
      <a id="1557" href="Cofinal.html#1557" class="Field">every-slice-connected</a> <a id="1579" class="Symbol">:</a> <a id="1581" class="Symbol">∀</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Cofinal.html#1584" class="Bound">d</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Cofinal.html#1112" class="Record">Connected</a> <a id="1607" class="Symbol">(</a><a id="1608" href="Cofinal.html#1584" class="Bound">d</a> <a id="1610" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="1612" href="Cofinal.html#1430" class="Bound">E</a><a id="1613" class="Symbol">)</a>

    <a id="1620" href="Cofinal.html#1620" class="Function">zigzag</a> <a id="1627" class="Symbol">:</a> <a id="1629" class="Symbol">∀</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Cofinal.html#1632" class="Bound">d</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" class="Symbol">∀</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Cofinal.html#1648" class="Bound">A</a> <a id="1650" href="Cofinal.html#1650" class="Bound">B</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Cofinal.html#1632" class="Bound">d</a> <a id="1670" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="1672" href="Cofinal.html#1430" class="Bound">E</a><a id="1673" class="Symbol">))</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Cofinal.html#1632" class="Bound">d</a> <a id="1688" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="1690" href="Cofinal.html#1430" class="Bound">E</a><a id="1691" class="Symbol">)</a> <a id="1693" href="Cofinal.html#1648" class="Bound">A</a> <a id="1695" href="Cofinal.html#1650" class="Bound">B</a>
    <a id="1701" href="Cofinal.html#1620" class="Function">zigzag</a> <a id="1708" href="Cofinal.html#1708" class="Bound">d</a> <a id="1710" href="Cofinal.html#1710" class="Bound">A</a> <a id="1712" href="Cofinal.html#1712" class="Bound">B</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Cofinal.html#1245" class="Field">Connected.connect</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Cofinal.html#1557" class="Field">every-slice-connected</a> <a id="1757" href="Cofinal.html#1708" class="Bound">d</a><a id="1758" class="Symbol">)</a> <a id="1760" href="Cofinal.html#1710" class="Bound">A</a> <a id="1762" href="Cofinal.html#1712" class="Bound">B</a>

  <a id="1767" href="Cofinal.html#1767" class="Function">final-pulls-colimit</a> <a id="1787" class="Symbol">:</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Cofinal.html#1790" class="Bound">𝒞</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1803" href="Cofinal.html#616" class="Generalizable">o</a> <a id="1805" href="Cofinal.html#618" class="Generalizable">ℓ</a> <a id="1807" href="Cofinal.html#620" class="Generalizable">e</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Cofinal.html#1811" class="Bound">D</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1823" href="Cofinal.html#1322" class="Bound">𝒟</a> <a id="1825" href="Cofinal.html#1790" class="Bound">𝒞</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Cofinal.html#1829" class="Bound">E</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1841" href="Cofinal.html#1295" class="Bound">ℰ</a> <a id="1843" href="Cofinal.html#1322" class="Bound">𝒟</a><a id="1844" class="Symbol">)</a>
                        <a id="1870" class="Symbol">→</a> <a id="1872" href="Cofinal.html#1423" class="Record">Final</a> <a id="1878" href="Cofinal.html#1829" class="Bound">E</a>
                        <a id="1904" class="Symbol">→</a> <a id="1906" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1914" href="Cofinal.html#1811" class="Bound">D</a>
                        <a id="1940" class="Symbol">→</a> <a id="1942" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Cofinal.html#1811" class="Bound">D</a> <a id="1953" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1956" href="Cofinal.html#1829" class="Bound">E</a><a id="1957" class="Symbol">)</a>
  <a id="1961" href="Cofinal.html#1767" class="Function">final-pulls-colimit</a> <a id="1981" class="Symbol">{</a><a id="1982" class="Argument">𝒞</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="Cofinal.html#1986" class="Bound">𝒞</a><a id="1987" class="Symbol">}</a> <a id="1989" href="Cofinal.html#1989" class="Bound">D</a> <a id="1991" href="Cofinal.html#1991" class="Bound">E</a> <a id="1993" href="Cofinal.html#1993" class="Bound">Final-E</a> <a id="2001" href="Cofinal.html#2001" class="Bound">colimit-D</a> <a id="2011" class="Symbol">=</a>
    <a id="2017" class="Keyword">record</a> <a id="2024" class="Symbol">{</a>
      <a id="2032" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="2040" class="Symbol">=</a> <a id="2042" class="Keyword">record</a> <a id="2049" class="Symbol">{</a>
        <a id="2059" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Cofinal.html#4438" class="Function">cocone-D∘E</a> <a id="2074" class="Symbol">;</a>
        <a id="2084" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="2097" class="Symbol">=</a>
          <a id="2109" class="Keyword">let</a>
              <a id="2127" class="Keyword">open</a> <a id="2132" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2141" href="Cofinal.html#1986" class="Bound">𝒞</a>
              <a id="2157" class="Keyword">open</a> <a id="2162" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="2185" class="Keyword">in</a> <a id="2188" class="Keyword">record</a> <a id="2195" class="Symbol">{</a>
          <a id="2207" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="2209" class="Symbol">=</a> <a id="2211" class="Symbol">λ</a> <a id="2213" class="Symbol">{</a><a id="2214" href="Cofinal.html#2214" class="Bound">K</a><a id="2215" class="Symbol">}</a> <a id="2217" class="Symbol">→</a>
            <a id="2231" class="Keyword">let</a>
                <a id="2251" class="Keyword">module</a> <a id="2258" href="Cofinal.html#2258" class="Module">K</a> <a id="2260" class="Symbol">=</a> <a id="2262" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2269" href="Cofinal.html#2214" class="Bound">K</a>
                <a id="2287" class="Keyword">open</a> <a id="2292" href="Cofinal.html#4754" class="Module">cocone-reflection</a> <a id="2310" href="Cofinal.html#2214" class="Bound">K</a>
            <a id="2324" class="Keyword">in</a>
            <a id="2339" class="Keyword">record</a> <a id="2346" class="Symbol">{</a>
              <a id="2362" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="2366" class="Symbol">=</a> <a id="2368" href="Categories.Diagram.Colimit.html#1313" class="Function">colimit-D.rep</a> <a id="2382" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="2394" class="Symbol">;</a>
              <a id="2410" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="2418" class="Symbol">=</a> <a id="2420" class="Symbol">λ</a> <a id="2422" class="Symbol">{</a><a id="2423" href="Cofinal.html#2423" class="Bound">X</a><a id="2424" class="Symbol">}</a> <a id="2426" class="Symbol">→</a>
                <a id="2444" class="Keyword">let</a>
                  <a id="2466" href="Cofinal.html#2466" class="Bound">id-EX</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="2487" class="Symbol">((</a><a id="2489" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2493" href="Cofinal.html#2423" class="Bound">X</a><a id="2494" class="Symbol">)</a> <a id="2496" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="2498" href="Cofinal.html#1991" class="Bound">E</a><a id="2499" class="Symbol">)</a>
                  <a id="2519" href="Cofinal.html#2466" class="Bound">id-EX</a> <a id="2525" class="Symbol">=</a> <a id="2527" class="Keyword">record</a> <a id="2534" class="Symbol">{</a> <a id="2536" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="2538" class="Symbol">=</a> <a id="2540" href="Categories.Category.Core.html#630" class="Field">𝒟.id</a> <a id="2545" class="Symbol">{</a><a id="2546" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2550" href="Cofinal.html#2423" class="Bound">X</a><a id="2551" class="Symbol">}</a> <a id="2553" class="Symbol">}</a>
                <a id="2571" class="Keyword">in</a>
                <a id="2590" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="2612" href="Categories.Diagram.Colimit.html#1313" class="Function">colimit-D.rep</a> <a id="2626" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="2638" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2640" href="Categories.Diagram.Cocone.html#425" class="Function">cocone-D∘E.ψ</a> <a id="2653" href="Cofinal.html#2423" class="Bound">X</a>
                  <a id="2673" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="2693" href="Categories.Diagram.Colimit.html#1313" class="Function">colimit-D.rep</a> <a id="2707" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="2719" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2721" href="Categories.Diagram.Colimit.html#1204" class="Function">colimit-D.proj</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2741" href="Cofinal.html#2423" class="Bound">X</a><a id="2742" class="Symbol">)</a>
                  <a id="2762" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2765" href="Categories.Diagram.Colimit.html#1692" class="Function">colimit-D.commute</a> <a id="2783" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="2801" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="2810" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2827" href="Cofinal.html#2423" class="Bound">X</a><a id="2828" class="Symbol">)</a>
                  <a id="2848" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="2868" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Cofinal.html#4154" class="Function">η</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2887" href="Cofinal.html#2423" class="Bound">X</a><a id="2888" class="Symbol">))</a>
                  <a id="2909" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2912" href="Cofinal.html#6702" class="Function">eval-comma-constant</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2937" href="Cofinal.html#2423" class="Bound">X</a><a id="2938" class="Symbol">)</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Cofinal.html#4154" class="Function">η</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="2948" href="Cofinal.html#2423" class="Bound">X</a><a id="2949" class="Symbol">))</a> <a id="2952" href="Cofinal.html#2466" class="Bound">id-EX</a> <a id="2958" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="2976" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="2987" href="Cofinal.html#2466" class="Bound">id-EX</a>
                  <a id="3011" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3023" href="Categories.Functor.Core.html#511" class="Function">D.identity</a><a id="3033" class="Symbol">)</a> <a id="3035" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3037" href="Categories.Category.Core.html#1145" class="Function">𝒞.identityʳ</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="3067" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a>  <a id="3072" href="Cofinal.html#2423" class="Bound">X</a>
                <a id="3090" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
            <a id="3104" class="Symbol">}</a> <a id="3106" class="Symbol">;</a>
          <a id="3118" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="3127" class="Symbol">=</a>
             <a id="3142" class="Symbol">λ</a> <a id="3144" class="Symbol">{</a><a id="3145" href="Cofinal.html#3145" class="Bound">K</a><a id="3146" class="Symbol">}</a> <a id="3148" href="Cofinal.html#3148" class="Bound">other</a> <a id="3154" class="Symbol">→</a>
                <a id="3172" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="3196" href="Cofinal.html#2001" class="Bound">colimit-D</a> <a id="3206" class="Symbol">(λ</a> <a id="3209" href="Cofinal.html#3209" class="Bound">d</a> <a id="3211" class="Symbol">→</a>
                <a id="3229" class="Keyword">let</a>
                    <a id="3253" class="Keyword">module</a> <a id="3260" href="Cofinal.html#3260" class="Module">K</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="3271" href="Cofinal.html#3145" class="Bound">K</a>
                    <a id="3293" class="Keyword">open</a> <a id="3298" href="Cofinal.html#4754" class="Module">cocone-reflection</a> <a id="3316" href="Cofinal.html#3145" class="Bound">K</a>
                    <a id="3338" class="Keyword">module</a> <a id="3345" href="Cofinal.html#3345" class="Module">other</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="3361" href="Cofinal.html#3148" class="Bound">other</a>
                <a id="3383" class="Keyword">in</a>
                <a id="3402" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="3424" href="Categories.Diagram.Colimit.html#1313" class="Function">colimit-D.rep</a> <a id="3438" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="3450" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3452" href="Categories.Diagram.Colimit.html#1204" class="Function">colimit-D.proj</a> <a id="3467" href="Cofinal.html#3209" class="Bound">d</a>
                  <a id="3487" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3490" href="Categories.Diagram.Colimit.html#1692" class="Function">colimit-D.commute</a> <a id="3508" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="3526" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Cofinal.html#4154" class="Function">η</a> <a id="3540" href="Cofinal.html#3209" class="Bound">d</a><a id="3541" class="Symbol">)</a>
                  <a id="3561" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="3581" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="3594" href="Cofinal.html#3209" class="Bound">d</a><a id="3595" class="Symbol">)</a> <a id="3597" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3599" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="3610" href="Cofinal.html#3209" class="Bound">d</a><a id="3611" class="Symbol">)</a>
                  <a id="3631" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3635" href="Categories.Diagram.Cocone.html#770" class="Function">other.commute</a> <a id="3649" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3657" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                <a id="3675" class="Symbol">(</a><a id="3676" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="3686" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3688" href="Categories.Diagram.Cocone.html#425" class="Function">cocone-D∘E.ψ</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="3710" href="Cofinal.html#3209" class="Bound">d</a><a id="3711" class="Symbol">))</a> <a id="3714" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3716" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="3727" href="Cofinal.html#3209" class="Bound">d</a><a id="3728" class="Symbol">)</a>
                  <a id="3748" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3751" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3757" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="3775" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="3785" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Categories.Diagram.Colimit.html#1204" class="Function">colimit-D.proj</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="3817" href="Cofinal.html#3209" class="Bound">d</a><a id="3818" class="Symbol">))</a> <a id="3821" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3823" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="3834" href="Cofinal.html#3209" class="Bound">d</a><a id="3835" class="Symbol">))</a>
                  <a id="3856" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3859" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3867" href="Categories.Diagram.Colimit.html#1221" class="Function">colimit-D.colimit-commute</a> <a id="3893" class="Symbol">(</a><a id="3894" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="3900" href="Cofinal.html#3209" class="Bound">d</a><a id="3901" class="Symbol">)</a> <a id="3903" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="3921" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="3931" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3933" href="Categories.Diagram.Colimit.html#1204" class="Function">colimit-D.proj</a> <a id="3948" href="Cofinal.html#3209" class="Bound">d</a>
                <a id="3966" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="3984" class="Symbol">)</a>
          <a id="3996" class="Symbol">}</a>
      <a id="4004" class="Symbol">}</a>
    <a id="4010" class="Symbol">}</a>
    <a id="4016" class="Keyword">where</a>
      <a id="4028" class="Keyword">module</a> <a id="4035" href="Cofinal.html#4035" class="Module">colimit-D</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="4055" href="Cofinal.html#2001" class="Bound">colimit-D</a>
      <a id="4071" class="Keyword">module</a> <a id="4078" href="Cofinal.html#4078" class="Module">E</a> <a id="4080" class="Symbol">=</a> <a id="4082" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4090" href="Cofinal.html#1991" class="Bound">E</a>
      <a id="4098" class="Keyword">module</a> <a id="4105" href="Cofinal.html#4105" class="Module">D</a> <a id="4107" class="Symbol">=</a> <a id="4109" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4117" href="Cofinal.html#1989" class="Bound">D</a>
      <a id="4125" class="Keyword">module</a> <a id="4132" href="Cofinal.html#4132" class="Module">𝒞</a> <a id="4134" class="Symbol">=</a> <a id="4136" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4145" href="Cofinal.html#1986" class="Bound">𝒞</a>

      <a id="4154" href="Cofinal.html#4154" class="Function">η</a> <a id="4156" class="Symbol">:</a> <a id="4158" class="Symbol">∀</a> <a id="4160" class="Symbol">(</a><a id="4161" href="Cofinal.html#4161" class="Bound">d</a> <a id="4163" class="Symbol">:</a> <a id="4165" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="4170" class="Symbol">)</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Cofinal.html#4161" class="Bound">d</a> <a id="4190" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="4192" href="Cofinal.html#1991" class="Bound">E</a><a id="4193" class="Symbol">)</a>
      <a id="4201" href="Cofinal.html#4154" class="Function">η</a> <a id="4203" href="Cofinal.html#4203" class="Bound">d</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Cofinal.html#1502" class="Field">Final.non-empty</a> <a id="4223" href="Cofinal.html#1993" class="Bound">Final-E</a> <a id="4231" href="Cofinal.html#4203" class="Bound">d</a>

      <a id="4240" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a> <a id="4256" class="Symbol">→</a> <a id="4258" href="Categories.Category.Core.html#559" class="Function">ℰ.Obj</a>
      <a id="4270" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="4278" href="Cofinal.html#4278" class="Bound">d</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="4293" class="Symbol">(</a><a id="4294" href="Cofinal.html#1502" class="Field">Final.non-empty</a> <a id="4310" href="Cofinal.html#1993" class="Bound">Final-E</a> <a id="4318" href="Cofinal.html#4278" class="Bound">d</a><a id="4319" class="Symbol">)</a>

      <a id="4328" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="4334" class="Symbol">:</a> <a id="4336" class="Symbol">∀</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Cofinal.html#4339" class="Bound">d</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Symbol">→</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Cofinal.html#4339" class="Bound">d</a> <a id="4355" href="Categories.Category.Core.html#575" class="Field Operator">𝒟.⇒</a> <a id="4359" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="4363" class="Symbol">(</a><a id="4364" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="4372" href="Cofinal.html#4339" class="Bound">d</a><a id="4373" class="Symbol">))</a>
      <a id="4382" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="4388" href="Cofinal.html#4388" class="Bound">d</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Cofinal.html#1502" class="Field">Final.non-empty</a> <a id="4420" href="Cofinal.html#1993" class="Bound">Final-E</a> <a id="4428" href="Cofinal.html#4388" class="Bound">d</a><a id="4429" class="Symbol">)</a>

      <a id="4438" href="Cofinal.html#4438" class="Function">cocone-D∘E</a> <a id="4449" class="Symbol">:</a> <a id="4451" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Cofinal.html#1989" class="Bound">D</a> <a id="4461" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4464" href="Cofinal.html#1991" class="Bound">E</a><a id="4465" class="Symbol">)</a>
      <a id="4473" href="Cofinal.html#4438" class="Function">cocone-D∘E</a> <a id="4484" class="Symbol">=</a> <a id="4486" class="Keyword">record</a> <a id="4493" class="Symbol">{</a> <a id="4495" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="4502" class="Symbol">=</a> <a id="4504" class="Keyword">record</a> <a id="4511" class="Symbol">{</a>
          <a id="4523" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="4525" class="Symbol">=</a> <a id="4527" class="Symbol">λ</a> <a id="4529" href="Cofinal.html#4529" class="Bound">X</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="Categories.Diagram.Colimit.html#1204" class="Function">colimit-D.proj</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Categories.Functor.Core.html#797" class="Function">E.₀</a> <a id="4553" href="Cofinal.html#4529" class="Bound">X</a><a id="4554" class="Symbol">)</a> <a id="4556" class="Symbol">;</a>
          <a id="4568" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">λ</a> <a id="4580" href="Cofinal.html#4580" class="Bound">f</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Categories.Diagram.Colimit.html#1221" class="Function">colimit-D.colimit-commute</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="4615" href="Cofinal.html#4580" class="Bound">f</a><a id="4616" class="Symbol">)</a>
        <a id="4626" class="Symbol">}</a> <a id="4628" class="Symbol">}</a>
      <a id="4636" class="Keyword">module</a> <a id="4643" href="Cofinal.html#4643" class="Module">cocone-D∘E</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="4663" href="Cofinal.html#4438" class="Function">cocone-D∘E</a>

      <a id="4681" class="Comment">-- but we can also transform cocones in the other direction</a>
      <a id="4747" class="Keyword">module</a> <a id="4754" href="Cofinal.html#4754" class="Module">cocone-reflection</a> <a id="4772" class="Symbol">(</a><a id="4773" href="Cofinal.html#4773" class="Bound">K</a> <a id="4775" class="Symbol">:</a> <a id="4777" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Cofinal.html#1989" class="Bound">D</a> <a id="4787" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4790" href="Cofinal.html#1991" class="Bound">E</a><a id="4791" class="Symbol">))</a> <a id="4794" class="Keyword">where</a>
        <a id="4808" class="Comment">-- first some lemmas when we fix a 𝒟 object d:</a>
        <a id="4863" class="Keyword">private</a>
          <a id="4881" class="Keyword">module</a> <a id="4888" href="Cofinal.html#4888" class="Module">K</a> <a id="4890" class="Symbol">=</a> <a id="4892" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="4899" href="Cofinal.html#4773" class="Bound">K</a>

        <a id="4910" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="4921" class="Symbol">:</a> <a id="4923" class="Symbol">∀</a> <a id="4925" class="Symbol">{</a><a id="4926" href="Cofinal.html#4926" class="Bound">d</a> <a id="4928" class="Symbol">:</a> <a id="4930" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="4935" class="Symbol">}</a> <a id="4937" class="Symbol">→</a> <a id="4939" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="4952" class="Symbol">(</a><a id="4953" href="Cofinal.html#4926" class="Bound">d</a> <a id="4955" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="4957" href="Cofinal.html#1991" class="Bound">E</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Cofinal.html#1986" class="Bound">𝒞</a> <a id="4964" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="4966" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="4970" href="Cofinal.html#4926" class="Bound">d</a> <a id="4972" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="4974" href="Categories.Diagram.Cocone.html#588" class="Field">K.N</a> <a id="4978" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="4988" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="4999" href="Cofinal.html#4999" class="Bound">f</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="5019" href="Cofinal.html#4999" class="Bound">f</a><a id="5020" class="Symbol">)</a> <a id="5022" href="Categories.Category.Core.html#656" class="Function Operator">𝒞.∘</a> <a id="5026" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="5042" href="Cofinal.html#4999" class="Bound">f</a><a id="5043" class="Symbol">)</a>

        <a id="5054" class="Keyword">module</a> <a id="5061" href="Cofinal.html#5061" class="Module">_</a>  <a id="5064" class="Symbol">(</a><a id="5065" href="Cofinal.html#5065" class="Bound">d</a> <a id="5067" class="Symbol">:</a> <a id="5069" href="Categories.Category.Core.html#559" class="Field">𝒟.Obj</a><a id="5074" class="Symbol">)</a> <a id="5076" class="Keyword">where</a>
          <a id="5092" class="Keyword">private</a>
            <a id="5112" class="Keyword">module</a> <a id="5119" href="Cofinal.html#5119" class="Module">d/E</a> <a id="5123" class="Symbol">=</a> <a id="5125" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Cofinal.html#5065" class="Bound">d</a> <a id="5137" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="5139" href="Cofinal.html#1991" class="Bound">E</a><a id="5140" class="Symbol">)</a>

          <a id="5153" class="Keyword">open</a> <a id="5158" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5167" href="Cofinal.html#1986" class="Bound">𝒞</a>
          <a id="5179" class="Keyword">open</a> <a id="5184" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

          <a id="5208" class="Comment">-- this η is kind of a &#39;choice&#39;, which we now prove</a>
          <a id="5270" class="Comment">-- to be well-defined:</a>
          <a id="5303" class="Comment">-- First for comma objects that are linked directly:</a>
          <a id="5366" href="Cofinal.html#5366" class="Function">Comma⇒-commutes</a> <a id="5382" class="Symbol">:</a> <a id="5384" class="Symbol">{</a><a id="5385" href="Cofinal.html#5385" class="Bound">A</a> <a id="5387" href="Cofinal.html#5387" class="Bound">B</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="Categories.Category.Core.html#559" class="Function">d/E.Obj</a><a id="5398" class="Symbol">}</a> <a id="5400" class="Symbol">→</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Cofinal.html#5403" class="Bound">h</a> <a id="5405" class="Symbol">:</a> <a id="5407" href="Categories.Category.Construction.Comma.html#1094" class="Record">Comma⇒</a> <a id="5414" href="Cofinal.html#5385" class="Bound">A</a> <a id="5416" href="Cofinal.html#5387" class="Bound">B</a><a id="5417" class="Symbol">)</a> <a id="5419" class="Symbol">→</a>
                            <a id="5449" href="Cofinal.html#1986" class="Bound">𝒞</a> <a id="5451" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="5453" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="5464" href="Cofinal.html#5385" class="Bound">A</a> <a id="5466" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="5468" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="5479" href="Cofinal.html#5387" class="Bound">B</a> <a id="5481" href="Categories.Category.html#609" class="Function Operator">]</a>
          <a id="5493" href="Cofinal.html#5366" class="Function">Comma⇒-commutes</a> <a id="5509" class="Symbol">{</a><a id="5510" href="Cofinal.html#5510" class="Bound">A</a><a id="5511" class="Symbol">}</a> <a id="5513" class="Symbol">{</a><a id="5514" href="Cofinal.html#5514" class="Bound">B</a><a id="5515" class="Symbol">}</a> <a id="5517" href="Cofinal.html#5517" class="Bound">h</a> <a id="5519" class="Symbol">=</a>
            <a id="5533" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="5551" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="5567" href="Cofinal.html#5510" class="Bound">A</a><a id="5568" class="Symbol">)</a> <a id="5570" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5572" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="5588" href="Cofinal.html#5510" class="Bound">A</a><a id="5589" class="Symbol">)</a>
            <a id="5603" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5607" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Categories.Category.Construction.Comma.html#1451" class="Field">Comma⇒.h</a> <a id="5627" href="Cofinal.html#5517" class="Bound">h</a><a id="5628" class="Symbol">)</a> <a id="5630" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5638" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="5652" class="Symbol">(</a><a id="5653" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="5669" href="Cofinal.html#5514" class="Bound">B</a><a id="5670" class="Symbol">)</a> <a id="5672" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5674" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Categories.Category.Construction.Comma.html#1451" class="Field">Comma⇒.h</a> <a id="5693" href="Cofinal.html#5517" class="Bound">h</a><a id="5694" class="Symbol">)))</a> <a id="5698" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5700" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="5716" href="Cofinal.html#5510" class="Bound">A</a><a id="5717" class="Symbol">)</a>
            <a id="5731" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5734" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5740" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5754" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="5770" href="Cofinal.html#5514" class="Bound">B</a><a id="5771" class="Symbol">)</a> <a id="5773" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5775" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="5784" class="Symbol">(</a><a id="5785" href="Categories.Category.Construction.Comma.html#1451" class="Field">Comma⇒.h</a> <a id="5794" href="Cofinal.html#5517" class="Bound">h</a><a id="5795" class="Symbol">))</a> <a id="5798" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5800" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="5816" href="Cofinal.html#5510" class="Bound">A</a><a id="5817" class="Symbol">)</a>
            <a id="5831" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5835" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5843" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="5858" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="5872" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="5888" href="Cofinal.html#5514" class="Bound">B</a><a id="5889" class="Symbol">)</a> <a id="5891" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5893" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="5902" class="Symbol">(</a><a id="5903" href="Categories.Category.Construction.Comma.html#1451" class="Field">Comma⇒.h</a> <a id="5912" href="Cofinal.html#5517" class="Bound">h</a><a id="5913" class="Symbol">)</a> <a id="5915" href="Categories.Category.Core.html#656" class="Field Operator">𝒟.∘</a> <a id="5919" class="Symbol">(</a><a id="5920" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="5931" href="Cofinal.html#5510" class="Bound">A</a><a id="5932" class="Symbol">))</a>
            <a id="5947" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5950" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5958" href="Categories.Functor.Core.html#696" class="Function">D.F-resp-≈</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Categories.Category.Construction.Comma.html#1481" class="Field">Comma⇒.commute</a> <a id="5985" href="Cofinal.html#5517" class="Bound">h</a> <a id="5987" class="Symbol">)</a> <a id="5989" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6003" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="6007" class="Symbol">(</a><a id="6008" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="6019" href="Cofinal.html#5514" class="Bound">B</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6024" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="6028" class="Symbol">((</a><a id="6030" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="6041" href="Cofinal.html#5514" class="Bound">B</a><a id="6042" class="Symbol">)</a> <a id="6044" href="Categories.Category.Core.html#656" class="Field Operator">𝒟.∘</a> <a id="6048" href="Categories.Category.Core.html#630" class="Field">𝒟.id</a><a id="6052" class="Symbol">)</a>
            <a id="6066" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6069" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6077" href="Categories.Functor.Core.html#696" class="Function">D.F-resp-≈</a> <a id="6088" href="Categories.Category.Core.html#1145" class="Field">𝒟.identityʳ</a>  <a id="6101" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="6115" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Categories.Category.Construction.Comma.html#1043" class="Field">CommaObj.β</a> <a id="6131" href="Cofinal.html#5514" class="Bound">B</a><a id="6132" class="Symbol">)</a> <a id="6134" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6136" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Categories.Category.Construction.Comma.html#1060" class="Field">CommaObj.f</a> <a id="6152" href="Cofinal.html#5514" class="Bound">B</a><a id="6153" class="Symbol">)</a>
            <a id="6167" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

          <a id="6180" class="Comment">-- And then for comma objects that are linked transitively along</a>
          <a id="6255" class="Comment">-- zigzags:</a>
          <a id="6277" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6293" class="Symbol">:</a> <a id="6295" class="Symbol">{</a><a id="6296" href="Cofinal.html#6296" class="Bound">A</a> <a id="6298" href="Cofinal.html#6298" class="Bound">B</a> <a id="6300" class="Symbol">:</a> <a id="6302" href="Categories.Category.Core.html#559" class="Function">d/E.Obj</a><a id="6309" class="Symbol">}</a> <a id="6311" class="Symbol">→</a> <a id="6313" href="Cofinal.html#881" class="Datatype">ZigZag</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Cofinal.html#5065" class="Bound">d</a> <a id="6323" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="6325" href="Cofinal.html#1991" class="Bound">E</a><a id="6326" class="Symbol">)</a> <a id="6328" href="Cofinal.html#6296" class="Bound">A</a> <a id="6330" href="Cofinal.html#6298" class="Bound">B</a> <a id="6332" class="Symbol">→</a>
                            <a id="6362" href="Cofinal.html#1986" class="Bound">𝒞</a> <a id="6364" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="6366" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="6377" href="Cofinal.html#6296" class="Bound">A</a> <a id="6379" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="6381" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="6392" href="Cofinal.html#6298" class="Bound">B</a> <a id="6394" href="Categories.Category.html#609" class="Function Operator">]</a>
          <a id="6406" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6422" class="Symbol">{</a><a id="6423" href="Cofinal.html#6423" class="Bound">A</a><a id="6424" class="Symbol">}</a> <a id="6426" class="Symbol">(</a><a id="6427" href="Cofinal.html#928" class="InductiveConstructor">nil</a> <a id="6431" href="Cofinal.html#6423" class="Bound">A</a><a id="6432" class="Symbol">)</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Relation.Binary.Structures.html#1596" class="Function">𝒞.Equiv.refl</a>
          <a id="6459" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6475" class="Symbol">{</a><a id="6476" href="Cofinal.html#6476" class="Bound">A</a><a id="6477" class="Symbol">}</a> <a id="6479" class="Symbol">{</a><a id="6480" href="Cofinal.html#6480" class="Bound">C</a><a id="6481" class="Symbol">}</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Cofinal.html#965" class="InductiveConstructor">forward</a> <a id="6492" class="DottedPattern Symbol">.</a><a id="6493" href="Cofinal.html#6476" class="DottedPattern Bound">A</a> <a id="6495" href="Cofinal.html#6495" class="Bound">B</a> <a id="6497" class="DottedPattern Symbol">.</a><a id="6498" href="Cofinal.html#6480" class="DottedPattern Bound">C</a> <a id="6500" href="Cofinal.html#6500" class="Bound">h</a> <a id="6502" href="Cofinal.html#6502" class="Bound">B-zz-C</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">=</a>
             <a id="6525" href="Cofinal.html#5366" class="Function">Comma⇒-commutes</a> <a id="6541" href="Cofinal.html#6500" class="Bound">h</a> <a id="6543" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6545" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6561" href="Cofinal.html#6502" class="Bound">B-zz-C</a>
          <a id="6578" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6594" class="Symbol">{</a><a id="6595" href="Cofinal.html#6595" class="Bound">A</a><a id="6596" class="Symbol">}</a> <a id="6598" class="Symbol">{</a><a id="6599" href="Cofinal.html#6599" class="Bound">C</a><a id="6600" class="Symbol">}</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Cofinal.html#1035" class="InductiveConstructor">backward</a> <a id="6612" class="DottedPattern Symbol">.</a><a id="6613" href="Cofinal.html#6595" class="DottedPattern Bound">A</a> <a id="6615" href="Cofinal.html#6615" class="Bound">B</a> <a id="6617" class="DottedPattern Symbol">.</a><a id="6618" href="Cofinal.html#6599" class="DottedPattern Bound">C</a> <a id="6620" href="Cofinal.html#6620" class="Bound">h</a> <a id="6622" href="Cofinal.html#6622" class="Bound">B-zz-C</a><a id="6628" class="Symbol">)</a> <a id="6630" class="Symbol">=</a>
            <a id="6644" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Cofinal.html#5366" class="Function">Comma⇒-commutes</a> <a id="6663" href="Cofinal.html#6620" class="Bound">h</a><a id="6664" class="Symbol">)</a> <a id="6666" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6668" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6684" href="Cofinal.html#6622" class="Bound">B-zz-C</a>

          <a id="6702" href="Cofinal.html#6702" class="Function">eval-comma-constant</a> <a id="6722" class="Symbol">:</a> <a id="6724" class="Symbol">(</a><a id="6725" href="Cofinal.html#6725" class="Bound">A</a> <a id="6727" href="Cofinal.html#6727" class="Bound">B</a> <a id="6729" class="Symbol">:</a> <a id="6731" href="Categories.Category.Core.html#559" class="Function">d/E.Obj</a><a id="6738" class="Symbol">)</a> <a id="6740" class="Symbol">→</a> <a id="6742" href="Cofinal.html#1986" class="Bound">𝒞</a> <a id="6744" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="6746" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="6757" href="Cofinal.html#6725" class="Bound">A</a> <a id="6759" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="6761" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="6772" href="Cofinal.html#6727" class="Bound">B</a> <a id="6774" href="Categories.Category.html#609" class="Function Operator">]</a>
          <a id="6786" href="Cofinal.html#6702" class="Function">eval-comma-constant</a> <a id="6806" href="Cofinal.html#6806" class="Bound">A</a> <a id="6808" href="Cofinal.html#6808" class="Bound">B</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Cofinal.html#6277" class="Function">zigzag-commutes</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Cofinal.html#1620" class="Function">Final.zigzag</a> <a id="6842" href="Cofinal.html#1993" class="Bound">Final-E</a> <a id="6850" href="Cofinal.html#5065" class="Bound">d</a> <a id="6852" href="Cofinal.html#6806" class="Bound">A</a> <a id="6854" href="Cofinal.html#6808" class="Bound">B</a><a id="6855" class="Symbol">)</a>


        <a id="6867" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6888" href="Cofinal.html#1989" class="Bound">D</a>
        <a id="6898" href="Cofinal.html#6867" class="Function">to-D-cocone</a> <a id="6910" class="Symbol">=</a> <a id="6912" class="Keyword">record</a> <a id="6919" class="Symbol">{</a> <a id="6921" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6928" class="Symbol">=</a> <a id="6930" class="Keyword">record</a> <a id="6937" class="Symbol">{</a>
            <a id="6951" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6953" class="Symbol">=</a> <a id="6955" class="Symbol">λ</a> <a id="6957" href="Cofinal.html#6957" class="Bound">d</a> <a id="6959" class="Symbol">→</a> <a id="6961" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Cofinal.html#4154" class="Function">η</a> <a id="6975" href="Cofinal.html#6957" class="Bound">d</a><a id="6976" class="Symbol">)</a>
                <a id="6994" class="Symbol">;</a>
            <a id="7008" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="7016" class="Symbol">=</a> <a id="7018" class="Symbol">λ</a> <a id="7020" class="Symbol">{</a><a id="7021" href="Cofinal.html#7021" class="Bound">d</a><a id="7022" class="Symbol">}</a> <a id="7024" class="Symbol">{</a><a id="7025" href="Cofinal.html#7025" class="Bound">d&#39;</a><a id="7027" class="Symbol">}</a> <a id="7029" href="Cofinal.html#7029" class="Bound">f</a> <a id="7031" class="Symbol">→</a>
              <a id="7047" class="Keyword">let</a>
                <a id="7067" href="Cofinal.html#7067" class="Bound">via-d&#39;</a> <a id="7074" class="Symbol">:</a> <a id="7076" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="7089" class="Symbol">(</a><a id="7090" href="Cofinal.html#7021" class="Bound">d</a> <a id="7092" href="Categories.Category.Construction.Comma.html#4286" class="Function Operator">↙</a> <a id="7094" href="Cofinal.html#1991" class="Bound">E</a><a id="7095" class="Symbol">)</a>
                <a id="7113" href="Cofinal.html#7067" class="Bound">via-d&#39;</a> <a id="7120" class="Symbol">=</a> <a id="7122" class="Keyword">record</a> <a id="7129" class="Symbol">{</a> <a id="7131" href="Categories.Category.Construction.Comma.html#1060" class="Field">f</a> <a id="7133" class="Symbol">=</a> <a id="7135" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="7141" href="Cofinal.html#7025" class="Bound">d&#39;</a> <a id="7144" href="Categories.Category.Core.html#656" class="Field Operator">𝒟.∘</a> <a id="7148" href="Cofinal.html#7029" class="Bound">f</a> <a id="7150" class="Symbol">}</a>
              <a id="7166" class="Keyword">in</a>
              <a id="7183" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="7203" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Cofinal.html#4154" class="Function">η</a> <a id="7217" href="Cofinal.html#7025" class="Bound">d&#39;</a><a id="7219" class="Symbol">)</a> <a id="7221" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7223" href="Categories.Functor.Core.html#455" class="Function">D.F₁</a> <a id="7228" href="Cofinal.html#7029" class="Bound">f</a> <a id="7230" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7233" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7239" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="7255" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="7259" class="Symbol">(</a><a id="7260" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="7268" href="Cofinal.html#7025" class="Bound">d&#39;</a><a id="7270" class="Symbol">)</a> <a id="7272" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7274" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="7278" class="Symbol">(</a><a id="7279" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="7285" href="Cofinal.html#7025" class="Bound">d&#39;</a><a id="7287" class="Symbol">)</a> <a id="7289" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7291" href="Categories.Functor.Core.html#455" class="Function">D.F₁</a> <a id="7296" href="Cofinal.html#7029" class="Bound">f</a> <a id="7298" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7302" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7310" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="7325" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="7341" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="7345" class="Symbol">(</a><a id="7346" href="Cofinal.html#4240" class="Function">η-codom</a> <a id="7354" href="Cofinal.html#7025" class="Bound">d&#39;</a><a id="7356" class="Symbol">)</a> <a id="7358" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7360" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Cofinal.html#4328" class="Function">η-mor</a> <a id="7371" href="Cofinal.html#7025" class="Bound">d&#39;</a> <a id="7374" href="Categories.Category.Core.html#656" class="Field Operator">𝒟.∘</a> <a id="7378" href="Cofinal.html#7029" class="Bound">f</a><a id="7379" class="Symbol">)</a> <a id="7381" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
              <a id="7399" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="7410" href="Cofinal.html#7067" class="Bound">via-d&#39;</a> <a id="7417" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7420" href="Cofinal.html#6702" class="Function">eval-comma-constant</a> <a id="7440" href="Cofinal.html#7021" class="Bound">d</a> <a id="7442" href="Cofinal.html#7067" class="Bound">via-d&#39;</a> <a id="7449" class="Symbol">(</a><a id="7450" href="Cofinal.html#4154" class="Function">η</a> <a id="7452" href="Cofinal.html#7021" class="Bound">d</a><a id="7453" class="Symbol">)</a> <a id="7455" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="7471" href="Cofinal.html#4910" class="Function">eval-comma</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Cofinal.html#4154" class="Function">η</a> <a id="7485" href="Cofinal.html#7021" class="Bound">d</a><a id="7486" class="Symbol">)</a>
              <a id="7502" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="7514" class="Symbol">}</a> <a id="7516" class="Symbol">}</a>
          <a id="7528" class="Keyword">where</a>
            <a id="7546" class="Keyword">open</a> <a id="7551" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7560" href="Cofinal.html#1986" class="Bound">𝒞</a>
            <a id="7574" class="Keyword">open</a> <a id="7579" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
</pre></body></html>

==> anc/Colimit-Lemmas.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Colimit-Lemmas</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">)</a>

<a id="116" class="Keyword">module</a> <a id="123" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a> <a id="138" class="Symbol">{</a><a id="139" href="Colimit-Lemmas.html#139" class="Bound">o</a> <a id="141" href="Colimit-Lemmas.html#141" class="Bound">ℓ</a> <a id="143" href="Colimit-Lemmas.html#143" class="Bound">e</a><a id="144" class="Symbol">}</a> <a id="146" class="Symbol">{</a><a id="147" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="149" class="Symbol">:</a> <a id="151" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="160" href="Colimit-Lemmas.html#139" class="Bound">o</a> <a id="162" href="Colimit-Lemmas.html#141" class="Bound">ℓ</a> <a id="164" href="Colimit-Lemmas.html#143" class="Bound">e</a><a id="165" class="Symbol">}</a> <a id="167" class="Keyword">where</a>

<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Level.html" class="Module">Level</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="424" class="Comment">-- open the module with the category 𝒞 fixed.</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="524" class="Symbol">;</a> <a id="526" href="Categories.Object.Initial.html#760" class="Record">Initial</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">import</a> <a id="542" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="568" class="Symbol">as</a> <a id="571" class="Module">initial</a>

<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a><a id="668" class="Symbol">)</a>

<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="724" class="Symbol">;</a> <a id="726" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a><a id="742" class="Symbol">;</a> <a id="744" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="878" class="Keyword">using</a> <a id="884" class="Symbol">(</a><a id="885" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="889" class="Symbol">)</a>
<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="933" class="Keyword">using</a> <a id="939" class="Symbol">(</a><a id="940" href="Categories.Functor.Properties.html#3246" class="Function Operator">[_]-resp-≅</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a>
<a id="1028" class="Keyword">open</a> <a id="1033" class="Keyword">import</a> <a id="1040" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a>


<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="1177" class="Keyword">using</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a><a id="1191" class="Symbol">)</a>
<a id="1193" class="Keyword">open</a> <a id="1198" class="Keyword">import</a> <a id="1205" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="1225" class="Keyword">private</a>
  <a id="1235" class="Keyword">module</a> <a id="𝒞"></a><a id="1242" href="Colimit-Lemmas.html#1242" class="Module">𝒞</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1255" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a>

<a id="1258" class="Comment">-- The property that a cocone is Colimitting/Limitting:</a>
<a id="IsLimitting"></a><a id="1314" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1326" class="Symbol">:</a> <a id="1328" class="Symbol">{</a><a id="1329" href="Colimit-Lemmas.html#1329" class="Bound">o&#39;</a> <a id="1332" href="Colimit-Lemmas.html#1332" class="Bound">ℓ&#39;</a> <a id="1335" href="Colimit-Lemmas.html#1335" class="Bound">e&#39;</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1345" class="Symbol">}</a> <a id="1347" class="Symbol">{</a><a id="1348" href="Colimit-Lemmas.html#1348" class="Bound">D</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1361" href="Colimit-Lemmas.html#1329" class="Bound">o&#39;</a> <a id="1364" href="Colimit-Lemmas.html#1332" class="Bound">ℓ&#39;</a> <a id="1367" href="Colimit-Lemmas.html#1335" class="Bound">e&#39;</a><a id="1369" class="Symbol">}</a> <a id="1371" class="Symbol">{</a><a id="1372" href="Colimit-Lemmas.html#1372" class="Bound">J</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1384" href="Colimit-Lemmas.html#1348" class="Bound">D</a> <a id="1386" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="1387" class="Symbol">}</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1398" href="Colimit-Lemmas.html#1372" class="Bound">J</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1406" class="Symbol">_</a>
<a id="1408" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1420" class="Symbol">{</a><a id="1421" class="Argument">J</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Colimit-Lemmas.html#1425" class="Bound">J</a><a id="1426" class="Symbol">}</a> <a id="1428" href="Colimit-Lemmas.html#1428" class="Bound">cocone</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1456" href="Colimit-Lemmas.html#1425" class="Bound">J</a><a id="1457" class="Symbol">)</a> <a id="1459" href="Colimit-Lemmas.html#1428" class="Bound">cocone</a>

<a id="Colimit-from-prop"></a><a id="1467" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="1485" class="Symbol">:</a> <a id="1487" class="Symbol">{</a><a id="1488" href="Colimit-Lemmas.html#1488" class="Bound">o&#39;</a> <a id="1491" href="Colimit-Lemmas.html#1491" class="Bound">ℓ&#39;</a> <a id="1494" href="Colimit-Lemmas.html#1494" class="Bound">e&#39;</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1504" class="Symbol">}</a> <a id="1506" class="Symbol">{</a><a id="1507" href="Colimit-Lemmas.html#1507" class="Bound">D</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1520" href="Colimit-Lemmas.html#1488" class="Bound">o&#39;</a> <a id="1523" href="Colimit-Lemmas.html#1491" class="Bound">ℓ&#39;</a> <a id="1526" href="Colimit-Lemmas.html#1494" class="Bound">e&#39;</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">{</a><a id="1531" href="Colimit-Lemmas.html#1531" class="Bound">J</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1543" href="Colimit-Lemmas.html#1507" class="Bound">D</a> <a id="1545" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="1546" class="Symbol">}</a>
                      <a id="1570" class="Symbol">→</a> <a id="1572" class="Symbol">{</a><a id="1573" href="Colimit-Lemmas.html#1573" class="Bound">cocone</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1589" href="Colimit-Lemmas.html#1531" class="Bound">J</a><a id="1590" class="Symbol">}</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1606" href="Colimit-Lemmas.html#1573" class="Bound">cocone</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1623" href="Colimit-Lemmas.html#1531" class="Bound">J</a>
<a id="1625" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="1643" class="Symbol">{</a><a id="1644" class="Argument">cocone</a> <a id="1651" class="Symbol">=</a> <a id="1653" href="Colimit-Lemmas.html#1653" class="Bound">cocone</a><a id="1659" class="Symbol">}</a> <a id="1661" href="Colimit-Lemmas.html#1661" class="Bound">limitting</a> <a id="1671" class="Symbol">=</a>
  <a id="1675" class="Keyword">record</a> <a id="1682" class="Symbol">{</a> <a id="1684" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="1692" class="Symbol">=</a> <a id="1694" class="Keyword">record</a> <a id="1701" class="Symbol">{</a> <a id="1703" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Colimit-Lemmas.html#1653" class="Bound">cocone</a> <a id="1714" class="Symbol">;</a> <a id="1716" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Colimit-Lemmas.html#1661" class="Bound">limitting</a> <a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">}</a>

<a id="1746" class="Comment">-- The property that a functor F preserves a concrete colimit of diagram J:</a>
<a id="_preserves-the-colimit_"></a><a id="1822" href="Colimit-Lemmas.html#1822" class="Function Operator">_preserves-the-colimit_</a> <a id="1846" class="Symbol">:</a> <a id="1848" class="Symbol">{</a><a id="1849" href="Colimit-Lemmas.html#1849" class="Bound">o&#39;</a> <a id="1852" href="Colimit-Lemmas.html#1852" class="Bound">o&#39;&#39;</a> <a id="1856" href="Colimit-Lemmas.html#1856" class="Bound">ℓ&#39;</a> <a id="1859" href="Colimit-Lemmas.html#1859" class="Bound">ℓ&#39;&#39;</a> <a id="1863" href="Colimit-Lemmas.html#1863" class="Bound">e&#39;</a> <a id="1866" href="Colimit-Lemmas.html#1866" class="Bound">e&#39;&#39;</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">_}</a> <a id="1875" class="Symbol">→</a>
  <a id="1879" class="Symbol">{</a><a id="1880" href="Colimit-Lemmas.html#1880" class="Bound">𝒟</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1893" href="Colimit-Lemmas.html#1849" class="Bound">o&#39;</a> <a id="1896" href="Colimit-Lemmas.html#1856" class="Bound">ℓ&#39;</a> <a id="1899" href="Colimit-Lemmas.html#1863" class="Bound">e&#39;</a><a id="1901" class="Symbol">}</a> <a id="1903" class="Symbol">→</a>
  <a id="1907" class="Symbol">{</a><a id="1908" href="Colimit-Lemmas.html#1908" class="Bound">ℰ</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1921" href="Colimit-Lemmas.html#1852" class="Bound">o&#39;&#39;</a> <a id="1925" href="Colimit-Lemmas.html#1859" class="Bound">ℓ&#39;&#39;</a> <a id="1929" href="Colimit-Lemmas.html#1866" class="Bound">e&#39;&#39;</a><a id="1932" class="Symbol">}</a> <a id="1934" class="Symbol">→</a>
  <a id="1938" class="Symbol">{</a><a id="1939" href="Colimit-Lemmas.html#1939" class="Bound">J</a> <a id="1941" class="Symbol">:</a> <a id="1943" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1951" href="Colimit-Lemmas.html#1880" class="Bound">𝒟</a> <a id="1953" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">→</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Colimit-Lemmas.html#1959" class="Bound">F</a> <a id="1961" class="Symbol">:</a> <a id="1963" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1971" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="1973" href="Colimit-Lemmas.html#1908" class="Bound">ℰ</a><a id="1974" class="Symbol">)</a> <a id="1976" class="Symbol">→</a>
  <a id="1980" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1988" href="Colimit-Lemmas.html#1939" class="Bound">J</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1996" class="Symbol">_</a>
<a id="1998" href="Colimit-Lemmas.html#1822" class="Function Operator">_preserves-the-colimit_</a> <a id="2022" class="Symbol">{</a><a id="2023" class="Argument">J</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Colimit-Lemmas.html#2027" class="Bound">J</a><a id="2028" class="Symbol">}</a> <a id="2030" href="Colimit-Lemmas.html#2030" class="Bound">F</a> <a id="2032" href="Colimit-Lemmas.html#2032" class="Bound">colim</a> <a id="2038" class="Symbol">=</a>
  <a id="2042" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Colimit-Lemmas.html#2030" class="Bound">F</a> <a id="2064" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2067" href="Colimit-Lemmas.html#2027" class="Bound">J</a><a id="2068" class="Symbol">))</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="2086" href="Colimit-Lemmas.html#2030" class="Bound">F</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="2105" href="Colimit-Lemmas.html#2032" class="Bound">colim</a><a id="2110" class="Symbol">))</a>

<a id="2114" class="Comment">-- The property that a functor preserves every colimitting cone for a diagram J:</a>
<a id="preserves-colimit"></a><a id="2195" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2213" class="Symbol">:</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Colimit-Lemmas.html#2216" class="Bound">o&#39;</a> <a id="2219" href="Colimit-Lemmas.html#2219" class="Bound">o&#39;&#39;</a> <a id="2223" href="Colimit-Lemmas.html#2223" class="Bound">ℓ&#39;</a> <a id="2226" href="Colimit-Lemmas.html#2226" class="Bound">ℓ&#39;&#39;</a> <a id="2230" href="Colimit-Lemmas.html#2230" class="Bound">e&#39;</a> <a id="2233" href="Colimit-Lemmas.html#2233" class="Bound">e&#39;&#39;</a> <a id="2237" class="Symbol">:</a> <a id="2239" class="Symbol">_}</a> <a id="2242" class="Symbol">→</a>
  <a id="2246" class="Symbol">{</a><a id="2247" href="Colimit-Lemmas.html#2247" class="Bound">𝒟</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2260" href="Colimit-Lemmas.html#2216" class="Bound">o&#39;</a> <a id="2263" href="Colimit-Lemmas.html#2223" class="Bound">ℓ&#39;</a> <a id="2266" href="Colimit-Lemmas.html#2230" class="Bound">e&#39;</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">→</a>
  <a id="2274" class="Symbol">{</a><a id="2275" href="Colimit-Lemmas.html#2275" class="Bound">ℰ</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2288" href="Colimit-Lemmas.html#2219" class="Bound">o&#39;&#39;</a> <a id="2292" href="Colimit-Lemmas.html#2226" class="Bound">ℓ&#39;&#39;</a> <a id="2296" href="Colimit-Lemmas.html#2233" class="Bound">e&#39;&#39;</a><a id="2299" class="Symbol">}</a> <a id="2301" class="Symbol">→</a>
  <a id="2305" class="Symbol">(</a><a id="2306" href="Colimit-Lemmas.html#2306" class="Bound">J</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2318" href="Colimit-Lemmas.html#2247" class="Bound">𝒟</a> <a id="2320" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="2321" class="Symbol">)</a> <a id="2323" class="Symbol">→</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Colimit-Lemmas.html#2326" class="Bound">F</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2338" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="2340" href="Colimit-Lemmas.html#2275" class="Bound">ℰ</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2349" class="Symbol">_</a>
<a id="2351" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2369" href="Colimit-Lemmas.html#2369" class="Bound">J</a> <a id="2371" href="Colimit-Lemmas.html#2371" class="Bound">F</a> <a id="2373" class="Symbol">=</a>
  <a id="2377" class="Symbol">∀</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Colimit-Lemmas.html#2380" class="Bound">colim</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2396" href="Colimit-Lemmas.html#2369" class="Bound">J</a><a id="2397" class="Symbol">)</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Colimit-Lemmas.html#2371" class="Bound">F</a> <a id="2403" href="Colimit-Lemmas.html#1822" class="Function Operator">preserves-the-colimit</a> <a id="2425" href="Colimit-Lemmas.html#2380" class="Bound">colim</a>

<a id="2432" class="Comment">-- The above two notions are equivalent, because colimits unique up to isomorphism,</a>
<a id="2516" class="Comment">-- so if a functor F preserves a particular colimitting cocone C₁ for a given diagram J,</a>
<a id="2605" class="Comment">-- then F preserves every colimit of the diagram J:</a>
<a id="preserves-all-colimits"></a><a id="2657" href="Colimit-Lemmas.html#2657" class="Function">preserves-all-colimits</a> <a id="2680" class="Symbol">:</a> <a id="2682" class="Symbol">{</a><a id="2683" href="Colimit-Lemmas.html#2683" class="Bound">o&#39;</a> <a id="2686" href="Colimit-Lemmas.html#2686" class="Bound">o&#39;&#39;</a> <a id="2690" href="Colimit-Lemmas.html#2690" class="Bound">ℓ&#39;</a> <a id="2693" href="Colimit-Lemmas.html#2693" class="Bound">ℓ&#39;&#39;</a> <a id="2697" href="Colimit-Lemmas.html#2697" class="Bound">e&#39;</a> <a id="2700" href="Colimit-Lemmas.html#2700" class="Bound">e&#39;&#39;</a> <a id="2704" class="Symbol">:</a> <a id="2706" class="Symbol">_}</a> <a id="2709" class="Symbol">→</a>
  <a id="2713" class="Symbol">{</a><a id="2714" href="Colimit-Lemmas.html#2714" class="Bound">𝒟</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2727" href="Colimit-Lemmas.html#2683" class="Bound">o&#39;</a> <a id="2730" href="Colimit-Lemmas.html#2690" class="Bound">ℓ&#39;</a> <a id="2733" href="Colimit-Lemmas.html#2697" class="Bound">e&#39;</a><a id="2735" class="Symbol">}</a> <a id="2737" class="Symbol">→</a>
  <a id="2741" class="Symbol">{</a><a id="2742" href="Colimit-Lemmas.html#2742" class="Bound">ℰ</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="2755" href="Colimit-Lemmas.html#2686" class="Bound">o&#39;&#39;</a> <a id="2759" href="Colimit-Lemmas.html#2693" class="Bound">ℓ&#39;&#39;</a> <a id="2763" href="Colimit-Lemmas.html#2700" class="Bound">e&#39;&#39;</a><a id="2766" class="Symbol">}</a> <a id="2768" class="Symbol">→</a>
  <a id="2772" class="Symbol">{</a><a id="2773" href="Colimit-Lemmas.html#2773" class="Bound">J</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2785" href="Colimit-Lemmas.html#2714" class="Bound">𝒟</a> <a id="2787" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="2788" class="Symbol">}</a> <a id="2790" class="Symbol">→</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Colimit-Lemmas.html#2793" class="Bound">F</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2805" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="2807" href="Colimit-Lemmas.html#2742" class="Bound">ℰ</a><a id="2808" class="Symbol">)</a> <a id="2810" class="Symbol">→</a>
  <a id="2814" class="Symbol">(</a><a id="2815" href="Colimit-Lemmas.html#2815" class="Bound">C₁</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2828" href="Colimit-Lemmas.html#2773" class="Bound">J</a><a id="2829" class="Symbol">)</a> <a id="2831" class="Symbol">→</a>
  <a id="2835" class="Symbol">(</a><a id="2836" href="Colimit-Lemmas.html#2793" class="Bound">F</a> <a id="2838" href="Colimit-Lemmas.html#1822" class="Function Operator">preserves-the-colimit</a> <a id="2860" href="Colimit-Lemmas.html#2815" class="Bound">C₁</a><a id="2862" class="Symbol">)</a> <a id="2864" class="Symbol">→</a>
  <a id="2868" class="Symbol">(</a><a id="2869" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2887" href="Colimit-Lemmas.html#2773" class="Bound">J</a> <a id="2889" href="Colimit-Lemmas.html#2793" class="Bound">F</a><a id="2890" class="Symbol">)</a>
<a id="2892" href="Colimit-Lemmas.html#2657" class="Function">preserves-all-colimits</a> <a id="2915" class="Symbol">{</a><a id="2916" class="Argument">J</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="2921" class="Symbol">}</a> <a id="2923" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="2925" href="Colimit-Lemmas.html#2925" class="Bound">C₁</a> <a id="2928" href="Colimit-Lemmas.html#2928" class="Bound">F-preserves-C₁</a> <a id="2943" href="Colimit-Lemmas.html#2943" class="Bound">C₂</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Categories.Object.Initial.html#816" class="Field">Initial.⊥-is-initial</a> <a id="2969" href="Colimit-Lemmas.html#3502" class="Function">FC₂-colimit</a>
  <a id="2983" class="Keyword">where</a>
    <a id="2993" class="Keyword">module</a> <a id="3000" href="Colimit-Lemmas.html#3000" class="Module">C₁</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3013" href="Colimit-Lemmas.html#2925" class="Bound">C₁</a>
    <a id="3020" class="Keyword">module</a> <a id="3027" href="Colimit-Lemmas.html#3027" class="Module">C₂</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3040" href="Colimit-Lemmas.html#2943" class="Bound">C₂</a>
    <a id="3047" href="Colimit-Lemmas.html#3047" class="Function">FC₁</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3063" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3066" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="3067" class="Symbol">)</a>
    <a id="3073" href="Colimit-Lemmas.html#3047" class="Function">FC₁</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="3093" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3095" href="Categories.Diagram.Colimit.html#1122" class="Function">C₁.colimit</a>
    <a id="3110" href="Colimit-Lemmas.html#3110" class="Function">FC₂</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3126" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3129" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="3130" class="Symbol">)</a>
    <a id="3136" href="Colimit-Lemmas.html#3110" class="Function">FC₂</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="3156" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3158" href="Categories.Diagram.Colimit.html#1122" class="Function">C₂.colimit</a>
    <a id="3173" href="Colimit-Lemmas.html#3173" class="Function">FC₁-initial</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3207" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3210" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="3211" class="Symbol">))</a>
    <a id="3218" href="Colimit-Lemmas.html#3173" class="Function">FC₁-initial</a> <a id="3230" class="Symbol">=</a> <a id="3232" class="Keyword">record</a> <a id="3239" class="Symbol">{</a> <a id="3241" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="3243" class="Symbol">=</a> <a id="3245" href="Colimit-Lemmas.html#3047" class="Function">FC₁</a> <a id="3249" class="Symbol">;</a> <a id="3251" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Colimit-Lemmas.html#2928" class="Bound">F-preserves-C₁</a> <a id="3281" class="Symbol">}</a>
    <a id="3287" href="Colimit-Lemmas.html#3287" class="Function">C₁≅C₂</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3303" href="Colimit-Lemmas.html#2920" class="Bound">J</a> <a id="3305" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="3307" href="Categories.Diagram.Colimit.html#1122" class="Function">C₁.colimit</a> <a id="3318" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="3320" href="Categories.Diagram.Colimit.html#1122" class="Function">C₂.colimit</a> <a id="3331" href="Helper-Definitions.html#310" class="Function Operator">]</a>
    <a id="3337" href="Colimit-Lemmas.html#3287" class="Function">C₁≅C₂</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Categories.Diagram.Colimit.html#2560" class="Function">up-to-iso-cone</a> <a id="3360" href="Colimit-Lemmas.html#2920" class="Bound">J</a> <a id="3362" href="Colimit-Lemmas.html#2925" class="Bound">C₁</a> <a id="3365" href="Colimit-Lemmas.html#2943" class="Bound">C₂</a>
    <a id="3372" class="Keyword">module</a> <a id="3379" href="Colimit-Lemmas.html#3379" class="Module">C₁≅C₂</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="3391" href="Colimit-Lemmas.html#3287" class="Function">C₁≅C₂</a>
    <a id="3401" href="Colimit-Lemmas.html#3401" class="Function">FC₁≅FC₂</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3422" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3425" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="3426" class="Symbol">)</a> <a id="3428" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="3430" href="Colimit-Lemmas.html#3047" class="Function">FC₁</a> <a id="3434" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="3436" href="Colimit-Lemmas.html#3110" class="Function">FC₂</a> <a id="3440" href="Helper-Definitions.html#310" class="Function Operator">]</a>
    <a id="3446" href="Colimit-Lemmas.html#3401" class="Function">FC₁≅FC₂</a> <a id="3454" class="Symbol">=</a> <a id="3456" href="Categories.Functor.Properties.html#3246" class="Function Operator">[</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Helper-Definitions.html#1788" class="Function">F-map-Cocone-Functor</a> <a id="3480" href="Colimit-Lemmas.html#2923" class="Bound">F</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Categories.Functor.Properties.html#3246" class="Function Operator">]-resp-≅</a> <a id="3492" href="Colimit-Lemmas.html#3287" class="Function">C₁≅C₂</a>
    <a id="3502" href="Colimit-Lemmas.html#3502" class="Function">FC₂-colimit</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Colimit-Lemmas.html#2923" class="Bound">F</a> <a id="3536" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3539" href="Colimit-Lemmas.html#2920" class="Bound">J</a><a id="3540" class="Symbol">))</a>
    <a id="3547" href="Colimit-Lemmas.html#3502" class="Function">FC₂-colimit</a> <a id="3559" class="Symbol">=</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Categories.Object.Initial.html#1174" class="Function">initial.transport-by-iso</a> <a id="3587" class="Symbol">_</a> <a id="3589" href="Colimit-Lemmas.html#3173" class="Function">FC₁-initial</a> <a id="3601" href="Colimit-Lemmas.html#3401" class="Function">FC₁≅FC₂</a><a id="3608" class="Symbol">)</a>


<a id="3612" class="Comment">-- the property whether a Sink is jointly epic:</a>
<a id="jointly-epic"></a><a id="3660" href="Colimit-Lemmas.html#3660" class="Function">jointly-epic</a> <a id="3673" class="Symbol">:</a> <a id="3675" class="Symbol">∀</a> <a id="3677" class="Symbol">{</a><a id="3678" href="Colimit-Lemmas.html#3678" class="Bound">i</a> <a id="3680" class="Symbol">:</a> <a id="3682" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3687" class="Symbol">}</a> <a id="3689" class="Symbol">{</a><a id="3690" href="Colimit-Lemmas.html#3690" class="Bound">I</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3698" href="Colimit-Lemmas.html#3678" class="Bound">i</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">{</a><a id="3702" href="Colimit-Lemmas.html#3702" class="Bound">dom</a> <a id="3706" class="Symbol">:</a> <a id="3708" href="Colimit-Lemmas.html#3690" class="Bound">I</a> <a id="3710" class="Symbol">→</a> <a id="3712" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3725" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">{</a><a id="3729" href="Colimit-Lemmas.html#3729" class="Bound">codom</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3750" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="3751" class="Symbol">}</a>
               <a id="3768" class="Symbol">(</a><a id="3769" href="Colimit-Lemmas.html#3769" class="Bound">sink</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Colimit-Lemmas.html#3777" class="Bound">x</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Colimit-Lemmas.html#3690" class="Bound">I</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3788" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3790" href="Colimit-Lemmas.html#3702" class="Bound">dom</a> <a id="3794" href="Colimit-Lemmas.html#3777" class="Bound">x</a> <a id="3796" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3798" href="Colimit-Lemmas.html#3729" class="Bound">codom</a> <a id="3804" href="Categories.Category.html#502" class="Function Operator">]</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">→</a> <a id="3809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3813" class="Symbol">_</a>
<a id="3815" href="Colimit-Lemmas.html#3660" class="Function">jointly-epic</a> <a id="3828" class="Symbol">{</a><a id="3829" href="Colimit-Lemmas.html#3829" class="Bound">i</a><a id="3830" class="Symbol">}</a> <a id="3832" class="Symbol">{</a><a id="3833" href="Colimit-Lemmas.html#3833" class="Bound">I</a><a id="3834" class="Symbol">}</a> <a id="3836" class="Symbol">{</a><a id="3837" href="Colimit-Lemmas.html#3837" class="Bound">dom</a><a id="3840" class="Symbol">}</a> <a id="3842" class="Symbol">{</a><a id="3843" href="Colimit-Lemmas.html#3843" class="Bound">codom</a><a id="3848" class="Symbol">}</a> <a id="3850" href="Colimit-Lemmas.html#3850" class="Bound">sink</a> <a id="3855" class="Symbol">=</a>
  <a id="3859" class="Symbol">∀</a> <a id="3861" class="Symbol">{</a><a id="3862" href="Colimit-Lemmas.html#3862" class="Bound">Z</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="3879" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="3880" class="Symbol">}</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Colimit-Lemmas.html#3883" class="Bound">g</a> <a id="3885" href="Colimit-Lemmas.html#3885" class="Bound">h</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3891" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3893" href="Colimit-Lemmas.html#3843" class="Bound">codom</a> <a id="3899" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3901" href="Colimit-Lemmas.html#3862" class="Bound">Z</a> <a id="3903" href="Categories.Category.html#502" class="Function Operator">]</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">→</a>
    <a id="3912" class="Symbol">(∀</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Colimit-Lemmas.html#3916" class="Bound">x</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Colimit-Lemmas.html#3833" class="Bound">I</a><a id="3921" class="Symbol">)</a> <a id="3923" class="Symbol">→</a> <a id="3925" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3927" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3929" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3931" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3933" href="Colimit-Lemmas.html#3883" class="Bound">g</a> <a id="3935" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3937" href="Colimit-Lemmas.html#3850" class="Bound">sink</a> <a id="3942" href="Colimit-Lemmas.html#3916" class="Bound">x</a> <a id="3944" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3946" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3948" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3950" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3952" href="Colimit-Lemmas.html#3885" class="Bound">h</a> <a id="3954" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3956" href="Colimit-Lemmas.html#3850" class="Bound">sink</a> <a id="3961" href="Colimit-Lemmas.html#3916" class="Bound">x</a> <a id="3963" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3965" href="Categories.Category.html#609" class="Function Operator">]</a><a id="3966" class="Symbol">)</a> <a id="3968" class="Symbol">→</a>
    <a id="3974" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="3976" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3978" href="Colimit-Lemmas.html#3883" class="Bound">g</a> <a id="3980" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3982" href="Colimit-Lemmas.html#3885" class="Bound">h</a> <a id="3984" href="Categories.Category.html#609" class="Function Operator">]</a>

<a id="3987" class="Comment">-- If a cocone is limitting, then it is necessarily jointly epic:</a>
<a id="limitting-cocone-is-jointly-epic"></a><a id="4053" href="Colimit-Lemmas.html#4053" class="Function">limitting-cocone-is-jointly-epic</a> <a id="4086" class="Symbol">:</a> <a id="4088" class="Symbol">∀</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Colimit-Lemmas.html#4091" class="Bound">o′</a> <a id="4094" href="Colimit-Lemmas.html#4094" class="Bound">ℓ′</a> <a id="4097" href="Colimit-Lemmas.html#4097" class="Bound">e′</a><a id="4099" class="Symbol">}</a> <a id="4101" class="Symbol">{</a><a id="4102" href="Colimit-Lemmas.html#4102" class="Bound">J</a> <a id="4104" class="Symbol">:</a> <a id="4106" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4115" href="Colimit-Lemmas.html#4091" class="Bound">o′</a> <a id="4118" href="Colimit-Lemmas.html#4094" class="Bound">ℓ′</a> <a id="4121" href="Colimit-Lemmas.html#4097" class="Bound">e′</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Colimit-Lemmas.html#4126" class="Bound">G</a> <a id="4128" class="Symbol">:</a> <a id="4130" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4138" href="Colimit-Lemmas.html#4102" class="Bound">J</a> <a id="4140" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="4141" class="Symbol">}</a>
                                 <a id="4176" class="Symbol">→</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Colimit-Lemmas.html#4179" class="Bound">cocone</a> <a id="4186" class="Symbol">:</a> <a id="4188" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4195" href="Colimit-Lemmas.html#4126" class="Bound">G</a><a id="4196" class="Symbol">)</a>
                                 <a id="4231" class="Symbol">→</a> <a id="4233" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="4245" href="Colimit-Lemmas.html#4179" class="Bound">cocone</a>
                                 <a id="4285" class="Symbol">→</a> <a id="4287" href="Colimit-Lemmas.html#3660" class="Function">jointly-epic</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4310" href="Colimit-Lemmas.html#4179" class="Bound">cocone</a><a id="4316" class="Symbol">)</a>
<a id="4318" href="Colimit-Lemmas.html#4053" class="Function">limitting-cocone-is-jointly-epic</a> <a id="4351" class="Symbol">{</a><a id="4352" class="Argument">G</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Colimit-Lemmas.html#4356" class="Bound">G</a><a id="4357" class="Symbol">}</a> <a id="4359" href="Colimit-Lemmas.html#4359" class="Bound">cocone</a> <a id="4366" href="Colimit-Lemmas.html#4366" class="Bound">limitting</a> <a id="4376" class="Symbol">{</a><a id="4377" href="Colimit-Lemmas.html#4377" class="Bound">Z</a><a id="4378" class="Symbol">}</a> <a id="4380" class="Symbol">{</a><a id="4381" href="Colimit-Lemmas.html#4381" class="Bound">g</a><a id="4382" class="Symbol">}</a> <a id="4384" class="Symbol">{</a><a id="4385" href="Colimit-Lemmas.html#4385" class="Bound">h</a><a id="4386" class="Symbol">}</a> <a id="4388" href="Colimit-Lemmas.html#4388" class="Bound">equalize-g-h</a> <a id="4401" class="Symbol">=</a>
  <a id="4405" href="Categories.Object.Initial.html#548" class="Function">IsInitial.!-unique₂</a> <a id="4425" href="Colimit-Lemmas.html#4366" class="Bound">limitting</a> <a id="4435" href="Colimit-Lemmas.html#5109" class="Function">g-morph</a> <a id="4443" href="Colimit-Lemmas.html#4993" class="Function">h-morph</a> <a id="4451" class="Comment">-- g-morph h-morph</a>
  <a id="4472" class="Keyword">where</a>
    <a id="4482" class="Keyword">open</a> <a id="4487" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4496" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a>
    <a id="4502" class="Keyword">open</a> <a id="4507" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4524" class="Keyword">module</a> <a id="4531" href="Colimit-Lemmas.html#4531" class="Module">cocone</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="4547" href="Colimit-Lemmas.html#4359" class="Bound">cocone</a>
    <a id="4558" class="Comment">-- first, define a cocone on Z via h:</a>
    <a id="4600" href="Colimit-Lemmas.html#4600" class="Function">Z-cocone</a> <a id="4609" class="Symbol">:</a> <a id="4611" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4618" href="Colimit-Lemmas.html#4356" class="Bound">G</a>
    <a id="4624" href="Colimit-Lemmas.html#4600" class="Function">Z-cocone</a> <a id="4633" class="Symbol">=</a> <a id="4635" class="Keyword">record</a> <a id="4642" class="Symbol">{</a>
      <a id="4650" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Colimit-Lemmas.html#4377" class="Bound">Z</a> <a id="4656" class="Symbol">;</a>
        <a id="4666" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="4673" class="Symbol">=</a> <a id="4675" class="Keyword">record</a> <a id="4682" class="Symbol">{</a>
        <a id="4692" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="4694" class="Symbol">=</a> <a id="4696" class="Symbol">λ</a> <a id="4698" href="Colimit-Lemmas.html#4698" class="Bound">X</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Colimit-Lemmas.html#4385" class="Bound">h</a> <a id="4704" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4706" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4715" href="Colimit-Lemmas.html#4698" class="Bound">X</a><a id="4716" class="Symbol">;</a>
        <a id="4726" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="4734" class="Symbol">=</a> <a id="4736" class="Symbol">λ</a> <a id="4738" class="Symbol">{</a><a id="4739" href="Colimit-Lemmas.html#4739" class="Bound">X</a><a id="4740" class="Symbol">}</a> <a id="4742" class="Symbol">{</a><a id="4743" href="Colimit-Lemmas.html#4743" class="Bound">X&#39;</a><a id="4745" class="Symbol">}</a> <a id="4747" href="Colimit-Lemmas.html#4747" class="Bound">f</a> <a id="4749" class="Symbol">→</a>
          <a id="4761" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4777" class="Symbol">(</a><a id="4778" href="Colimit-Lemmas.html#4385" class="Bound">h</a> <a id="4780" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4782" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4791" href="Colimit-Lemmas.html#4743" class="Bound">X&#39;</a><a id="4793" class="Symbol">)</a> <a id="4795" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4797" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="4808" href="Colimit-Lemmas.html#4356" class="Bound">G</a> <a id="4810" href="Colimit-Lemmas.html#4747" class="Bound">f</a> <a id="4812" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4815" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4821" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4833" href="Colimit-Lemmas.html#4385" class="Bound">h</a> <a id="4835" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4837" class="Symbol">(</a><a id="4838" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4847" href="Colimit-Lemmas.html#4743" class="Bound">X&#39;</a> <a id="4850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4852" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="4863" href="Colimit-Lemmas.html#4356" class="Bound">G</a> <a id="4865" href="Colimit-Lemmas.html#4747" class="Bound">f</a><a id="4866" class="Symbol">)</a> <a id="4868" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4871" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4879" href="Categories.Diagram.Cocone.html#471" class="Function">cocone.commute</a> <a id="4894" href="Colimit-Lemmas.html#4747" class="Bound">f</a> <a id="4896" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4908" href="Colimit-Lemmas.html#4385" class="Bound">h</a> <a id="4910" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4912" href="Categories.Diagram.Cocone.html#425" class="Function">cocone.ψ</a> <a id="4921" href="Colimit-Lemmas.html#4739" class="Bound">X</a>
          <a id="4933" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="4945" class="Symbol">}</a> <a id="4947" class="Symbol">}</a>
    <a id="4953" class="Comment">-- g and h induce cocone morphisms:</a>
    <a id="4993" href="Colimit-Lemmas.html#4993" class="Function">h-morph</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5011" class="Symbol">_</a> <a id="5013" href="Colimit-Lemmas.html#4359" class="Bound">cocone</a> <a id="5020" href="Colimit-Lemmas.html#4600" class="Function">Z-cocone</a>
    <a id="5033" href="Colimit-Lemmas.html#4993" class="Function">h-morph</a> <a id="5041" class="Symbol">=</a> <a id="5043" class="Keyword">record</a>
      <a id="5056" class="Symbol">{</a> <a id="5058" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5062" class="Symbol">=</a> <a id="5064" href="Colimit-Lemmas.html#4385" class="Bound">h</a> <a id="5066" class="Symbol">;</a>
      <a id="5074" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Symbol">λ</a> <a id="5086" class="Symbol">{</a><a id="5087" href="Colimit-Lemmas.html#5087" class="Bound">X</a><a id="5088" class="Symbol">}</a> <a id="5090" class="Symbol">→</a> <a id="5092" href="Relation.Binary.Structures.html#1596" class="Function">Equiv.refl</a> <a id="5103" class="Symbol">}</a>
    <a id="5109" href="Colimit-Lemmas.html#5109" class="Function">g-morph</a> <a id="5117" class="Symbol">:</a> <a id="5119" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5127" class="Symbol">_</a> <a id="5129" href="Colimit-Lemmas.html#4359" class="Bound">cocone</a> <a id="5136" href="Colimit-Lemmas.html#4600" class="Function">Z-cocone</a>
    <a id="5149" href="Colimit-Lemmas.html#5109" class="Function">g-morph</a> <a id="5157" class="Symbol">=</a> <a id="5159" class="Keyword">record</a>
      <a id="5172" class="Symbol">{</a> <a id="5174" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Colimit-Lemmas.html#4381" class="Bound">g</a> <a id="5182" class="Symbol">;</a>
      <a id="5190" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="5198" class="Symbol">=</a> <a id="5200" class="Symbol">λ</a> <a id="5202" class="Symbol">{</a><a id="5203" href="Colimit-Lemmas.html#5203" class="Bound">X</a><a id="5204" class="Symbol">}</a> <a id="5206" class="Symbol">→</a> <a id="5208" href="Colimit-Lemmas.html#4388" class="Bound">equalize-g-h</a> <a id="5221" href="Colimit-Lemmas.html#5203" class="Bound">X</a> <a id="5223" class="Symbol">}</a>

<a id="5226" class="Comment">-- Same property with the colimit bundled:</a>
<a id="colimit-is-jointly-epic"></a><a id="5269" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="5293" class="Symbol">:</a> <a id="5295" class="Symbol">∀</a> <a id="5297" class="Symbol">{</a><a id="5298" href="Colimit-Lemmas.html#5298" class="Bound">o′</a> <a id="5301" href="Colimit-Lemmas.html#5301" class="Bound">ℓ′</a> <a id="5304" href="Colimit-Lemmas.html#5304" class="Bound">e′</a><a id="5306" class="Symbol">}</a> <a id="5308" class="Symbol">{</a><a id="5309" href="Colimit-Lemmas.html#5309" class="Bound">J</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5322" href="Colimit-Lemmas.html#5298" class="Bound">o′</a> <a id="5325" href="Colimit-Lemmas.html#5301" class="Bound">ℓ′</a> <a id="5328" href="Colimit-Lemmas.html#5304" class="Bound">e′</a><a id="5330" class="Symbol">}</a> <a id="5332" class="Symbol">{</a><a id="5333" href="Colimit-Lemmas.html#5333" class="Bound">G</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5345" href="Colimit-Lemmas.html#5309" class="Bound">J</a> <a id="5347" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="5348" class="Symbol">}</a> <a id="5350" class="Symbol">→</a>
                          <a id="5378" class="Symbol">(</a><a id="5379" href="Colimit-Lemmas.html#5379" class="Bound">colim</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5395" href="Colimit-Lemmas.html#5333" class="Bound">G</a><a id="5396" class="Symbol">)</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Colimit-Lemmas.html#3660" class="Function">jointly-epic</a> <a id="5413" class="Symbol">(</a><a id="5414" href="Categories.Diagram.Colimit.html#1204" class="Function">Colimit.proj</a> <a id="5427" href="Colimit-Lemmas.html#5379" class="Bound">colim</a><a id="5432" class="Symbol">)</a>
<a id="5434" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="5458" class="Symbol">{</a><a id="5459" class="Argument">G</a> <a id="5461" class="Symbol">=</a> <a id="5463" href="Colimit-Lemmas.html#5463" class="Bound">G</a><a id="5464" class="Symbol">}</a> <a id="5466" href="Colimit-Lemmas.html#5466" class="Bound">colim</a> <a id="5472" class="Symbol">{</a><a id="5473" href="Colimit-Lemmas.html#5473" class="Bound">Z</a><a id="5474" class="Symbol">}</a> <a id="5476" class="Symbol">=</a>
  <a id="5480" href="Colimit-Lemmas.html#4053" class="Function">limitting-cocone-is-jointly-epic</a>
    <a id="5517" class="Symbol">(</a><a id="5518" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="5534" href="Colimit-Lemmas.html#5466" class="Bound">colim</a><a id="5539" class="Symbol">)</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Categories.Object.Initial.html#816" class="Function">Colimit.initial.⊥-is-initial</a> <a id="5571" href="Colimit-Lemmas.html#5466" class="Bound">colim</a><a id="5576" class="Symbol">)</a>

<a id="5579" class="Keyword">module</a> <a id="5586" href="Colimit-Lemmas.html#5586" class="Module">_</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Colimit-Lemmas.html#5589" class="Bound">o&#39;</a> <a id="5592" href="Colimit-Lemmas.html#5592" class="Bound">ℓ&#39;</a> <a id="5595" href="Colimit-Lemmas.html#5595" class="Bound">e&#39;</a> <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">(</a><a id="5608" href="Colimit-Lemmas.html#5608" class="Bound">𝒟</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="5621" href="Colimit-Lemmas.html#5589" class="Bound">o&#39;</a> <a id="5624" href="Colimit-Lemmas.html#5592" class="Bound">ℓ&#39;</a> <a id="5627" href="Colimit-Lemmas.html#5595" class="Bound">e&#39;</a><a id="5629" class="Symbol">)</a> <a id="5631" class="Symbol">(</a><a id="5632" href="Colimit-Lemmas.html#5632" class="Bound">D</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="5644" href="Colimit-Lemmas.html#5608" class="Bound">𝒟</a> <a id="5646" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="5647" class="Symbol">)</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Colimit-Lemmas.html#5650" class="Bound">colim</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="5666" href="Colimit-Lemmas.html#5632" class="Bound">D</a><a id="5667" class="Symbol">)</a> <a id="5669" class="Keyword">where</a>
  <a id="5677" class="Keyword">private</a>
    <a id="5689" class="Keyword">module</a> <a id="5696" href="Colimit-Lemmas.html#5696" class="Module">𝒟</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5709" href="Colimit-Lemmas.html#5608" class="Bound">𝒟</a>
    <a id="5715" class="Keyword">module</a> <a id="5722" href="Colimit-Lemmas.html#5722" class="Module">D</a> <a id="5724" class="Symbol">=</a> <a id="5726" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="5734" href="Colimit-Lemmas.html#5632" class="Bound">D</a>
    <a id="5740" class="Keyword">module</a> <a id="5747" href="Colimit-Lemmas.html#5747" class="Module">colim</a> <a id="5753" class="Symbol">=</a> <a id="5755" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="5763" href="Colimit-Lemmas.html#5650" class="Bound">colim</a>

  <a id="5772" href="Colimit-Lemmas.html#5772" class="Function">colimit-unique-rep</a> <a id="5791" class="Symbol">:</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Colimit-Lemmas.html#5794" class="Bound">B</a> <a id="5796" class="Symbol">:</a> <a id="5798" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="5803" class="Symbol">)</a> <a id="5805" class="Symbol">→</a>
      <a id="5813" class="Comment">-- if everything in the diagram has a unique morphism to B</a>
      <a id="5878" class="Symbol">(∀</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Colimit-Lemmas.html#5882" class="Bound">i</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="5891" class="Symbol">)</a> <a id="5893" class="Symbol">→</a> <a id="5895" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="5897" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="5899" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="5903" href="Colimit-Lemmas.html#5882" class="Bound">i</a> <a id="5905" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="5911" href="Colimit-Lemmas.html#5794" class="Bound">B</a> <a id="5913" href="Helper-Definitions.html#1268" class="Function Operator">]</a><a id="5914" class="Symbol">)</a> <a id="5916" class="Symbol">→</a>
      <a id="5924" class="Comment">-- then the colimit does so as well</a>
      <a id="5966" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="5968" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="5970" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a> <a id="5983" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="5989" href="Colimit-Lemmas.html#5794" class="Bound">B</a> <a id="5991" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="5995" href="Colimit-Lemmas.html#5772" class="Function">colimit-unique-rep</a> <a id="6014" href="Colimit-Lemmas.html#6014" class="Bound">B</a> <a id="6016" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6021" class="Symbol">=</a>
    <a id="6027" class="Keyword">record</a> <a id="6034" class="Symbol">{</a>
      <a id="6042" href="Helper-Definitions.html#1058" class="Field">arr</a> <a id="6046" class="Symbol">=</a> <a id="6048" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-mor.arr</a> <a id="6063" class="Symbol">;</a>
      <a id="6071" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="6078" class="Symbol">=</a> <a id="6080" class="Symbol">λ</a> <a id="6082" href="Colimit-Lemmas.html#6082" class="Bound">other</a> <a id="6088" class="Symbol">→</a>
        <a id="6098" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="6122" href="Colimit-Lemmas.html#5650" class="Bound">colim</a> <a id="6128" class="Symbol">λ</a> <a id="6130" href="Colimit-Lemmas.html#6130" class="Bound">i</a> <a id="6132" class="Symbol">→</a>
          <a id="6144" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="6160" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-mor.arr</a> <a id="6175" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6177" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6188" href="Colimit-Lemmas.html#6130" class="Bound">i</a> <a id="6190" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6193" href="Categories.Diagram.Cocone.html#770" class="Function">cocone-mor.commute</a> <a id="6212" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6224" href="Categories.Diagram.Cocone.html#425" class="Function">B-cocone.ψ</a> <a id="6235" href="Colimit-Lemmas.html#6130" class="Bound">i</a> <a id="6237" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="6251" href="Helper-Definitions.html#1058" class="Field">singleton-hom.arr</a> <a id="6269" class="Symbol">(</a><a id="6270" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6275" href="Colimit-Lemmas.html#6130" class="Bound">i</a><a id="6276" class="Symbol">)</a> <a id="6278" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6281" href="Helper-Definitions.html#1080" class="Field">singleton-hom.unique</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6308" href="Colimit-Lemmas.html#6130" class="Bound">i</a><a id="6309" class="Symbol">)</a> <a id="6311" class="Symbol">_</a> <a id="6313" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6325" href="Colimit-Lemmas.html#6082" class="Bound">other</a> <a id="6331" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6333" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6344" href="Colimit-Lemmas.html#6130" class="Bound">i</a>
          <a id="6356" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6362" class="Symbol">}</a>
    <a id="6368" class="Keyword">where</a>
      <a id="6380" class="Keyword">open</a> <a id="6385" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6394" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a>
      <a id="6402" class="Keyword">open</a> <a id="6407" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6426" class="Comment">-- we first need to prove existence:</a>
      <a id="6469" href="Colimit-Lemmas.html#6469" class="Function">B-cocone</a> <a id="6478" class="Symbol">:</a> <a id="6480" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6487" href="Colimit-Lemmas.html#5632" class="Bound">D</a>
      <a id="6495" href="Colimit-Lemmas.html#6469" class="Function">B-cocone</a> <a id="6504" class="Symbol">=</a> <a id="6506" class="Keyword">record</a> <a id="6513" class="Symbol">{</a><a id="6514" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6521" class="Symbol">=</a> <a id="6523" class="Keyword">record</a>
        <a id="6538" class="Symbol">{</a> <a id="6540" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6542" class="Symbol">=</a> <a id="6544" class="Symbol">λ</a> <a id="6546" href="Colimit-Lemmas.html#6546" class="Bound">i</a> <a id="6548" class="Symbol">→</a> <a id="6550" href="Helper-Definitions.html#1058" class="Field">singleton-hom.arr</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6574" href="Colimit-Lemmas.html#6546" class="Bound">i</a><a id="6575" class="Symbol">)</a>
        <a id="6585" class="Symbol">;</a> <a id="6587" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="6595" class="Symbol">=</a> <a id="6597" class="Symbol">λ</a> <a id="6599" class="Symbol">{</a><a id="6600" href="Colimit-Lemmas.html#6600" class="Bound">i</a><a id="6601" class="Symbol">}</a> <a id="6603" class="Symbol">{</a><a id="6604" href="Colimit-Lemmas.html#6604" class="Bound">j</a><a id="6605" class="Symbol">}</a> <a id="6607" href="Colimit-Lemmas.html#6607" class="Bound">f</a> <a id="6609" class="Symbol">→</a> <a id="6611" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a>
                    <a id="6641" class="Symbol">(</a><a id="6642" href="Helper-Definitions.html#1080" class="Field">singleton-hom.unique</a>
                      <a id="6685" class="Symbol">(</a><a id="6686" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6691" href="Colimit-Lemmas.html#6600" class="Bound">i</a><a id="6692" class="Symbol">)</a>
                      <a id="6716" class="Symbol">(</a><a id="6717" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="6719" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="6721" href="Helper-Definitions.html#1058" class="Field">singleton-hom.arr</a> <a id="6739" class="Symbol">(</a><a id="6740" href="Colimit-Lemmas.html#6016" class="Bound">uniq</a> <a id="6745" href="Colimit-Lemmas.html#6604" class="Bound">j</a><a id="6746" class="Symbol">)</a> <a id="6748" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="6750" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="6754" href="Colimit-Lemmas.html#6607" class="Bound">f</a> <a id="6756" href="Categories.Category.html#700" class="Function Operator">]</a><a id="6757" class="Symbol">))</a> <a id="6760" class="Symbol">}</a>
        <a id="6770" class="Symbol">}</a>
      <a id="6778" class="Keyword">module</a> <a id="6785" href="Colimit-Lemmas.html#6785" class="Module">B-cocone</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6803" href="Colimit-Lemmas.html#6469" class="Function">B-cocone</a>
      <a id="6818" href="Colimit-Lemmas.html#6818" class="Function">cocone-mor</a> <a id="6829" class="Symbol">:</a> <a id="6831" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="6839" href="Colimit-Lemmas.html#5632" class="Bound">D</a> <a id="6841" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a> <a id="6855" href="Colimit-Lemmas.html#6469" class="Function">B-cocone</a>
      <a id="6870" href="Colimit-Lemmas.html#6818" class="Function">cocone-mor</a> <a id="6881" class="Symbol">=</a> <a id="6883" href="Categories.Diagram.Colimit.html#1248" class="Function">colim.rep-cocone</a> <a id="6900" href="Colimit-Lemmas.html#6469" class="Function">B-cocone</a>
      <a id="6915" class="Keyword">module</a> <a id="6922" href="Colimit-Lemmas.html#6922" class="Module">cocone-mor</a> <a id="6933" class="Symbol">=</a> <a id="6935" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="6943" href="Colimit-Lemmas.html#6818" class="Function">cocone-mor</a>


<a id="6956" class="Comment">-- Lemma:</a>
<a id="6966" class="Comment">-- Consider a diagram J in a full subcategory of 𝒞 with a colimit in 𝒞.</a>
<a id="7038" class="Comment">-- If there is an object in the subcategory isomorphic to the C-colimit</a>
<a id="7110" class="Comment">-- then this gives rise to a colimit of J in the subcategory</a>
<a id="FullSub-Colimit"></a><a id="7171" href="Colimit-Lemmas.html#7171" class="Function">FullSub-Colimit</a> <a id="7187" class="Symbol">:</a> <a id="7189" class="Symbol">{</a><a id="7190" href="Colimit-Lemmas.html#7190" class="Bound">o&#39;</a> <a id="7193" href="Colimit-Lemmas.html#7193" class="Bound">ℓ&#39;</a> <a id="7196" href="Colimit-Lemmas.html#7196" class="Bound">e&#39;</a> <a id="7199" href="Colimit-Lemmas.html#7199" class="Bound">i</a> <a id="7201" class="Symbol">:</a> <a id="7203" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7208" class="Symbol">}</a>
                <a id="7226" class="Symbol">→</a> <a id="7228" class="Symbol">{</a><a id="7229" href="Colimit-Lemmas.html#7229" class="Bound">D</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="7242" href="Colimit-Lemmas.html#7190" class="Bound">o&#39;</a> <a id="7245" href="Colimit-Lemmas.html#7193" class="Bound">ℓ&#39;</a> <a id="7248" href="Colimit-Lemmas.html#7196" class="Bound">e&#39;</a><a id="7250" class="Symbol">}</a>
                <a id="7268" class="Symbol">→</a> <a id="7270" class="Symbol">{</a><a id="7271" href="Colimit-Lemmas.html#7271" class="Bound">I</a> <a id="7273" class="Symbol">:</a> <a id="7275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7279" href="Colimit-Lemmas.html#7199" class="Bound">i</a><a id="7280" class="Symbol">}</a>
                <a id="7298" class="Symbol">→</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Colimit-Lemmas.html#7301" class="Bound">U</a> <a id="7303" class="Symbol">:</a> <a id="7305" href="Colimit-Lemmas.html#7271" class="Bound">I</a> <a id="7307" class="Symbol">→</a> <a id="7309" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="7322" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="7323" class="Symbol">)</a>
                <a id="7341" class="Symbol">→</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Colimit-Lemmas.html#7344" class="Bound">J</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7356" href="Colimit-Lemmas.html#7229" class="Bound">D</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="7375" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="7377" href="Colimit-Lemmas.html#7301" class="Bound">U</a><a id="7378" class="Symbol">))</a>
                <a id="7397" class="Symbol">→</a> <a id="7399" class="Symbol">(</a><a id="7400" href="Colimit-Lemmas.html#7400" class="Bound">C-colim</a> <a id="7408" class="Symbol">:</a> <a id="7410" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="7427" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="7429" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="7433" href="Colimit-Lemmas.html#7344" class="Bound">J</a><a id="7434" class="Symbol">))</a>
                <a id="7453" class="Symbol">→</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Colimit-Lemmas.html#7456" class="Bound">lifted-colim-obj</a> <a id="7473" class="Symbol">:</a> <a id="7475" href="Colimit-Lemmas.html#7271" class="Bound">I</a><a id="7476" class="Symbol">)</a>
                <a id="7494" class="Symbol">→</a> <a id="7496" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="7498" href="Helper-Definitions.html#310" class="Function Operator">[</a> <a id="7500" href="Categories.Diagram.Colimit.html#1191" class="Function">Colimit.coapex</a> <a id="7515" href="Colimit-Lemmas.html#7400" class="Bound">C-colim</a> <a id="7523" href="Helper-Definitions.html#310" class="Function Operator">≅</a> <a id="7525" href="Colimit-Lemmas.html#7301" class="Bound">U</a> <a id="7527" href="Colimit-Lemmas.html#7456" class="Bound">lifted-colim-obj</a> <a id="7544" href="Helper-Definitions.html#310" class="Function Operator">]</a>
                <a id="7562" class="Symbol">→</a> <a id="7564" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7572" href="Colimit-Lemmas.html#7344" class="Bound">J</a>
<a id="7574" href="Colimit-Lemmas.html#7171" class="Function">FullSub-Colimit</a> <a id="7590" class="Symbol">{</a><a id="7591" class="Argument">D</a> <a id="7593" class="Symbol">=</a> <a id="7595" href="Colimit-Lemmas.html#7595" class="Bound">D</a><a id="7596" class="Symbol">}</a> <a id="7598" class="Symbol">{</a><a id="7599" class="Argument">I</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="Colimit-Lemmas.html#7603" class="Bound">I</a><a id="7604" class="Symbol">}</a> <a id="7606" href="Colimit-Lemmas.html#7606" class="Bound">U</a> <a id="7608" href="Colimit-Lemmas.html#7608" class="Bound">J</a> <a id="7610" href="Colimit-Lemmas.html#7610" class="Bound">plain-C-colim</a> <a id="7624" href="Colimit-Lemmas.html#7624" class="Bound">lifted-colim-obj</a> <a id="7641" href="Colimit-Lemmas.html#7641" class="Bound">iso</a> <a id="7645" class="Symbol">=</a>
  <a id="7649" class="Keyword">record</a> <a id="7656" class="Symbol">{</a> <a id="7658" href="Categories.Diagram.Colimit.html#1020" class="Field">initial</a> <a id="7666" class="Symbol">=</a> <a id="7668" class="Keyword">record</a> <a id="7675" class="Symbol">{</a> <a id="7677" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="Colimit-Lemmas.html#8143" class="Function">Sub-Cocone</a> <a id="7692" class="Symbol">;</a> <a id="7694" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="7707" class="Symbol">=</a> <a id="7709" href="Colimit-Lemmas.html#8791" class="Function">Sub-Cocone-initial</a> <a id="7728" class="Symbol">}</a> <a id="7730" class="Symbol">}</a>
  <a id="7734" class="Keyword">where</a>
    <a id="7744" href="Colimit-Lemmas.html#7744" class="Function">C-colim</a> <a id="7752" class="Symbol">=</a> <a id="7754" class="Symbol">(</a><a id="7755" href="Categories.Diagram.Colimit.html#2979" class="Function">transport-by-iso</a> <a id="7772" class="Symbol">(</a><a id="7773" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="7781" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="7783" href="Categories.Functor.html#747" class="Function Operator">∘F</a>  <a id="7787" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="7788" class="Symbol">)</a> <a id="7790" href="Colimit-Lemmas.html#7610" class="Bound">plain-C-colim</a> <a id="7804" href="Colimit-Lemmas.html#7641" class="Bound">iso</a><a id="7807" class="Symbol">)</a>
    <a id="7813" class="Keyword">module</a> <a id="7820" href="Colimit-Lemmas.html#7820" class="Module">C-colim</a> <a id="7828" class="Symbol">=</a> <a id="7830" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Colimit-Lemmas.html#7744" class="Function">C-colim</a><a id="7846" class="Symbol">)</a>
    <a id="7852" class="Keyword">open</a> <a id="7857" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="7866" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a>
    <a id="7872" class="Keyword">open</a> <a id="7877" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="7894" class="Keyword">module</a> <a id="7901" href="Colimit-Lemmas.html#7901" class="Module">J</a> <a id="7903" class="Symbol">=</a> <a id="7905" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="7913" href="Colimit-Lemmas.html#7608" class="Bound">J</a>
    <a id="7919" class="Keyword">module</a> <a id="7926" href="Colimit-Lemmas.html#7926" class="Module">iso</a> <a id="7930" class="Symbol">=</a> <a id="7932" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="7936" href="Colimit-Lemmas.html#7641" class="Bound">iso</a>

    <a id="7945" class="Comment">-- by the transport, we have a colimit on an object in the subcategory:</a>
    <a id="8021" href="Colimit-Lemmas.html#8021" class="Function">test</a> <a id="8026" class="Symbol">:</a> <a id="8028" href="Categories.Diagram.Colimit.html#1191" class="Function">C-colim.coapex</a> <a id="8043" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8045" href="Colimit-Lemmas.html#7606" class="Bound">U</a> <a id="8047" href="Colimit-Lemmas.html#7624" class="Bound">lifted-colim-obj</a>
    <a id="8068" href="Colimit-Lemmas.html#8021" class="Function">test</a> <a id="8073" class="Symbol">=</a> <a id="8075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="8084" class="Comment">-- so, we now only need to lift the colimit along &#39;U&#39;</a>

    <a id="8143" href="Colimit-Lemmas.html#8143" class="Function">Sub-Cocone</a> <a id="8154" class="Symbol">:</a> <a id="8156" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8163" href="Colimit-Lemmas.html#7608" class="Bound">J</a>
    <a id="8169" href="Colimit-Lemmas.html#8143" class="Function">Sub-Cocone</a> <a id="8180" class="Symbol">=</a> <a id="8182" class="Keyword">record</a> <a id="8189" class="Symbol">{</a>
      <a id="8197" href="Categories.Diagram.Cocone.html#588" class="Field">N</a> <a id="8199" class="Symbol">=</a> <a id="8201" href="Colimit-Lemmas.html#7624" class="Bound">lifted-colim-obj</a> <a id="8218" class="Symbol">;</a>
      <a id="8226" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="8233" class="Symbol">=</a> <a id="8235" class="Keyword">record</a> <a id="8242" class="Symbol">{</a> <a id="8244" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="8246" class="Symbol">=</a> <a id="8248" href="Categories.Diagram.Colimit.html#1204" class="Function">C-colim.proj</a> <a id="8261" class="Symbol">;</a> <a id="8263" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="8271" class="Symbol">=</a> <a id="8273" href="Categories.Diagram.Colimit.html#1221" class="Function">C-colim.colimit-commute</a> <a id="8297" class="Symbol">}</a> <a id="8299" class="Symbol">}</a>

    <a id="8306" href="Colimit-Lemmas.html#8306" class="Function">Sub-Cocone-ump</a> <a id="8321" class="Symbol">:</a> <a id="8323" class="Symbol">{</a><a id="8324" href="Colimit-Lemmas.html#8324" class="Bound">other</a> <a id="8330" class="Symbol">:</a> <a id="8332" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8339" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="8340" class="Symbol">}</a> <a id="8342" class="Symbol">→</a> <a id="8344" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="8352" href="Colimit-Lemmas.html#7608" class="Bound">J</a> <a id="8354" href="Colimit-Lemmas.html#8143" class="Function">Sub-Cocone</a> <a id="8365" href="Colimit-Lemmas.html#8324" class="Bound">other</a>
    <a id="8375" href="Colimit-Lemmas.html#8306" class="Function">Sub-Cocone-ump</a> <a id="8390" class="Symbol">{</a><a id="8391" href="Colimit-Lemmas.html#8391" class="Bound">other</a><a id="8396" class="Symbol">}</a> <a id="8398" class="Symbol">=</a>
      <a id="8406" class="Keyword">record</a> <a id="8413" class="Symbol">{</a>
        <a id="8423" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="8427" class="Symbol">=</a> <a id="8429" href="Colimit-Lemmas.html#8683" class="Function">morph</a> <a id="8435" class="Symbol">;</a>
        <a id="8445" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="8453" class="Symbol">=</a> <a id="8455" class="Symbol">λ</a> <a id="8457" class="Symbol">{</a><a id="8458" href="Colimit-Lemmas.html#8458" class="Bound">X</a><a id="8459" class="Symbol">}</a> <a id="8461" class="Symbol">→</a>
          <a id="8473" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="8489" class="Symbol">(</a><a id="8490" href="Categories.Object.Initial.html#478" class="Function">C-colim.initial.!</a> <a id="8508" class="Symbol">{</a><a id="8509" class="Argument">A</a> <a id="8511" class="Symbol">=</a> <a id="8513" href="Colimit-Lemmas.html#8589" class="Function">C-other</a><a id="8520" class="Symbol">})</a>
        <a id="8531" class="Symbol">}</a>
      <a id="8539" class="Keyword">where</a>
        <a id="8553" class="Keyword">module</a> <a id="8560" href="Colimit-Lemmas.html#8560" class="Module">other</a> <a id="8566" class="Symbol">=</a> <a id="8568" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="8575" href="Colimit-Lemmas.html#8391" class="Bound">other</a>
        <a id="8589" href="Colimit-Lemmas.html#8589" class="Function">C-other</a> <a id="8597" class="Symbol">:</a> <a id="8599" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="8615" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="8617" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8620" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="8621" class="Symbol">)</a>
        <a id="8631" href="Colimit-Lemmas.html#8589" class="Function">C-other</a> <a id="8639" class="Symbol">=</a> <a id="8641" class="Symbol">(</a><a id="8642" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="8665" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="8666" class="Symbol">)</a> <a id="8668" href="Colimit-Lemmas.html#8391" class="Bound">other</a><a id="8673" class="Symbol">)</a>
        <a id="8683" href="Colimit-Lemmas.html#8683" class="Function">morph</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="8693" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="8695" href="Categories.Diagram.Colimit.html#1191" class="Function">C-colim.coapex</a> <a id="8710" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="8712" href="Colimit-Lemmas.html#7606" class="Bound">U</a> <a id="8714" href="Categories.Diagram.Cocone.html#588" class="Field">other.N</a> <a id="8722" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="8732" href="Colimit-Lemmas.html#8683" class="Function">morph</a> <a id="8738" class="Symbol">=</a> <a id="8740" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="8752" class="Symbol">(</a><a id="8753" href="Categories.Object.Initial.html#478" class="Function">C-colim.initial.!</a> <a id="8771" class="Symbol">{</a><a id="8772" class="Argument">A</a> <a id="8774" class="Symbol">=</a> <a id="8776" href="Colimit-Lemmas.html#8589" class="Function">C-other</a><a id="8783" class="Symbol">})</a>

    <a id="8791" href="Colimit-Lemmas.html#8791" class="Function">Sub-Cocone-initial</a> <a id="8810" class="Symbol">:</a> <a id="8812" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a> <a id="8822" class="Symbol">(</a><a id="8823" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="8831" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="8832" class="Symbol">)</a> <a id="8834" href="Colimit-Lemmas.html#8143" class="Function">Sub-Cocone</a>
    <a id="8849" href="Colimit-Lemmas.html#8791" class="Function">Sub-Cocone-initial</a> <a id="8868" class="Symbol">=</a> <a id="8870" class="Keyword">record</a> <a id="8877" class="Symbol">{</a>
      <a id="8885" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="8887" class="Symbol">=</a> <a id="8889" href="Colimit-Lemmas.html#8306" class="Function">Sub-Cocone-ump</a> <a id="8904" class="Symbol">;</a>
      <a id="8912" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="8921" class="Symbol">=</a> <a id="8923" class="Symbol">λ</a> <a id="8925" class="Symbol">{</a><a id="8926" href="Colimit-Lemmas.html#8926" class="Bound">other</a> <a id="8932" class="Symbol">:</a> <a id="8934" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="8941" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="8942" class="Symbol">}</a> <a id="8944" href="Colimit-Lemmas.html#8944" class="Bound">cocone-morph</a> <a id="8957" class="Symbol">→</a>
        <a id="8967" class="Keyword">let</a>
          <a id="8981" class="Keyword">module</a> <a id="8988" href="Colimit-Lemmas.html#8988" class="Module">other</a> <a id="8994" class="Symbol">=</a> <a id="8996" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="9003" href="Colimit-Lemmas.html#8926" class="Bound">other</a>
          <a id="9019" class="Keyword">module</a> <a id="9026" href="Colimit-Lemmas.html#9026" class="Module">cocone-morph</a> <a id="9039" class="Symbol">=</a> <a id="9041" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="9049" href="Colimit-Lemmas.html#8944" class="Bound">cocone-morph</a>
          <a id="9072" href="Colimit-Lemmas.html#9072" class="Bound">C-other</a> <a id="9080" class="Symbol">:</a> <a id="9082" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9089" class="Symbol">(</a><a id="9090" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9098" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="9100" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9103" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="9104" class="Symbol">)</a>
          <a id="9116" href="Colimit-Lemmas.html#9072" class="Bound">C-other</a> <a id="9124" class="Symbol">=</a> <a id="9126" class="Symbol">(</a><a id="9127" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9150" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a><a id="9151" class="Symbol">)</a> <a id="9153" href="Colimit-Lemmas.html#8926" class="Bound">other</a><a id="9158" class="Symbol">)</a>

          <a id="9171" class="Comment">-- send the cocone &#39;other&#39; down to C:</a>
          <a id="9219" href="Colimit-Lemmas.html#9219" class="Bound">C-cocone-morph</a> <a id="9234" class="Symbol">:</a> <a id="9236" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="9244" class="Symbol">(</a><a id="9245" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="9253" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="9255" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9258" href="Colimit-Lemmas.html#7608" class="Bound">J</a><a id="9259" class="Symbol">)</a> <a id="9261" href="Categories.Diagram.Colimit.html#1122" class="Function">C-colim.colimit</a> <a id="9277" href="Colimit-Lemmas.html#9072" class="Bound">C-other</a>
          <a id="9295" href="Colimit-Lemmas.html#9219" class="Bound">C-cocone-morph</a> <a id="9310" class="Symbol">=</a> <a id="9312" class="Keyword">record</a> <a id="9319" class="Symbol">{</a>
            <a id="9333" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="9337" class="Symbol">=</a> <a id="9339" href="Categories.Diagram.Cocone.html#745" class="Field">cocone-morph.arr</a> <a id="9356" class="Symbol">;</a>
            <a id="9370" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="9378" class="Symbol">=</a> <a id="9380" class="Symbol">λ</a> <a id="9382" class="Symbol">{</a><a id="9383" href="Colimit-Lemmas.html#9383" class="Bound">X</a><a id="9384" class="Symbol">}</a> <a id="9386" class="Symbol">→</a> <a id="9388" href="Categories.Diagram.Cocone.html#770" class="Field">cocone-morph.commute</a> <a id="9409" class="Symbol">}</a>
        <a id="9419" class="Keyword">in</a>
        <a id="9430" href="Categories.Object.Initial.html#506" class="Field">IsInitial.!-unique</a> <a id="9449" href="Categories.Object.Initial.html#816" class="Function">C-colim.initial.⊥-is-initial</a> <a id="9478" href="Colimit-Lemmas.html#9219" class="Bound">C-cocone-morph</a>
      <a id="9499" class="Symbol">}</a>

<a id="HasCoproducts"></a><a id="9502" href="Colimit-Lemmas.html#9502" class="Function">HasCoproducts</a> <a id="9516" class="Symbol">:</a> <a id="9518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9522" class="Symbol">_</a>
<a id="9524" href="Colimit-Lemmas.html#9502" class="Function">HasCoproducts</a> <a id="9538" class="Symbol">=</a> <a id="9540" class="Symbol">∀</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Colimit-Lemmas.html#9543" class="Bound">A</a> <a id="9545" href="Colimit-Lemmas.html#9545" class="Bound">B</a> <a id="9547" class="Symbol">:</a> <a id="9549" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9554" class="Symbol">)</a> <a id="9556" class="Symbol">→</a> <a id="9558" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="9568" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="9570" href="Colimit-Lemmas.html#9543" class="Bound">A</a> <a id="9572" href="Colimit-Lemmas.html#9545" class="Bound">B</a>

<a id="9575" class="Keyword">module</a> <a id="9582" href="Colimit-Lemmas.html#9582" class="Module">_</a> <a id="9584" class="Symbol">{</a><a id="9585" href="Colimit-Lemmas.html#9585" class="Bound">A</a> <a id="9587" href="Colimit-Lemmas.html#9587" class="Bound">B</a> <a id="9589" href="Colimit-Lemmas.html#9589" class="Bound">C</a> <a id="9591" class="Symbol">:</a> <a id="9593" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9598" class="Symbol">}</a> <a id="9600" class="Symbol">(</a><a id="9601" href="Colimit-Lemmas.html#9601" class="Bound">p</a> <a id="9603" class="Symbol">:</a> <a id="9605" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="9615" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a> <a id="9617" href="Colimit-Lemmas.html#9585" class="Bound">A</a> <a id="9619" href="Colimit-Lemmas.html#9587" class="Bound">B</a><a id="9620" class="Symbol">)</a> <a id="9622" class="Keyword">where</a>
  <a id="9630" class="Keyword">open</a> <a id="9635" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="9644" href="Colimit-Lemmas.html#147" class="Bound">𝒞</a>
  <a id="9648" class="Keyword">module</a> <a id="9655" href="Colimit-Lemmas.html#9655" class="Module">p</a> <a id="9657" class="Symbol">=</a> <a id="9659" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="9669" href="Colimit-Lemmas.html#9601" class="Bound">p</a>
  <a id="9673" class="Keyword">record</a> <a id="9680" href="Colimit-Lemmas.html#9680" class="Record">CoproductCases</a> <a id="9695" class="Symbol">(</a><a id="9696" href="Colimit-Lemmas.html#9696" class="Bound">f</a> <a id="9698" href="Colimit-Lemmas.html#9698" class="Bound">g</a> <a id="9700" class="Symbol">:</a> <a id="9702" href="Categories.Object.Coproduct.html#476" class="Field">p.A+B</a> <a id="9708" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9710" href="Colimit-Lemmas.html#9589" class="Bound">C</a><a id="9711" class="Symbol">)</a> <a id="9713" class="Symbol">:</a> <a id="9715" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9719" href="Colimit-Lemmas.html#143" class="Bound">e</a> <a id="9721" class="Keyword">where</a>
    <a id="9731" class="Keyword">field</a>
      <a id="9743" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="9762" class="Symbol">:</a> <a id="9764" href="Colimit-Lemmas.html#9696" class="Bound">f</a> <a id="9766" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9768" href="Categories.Object.Coproduct.html#492" class="Field">p.i₁</a> <a id="9773" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9775" href="Colimit-Lemmas.html#9698" class="Bound">g</a> <a id="9777" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9779" href="Categories.Object.Coproduct.html#492" class="Field">p.i₁</a>
      <a id="9790" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="9809" class="Symbol">:</a> <a id="9811" href="Colimit-Lemmas.html#9696" class="Bound">f</a> <a id="9813" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9815" href="Categories.Object.Coproduct.html#512" class="Field">p.i₂</a> <a id="9820" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9822" href="Colimit-Lemmas.html#9698" class="Bound">g</a> <a id="9824" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9826" href="Categories.Object.Coproduct.html#512" class="Field">p.i₂</a>

  <a id="9834" class="Comment">-- The injections of a coproduct are jointly epic:</a>
  <a id="9887" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="9910" class="Symbol">:</a>
    <a id="9916" class="Symbol">∀</a> <a id="9918" class="Symbol">{</a><a id="9919" href="Colimit-Lemmas.html#9919" class="Bound">f</a> <a id="9921" href="Colimit-Lemmas.html#9921" class="Bound">g</a> <a id="9923" class="Symbol">:</a> <a id="9925" href="Categories.Object.Coproduct.html#476" class="Field">p.A+B</a> <a id="9931" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9933" href="Colimit-Lemmas.html#9589" class="Bound">C</a><a id="9934" class="Symbol">}</a> <a id="9936" class="Symbol">→</a> <a id="9938" href="Colimit-Lemmas.html#9680" class="Record">CoproductCases</a> <a id="9953" href="Colimit-Lemmas.html#9919" class="Bound">f</a> <a id="9955" href="Colimit-Lemmas.html#9921" class="Bound">g</a> <a id="9957" class="Symbol">→</a> <a id="9959" href="Colimit-Lemmas.html#9919" class="Bound">f</a> <a id="9961" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9963" href="Colimit-Lemmas.html#9921" class="Bound">g</a>
  <a id="9967" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="9990" class="Symbol">{</a><a id="9991" href="Colimit-Lemmas.html#9991" class="Bound">f</a><a id="9992" class="Symbol">}</a> <a id="9994" class="Symbol">{</a><a id="9995" href="Colimit-Lemmas.html#9995" class="Bound">g</a><a id="9996" class="Symbol">}</a> <a id="9998" href="Colimit-Lemmas.html#9998" class="Bound">cases</a> <a id="10004" class="Symbol">=</a>
    <a id="10010" class="Keyword">let</a>
      <a id="10020" class="Keyword">open</a> <a id="10025" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="10044" class="Keyword">open</a> <a id="10049" href="Colimit-Lemmas.html#9680" class="Module">CoproductCases</a> <a id="10064" href="Colimit-Lemmas.html#9998" class="Bound">cases</a>
    <a id="10074" class="Keyword">in</a>
    <a id="10081" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="10091" href="Colimit-Lemmas.html#9991" class="Bound">f</a> <a id="10093" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10097" href="Categories.Object.Coproduct.html#689" class="Function">p.g-η</a> <a id="10103" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="10109" href="Categories.Object.Coproduct.html#532" class="Field Operator">p.[</a> <a id="10113" href="Colimit-Lemmas.html#9991" class="Bound">f</a> <a id="10115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10117" href="Categories.Object.Coproduct.html#492" class="Field">p.i₁</a> <a id="10122" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="10124" href="Colimit-Lemmas.html#9991" class="Bound">f</a> <a id="10126" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10128" href="Categories.Object.Coproduct.html#512" class="Field">p.i₂</a> <a id="10133" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="10135" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10138" href="Categories.Object.Coproduct.html#816" class="Function">p.[]-cong₂</a> <a id="10149" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="10168" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="10187" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10193" href="Categories.Object.Coproduct.html#532" class="Field Operator">p.[</a> <a id="10197" href="Colimit-Lemmas.html#9995" class="Bound">g</a> <a id="10199" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10201" href="Categories.Object.Coproduct.html#492" class="Field">p.i₁</a> <a id="10206" href="Categories.Object.Coproduct.html#532" class="Field Operator">,</a> <a id="10208" href="Colimit-Lemmas.html#9995" class="Bound">g</a> <a id="10210" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10212" href="Categories.Object.Coproduct.html#512" class="Field">p.i₂</a> <a id="10217" href="Categories.Object.Coproduct.html#532" class="Field Operator">]</a> <a id="10219" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10222" href="Categories.Object.Coproduct.html#689" class="Function">p.g-η</a> <a id="10228" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="10234" href="Colimit-Lemmas.html#9995" class="Bound">g</a>
    <a id="10240" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Construction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Construction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Comment">-- The construction in its most general Form</a>

<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="133" class="Keyword">open</a> <a id="138" class="Keyword">import</a> <a id="145" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="278" class="Keyword">open</a> <a id="283" class="Keyword">import</a> <a id="290" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Filtered.html" class="Module">Filtered</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="502" class="Symbol">)</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="CoalgColim.html" class="Module">CoalgColim</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Data.Product.html" class="Module">Data.Product</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Categories.Category.Construction.F-Algebras.html" class="Module">Categories.Category.Construction.F-Algebras</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Categories.Functor.Properties.html#1132" class="Function">Full</a><a id="792" class="Symbol">)</a>
<a id="794" class="Keyword">open</a> <a id="799" class="Keyword">import</a> <a id="806" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a> <a id="850" class="Keyword">using</a> <a id="856" class="Symbol">(</a><a id="857" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Categories.Functor.Construction.SubCategory.Properties.html" class="Module">Categories.Functor.Construction.SubCategory.Properties</a> <a id="933" class="Keyword">using</a> <a id="939" class="Symbol">(</a><a id="940" href="Categories.Functor.Construction.SubCategory.Properties.html#729" class="Function">FullSubFull</a><a id="951" class="Symbol">)</a>

<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>
<a id="985" class="Keyword">open</a> <a id="990" class="Keyword">import</a> <a id="997" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="1012" class="Keyword">open</a> <a id="1017" class="Keyword">import</a> <a id="1024" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="1044" class="Keyword">module</a> <a id="1051" href="Construction.html" class="Module">Construction</a> <a id="1064" class="Symbol">{</a><a id="1065" href="Construction.html#1065" class="Bound">o</a> <a id="1067" href="Construction.html#1067" class="Bound">ℓ</a><a id="1068" class="Symbol">}</a>
  <a id="1072" class="Symbol">(</a><a id="1073" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Construction.html#1065" class="Bound">o</a> <a id="1089" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1091" href="Construction.html#1067" class="Bound">ℓ</a><a id="1092" class="Symbol">)</a> <a id="1094" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1096" href="Construction.html#1067" class="Bound">ℓ</a><a id="1097" class="Symbol">)</a>
  <a id="1101" class="Symbol">(</a><a id="1102" href="Construction.html#1102" class="Bound">F</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1118" href="Construction.html#1073" class="Bound">𝒞</a><a id="1119" class="Symbol">)</a>
  <a id="1123" class="Symbol">{</a><a id="1124" href="Construction.html#1124" class="Bound">fil-level</a> <a id="1134" class="Symbol">:</a> <a id="1136" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1141" class="Symbol">}</a>
  <a id="1145" class="Symbol">(</a><a id="1146" href="Construction.html#1146" class="Bound">Fil</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Construction.html#1065" class="Bound">o</a> <a id="1164" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1166" href="Construction.html#1067" class="Bound">ℓ</a><a id="1167" class="Symbol">)</a> <a id="1169" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1171" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1179" href="Construction.html#1124" class="Bound">fil-level</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="1222" class="Symbol">(</a><a id="1223" href="Construction.html#1223" class="Bound">Fil-to-filtered</a> <a id="1239" class="Symbol">:</a> <a id="1241" class="Symbol">∀</a> <a id="1243" class="Symbol">{</a><a id="1244" href="Construction.html#1244" class="Bound">𝒟</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Construction.html#1065" class="Bound">o</a> <a id="1260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1262" href="Construction.html#1067" class="Bound">ℓ</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1267" href="Construction.html#1067" class="Bound">ℓ</a><a id="1268" class="Symbol">}</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Construction.html#1146" class="Bound">Fil</a> <a id="1276" href="Construction.html#1244" class="Bound">𝒟</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Filtered.html#2499" class="Record">filtered</a> <a id="1289" href="Construction.html#1244" class="Bound">𝒟</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Comment">-- .. which implies filtered</a>
  <a id="1323" class="Symbol">(</a><a id="1324" href="Construction.html#1324" class="Bound">𝒞-acc</a> <a id="1330" class="Symbol">:</a> <a id="1332" href="Accessible-Category.html#3754" class="Record">Accessible</a> <a id="1343" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Construction.html#1065" class="Bound">o</a> <a id="1348" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1350" href="Construction.html#1067" class="Bound">ℓ</a><a id="1351" class="Symbol">)</a> <a id="1353" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1355" href="Construction.html#1067" class="Bound">ℓ</a> <a id="1357" href="Construction.html#1146" class="Bound">Fil</a> <a id="1361" href="Construction.html#1223" class="Bound">Fil-to-filtered</a><a id="1376" class="Symbol">)</a>
  <a id="1380" class="Keyword">where</a>

<a id="1387" class="Keyword">open</a> <a id="1392" class="Keyword">import</a> <a id="1399" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="1419" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1421" href="Construction.html#1102" class="Bound">F</a>
<a id="1423" class="Keyword">open</a> <a id="1428" class="Keyword">import</a> <a id="1435" href="Unique-Proj.html" class="Module">Unique-Proj</a> <a id="1447" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1449" href="Construction.html#1102" class="Bound">F</a> <a id="1451" href="Construction.html#1146" class="Bound">Fil</a> <a id="1455" href="Construction.html#1223" class="Bound">Fil-to-filtered</a>
<a id="1471" class="Keyword">open</a> <a id="1476" class="Keyword">import</a> <a id="1483" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="1513" href="Construction.html#1073" class="Bound">𝒞</a>
<a id="1515" class="Keyword">open</a> <a id="1520" class="Keyword">import</a> <a id="1527" href="Lambek.html" class="Module">Lambek</a> <a id="1534" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1536" href="Construction.html#1102" class="Bound">F</a>

<a id="1539" class="Keyword">private</a>
    <a id="1551" class="Keyword">module</a> <a id="𝒞"></a><a id="1558" href="Construction.html#1558" class="Module">𝒞</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1571" href="Construction.html#1073" class="Bound">𝒞</a>
    <a id="1577" class="Keyword">module</a> <a id="𝒞-acc"></a><a id="1584" href="Construction.html#1584" class="Module">𝒞-acc</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Accessible-Category.html#3754" class="Module">Accessible</a> <a id="1603" href="Construction.html#1324" class="Bound">𝒞-acc</a>
    <a id="1613" class="Keyword">module</a> <a id="F"></a><a id="1620" href="Construction.html#1620" class="Module">F</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1632" href="Construction.html#1102" class="Bound">F</a>
    <a id="1638" class="Keyword">module</a> <a id="V"></a><a id="1645" href="Construction.html#1645" class="Module">V</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1657" class="Symbol">(</a><a id="1658" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1675" class="Symbol">{</a><a id="1676" class="Argument">𝒞</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Construction.html#1073" class="Bound">𝒞</a><a id="1681" class="Symbol">}</a> <a id="1683" class="Symbol">{</a><a id="1684" class="Argument">F</a> <a id="1686" class="Symbol">=</a> <a id="1688" href="Construction.html#1102" class="Bound">F</a><a id="1689" class="Symbol">})</a>


<a id="1694" class="Comment">-- Here, we instantiate the diagram for the main colimit/construction:</a>
<a id="1765" class="Comment">-- We consider coalgebras whose carrier come from the family 𝒞-acc.fin</a>
<a id="1836" class="Comment">-- and which satisfy &#39;IsRecursive&#39;:</a>
<a id="1872" class="Keyword">open</a> <a id="1877" class="Keyword">import</a> <a id="1884" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a> <a id="1902" href="Construction.html#1073" class="Bound">𝒞</a> <a id="1904" href="Construction.html#1102" class="Bound">F</a> <a id="1906" href="Accessible-Category.html#3928" class="Field">𝒞-acc.fin</a> <a id="1916" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a>

<a id="1929" class="Keyword">module</a> <a id="TerminalRecursive"></a><a id="1936" href="Construction.html#1936" class="Module">TerminalRecursive</a>
       <a id="1961" class="Symbol">(</a><a id="1962" href="Construction.html#1962" class="Bound">carrier-colimit</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1988" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a><a id="2011" class="Symbol">)</a>
       <a id="2020" class="Comment">-- ^- the colimit of all recursive coalgebras with carrier in 𝒞-acc.fin</a>
       <a id="2099" class="Symbol">(</a><a id="2100" href="Construction.html#2100" class="Bound">coalgebras-filtered</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Construction.html#1146" class="Bound">Fil</a> <a id="2126" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a><a id="2143" class="Symbol">)</a>
       <a id="2152" class="Comment">-- ^- the assumption that above colimit is Fil(tered)</a>
       <a id="2213" class="Symbol">(</a><a id="2214" href="Construction.html#2214" class="Bound">F-finitary</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2245" href="Coalgebra.IdxProp.html#1566" class="Function">forget-IdxPropCoalgebra</a> <a id="2269" href="Construction.html#1102" class="Bound">F</a><a id="2270" class="Symbol">)</a>
       <a id="2279" class="Keyword">where</a>

  <a id="2288" class="Keyword">open</a> <a id="2293" class="Keyword">import</a> <a id="2300" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">o&#39;</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Construction.html#1065" class="Bound">o</a> <a id="2328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2330" href="Construction.html#1067" class="Bound">ℓ</a><a id="2331" class="Symbol">}</a> <a id="2333" class="Symbol">{</a><a id="2334" class="Argument">ℓ&#39;</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Construction.html#1067" class="Bound">ℓ</a><a id="2340" class="Symbol">}</a> <a id="2342" href="Construction.html#1073" class="Bound">𝒞</a> <a id="2344" href="Construction.html#1102" class="Bound">F</a> <a id="2346" href="Construction.html#1146" class="Bound">Fil</a>
  <a id="2352" class="Keyword">open</a> <a id="2357" class="Keyword">import</a> <a id="2364" href="Iterate.html" class="Module">Iterate</a> <a id="2372" class="Symbol">{</a><a id="2373" class="Argument">o&#39;</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Construction.html#1065" class="Bound">o</a> <a id="2380" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2382" href="Construction.html#1067" class="Bound">ℓ</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">{</a><a id="2386" class="Argument">ℓ&#39;</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Construction.html#1067" class="Bound">ℓ</a><a id="2392" class="Symbol">}</a> <a id="2394" href="Construction.html#1073" class="Bound">𝒞</a> <a id="2396" href="Construction.html#1102" class="Bound">F</a> <a id="2398" href="Construction.html#1146" class="Bound">Fil</a> <a id="2402" href="Construction.html#1223" class="Bound">Fil-to-filtered</a> <a id="2418" href="Construction.html#1324" class="Bound">𝒞-acc</a>
  <a id="2426" class="Keyword">private</a>
    <a id="2438" class="Keyword">module</a> <a id="TerminalRecursive.carrier-colimit"></a><a id="2445" href="Construction.html#2445" class="Module">carrier-colimit</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2471" href="Construction.html#1962" class="Bound">carrier-colimit</a>

  <a id="2490" class="Comment">-- if the finite recursive coalgebras have a colimit on the object level,</a>
  <a id="2566" class="Comment">-- then this lifts to the category of coalgebras:</a>
  <a id="TerminalRecursive.A,α"></a><a id="2618" href="Construction.html#2618" class="Function">A,α</a> <a id="2622" class="Symbol">:</a> <a id="2624" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="2635" class="Symbol">{</a><a id="2636" href="Construction.html#1065" class="Bound">o</a> <a id="2638" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2640" href="Construction.html#1067" class="Bound">ℓ</a><a id="2641" class="Symbol">}</a> <a id="2643" class="Symbol">{</a><a id="2644" href="Construction.html#1067" class="Bound">ℓ</a><a id="2645" class="Symbol">}</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Construction.html#1067" class="Bound">ℓ</a><a id="2649" class="Symbol">}</a> <a id="2651" href="Construction.html#1073" class="Bound">𝒞</a> <a id="2653" href="Construction.html#1102" class="Bound">F</a> <a id="2655" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a>
  <a id="2673" href="Construction.html#2618" class="Function">A,α</a> <a id="2677" class="Symbol">=</a> <a id="2679" class="Keyword">record</a>
        <a id="2694" class="Symbol">{</a> <a id="2696" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Coalgebra.IdxProp.html#1301" class="Function">IdxPropCoalgebras</a>
        <a id="2726" class="Symbol">;</a> <a id="2728" href="CoalgColim.html#1193" class="Field">D</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a>
        <a id="2755" class="Symbol">;</a> <a id="2757" href="CoalgColim.html#1275" class="Field">all-have-prop</a> <a id="2771" class="Symbol">=</a>
          <a id="2783" class="Symbol">λ</a> <a id="2785" class="Symbol">{</a><a id="2786" href="Construction.html#2786" class="Bound">i</a><a id="2787" class="Symbol">}</a> <a id="2789" class="Symbol">→</a> <a id="2791" class="Keyword">record</a> <a id="2798" class="Symbol">{</a>
            <a id="2812" href="Iterate.Assumptions.html#1148" class="Field">finite-carrier</a> <a id="2827" class="Symbol">=</a> <a id="2829" href="Accessible-Category.html#3999" class="Field">𝒞-acc.fin-presentable</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Coalgebra.IdxProp.html#993" class="Field">IdxPropCoalgebra.carrier</a> <a id="2877" href="Construction.html#2786" class="Bound">i</a><a id="2878" class="Symbol">)</a> <a id="2880" class="Symbol">;</a>
            <a id="2894" href="Iterate.Assumptions.html#1226" class="Field">is-recursive</a> <a id="2907" class="Symbol">=</a> <a id="2909" href="Coalgebra.IdxProp.html#1219" class="Field">IdxPropCoalgebra.has-prop</a> <a id="2935" href="Construction.html#2786" class="Bound">i</a> <a id="2937" class="Symbol">}</a>
        <a id="2947" class="Symbol">;</a> <a id="2949" href="CoalgColim.html#1369" class="Field">cocone</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="2983" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a> <a id="2998" href="Construction.html#1962" class="Bound">carrier-colimit</a>
        <a id="3022" class="Symbol">;</a> <a id="3024" href="CoalgColim.html#1428" class="Field">carrier-colimitting</a> <a id="3044" class="Symbol">=</a> <a id="3046" href="F-Coalgebra-Colimit.html#6528" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="3085" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a> <a id="3100" href="Construction.html#1962" class="Bound">carrier-colimit</a>
        <a id="3124" class="Symbol">}</a>
  <a id="3128" class="Keyword">module</a> <a id="TerminalRecursive.A,α"></a><a id="3135" href="Construction.html#3135" class="Module">A,α</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="CoalgColim.html#890" class="Module">CoalgColim.CoalgColim</a> <a id="3163" href="Construction.html#2618" class="Function">A,α</a>

  <a id="3170" class="Comment">-- All coalgebras in the diagram for A,α are recursive, and so is A,α itself:</a>
  <a id="TerminalRecursive.A,α-recursive"></a><a id="3250" href="Construction.html#3250" class="Function">A,α-recursive</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="3278" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a>
  <a id="3297" href="Construction.html#3250" class="Function">A,α-recursive</a> <a id="3311" class="Symbol">=</a>
    <a id="3317" href="Coalgebra.Recursive.html#9666" class="Function">Limitting-Cocone-IsRecursive</a> <a id="3346" href="CoalgColim.html#1193" class="Function">A,α.D</a>
      <a id="3358" href="Coalgebra.IdxProp.html#1219" class="Field">IdxPropCoalgebra.has-prop</a>
      <a id="3390" href="CoalgColim.html#1369" class="Function">A,α.cocone</a> <a id="3401" href="CoalgColim.html#1428" class="Function">A,α.carrier-colimitting</a>

  <a id="3428" class="Comment">-- Applying the Functor F to A,α again yields a locally finrec coalgebra:</a>
  <a id="TerminalRecursive.FA,Fα"></a><a id="3504" href="Construction.html#3504" class="Function">FA,Fα</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="3523" href="Construction.html#1073" class="Bound">𝒞</a> <a id="3525" href="Construction.html#1102" class="Bound">F</a> <a id="3527" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a>
  <a id="3545" href="Construction.html#3504" class="Function">FA,Fα</a> <a id="3551" class="Symbol">=</a> <a id="3553" href="Iterate.html#2572" class="Function">iterate-CoalgColimit</a> <a id="3574" href="Construction.html#2618" class="Function">A,α</a> <a id="3578" href="Construction.html#2100" class="Bound">coalgebras-filtered</a> <a id="3598" href="Construction.html#2214" class="Bound">F-finitary</a>
  <a id="3611" class="Keyword">module</a> <a id="TerminalRecursive.FA,Fα"></a><a id="3618" href="Construction.html#3618" class="Module">FA,Fα</a> <a id="3624" class="Symbol">=</a> <a id="3626" href="CoalgColim.html#890" class="Module">CoalgColim.CoalgColim</a> <a id="3648" href="Construction.html#3504" class="Function">FA,Fα</a>

  <a id="3657" class="Comment">-- For the universal property of A,α , we use that the diagram</a>
  <a id="3722" class="Comment">-- scheme of A,α is full:</a>
  <a id="TerminalRecursive.A,α-scheme-Full"></a><a id="3750" href="Construction.html#3750" class="Function">A,α-scheme-Full</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Helper-Definitions.html#422" class="Record">Full-≈</a> <a id="3775" href="Coalgebra.IdxProp.html#1436" class="Function">forget-IdxProp</a>
  <a id="3792" href="Construction.html#3750" class="Function">A,α-scheme-Full</a> <a id="3808" class="Symbol">=</a> <a id="3810" class="Keyword">record</a> <a id="3817" class="Symbol">{</a>
    <a id="3823" href="Helper-Definitions.html#719" class="Field">preimage</a> <a id="3832" class="Symbol">=</a> <a id="3834" class="Symbol">λ</a> <a id="3836" href="Construction.html#3836" class="Bound">X</a> <a id="3838" href="Construction.html#3838" class="Bound">Y</a> <a id="3840" href="Construction.html#3840" class="Bound">f</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Construction.html#3840" class="Bound">f</a> <a id="3846" class="Symbol">;</a>
    <a id="3852" href="Helper-Definitions.html#786" class="Field">preimage-prop</a> <a id="3866" class="Symbol">=</a> <a id="3868" class="Symbol">λ</a> <a id="3870" href="Construction.html#3870" class="Bound">X</a> <a id="3872" href="Construction.html#3872" class="Bound">Y</a> <a id="3874" href="Construction.html#3874" class="Bound">f</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Relation.Binary.Structures.html#1596" class="Function">Category.Equiv.refl</a> <a id="3898" href="Construction.html#1073" class="Bound">𝒞</a>
    <a id="3904" class="Symbol">}</a>

  <a id="3909" class="Comment">-- Since the diagram scheme for A,α is full, we obtain that</a>
  <a id="3971" class="Comment">-- the colimit injections are the only coalgebra morphisms</a>
  <a id="4032" class="Comment">-- from coalgebras in the diagram to A,α:</a>
  <a id="TerminalRecursive.A,α-proj-uniq"></a><a id="4076" href="Construction.html#4076" class="Function">A,α-proj-uniq</a> <a id="4090" class="Symbol">:</a> <a id="4092" class="Symbol">(</a><a id="4093" href="Construction.html#4093" class="Bound">i</a> <a id="4095" class="Symbol">:</a> <a id="4097" href="Categories.Category.Core.html#559" class="Function">A,α.𝒟.Obj</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="4123" href="Construction.html#1102" class="Bound">F</a> <a id="4125" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="4127" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="4135" href="Construction.html#4093" class="Bound">i</a> <a id="4137" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="4143" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="4160" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="4164" href="Construction.html#4076" class="Function">A,α-proj-uniq</a> <a id="4178" href="Construction.html#4178" class="Bound">i</a> <a id="4180" class="Symbol">=</a> <a id="4182" class="Keyword">record</a> <a id="4189" class="Symbol">{</a>
    <a id="4195" href="Helper-Definitions.html#1058" class="Field">arr</a> <a id="4199" class="Symbol">=</a> <a id="4201" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="4216" href="Construction.html#4178" class="Bound">i</a> <a id="4218" class="Symbol">;</a>
    <a id="4224" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="4231" class="Symbol">=</a> <a id="4233" class="Symbol">λ</a> <a id="4235" href="Construction.html#4235" class="Bound">h</a> <a id="4237" class="Symbol">→</a> <a id="4239" class="Keyword">let</a>
        <a id="4251" class="Keyword">open</a> <a id="4256" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="4279" href="Construction.html#1102" class="Bound">F</a><a id="4280" class="Symbol">)</a>
        <a id="4290" class="Keyword">open</a> <a id="4295" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="4314" class="Keyword">in</a> <a id="4317" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4331" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="4346" href="Construction.html#4178" class="Bound">i</a>
          <a id="4358" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4362" href="Unique-Proj.html#6814" class="Function">unique-proj</a> <a id="4374" href="Construction.html#2618" class="Function">A,α</a> <a id="4378" href="Construction.html#2214" class="Bound">F-finitary</a> <a id="4389" href="Construction.html#2100" class="Bound">coalgebras-filtered</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Construction.html#3750" class="Function">A,α-scheme-Full</a><a id="4425" class="Symbol">)</a> <a id="4427" href="Construction.html#4235" class="Bound">h</a> <a id="4429" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4439" href="Construction.html#4235" class="Bound">h</a>
        <a id="4449" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="4457" class="Symbol">}</a>

  <a id="4462" class="Comment">-- We can extend the above uniqueness property from the diagram scheme</a>
  <a id="4535" class="Comment">-- to all finrec coalgebras, so there is a unique coalgebra morphism from</a>
  <a id="4611" class="Comment">-- every finrec coalgebra to A,α:</a>
  <a id="TerminalRecursive.universal-property"></a><a id="4647" href="Construction.html#4647" class="Function">universal-property</a> <a id="4666" class="Symbol">:</a> <a id="4668" class="Symbol">∀</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Construction.html#4671" class="Bound">C</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="4687" href="Construction.html#1102" class="Bound">F</a><a id="4688" class="Symbol">)</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a> <a id="4708" href="Construction.html#4671" class="Bound">C</a> <a id="4710" class="Symbol">→</a>
                         <a id="4737" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="4750" href="Construction.html#1102" class="Bound">F</a> <a id="4752" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="4754" href="Construction.html#4671" class="Bound">C</a> <a id="4756" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="4762" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="4779" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="4783" href="Construction.html#4647" class="Function">universal-property</a> <a id="4802" href="Construction.html#4802" class="Bound">C</a> <a id="4804" href="Construction.html#4804" class="Bound">C-finrec</a> <a id="4813" class="Symbol">=</a> <a id="4815" class="Keyword">record</a>
    <a id="4826" class="Symbol">{</a> <a id="4828" href="Helper-Definitions.html#1058" class="Field">arr</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Helper-Definitions.html#1058" class="Function">proj-j.arr</a> <a id="4845" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4847" href="Construction.html#5957" class="Function">C→Dj</a>
    <a id="4856" class="Symbol">;</a> <a id="4858" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="4865" class="Symbol">=</a> <a id="4867" class="Symbol">λ</a> <a id="4869" href="Construction.html#4869" class="Bound">h</a> <a id="4871" class="Symbol">→</a>
      <a id="4879" class="Keyword">let</a> <a id="4883" class="Keyword">open</a> <a id="4888" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="4901" class="Keyword">in</a>
      <a id="4910" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4922" href="Helper-Definitions.html#1058" class="Function">proj-j.arr</a> <a id="4933" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4935" href="Construction.html#5957" class="Function">C→Dj</a> <a id="4940" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4943" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="4949" class="Symbol">(</a><a id="4950" href="Helper-Definitions.html#1080" class="Function">proj-j.unique</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Construction.html#4869" class="Bound">h</a> <a id="4967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4969" href="Construction.html#6043" class="Function">Dj→C</a><a id="4973" class="Symbol">))</a> <a id="4976" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4984" href="Construction.html#4869" class="Bound">h</a> <a id="4986" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4988" href="Construction.html#6043" class="Function">Dj→C</a> <a id="4993" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4995" href="Construction.html#5957" class="Function">C→Dj</a> <a id="5000" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5003" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="5009" href="Categories.Morphism.html#1484" class="Function">r.is-retract</a> <a id="5022" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5030" href="Construction.html#4869" class="Bound">h</a>
      <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5044" class="Symbol">}</a>
    <a id="5050" class="Keyword">where</a>
      <a id="5062" class="Comment">-- all compositions are on the level of coalgebra homomorphisms</a>
      <a id="5132" class="Keyword">open</a> <a id="5137" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5160" href="Construction.html#1102" class="Bound">F</a><a id="5161" class="Symbol">)</a>
      <a id="5169" class="Keyword">module</a> <a id="5176" href="Construction.html#5176" class="Module">C</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="5192" href="Construction.html#4802" class="Bound">C</a>
      <a id="5200" class="Comment">-- there is a split-mono to one of the presentable generators of 𝒞:</a>
      <a id="5274" href="Construction.html#5274" class="Function">split-mono</a> <a id="5285" class="Symbol">:</a> <a id="5287" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5290" href="Construction.html#5290" class="Bound">idx</a> <a id="5294" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5296" href="Accessible-Category.html#3912" class="Field">𝒞-acc.Idx</a> <a id="5306" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Categories.Morphism.html#1392" class="Record">Retract</a> <a id="5317" href="Construction.html#1073" class="Bound">𝒞</a> <a id="5319" href="Categories.Functor.Coalgebra.html#571" class="Function">C.A</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Accessible-Category.html#3928" class="Field">𝒞-acc.fin</a> <a id="5334" href="Construction.html#5290" class="Bound">idx</a><a id="5337" class="Symbol">))</a>
      <a id="5346" href="Construction.html#5274" class="Function">split-mono</a> <a id="5357" class="Symbol">=</a> <a id="5359" href="Accessible-Category.html#5234" class="Function">𝒞-acc.presentable-split-in-fin</a> <a id="5390" href="Categories.Functor.Coalgebra.html#571" class="Function">C.A</a>
        <a id="5402" class="Symbol">(</a><a id="5403" href="Iterate.Assumptions.html#1148" class="Field">FiniteRecursive.finite-carrier</a> <a id="5434" href="Construction.html#4804" class="Bound">C-finrec</a><a id="5442" class="Symbol">)</a>
      <a id="5450" href="Construction.html#5450" class="Function">j&#39;</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5461" href="Construction.html#5274" class="Function">split-mono</a>
      <a id="5478" href="Construction.html#5478" class="Function">r</a> <a id="5480" class="Symbol">=</a> <a id="5482" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5488" href="Construction.html#5274" class="Function">split-mono</a>
      <a id="5505" class="Keyword">module</a> <a id="5512" href="Construction.html#5512" class="Module">r</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="5524" href="Construction.html#5478" class="Function">r</a>
      <a id="5532" class="Comment">-- and thus this gives us a coalgebra in the diagram of B,β:</a>
      <a id="5599" href="Construction.html#5599" class="Function">j</a> <a id="5601" class="Symbol">:</a> <a id="5603" href="Categories.Category.Core.html#559" class="Function">A,α.𝒟.Obj</a>
      <a id="5619" href="Construction.html#5599" class="Function">j</a> <a id="5621" class="Symbol">=</a> <a id="5623" class="Keyword">record</a> <a id="5630" class="Symbol">{</a>
        <a id="5640" href="Coalgebra.IdxProp.html#993" class="Field">carrier</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Construction.html#5450" class="Function">j&#39;</a> <a id="5653" class="Symbol">;</a>
        <a id="5663" href="Coalgebra.IdxProp.html#1013" class="Field">structure</a> <a id="5673" class="Symbol">=</a> <a id="5675" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Coalgebra.Recursive.html#18630" class="Function">retract-coalgebra</a> <a id="5708" href="Construction.html#4802" class="Bound">C</a> <a id="5710" href="Construction.html#5478" class="Function">r</a><a id="5711" class="Symbol">)</a> <a id="5713" class="Symbol">;</a>
        <a id="5723" href="Coalgebra.IdxProp.html#1219" class="Field">has-prop</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Coalgebra.Recursive.html#20798" class="Function">retract-coalgebra-recursive</a> <a id="5762" href="Construction.html#4802" class="Bound">C</a> <a id="5764" href="Construction.html#5478" class="Function">r</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Iterate.Assumptions.html#1226" class="Field">FiniteRecursive.is-recursive</a> <a id="5796" href="Construction.html#4804" class="Bound">C-finrec</a><a id="5804" class="Symbol">)</a> <a id="5806" class="Symbol">}</a>

      <a id="5815" href="Construction.html#5815" class="Function">proj-j</a> <a id="5822" class="Symbol">:</a> <a id="5824" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5837" href="Construction.html#1102" class="Bound">F</a> <a id="5839" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="5841" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="5849" href="Construction.html#5599" class="Function">j</a> <a id="5851" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="5857" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="5874" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
      <a id="5882" href="Construction.html#5815" class="Function">proj-j</a> <a id="5889" class="Symbol">=</a> <a id="5891" href="Construction.html#4076" class="Function">A,α-proj-uniq</a> <a id="5905" href="Construction.html#5599" class="Function">j</a>
      <a id="5913" class="Keyword">module</a> <a id="5920" href="Construction.html#5920" class="Module">proj-j</a> <a id="5927" class="Symbol">=</a> <a id="5929" href="Helper-Definitions.html#889" class="Module">singleton-hom</a> <a id="5943" href="Construction.html#5815" class="Function">proj-j</a>

      <a id="5957" href="Construction.html#5957" class="Function">C→Dj</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5977" href="Construction.html#1102" class="Bound">F</a> <a id="5979" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="5981" href="Construction.html#4802" class="Bound">C</a> <a id="5983" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="5985" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="5993" href="Construction.html#5599" class="Function">j</a> <a id="5995" href="Categories.Category.html#502" class="Function Operator">]</a>
      <a id="6003" href="Construction.html#5957" class="Function">C→Dj</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Coalgebra.Recursive.html#18919" class="Function">retract-coalgebra-hom</a> <a id="6032" href="Construction.html#4802" class="Bound">C</a> <a id="6034" href="Construction.html#5478" class="Function">r</a>

      <a id="6043" href="Construction.html#6043" class="Function">Dj→C</a> <a id="6048" class="Symbol">:</a> <a id="6050" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6063" href="Construction.html#1102" class="Bound">F</a> <a id="6065" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="6067" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="6075" href="Construction.html#5599" class="Function">j</a> <a id="6077" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="6079" href="Construction.html#4802" class="Bound">C</a> <a id="6081" href="Categories.Category.html#502" class="Function Operator">]</a>
      <a id="6089" href="Construction.html#6043" class="Function">Dj→C</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Coalgebra.Recursive.html#19439" class="Function">retract-coalgebra-hom⁻¹</a> <a id="6120" href="Construction.html#4802" class="Bound">C</a> <a id="6122" href="Construction.html#5478" class="Function">r</a>

  <a id="6127" class="Comment">-- We furthermore lift this universal property from finrec to locally finrec coalgebras:</a>
  <a id="6218" class="Comment">-- There is a unique coalgebra morphism from every locally finrec coalgebra to A,α:</a>
  <a id="TerminalRecursive.universal-property-locally-finrec"></a><a id="6304" href="Construction.html#6304" class="Function">universal-property-locally-finrec</a> <a id="6338" class="Symbol">:</a>
            <a id="6352" class="Symbol">∀</a> <a id="6354" class="Symbol">{</a><a id="6355" href="Construction.html#6355" class="Bound">o&#39;</a> <a id="6358" href="Construction.html#6358" class="Bound">ℓ&#39;</a> <a id="6361" href="Construction.html#6361" class="Bound">e&#39;</a> <a id="6364" class="Symbol">:</a> <a id="6366" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6371" class="Symbol">}</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Construction.html#6374" class="Bound">R</a> <a id="6376" class="Symbol">:</a> <a id="6378" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="6389" href="Construction.html#1073" class="Bound">𝒞</a> <a id="6391" href="Construction.html#1102" class="Bound">F</a> <a id="6393" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a> <a id="6409" class="Symbol">{</a><a id="6410" href="Construction.html#6355" class="Bound">o&#39;</a><a id="6412" class="Symbol">}</a> <a id="6414" class="Symbol">{</a><a id="6415" href="Construction.html#6358" class="Bound">ℓ&#39;</a><a id="6417" class="Symbol">}</a> <a id="6419" class="Symbol">{</a><a id="6420" href="Construction.html#6361" class="Bound">e&#39;</a><a id="6422" class="Symbol">})</a> <a id="6425" class="Symbol">→</a>
            <a id="6439" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6452" href="Construction.html#1102" class="Bound">F</a> <a id="6454" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="6456" href="CoalgColim.html#1952" class="Function">CoalgColim.to-Coalgebra</a> <a id="6480" href="Construction.html#6374" class="Bound">R</a> <a id="6482" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="6488" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="6505" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="6509" href="Construction.html#6304" class="Function">universal-property-locally-finrec</a> <a id="6543" href="Construction.html#6543" class="Bound">R</a> <a id="6545" class="Symbol">=</a>
    <a id="6551" href="CoalgColim.html#2291" class="Function">R.unique-homomorphism</a> <a id="6573" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a>
      <a id="6596" class="Symbol">λ</a> <a id="6598" href="Construction.html#6598" class="Bound">i</a> <a id="6600" class="Symbol">→</a> <a id="6602" href="Construction.html#4647" class="Function">universal-property</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Categories.Functor.Core.html#797" class="Function">R.D.₀</a> <a id="6628" href="Construction.html#6598" class="Bound">i</a><a id="6629" class="Symbol">)</a> <a id="6631" class="Symbol">(</a><a id="6632" href="CoalgColim.html#1275" class="Field">R.all-have-prop</a> <a id="6648" class="Symbol">{</a><a id="6649" href="Construction.html#6598" class="Bound">i</a><a id="6650" class="Symbol">})</a>
    <a id="6657" class="Keyword">where</a> <a id="6663" class="Keyword">module</a> <a id="6670" href="Construction.html#6670" class="Module">R</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="CoalgColim.html#890" class="Module">CoalgColim.CoalgColim</a> <a id="6696" href="Construction.html#6543" class="Bound">R</a>

  <a id="6701" class="Comment">-- Applying this to A,α itself yields that there is only</a>
  <a id="6760" class="Comment">-- one endo-morphism on A,α:</a>
  <a id="TerminalRecursive.unique-endo"></a><a id="6791" href="Construction.html#6791" class="Function">unique-endo</a> <a id="6803" class="Symbol">:</a> <a id="6805" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6818" href="Construction.html#1102" class="Bound">F</a> <a id="6820" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="6822" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="6839" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="6845" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="6862" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="6866" href="Construction.html#6791" class="Function">unique-endo</a> <a id="6878" class="Symbol">=</a> <a id="6880" href="CoalgColim.html#2291" class="Function">A,α.unique-homomorphism</a> <a id="6904" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="6921" href="Construction.html#4076" class="Function">A,α-proj-uniq</a>
  <a id="6937" class="Keyword">module</a> <a id="TerminalRecursive.unique-endo"></a><a id="6944" href="Construction.html#6944" class="Module">unique-endo</a> <a id="6956" class="Symbol">=</a> <a id="6958" href="Helper-Definitions.html#889" class="Module">singleton-hom</a> <a id="6972" href="Construction.html#6791" class="Function">unique-endo</a>

  <a id="6987" class="Comment">-- From the locally finrec FA,Fα there is also a unique coalgebra</a>
  <a id="7055" class="Comment">-- morphism (for the fixpoint property, we only need existence)</a>
  <a id="TerminalRecursive.inverse"></a><a id="7121" href="Construction.html#7121" class="Function">inverse</a> <a id="7129" class="Symbol">:</a> <a id="7131" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7144" href="Construction.html#1102" class="Bound">F</a> <a id="7146" href="Helper-Definitions.html#1268" class="Function Operator">[</a> <a id="7148" href="CoalgColim.html#1952" class="Function">FA,Fα.to-Coalgebra</a> <a id="7167" href="Helper-Definitions.html#1268" class="Function Operator">=∃!=&gt;</a> <a id="7173" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="7190" href="Helper-Definitions.html#1268" class="Function Operator">]</a>
  <a id="7194" href="Construction.html#7121" class="Function">inverse</a> <a id="7202" class="Symbol">=</a> <a id="7204" href="Construction.html#6304" class="Function">universal-property-locally-finrec</a> <a id="7238" href="Construction.html#3504" class="Function">FA,Fα</a>
  <a id="7246" class="Keyword">module</a> <a id="TerminalRecursive.inverse"></a><a id="7253" href="Construction.html#7253" class="Module">inverse</a> <a id="7261" class="Symbol">=</a> <a id="7263" href="Helper-Definitions.html#889" class="Module">singleton-hom</a> <a id="7277" href="Construction.html#7121" class="Function">inverse</a>

  <a id="7288" class="Comment">-- By Lambek&#39;s Lemma, this yields that α is an isomorphism (in 𝒞):</a>
  <a id="TerminalRecursive.fixpoint"></a><a id="7357" href="Construction.html#7357" class="Function">fixpoint</a> <a id="7366" class="Symbol">:</a> <a id="7368" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="7372" href="Construction.html#1073" class="Bound">𝒞</a> <a id="7374" href="CoalgColim.html#2072" class="Function">A,α.structure</a> <a id="7388" class="Symbol">(</a><a id="7389" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="7393" href="Helper-Definitions.html#1058" class="Function">inverse.arr</a><a id="7404" class="Symbol">)</a>
  <a id="7408" href="Construction.html#7357" class="Function">fixpoint</a> <a id="7417" class="Symbol">=</a> <a id="7419" href="Lambek.html#846" class="Function">lambek</a> <a id="7426" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a>
    <a id="7447" class="Symbol">(λ</a> <a id="7450" href="Construction.html#7450" class="Bound">endo</a> <a id="7455" class="Symbol">→</a> <a id="7457" href="Helper-Definitions.html#1128" class="Function">unique-endo.unique₂</a> <a id="7477" href="Construction.html#7450" class="Bound">endo</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="7495" class="Symbol">(</a><a id="7496" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7509" href="Construction.html#1102" class="Bound">F</a><a id="7510" class="Symbol">)</a> <a id="7512" class="Symbol">{</a><a id="7513" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a><a id="7529" class="Symbol">}))</a>
    <a id="7537" href="Helper-Definitions.html#1058" class="Function">inverse.arr</a>

  <a id="7552" class="Comment">-- A,α is recursive and has a structure that is an isomorphism,</a>
  <a id="7618" class="Comment">-- hence it is the initial F-Algebra:</a>
  <a id="TerminalRecursive.initial-algebra"></a><a id="7658" href="Construction.html#7658" class="Function">initial-algebra</a> <a id="7674" class="Symbol">:</a> <a id="7676" href="Categories.Object.Initial.html#760" class="Record">Initial</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Categories.Category.Construction.F-Algebras.html#462" class="Function">F-Algebras</a> <a id="7696" href="Construction.html#1102" class="Bound">F</a><a id="7697" class="Symbol">)</a>
  <a id="7701" href="Construction.html#7658" class="Function">initial-algebra</a> <a id="7717" class="Symbol">=</a> <a id="7719" class="Keyword">record</a> <a id="7726" class="Symbol">{</a>
    <a id="7732" href="Categories.Object.Initial.html#804" class="Field">⊥</a> <a id="7734" class="Symbol">=</a> <a id="7736" class="Keyword">record</a> <a id="7743" class="Symbol">{</a> <a id="7745" href="Categories.Functor.Algebra.html#573" class="Field">A</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="CoalgColim.html#2014" class="Function">A,α.carrier</a> <a id="7761" class="Symbol">;</a> <a id="7763" href="Categories.Functor.Algebra.html#587" class="Field">α</a> <a id="7765" class="Symbol">=</a> <a id="7767" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="7771" href="Helper-Definitions.html#1058" class="Function">inverse.arr</a> <a id="7783" class="Symbol">}</a> <a id="7785" class="Symbol">;</a>
    <a id="7791" href="Categories.Object.Initial.html#816" class="Field">⊥-is-initial</a> <a id="7804" class="Symbol">=</a>
      <a id="7812" href="Coalgebra.Recursive.html#2746" class="Function">iso-recursive⇒initial</a>
        <a id="7842" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a>
        <a id="7867" href="Construction.html#3250" class="Function">A,α-recursive</a>
        <a id="7889" class="Symbol">(</a><a id="7890" class="Keyword">record</a> <a id="7897" class="Symbol">{</a> <a id="7899" href="Categories.Morphism.html#1879" class="Field">inv</a> <a id="7903" class="Symbol">=</a> <a id="7905" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="7909" href="Helper-Definitions.html#1058" class="Function">inverse.arr</a> <a id="7921" class="Symbol">;</a> <a id="7923" href="Categories.Morphism.html#1895" class="Field">iso</a> <a id="7927" class="Symbol">=</a> <a id="7929" href="Construction.html#7357" class="Function">fixpoint</a> <a id="7938" class="Symbol">})</a> <a id="7941" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.Bool.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The type for booleans and some operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Level.html" class="Module">Level</a> <a id="377" class="Keyword">using</a> <a id="383" class="Symbol">(</a><a id="384" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="389" class="Symbol">)</a>

<a id="392" class="Keyword">private</a>
  <a id="402" class="Keyword">variable</a>
    <a id="415" href="Data.Bool.Base.html#415" class="Generalizable">a</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="429" href="Data.Bool.Base.html#429" class="Generalizable">A</a> <a id="431" class="Symbol">:</a> <a id="433" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="437" href="Data.Bool.Base.html#415" class="Generalizable">a</a>

<a id="440" class="Comment">------------------------------------------------------------------------</a>
<a id="513" class="Comment">-- The boolean type</a>

<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="564" class="Keyword">public</a>

<a id="572" class="Comment">------------------------------------------------------------------------</a>
<a id="645" class="Comment">-- Relations</a>

<a id="659" class="Keyword">infix</a> <a id="665" class="Number">4</a> <a id="667" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="671" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>

<a id="676" class="Keyword">data</a> <a id="_≤_"></a><a id="681" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="685" class="Symbol">:</a> <a id="687" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="692" class="Symbol">→</a> <a id="694" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="699" class="Symbol">→</a> <a id="701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="705" class="Keyword">where</a>
  <a id="_≤_.f≤t"></a><a id="713" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="725" href="Data.Bool.Base.html#681" class="Datatype Operator">≤</a> <a id="727" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="_≤_.b≤b"></a><a id="734" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="738" class="Symbol">:</a> <a id="740" class="Symbol">∀</a> <a id="742" class="Symbol">{</a><a id="743" href="Data.Bool.Base.html#743" class="Bound">b</a><a id="744" class="Symbol">}</a> <a id="746" class="Symbol">→</a> <a id="748" href="Data.Bool.Base.html#743" class="Bound">b</a> <a id="750" href="Data.Bool.Base.html#681" class="Datatype Operator">≤</a> <a id="752" href="Data.Bool.Base.html#743" class="Bound">b</a>

<a id="755" class="Keyword">data</a> <a id="_&lt;_"></a><a id="760" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a> <a id="764" class="Symbol">:</a> <a id="766" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="771" class="Symbol">→</a> <a id="773" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="784" class="Keyword">where</a>
  <a id="_&lt;_.f&lt;t"></a><a id="792" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="796" class="Symbol">:</a> <a id="798" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="804" href="Data.Bool.Base.html#760" class="Datatype Operator">&lt;</a> <a id="806" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="812" class="Comment">------------------------------------------------------------------------</a>
<a id="885" class="Comment">-- Boolean operations</a>

<a id="908" class="Keyword">infixr</a> <a id="915" class="Number">6</a> <a id="917" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="921" class="Keyword">infixr</a> <a id="928" class="Number">5</a> <a id="930" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="934" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>

<a id="not"></a><a id="941" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="945" class="Symbol">:</a> <a id="947" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="952" class="Symbol">→</a> <a id="954" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="959" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="963" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="969" class="Symbol">=</a> <a id="971" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="977" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="981" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="987" class="Symbol">=</a> <a id="989" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_∧_"></a><a id="995" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1020" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1026" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="1028" href="Data.Bool.Base.html#1028" class="Bound">b</a> <a id="1030" class="Symbol">=</a> <a id="1032" href="Data.Bool.Base.html#1028" class="Bound">b</a>
<a id="1034" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1040" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="1042" href="Data.Bool.Base.html#1042" class="Bound">b</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="_∨_"></a><a id="1053" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1071" class="Symbol">→</a> <a id="1073" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1078" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1084" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="1086" href="Data.Bool.Base.html#1086" class="Bound">b</a> <a id="1088" class="Symbol">=</a> <a id="1090" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1095" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1101" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="1103" href="Data.Bool.Base.html#1103" class="Bound">b</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Data.Bool.Base.html#1103" class="Bound">b</a>

<a id="_xor_"></a><a id="1110" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1137" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1143" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="1147" href="Data.Bool.Base.html#1147" class="Bound">b</a> <a id="1149" class="Symbol">=</a> <a id="1151" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="1155" href="Data.Bool.Base.html#1147" class="Bound">b</a>
<a id="1157" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1163" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="1167" href="Data.Bool.Base.html#1167" class="Bound">b</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Data.Bool.Base.html#1167" class="Bound">b</a>

<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Conversion to Set</a>

<a id="1269" class="Comment">-- A function mapping true to an inhabited type and false to an empty</a>
<a id="1339" class="Comment">-- type.</a>
<a id="T"></a><a id="1348" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1363" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="1365" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1371" class="Symbol">=</a> <a id="1373" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1375" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="1377" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Data.Empty.html#895" class="Function">⊥</a>

<a id="1388" class="Comment">------------------------------------------------------------------------</a>
<a id="1461" class="Comment">-- Other operations</a>

<a id="1482" class="Keyword">infix</a> <a id="1488" class="Number">0</a> <a id="1490" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a>

<a id="if_then_else_"></a><a id="1505" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Data.Bool.Base.html#429" class="Generalizable">A</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Data.Bool.Base.html#429" class="Generalizable">A</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Data.Bool.Base.html#429" class="Generalizable">A</a>
<a id="1538" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="1541" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1547" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="1552" href="Data.Bool.Base.html#1552" class="Bound">t</a> <a id="1554" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="1559" href="Data.Bool.Base.html#1559" class="Bound">f</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="Data.Bool.Base.html#1552" class="Bound">t</a>
<a id="1565" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="1568" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1574" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="1579" href="Data.Bool.Base.html#1579" class="Bound">t</a> <a id="1581" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="1586" href="Data.Bool.Base.html#1586" class="Bound">f</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Data.Bool.Base.html#1586" class="Bound">f</a>
</pre></body></html>

==> anc/Data.Bool.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Bool.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
<a id="349" class="Keyword">import</a> <a id="356" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a> <a id="398" class="Symbol">as</a> <a id="401" class="Module">BooleanAlgebraProperties</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="516" class="Symbol">;</a> <a id="518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="521" class="Symbol">;</a> <a id="523" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="528" class="Symbol">;</a> <a id="530" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="563" class="Keyword">using</a> <a id="569" class="Symbol">(</a><a id="570" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="573" class="Symbol">;</a> <a id="575" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="579" class="Symbol">;</a> <a id="581" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="585" class="Symbol">;</a> <a id="587" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="592" class="Symbol">)</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Function.Base.html" class="Module">Function.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="632" class="Symbol">;</a> <a id="634" href="Function.Base.html#725" class="Function">const</a><a id="639" class="Symbol">;</a> <a id="641" href="Function.Base.html#704" class="Function">id</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="674" class="Keyword">hiding</a> <a id="681" class="Symbol">(</a><a id="682" href="Function.Bundles.html#5375" class="Record">LeftInverse</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Bundles.html#6509" class="Record">RightInverse</a><a id="707" class="Symbol">;</a> <a id="709" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="752" class="Keyword">using</a> <a id="758" class="Symbol">(</a><a id="759" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a><a id="770" class="Symbol">;</a> <a id="772" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a><a id="775" class="Symbol">;</a> <a id="777" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Level.html" class="Module">Level</a> <a id="800" class="Keyword">using</a> <a id="806" class="Symbol">(</a><a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">;</a> <a id="814" href="Level.html#521" class="Function">0ℓ</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="851" class="Keyword">using</a> <a id="857" class="Symbol">(</a><a id="858" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="861" class="Symbol">)</a>
<a id="863" class="Keyword">open</a> <a id="868" class="Keyword">import</a> <a id="875" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="921" class="Symbol">;</a> <a id="923" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="951" class="Symbol">;</a> <a id="953" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="968" class="Symbol">;</a> <a id="970" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="1010" class="Symbol">)</a>
<a id="1012" class="Keyword">open</a> <a id="1017" class="Keyword">import</a> <a id="1024" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="1091" class="Symbol">;</a> <a id="1093" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="1103" class="Symbol">;</a> <a id="1105" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="1118" class="Symbol">;</a> <a id="1120" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a><a id="1138" class="Symbol">;</a> <a id="1140" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a><a id="1156" class="Symbol">)</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1200" class="Keyword">using</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1216" class="Symbol">;</a> <a id="1218" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="1227" class="Symbol">;</a> <a id="1229" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="1239" class="Symbol">;</a> <a id="1241" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="1254" class="Symbol">;</a> <a id="1256" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a><a id="1263" class="Symbol">;</a> <a id="1265" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a><a id="1272" class="Symbol">;</a> <a id="1274" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="1279" class="Symbol">;</a> <a id="1281" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a><a id="1291" class="Symbol">;</a> <a id="1293" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="1304" class="Symbol">;</a> <a id="1306" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="1316" class="Symbol">;</a> <a id="1318" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="1323" class="Symbol">;</a> <a id="1325" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a><a id="1337" class="Symbol">;</a> <a id="1339" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a><a id="1343" class="Symbol">;</a> <a id="1345" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a><a id="1349" class="Symbol">;</a> <a id="1351" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a><a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="1368" class="Symbol">)</a>
<a id="1370" class="Keyword">open</a> <a id="1375" class="Keyword">import</a> <a id="1382" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="1425" class="Keyword">open</a> <a id="1430" class="Keyword">import</a> <a id="1437" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
<a id="1486" class="Keyword">open</a> <a id="1491" class="Keyword">import</a> <a id="1498" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1530" class="Keyword">using</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a><a id="1541" class="Symbol">;</a> <a id="1543" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1546" class="Symbol">;</a> <a id="1548" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1550" class="Symbol">;</a> <a id="1552" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a><a id="1563" class="Symbol">)</a>
<a id="1565" class="Keyword">import</a> <a id="1572" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1587" class="Symbol">as</a> <a id="1590" class="Module">U</a>

<a id="1593" class="Keyword">open</a> <a id="1598" class="Keyword">import</a> <a id="1605" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1625" class="Symbol">{</a><a id="1626" class="Argument">A</a> <a id="1628" class="Symbol">=</a> <a id="1630" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1634" class="Symbol">}</a> <a id="1636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1640" class="Keyword">open</a> <a id="1645" class="Keyword">import</a> <a id="1652" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1671" class="Symbol">{</a><a id="1672" class="Argument">A</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1680" class="Symbol">}</a> <a id="1682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1686" class="Keyword">open</a> <a id="1691" class="Keyword">import</a> <a id="1698" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="1725" class="Symbol">{</a><a id="1726" class="Argument">A</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1734" class="Symbol">}</a> <a id="1736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1741" class="Keyword">open</a> <a id="1746" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="1759" class="Keyword">private</a>
  <a id="1769" class="Keyword">variable</a>
    <a id="1782" href="Data.Bool.Properties.html#1782" class="Generalizable">a</a> <a id="1784" href="Data.Bool.Properties.html#1784" class="Generalizable">b</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1798" href="Data.Bool.Properties.html#1798" class="Generalizable">A</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1806" href="Data.Bool.Properties.html#1782" class="Generalizable">a</a>
    <a id="1812" href="Data.Bool.Properties.html#1812" class="Generalizable">B</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1820" href="Data.Bool.Properties.html#1784" class="Generalizable">b</a>

<a id="1823" class="Comment">------------------------------------------------------------------------</a>
<a id="1896" class="Comment">-- Properties of _≡_</a>

<a id="1918" class="Keyword">infix</a> <a id="1924" class="Number">4</a> <a id="1926" href="Data.Bool.Properties.html#1931" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1931" href="Data.Bool.Properties.html#1931" class="Function Operator">_≟_</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1947" class="Symbol">{</a><a id="1948" class="Argument">A</a> <a id="1950" class="Symbol">=</a> <a id="1952" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1956" class="Symbol">}</a> <a id="1958" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1962" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1968" href="Data.Bool.Properties.html#1931" class="Function Operator">≟</a> <a id="1970" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1976" class="Symbol">=</a> <a id="1978" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1987" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1993" href="Data.Bool.Properties.html#1931" class="Function Operator">≟</a> <a id="1995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2007" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2012" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2018" href="Data.Bool.Properties.html#1931" class="Function Operator">≟</a> <a id="2020" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2031" class="Symbol">λ()</a>
<a id="2035" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2041" href="Data.Bool.Properties.html#1931" class="Function Operator">≟</a> <a id="2043" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2049" class="Symbol">=</a> <a id="2051" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2054" class="Symbol">λ()</a>

<a id="≡-setoid"></a><a id="2059" href="Data.Bool.Properties.html#2059" class="Function">≡-setoid</a> <a id="2068" class="Symbol">:</a> <a id="2070" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2077" href="Level.html#521" class="Function">0ℓ</a> <a id="2080" href="Level.html#521" class="Function">0ℓ</a>
<a id="2083" href="Data.Bool.Properties.html#2059" class="Function">≡-setoid</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="2101" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="≡-decSetoid"></a><a id="2107" href="Data.Bool.Properties.html#2107" class="Function">≡-decSetoid</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="2131" href="Level.html#521" class="Function">0ℓ</a> <a id="2134" href="Level.html#521" class="Function">0ℓ</a>
<a id="2137" href="Data.Bool.Properties.html#2107" class="Function">≡-decSetoid</a> <a id="2149" class="Symbol">=</a> <a id="2151" href="Relation.Binary.PropositionalEquality.Properties.html#5831" class="Function">decSetoid</a> <a id="2161" href="Data.Bool.Properties.html#1931" class="Function Operator">_≟_</a>

<a id="2166" class="Comment">------------------------------------------------------------------------</a>
<a id="2239" class="Comment">-- Properties of _≤_</a>

<a id="2261" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="2287" href="Data.Bool.Properties.html#2287" class="Function">≤-reflexive</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2305" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2307" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2311" href="Data.Bool.Properties.html#2287" class="Function">≤-reflexive</a> <a id="2323" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2328" class="Symbol">=</a> <a id="2330" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a>

<a id="≤-refl"></a><a id="2335" href="Data.Bool.Properties.html#2335" class="Function">≤-refl</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2354" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2358" href="Data.Bool.Properties.html#2335" class="Function">≤-refl</a> <a id="2365" class="Symbol">=</a> <a id="2367" href="Data.Bool.Properties.html#2287" class="Function">≤-reflexive</a> <a id="2379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="2385" href="Data.Bool.Properties.html#2385" class="Function">≤-trans</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2406" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2410" href="Data.Bool.Properties.html#2385" class="Function">≤-trans</a> <a id="2418" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="2422" href="Data.Bool.Properties.html#2422" class="Bound">p</a>   <a id="2426" class="Symbol">=</a> <a id="2428" href="Data.Bool.Properties.html#2422" class="Bound">p</a>
<a id="2430" href="Data.Bool.Properties.html#2385" class="Function">≤-trans</a> <a id="2438" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a> <a id="2442" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a>

<a id="≤-antisym"></a><a id="2453" href="Data.Bool.Properties.html#2453" class="Function">≤-antisym</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2483" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2487" href="Data.Bool.Properties.html#2453" class="Function">≤-antisym</a> <a id="2497" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="2501" class="Symbol">_</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-minimum"></a><a id="2511" href="Data.Bool.Properties.html#2511" class="Function">≤-minimum</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="2531" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="2535" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2541" href="Data.Bool.Properties.html#2511" class="Function">≤-minimum</a> <a id="2551" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2557" class="Symbol">=</a> <a id="2559" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a>
<a id="2563" href="Data.Bool.Properties.html#2511" class="Function">≤-minimum</a> <a id="2573" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2579" class="Symbol">=</a> <a id="2581" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a>

<a id="≤-maximum"></a><a id="2586" href="Data.Bool.Properties.html#2586" class="Function">≤-maximum</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="2606" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="2610" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2615" href="Data.Bool.Properties.html#2586" class="Function">≤-maximum</a> <a id="2625" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a>
<a id="2637" href="Data.Bool.Properties.html#2586" class="Function">≤-maximum</a> <a id="2647" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2653" class="Symbol">=</a> <a id="2655" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a>

<a id="≤-total"></a><a id="2660" href="Data.Bool.Properties.html#2660" class="Function">≤-total</a> <a id="2668" class="Symbol">:</a> <a id="2670" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2676" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2680" href="Data.Bool.Properties.html#2660" class="Function">≤-total</a> <a id="2688" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2694" href="Data.Bool.Properties.html#2694" class="Bound">b</a> <a id="2696" class="Symbol">=</a> <a id="2698" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Data.Bool.Properties.html#2511" class="Function">≤-minimum</a> <a id="2714" href="Data.Bool.Properties.html#2694" class="Bound">b</a><a id="2715" class="Symbol">)</a>
<a id="2717" href="Data.Bool.Properties.html#2660" class="Function">≤-total</a> <a id="2725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2731" href="Data.Bool.Properties.html#2731" class="Bound">b</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Data.Bool.Properties.html#2586" class="Function">≤-maximum</a> <a id="2751" href="Data.Bool.Properties.html#2731" class="Bound">b</a><a id="2752" class="Symbol">)</a>

<a id="2755" class="Keyword">infix</a> <a id="2761" class="Number">4</a> <a id="2763" href="Data.Bool.Properties.html#2769" class="Function Operator">_≤?_</a>

<a id="_≤?_"></a><a id="2769" href="Data.Bool.Properties.html#2769" class="Function Operator">_≤?_</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2786" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2790" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2796" href="Data.Bool.Properties.html#2769" class="Function Operator">≤?</a> <a id="2799" href="Data.Bool.Properties.html#2799" class="Bound">b</a>     <a id="2805" class="Symbol">=</a> <a id="2807" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Data.Bool.Properties.html#2511" class="Function">≤-minimum</a> <a id="2822" href="Data.Bool.Properties.html#2799" class="Bound">b</a><a id="2823" class="Symbol">)</a>
<a id="2825" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2831" href="Data.Bool.Properties.html#2769" class="Function Operator">≤?</a> <a id="2834" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2840" class="Symbol">=</a> <a id="2842" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2845" class="Symbol">λ</a> <a id="2847" class="Symbol">()</a>
<a id="2850" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2856" href="Data.Bool.Properties.html#2769" class="Function Operator">≤?</a> <a id="2859" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2865" class="Symbol">=</a> <a id="2867" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2871" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a>

<a id="≤-irrelevant"></a><a id="2876" href="Data.Bool.Properties.html#2876" class="Function">≤-irrelevant</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="2902" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="2906" href="Data.Bool.Properties.html#2876" class="Function">≤-irrelevant</a> <a id="2919" class="Symbol">{_}</a>     <a id="2927" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a> <a id="2931" href="Data.Bool.Base.html#713" class="InductiveConstructor">f≤t</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2942" href="Data.Bool.Properties.html#2876" class="Function">≤-irrelevant</a> <a id="2955" class="Symbol">{</a><a id="2956" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="2961" class="Symbol">}</a> <a id="2963" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="2967" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2978" href="Data.Bool.Properties.html#2876" class="Function">≤-irrelevant</a> <a id="2991" class="Symbol">{</a><a id="2992" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2996" class="Symbol">}</a>  <a id="2999" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="3003" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3015" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="3030" href="Data.Bool.Properties.html#3030" class="Function">≤-isPreorder</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3056" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3060" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="3064" href="Data.Bool.Properties.html#3030" class="Function">≤-isPreorder</a> <a id="3077" class="Symbol">=</a> <a id="3079" class="Keyword">record</a>
  <a id="3088" class="Symbol">{</a> <a id="3090" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="3104" class="Symbol">=</a> <a id="3106" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="3122" class="Symbol">;</a> <a id="3124" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="3138" class="Symbol">=</a> <a id="3140" href="Data.Bool.Properties.html#2287" class="Function">≤-reflexive</a>
  <a id="3154" class="Symbol">;</a> <a id="3156" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="3170" class="Symbol">=</a> <a id="3172" href="Data.Bool.Properties.html#2385" class="Function">≤-trans</a>
  <a id="3182" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="3185" href="Data.Bool.Properties.html#3185" class="Function">≤-isPartialOrder</a> <a id="3202" class="Symbol">:</a> <a id="3204" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3219" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3223" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="3227" href="Data.Bool.Properties.html#3185" class="Function">≤-isPartialOrder</a> <a id="3244" class="Symbol">=</a> <a id="3246" class="Keyword">record</a>
  <a id="3255" class="Symbol">{</a> <a id="3257" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Data.Bool.Properties.html#3030" class="Function">≤-isPreorder</a>
  <a id="3285" class="Symbol">;</a> <a id="3287" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="3298" class="Symbol">=</a> <a id="3300" href="Data.Bool.Properties.html#2453" class="Function">≤-antisym</a>
  <a id="3312" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="3315" href="Data.Bool.Properties.html#3315" class="Function">≤-isTotalOrder</a> <a id="3330" class="Symbol">:</a> <a id="3332" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="3345" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3349" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="3353" href="Data.Bool.Properties.html#3315" class="Function">≤-isTotalOrder</a> <a id="3368" class="Symbol">=</a> <a id="3370" class="Keyword">record</a>
  <a id="3379" class="Symbol">{</a> <a id="3381" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="3396" class="Symbol">=</a> <a id="3398" href="Data.Bool.Properties.html#3185" class="Function">≤-isPartialOrder</a>
  <a id="3417" class="Symbol">;</a> <a id="3419" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="3434" class="Symbol">=</a> <a id="3436" href="Data.Bool.Properties.html#2660" class="Function">≤-total</a>
  <a id="3446" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="3449" href="Data.Bool.Properties.html#3449" class="Function">≤-isDecTotalOrder</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="3485" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3489" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a>
<a id="3493" href="Data.Bool.Properties.html#3449" class="Function">≤-isDecTotalOrder</a> <a id="3511" class="Symbol">=</a> <a id="3513" class="Keyword">record</a>
  <a id="3522" class="Symbol">{</a> <a id="3524" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Data.Bool.Properties.html#3315" class="Function">≤-isTotalOrder</a>
  <a id="3556" class="Symbol">;</a> <a id="3558" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="3571" class="Symbol">=</a> <a id="3573" href="Data.Bool.Properties.html#1931" class="Function Operator">_≟_</a>
  <a id="3579" class="Symbol">;</a> <a id="3581" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Bool.Properties.html#2769" class="Function Operator">_≤?_</a>
  <a id="3603" class="Symbol">}</a>

<a id="3606" class="Comment">-- Bundles</a>

<a id="≤-poset"></a><a id="3618" href="Data.Bool.Properties.html#3618" class="Function">≤-poset</a> <a id="3626" class="Symbol">:</a> <a id="3628" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="3634" href="Level.html#521" class="Function">0ℓ</a> <a id="3637" href="Level.html#521" class="Function">0ℓ</a> <a id="3640" href="Level.html#521" class="Function">0ℓ</a>
<a id="3643" href="Data.Bool.Properties.html#3618" class="Function">≤-poset</a> <a id="3651" class="Symbol">=</a> <a id="3653" class="Keyword">record</a>
  <a id="3662" class="Symbol">{</a> <a id="3664" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="3679" class="Symbol">=</a> <a id="3681" href="Data.Bool.Properties.html#3185" class="Function">≤-isPartialOrder</a>
  <a id="3700" class="Symbol">}</a>

<a id="≤-preorder"></a><a id="3703" href="Data.Bool.Properties.html#3703" class="Function">≤-preorder</a> <a id="3714" class="Symbol">:</a> <a id="3716" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3725" href="Level.html#521" class="Function">0ℓ</a> <a id="3728" href="Level.html#521" class="Function">0ℓ</a> <a id="3731" href="Level.html#521" class="Function">0ℓ</a>
<a id="3734" href="Data.Bool.Properties.html#3703" class="Function">≤-preorder</a> <a id="3745" class="Symbol">=</a> <a id="3747" class="Keyword">record</a>
  <a id="3756" class="Symbol">{</a> <a id="3758" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="3769" class="Symbol">=</a> <a id="3771" href="Data.Bool.Properties.html#3030" class="Function">≤-isPreorder</a>
  <a id="3786" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="3789" href="Data.Bool.Properties.html#3789" class="Function">≤-totalOrder</a> <a id="3802" class="Symbol">:</a> <a id="3804" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="3815" href="Level.html#521" class="Function">0ℓ</a> <a id="3818" href="Level.html#521" class="Function">0ℓ</a> <a id="3821" href="Level.html#521" class="Function">0ℓ</a>
<a id="3824" href="Data.Bool.Properties.html#3789" class="Function">≤-totalOrder</a> <a id="3837" class="Symbol">=</a> <a id="3839" class="Keyword">record</a>
  <a id="3848" class="Symbol">{</a> <a id="3850" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Data.Bool.Properties.html#3315" class="Function">≤-isTotalOrder</a>
  <a id="3882" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="3885" href="Data.Bool.Properties.html#3885" class="Function">≤-decTotalOrder</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="3917" href="Level.html#521" class="Function">0ℓ</a> <a id="3920" href="Level.html#521" class="Function">0ℓ</a> <a id="3923" href="Level.html#521" class="Function">0ℓ</a>
<a id="3926" href="Data.Bool.Properties.html#3885" class="Function">≤-decTotalOrder</a> <a id="3942" class="Symbol">=</a> <a id="3944" class="Keyword">record</a>
  <a id="3953" class="Symbol">{</a> <a id="3955" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="3971" class="Symbol">=</a> <a id="3973" href="Data.Bool.Properties.html#3449" class="Function">≤-isDecTotalOrder</a>
  <a id="3993" class="Symbol">}</a>

<a id="3996" class="Comment">------------------------------------------------------------------------</a>
<a id="4069" class="Comment">-- Properties of _&lt;_</a>

<a id="4091" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="4117" href="Data.Bool.Properties.html#4117" class="Function">&lt;-irrefl</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4140" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4144" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4148" href="Data.Bool.Properties.html#4117" class="Function">&lt;-irrefl</a> <a id="4157" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4162" class="Symbol">()</a>

<a id="&lt;-asym"></a><a id="4166" href="Data.Bool.Properties.html#4166" class="Function">&lt;-asym</a> <a id="4173" class="Symbol">:</a> <a id="4175" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4186" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4190" href="Data.Bool.Properties.html#4166" class="Function">&lt;-asym</a> <a id="4197" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4201" class="Symbol">()</a>

<a id="&lt;-trans"></a><a id="4205" href="Data.Bool.Properties.html#4205" class="Function">&lt;-trans</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="4226" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4230" href="Data.Bool.Properties.html#4205" class="Function">&lt;-trans</a> <a id="4238" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4242" class="Symbol">()</a>

<a id="&lt;-transʳ"></a><a id="4246" href="Data.Bool.Properties.html#4246" class="Function">&lt;-transʳ</a> <a id="4255" class="Symbol">:</a> <a id="4257" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="4263" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="4267" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a> <a id="4271" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4275" href="Data.Bool.Properties.html#4246" class="Function">&lt;-transʳ</a> <a id="4284" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="4288" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4292" class="Symbol">=</a> <a id="4294" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-transˡ"></a><a id="4299" href="Data.Bool.Properties.html#4299" class="Function">&lt;-transˡ</a> <a id="4308" class="Symbol">:</a> <a id="4310" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="4316" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a> <a id="4320" href="Data.Bool.Base.html#681" class="Datatype Operator">_≤_</a> <a id="4324" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4328" href="Data.Bool.Properties.html#4299" class="Function">&lt;-transˡ</a> <a id="4337" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4341" href="Data.Bool.Base.html#734" class="InductiveConstructor">b≤b</a> <a id="4345" class="Symbol">=</a> <a id="4347" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-cmp"></a><a id="4352" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="4373" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4377" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4381" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a> <a id="4387" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4399" class="Symbol">=</a> <a id="4401" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="4406" class="Symbol">(λ())</a> <a id="4412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="4418" class="Symbol">(λ())</a>
<a id="4424" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a> <a id="4430" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4436" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4442" class="Symbol">=</a> <a id="4444" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="4449" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a>   <a id="4455" class="Symbol">(λ())</a> <a id="4461" class="Symbol">(λ())</a>
<a id="4467" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a> <a id="4473" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4479" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4485" class="Symbol">=</a> <a id="4487" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="4492" class="Symbol">(λ())</a> <a id="4498" class="Symbol">(λ())</a> <a id="4504" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a>
<a id="4508" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a> <a id="4514" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4520" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4526" class="Symbol">=</a> <a id="4528" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="4533" class="Symbol">(λ())</a> <a id="4539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="4545" class="Symbol">(λ())</a>

<a id="4552" class="Keyword">infix</a> <a id="4558" class="Number">4</a> <a id="4560" href="Data.Bool.Properties.html#4566" class="Function Operator">_&lt;?_</a>

<a id="_&lt;?_"></a><a id="4566" href="Data.Bool.Properties.html#4566" class="Function Operator">_&lt;?_</a> <a id="4571" class="Symbol">:</a> <a id="4573" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4583" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4587" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4593" href="Data.Bool.Properties.html#4566" class="Function Operator">&lt;?</a> <a id="4596" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4602" class="Symbol">=</a> <a id="4604" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="4608" class="Symbol">(λ())</a>
<a id="4614" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4620" href="Data.Bool.Properties.html#4566" class="Function Operator">&lt;?</a> <a id="4623" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4629" class="Symbol">=</a> <a id="4631" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="4635" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a>
<a id="4639" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4645" href="Data.Bool.Properties.html#4566" class="Function Operator">&lt;?</a> <a id="4648" class="Symbol">_</a>     <a id="4654" class="Symbol">=</a> <a id="4656" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="4660" class="Symbol">(λ())</a>

<a id="&lt;-resp₂-≡"></a><a id="4667" href="Data.Bool.Properties.html#4667" class="Function">&lt;-resp₂-≡</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a> <a id="4683" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4697" href="Data.Bool.Properties.html#4667" class="Function">&lt;-resp₂-≡</a> <a id="4707" class="Symbol">=</a> <a id="4709" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4715" class="Symbol">(_</a> <a id="4718" href="Data.Bool.Base.html#760" class="Datatype Operator">&lt;_</a><a id="4720" class="Symbol">)</a> <a id="4722" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4724" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4730" class="Symbol">(</a><a id="4731" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;</a> <a id="4734" class="Symbol">_)</a>

<a id="&lt;-irrelevant"></a><a id="4738" href="Data.Bool.Properties.html#4738" class="Function">&lt;-irrelevant</a> <a id="4751" class="Symbol">:</a> <a id="4753" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="4764" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4768" href="Data.Bool.Properties.html#4738" class="Function">&lt;-irrelevant</a> <a id="4781" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4785" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-wellFounded"></a><a id="4797" href="Data.Bool.Properties.html#4797" class="Function">&lt;-wellFounded</a> <a id="4811" class="Symbol">:</a> <a id="4813" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="4825" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="4829" href="Data.Bool.Properties.html#4797" class="Function">&lt;-wellFounded</a> <a id="4843" class="Symbol">_</a> <a id="4845" class="Symbol">=</a> <a id="4847" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="4851" href="Data.Bool.Properties.html#4869" class="Function">&lt;-acc</a>
  <a id="4859" class="Keyword">where</a>
    <a id="4869" href="Data.Bool.Properties.html#4869" class="Function">&lt;-acc</a> <a id="4875" class="Symbol">:</a> <a id="4877" class="Symbol">∀</a> <a id="4879" class="Symbol">{</a><a id="4880" href="Data.Bool.Properties.html#4880" class="Bound">x</a> <a id="4882" href="Data.Bool.Properties.html#4882" class="Bound">y</a><a id="4883" class="Symbol">}</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Data.Bool.Properties.html#4882" class="Bound">y</a> <a id="4889" href="Data.Bool.Base.html#760" class="Datatype Operator">&lt;</a> <a id="4891" href="Data.Bool.Properties.html#4880" class="Bound">x</a> <a id="4893" class="Symbol">→</a> <a id="4895" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="4899" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a> <a id="4903" href="Data.Bool.Properties.html#4882" class="Bound">y</a>
    <a id="4909" href="Data.Bool.Properties.html#4869" class="Function">&lt;-acc</a> <a id="4915" href="Data.Bool.Base.html#792" class="InductiveConstructor">f&lt;t</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="4925" class="Symbol">λ</a> <a id="4927" class="Symbol">()</a>

<a id="4931" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4946" href="Data.Bool.Properties.html#4946" class="Function">&lt;-isStrictPartialOrder</a> <a id="4969" class="Symbol">:</a> <a id="4971" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4992" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4996" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="5000" href="Data.Bool.Properties.html#4946" class="Function">&lt;-isStrictPartialOrder</a> <a id="5023" class="Symbol">=</a> <a id="5025" class="Keyword">record</a>
  <a id="5034" class="Symbol">{</a> <a id="5036" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5050" class="Symbol">=</a> <a id="5052" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="5068" class="Symbol">;</a> <a id="5070" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="5084" class="Symbol">=</a> <a id="5086" href="Data.Bool.Properties.html#4117" class="Function">&lt;-irrefl</a>
  <a id="5097" class="Symbol">;</a> <a id="5099" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="5113" class="Symbol">=</a> <a id="5115" href="Data.Bool.Properties.html#4205" class="Function">&lt;-trans</a>
  <a id="5125" class="Symbol">;</a> <a id="5127" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="5141" class="Symbol">=</a> <a id="5143" href="Data.Bool.Properties.html#4667" class="Function">&lt;-resp₂-≡</a>
  <a id="5155" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="5158" href="Data.Bool.Properties.html#5158" class="Function">&lt;-isStrictTotalOrder</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="5200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5204" href="Data.Bool.Base.html#760" class="Datatype Operator">_&lt;_</a>
<a id="5208" href="Data.Bool.Properties.html#5158" class="Function">&lt;-isStrictTotalOrder</a> <a id="5229" class="Symbol">=</a> <a id="5231" class="Keyword">record</a>
  <a id="5240" class="Symbol">{</a> <a id="5242" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="Data.Bool.Properties.html#4946" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="5290" class="Symbol">;</a> <a id="5292" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="5313" class="Symbol">=</a> <a id="5315" href="Data.Bool.Properties.html#4352" class="Function">&lt;-cmp</a>
  <a id="5323" class="Symbol">}</a>

<a id="5326" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="5338" href="Data.Bool.Properties.html#5338" class="Function">&lt;-strictPartialOrder</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="5380" href="Level.html#521" class="Function">0ℓ</a> <a id="5383" href="Level.html#521" class="Function">0ℓ</a> <a id="5386" href="Level.html#521" class="Function">0ℓ</a>
<a id="5389" href="Data.Bool.Properties.html#5338" class="Function">&lt;-strictPartialOrder</a> <a id="5410" class="Symbol">=</a> <a id="5412" class="Keyword">record</a>
  <a id="5421" class="Symbol">{</a> <a id="5423" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Data.Bool.Properties.html#4946" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="5471" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="5474" href="Data.Bool.Properties.html#5474" class="Function">&lt;-strictTotalOrder</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="5512" href="Level.html#521" class="Function">0ℓ</a> <a id="5515" href="Level.html#521" class="Function">0ℓ</a> <a id="5518" href="Level.html#521" class="Function">0ℓ</a>
<a id="5521" href="Data.Bool.Properties.html#5474" class="Function">&lt;-strictTotalOrder</a> <a id="5540" class="Symbol">=</a> <a id="5542" class="Keyword">record</a>
  <a id="5551" class="Symbol">{</a> <a id="5553" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="5572" class="Symbol">=</a> <a id="5574" href="Data.Bool.Properties.html#5158" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="5597" class="Symbol">}</a>

<a id="5600" class="Comment">------------------------------------------------------------------------</a>
<a id="5673" class="Comment">-- Properties of _∨_</a>

<a id="∨-assoc"></a><a id="5695" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a> <a id="5703" class="Symbol">:</a> <a id="5705" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="5717" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="5721" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a> <a id="5729" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5735" href="Data.Bool.Properties.html#5735" class="Bound">y</a> <a id="5737" href="Data.Bool.Properties.html#5737" class="Bound">z</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5746" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a> <a id="5754" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5760" href="Data.Bool.Properties.html#5760" class="Bound">y</a> <a id="5762" href="Data.Bool.Properties.html#5762" class="Bound">z</a> <a id="5764" class="Symbol">=</a> <a id="5766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-comm"></a><a id="5772" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="5779" class="Symbol">:</a> <a id="5781" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="5793" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="5797" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="5804" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5810" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5816" class="Symbol">=</a> <a id="5818" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5823" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="5830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5836" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5842" class="Symbol">=</a> <a id="5844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5849" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="5856" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5862" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5868" class="Symbol">=</a> <a id="5870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5875" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="5882" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5888" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityˡ"></a><a id="5902" href="Data.Bool.Properties.html#5902" class="Function">∨-identityˡ</a> <a id="5914" class="Symbol">:</a> <a id="5916" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="5929" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5935" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="5939" href="Data.Bool.Properties.html#5902" class="Function">∨-identityˡ</a> <a id="5951" class="Symbol">_</a> <a id="5953" class="Symbol">=</a> <a id="5955" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityʳ"></a><a id="5961" href="Data.Bool.Properties.html#5961" class="Function">∨-identityʳ</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="5989" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5995" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="5999" href="Data.Bool.Properties.html#5961" class="Function">∨-identityʳ</a> <a id="6011" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6017" class="Symbol">=</a> <a id="6019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6024" href="Data.Bool.Properties.html#5961" class="Function">∨-identityʳ</a> <a id="6036" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6042" class="Symbol">=</a> <a id="6044" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identity"></a><a id="6050" href="Data.Bool.Properties.html#6050" class="Function">∨-identity</a> <a id="6061" class="Symbol">:</a> <a id="6063" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="6072" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6078" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6082" href="Data.Bool.Properties.html#6050" class="Function">∨-identity</a> <a id="6093" class="Symbol">=</a> <a id="6095" href="Data.Bool.Properties.html#5902" class="Function">∨-identityˡ</a> <a id="6107" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6109" href="Data.Bool.Properties.html#5961" class="Function">∨-identityʳ</a>

<a id="∨-zeroˡ"></a><a id="6122" href="Data.Bool.Properties.html#6122" class="Function">∨-zeroˡ</a> <a id="6130" class="Symbol">:</a> <a id="6132" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="6141" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6146" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6150" href="Data.Bool.Properties.html#6122" class="Function">∨-zeroˡ</a> <a id="6158" class="Symbol">_</a> <a id="6160" class="Symbol">=</a> <a id="6162" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zeroʳ"></a><a id="6168" href="Data.Bool.Properties.html#6168" class="Function">∨-zeroʳ</a> <a id="6176" class="Symbol">:</a> <a id="6178" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="6188" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6193" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6197" href="Data.Bool.Properties.html#6168" class="Function">∨-zeroʳ</a> <a id="6205" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6211" class="Symbol">=</a> <a id="6213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6218" href="Data.Bool.Properties.html#6168" class="Function">∨-zeroʳ</a> <a id="6226" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6232" class="Symbol">=</a> <a id="6234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zero"></a><a id="6240" href="Data.Bool.Properties.html#6240" class="Function">∨-zero</a> <a id="6247" class="Symbol">:</a> <a id="6249" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="6254" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6259" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6263" href="Data.Bool.Properties.html#6240" class="Function">∨-zero</a> <a id="6270" class="Symbol">=</a> <a id="6272" href="Data.Bool.Properties.html#6122" class="Function">∨-zeroˡ</a> <a id="6280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6282" href="Data.Bool.Properties.html#6168" class="Function">∨-zeroʳ</a>

<a id="∨-inverseˡ"></a><a id="6291" href="Data.Bool.Properties.html#6291" class="Function">∨-inverseˡ</a> <a id="6302" class="Symbol">:</a> <a id="6304" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="6316" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6321" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="6325" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6329" href="Data.Bool.Properties.html#6291" class="Function">∨-inverseˡ</a> <a id="6340" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6346" class="Symbol">=</a> <a id="6348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6353" href="Data.Bool.Properties.html#6291" class="Function">∨-inverseˡ</a> <a id="6364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6370" class="Symbol">=</a> <a id="6372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-inverseʳ"></a><a id="6378" href="Data.Bool.Properties.html#6378" class="Function">∨-inverseʳ</a> <a id="6389" class="Symbol">:</a> <a id="6391" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="6404" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6409" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="6413" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6417" href="Data.Bool.Properties.html#6378" class="Function">∨-inverseʳ</a> <a id="6428" href="Data.Bool.Properties.html#6428" class="Bound">x</a> <a id="6430" class="Symbol">=</a> <a id="6432" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="6439" href="Data.Bool.Properties.html#6428" class="Bound">x</a> <a id="6441" class="Symbol">(</a><a id="6442" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="6446" href="Data.Bool.Properties.html#6428" class="Bound">x</a><a id="6447" class="Symbol">)</a> <a id="6449" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="6451" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="6457" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="6459" href="Data.Bool.Properties.html#6291" class="Function">∨-inverseˡ</a> <a id="6470" href="Data.Bool.Properties.html#6428" class="Bound">x</a>

<a id="∨-inverse"></a><a id="6473" href="Data.Bool.Properties.html#6473" class="Function">∨-inverse</a> <a id="6483" class="Symbol">:</a> <a id="6485" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="6493" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6498" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="6502" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6506" href="Data.Bool.Properties.html#6473" class="Function">∨-inverse</a> <a id="6516" class="Symbol">=</a> <a id="6518" href="Data.Bool.Properties.html#6291" class="Function">∨-inverseˡ</a> <a id="6529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6531" href="Data.Bool.Properties.html#6378" class="Function">∨-inverseʳ</a>

<a id="∨-idem"></a><a id="6543" href="Data.Bool.Properties.html#6543" class="Function">∨-idem</a> <a id="6550" class="Symbol">:</a> <a id="6552" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="6563" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6567" href="Data.Bool.Properties.html#6543" class="Function">∨-idem</a> <a id="6574" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6580" class="Symbol">=</a> <a id="6582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6587" href="Data.Bool.Properties.html#6543" class="Function">∨-idem</a> <a id="6594" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6600" class="Symbol">=</a> <a id="6602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-sel"></a><a id="6608" href="Data.Bool.Properties.html#6608" class="Function">∨-sel</a> <a id="6614" class="Symbol">:</a> <a id="6616" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="6626" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6630" href="Data.Bool.Properties.html#6608" class="Function">∨-sel</a> <a id="6636" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6642" href="Data.Bool.Properties.html#6642" class="Bound">y</a> <a id="6644" class="Symbol">=</a> <a id="6646" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6656" href="Data.Bool.Properties.html#6608" class="Function">∨-sel</a> <a id="6662" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6667" href="Data.Bool.Properties.html#6667" class="Bound">y</a>  <a id="6670" class="Symbol">=</a> <a id="6672" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6677" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalˡ"></a><a id="6683" href="Data.Bool.Properties.html#6683" class="Function">∨-conicalˡ</a> <a id="6694" class="Symbol">:</a> <a id="6696" href="Algebra.Definitions.html#2909" class="Function">LeftConical</a> <a id="6708" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6714" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6718" href="Data.Bool.Properties.html#6683" class="Function">∨-conicalˡ</a> <a id="6729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6735" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6741" class="Symbol">_</a> <a id="6743" class="Symbol">=</a> <a id="6745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalʳ"></a><a id="6751" href="Data.Bool.Properties.html#6751" class="Function">∨-conicalʳ</a> <a id="6762" class="Symbol">:</a> <a id="6764" href="Algebra.Definitions.html#2990" class="Function">RightConical</a> <a id="6777" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6783" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6787" href="Data.Bool.Properties.html#6751" class="Function">∨-conicalʳ</a> <a id="6798" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6804" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6810" class="Symbol">_</a> <a id="6812" class="Symbol">=</a> <a id="6814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conical"></a><a id="6820" href="Data.Bool.Properties.html#6820" class="Function">∨-conical</a> <a id="6830" class="Symbol">:</a> <a id="6832" href="Algebra.Definitions.html#3073" class="Function">Conical</a> <a id="6840" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6846" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6850" href="Data.Bool.Properties.html#6820" class="Function">∨-conical</a> <a id="6860" class="Symbol">=</a> <a id="6862" href="Data.Bool.Properties.html#6683" class="Function">∨-conicalˡ</a> <a id="6873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6875" href="Data.Bool.Properties.html#6751" class="Function">∨-conicalʳ</a>

<a id="∨-isMagma"></a><a id="6887" href="Data.Bool.Properties.html#6887" class="Function">∨-isMagma</a> <a id="6897" class="Symbol">:</a> <a id="6899" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="6907" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="6911" href="Data.Bool.Properties.html#6887" class="Function">∨-isMagma</a> <a id="6921" class="Symbol">=</a> <a id="6923" class="Keyword">record</a>
  <a id="6932" class="Symbol">{</a> <a id="6934" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="6948" class="Symbol">=</a> <a id="6950" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="6966" class="Symbol">;</a> <a id="6968" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="6982" class="Symbol">=</a> <a id="6984" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="6990" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
  <a id="6996" class="Symbol">}</a>

<a id="∨-magma"></a><a id="6999" href="Data.Bool.Properties.html#6999" class="Function">∨-magma</a> <a id="7007" class="Symbol">:</a> <a id="7009" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="7015" href="Level.html#521" class="Function">0ℓ</a> <a id="7018" href="Level.html#521" class="Function">0ℓ</a>
<a id="7021" href="Data.Bool.Properties.html#6999" class="Function">∨-magma</a> <a id="7029" class="Symbol">=</a> <a id="7031" class="Keyword">record</a>
  <a id="7040" class="Symbol">{</a> <a id="7042" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="7050" class="Symbol">=</a> <a id="7052" href="Data.Bool.Properties.html#6887" class="Function">∨-isMagma</a>
  <a id="7064" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="7067" href="Data.Bool.Properties.html#7067" class="Function">∨-isSemigroup</a> <a id="7081" class="Symbol">:</a> <a id="7083" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="7095" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="7099" href="Data.Bool.Properties.html#7067" class="Function">∨-isSemigroup</a> <a id="7113" class="Symbol">=</a> <a id="7115" class="Keyword">record</a>
  <a id="7124" class="Symbol">{</a> <a id="7126" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Data.Bool.Properties.html#6887" class="Function">∨-isMagma</a>
  <a id="7148" class="Symbol">;</a> <a id="7150" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="7158" class="Symbol">=</a> <a id="7160" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a>
  <a id="7170" class="Symbol">}</a>

<a id="∨-semigroup"></a><a id="7173" href="Data.Bool.Properties.html#7173" class="Function">∨-semigroup</a> <a id="7185" class="Symbol">:</a> <a id="7187" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="7197" href="Level.html#521" class="Function">0ℓ</a> <a id="7200" href="Level.html#521" class="Function">0ℓ</a>
<a id="7203" href="Data.Bool.Properties.html#7173" class="Function">∨-semigroup</a> <a id="7215" class="Symbol">=</a> <a id="7217" class="Keyword">record</a>
  <a id="7226" class="Symbol">{</a> <a id="7228" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Data.Bool.Properties.html#7067" class="Function">∨-isSemigroup</a>
  <a id="7258" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="7261" href="Data.Bool.Properties.html#7261" class="Function">∨-isBand</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="7279" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="7283" href="Data.Bool.Properties.html#7261" class="Function">∨-isBand</a> <a id="7292" class="Symbol">=</a> <a id="7294" class="Keyword">record</a>
  <a id="7303" class="Symbol">{</a> <a id="7305" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="7317" class="Symbol">=</a> <a id="7319" href="Data.Bool.Properties.html#7067" class="Function">∨-isSemigroup</a>
  <a id="7335" class="Symbol">;</a> <a id="7337" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="7349" class="Symbol">=</a> <a id="7351" href="Data.Bool.Properties.html#6543" class="Function">∨-idem</a>
  <a id="7360" class="Symbol">}</a>

<a id="∨-band"></a><a id="7363" href="Data.Bool.Properties.html#7363" class="Function">∨-band</a> <a id="7370" class="Symbol">:</a> <a id="7372" href="Algebra.Bundles.html#4502" class="Record">Band</a> <a id="7377" href="Level.html#521" class="Function">0ℓ</a> <a id="7380" href="Level.html#521" class="Function">0ℓ</a>
<a id="7383" href="Data.Bool.Properties.html#7363" class="Function">∨-band</a> <a id="7390" class="Symbol">=</a> <a id="7392" class="Keyword">record</a>
  <a id="7401" class="Symbol">{</a> <a id="7403" href="Algebra.Bundles.html#4653" class="Field">isBand</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="Data.Bool.Properties.html#7261" class="Function">∨-isBand</a>
  <a id="7423" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="7426" href="Data.Bool.Properties.html#7426" class="Function">∨-isSemilattice</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="7458" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="7462" href="Data.Bool.Properties.html#7426" class="Function">∨-isSemilattice</a> <a id="7478" class="Symbol">=</a> <a id="7480" class="Keyword">record</a>
  <a id="7489" class="Symbol">{</a> <a id="7491" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="7498" class="Symbol">=</a> <a id="7500" href="Data.Bool.Properties.html#7261" class="Function">∨-isBand</a>
  <a id="7511" class="Symbol">;</a> <a id="7513" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="7520" class="Symbol">=</a> <a id="7522" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a>
  <a id="7531" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="7534" href="Data.Bool.Properties.html#7534" class="Function">∨-semilattice</a> <a id="7548" class="Symbol">:</a> <a id="7550" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="7562" href="Level.html#521" class="Function">0ℓ</a> <a id="7565" href="Level.html#521" class="Function">0ℓ</a>
<a id="7568" href="Data.Bool.Properties.html#7534" class="Function">∨-semilattice</a> <a id="7582" class="Symbol">=</a> <a id="7584" class="Keyword">record</a>
  <a id="7593" class="Symbol">{</a> <a id="7595" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="7609" class="Symbol">=</a> <a id="7611" href="Data.Bool.Properties.html#7426" class="Function">∨-isSemilattice</a>
  <a id="7629" class="Symbol">}</a>

<a id="∨-isMonoid"></a><a id="7632" href="Data.Bool.Properties.html#7632" class="Function">∨-isMonoid</a> <a id="7643" class="Symbol">:</a> <a id="7645" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="7654" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="7658" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7664" href="Data.Bool.Properties.html#7632" class="Function">∨-isMonoid</a> <a id="7675" class="Symbol">=</a> <a id="7677" class="Keyword">record</a>
  <a id="7686" class="Symbol">{</a> <a id="7688" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="7700" class="Symbol">=</a> <a id="7702" href="Data.Bool.Properties.html#7067" class="Function">∨-isSemigroup</a>
  <a id="7718" class="Symbol">;</a> <a id="7720" href="Algebra.Structures.html#4067" class="Field">identity</a> <a id="7729" class="Symbol">=</a> <a id="7731" href="Data.Bool.Properties.html#6050" class="Function">∨-identity</a>
  <a id="7744" class="Symbol">}</a>

<a id="∨-isCommutativeMonoid"></a><a id="7747" href="Data.Bool.Properties.html#7747" class="Function">∨-isCommutativeMonoid</a> <a id="7769" class="Symbol">:</a> <a id="7771" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="7791" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="7795" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="7801" href="Data.Bool.Properties.html#7747" class="Function">∨-isCommutativeMonoid</a> <a id="7823" class="Symbol">=</a> <a id="7825" class="Keyword">record</a>
  <a id="7834" class="Symbol">{</a> <a id="7836" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="7845" class="Symbol">=</a> <a id="7847" href="Data.Bool.Properties.html#7632" class="Function">∨-isMonoid</a>
  <a id="7860" class="Symbol">;</a> <a id="7862" href="Algebra.Structures.html#4484" class="Field">comm</a> <a id="7867" class="Symbol">=</a> <a id="7869" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a>
  <a id="7878" class="Symbol">}</a>

<a id="∨-commutativeMonoid"></a><a id="7881" href="Data.Bool.Properties.html#7881" class="Function">∨-commutativeMonoid</a> <a id="7901" class="Symbol">:</a> <a id="7903" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="7921" href="Level.html#521" class="Function">0ℓ</a> <a id="7924" href="Level.html#521" class="Function">0ℓ</a>
<a id="7927" href="Data.Bool.Properties.html#7881" class="Function">∨-commutativeMonoid</a> <a id="7947" class="Symbol">=</a> <a id="7949" class="Keyword">record</a>
  <a id="7958" class="Symbol">{</a> <a id="7960" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="7980" class="Symbol">=</a> <a id="7982" href="Data.Bool.Properties.html#7747" class="Function">∨-isCommutativeMonoid</a>
  <a id="8006" class="Symbol">}</a>

<a id="∨-isIdempotentCommutativeMonoid"></a><a id="8009" href="Data.Bool.Properties.html#8009" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8041" class="Symbol">:</a>
  <a id="8045" href="Algebra.Structures.html#4793" class="Record">IsIdempotentCommutativeMonoid</a> <a id="8075" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="8079" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8085" href="Data.Bool.Properties.html#8009" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8117" class="Symbol">=</a> <a id="8119" class="Keyword">record</a>
  <a id="8128" class="Symbol">{</a> <a id="8130" href="Algebra.Structures.html#4912" class="Field">isCommutativeMonoid</a> <a id="8150" class="Symbol">=</a> <a id="8152" href="Data.Bool.Properties.html#7747" class="Function">∨-isCommutativeMonoid</a>
  <a id="8176" class="Symbol">;</a> <a id="8178" href="Algebra.Structures.html#4962" class="Field">idem</a>                <a id="8198" class="Symbol">=</a> <a id="8200" href="Data.Bool.Properties.html#6543" class="Function">∨-idem</a>
  <a id="8209" class="Symbol">}</a>

<a id="∨-idempotentCommutativeMonoid"></a><a id="8212" href="Data.Bool.Properties.html#8212" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8242" class="Symbol">:</a> <a id="8244" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="8272" href="Level.html#521" class="Function">0ℓ</a> <a id="8275" href="Level.html#521" class="Function">0ℓ</a>
<a id="8278" href="Data.Bool.Properties.html#8212" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8308" class="Symbol">=</a> <a id="8310" class="Keyword">record</a>
  <a id="8319" class="Symbol">{</a> <a id="8321" href="Algebra.Bundles.html#7639" class="Field">isIdempotentCommutativeMonoid</a> <a id="8351" class="Symbol">=</a> <a id="8353" href="Data.Bool.Properties.html#8009" class="Function">∨-isIdempotentCommutativeMonoid</a>
  <a id="8387" class="Symbol">}</a>

<a id="8390" class="Comment">------------------------------------------------------------------------</a>
<a id="8463" class="Comment">-- Properties of _∧_</a>

<a id="∧-assoc"></a><a id="8485" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a> <a id="8493" class="Symbol">:</a> <a id="8495" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="8507" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8511" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a> <a id="8519" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8525" href="Data.Bool.Properties.html#8525" class="Bound">y</a> <a id="8527" href="Data.Bool.Properties.html#8527" class="Bound">z</a> <a id="8529" class="Symbol">=</a> <a id="8531" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8536" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a> <a id="8544" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8550" href="Data.Bool.Properties.html#8550" class="Bound">y</a> <a id="8552" href="Data.Bool.Properties.html#8552" class="Bound">z</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-comm"></a><a id="8562" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="8569" class="Symbol">:</a> <a id="8571" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="8583" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8587" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="8594" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8600" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8606" class="Symbol">=</a> <a id="8608" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8613" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="8620" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8626" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8632" class="Symbol">=</a> <a id="8634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8639" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="8646" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8652" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8658" class="Symbol">=</a> <a id="8660" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8665" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="8672" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8678" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8684" class="Symbol">=</a> <a id="8686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityˡ"></a><a id="8692" href="Data.Bool.Properties.html#8692" class="Function">∧-identityˡ</a> <a id="8704" class="Symbol">:</a> <a id="8706" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="8719" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8724" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8728" href="Data.Bool.Properties.html#8692" class="Function">∧-identityˡ</a> <a id="8740" class="Symbol">_</a> <a id="8742" class="Symbol">=</a> <a id="8744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityʳ"></a><a id="8750" href="Data.Bool.Properties.html#8750" class="Function">∧-identityʳ</a> <a id="8762" class="Symbol">:</a> <a id="8764" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="8778" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8783" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8787" href="Data.Bool.Properties.html#8750" class="Function">∧-identityʳ</a> <a id="8799" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8805" class="Symbol">=</a> <a id="8807" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8812" href="Data.Bool.Properties.html#8750" class="Function">∧-identityʳ</a> <a id="8824" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8830" class="Symbol">=</a> <a id="8832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identity"></a><a id="8838" href="Data.Bool.Properties.html#8838" class="Function">∧-identity</a> <a id="8849" class="Symbol">:</a> <a id="8851" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="8860" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="8865" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8869" href="Data.Bool.Properties.html#8838" class="Function">∧-identity</a> <a id="8880" class="Symbol">=</a> <a id="8882" href="Data.Bool.Properties.html#8692" class="Function">∧-identityˡ</a> <a id="8894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8896" href="Data.Bool.Properties.html#8750" class="Function">∧-identityʳ</a>

<a id="∧-zeroˡ"></a><a id="8909" href="Data.Bool.Properties.html#8909" class="Function">∧-zeroˡ</a> <a id="8917" class="Symbol">:</a> <a id="8919" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="8928" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8934" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8938" href="Data.Bool.Properties.html#8909" class="Function">∧-zeroˡ</a> <a id="8946" class="Symbol">_</a> <a id="8948" class="Symbol">=</a> <a id="8950" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zeroʳ"></a><a id="8956" href="Data.Bool.Properties.html#8956" class="Function">∧-zeroʳ</a> <a id="8964" class="Symbol">:</a> <a id="8966" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="8976" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8982" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="8986" href="Data.Bool.Properties.html#8956" class="Function">∧-zeroʳ</a> <a id="8994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9000" class="Symbol">=</a> <a id="9002" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9007" href="Data.Bool.Properties.html#8956" class="Function">∧-zeroʳ</a> <a id="9015" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9021" class="Symbol">=</a> <a id="9023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zero"></a><a id="9029" href="Data.Bool.Properties.html#9029" class="Function">∧-zero</a> <a id="9036" class="Symbol">:</a> <a id="9038" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="9043" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9049" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9053" href="Data.Bool.Properties.html#9029" class="Function">∧-zero</a> <a id="9060" class="Symbol">=</a> <a id="9062" href="Data.Bool.Properties.html#8909" class="Function">∧-zeroˡ</a> <a id="9070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9072" href="Data.Bool.Properties.html#8956" class="Function">∧-zeroʳ</a>

<a id="∧-inverseˡ"></a><a id="9081" href="Data.Bool.Properties.html#9081" class="Function">∧-inverseˡ</a> <a id="9092" class="Symbol">:</a> <a id="9094" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="9106" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9112" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="9116" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9120" href="Data.Bool.Properties.html#9081" class="Function">∧-inverseˡ</a> <a id="9131" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9137" class="Symbol">=</a> <a id="9139" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9144" href="Data.Bool.Properties.html#9081" class="Function">∧-inverseˡ</a> <a id="9155" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9160" class="Symbol">=</a> <a id="9162" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-inverseʳ"></a><a id="9168" href="Data.Bool.Properties.html#9168" class="Function">∧-inverseʳ</a> <a id="9179" class="Symbol">:</a> <a id="9181" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="9194" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9200" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="9204" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9208" href="Data.Bool.Properties.html#9168" class="Function">∧-inverseʳ</a> <a id="9219" href="Data.Bool.Properties.html#9219" class="Bound">x</a> <a id="9221" class="Symbol">=</a> <a id="9223" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="9230" href="Data.Bool.Properties.html#9219" class="Bound">x</a> <a id="9232" class="Symbol">(</a><a id="9233" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="9237" href="Data.Bool.Properties.html#9219" class="Bound">x</a><a id="9238" class="Symbol">)</a> <a id="9240" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="9242" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="9248" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="9250" href="Data.Bool.Properties.html#9081" class="Function">∧-inverseˡ</a> <a id="9261" href="Data.Bool.Properties.html#9219" class="Bound">x</a>

<a id="∧-inverse"></a><a id="9264" href="Data.Bool.Properties.html#9264" class="Function">∧-inverse</a> <a id="9274" class="Symbol">:</a> <a id="9276" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="9284" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9290" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="9294" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9298" href="Data.Bool.Properties.html#9264" class="Function">∧-inverse</a> <a id="9308" class="Symbol">=</a> <a id="9310" href="Data.Bool.Properties.html#9081" class="Function">∧-inverseˡ</a> <a id="9321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9323" href="Data.Bool.Properties.html#9168" class="Function">∧-inverseʳ</a>

<a id="∧-idem"></a><a id="9335" href="Data.Bool.Properties.html#9335" class="Function">∧-idem</a> <a id="9342" class="Symbol">:</a> <a id="9344" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="9355" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9359" href="Data.Bool.Properties.html#9335" class="Function">∧-idem</a> <a id="9366" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9372" class="Symbol">=</a> <a id="9374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9379" href="Data.Bool.Properties.html#9335" class="Function">∧-idem</a> <a id="9386" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9392" class="Symbol">=</a> <a id="9394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-sel"></a><a id="9400" href="Data.Bool.Properties.html#9400" class="Function">∧-sel</a> <a id="9406" class="Symbol">:</a> <a id="9408" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="9418" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9422" href="Data.Bool.Properties.html#9400" class="Function">∧-sel</a> <a id="9428" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9434" href="Data.Bool.Properties.html#9434" class="Bound">y</a> <a id="9436" class="Symbol">=</a> <a id="9438" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9448" href="Data.Bool.Properties.html#9400" class="Function">∧-sel</a> <a id="9454" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9459" href="Data.Bool.Properties.html#9459" class="Bound">y</a>  <a id="9462" class="Symbol">=</a> <a id="9464" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9469" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalˡ"></a><a id="9475" href="Data.Bool.Properties.html#9475" class="Function">∧-conicalˡ</a> <a id="9486" class="Symbol">:</a> <a id="9488" href="Algebra.Definitions.html#2909" class="Function">LeftConical</a> <a id="9500" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9505" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9509" href="Data.Bool.Properties.html#9475" class="Function">∧-conicalˡ</a> <a id="9520" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9525" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9530" class="Symbol">_</a> <a id="9532" class="Symbol">=</a> <a id="9534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalʳ"></a><a id="9540" href="Data.Bool.Properties.html#9540" class="Function">∧-conicalʳ</a> <a id="9551" class="Symbol">:</a> <a id="9553" href="Algebra.Definitions.html#2990" class="Function">RightConical</a> <a id="9566" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9571" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9575" href="Data.Bool.Properties.html#9540" class="Function">∧-conicalʳ</a> <a id="9586" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9591" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9596" class="Symbol">_</a> <a id="9598" class="Symbol">=</a> <a id="9600" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conical"></a><a id="9606" href="Data.Bool.Properties.html#9606" class="Function">∧-conical</a> <a id="9616" class="Symbol">:</a> <a id="9618" href="Algebra.Definitions.html#3073" class="Function">Conical</a> <a id="9626" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9631" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="9635" href="Data.Bool.Properties.html#9606" class="Function">∧-conical</a> <a id="9645" class="Symbol">=</a> <a id="9647" href="Data.Bool.Properties.html#9475" class="Function">∧-conicalˡ</a> <a id="9658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9660" href="Data.Bool.Properties.html#9540" class="Function">∧-conicalʳ</a>

<a id="∧-distribˡ-∨"></a><a id="9672" href="Data.Bool.Properties.html#9672" class="Function">∧-distribˡ-∨</a> <a id="9685" class="Symbol">:</a> <a id="9687" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="9691" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="9708" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="9712" href="Data.Bool.Properties.html#9672" class="Function">∧-distribˡ-∨</a> <a id="9725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9731" href="Data.Bool.Properties.html#9731" class="Bound">y</a> <a id="9733" href="Data.Bool.Properties.html#9733" class="Bound">z</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9742" href="Data.Bool.Properties.html#9672" class="Function">∧-distribˡ-∨</a> <a id="9755" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9761" href="Data.Bool.Properties.html#9761" class="Bound">y</a> <a id="9763" href="Data.Bool.Properties.html#9763" class="Bound">z</a> <a id="9765" class="Symbol">=</a> <a id="9767" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-∨"></a><a id="9773" href="Data.Bool.Properties.html#9773" class="Function">∧-distribʳ-∨</a> <a id="9786" class="Symbol">:</a> <a id="9788" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="9792" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="9809" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="9813" href="Data.Bool.Properties.html#9773" class="Function">∧-distribʳ-∨</a> <a id="9826" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9828" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9830" href="Data.Bool.Properties.html#9830" class="Bound">z</a> <a id="9832" class="Symbol">=</a> <a id="9834" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="9842" class="Symbol">(</a><a id="9843" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9845" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="9847" href="Data.Bool.Properties.html#9830" class="Bound">z</a><a id="9848" class="Symbol">)</a> <a id="9850" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9852" href="Data.Bool.Properties.html#9826" class="Bound">x</a>     <a id="9858" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9861" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="9868" class="Symbol">(</a><a id="9869" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9871" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="9873" href="Data.Bool.Properties.html#9830" class="Bound">z</a><a id="9874" class="Symbol">)</a> <a id="9876" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9878" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9882" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9884" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9886" class="Symbol">(</a><a id="9887" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9889" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="9891" href="Data.Bool.Properties.html#9830" class="Bound">z</a><a id="9892" class="Symbol">)</a>     <a id="9898" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9901" href="Data.Bool.Properties.html#9672" class="Function">∧-distribˡ-∨</a> <a id="9914" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9916" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9918" href="Data.Bool.Properties.html#9830" class="Bound">z</a> <a id="9920" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9924" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9926" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9928" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9930" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="9932" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9934" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9936" href="Data.Bool.Properties.html#9830" class="Bound">z</a>   <a id="9940" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9943" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="9949" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="9953" class="Symbol">(</a><a id="9954" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="9961" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9963" href="Data.Bool.Properties.html#9828" class="Bound">y</a><a id="9964" class="Symbol">)</a> <a id="9966" class="Symbol">(</a><a id="9967" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a> <a id="9974" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9976" href="Data.Bool.Properties.html#9830" class="Bound">z</a><a id="9977" class="Symbol">)</a> <a id="9979" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9983" href="Data.Bool.Properties.html#9828" class="Bound">y</a> <a id="9985" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9987" href="Data.Bool.Properties.html#9826" class="Bound">x</a> <a id="9989" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="9991" href="Data.Bool.Properties.html#9830" class="Bound">z</a> <a id="9993" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="9995" href="Data.Bool.Properties.html#9826" class="Bound">x</a>   <a id="9999" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∧-distrib-∨"></a><a id="10002" href="Data.Bool.Properties.html#10002" class="Function">∧-distrib-∨</a> <a id="10014" class="Symbol">:</a> <a id="10016" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="10020" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="10036" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="10040" href="Data.Bool.Properties.html#10002" class="Function">∧-distrib-∨</a> <a id="10052" class="Symbol">=</a> <a id="10054" href="Data.Bool.Properties.html#9672" class="Function">∧-distribˡ-∨</a> <a id="10067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10069" href="Data.Bool.Properties.html#9773" class="Function">∧-distribʳ-∨</a>

<a id="∨-distribˡ-∧"></a><a id="10083" href="Data.Bool.Properties.html#10083" class="Function">∨-distribˡ-∧</a> <a id="10096" class="Symbol">:</a> <a id="10098" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="10102" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="10119" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10123" href="Data.Bool.Properties.html#10083" class="Function">∨-distribˡ-∧</a> <a id="10136" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10142" href="Data.Bool.Properties.html#10142" class="Bound">y</a> <a id="10144" href="Data.Bool.Properties.html#10144" class="Bound">z</a> <a id="10146" class="Symbol">=</a> <a id="10148" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10153" href="Data.Bool.Properties.html#10083" class="Function">∨-distribˡ-∧</a> <a id="10166" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10172" href="Data.Bool.Properties.html#10172" class="Bound">y</a> <a id="10174" href="Data.Bool.Properties.html#10174" class="Bound">z</a> <a id="10176" class="Symbol">=</a> <a id="10178" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-distribʳ-∧"></a><a id="10184" href="Data.Bool.Properties.html#10184" class="Function">∨-distribʳ-∧</a> <a id="10197" class="Symbol">:</a> <a id="10199" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="10203" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="10220" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10224" href="Data.Bool.Properties.html#10184" class="Function">∨-distribʳ-∧</a> <a id="10237" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10239" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10241" href="Data.Bool.Properties.html#10241" class="Bound">z</a> <a id="10243" class="Symbol">=</a> <a id="10245" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="10253" class="Symbol">(</a><a id="10254" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10256" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="10258" href="Data.Bool.Properties.html#10241" class="Bound">z</a><a id="10259" class="Symbol">)</a> <a id="10261" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10263" href="Data.Bool.Properties.html#10237" class="Bound">x</a>        <a id="10272" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10275" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="10282" class="Symbol">(</a><a id="10283" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10285" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="10287" href="Data.Bool.Properties.html#10241" class="Bound">z</a><a id="10288" class="Symbol">)</a> <a id="10290" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10292" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10296" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10298" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10300" class="Symbol">(</a><a id="10301" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10303" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="10305" href="Data.Bool.Properties.html#10241" class="Bound">z</a><a id="10306" class="Symbol">)</a>        <a id="10315" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10318" href="Data.Bool.Properties.html#10083" class="Function">∨-distribˡ-∧</a> <a id="10331" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10333" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10335" href="Data.Bool.Properties.html#10241" class="Bound">z</a> <a id="10337" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10341" class="Symbol">(</a><a id="10342" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10344" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10346" href="Data.Bool.Properties.html#10239" class="Bound">y</a><a id="10347" class="Symbol">)</a> <a id="10349" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="10351" class="Symbol">(</a><a id="10352" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10354" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10356" href="Data.Bool.Properties.html#10241" class="Bound">z</a><a id="10357" class="Symbol">)</a>  <a id="10360" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10363" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="10369" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="10381" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10383" href="Data.Bool.Properties.html#10239" class="Bound">y</a><a id="10384" class="Symbol">)</a> <a id="10386" class="Symbol">(</a><a id="10387" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a> <a id="10394" href="Data.Bool.Properties.html#10237" class="Bound">x</a> <a id="10396" href="Data.Bool.Properties.html#10241" class="Bound">z</a><a id="10397" class="Symbol">)</a> <a id="10399" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10403" class="Symbol">(</a><a id="10404" href="Data.Bool.Properties.html#10239" class="Bound">y</a> <a id="10406" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10408" href="Data.Bool.Properties.html#10237" class="Bound">x</a><a id="10409" class="Symbol">)</a> <a id="10411" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Data.Bool.Properties.html#10241" class="Bound">z</a> <a id="10416" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="10418" href="Data.Bool.Properties.html#10237" class="Bound">x</a><a id="10419" class="Symbol">)</a>  <a id="10422" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="∨-distrib-∧"></a><a id="10425" href="Data.Bool.Properties.html#10425" class="Function">∨-distrib-∧</a> <a id="10437" class="Symbol">:</a> <a id="10439" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="10443" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="10459" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10463" href="Data.Bool.Properties.html#10425" class="Function">∨-distrib-∧</a> <a id="10475" class="Symbol">=</a> <a id="10477" href="Data.Bool.Properties.html#10083" class="Function">∨-distribˡ-∧</a> <a id="10490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10492" href="Data.Bool.Properties.html#10184" class="Function">∨-distribʳ-∧</a>

<a id="∧-abs-∨"></a><a id="10506" href="Data.Bool.Properties.html#10506" class="Function">∧-abs-∨</a> <a id="10514" class="Symbol">:</a> <a id="10516" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="10520" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="10528" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
<a id="10532" href="Data.Bool.Properties.html#10506" class="Function">∧-abs-∨</a> <a id="10540" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10546" href="Data.Bool.Properties.html#10546" class="Bound">y</a> <a id="10548" class="Symbol">=</a> <a id="10550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10555" href="Data.Bool.Properties.html#10506" class="Function">∧-abs-∨</a> <a id="10563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10569" href="Data.Bool.Properties.html#10569" class="Bound">y</a> <a id="10571" class="Symbol">=</a> <a id="10573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-abs-∧"></a><a id="10579" href="Data.Bool.Properties.html#10579" class="Function">∨-abs-∧</a> <a id="10587" class="Symbol">:</a> <a id="10589" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="10593" href="Algebra.Definitions.html#3918" class="Function Operator">Absorbs</a> <a id="10601" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10605" href="Data.Bool.Properties.html#10579" class="Function">∨-abs-∧</a> <a id="10613" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10619" href="Data.Bool.Properties.html#10619" class="Bound">y</a> <a id="10621" class="Symbol">=</a> <a id="10623" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10628" href="Data.Bool.Properties.html#10579" class="Function">∨-abs-∧</a> <a id="10636" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10642" href="Data.Bool.Properties.html#10642" class="Bound">y</a> <a id="10644" class="Symbol">=</a> <a id="10646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-∧-absorptive"></a><a id="10652" href="Data.Bool.Properties.html#10652" class="Function">∨-∧-absorptive</a> <a id="10667" class="Symbol">:</a> <a id="10669" href="Algebra.Definitions.html#3997" class="Function">Absorptive</a> <a id="10680" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="10684" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10688" href="Data.Bool.Properties.html#10652" class="Function">∨-∧-absorptive</a> <a id="10703" class="Symbol">=</a> <a id="10705" href="Data.Bool.Properties.html#10579" class="Function">∨-abs-∧</a> <a id="10713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10715" href="Data.Bool.Properties.html#10506" class="Function">∧-abs-∨</a>

<a id="∧-isMagma"></a><a id="10724" href="Data.Bool.Properties.html#10724" class="Function">∧-isMagma</a> <a id="10734" class="Symbol">:</a> <a id="10736" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="10744" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10748" href="Data.Bool.Properties.html#10724" class="Function">∧-isMagma</a> <a id="10758" class="Symbol">=</a> <a id="10760" class="Keyword">record</a>
  <a id="10769" class="Symbol">{</a> <a id="10771" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="10785" class="Symbol">=</a> <a id="10787" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="10803" class="Symbol">;</a> <a id="10805" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="10819" class="Symbol">=</a> <a id="10821" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="10827" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
  <a id="10833" class="Symbol">}</a>

<a id="∧-magma"></a><a id="10836" href="Data.Bool.Properties.html#10836" class="Function">∧-magma</a> <a id="10844" class="Symbol">:</a> <a id="10846" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="10852" href="Level.html#521" class="Function">0ℓ</a> <a id="10855" href="Level.html#521" class="Function">0ℓ</a>
<a id="10858" href="Data.Bool.Properties.html#10836" class="Function">∧-magma</a> <a id="10866" class="Symbol">=</a> <a id="10868" class="Keyword">record</a>
  <a id="10877" class="Symbol">{</a> <a id="10879" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="10887" class="Symbol">=</a> <a id="10889" href="Data.Bool.Properties.html#10724" class="Function">∧-isMagma</a>
  <a id="10901" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="10904" href="Data.Bool.Properties.html#10904" class="Function">∧-isSemigroup</a> <a id="10918" class="Symbol">:</a> <a id="10920" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="10932" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="10936" href="Data.Bool.Properties.html#10904" class="Function">∧-isSemigroup</a> <a id="10950" class="Symbol">=</a> <a id="10952" class="Keyword">record</a>
  <a id="10961" class="Symbol">{</a> <a id="10963" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="10971" class="Symbol">=</a> <a id="10973" href="Data.Bool.Properties.html#10724" class="Function">∧-isMagma</a>
  <a id="10985" class="Symbol">;</a> <a id="10987" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="10995" class="Symbol">=</a> <a id="10997" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a>
  <a id="11007" class="Symbol">}</a>

<a id="∧-semigroup"></a><a id="11010" href="Data.Bool.Properties.html#11010" class="Function">∧-semigroup</a> <a id="11022" class="Symbol">:</a> <a id="11024" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="11034" href="Level.html#521" class="Function">0ℓ</a> <a id="11037" href="Level.html#521" class="Function">0ℓ</a>
<a id="11040" href="Data.Bool.Properties.html#11010" class="Function">∧-semigroup</a> <a id="11052" class="Symbol">=</a> <a id="11054" class="Keyword">record</a>
  <a id="11063" class="Symbol">{</a> <a id="11065" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="11077" class="Symbol">=</a> <a id="11079" href="Data.Bool.Properties.html#10904" class="Function">∧-isSemigroup</a>
  <a id="11095" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="11098" href="Data.Bool.Properties.html#11098" class="Function">∧-isBand</a> <a id="11107" class="Symbol">:</a> <a id="11109" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="11116" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="11120" href="Data.Bool.Properties.html#11098" class="Function">∧-isBand</a> <a id="11129" class="Symbol">=</a> <a id="11131" class="Keyword">record</a>
  <a id="11140" class="Symbol">{</a> <a id="11142" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a> <a id="11154" class="Symbol">=</a> <a id="11156" href="Data.Bool.Properties.html#10904" class="Function">∧-isSemigroup</a>
  <a id="11172" class="Symbol">;</a> <a id="11174" href="Algebra.Structures.html#3124" class="Field">idem</a>        <a id="11186" class="Symbol">=</a> <a id="11188" href="Data.Bool.Properties.html#9335" class="Function">∧-idem</a>
  <a id="11197" class="Symbol">}</a>

<a id="∧-band"></a><a id="11200" href="Data.Bool.Properties.html#11200" class="Function">∧-band</a> <a id="11207" class="Symbol">:</a> <a id="11209" href="Algebra.Bundles.html#4502" class="Record">Band</a> <a id="11214" href="Level.html#521" class="Function">0ℓ</a> <a id="11217" href="Level.html#521" class="Function">0ℓ</a>
<a id="11220" href="Data.Bool.Properties.html#11200" class="Function">∧-band</a> <a id="11227" class="Symbol">=</a> <a id="11229" class="Keyword">record</a>
  <a id="11238" class="Symbol">{</a> <a id="11240" href="Algebra.Bundles.html#4653" class="Field">isBand</a> <a id="11247" class="Symbol">=</a> <a id="11249" href="Data.Bool.Properties.html#11098" class="Function">∧-isBand</a>
  <a id="11260" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="11263" href="Data.Bool.Properties.html#11263" class="Function">∧-isSemilattice</a> <a id="11279" class="Symbol">:</a> <a id="11281" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="11295" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="11299" href="Data.Bool.Properties.html#11263" class="Function">∧-isSemilattice</a> <a id="11315" class="Symbol">=</a> <a id="11317" class="Keyword">record</a>
  <a id="11326" class="Symbol">{</a> <a id="11328" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a> <a id="11335" class="Symbol">=</a> <a id="11337" href="Data.Bool.Properties.html#11098" class="Function">∧-isBand</a>
  <a id="11348" class="Symbol">;</a> <a id="11350" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>   <a id="11357" class="Symbol">=</a> <a id="11359" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a>
  <a id="11368" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="11371" href="Data.Bool.Properties.html#11371" class="Function">∧-semilattice</a> <a id="11385" class="Symbol">:</a> <a id="11387" href="Algebra.Lattice.Bundles.html#1223" class="Record">Semilattice</a> <a id="11399" href="Level.html#521" class="Function">0ℓ</a> <a id="11402" href="Level.html#521" class="Function">0ℓ</a>
<a id="11405" href="Data.Bool.Properties.html#11371" class="Function">∧-semilattice</a> <a id="11419" class="Symbol">=</a> <a id="11421" class="Keyword">record</a>
  <a id="11430" class="Symbol">{</a> <a id="11432" href="Algebra.Lattice.Bundles.html#1399" class="Field">isSemilattice</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Data.Bool.Properties.html#11263" class="Function">∧-isSemilattice</a>
  <a id="11466" class="Symbol">}</a>

<a id="∧-isMonoid"></a><a id="11469" href="Data.Bool.Properties.html#11469" class="Function">∧-isMonoid</a> <a id="11480" class="Symbol">:</a> <a id="11482" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="11491" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="11495" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11500" href="Data.Bool.Properties.html#11469" class="Function">∧-isMonoid</a> <a id="11511" class="Symbol">=</a> <a id="11513" class="Keyword">record</a>
  <a id="11522" class="Symbol">{</a> <a id="11524" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="11536" class="Symbol">=</a> <a id="11538" href="Data.Bool.Properties.html#10904" class="Function">∧-isSemigroup</a>
  <a id="11554" class="Symbol">;</a> <a id="11556" href="Algebra.Structures.html#4067" class="Field">identity</a> <a id="11565" class="Symbol">=</a> <a id="11567" href="Data.Bool.Properties.html#8838" class="Function">∧-identity</a>
  <a id="11580" class="Symbol">}</a>

<a id="∧-isCommutativeMonoid"></a><a id="11583" href="Data.Bool.Properties.html#11583" class="Function">∧-isCommutativeMonoid</a> <a id="11605" class="Symbol">:</a> <a id="11607" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="11627" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="11631" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11636" href="Data.Bool.Properties.html#11583" class="Function">∧-isCommutativeMonoid</a> <a id="11658" class="Symbol">=</a> <a id="11660" class="Keyword">record</a>
  <a id="11669" class="Symbol">{</a> <a id="11671" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Data.Bool.Properties.html#11469" class="Function">∧-isMonoid</a>
  <a id="11695" class="Symbol">;</a> <a id="11697" href="Algebra.Structures.html#4484" class="Field">comm</a> <a id="11702" class="Symbol">=</a> <a id="11704" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a>
  <a id="11713" class="Symbol">}</a>

<a id="∧-commutativeMonoid"></a><a id="11716" href="Data.Bool.Properties.html#11716" class="Function">∧-commutativeMonoid</a> <a id="11736" class="Symbol">:</a> <a id="11738" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="11756" href="Level.html#521" class="Function">0ℓ</a> <a id="11759" href="Level.html#521" class="Function">0ℓ</a>
<a id="11762" href="Data.Bool.Properties.html#11716" class="Function">∧-commutativeMonoid</a> <a id="11782" class="Symbol">=</a> <a id="11784" class="Keyword">record</a>
  <a id="11793" class="Symbol">{</a> <a id="11795" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="11815" class="Symbol">=</a> <a id="11817" href="Data.Bool.Properties.html#11583" class="Function">∧-isCommutativeMonoid</a>
  <a id="11841" class="Symbol">}</a>

<a id="∧-isIdempotentCommutativeMonoid"></a><a id="11844" href="Data.Bool.Properties.html#11844" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="11876" class="Symbol">:</a>
  <a id="11880" href="Algebra.Structures.html#4793" class="Record">IsIdempotentCommutativeMonoid</a> <a id="11910" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="11914" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="11919" href="Data.Bool.Properties.html#11844" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="11951" class="Symbol">=</a> <a id="11953" class="Keyword">record</a>
  <a id="11962" class="Symbol">{</a> <a id="11964" href="Algebra.Structures.html#4912" class="Field">isCommutativeMonoid</a> <a id="11984" class="Symbol">=</a> <a id="11986" href="Data.Bool.Properties.html#11583" class="Function">∧-isCommutativeMonoid</a>
  <a id="12010" class="Symbol">;</a> <a id="12012" href="Algebra.Structures.html#4962" class="Field">idem</a> <a id="12017" class="Symbol">=</a> <a id="12019" href="Data.Bool.Properties.html#9335" class="Function">∧-idem</a>
  <a id="12028" class="Symbol">}</a>

<a id="∧-idempotentCommutativeMonoid"></a><a id="12031" href="Data.Bool.Properties.html#12031" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12061" class="Symbol">:</a> <a id="12063" href="Algebra.Bundles.html#7355" class="Record">IdempotentCommutativeMonoid</a> <a id="12091" href="Level.html#521" class="Function">0ℓ</a> <a id="12094" href="Level.html#521" class="Function">0ℓ</a>
<a id="12097" href="Data.Bool.Properties.html#12031" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12127" class="Symbol">=</a> <a id="12129" class="Keyword">record</a>
  <a id="12138" class="Symbol">{</a> <a id="12140" href="Algebra.Bundles.html#7639" class="Field">isIdempotentCommutativeMonoid</a> <a id="12170" class="Symbol">=</a> <a id="12172" href="Data.Bool.Properties.html#11844" class="Function">∧-isIdempotentCommutativeMonoid</a>
  <a id="12206" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="12209" href="Data.Bool.Properties.html#12209" class="Function">∨-∧-isSemiring</a> <a id="12224" class="Symbol">:</a> <a id="12226" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="12237" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="12241" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="12245" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12251" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12256" href="Data.Bool.Properties.html#12209" class="Function">∨-∧-isSemiring</a> <a id="12271" class="Symbol">=</a> <a id="12273" class="Keyword">record</a>
  <a id="12282" class="Symbol">{</a> <a id="12284" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="12318" class="Symbol">=</a> <a id="12320" class="Keyword">record</a>
    <a id="12331" class="Symbol">{</a> <a id="12333" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="12355" class="Symbol">=</a> <a id="12357" href="Data.Bool.Properties.html#7747" class="Function">∨-isCommutativeMonoid</a>
    <a id="12383" class="Symbol">;</a> <a id="12385" href="Algebra.Structures.html#11190" class="Field">*-cong</a> <a id="12392" class="Symbol">=</a> <a id="12394" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="12400" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
    <a id="12408" class="Symbol">;</a> <a id="12410" href="Algebra.Structures.html#11231" class="Field">*-assoc</a> <a id="12418" class="Symbol">=</a> <a id="12420" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a>
    <a id="12432" class="Symbol">;</a> <a id="12434" href="Algebra.Structures.html#11273" class="Field">*-identity</a> <a id="12445" class="Symbol">=</a> <a id="12447" href="Data.Bool.Properties.html#8838" class="Function">∧-identity</a>
    <a id="12462" class="Symbol">;</a> <a id="12464" href="Algebra.Structures.html#11315" class="Field">distrib</a> <a id="12472" class="Symbol">=</a> <a id="12474" href="Data.Bool.Properties.html#10002" class="Function">∧-distrib-∨</a>
    <a id="12490" class="Symbol">}</a>
  <a id="12494" class="Symbol">;</a> <a id="12496" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="12501" class="Symbol">=</a> <a id="12503" href="Data.Bool.Properties.html#9029" class="Function">∧-zero</a>
  <a id="12512" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="12515" href="Data.Bool.Properties.html#12515" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="12543" class="Symbol">:</a> <a id="12545" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="12567" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="12571" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="12575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12581" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12586" href="Data.Bool.Properties.html#12515" class="Function">∨-∧-isCommutativeSemiring</a> <a id="12612" class="Symbol">=</a> <a id="12614" class="Keyword">record</a>
  <a id="12623" class="Symbol">{</a> <a id="12625" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="12636" class="Symbol">=</a> <a id="12638" href="Data.Bool.Properties.html#12209" class="Function">∨-∧-isSemiring</a>
  <a id="12655" class="Symbol">;</a> <a id="12657" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="12664" class="Symbol">=</a> <a id="12666" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a>
  <a id="12675" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="12678" href="Data.Bool.Properties.html#12678" class="Function">∨-∧-commutativeSemiring</a> <a id="12702" class="Symbol">:</a> <a id="12704" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="12724" href="Level.html#521" class="Function">0ℓ</a> <a id="12727" href="Level.html#521" class="Function">0ℓ</a>
<a id="12730" href="Data.Bool.Properties.html#12678" class="Function">∨-∧-commutativeSemiring</a> <a id="12754" class="Symbol">=</a> <a id="12756" class="Keyword">record</a>
  <a id="12765" class="Symbol">{</a> <a id="12767" href="Algebra.Bundles.html#17654" class="Field Operator">_+_</a>                   <a id="12789" class="Symbol">=</a> <a id="12791" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
  <a id="12797" class="Symbol">;</a> <a id="12799" href="Algebra.Bundles.html#17694" class="Field Operator">_*_</a>                   <a id="12821" class="Symbol">=</a> <a id="12823" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
  <a id="12829" class="Symbol">;</a> <a id="12831" href="Algebra.Bundles.html#17734" class="Field">0#</a>                    <a id="12853" class="Symbol">=</a> <a id="12855" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12863" class="Symbol">;</a> <a id="12865" href="Algebra.Bundles.html#17770" class="Field">1#</a>                    <a id="12887" class="Symbol">=</a> <a id="12889" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="12896" class="Symbol">;</a> <a id="12898" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="12920" class="Symbol">=</a> <a id="12922" href="Data.Bool.Properties.html#12515" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="12950" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="12953" href="Data.Bool.Properties.html#12953" class="Function">∧-∨-isSemiring</a> <a id="12968" class="Symbol">:</a> <a id="12970" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="12981" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="12985" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="12989" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="13000" href="Data.Bool.Properties.html#12953" class="Function">∧-∨-isSemiring</a> <a id="13015" class="Symbol">=</a> <a id="13017" class="Keyword">record</a>
  <a id="13026" class="Symbol">{</a> <a id="13028" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="13062" class="Symbol">=</a> <a id="13064" class="Keyword">record</a>
    <a id="13075" class="Symbol">{</a> <a id="13077" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="13099" class="Symbol">=</a> <a id="13101" href="Data.Bool.Properties.html#11583" class="Function">∧-isCommutativeMonoid</a>
    <a id="13127" class="Symbol">;</a> <a id="13129" href="Algebra.Structures.html#11190" class="Field">*-cong</a> <a id="13136" class="Symbol">=</a> <a id="13138" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="13144" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
    <a id="13152" class="Symbol">;</a> <a id="13154" href="Algebra.Structures.html#11231" class="Field">*-assoc</a> <a id="13162" class="Symbol">=</a> <a id="13164" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a>
    <a id="13176" class="Symbol">;</a> <a id="13178" href="Algebra.Structures.html#11273" class="Field">*-identity</a> <a id="13189" class="Symbol">=</a> <a id="13191" href="Data.Bool.Properties.html#6050" class="Function">∨-identity</a>
    <a id="13206" class="Symbol">;</a> <a id="13208" href="Algebra.Structures.html#11315" class="Field">distrib</a> <a id="13216" class="Symbol">=</a> <a id="13218" href="Data.Bool.Properties.html#10425" class="Function">∨-distrib-∧</a>
    <a id="13234" class="Symbol">}</a>
  <a id="13238" class="Symbol">;</a> <a id="13240" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="13245" class="Symbol">=</a> <a id="13247" href="Data.Bool.Properties.html#6240" class="Function">∨-zero</a>
  <a id="13256" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="13259" href="Data.Bool.Properties.html#13259" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="13287" class="Symbol">:</a> <a id="13289" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="13311" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="13315" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="13319" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13324" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="13330" href="Data.Bool.Properties.html#13259" class="Function">∧-∨-isCommutativeSemiring</a> <a id="13356" class="Symbol">=</a> <a id="13358" class="Keyword">record</a>
  <a id="13367" class="Symbol">{</a> <a id="13369" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="13380" class="Symbol">=</a> <a id="13382" href="Data.Bool.Properties.html#12953" class="Function">∧-∨-isSemiring</a>
  <a id="13399" class="Symbol">;</a> <a id="13401" href="Algebra.Structures.html#13536" class="Field">*-comm</a> <a id="13408" class="Symbol">=</a> <a id="13410" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a>
  <a id="13419" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="13422" href="Data.Bool.Properties.html#13422" class="Function">∧-∨-commutativeSemiring</a> <a id="13446" class="Symbol">:</a> <a id="13448" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="13468" href="Level.html#521" class="Function">0ℓ</a> <a id="13471" href="Level.html#521" class="Function">0ℓ</a>
<a id="13474" href="Data.Bool.Properties.html#13422" class="Function">∧-∨-commutativeSemiring</a> <a id="13498" class="Symbol">=</a> <a id="13500" class="Keyword">record</a>
  <a id="13509" class="Symbol">{</a> <a id="13511" href="Algebra.Bundles.html#17654" class="Field Operator">_+_</a>                   <a id="13533" class="Symbol">=</a> <a id="13535" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
  <a id="13541" class="Symbol">;</a> <a id="13543" href="Algebra.Bundles.html#17694" class="Field Operator">_*_</a>                   <a id="13565" class="Symbol">=</a> <a id="13567" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
  <a id="13573" class="Symbol">;</a> <a id="13575" href="Algebra.Bundles.html#17734" class="Field">0#</a>                    <a id="13597" class="Symbol">=</a> <a id="13599" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="13606" class="Symbol">;</a> <a id="13608" href="Algebra.Bundles.html#17770" class="Field">1#</a>                    <a id="13630" class="Symbol">=</a> <a id="13632" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13640" class="Symbol">;</a> <a id="13642" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="13664" class="Symbol">=</a> <a id="13666" href="Data.Bool.Properties.html#13259" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="13694" class="Symbol">}</a>

<a id="∨-∧-isLattice"></a><a id="13697" href="Data.Bool.Properties.html#13697" class="Function">∨-∧-isLattice</a> <a id="13711" class="Symbol">:</a> <a id="13713" href="Algebra.Lattice.Structures.html#4019" class="Record">IsLattice</a> <a id="13723" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="13727" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="13731" href="Data.Bool.Properties.html#13697" class="Function">∨-∧-isLattice</a> <a id="13745" class="Symbol">=</a> <a id="13747" class="Keyword">record</a>
  <a id="13756" class="Symbol">{</a> <a id="13758" href="Algebra.Lattice.Structures.html#4075" class="Field">isEquivalence</a> <a id="13772" class="Symbol">=</a> <a id="13774" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="13790" class="Symbol">;</a> <a id="13792" href="Algebra.Lattice.Structures.html#4113" class="Field">∨-comm</a>        <a id="13806" class="Symbol">=</a> <a id="13808" href="Data.Bool.Properties.html#5772" class="Function">∨-comm</a>
  <a id="13817" class="Symbol">;</a> <a id="13819" href="Algebra.Lattice.Structures.html#4147" class="Field">∨-assoc</a>       <a id="13833" class="Symbol">=</a> <a id="13835" href="Data.Bool.Properties.html#5695" class="Function">∨-assoc</a>
  <a id="13845" class="Symbol">;</a> <a id="13847" href="Algebra.Lattice.Structures.html#4181" class="Field">∨-cong</a>        <a id="13861" class="Symbol">=</a> <a id="13863" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="13869" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a>
  <a id="13875" class="Symbol">;</a> <a id="13877" href="Algebra.Lattice.Structures.html#4214" class="Field">∧-comm</a>        <a id="13891" class="Symbol">=</a> <a id="13893" href="Data.Bool.Properties.html#8562" class="Function">∧-comm</a>
  <a id="13902" class="Symbol">;</a> <a id="13904" href="Algebra.Lattice.Structures.html#4248" class="Field">∧-assoc</a>       <a id="13918" class="Symbol">=</a> <a id="13920" href="Data.Bool.Properties.html#8485" class="Function">∧-assoc</a>
  <a id="13930" class="Symbol">;</a> <a id="13932" href="Algebra.Lattice.Structures.html#4282" class="Field">∧-cong</a>        <a id="13946" class="Symbol">=</a> <a id="13948" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="13954" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
  <a id="13960" class="Symbol">;</a> <a id="13962" href="Algebra.Lattice.Structures.html#4315" class="Field">absorptive</a>    <a id="13976" class="Symbol">=</a> <a id="13978" href="Data.Bool.Properties.html#10652" class="Function">∨-∧-absorptive</a>
  <a id="13995" class="Symbol">}</a>

<a id="∨-∧-lattice"></a><a id="13998" href="Data.Bool.Properties.html#13998" class="Function">∨-∧-lattice</a> <a id="14010" class="Symbol">:</a> <a id="14012" href="Algebra.Lattice.Bundles.html#4406" class="Record">Lattice</a> <a id="14020" href="Level.html#521" class="Function">0ℓ</a> <a id="14023" href="Level.html#521" class="Function">0ℓ</a>
<a id="14026" href="Data.Bool.Properties.html#13998" class="Function">∨-∧-lattice</a> <a id="14038" class="Symbol">=</a> <a id="14040" class="Keyword">record</a>
  <a id="14049" class="Symbol">{</a> <a id="14051" href="Algebra.Lattice.Bundles.html#4609" class="Field">isLattice</a> <a id="14061" class="Symbol">=</a> <a id="14063" href="Data.Bool.Properties.html#13697" class="Function">∨-∧-isLattice</a>
  <a id="14079" class="Symbol">}</a>

<a id="∨-∧-isDistributiveLattice"></a><a id="14082" href="Data.Bool.Properties.html#14082" class="Function">∨-∧-isDistributiveLattice</a> <a id="14108" class="Symbol">:</a> <a id="14110" href="Algebra.Lattice.Structures.html#4768" class="Record">IsDistributiveLattice</a> <a id="14132" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="14136" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a>
<a id="14140" href="Data.Bool.Properties.html#14082" class="Function">∨-∧-isDistributiveLattice</a> <a id="14166" class="Symbol">=</a> <a id="14168" class="Keyword">record</a>
  <a id="14177" class="Symbol">{</a> <a id="14179" href="Algebra.Lattice.Structures.html#4836" class="Field">isLattice</a>   <a id="14191" class="Symbol">=</a> <a id="14193" href="Data.Bool.Properties.html#13697" class="Function">∨-∧-isLattice</a>
  <a id="14209" class="Symbol">;</a> <a id="14211" href="Algebra.Lattice.Structures.html#4868" class="Field">∨-distrib-∧</a> <a id="14223" class="Symbol">=</a> <a id="14225" href="Data.Bool.Properties.html#10425" class="Function">∨-distrib-∧</a>
  <a id="14239" class="Symbol">;</a> <a id="14241" href="Algebra.Lattice.Structures.html#4906" class="Field">∧-distrib-∨</a> <a id="14253" class="Symbol">=</a> <a id="14255" href="Data.Bool.Properties.html#10002" class="Function">∧-distrib-∨</a>
  <a id="14269" class="Symbol">}</a>

<a id="∨-∧-distributiveLattice"></a><a id="14272" href="Data.Bool.Properties.html#14272" class="Function">∨-∧-distributiveLattice</a> <a id="14296" class="Symbol">:</a> <a id="14298" href="Algebra.Lattice.Bundles.html#4989" class="Record">DistributiveLattice</a> <a id="14318" href="Level.html#521" class="Function">0ℓ</a> <a id="14321" href="Level.html#521" class="Function">0ℓ</a>
<a id="14324" href="Data.Bool.Properties.html#14272" class="Function">∨-∧-distributiveLattice</a> <a id="14348" class="Symbol">=</a> <a id="14350" class="Keyword">record</a>
  <a id="14359" class="Symbol">{</a> <a id="14361" href="Algebra.Lattice.Bundles.html#5252" class="Field">isDistributiveLattice</a> <a id="14383" class="Symbol">=</a> <a id="14385" href="Data.Bool.Properties.html#14082" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="14413" class="Symbol">}</a>

<a id="∨-∧-isBooleanAlgebra"></a><a id="14416" href="Data.Bool.Properties.html#14416" class="Function">∨-∧-isBooleanAlgebra</a> <a id="14437" class="Symbol">:</a> <a id="14439" href="Algebra.Lattice.Structures.html#5413" class="Record">IsBooleanAlgebra</a> <a id="14456" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="14460" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="14464" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="14468" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="14473" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="14479" href="Data.Bool.Properties.html#14416" class="Function">∨-∧-isBooleanAlgebra</a> <a id="14500" class="Symbol">=</a> <a id="14502" class="Keyword">record</a>
  <a id="14511" class="Symbol">{</a> <a id="14513" href="Algebra.Lattice.Structures.html#5501" class="Field">isDistributiveLattice</a> <a id="14535" class="Symbol">=</a> <a id="14537" href="Data.Bool.Properties.html#14082" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="14565" class="Symbol">;</a> <a id="14567" href="Algebra.Lattice.Structures.html#5555" class="Field">∨-complement</a>          <a id="14589" class="Symbol">=</a> <a id="14591" href="Data.Bool.Properties.html#6473" class="Function">∨-inverse</a>
  <a id="14603" class="Symbol">;</a> <a id="14605" href="Algebra.Lattice.Structures.html#5597" class="Field">∧-complement</a>          <a id="14627" class="Symbol">=</a> <a id="14629" href="Data.Bool.Properties.html#9264" class="Function">∧-inverse</a>
  <a id="14641" class="Symbol">;</a> <a id="14643" href="Algebra.Lattice.Structures.html#5639" class="Field">¬-cong</a>                <a id="14665" class="Symbol">=</a> <a id="14667" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14672" href="Data.Bool.Base.html#941" class="Function">not</a>
  <a id="14678" class="Symbol">}</a>

<a id="∨-∧-booleanAlgebra"></a><a id="14681" href="Data.Bool.Properties.html#14681" class="Function">∨-∧-booleanAlgebra</a> <a id="14700" class="Symbol">:</a> <a id="14702" href="Algebra.Lattice.Bundles.html#5554" class="Record">BooleanAlgebra</a> <a id="14717" href="Level.html#521" class="Function">0ℓ</a> <a id="14720" href="Level.html#521" class="Function">0ℓ</a>
<a id="14723" href="Data.Bool.Properties.html#14681" class="Function">∨-∧-booleanAlgebra</a> <a id="14742" class="Symbol">=</a> <a id="14744" class="Keyword">record</a>
  <a id="14753" class="Symbol">{</a> <a id="14755" href="Algebra.Lattice.Bundles.html#5903" class="Field">isBooleanAlgebra</a> <a id="14772" class="Symbol">=</a> <a id="14774" href="Data.Bool.Properties.html#14416" class="Function">∨-∧-isBooleanAlgebra</a>
  <a id="14797" class="Symbol">}</a>

<a id="14800" class="Comment">------------------------------------------------------------------------</a>
<a id="14873" class="Comment">-- Properties of not</a>

<a id="not-involutive"></a><a id="14895" href="Data.Bool.Properties.html#14895" class="Function">not-involutive</a> <a id="14910" class="Symbol">:</a> <a id="14912" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="14923" href="Data.Bool.Base.html#941" class="Function">not</a>
<a id="14927" href="Data.Bool.Properties.html#14895" class="Function">not-involutive</a> <a id="14942" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="14948" class="Symbol">=</a> <a id="14950" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14955" href="Data.Bool.Properties.html#14895" class="Function">not-involutive</a> <a id="14970" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="14976" class="Symbol">=</a> <a id="14978" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-injective"></a><a id="14984" href="Data.Bool.Properties.html#14984" class="Function">not-injective</a> <a id="14998" class="Symbol">:</a> <a id="15000" class="Symbol">∀</a> <a id="15002" class="Symbol">{</a><a id="15003" href="Data.Bool.Properties.html#15003" class="Bound">x</a> <a id="15005" href="Data.Bool.Properties.html#15005" class="Bound">y</a><a id="15006" class="Symbol">}</a> <a id="15008" class="Symbol">→</a> <a id="15010" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15014" href="Data.Bool.Properties.html#15003" class="Bound">x</a> <a id="15016" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15018" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15022" href="Data.Bool.Properties.html#15005" class="Bound">y</a> <a id="15024" class="Symbol">→</a> <a id="15026" href="Data.Bool.Properties.html#15003" class="Bound">x</a> <a id="15028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15030" href="Data.Bool.Properties.html#15005" class="Bound">y</a>
<a id="15032" href="Data.Bool.Properties.html#14984" class="Function">not-injective</a> <a id="15046" class="Symbol">{</a><a id="15047" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15052" class="Symbol">}</a> <a id="15054" class="Symbol">{</a><a id="15055" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15060" class="Symbol">}</a> <a id="15062" href="Data.Bool.Properties.html#15062" class="Bound">nx≢ny</a> <a id="15068" class="Symbol">=</a> <a id="15070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15075" href="Data.Bool.Properties.html#14984" class="Function">not-injective</a> <a id="15089" class="Symbol">{</a><a id="15090" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15094" class="Symbol">}</a>  <a id="15097" class="Symbol">{</a><a id="15098" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15102" class="Symbol">}</a>  <a id="15105" href="Data.Bool.Properties.html#15105" class="Bound">nx≢ny</a> <a id="15111" class="Symbol">=</a> <a id="15113" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-¬"></a><a id="15119" href="Data.Bool.Properties.html#15119" class="Function">not-¬</a> <a id="15125" class="Symbol">:</a> <a id="15127" class="Symbol">∀</a> <a id="15129" class="Symbol">{</a><a id="15130" href="Data.Bool.Properties.html#15130" class="Bound">x</a> <a id="15132" href="Data.Bool.Properties.html#15132" class="Bound">y</a><a id="15133" class="Symbol">}</a> <a id="15135" class="Symbol">→</a> <a id="15137" href="Data.Bool.Properties.html#15130" class="Bound">x</a> <a id="15139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15141" href="Data.Bool.Properties.html#15132" class="Bound">y</a> <a id="15143" class="Symbol">→</a> <a id="15145" href="Data.Bool.Properties.html#15130" class="Bound">x</a> <a id="15147" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="15149" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15153" href="Data.Bool.Properties.html#15132" class="Bound">y</a>
<a id="15155" href="Data.Bool.Properties.html#15119" class="Function">not-¬</a> <a id="15161" class="Symbol">{</a><a id="15162" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15166" class="Symbol">}</a>  <a id="15169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15174" class="Symbol">()</a>
<a id="15177" href="Data.Bool.Properties.html#15119" class="Function">not-¬</a> <a id="15183" class="Symbol">{</a><a id="15184" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15189" class="Symbol">}</a> <a id="15191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15196" class="Symbol">()</a>

<a id="¬-not"></a><a id="15200" href="Data.Bool.Properties.html#15200" class="Function">¬-not</a> <a id="15206" class="Symbol">:</a> <a id="15208" class="Symbol">∀</a> <a id="15210" class="Symbol">{</a><a id="15211" href="Data.Bool.Properties.html#15211" class="Bound">x</a> <a id="15213" href="Data.Bool.Properties.html#15213" class="Bound">y</a><a id="15214" class="Symbol">}</a> <a id="15216" class="Symbol">→</a> <a id="15218" href="Data.Bool.Properties.html#15211" class="Bound">x</a> <a id="15220" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="15222" href="Data.Bool.Properties.html#15213" class="Bound">y</a> <a id="15224" class="Symbol">→</a> <a id="15226" href="Data.Bool.Properties.html#15211" class="Bound">x</a> <a id="15228" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15230" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15234" href="Data.Bool.Properties.html#15213" class="Bound">y</a>
<a id="15236" href="Data.Bool.Properties.html#15200" class="Function">¬-not</a> <a id="15242" class="Symbol">{</a><a id="15243" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15247" class="Symbol">}</a>  <a id="15250" class="Symbol">{</a><a id="15251" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15255" class="Symbol">}</a>  <a id="15258" href="Data.Bool.Properties.html#15258" class="Bound">x≢y</a> <a id="15262" class="Symbol">=</a> <a id="15264" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="15271" class="Symbol">(</a><a id="15272" href="Data.Bool.Properties.html#15258" class="Bound">x≢y</a> <a id="15276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15280" class="Symbol">)</a>
<a id="15282" href="Data.Bool.Properties.html#15200" class="Function">¬-not</a> <a id="15288" class="Symbol">{</a><a id="15289" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15293" class="Symbol">}</a>  <a id="15296" class="Symbol">{</a><a id="15297" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15302" class="Symbol">}</a> <a id="15304" class="Symbol">_</a>   <a id="15308" class="Symbol">=</a> <a id="15310" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15315" href="Data.Bool.Properties.html#15200" class="Function">¬-not</a> <a id="15321" class="Symbol">{</a><a id="15322" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15327" class="Symbol">}</a> <a id="15329" class="Symbol">{</a><a id="15330" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15334" class="Symbol">}</a>  <a id="15337" class="Symbol">_</a>   <a id="15341" class="Symbol">=</a> <a id="15343" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15348" href="Data.Bool.Properties.html#15200" class="Function">¬-not</a> <a id="15354" class="Symbol">{</a><a id="15355" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15360" class="Symbol">}</a> <a id="15362" class="Symbol">{</a><a id="15363" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15368" class="Symbol">}</a> <a id="15370" href="Data.Bool.Properties.html#15370" class="Bound">x≢y</a> <a id="15374" class="Symbol">=</a> <a id="15376" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="15383" class="Symbol">(</a><a id="15384" href="Data.Bool.Properties.html#15370" class="Bound">x≢y</a> <a id="15388" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15392" class="Symbol">)</a>

<a id="15395" class="Comment">------------------------------------------------------------------------</a>
<a id="15468" class="Comment">-- Properties of _xor_</a>

<a id="xor-is-ok"></a><a id="15492" href="Data.Bool.Properties.html#15492" class="Function">xor-is-ok</a> <a id="15502" class="Symbol">:</a> <a id="15504" class="Symbol">∀</a> <a id="15506" href="Data.Bool.Properties.html#15506" class="Bound">x</a> <a id="15508" href="Data.Bool.Properties.html#15508" class="Bound">y</a> <a id="15510" class="Symbol">→</a> <a id="15512" href="Data.Bool.Properties.html#15506" class="Bound">x</a> <a id="15514" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15518" href="Data.Bool.Properties.html#15508" class="Bound">y</a> <a id="15520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15522" class="Symbol">(</a><a id="15523" href="Data.Bool.Properties.html#15506" class="Bound">x</a> <a id="15525" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="15527" href="Data.Bool.Properties.html#15508" class="Bound">y</a><a id="15528" class="Symbol">)</a> <a id="15530" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="15532" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15536" class="Symbol">(</a><a id="15537" href="Data.Bool.Properties.html#15506" class="Bound">x</a> <a id="15539" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="15541" href="Data.Bool.Properties.html#15508" class="Bound">y</a><a id="15542" class="Symbol">)</a>
<a id="15544" href="Data.Bool.Properties.html#15492" class="Function">xor-is-ok</a> <a id="15554" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15560" href="Data.Bool.Properties.html#15560" class="Bound">y</a> <a id="15562" class="Symbol">=</a> <a id="15564" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15569" href="Data.Bool.Properties.html#15492" class="Function">xor-is-ok</a> <a id="15579" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15585" href="Data.Bool.Properties.html#15585" class="Bound">y</a> <a id="15587" class="Symbol">=</a> <a id="15589" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="15593" class="Symbol">(</a><a id="15594" href="Data.Bool.Properties.html#8750" class="Function">∧-identityʳ</a> <a id="15606" class="Symbol">_)</a>

<a id="true-xor"></a><a id="15610" href="Data.Bool.Properties.html#15610" class="Function">true-xor</a> <a id="15619" class="Symbol">:</a> <a id="15621" class="Symbol">∀</a> <a id="15623" href="Data.Bool.Properties.html#15623" class="Bound">x</a> <a id="15625" class="Symbol">→</a> <a id="15627" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15632" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15636" href="Data.Bool.Properties.html#15623" class="Bound">x</a> <a id="15638" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15640" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15644" href="Data.Bool.Properties.html#15623" class="Bound">x</a>
<a id="15646" href="Data.Bool.Properties.html#15610" class="Function">true-xor</a> <a id="15655" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15661" class="Symbol">=</a> <a id="15663" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15668" href="Data.Bool.Properties.html#15610" class="Function">true-xor</a> <a id="15677" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15683" class="Symbol">=</a> <a id="15685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-same"></a><a id="15691" href="Data.Bool.Properties.html#15691" class="Function">xor-same</a> <a id="15700" class="Symbol">:</a> <a id="15702" class="Symbol">∀</a> <a id="15704" href="Data.Bool.Properties.html#15704" class="Bound">x</a> <a id="15706" class="Symbol">→</a> <a id="15708" href="Data.Bool.Properties.html#15704" class="Bound">x</a> <a id="15710" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15714" href="Data.Bool.Properties.html#15704" class="Bound">x</a> <a id="15716" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="15724" href="Data.Bool.Properties.html#15691" class="Function">xor-same</a> <a id="15733" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15739" class="Symbol">=</a> <a id="15741" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15746" href="Data.Bool.Properties.html#15691" class="Function">xor-same</a> <a id="15755" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15761" class="Symbol">=</a> <a id="15763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-distribˡ-xor"></a><a id="15769" href="Data.Bool.Properties.html#15769" class="Function">not-distribˡ-xor</a> <a id="15786" class="Symbol">:</a> <a id="15788" class="Symbol">∀</a> <a id="15790" href="Data.Bool.Properties.html#15790" class="Bound">x</a> <a id="15792" href="Data.Bool.Properties.html#15792" class="Bound">y</a> <a id="15794" class="Symbol">→</a> <a id="15796" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15800" class="Symbol">(</a><a id="15801" href="Data.Bool.Properties.html#15790" class="Bound">x</a> <a id="15803" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15807" href="Data.Bool.Properties.html#15792" class="Bound">y</a><a id="15808" class="Symbol">)</a> <a id="15810" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15812" class="Symbol">(</a><a id="15813" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15817" href="Data.Bool.Properties.html#15790" class="Bound">x</a><a id="15818" class="Symbol">)</a> <a id="15820" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15824" href="Data.Bool.Properties.html#15792" class="Bound">y</a>
<a id="15826" href="Data.Bool.Properties.html#15769" class="Function">not-distribˡ-xor</a> <a id="15843" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15849" href="Data.Bool.Properties.html#15849" class="Bound">y</a> <a id="15851" class="Symbol">=</a> <a id="15853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15858" href="Data.Bool.Properties.html#15769" class="Function">not-distribˡ-xor</a> <a id="15875" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15881" href="Data.Bool.Properties.html#15881" class="Bound">y</a> <a id="15883" class="Symbol">=</a> <a id="15885" href="Data.Bool.Properties.html#14895" class="Function">not-involutive</a> <a id="15900" class="Symbol">_</a>

<a id="not-distribʳ-xor"></a><a id="15903" href="Data.Bool.Properties.html#15903" class="Function">not-distribʳ-xor</a> <a id="15920" class="Symbol">:</a> <a id="15922" class="Symbol">∀</a> <a id="15924" href="Data.Bool.Properties.html#15924" class="Bound">x</a> <a id="15926" href="Data.Bool.Properties.html#15926" class="Bound">y</a> <a id="15928" class="Symbol">→</a> <a id="15930" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15934" class="Symbol">(</a><a id="15935" href="Data.Bool.Properties.html#15924" class="Bound">x</a> <a id="15937" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15941" href="Data.Bool.Properties.html#15926" class="Bound">y</a><a id="15942" class="Symbol">)</a> <a id="15944" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15946" href="Data.Bool.Properties.html#15924" class="Bound">x</a> <a id="15948" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="15952" class="Symbol">(</a><a id="15953" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="15957" href="Data.Bool.Properties.html#15926" class="Bound">y</a><a id="15958" class="Symbol">)</a>
<a id="15960" href="Data.Bool.Properties.html#15903" class="Function">not-distribʳ-xor</a> <a id="15977" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15983" href="Data.Bool.Properties.html#15983" class="Bound">y</a> <a id="15985" class="Symbol">=</a> <a id="15987" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15992" href="Data.Bool.Properties.html#15903" class="Function">not-distribʳ-xor</a> <a id="16009" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16015" href="Data.Bool.Properties.html#16015" class="Bound">y</a> <a id="16017" class="Symbol">=</a> <a id="16019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-assoc"></a><a id="16025" href="Data.Bool.Properties.html#16025" class="Function">xor-assoc</a> <a id="16035" class="Symbol">:</a> <a id="16037" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="16049" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16055" href="Data.Bool.Properties.html#16025" class="Function">xor-assoc</a> <a id="16065" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16071" href="Data.Bool.Properties.html#16071" class="Bound">y</a> <a id="16073" href="Data.Bool.Properties.html#16073" class="Bound">z</a> <a id="16075" class="Symbol">=</a> <a id="16077" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="16081" class="Symbol">(</a><a id="16082" href="Data.Bool.Properties.html#15769" class="Function">not-distribˡ-xor</a> <a id="16099" href="Data.Bool.Properties.html#16071" class="Bound">y</a> <a id="16101" href="Data.Bool.Properties.html#16073" class="Bound">z</a><a id="16102" class="Symbol">)</a>
<a id="16104" href="Data.Bool.Properties.html#16025" class="Function">xor-assoc</a> <a id="16114" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16120" href="Data.Bool.Properties.html#16120" class="Bound">y</a> <a id="16122" href="Data.Bool.Properties.html#16122" class="Bound">z</a> <a id="16124" class="Symbol">=</a> <a id="16126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-comm"></a><a id="16132" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16141" class="Symbol">:</a> <a id="16143" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="16155" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16161" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16170" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16176" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16182" class="Symbol">=</a> <a id="16184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16189" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16198" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16204" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16210" class="Symbol">=</a> <a id="16212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16217" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16226" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16232" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16238" class="Symbol">=</a> <a id="16240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16245" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16254" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16260" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16266" class="Symbol">=</a> <a id="16268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityˡ"></a><a id="16274" href="Data.Bool.Properties.html#16274" class="Function">xor-identityˡ</a> <a id="16288" class="Symbol">:</a> <a id="16290" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="16303" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16309" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16315" href="Data.Bool.Properties.html#16274" class="Function">xor-identityˡ</a> <a id="16329" class="Symbol">_</a> <a id="16331" class="Symbol">=</a> <a id="16333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityʳ"></a><a id="16339" href="Data.Bool.Properties.html#16339" class="Function">xor-identityʳ</a> <a id="16353" class="Symbol">:</a> <a id="16355" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="16369" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16375" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16381" href="Data.Bool.Properties.html#16339" class="Function">xor-identityʳ</a> <a id="16395" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16401" class="Symbol">=</a> <a id="16403" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16408" href="Data.Bool.Properties.html#16339" class="Function">xor-identityʳ</a> <a id="16422" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16428" class="Symbol">=</a> <a id="16430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identity"></a><a id="16436" href="Data.Bool.Properties.html#16436" class="Function">xor-identity</a> <a id="16449" class="Symbol">:</a> <a id="16451" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="16460" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16466" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16472" href="Data.Bool.Properties.html#16436" class="Function">xor-identity</a> <a id="16485" class="Symbol">=</a> <a id="16487" href="Data.Bool.Properties.html#16274" class="Function">xor-identityˡ</a> <a id="16501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16503" href="Data.Bool.Properties.html#16339" class="Function">xor-identityʳ</a>

<a id="xor-inverseˡ"></a><a id="16518" href="Data.Bool.Properties.html#16518" class="Function">xor-inverseˡ</a> <a id="16531" class="Symbol">:</a> <a id="16533" href="Algebra.Definitions.html#2144" class="Function">LeftInverse</a> <a id="16545" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16550" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="16554" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16560" href="Data.Bool.Properties.html#16518" class="Function">xor-inverseˡ</a> <a id="16573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16579" class="Symbol">=</a> <a id="16581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16586" href="Data.Bool.Properties.html#16518" class="Function">xor-inverseˡ</a> <a id="16599" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16604" class="Symbol">=</a> <a id="16606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-inverseʳ"></a><a id="16612" href="Data.Bool.Properties.html#16612" class="Function">xor-inverseʳ</a> <a id="16625" class="Symbol">:</a> <a id="16627" href="Algebra.Definitions.html#2232" class="Function">RightInverse</a> <a id="16640" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16645" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="16649" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16655" href="Data.Bool.Properties.html#16612" class="Function">xor-inverseʳ</a> <a id="16668" href="Data.Bool.Properties.html#16668" class="Bound">x</a> <a id="16670" class="Symbol">=</a> <a id="16672" href="Data.Bool.Properties.html#16132" class="Function">xor-comm</a> <a id="16681" href="Data.Bool.Properties.html#16668" class="Bound">x</a> <a id="16683" class="Symbol">(</a><a id="16684" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="16688" href="Data.Bool.Properties.html#16668" class="Bound">x</a><a id="16689" class="Symbol">)</a> <a id="16691" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="16693" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="16699" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="16701" href="Data.Bool.Properties.html#16518" class="Function">xor-inverseˡ</a> <a id="16714" href="Data.Bool.Properties.html#16668" class="Bound">x</a>

<a id="xor-inverse"></a><a id="16717" href="Data.Bool.Properties.html#16717" class="Function">xor-inverse</a> <a id="16729" class="Symbol">:</a> <a id="16731" href="Algebra.Definitions.html#2322" class="Function">Inverse</a> <a id="16739" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16744" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="16748" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16754" href="Data.Bool.Properties.html#16717" class="Function">xor-inverse</a> <a id="16766" class="Symbol">=</a> <a id="16768" href="Data.Bool.Properties.html#16518" class="Function">xor-inverseˡ</a> <a id="16781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16783" href="Data.Bool.Properties.html#16612" class="Function">xor-inverseʳ</a>

<a id="∧-distribˡ-xor"></a><a id="16797" href="Data.Bool.Properties.html#16797" class="Function">∧-distribˡ-xor</a> <a id="16812" class="Symbol">:</a> <a id="16814" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="16818" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="16835" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16841" href="Data.Bool.Properties.html#16797" class="Function">∧-distribˡ-xor</a> <a id="16856" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16862" href="Data.Bool.Properties.html#16862" class="Bound">y</a> <a id="16864" href="Data.Bool.Properties.html#16864" class="Bound">z</a> <a id="16866" class="Symbol">=</a> <a id="16868" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16873" href="Data.Bool.Properties.html#16797" class="Function">∧-distribˡ-xor</a> <a id="16888" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16894" href="Data.Bool.Properties.html#16894" class="Bound">y</a> <a id="16896" href="Data.Bool.Properties.html#16896" class="Bound">z</a> <a id="16898" class="Symbol">=</a> <a id="16900" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-xor"></a><a id="16906" href="Data.Bool.Properties.html#16906" class="Function">∧-distribʳ-xor</a> <a id="16921" class="Symbol">:</a> <a id="16923" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="16927" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="16944" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="16950" href="Data.Bool.Properties.html#16906" class="Function">∧-distribʳ-xor</a> <a id="16965" href="Data.Bool.Properties.html#16965" class="Bound">x</a> <a id="16967" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16973" href="Data.Bool.Properties.html#16973" class="Bound">z</a>    <a id="16978" class="Symbol">=</a> <a id="16980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16985" href="Data.Bool.Properties.html#16906" class="Function">∧-distribʳ-xor</a> <a id="17000" href="Data.Bool.Properties.html#17000" class="Bound">x</a> <a id="17002" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17007" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17013" class="Symbol">=</a> <a id="17015" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="17019" class="Symbol">(</a><a id="17020" href="Data.Bool.Properties.html#16339" class="Function">xor-identityʳ</a> <a id="17034" href="Data.Bool.Properties.html#17000" class="Bound">x</a><a id="17035" class="Symbol">)</a>
<a id="17037" href="Data.Bool.Properties.html#16906" class="Function">∧-distribʳ-xor</a> <a id="17052" href="Data.Bool.Properties.html#17052" class="Bound">x</a> <a id="17054" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17059" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17065" class="Symbol">=</a> <a id="17067" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="17071" class="Symbol">(</a><a id="17072" href="Data.Bool.Properties.html#15691" class="Function">xor-same</a> <a id="17081" href="Data.Bool.Properties.html#17052" class="Bound">x</a><a id="17082" class="Symbol">)</a>

<a id="∧-distrib-xor"></a><a id="17085" href="Data.Bool.Properties.html#17085" class="Function">∧-distrib-xor</a> <a id="17099" class="Symbol">:</a> <a id="17101" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="17105" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="17121" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a>
<a id="17127" href="Data.Bool.Properties.html#17085" class="Function">∧-distrib-xor</a> <a id="17141" class="Symbol">=</a> <a id="17143" href="Data.Bool.Properties.html#16797" class="Function">∧-distribˡ-xor</a> <a id="17158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17160" href="Data.Bool.Properties.html#16906" class="Function">∧-distribʳ-xor</a>

<a id="xor-annihilates-not"></a><a id="17176" href="Data.Bool.Properties.html#17176" class="Function">xor-annihilates-not</a> <a id="17196" class="Symbol">:</a> <a id="17198" class="Symbol">∀</a> <a id="17200" href="Data.Bool.Properties.html#17200" class="Bound">x</a> <a id="17202" href="Data.Bool.Properties.html#17202" class="Bound">y</a> <a id="17204" class="Symbol">→</a> <a id="17206" class="Symbol">(</a><a id="17207" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="17211" href="Data.Bool.Properties.html#17200" class="Bound">x</a><a id="17212" class="Symbol">)</a> <a id="17214" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="17218" class="Symbol">(</a><a id="17219" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="17223" href="Data.Bool.Properties.html#17202" class="Bound">y</a><a id="17224" class="Symbol">)</a> <a id="17226" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17228" href="Data.Bool.Properties.html#17200" class="Bound">x</a> <a id="17230" href="Data.Bool.Base.html#1110" class="Function Operator">xor</a> <a id="17234" href="Data.Bool.Properties.html#17202" class="Bound">y</a>
<a id="17236" href="Data.Bool.Properties.html#17176" class="Function">xor-annihilates-not</a> <a id="17256" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17262" href="Data.Bool.Properties.html#17262" class="Bound">y</a> <a id="17264" class="Symbol">=</a> <a id="17266" href="Data.Bool.Properties.html#14895" class="Function">not-involutive</a> <a id="17281" class="Symbol">_</a>
<a id="17283" href="Data.Bool.Properties.html#17176" class="Function">xor-annihilates-not</a> <a id="17303" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17309" href="Data.Bool.Properties.html#17309" class="Bound">y</a> <a id="17311" class="Symbol">=</a> <a id="17313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-∧-commutativeRing"></a><a id="17319" href="Data.Bool.Properties.html#17319" class="Function">xor-∧-commutativeRing</a> <a id="17341" class="Symbol">:</a> <a id="17343" href="Algebra.Bundles.html#27248" class="Record">CommutativeRing</a> <a id="17359" href="Level.html#521" class="Function">0ℓ</a> <a id="17362" href="Level.html#521" class="Function">0ℓ</a>
<a id="17365" href="Data.Bool.Properties.html#17319" class="Function">xor-∧-commutativeRing</a> <a id="17387" class="Symbol">=</a> <a id="17389" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17453" class="Function">⊕-∧-commutativeRing</a>
  <a id="17411" class="Keyword">where</a>
  <a id="17419" class="Keyword">open</a> <a id="17424" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">BooleanAlgebraProperties</a> <a id="17449" href="Data.Bool.Properties.html#14681" class="Function">∨-∧-booleanAlgebra</a>
  <a id="17470" class="Keyword">open</a> <a id="17475" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7330" class="Module">XorRing</a> <a id="17483" href="Data.Bool.Base.html#1110" class="Function Operator">_xor_</a> <a id="17489" href="Data.Bool.Properties.html#15492" class="Function">xor-is-ok</a>

<a id="17500" class="Comment">------------------------------------------------------------------------</a>
<a id="17573" class="Comment">-- Properties of if_then_else_</a>

<a id="if-float"></a><a id="17605" href="Data.Bool.Properties.html#17605" class="Function">if-float</a> <a id="17614" class="Symbol">:</a> <a id="17616" class="Symbol">∀</a> <a id="17618" class="Symbol">(</a><a id="17619" href="Data.Bool.Properties.html#17619" class="Bound">f</a> <a id="17621" class="Symbol">:</a> <a id="17623" href="Data.Bool.Properties.html#1798" class="Generalizable">A</a> <a id="17625" class="Symbol">→</a> <a id="17627" href="Data.Bool.Properties.html#1812" class="Generalizable">B</a><a id="17628" class="Symbol">)</a> <a id="17630" href="Data.Bool.Properties.html#17630" class="Bound">b</a> <a id="17632" class="Symbol">{</a><a id="17633" href="Data.Bool.Properties.html#17633" class="Bound">x</a> <a id="17635" href="Data.Bool.Properties.html#17635" class="Bound">y</a><a id="17636" class="Symbol">}</a> <a id="17638" class="Symbol">→</a>
           <a id="17651" href="Data.Bool.Properties.html#17619" class="Bound">f</a> <a id="17653" class="Symbol">(</a><a id="17654" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="17657" href="Data.Bool.Properties.html#17630" class="Bound">b</a> <a id="17659" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="17664" href="Data.Bool.Properties.html#17633" class="Bound">x</a> <a id="17666" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="17671" href="Data.Bool.Properties.html#17635" class="Bound">y</a><a id="17672" class="Symbol">)</a> <a id="17674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17676" class="Symbol">(</a><a id="17677" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="17680" href="Data.Bool.Properties.html#17630" class="Bound">b</a> <a id="17682" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="17687" href="Data.Bool.Properties.html#17619" class="Bound">f</a> <a id="17689" href="Data.Bool.Properties.html#17633" class="Bound">x</a> <a id="17691" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="17696" href="Data.Bool.Properties.html#17619" class="Bound">f</a> <a id="17698" href="Data.Bool.Properties.html#17635" class="Bound">y</a><a id="17699" class="Symbol">)</a>
<a id="17701" href="Data.Bool.Properties.html#17605" class="Function">if-float</a> <a id="17710" class="Symbol">_</a> <a id="17712" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17718" class="Symbol">=</a> <a id="17720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17725" href="Data.Bool.Properties.html#17605" class="Function">if-float</a> <a id="17734" class="Symbol">_</a> <a id="17736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17742" class="Symbol">=</a> <a id="17744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="17750" class="Comment">------------------------------------------------------------------------</a>
<a id="17823" class="Comment">-- Properties of T</a>

<a id="17843" class="Keyword">open</a> <a id="17848" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="17880" class="Keyword">public</a> <a id="17887" class="Keyword">using</a> <a id="17893" class="Symbol">(</a><a id="17894" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a><a id="17896" class="Symbol">)</a>

<a id="T-≡"></a><a id="17899" href="Data.Bool.Properties.html#17899" class="Function">T-≡</a> <a id="17903" class="Symbol">:</a> <a id="17905" class="Symbol">∀</a> <a id="17907" class="Symbol">{</a><a id="17908" href="Data.Bool.Properties.html#17908" class="Bound">x</a><a id="17909" class="Symbol">}</a> <a id="17911" class="Symbol">→</a> <a id="17913" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="17915" href="Data.Bool.Properties.html#17908" class="Bound">x</a> <a id="17917" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="17919" href="Data.Bool.Properties.html#17908" class="Bound">x</a> <a id="17921" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17923" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="17928" href="Data.Bool.Properties.html#17899" class="Function">T-≡</a> <a id="17932" class="Symbol">{</a><a id="17933" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="17938" class="Symbol">}</a> <a id="17940" class="Symbol">=</a> <a id="17942" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="17946" class="Symbol">(λ</a> <a id="17949" class="Symbol">())</a>       <a id="17959" class="Symbol">(λ</a> <a id="17962" class="Symbol">())</a>
<a id="17966" href="Data.Bool.Properties.html#17899" class="Function">T-≡</a> <a id="17970" class="Symbol">{</a><a id="17971" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="17975" class="Symbol">}</a>  <a id="17978" class="Symbol">=</a> <a id="17980" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="17984" class="Symbol">(</a><a id="17985" href="Function.Base.html#725" class="Function">const</a> <a id="17991" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="17995" class="Symbol">)</a> <a id="17997" class="Symbol">(</a><a id="17998" href="Function.Base.html#725" class="Function">const</a> <a id="18004" class="Symbol">_)</a>

<a id="T-not-≡"></a><a id="18008" href="Data.Bool.Properties.html#18008" class="Function">T-not-≡</a> <a id="18016" class="Symbol">:</a> <a id="18018" class="Symbol">∀</a> <a id="18020" class="Symbol">{</a><a id="18021" href="Data.Bool.Properties.html#18021" class="Bound">x</a><a id="18022" class="Symbol">}</a> <a id="18024" class="Symbol">→</a> <a id="18026" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18028" class="Symbol">(</a><a id="18029" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="18033" href="Data.Bool.Properties.html#18021" class="Bound">x</a><a id="18034" class="Symbol">)</a> <a id="18036" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="18038" href="Data.Bool.Properties.html#18021" class="Bound">x</a> <a id="18040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18042" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="18048" href="Data.Bool.Properties.html#18008" class="Function">T-not-≡</a> <a id="18056" class="Symbol">{</a><a id="18057" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18062" class="Symbol">}</a> <a id="18064" class="Symbol">=</a> <a id="18066" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18070" class="Symbol">(</a><a id="18071" href="Function.Base.html#725" class="Function">const</a> <a id="18077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="18081" class="Symbol">)</a> <a id="18083" class="Symbol">(</a><a id="18084" href="Function.Base.html#725" class="Function">const</a> <a id="18090" class="Symbol">_)</a>
<a id="18093" href="Data.Bool.Properties.html#18008" class="Function">T-not-≡</a> <a id="18101" class="Symbol">{</a><a id="18102" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18106" class="Symbol">}</a>  <a id="18109" class="Symbol">=</a> <a id="18111" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18115" class="Symbol">(λ</a> <a id="18118" class="Symbol">())</a>       <a id="18128" class="Symbol">(λ</a> <a id="18131" class="Symbol">())</a>

<a id="T-∧"></a><a id="18136" href="Data.Bool.Properties.html#18136" class="Function">T-∧</a> <a id="18140" class="Symbol">:</a> <a id="18142" class="Symbol">∀</a> <a id="18144" class="Symbol">{</a><a id="18145" href="Data.Bool.Properties.html#18145" class="Bound">x</a> <a id="18147" href="Data.Bool.Properties.html#18147" class="Bound">y</a><a id="18148" class="Symbol">}</a> <a id="18150" class="Symbol">→</a> <a id="18152" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18154" class="Symbol">(</a><a id="18155" href="Data.Bool.Properties.html#18145" class="Bound">x</a> <a id="18157" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="18159" href="Data.Bool.Properties.html#18147" class="Bound">y</a><a id="18160" class="Symbol">)</a> <a id="18162" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="18164" class="Symbol">(</a><a id="18165" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18167" href="Data.Bool.Properties.html#18145" class="Bound">x</a> <a id="18169" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18171" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18173" href="Data.Bool.Properties.html#18147" class="Bound">y</a><a id="18174" class="Symbol">)</a>
<a id="18176" href="Data.Bool.Properties.html#18136" class="Function">T-∧</a> <a id="18180" class="Symbol">{</a><a id="18181" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18185" class="Symbol">}</a>  <a id="18188" class="Symbol">{</a><a id="18189" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18193" class="Symbol">}</a>  <a id="18196" class="Symbol">=</a> <a id="18198" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18202" class="Symbol">(</a><a id="18203" href="Function.Base.html#725" class="Function">const</a> <a id="18209" class="Symbol">(_</a> <a id="18212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18214" class="Symbol">_))</a> <a id="18218" class="Symbol">(</a><a id="18219" href="Function.Base.html#725" class="Function">const</a> <a id="18225" class="Symbol">_)</a>
<a id="18228" href="Data.Bool.Properties.html#18136" class="Function">T-∧</a> <a id="18232" class="Symbol">{</a><a id="18233" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18237" class="Symbol">}</a>  <a id="18240" class="Symbol">{</a><a id="18241" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18246" class="Symbol">}</a> <a id="18248" class="Symbol">=</a> <a id="18250" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18254" class="Symbol">(λ</a> <a id="18257" class="Symbol">())</a>          <a id="18270" href="Data.Product.Base.html#650" class="Field">proj₂</a>
<a id="18276" href="Data.Bool.Properties.html#18136" class="Function">T-∧</a> <a id="18280" class="Symbol">{</a><a id="18281" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18286" class="Symbol">}</a> <a id="18288" class="Symbol">{_}</a>     <a id="18296" class="Symbol">=</a> <a id="18298" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18302" class="Symbol">(λ</a> <a id="18305" class="Symbol">())</a>          <a id="18318" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="T-∨"></a><a id="18325" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a> <a id="18329" class="Symbol">:</a> <a id="18331" class="Symbol">∀</a> <a id="18333" class="Symbol">{</a><a id="18334" href="Data.Bool.Properties.html#18334" class="Bound">x</a> <a id="18336" href="Data.Bool.Properties.html#18336" class="Bound">y</a><a id="18337" class="Symbol">}</a> <a id="18339" class="Symbol">→</a> <a id="18341" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18343" class="Symbol">(</a><a id="18344" href="Data.Bool.Properties.html#18334" class="Bound">x</a> <a id="18346" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="18348" href="Data.Bool.Properties.html#18336" class="Bound">y</a><a id="18349" class="Symbol">)</a> <a id="18351" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="18353" class="Symbol">(</a><a id="18354" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18356" href="Data.Bool.Properties.html#18334" class="Bound">x</a> <a id="18358" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="18360" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18362" href="Data.Bool.Properties.html#18336" class="Bound">y</a><a id="18363" class="Symbol">)</a>
<a id="18365" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a> <a id="18369" class="Symbol">{</a><a id="18370" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18374" class="Symbol">}</a>  <a id="18377" class="Symbol">{_}</a>     <a id="18385" class="Symbol">=</a> <a id="18387" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18391" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="18396" class="Symbol">(</a><a id="18397" href="Function.Base.html#725" class="Function">const</a> <a id="18403" class="Symbol">_)</a>
<a id="18406" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a> <a id="18410" class="Symbol">{</a><a id="18411" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18416" class="Symbol">}</a> <a id="18418" class="Symbol">{</a><a id="18419" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18423" class="Symbol">}</a>  <a id="18426" class="Symbol">=</a> <a id="18428" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18432" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="18437" class="Symbol">(</a><a id="18438" href="Function.Base.html#725" class="Function">const</a> <a id="18444" class="Symbol">_)</a>
<a id="18447" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a> <a id="18451" class="Symbol">{</a><a id="18452" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18457" class="Symbol">}</a> <a id="18459" class="Symbol">{</a><a id="18460" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18465" class="Symbol">}</a> <a id="18467" class="Symbol">=</a> <a id="18469" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="18473" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="18478" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="18480" href="Function.Base.html#704" class="Function">id</a> <a id="18483" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="18485" href="Function.Base.html#704" class="Function">id</a> <a id="18488" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="T-irrelevant"></a><a id="18491" href="Data.Bool.Properties.html#18491" class="Function">T-irrelevant</a> <a id="18504" class="Symbol">:</a> <a id="18506" href="Relation.Unary.html#4125" class="Function">U.Irrelevant</a> <a id="18519" href="Data.Bool.Base.html#1348" class="Function">T</a>
<a id="18521" href="Data.Bool.Properties.html#18491" class="Function">T-irrelevant</a> <a id="18534" class="Symbol">{</a><a id="18535" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="18539" class="Symbol">}</a>  <a id="18542" class="Symbol">_</a>  <a id="18545" class="Symbol">_</a>  <a id="18548" class="Symbol">=</a> <a id="18550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T?-diag"></a><a id="18556" href="Data.Bool.Properties.html#18556" class="Function">T?-diag</a> <a id="18564" class="Symbol">:</a> <a id="18566" class="Symbol">∀</a> <a id="18568" href="Data.Bool.Properties.html#18568" class="Bound">b</a> <a id="18570" class="Symbol">→</a> <a id="18572" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="18574" href="Data.Bool.Properties.html#18568" class="Bound">b</a> <a id="18576" class="Symbol">→</a> <a id="18578" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="18583" class="Symbol">(</a><a id="18584" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="18587" href="Data.Bool.Properties.html#18568" class="Bound">b</a><a id="18588" class="Symbol">)</a>
<a id="18590" href="Data.Bool.Properties.html#18556" class="Function">T?-diag</a> <a id="18598" href="Data.Bool.Properties.html#18598" class="Bound">b</a> <a id="18600" class="Symbol">=</a> <a id="18602" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a>

<a id="18615" class="Comment">------------------------------------------------------------------------</a>
<a id="18688" class="Comment">-- Miscellaneous other properties</a>

<a id="⇔→≡"></a><a id="18723" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18727" class="Symbol">:</a> <a id="18729" class="Symbol">{</a><a id="18730" href="Data.Bool.Properties.html#18730" class="Bound">x</a> <a id="18732" href="Data.Bool.Properties.html#18732" class="Bound">y</a> <a id="18734" href="Data.Bool.Properties.html#18734" class="Bound">z</a> <a id="18736" class="Symbol">:</a> <a id="18738" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18742" class="Symbol">}</a> <a id="18744" class="Symbol">→</a> <a id="18746" href="Data.Bool.Properties.html#18730" class="Bound">x</a> <a id="18748" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18750" href="Data.Bool.Properties.html#18734" class="Bound">z</a> <a id="18752" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="18754" href="Data.Bool.Properties.html#18732" class="Bound">y</a> <a id="18756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18758" href="Data.Bool.Properties.html#18734" class="Bound">z</a> <a id="18760" class="Symbol">→</a> <a id="18762" href="Data.Bool.Properties.html#18730" class="Bound">x</a> <a id="18764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18766" href="Data.Bool.Properties.html#18732" class="Bound">y</a>
<a id="18768" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18772" class="Symbol">{</a><a id="18773" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18778" class="Symbol">}</a> <a id="18780" class="Symbol">{</a><a id="18781" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18786" class="Symbol">}</a>         <a id="18796" href="Data.Bool.Properties.html#18796" class="Bound">hyp</a> <a id="18800" class="Symbol">=</a> <a id="18802" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18807" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18811" class="Symbol">{</a><a id="18812" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18817" class="Symbol">}</a> <a id="18819" class="Symbol">{</a><a id="18820" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18825" class="Symbol">}</a> <a id="18827" class="Symbol">{</a><a id="18828" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18833" class="Symbol">}</a> <a id="18835" href="Data.Bool.Properties.html#18835" class="Bound">hyp</a> <a id="18839" class="Symbol">=</a> <a id="18841" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="18845" class="Symbol">(</a><a id="18846" href="Function.Bundles.html#4810" class="Field">Equivalence.to</a> <a id="18861" href="Data.Bool.Properties.html#18835" class="Bound">hyp</a> <a id="18865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="18869" class="Symbol">)</a>
<a id="18871" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18875" class="Symbol">{</a><a id="18876" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18881" class="Symbol">}</a> <a id="18883" class="Symbol">{</a><a id="18884" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18889" class="Symbol">}</a> <a id="18891" class="Symbol">{</a><a id="18892" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18897" class="Symbol">}</a> <a id="18899" href="Data.Bool.Properties.html#18899" class="Bound">hyp</a> <a id="18903" class="Symbol">=</a> <a id="18905" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="18922" href="Data.Bool.Properties.html#18899" class="Bound">hyp</a> <a id="18926" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18931" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18935" class="Symbol">{</a><a id="18936" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="18941" class="Symbol">}</a> <a id="18943" class="Symbol">{</a><a id="18944" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18949" class="Symbol">}</a> <a id="18951" class="Symbol">{</a><a id="18952" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="18957" class="Symbol">}</a> <a id="18959" href="Data.Bool.Properties.html#18959" class="Bound">hyp</a> <a id="18963" class="Symbol">=</a> <a id="18965" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="18982" href="Data.Bool.Properties.html#18959" class="Bound">hyp</a> <a id="18986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18991" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="18995" class="Symbol">{</a><a id="18996" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19001" class="Symbol">}</a> <a id="19003" class="Symbol">{</a><a id="19004" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19009" class="Symbol">}</a> <a id="19011" class="Symbol">{</a><a id="19012" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19017" class="Symbol">}</a> <a id="19019" href="Data.Bool.Properties.html#19019" class="Bound">hyp</a> <a id="19023" class="Symbol">=</a> <a id="19025" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="19029" class="Symbol">(</a><a id="19030" href="Function.Bundles.html#4810" class="Field">Equivalence.to</a> <a id="19045" href="Data.Bool.Properties.html#19019" class="Bound">hyp</a> <a id="19049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="19053" class="Symbol">)</a>
<a id="19055" href="Data.Bool.Properties.html#18723" class="Function">⇔→≡</a> <a id="19059" class="Symbol">{</a><a id="19060" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19065" class="Symbol">}</a> <a id="19067" class="Symbol">{</a><a id="19068" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19073" class="Symbol">}</a>         <a id="19083" href="Data.Bool.Properties.html#19083" class="Bound">hyp</a> <a id="19087" class="Symbol">=</a> <a id="19089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="19096" class="Comment">------------------------------------------------------------------------</a>
<a id="19169" class="Comment">-- DEPRECATED NAMES</a>
<a id="19189" class="Comment">------------------------------------------------------------------------</a>
<a id="19262" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="19333" class="Comment">-- not guaranteed.</a>

<a id="19353" class="Comment">-- Version 2.0</a>

<a id="push-function-into-if"></a><a id="19369" href="Data.Bool.Properties.html#19369" class="Function">push-function-into-if</a> <a id="19391" class="Symbol">=</a> <a id="19393" href="Data.Bool.Properties.html#17605" class="Function">if-float</a>
<a id="19402" class="Symbol">{-#</a> <a id="19406" class="Keyword">WARNING_ON_USAGE</a> <a id="19423" class="Pragma">push-function-into-if</a>
<a id="19445" class="String">&quot;Warning: push-function-into-if was deprecated in v2.0.
Please use if-float instead.&quot;</a>
<a id="19531" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Empty.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An irrelevant version of ⊥-elim</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Symbol">{-#</a> <a id="219" class="Keyword">OPTIONS</a> <a id="227" class="Pragma">--cubical-compatible</a> <a id="248" class="Pragma">--safe</a> <a id="255" class="Symbol">#-}</a>

<a id="260" class="Keyword">module</a> <a id="267" href="Data.Empty.Irrelevant.html" class="Module">Data.Empty.Irrelevant</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="319" class="Keyword">hiding</a> <a id="326" class="Symbol">(</a><a id="327" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="333" class="Symbol">)</a>

<a id="⊥-elim"></a><a id="336" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="343" class="Symbol">:</a> <a id="345" class="Symbol">∀</a> <a id="347" class="Symbol">{</a><a id="348" href="Data.Empty.Irrelevant.html#348" class="Bound">w</a><a id="349" class="Symbol">}</a> <a id="351" class="Symbol">{</a><a id="352" href="Data.Empty.Irrelevant.html#352" class="Bound">Whatever</a> <a id="361" class="Symbol">:</a> <a id="363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="367" href="Data.Empty.Irrelevant.html#348" class="Bound">w</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">→</a> <a id="372" class="Symbol">.</a><a id="373" href="Data.Empty.html#895" class="Function">⊥</a> <a id="375" class="Symbol">→</a> <a id="377" href="Data.Empty.Irrelevant.html#352" class="Bound">Whatever</a>
<a id="386" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="393" class="Symbol">()</a>
</pre></body></html>

==> anc/Data.Empty.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Level polymorphic Empty type</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">import</a> <a id="301" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Empty</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Level.html" class="Module">Level</a>

<a id="⊥"></a><a id="340" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="342" class="Symbol">:</a> <a id="344" class="Symbol">{</a><a id="345" href="Data.Empty.Polymorphic.html#345" class="Bound">ℓ</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="354" class="Symbol">}</a> <a id="356" class="Symbol">→</a> <a id="358" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="362" href="Data.Empty.Polymorphic.html#345" class="Bound">ℓ</a>
<a id="364" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="366" class="Symbol">{</a><a id="367" href="Data.Empty.Polymorphic.html#367" class="Bound">ℓ</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">=</a> <a id="372" href="Level.html#409" class="Record">Lift</a> <a id="377" href="Data.Empty.Polymorphic.html#367" class="Bound">ℓ</a> <a id="379" href="Data.Empty.html#895" class="Function">Empty.⊥</a>

<a id="388" class="Comment">-- make ⊥-elim dependent too, as it does seem useful</a>
<a id="⊥-elim"></a><a id="441" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="448" class="Symbol">:</a> <a id="450" class="Symbol">∀</a> <a id="452" class="Symbol">{</a><a id="453" href="Data.Empty.Polymorphic.html#453" class="Bound">w</a> <a id="455" href="Data.Empty.Polymorphic.html#455" class="Bound">ℓ</a><a id="456" class="Symbol">}</a> <a id="458" class="Symbol">{</a><a id="459" href="Data.Empty.Polymorphic.html#459" class="Bound">Whatever</a> <a id="468" class="Symbol">:</a> <a id="470" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="472" class="Symbol">{</a><a id="473" href="Data.Empty.Polymorphic.html#455" class="Bound">ℓ</a><a id="474" class="Symbol">}</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Data.Empty.Polymorphic.html#453" class="Bound">w</a><a id="483" class="Symbol">}</a> <a id="485" class="Symbol">→</a> <a id="487" class="Symbol">(</a><a id="488" href="Data.Empty.Polymorphic.html#488" class="Bound">witness</a> <a id="496" class="Symbol">:</a> <a id="498" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="500" class="Symbol">{</a><a id="501" href="Data.Empty.Polymorphic.html#455" class="Bound">ℓ</a><a id="502" class="Symbol">})</a> <a id="505" class="Symbol">→</a> <a id="507" href="Data.Empty.Polymorphic.html#459" class="Bound">Whatever</a> <a id="516" href="Data.Empty.Polymorphic.html#488" class="Bound">witness</a>
<a id="524" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="531" class="Symbol">()</a>
</pre></body></html>

==> anc/Data.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty type, judgementally proof irrelevant</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a><a id="341" class="Symbol">)</a>

<a id="344" class="Comment">------------------------------------------------------------------------</a>
<a id="417" class="Comment">-- Definition</a>

<a id="432" class="Comment">-- Note that by default the empty type is not universe polymorphic as it</a>
<a id="505" class="Comment">-- often results in unsolved metas. See `Data.Empty.Polymorphic` for a</a>
<a id="576" class="Comment">-- universe polymorphic variant.</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">data</a> <a id="Empty"></a><a id="625" href="Data.Empty.html#625" class="Datatype">Empty</a> <a id="631" class="Symbol">:</a> <a id="633" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="637" class="Keyword">where</a>

<a id="644" class="Comment">-- ⊥ is defined via Data.Irrelevant (a record with a single irrelevant</a>
<a id="715" class="Comment">-- field) so that Agda can judgementally declare that all proofs of ⊥</a>
<a id="785" class="Comment">-- are equal to each other. In particular this means that all functions</a>
<a id="857" class="Comment">-- returning a proof of ⊥ are equal.</a>

<a id="⊥"></a><a id="895" href="Data.Empty.html#895" class="Function">⊥</a> <a id="897" class="Symbol">:</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="903" href="Data.Empty.html#895" class="Function">⊥</a> <a id="905" class="Symbol">=</a> <a id="907" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="918" href="Data.Empty.html#625" class="Datatype">Empty</a>

<a id="925" class="Symbol">{-#</a> <a id="929" class="Keyword">DISPLAY</a> <a id="937" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="948" href="Data.Empty.html#948" class="Bound">Empty</a> <a id="954" class="Pragma">=</a> <a id="956" href="Data.Empty.html#895" class="Function">⊥</a> <a id="958" class="Symbol">#-}</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- Functions</a>

<a id="⊥-elim"></a><a id="1050" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1057" class="Symbol">:</a> <a id="1059" class="Symbol">∀</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Data.Empty.html#1062" class="Bound">w</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">{</a><a id="1066" href="Data.Empty.html#1066" class="Bound">Whatever</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1081" href="Data.Empty.html#1062" class="Bound">w</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Data.Empty.html#895" class="Function">⊥</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Data.Empty.html#1066" class="Bound">Whatever</a>
<a id="1099" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1106" class="Symbol">()</a>
</pre></body></html>

==> anc/Data.Fin.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Comment">-- Note that elements of Fin n can be seen as natural numbers in the</a>
<a id="264" class="Comment">-- set {m | m &lt; n}. The notation &quot;m&quot; in comments below refers to this</a>
<a id="334" class="Comment">-- natural number view.</a>
<a id="358" class="Symbol">{-#</a> <a id="362" class="Keyword">OPTIONS</a> <a id="370" class="Pragma">--cubical-compatible</a> <a id="391" class="Pragma">--safe</a> <a id="398" class="Symbol">#-}</a>

<a id="403" class="Keyword">module</a> <a id="410" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="424" class="Keyword">where</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="469" class="Symbol">;</a> <a id="471" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="500" class="Symbol">as</a> <a id="503" class="Module">ℕ</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="513" class="Symbol">;</a> <a id="515" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="519" class="Symbol">;</a> <a id="521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="556" class="Symbol">as</a> <a id="559" class="Module">Product</a> <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="577" class="Symbol">;</a> <a id="579" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="582" class="Symbol">;</a> <a id="584" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="589" class="Symbol">;</a> <a id="591" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="596" class="Symbol">)</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="624" class="Symbol">as</a> <a id="627" class="Module">Sum</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="641" class="Symbol">;</a> <a id="643" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="647" class="Symbol">;</a> <a id="649" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="653" class="Symbol">;</a> <a id="655" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="661" class="Symbol">)</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Function.Base.html" class="Module">Function.Base</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Function.Base.html#704" class="Function">id</a><a id="698" class="Symbol">;</a> <a id="700" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="703" class="Symbol">;</a> <a id="705" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="709" class="Symbol">;</a> <a id="711" href="Function.Base.html#1638" class="Function">flip</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Level.html" class="Module">Level</a> <a id="735" class="Keyword">using</a> <a id="741" class="Symbol">(</a><a id="742" href="Level.html#521" class="Function">0ℓ</a><a id="744" class="Symbol">)</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="779" class="Keyword">open</a> <a id="784" class="Keyword">import</a> <a id="791" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="844" class="Symbol">;</a> <a id="846" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="849" class="Symbol">;</a> <a id="851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="855" class="Symbol">;</a> <a id="857" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="861" class="Symbol">)</a>
<a id="863" class="Keyword">open</a> <a id="868" class="Keyword">import</a> <a id="875" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="918" class="Keyword">using</a> <a id="924" class="Symbol">(</a><a id="925" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a><a id="929" class="Symbol">)</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="994" class="Symbol">)</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="1022" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1029" class="Comment">------------------------------------------------------------------------</a>
<a id="1102" class="Comment">-- Types</a>

<a id="1112" class="Comment">-- Fin n is a type with n elements.</a>

<a id="1149" class="Keyword">data</a> <a id="Fin"></a><a id="1154" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1168" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="1176" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1192" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="1193" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="1197" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a>  <a id="1202" class="Symbol">:</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.Fin.Base.html#1205" class="Bound">i</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1213" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1227" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="1228" class="Symbol">)</a>

<a id="1231" class="Comment">-- A conversion: toℕ &quot;i&quot; = i.</a>

<a id="toℕ"></a><a id="1262" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1272" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1278" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="1282" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="1290" class="Symbol">=</a> <a id="1292" class="Number">0</a>
<a id="1294" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1303" href="Data.Fin.Base.html#1303" class="Bound">i</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">=</a> <a id="1308" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1312" class="Symbol">(</a><a id="1313" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="1317" href="Data.Fin.Base.html#1303" class="Bound">i</a><a id="1318" class="Symbol">)</a>

<a id="1321" class="Comment">-- A Fin-indexed variant of Fin.</a>

<a id="Fin′"></a><a id="1355" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1366" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1374" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="1379" href="Data.Fin.Base.html#1379" class="Bound">i</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="1392" href="Data.Fin.Base.html#1379" class="Bound">i</a><a id="1393" class="Symbol">)</a>

<a id="1396" class="Comment">------------------------------------------------------------------------</a>
<a id="1469" class="Comment">-- A cast that actually computes on constructors (as opposed to subst)</a>

<a id="cast"></a><a id="1541" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="1546" class="Symbol">:</a> <a id="1548" class="Symbol">.(</a><a id="1550" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="1552" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1554" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1563" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1571" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="1573" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="1578" class="Symbol">{</a><a id="1579" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1583" class="Symbol">}</a>  <a id="1586" class="Symbol">{</a><a id="1587" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1591" class="Symbol">}</a>  <a id="1594" href="Data.Fin.Base.html#1594" class="Bound">eq</a> <a id="1597" href="Data.Fin.Base.html#1597" class="Bound">k</a>       <a id="1605" class="Symbol">=</a> <a id="1607" href="Data.Fin.Base.html#1597" class="Bound">k</a>
<a id="1609" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1619" href="Data.Fin.Base.html#1619" class="Bound">m</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">{</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Data.Fin.Base.html#1627" class="Bound">n</a><a id="1628" class="Symbol">}</a> <a id="1630" href="Data.Fin.Base.html#1630" class="Bound">eq</a> <a id="1633" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="1641" class="Symbol">=</a> <a id="1643" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="1648" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1658" href="Data.Fin.Base.html#1658" class="Bound">m</a><a id="1659" class="Symbol">}</a> <a id="1661" class="Symbol">{</a><a id="1662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1666" href="Data.Fin.Base.html#1666" class="Bound">n</a><a id="1667" class="Symbol">}</a> <a id="1669" href="Data.Fin.Base.html#1669" class="Bound">eq</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1677" href="Data.Fin.Base.html#1677" class="Bound">k</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1698" href="Data.Nat.Base.html#5266" class="Function">ℕ.pred</a> <a id="1705" href="Data.Fin.Base.html#1669" class="Bound">eq</a><a id="1707" class="Symbol">)</a> <a id="1709" href="Data.Fin.Base.html#1677" class="Bound">k</a><a id="1710" class="Symbol">)</a>

<a id="1713" class="Comment">------------------------------------------------------------------------</a>
<a id="1786" class="Comment">-- Conversions</a>

<a id="1802" class="Comment">-- toℕ is defined above.</a>

<a id="1828" class="Comment">-- fromℕ n = &quot;n&quot;.</a>

<a id="fromℕ"></a><a id="1847" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="1853" class="Symbol">:</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Data.Fin.Base.html#1856" class="Bound">n</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1861" class="Symbol">)</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1869" class="Symbol">(</a><a id="1870" class="InductiveConstructor">suc</a> <a id="1874" href="Data.Fin.Base.html#1856" class="Bound">n</a><a id="1875" class="Symbol">)</a>
<a id="1877" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="1883" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1891" class="Symbol">=</a> <a id="1893" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="1898" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1909" href="Data.Fin.Base.html#1909" class="Bound">n</a><a id="1910" class="Symbol">)</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="1925" href="Data.Fin.Base.html#1909" class="Bound">n</a><a id="1926" class="Symbol">)</a>

<a id="1929" class="Comment">-- fromℕ&lt; {m} _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;"></a><a id="1953" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="1960" class="Symbol">:</a> <a id="1962" class="Symbol">.(</a><a id="1964" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="1966" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="1970" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">→</a> <a id="1975" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1979" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="1981" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1993" class="Symbol">}</a>  <a id="1996" class="Symbol">{</a><a id="1997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2001" class="Symbol">_}</a> <a id="2004" class="Symbol">_</a>   <a id="2008" class="Symbol">=</a> <a id="2010" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="2015" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="2022" class="Symbol">{</a><a id="2023" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2027" href="Data.Fin.Base.html#2027" class="Bound">m</a><a id="2028" class="Symbol">}</a> <a id="2030" class="Symbol">{</a><a id="2031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2035" class="Symbol">_}</a> <a id="2038" href="Data.Fin.Base.html#2038" class="Bound">m&lt;n</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="2065" href="Data.Fin.Base.html#2038" class="Bound">m&lt;n</a><a id="2068" class="Symbol">))</a>

<a id="2072" class="Comment">-- fromℕ&lt;″ m _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;″"></a><a id="2095" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="2103" class="Symbol">:</a> <a id="2105" class="Symbol">∀</a> <a id="2107" href="Data.Fin.Base.html#2107" class="Bound">m</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Data.Fin.Base.html#2110" class="Bound">n</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">→</a> <a id="2115" class="Symbol">.(</a><a id="2117" href="Data.Fin.Base.html#2107" class="Bound">m</a> <a id="2119" href="Data.Nat.Base.html#8306" class="Function Operator">ℕ.&lt;″</a> <a id="2124" href="Data.Fin.Base.html#2110" class="Bound">n</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2133" href="Data.Fin.Base.html#2110" class="Bound">n</a>
<a id="2135" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="2143" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2151" class="Symbol">{</a><a id="2152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2156" class="Symbol">_}</a> <a id="2159" class="Symbol">_</a>    <a id="2164" class="Symbol">=</a> <a id="2166" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="2171" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2184" href="Data.Fin.Base.html#2184" class="Bound">m</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">{</a><a id="2188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2192" class="Symbol">_}</a> <a id="2195" href="Data.Fin.Base.html#2195" class="Bound">m&lt;″n</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="2215" href="Data.Fin.Base.html#2184" class="Bound">m</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Data.Nat.Base.html#8647" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="2227" href="Data.Fin.Base.html#2195" class="Bound">m&lt;″n</a><a id="2231" class="Symbol">))</a>

<a id="2235" class="Comment">-- canonical liftings of i:Fin m to larger index</a>

<a id="2285" class="Comment">-- injection on the left: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="2341" class="Keyword">infixl</a> <a id="2348" class="Number">5</a> <a id="2350" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ_</a>
<a id="_↑ˡ_"></a><a id="2355" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ_</a> <a id="2360" class="Symbol">:</a> <a id="2362" class="Symbol">∀</a> <a id="2364" class="Symbol">{</a><a id="2365" href="Data.Fin.Base.html#2365" class="Bound">m</a><a id="2366" class="Symbol">}</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2374" href="Data.Fin.Base.html#2365" class="Bound">m</a> <a id="2376" class="Symbol">→</a> <a id="2378" class="Symbol">∀</a> <a id="2380" href="Data.Fin.Base.html#2380" class="Bound">n</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Fin.Base.html#2365" class="Bound">m</a> <a id="2391" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2395" href="Data.Fin.Base.html#2380" class="Bound">n</a><a id="2396" class="Symbol">)</a>
<a id="2398" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2406" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="2409" href="Data.Fin.Base.html#2409" class="Bound">n</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="2418" class="Symbol">(</a><a id="2419" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2423" href="Data.Fin.Base.html#2423" class="Bound">i</a><a id="2424" class="Symbol">)</a> <a id="2426" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="2429" href="Data.Fin.Base.html#2429" class="Bound">n</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Data.Fin.Base.html#2423" class="Bound">i</a> <a id="2440" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="2443" href="Data.Fin.Base.html#2429" class="Bound">n</a><a id="2444" class="Symbol">)</a>

<a id="2447" class="Comment">-- injection on the right: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="2508" class="Keyword">infixr</a> <a id="2515" class="Number">5</a> <a id="2517" href="Data.Fin.Base.html#2522" class="Function Operator">_↑ʳ_</a>
<a id="_↑ʳ_"></a><a id="2522" href="Data.Fin.Base.html#2522" class="Function Operator">_↑ʳ_</a> <a id="2527" class="Symbol">:</a> <a id="2529" class="Symbol">∀</a> <a id="2531" class="Symbol">{</a><a id="2532" href="Data.Fin.Base.html#2532" class="Bound">m</a><a id="2533" class="Symbol">}</a> <a id="2535" href="Data.Fin.Base.html#2535" class="Bound">n</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2543" href="Data.Fin.Base.html#2532" class="Bound">m</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Data.Fin.Base.html#2535" class="Bound">n</a> <a id="2554" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2558" href="Data.Fin.Base.html#2532" class="Bound">m</a><a id="2559" class="Symbol">)</a>
<a id="2561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2569" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="2572" href="Data.Fin.Base.html#2572" class="Bound">i</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Data.Fin.Base.html#2572" class="Bound">i</a>
<a id="2578" class="Symbol">(</a><a id="2579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2583" href="Data.Fin.Base.html#2583" class="Bound">n</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="2589" href="Data.Fin.Base.html#2589" class="Bound">i</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Data.Fin.Base.html#2583" class="Bound">n</a> <a id="2600" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="2603" href="Data.Fin.Base.html#2589" class="Bound">i</a><a id="2604" class="Symbol">)</a>

<a id="2607" class="Comment">-- reduce≥ &quot;m + i&quot; _ = &quot;i&quot;.</a>

<a id="reduce≥"></a><a id="2636" href="Data.Fin.Base.html#2636" class="Function">reduce≥</a> <a id="2644" class="Symbol">:</a> <a id="2646" class="Symbol">∀</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Data.Fin.Base.html#2649" class="Bound">i</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="2660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2664" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="2665" class="Symbol">))</a> <a id="2668" class="Symbol">→</a> <a id="2670" class="Symbol">.(</a><a id="2672" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="2674" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="2678" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="2682" href="Data.Fin.Base.html#2649" class="Bound">i</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2691" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="2693" href="Data.Fin.Base.html#2636" class="Function">reduce≥</a> <a id="2701" class="Symbol">{</a><a id="2702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2706" class="Symbol">}</a>  <a id="2709" href="Data.Fin.Base.html#2709" class="Bound">i</a>       <a id="2717" class="Symbol">_</a>   <a id="2721" class="Symbol">=</a> <a id="2723" href="Data.Fin.Base.html#2709" class="Bound">i</a>
<a id="2725" href="Data.Fin.Base.html#2636" class="Function">reduce≥</a> <a id="2733" class="Symbol">{</a><a id="2734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2738" class="Symbol">_}</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2746" href="Data.Fin.Base.html#2746" class="Bound">i</a><a id="2747" class="Symbol">)</a> <a id="2749" href="Data.Fin.Base.html#2749" class="Bound">m≤i</a> <a id="2753" class="Symbol">=</a> <a id="2755" href="Data.Fin.Base.html#2636" class="Function">reduce≥</a> <a id="2763" href="Data.Fin.Base.html#2746" class="Bound">i</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="2774" href="Data.Fin.Base.html#2749" class="Bound">m≤i</a><a id="2777" class="Symbol">)</a>

<a id="2780" class="Comment">-- inject⋆ m &quot;i&quot; = &quot;i&quot;.</a>

<a id="inject"></a><a id="2805" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="2812" class="Symbol">:</a> <a id="2814" class="Symbol">∀</a> <a id="2816" class="Symbol">{</a><a id="2817" href="Data.Fin.Base.html#2817" class="Bound">i</a> <a id="2819" class="Symbol">:</a> <a id="2821" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2825" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="2826" class="Symbol">}</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="2835" href="Data.Fin.Base.html#2817" class="Bound">i</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2843" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="2845" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="2852" class="Symbol">{</a><a id="2853" class="Argument">i</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2861" href="Data.Fin.Base.html#2861" class="Bound">i</a><a id="2862" class="Symbol">}</a> <a id="2864" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2872" class="Symbol">=</a> <a id="2874" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="2879" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="2886" class="Symbol">{</a><a id="2887" class="Argument">i</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2895" href="Data.Fin.Base.html#2895" class="Bound">i</a><a id="2896" class="Symbol">}</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2903" href="Data.Fin.Base.html#2903" class="Bound">j</a><a id="2904" class="Symbol">)</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="2920" href="Data.Fin.Base.html#2903" class="Bound">j</a><a id="2921" class="Symbol">)</a>

<a id="inject!"></a><a id="2924" href="Data.Fin.Base.html#2924" class="Function">inject!</a> <a id="2932" class="Symbol">:</a> <a id="2934" class="Symbol">∀</a> <a id="2936" class="Symbol">{</a><a id="2937" href="Data.Fin.Base.html#2937" class="Bound">i</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2945" class="Symbol">(</a><a id="2946" class="InductiveConstructor">suc</a> <a id="2950" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="2951" class="Symbol">)}</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="2961" href="Data.Fin.Base.html#2937" class="Bound">i</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2969" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="2971" href="Data.Fin.Base.html#2924" class="Function">inject!</a> <a id="2979" class="Symbol">{</a><a id="2980" class="Argument">n</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2988" class="Symbol">_}</a> <a id="2991" class="Symbol">{</a><a id="2992" class="Argument">i</a> <a id="2994" class="Symbol">=</a> <a id="2996" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3000" class="Symbol">_}</a> <a id="3003" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3011" class="Symbol">=</a> <a id="3013" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3018" href="Data.Fin.Base.html#2924" class="Function">inject!</a> <a id="3026" class="Symbol">{</a><a id="3027" class="Argument">n</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3035" class="Symbol">_}</a> <a id="3038" class="Symbol">{</a><a id="3039" class="Argument">i</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3047" class="Symbol">_}</a> <a id="3050" class="Symbol">(</a><a id="3051" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3055" href="Data.Fin.Base.html#3055" class="Bound">j</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">=</a> <a id="3060" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3064" class="Symbol">(</a><a id="3065" href="Data.Fin.Base.html#2924" class="Function">inject!</a> <a id="3073" href="Data.Fin.Base.html#3055" class="Bound">j</a><a id="3074" class="Symbol">)</a>

<a id="inject₁"></a><a id="3077" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="3085" class="Symbol">:</a> <a id="3087" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3091" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3099" class="Symbol">(</a><a id="3100" class="InductiveConstructor">suc</a> <a id="3104" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="3105" class="Symbol">)</a>
<a id="3107" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="3115" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3123" class="Symbol">=</a> <a id="3125" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3130" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3143" href="Data.Fin.Base.html#3143" class="Bound">i</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3152" class="Symbol">(</a><a id="3153" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="3161" href="Data.Fin.Base.html#3143" class="Bound">i</a><a id="3162" class="Symbol">)</a>

<a id="inject≤"></a><a id="3165" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3179" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="3181" class="Symbol">→</a> <a id="3183" class="Symbol">.(</a><a id="3185" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="3187" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="3191" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="3192" class="Symbol">)</a> <a id="3194" class="Symbol">→</a> <a id="3196" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3200" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="3202" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="3210" class="Symbol">{</a><a id="3211" class="Argument">n</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3219" class="Symbol">_}</a> <a id="3222" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3230" class="Symbol">_</a>   <a id="3234" class="Symbol">=</a> <a id="3236" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3241" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="3249" class="Symbol">{</a><a id="3250" class="Argument">n</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3258" class="Symbol">_}</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3266" href="Data.Fin.Base.html#3266" class="Bound">i</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Data.Fin.Base.html#3269" class="Bound">m≤n</a> <a id="3273" class="Symbol">=</a> <a id="3275" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3279" class="Symbol">(</a><a id="3280" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="3288" href="Data.Fin.Base.html#3266" class="Bound">i</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="3299" href="Data.Fin.Base.html#3269" class="Bound">m≤n</a><a id="3302" class="Symbol">))</a>

<a id="3306" class="Comment">-- lower₁ &quot;i&quot; _ = &quot;i&quot;.</a>

<a id="lower₁"></a><a id="3330" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="3337" class="Symbol">:</a> <a id="3339" class="Symbol">∀</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Data.Fin.Base.html#3342" class="Bound">i</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3350" class="Symbol">(</a><a id="3351" class="InductiveConstructor">suc</a> <a id="3355" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="3356" class="Symbol">))</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="3363" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3365" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="3369" href="Data.Fin.Base.html#3342" class="Bound">i</a> <a id="3371" class="Symbol">→</a> <a id="3373" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3377" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="3379" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="3386" class="Symbol">{</a><a id="3387" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3391" class="Symbol">}</a>  <a id="3394" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3402" href="Data.Fin.Base.html#3402" class="Bound">ne</a> <a id="3405" class="Symbol">=</a> <a id="3407" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3421" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3426" href="Data.Fin.Base.html#3402" class="Bound">ne</a>
<a id="3429" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="3436" class="Symbol">{</a><a id="3437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3441" href="Data.Fin.Base.html#3441" class="Bound">n</a><a id="3442" class="Symbol">}</a> <a id="3444" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3452" class="Symbol">_</a>  <a id="3455" class="Symbol">=</a> <a id="3457" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3462" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="3469" class="Symbol">{</a><a id="3470" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3474" href="Data.Fin.Base.html#3474" class="Bound">n</a><a id="3475" class="Symbol">}</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3482" href="Data.Fin.Base.html#3482" class="Bound">i</a><a id="3483" class="Symbol">)</a> <a id="3485" href="Data.Fin.Base.html#3485" class="Bound">ne</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="3502" href="Data.Fin.Base.html#3482" class="Bound">i</a> <a id="3504" class="Symbol">(</a><a id="3505" href="Data.Fin.Base.html#3485" class="Bound">ne</a> <a id="3508" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3510" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="3518" class="Symbol">))</a>

<a id="3522" class="Comment">-- A strengthening injection into the minimal Fin fibre.</a>
<a id="strengthen"></a><a id="3579" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="3590" class="Symbol">:</a> <a id="3592" class="Symbol">∀</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Data.Fin.Base.html#3595" class="Bound">i</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3603" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">→</a> <a id="3608" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="3613" class="Symbol">(</a><a id="3614" class="InductiveConstructor">suc</a> <a id="3618" href="Data.Fin.Base.html#3595" class="Bound">i</a><a id="3619" class="Symbol">)</a>
<a id="3621" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="3632" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3640" class="Symbol">=</a> <a id="3642" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3647" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3663" href="Data.Fin.Base.html#3663" class="Bound">i</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">=</a> <a id="3668" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="3684" href="Data.Fin.Base.html#3663" class="Bound">i</a><a id="3685" class="Symbol">)</a>

<a id="3688" class="Comment">-- splitAt m &quot;i&quot; = inj₁ &quot;i&quot;      if i &lt; m</a>
<a id="3730" class="Comment">--                 inj₂ &quot;i - m&quot;  if i ≥ m</a>
<a id="3772" class="Comment">-- This is dual to splitAt from Data.Vec.</a>

<a id="splitAt"></a><a id="3815" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="3823" class="Symbol">:</a> <a id="3825" class="Symbol">∀</a> <a id="3827" href="Data.Fin.Base.html#3827" class="Bound">m</a> <a id="3829" class="Symbol">{</a><a id="3830" href="Data.Fin.Base.html#3830" class="Bound">n</a><a id="3831" class="Symbol">}</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Data.Fin.Base.html#3827" class="Bound">m</a> <a id="3842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="3846" href="Data.Fin.Base.html#3830" class="Bound">n</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3855" href="Data.Fin.Base.html#3827" class="Bound">m</a> <a id="3857" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3859" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3863" href="Data.Fin.Base.html#3830" class="Bound">n</a>
<a id="3865" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="3873" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3881" href="Data.Fin.Base.html#3881" class="Bound">i</a>       <a id="3889" class="Symbol">=</a> <a id="3891" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3896" href="Data.Fin.Base.html#3881" class="Bound">i</a>
<a id="3898" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3911" href="Data.Fin.Base.html#3911" class="Bound">m</a><a id="3912" class="Symbol">)</a> <a id="3914" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="3922" class="Symbol">=</a> <a id="3924" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3929" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="3934" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3947" href="Data.Fin.Base.html#3947" class="Bound">m</a><a id="3948" class="Symbol">)</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3955" href="Data.Fin.Base.html#3955" class="Bound">i</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3968" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3972" href="Function.Base.html#704" class="Function">id</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="3984" href="Data.Fin.Base.html#3947" class="Bound">m</a> <a id="3986" href="Data.Fin.Base.html#3955" class="Bound">i</a><a id="3987" class="Symbol">)</a>

<a id="3990" class="Comment">-- inverse of above function</a>
<a id="join"></a><a id="4019" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="4024" class="Symbol">:</a> <a id="4026" class="Symbol">∀</a> <a id="4028" href="Data.Fin.Base.html#4028" class="Bound">m</a> <a id="4030" href="Data.Fin.Base.html#4030" class="Bound">n</a> <a id="4032" class="Symbol">→</a> <a id="4034" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4038" href="Data.Fin.Base.html#4028" class="Bound">m</a> <a id="4040" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4042" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4046" href="Data.Fin.Base.html#4030" class="Bound">n</a> <a id="4048" class="Symbol">→</a> <a id="4050" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Data.Fin.Base.html#4028" class="Bound">m</a> <a id="4057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4061" href="Data.Fin.Base.html#4030" class="Bound">n</a><a id="4062" class="Symbol">)</a>
<a id="4064" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="4069" href="Data.Fin.Base.html#4069" class="Bound">m</a> <a id="4071" href="Data.Fin.Base.html#4071" class="Bound">n</a> <a id="4073" class="Symbol">=</a> <a id="4075" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4077" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ</a> <a id="4081" href="Data.Fin.Base.html#4071" class="Bound">n</a> <a id="4083" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4085" href="Data.Fin.Base.html#4069" class="Bound">m</a> <a id="4087" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a> <a id="4091" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="4095" class="Comment">-- quotRem k &quot;i&quot; = &quot;i % k&quot; , &quot;i / k&quot;</a>
<a id="4132" class="Comment">-- This is dual to group from Data.Vec.</a>

<a id="quotRem"></a><a id="4173" href="Data.Fin.Base.html#4173" class="Function">quotRem</a> <a id="4181" class="Symbol">:</a> <a id="4183" class="Symbol">∀</a> <a id="4185" href="Data.Fin.Base.html#4185" class="Bound">n</a> <a id="4187" class="Symbol">→</a> <a id="4189" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4196" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4200" href="Data.Fin.Base.html#4185" class="Bound">n</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4209" href="Data.Fin.Base.html#4185" class="Bound">n</a> <a id="4211" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4213" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4217" href="Data.Fin.Base.html#1020" class="Generalizable">m</a>
<a id="4219" href="Data.Fin.Base.html#4173" class="Function">quotRem</a> <a id="4227" class="Symbol">{</a><a id="4228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4232" href="Data.Fin.Base.html#4232" class="Bound">m</a><a id="4233" class="Symbol">}</a> <a id="4235" href="Data.Fin.Base.html#4235" class="Bound">n</a> <a id="4237" href="Data.Fin.Base.html#4237" class="Bound">i</a> <a id="4239" class="Keyword">with</a> <a id="4244" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="4252" href="Data.Fin.Base.html#4235" class="Bound">n</a> <a id="4254" href="Data.Fin.Base.html#4237" class="Bound">i</a>
<a id="4256" class="Symbol">...</a> <a id="4260" class="Symbol">|</a> <a id="4262" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4267" href="Data.Fin.Base.html#4267" class="Bound">j</a> <a id="4269" class="Symbol">=</a> <a id="4271" href="Data.Fin.Base.html#4267" class="Bound">j</a> <a id="4273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4275" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="4280" class="Symbol">...</a> <a id="4284" class="Symbol">|</a> <a id="4286" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4291" href="Data.Fin.Base.html#4291" class="Bound">j</a> <a id="4293" class="Symbol">=</a> <a id="4295" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4308" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Data.Fin.Base.html#4173" class="Function">quotRem</a> <a id="4321" class="Symbol">{</a><a id="4322" class="Bound">m</a><a id="4323" class="Symbol">}</a> <a id="4325" class="Bound">n</a> <a id="4327" href="Data.Fin.Base.html#4291" class="Bound">j</a><a id="4328" class="Symbol">)</a>

<a id="4331" class="Comment">-- a variant of quotRem the type of whose result matches the order of multiplication</a>
<a id="remQuot"></a><a id="4416" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="4424" class="Symbol">:</a> <a id="4426" class="Symbol">∀</a> <a id="4428" href="Data.Fin.Base.html#4428" class="Bound">n</a> <a id="4430" class="Symbol">→</a> <a id="4432" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4439" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4443" href="Data.Fin.Base.html#4428" class="Bound">n</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">→</a> <a id="4448" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4452" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4454" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4456" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4460" href="Data.Fin.Base.html#4428" class="Bound">n</a>
<a id="4462" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="4470" href="Data.Fin.Base.html#4470" class="Bound">i</a> <a id="4472" class="Symbol">=</a> <a id="4474" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="4487" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4489" href="Data.Fin.Base.html#4173" class="Function">quotRem</a> <a id="4497" href="Data.Fin.Base.html#4470" class="Bound">i</a>

<a id="quotient"></a><a id="4500" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="4509" class="Symbol">:</a> <a id="4511" class="Symbol">∀</a> <a id="4513" href="Data.Fin.Base.html#4513" class="Bound">n</a> <a id="4515" class="Symbol">→</a> <a id="4517" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4521" class="Symbol">(</a><a id="4522" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4524" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4528" href="Data.Fin.Base.html#4513" class="Bound">n</a><a id="4529" class="Symbol">)</a> <a id="4531" class="Symbol">→</a> <a id="4533" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4537" href="Data.Fin.Base.html#1020" class="Generalizable">m</a>
<a id="4539" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="4548" href="Data.Fin.Base.html#4548" class="Bound">n</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4558" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4560" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="4568" href="Data.Fin.Base.html#4548" class="Bound">n</a>

<a id="remainder"></a><a id="4571" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="4581" class="Symbol">:</a> <a id="4583" class="Symbol">∀</a> <a id="4585" href="Data.Fin.Base.html#4585" class="Bound">n</a> <a id="4587" class="Symbol">→</a> <a id="4589" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4593" class="Symbol">(</a><a id="4594" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4596" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4600" href="Data.Fin.Base.html#4585" class="Bound">n</a><a id="4601" class="Symbol">)</a> <a id="4603" class="Symbol">→</a> <a id="4605" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4609" href="Data.Fin.Base.html#4585" class="Bound">n</a>
<a id="4611" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="4621" class="Symbol">{</a><a id="4622" href="Data.Fin.Base.html#4622" class="Bound">m</a><a id="4623" class="Symbol">}</a> <a id="4625" href="Data.Fin.Base.html#4625" class="Bound">n</a> <a id="4627" class="Symbol">=</a> <a id="4629" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4635" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4637" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="4645" class="Symbol">{</a><a id="4646" href="Data.Fin.Base.html#4622" class="Bound">m</a><a id="4647" class="Symbol">}</a> <a id="4649" href="Data.Fin.Base.html#4625" class="Bound">n</a>

<a id="4652" class="Comment">-- inverse of remQuot</a>
<a id="combine"></a><a id="4674" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="4682" class="Symbol">:</a> <a id="4684" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4688" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4690" class="Symbol">→</a> <a id="4692" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4696" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="4698" class="Symbol">→</a> <a id="4700" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4707" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4711" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="4712" class="Symbol">)</a>
<a id="4714" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="4722" class="Symbol">{</a><a id="4723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4727" href="Data.Fin.Base.html#4727" class="Bound">m</a><a id="4728" class="Symbol">}</a> <a id="4730" class="Symbol">{</a><a id="4731" href="Data.Fin.Base.html#4731" class="Bound">n</a><a id="4732" class="Symbol">}</a> <a id="4734" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="4742" href="Data.Fin.Base.html#4742" class="Bound">j</a> <a id="4744" class="Symbol">=</a> <a id="4746" href="Data.Fin.Base.html#4742" class="Bound">j</a> <a id="4748" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Data.Fin.Base.html#4727" class="Bound">m</a> <a id="4754" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4758" href="Data.Fin.Base.html#4731" class="Bound">n</a><a id="4759" class="Symbol">)</a>
<a id="4761" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="4769" class="Symbol">{</a><a id="4770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4774" href="Data.Fin.Base.html#4774" class="Bound">m</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">{</a><a id="4778" href="Data.Fin.Base.html#4778" class="Bound">n</a><a id="4779" class="Symbol">}</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4786" href="Data.Fin.Base.html#4786" class="Bound">i</a><a id="4787" class="Symbol">)</a> <a id="4789" href="Data.Fin.Base.html#4789" class="Bound">j</a> <a id="4791" class="Symbol">=</a> <a id="4793" href="Data.Fin.Base.html#4778" class="Bound">n</a> <a id="4795" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="4807" href="Data.Fin.Base.html#4786" class="Bound">i</a> <a id="4809" href="Data.Fin.Base.html#4789" class="Bound">j</a><a id="4810" class="Symbol">)</a>

<a id="4813" class="Comment">-- Next in progression after splitAt and remQuot</a>
<a id="finToFun"></a><a id="4862" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="4871" class="Symbol">:</a> <a id="4873" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="4880" href="Data.Nat.Base.html#6561" class="Function Operator">ℕ.^</a> <a id="4884" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Symbol">→</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4894" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="4896" class="Symbol">→</a> <a id="4898" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4902" href="Data.Fin.Base.html#1020" class="Generalizable">m</a><a id="4903" class="Symbol">)</a>
<a id="4905" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="4914" class="Symbol">{</a><a id="4915" href="Data.Fin.Base.html#4915" class="Bound">m</a><a id="4916" class="Symbol">}</a> <a id="4918" class="Symbol">{</a><a id="4919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4923" href="Data.Fin.Base.html#4923" class="Bound">n</a><a id="4924" class="Symbol">}</a> <a id="4926" href="Data.Fin.Base.html#4926" class="Bound">i</a> <a id="4928" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="4936" class="Symbol">=</a> <a id="4938" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Data.Fin.Base.html#4915" class="Bound">m</a> <a id="4950" href="Data.Nat.Base.html#6561" class="Function Operator">ℕ.^</a> <a id="4954" href="Data.Fin.Base.html#4923" class="Bound">n</a><a id="4955" class="Symbol">)</a> <a id="4957" href="Data.Fin.Base.html#4926" class="Bound">i</a>
<a id="4959" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="4968" class="Symbol">{</a><a id="4969" href="Data.Fin.Base.html#4969" class="Bound">m</a><a id="4970" class="Symbol">}</a> <a id="4972" class="Symbol">{</a><a id="4973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4977" href="Data.Fin.Base.html#4977" class="Bound">n</a><a id="4978" class="Symbol">}</a> <a id="4980" href="Data.Fin.Base.html#4980" class="Bound">i</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4987" href="Data.Fin.Base.html#4987" class="Bound">j</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">=</a> <a id="4992" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="5012" class="Symbol">{</a><a id="5013" href="Data.Fin.Base.html#4969" class="Bound">m</a><a id="5014" class="Symbol">}</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Data.Fin.Base.html#4969" class="Bound">m</a> <a id="5019" href="Data.Nat.Base.html#6561" class="Function Operator">ℕ.^</a> <a id="5023" href="Data.Fin.Base.html#4977" class="Bound">n</a><a id="5024" class="Symbol">)</a> <a id="5026" href="Data.Fin.Base.html#4980" class="Bound">i</a><a id="5027" class="Symbol">)</a> <a id="5029" href="Data.Fin.Base.html#4987" class="Bound">j</a>

<a id="5032" class="Comment">-- inverse of above function</a>
<a id="funToFin"></a><a id="5061" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="5070" class="Symbol">:</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5077" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5085" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="5086" class="Symbol">)</a> <a id="5088" class="Symbol">→</a> <a id="5090" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="5097" href="Data.Nat.Base.html#6561" class="Function Operator">ℕ.^</a> <a id="5101" href="Data.Fin.Base.html#1020" class="Generalizable">m</a><a id="5102" class="Symbol">)</a>
<a id="5104" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="5113" class="Symbol">{</a><a id="5114" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5118" class="Symbol">}</a>  <a id="5121" href="Data.Fin.Base.html#5121" class="Bound">f</a> <a id="5123" class="Symbol">=</a> <a id="5125" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="5130" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="5139" class="Symbol">{</a><a id="5140" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5144" href="Data.Fin.Base.html#5144" class="Bound">m</a><a id="5145" class="Symbol">}</a> <a id="5147" href="Data.Fin.Base.html#5147" class="Bound">f</a> <a id="5149" class="Symbol">=</a> <a id="5151" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Data.Fin.Base.html#5147" class="Bound">f</a> <a id="5162" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="5166" class="Symbol">)</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Data.Fin.Base.html#5147" class="Bound">f</a> <a id="5181" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5183" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="5186" class="Symbol">))</a>

<a id="5190" class="Comment">------------------------------------------------------------------------</a>
<a id="5263" class="Comment">-- Operations</a>

<a id="5278" class="Comment">-- Folds.</a>

<a id="fold"></a><a id="5289" href="Data.Fin.Base.html#5289" class="Function">fold</a> <a id="5294" class="Symbol">:</a> <a id="5296" class="Symbol">∀</a> <a id="5298" class="Symbol">{</a><a id="5299" href="Data.Fin.Base.html#5299" class="Bound">t</a><a id="5300" class="Symbol">}</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Data.Fin.Base.html#5303" class="Bound">T</a> <a id="5305" class="Symbol">:</a> <a id="5307" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5315" href="Data.Fin.Base.html#5299" class="Bound">t</a><a id="5316" class="Symbol">)</a> <a id="5318" class="Symbol">{</a><a id="5319" href="Data.Fin.Base.html#5319" class="Bound">m</a><a id="5320" class="Symbol">}</a> <a id="5322" class="Symbol">→</a>
       <a id="5331" class="Symbol">(∀</a> <a id="5334" class="Symbol">{</a><a id="5335" href="Data.Fin.Base.html#5335" class="Bound">n</a><a id="5336" class="Symbol">}</a> <a id="5338" class="Symbol">→</a> <a id="5340" href="Data.Fin.Base.html#5303" class="Bound">T</a> <a id="5342" href="Data.Fin.Base.html#5335" class="Bound">n</a> <a id="5344" class="Symbol">→</a> <a id="5346" href="Data.Fin.Base.html#5303" class="Bound">T</a> <a id="5348" class="Symbol">(</a><a id="5349" class="InductiveConstructor">suc</a> <a id="5353" href="Data.Fin.Base.html#5335" class="Bound">n</a><a id="5354" class="Symbol">))</a> <a id="5357" class="Symbol">→</a>
       <a id="5366" class="Symbol">(∀</a> <a id="5369" class="Symbol">{</a><a id="5370" href="Data.Fin.Base.html#5370" class="Bound">n</a><a id="5371" class="Symbol">}</a> <a id="5373" class="Symbol">→</a> <a id="5375" href="Data.Fin.Base.html#5303" class="Bound">T</a> <a id="5377" class="Symbol">(</a><a id="5378" class="InductiveConstructor">suc</a> <a id="5382" href="Data.Fin.Base.html#5370" class="Bound">n</a><a id="5383" class="Symbol">))</a> <a id="5386" class="Symbol">→</a>
       <a id="5395" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5399" href="Data.Fin.Base.html#5319" class="Bound">m</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Data.Fin.Base.html#5303" class="Bound">T</a> <a id="5405" href="Data.Fin.Base.html#5319" class="Bound">m</a>
<a id="5407" href="Data.Fin.Base.html#5289" class="Function">fold</a> <a id="5412" href="Data.Fin.Base.html#5412" class="Bound">T</a> <a id="5414" href="Data.Fin.Base.html#5414" class="Bound">f</a> <a id="5416" href="Data.Fin.Base.html#5416" class="Bound">x</a> <a id="5418" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="5426" class="Symbol">=</a> <a id="5428" href="Data.Fin.Base.html#5416" class="Bound">x</a>
<a id="5430" href="Data.Fin.Base.html#5289" class="Function">fold</a> <a id="5435" href="Data.Fin.Base.html#5435" class="Bound">T</a> <a id="5437" href="Data.Fin.Base.html#5437" class="Bound">f</a> <a id="5439" href="Data.Fin.Base.html#5439" class="Bound">x</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5446" href="Data.Fin.Base.html#5446" class="Bound">i</a><a id="5447" class="Symbol">)</a> <a id="5449" class="Symbol">=</a> <a id="5451" href="Data.Fin.Base.html#5437" class="Bound">f</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Data.Fin.Base.html#5289" class="Function">fold</a> <a id="5459" href="Data.Fin.Base.html#5435" class="Bound">T</a> <a id="5461" href="Data.Fin.Base.html#5437" class="Bound">f</a> <a id="5463" href="Data.Fin.Base.html#5439" class="Bound">x</a> <a id="5465" href="Data.Fin.Base.html#5446" class="Bound">i</a><a id="5466" class="Symbol">)</a>

<a id="fold′"></a><a id="5469" href="Data.Fin.Base.html#5469" class="Function">fold′</a> <a id="5475" class="Symbol">:</a> <a id="5477" class="Symbol">∀</a> <a id="5479" class="Symbol">{</a><a id="5480" href="Data.Fin.Base.html#5480" class="Bound">n</a> <a id="5482" href="Data.Fin.Base.html#5482" class="Bound">t</a><a id="5483" class="Symbol">}</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Data.Fin.Base.html#5486" class="Bound">T</a> <a id="5488" class="Symbol">:</a> <a id="5490" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5494" class="Symbol">(</a><a id="5495" class="InductiveConstructor">suc</a> <a id="5499" href="Data.Fin.Base.html#5480" class="Bound">n</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">→</a> <a id="5504" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5508" href="Data.Fin.Base.html#5482" class="Bound">t</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">→</a>
        <a id="5521" class="Symbol">(∀</a> <a id="5524" href="Data.Fin.Base.html#5524" class="Bound">i</a> <a id="5526" class="Symbol">→</a> <a id="5528" href="Data.Fin.Base.html#5486" class="Bound">T</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="5539" href="Data.Fin.Base.html#5524" class="Bound">i</a><a id="5540" class="Symbol">)</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="Data.Fin.Base.html#5486" class="Bound">T</a> <a id="5546" class="Symbol">(</a><a id="5547" class="InductiveConstructor">suc</a> <a id="5551" href="Data.Fin.Base.html#5524" class="Bound">i</a><a id="5552" class="Symbol">))</a> <a id="5555" class="Symbol">→</a>
        <a id="5565" href="Data.Fin.Base.html#5486" class="Bound">T</a> <a id="5567" class="InductiveConstructor">zero</a> <a id="5572" class="Symbol">→</a>
        <a id="5582" class="Symbol">∀</a> <a id="5584" href="Data.Fin.Base.html#5584" class="Bound">i</a> <a id="5586" class="Symbol">→</a> <a id="5588" href="Data.Fin.Base.html#5486" class="Bound">T</a> <a id="5590" href="Data.Fin.Base.html#5584" class="Bound">i</a>
<a id="5592" href="Data.Fin.Base.html#5469" class="Function">fold′</a>             <a id="5610" href="Data.Fin.Base.html#5610" class="Bound">T</a> <a id="5612" href="Data.Fin.Base.html#5612" class="Bound">f</a> <a id="5614" href="Data.Fin.Base.html#5614" class="Bound">x</a> <a id="5616" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="5625" class="Symbol">=</a> <a id="5627" href="Data.Fin.Base.html#5614" class="Bound">x</a>
<a id="5629" href="Data.Fin.Base.html#5469" class="Function">fold′</a> <a id="5635" class="Symbol">{</a><a id="5636" class="Argument">n</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5644" href="Data.Fin.Base.html#5644" class="Bound">n</a><a id="5645" class="Symbol">}</a> <a id="5647" href="Data.Fin.Base.html#5647" class="Bound">T</a> <a id="5649" href="Data.Fin.Base.html#5649" class="Bound">f</a> <a id="5651" href="Data.Fin.Base.html#5651" class="Bound">x</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5658" href="Data.Fin.Base.html#5658" class="Bound">i</a><a id="5659" class="Symbol">)</a>  <a id="5662" class="Symbol">=</a>
  <a id="5666" href="Data.Fin.Base.html#5649" class="Bound">f</a> <a id="5668" href="Data.Fin.Base.html#5658" class="Bound">i</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Data.Fin.Base.html#5469" class="Function">fold′</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Data.Fin.Base.html#5647" class="Bound">T</a> <a id="5680" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5682" href="Data.Fin.Base.html#3077" class="Function">inject₁</a><a id="5689" class="Symbol">)</a> <a id="5691" class="Symbol">(</a><a id="5692" href="Data.Fin.Base.html#5649" class="Bound">f</a> <a id="5694" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5696" href="Data.Fin.Base.html#3077" class="Function">inject₁</a><a id="5703" class="Symbol">)</a> <a id="5705" href="Data.Fin.Base.html#5651" class="Bound">x</a> <a id="5707" href="Data.Fin.Base.html#5658" class="Bound">i</a><a id="5708" class="Symbol">)</a>

<a id="5711" class="Comment">-- Lifts functions.</a>

<a id="lift"></a><a id="5732" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="5737" class="Symbol">:</a> <a id="5739" class="Symbol">∀</a> <a id="5741" href="Data.Fin.Base.html#5741" class="Bound">k</a> <a id="5743" class="Symbol">→</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5750" href="Data.Fin.Base.html#1020" class="Generalizable">m</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5758" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="5759" class="Symbol">)</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5767" class="Symbol">(</a><a id="5768" href="Data.Fin.Base.html#5741" class="Bound">k</a> <a id="5770" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5774" href="Data.Fin.Base.html#1020" class="Generalizable">m</a><a id="5775" class="Symbol">)</a> <a id="5777" class="Symbol">→</a> <a id="5779" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Data.Fin.Base.html#5741" class="Bound">k</a> <a id="5786" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5790" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="5791" class="Symbol">)</a>
<a id="5793" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="5798" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5806" href="Data.Fin.Base.html#5806" class="Bound">f</a> <a id="5808" href="Data.Fin.Base.html#5808" class="Bound">i</a>       <a id="5816" class="Symbol">=</a> <a id="5818" href="Data.Fin.Base.html#5806" class="Bound">f</a> <a id="5820" href="Data.Fin.Base.html#5808" class="Bound">i</a>
<a id="5822" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5832" href="Data.Fin.Base.html#5832" class="Bound">k</a><a id="5833" class="Symbol">)</a> <a id="5835" href="Data.Fin.Base.html#5835" class="Bound">f</a> <a id="5837" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="5845" class="Symbol">=</a> <a id="5847" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="5852" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="5857" class="Symbol">(</a><a id="5858" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5862" href="Data.Fin.Base.html#5862" class="Bound">k</a><a id="5863" class="Symbol">)</a> <a id="5865" href="Data.Fin.Base.html#5865" class="Bound">f</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5872" href="Data.Fin.Base.html#5872" class="Bound">i</a><a id="5873" class="Symbol">)</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="5887" href="Data.Fin.Base.html#5862" class="Bound">k</a> <a id="5889" href="Data.Fin.Base.html#5865" class="Bound">f</a> <a id="5891" href="Data.Fin.Base.html#5872" class="Bound">i</a><a id="5892" class="Symbol">)</a>

<a id="5895" class="Comment">-- &quot;i&quot; + &quot;j&quot; = &quot;i + j&quot;.</a>

<a id="5920" class="Keyword">infixl</a> <a id="5927" class="Number">6</a> <a id="5929" href="Data.Fin.Base.html#5934" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="5934" href="Data.Fin.Base.html#5934" class="Function Operator">_+_</a> <a id="5938" class="Symbol">:</a> <a id="5940" class="Symbol">∀</a> <a id="5942" class="Symbol">(</a><a id="5943" href="Data.Fin.Base.html#5943" class="Bound">i</a> <a id="5945" class="Symbol">:</a> <a id="5947" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5951" href="Data.Fin.Base.html#1020" class="Generalizable">m</a><a id="5952" class="Symbol">)</a> <a id="5954" class="Symbol">(</a><a id="5955" href="Data.Fin.Base.html#5955" class="Bound">j</a> <a id="5957" class="Symbol">:</a> <a id="5959" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5963" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="5964" class="Symbol">)</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5977" href="Data.Fin.Base.html#5943" class="Bound">i</a> <a id="5979" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5983" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="5984" class="Symbol">)</a>
<a id="5986" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>  <a id="5992" href="Data.Fin.Base.html#5934" class="Function Operator">+</a> <a id="5994" href="Data.Fin.Base.html#5994" class="Bound">j</a> <a id="5996" class="Symbol">=</a> <a id="5998" href="Data.Fin.Base.html#5994" class="Bound">j</a>
<a id="6000" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6004" href="Data.Fin.Base.html#6004" class="Bound">i</a> <a id="6006" href="Data.Fin.Base.html#5934" class="Function Operator">+</a> <a id="6008" href="Data.Fin.Base.html#6008" class="Bound">j</a> <a id="6010" class="Symbol">=</a> <a id="6012" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Data.Fin.Base.html#6004" class="Bound">i</a> <a id="6019" href="Data.Fin.Base.html#5934" class="Function Operator">+</a> <a id="6021" href="Data.Fin.Base.html#6008" class="Bound">j</a><a id="6022" class="Symbol">)</a>

<a id="6025" class="Comment">-- &quot;i&quot; - &quot;j&quot; = &quot;i ∸ j&quot;.</a>

<a id="6050" class="Keyword">infixl</a> <a id="6057" class="Number">6</a> <a id="6059" href="Data.Fin.Base.html#6064" class="Function Operator">_-_</a>

<a id="_-_"></a><a id="6064" href="Data.Fin.Base.html#6064" class="Function Operator">_-_</a> <a id="6068" class="Symbol">:</a> <a id="6070" class="Symbol">∀</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Data.Fin.Base.html#6073" class="Bound">i</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6081" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="6082" class="Symbol">)</a> <a id="6084" class="Symbol">(</a><a id="6085" href="Data.Fin.Base.html#6085" class="Bound">j</a> <a id="6087" class="Symbol">:</a> <a id="6089" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="6094" class="Symbol">(</a><a id="6095" class="InductiveConstructor">suc</a> <a id="6099" href="Data.Fin.Base.html#6073" class="Bound">i</a><a id="6100" class="Symbol">))</a> <a id="6103" class="Symbol">→</a> <a id="6105" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6109" class="Symbol">(</a><a id="6110" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="6112" href="Data.Nat.Base.html#4456" class="Primitive Operator">ℕ.∸</a> <a id="6116" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6120" href="Data.Fin.Base.html#6085" class="Bound">j</a><a id="6121" class="Symbol">)</a>
<a id="6123" href="Data.Fin.Base.html#6123" class="Bound">i</a>     <a id="6129" href="Data.Fin.Base.html#6064" class="Function Operator">-</a> <a id="6131" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>   <a id="6138" class="Symbol">=</a> <a id="6140" href="Data.Fin.Base.html#6123" class="Bound">i</a>
<a id="6142" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6146" href="Data.Fin.Base.html#6146" class="Bound">i</a> <a id="6148" href="Data.Fin.Base.html#6064" class="Function Operator">-</a> <a id="6150" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6154" href="Data.Fin.Base.html#6154" class="Bound">j</a>  <a id="6157" class="Symbol">=</a> <a id="6159" href="Data.Fin.Base.html#6146" class="Bound">i</a> <a id="6161" href="Data.Fin.Base.html#6064" class="Function Operator">-</a> <a id="6163" href="Data.Fin.Base.html#6154" class="Bound">j</a>

<a id="6166" class="Comment">-- m ℕ- &quot;i&quot; = &quot;m ∸ i&quot;.</a>

<a id="6190" class="Keyword">infixl</a> <a id="6197" class="Number">6</a> <a id="6199" href="Data.Fin.Base.html#6205" class="Function Operator">_ℕ-_</a>

<a id="_ℕ-_"></a><a id="6205" href="Data.Fin.Base.html#6205" class="Function Operator">_ℕ-_</a> <a id="6210" class="Symbol">:</a> <a id="6212" class="Symbol">(</a><a id="6213" href="Data.Fin.Base.html#6213" class="Bound">n</a> <a id="6215" class="Symbol">:</a> <a id="6217" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6218" class="Symbol">)</a> <a id="6220" class="Symbol">(</a><a id="6221" href="Data.Fin.Base.html#6221" class="Bound">j</a> <a id="6223" class="Symbol">:</a> <a id="6225" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6229" class="Symbol">(</a><a id="6230" class="InductiveConstructor">suc</a> <a id="6234" href="Data.Fin.Base.html#6213" class="Bound">n</a><a id="6235" class="Symbol">))</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6244" class="Symbol">(</a><a id="6245" class="InductiveConstructor">suc</a> <a id="6249" href="Data.Fin.Base.html#6213" class="Bound">n</a> <a id="6251" href="Data.Nat.Base.html#4456" class="Primitive Operator">ℕ.∸</a> <a id="6255" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6259" href="Data.Fin.Base.html#6221" class="Bound">j</a><a id="6260" class="Symbol">)</a>
<a id="6262" href="Data.Fin.Base.html#6262" class="Bound">n</a>     <a id="6268" href="Data.Fin.Base.html#6205" class="Function Operator">ℕ-</a> <a id="6271" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>   <a id="6278" class="Symbol">=</a> <a id="6280" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="6286" href="Data.Fin.Base.html#6262" class="Bound">n</a>
<a id="6288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6292" href="Data.Fin.Base.html#6292" class="Bound">n</a> <a id="6294" href="Data.Fin.Base.html#6205" class="Function Operator">ℕ-</a> <a id="6297" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6301" href="Data.Fin.Base.html#6301" class="Bound">i</a>  <a id="6304" class="Symbol">=</a> <a id="6306" href="Data.Fin.Base.html#6292" class="Bound">n</a> <a id="6308" href="Data.Fin.Base.html#6205" class="Function Operator">ℕ-</a> <a id="6311" href="Data.Fin.Base.html#6301" class="Bound">i</a>

<a id="6314" class="Comment">-- m ℕ-ℕ &quot;i&quot; = m ∸ i.</a>

<a id="6337" class="Keyword">infixl</a> <a id="6344" class="Number">6</a> <a id="6346" href="Data.Fin.Base.html#6353" class="Function Operator">_ℕ-ℕ_</a>

<a id="_ℕ-ℕ_"></a><a id="6353" href="Data.Fin.Base.html#6353" class="Function Operator">_ℕ-ℕ_</a> <a id="6359" class="Symbol">:</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Data.Fin.Base.html#6362" class="Bound">n</a> <a id="6364" class="Symbol">:</a> <a id="6366" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6367" class="Symbol">)</a> <a id="6369" class="Symbol">→</a> <a id="6371" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6375" class="Symbol">(</a><a id="6376" class="InductiveConstructor">suc</a> <a id="6380" href="Data.Fin.Base.html#6362" class="Bound">n</a><a id="6381" class="Symbol">)</a> <a id="6383" class="Symbol">→</a> <a id="6385" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6387" href="Data.Fin.Base.html#6387" class="Bound">n</a>     <a id="6393" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="6397" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>   <a id="6404" class="Symbol">=</a> <a id="6406" href="Data.Fin.Base.html#6387" class="Bound">n</a>
<a id="6408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6412" href="Data.Fin.Base.html#6412" class="Bound">n</a> <a id="6414" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="6418" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6422" href="Data.Fin.Base.html#6422" class="Bound">i</a>  <a id="6425" class="Symbol">=</a> <a id="6427" href="Data.Fin.Base.html#6412" class="Bound">n</a> <a id="6429" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="6433" href="Data.Fin.Base.html#6422" class="Bound">i</a>

<a id="6436" class="Comment">-- pred &quot;i&quot; = &quot;pred i&quot;.</a>

<a id="pred"></a><a id="6461" href="Data.Fin.Base.html#6461" class="Function">pred</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6472" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="6474" class="Symbol">→</a> <a id="6476" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6480" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="6482" href="Data.Fin.Base.html#6461" class="Function">pred</a> <a id="6487" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="6495" class="Symbol">=</a> <a id="6497" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="6502" href="Data.Fin.Base.html#6461" class="Function">pred</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6512" href="Data.Fin.Base.html#6512" class="Bound">i</a><a id="6513" class="Symbol">)</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="6525" href="Data.Fin.Base.html#6512" class="Bound">i</a>

<a id="6528" class="Comment">-- opposite &quot;i&quot; = &quot;n - i&quot; (i.e. the additive inverse).</a>

<a id="opposite"></a><a id="6584" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6599" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="6601" class="Symbol">→</a> <a id="6603" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6607" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="6609" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="6618" class="Symbol">{</a><a id="6619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6623" href="Data.Fin.Base.html#6623" class="Bound">n</a><a id="6624" class="Symbol">}</a> <a id="6626" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="6634" class="Symbol">=</a> <a id="6636" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="6642" href="Data.Fin.Base.html#6623" class="Bound">n</a>
<a id="6644" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="6653" class="Symbol">{</a><a id="6654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6658" href="Data.Fin.Base.html#6658" class="Bound">n</a><a id="6659" class="Symbol">}</a> <a id="6661" class="Symbol">(</a><a id="6662" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6666" href="Data.Fin.Base.html#6666" class="Bound">i</a><a id="6667" class="Symbol">)</a> <a id="6669" class="Symbol">=</a> <a id="6671" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="6689" href="Data.Fin.Base.html#6666" class="Bound">i</a><a id="6690" class="Symbol">)</a>

<a id="6693" class="Comment">-- The function f(i,j) = if j&gt;i then j-1 else j</a>
<a id="6741" class="Comment">-- This is a variant of the thick function from Conor</a>
<a id="6795" class="Comment">-- McBride&#39;s &quot;First-order unification by structural recursion&quot;.</a>

<a id="punchOut"></a><a id="6860" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="6869" class="Symbol">:</a> <a id="6871" class="Symbol">∀</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Data.Fin.Base.html#6874" class="Bound">i</a> <a id="6876" href="Data.Fin.Base.html#6876" class="Bound">j</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6884" class="Symbol">(</a><a id="6885" class="InductiveConstructor">suc</a> <a id="6889" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="6890" class="Symbol">)}</a> <a id="6893" class="Symbol">→</a> <a id="6895" href="Data.Fin.Base.html#6874" class="Bound">i</a> <a id="6897" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="6899" href="Data.Fin.Base.html#6876" class="Bound">j</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6907" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="6909" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="6918" class="Symbol">{_}</a>     <a id="6926" class="Symbol">{</a><a id="6927" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="6931" class="Symbol">}</a>   <a id="6935" class="Symbol">{</a><a id="6936" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="6940" class="Symbol">}</a>  <a id="6943" href="Data.Fin.Base.html#6943" class="Bound">i≢j</a> <a id="6947" class="Symbol">=</a> <a id="6949" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="6963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6968" href="Data.Fin.Base.html#6943" class="Bound">i≢j</a>
<a id="6972" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="6981" class="Symbol">{_}</a>     <a id="6989" class="Symbol">{</a><a id="6990" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="6994" class="Symbol">}</a>   <a id="6998" class="Symbol">{</a><a id="6999" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7003" href="Data.Fin.Base.html#7003" class="Bound">j</a><a id="7004" class="Symbol">}</a> <a id="7006" class="Symbol">_</a>   <a id="7010" class="Symbol">=</a> <a id="7012" href="Data.Fin.Base.html#7003" class="Bound">j</a>
<a id="7014" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="7023" class="Symbol">{</a><a id="7024" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7028" class="Symbol">_}</a> <a id="7031" class="Symbol">{</a><a id="7032" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7036" href="Data.Fin.Base.html#7036" class="Bound">i</a><a id="7037" class="Symbol">}</a>  <a id="7040" class="Symbol">{</a><a id="7041" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="7045" class="Symbol">}</a>  <a id="7048" class="Symbol">_</a>   <a id="7052" class="Symbol">=</a> <a id="7054" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="7059" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="7068" class="Symbol">{</a><a id="7069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7073" class="Symbol">_}</a> <a id="7076" class="Symbol">{</a><a id="7077" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7081" href="Data.Fin.Base.html#7081" class="Bound">i</a><a id="7082" class="Symbol">}</a>  <a id="7085" class="Symbol">{</a><a id="7086" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7090" href="Data.Fin.Base.html#7090" class="Bound">j</a><a id="7091" class="Symbol">}</a> <a id="7093" href="Data.Fin.Base.html#7093" class="Bound">i≢j</a> <a id="7097" class="Symbol">=</a> <a id="7099" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7103" class="Symbol">(</a><a id="7104" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Data.Fin.Base.html#7093" class="Bound">i≢j</a> <a id="7118" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7120" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7125" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="7128" class="Symbol">))</a>

<a id="7132" class="Comment">-- The function f(i,j) = if j≥i then j+1 else j</a>

<a id="punchIn"></a><a id="7181" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="7189" class="Symbol">:</a> <a id="7191" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7195" class="Symbol">(</a><a id="7196" class="InductiveConstructor">suc</a> <a id="7200" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7209" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="7211" class="Symbol">→</a> <a id="7213" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7217" class="Symbol">(</a><a id="7218" class="InductiveConstructor">suc</a> <a id="7222" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="7223" class="Symbol">)</a>
<a id="7225" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="7233" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7241" href="Data.Fin.Base.html#7241" class="Bound">j</a>       <a id="7249" class="Symbol">=</a> <a id="7251" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7255" href="Data.Fin.Base.html#7241" class="Bound">j</a>
<a id="7257" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7270" href="Data.Fin.Base.html#7270" class="Bound">i</a><a id="7271" class="Symbol">)</a> <a id="7273" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7281" class="Symbol">=</a> <a id="7283" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="7288" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7301" href="Data.Fin.Base.html#7301" class="Bound">i</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7309" href="Data.Fin.Base.html#7309" class="Bound">j</a><a id="7310" class="Symbol">)</a> <a id="7312" class="Symbol">=</a> <a id="7314" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="7327" href="Data.Fin.Base.html#7301" class="Bound">i</a> <a id="7329" href="Data.Fin.Base.html#7309" class="Bound">j</a><a id="7330" class="Symbol">)</a>

<a id="7333" class="Comment">-- The function f(i,j) such that f(i,j) = if j≤i then j else j-1</a>

<a id="pinch"></a><a id="7399" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="7405" class="Symbol">:</a> <a id="7407" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7411" href="Data.Fin.Base.html#1022" class="Generalizable">n</a> <a id="7413" class="Symbol">→</a> <a id="7415" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7419" class="Symbol">(</a><a id="7420" class="InductiveConstructor">suc</a> <a id="7424" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="7425" class="Symbol">)</a> <a id="7427" class="Symbol">→</a> <a id="7429" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7433" href="Data.Fin.Base.html#1022" class="Generalizable">n</a>
<a id="7435" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="7441" class="Symbol">{</a><a id="7442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7446" href="Data.Fin.Base.html#7446" class="Bound">n</a><a id="7447" class="Symbol">}</a> <a id="7449" class="Symbol">_</a>       <a id="7457" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7465" class="Symbol">=</a> <a id="7467" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="7472" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="7478" class="Symbol">{</a><a id="7479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7483" href="Data.Fin.Base.html#7483" class="Bound">n</a><a id="7484" class="Symbol">}</a> <a id="7486" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7494" class="Symbol">(</a><a id="7495" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7499" href="Data.Fin.Base.html#7499" class="Bound">j</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">=</a> <a id="7504" href="Data.Fin.Base.html#7499" class="Bound">j</a>
<a id="7506" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="7512" class="Symbol">{</a><a id="7513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7517" href="Data.Fin.Base.html#7517" class="Bound">n</a><a id="7518" class="Symbol">}</a> <a id="7520" class="Symbol">(</a><a id="7521" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7525" href="Data.Fin.Base.html#7525" class="Bound">i</a><a id="7526" class="Symbol">)</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7533" href="Data.Fin.Base.html#7533" class="Bound">j</a><a id="7534" class="Symbol">)</a> <a id="7536" class="Symbol">=</a> <a id="7538" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="7549" href="Data.Fin.Base.html#7525" class="Bound">i</a> <a id="7551" href="Data.Fin.Base.html#7533" class="Bound">j</a><a id="7552" class="Symbol">)</a>

<a id="7555" class="Comment">------------------------------------------------------------------------</a>
<a id="7628" class="Comment">-- Order relations</a>

<a id="7648" class="Keyword">infix</a> <a id="7654" class="Number">4</a> <a id="7656" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="7660" href="Data.Fin.Base.html#7716" class="Function Operator">_≥_</a> <a id="7664" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="7668" href="Data.Fin.Base.html#7802" class="Function Operator">_&gt;_</a>

<a id="_≤_"></a><a id="7673" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="7677" class="Symbol">:</a> <a id="7679" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="7684" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7688" href="Level.html#521" class="Function">0ℓ</a>
<a id="7691" href="Data.Fin.Base.html#7691" class="Bound">i</a> <a id="7693" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="7695" href="Data.Fin.Base.html#7695" class="Bound">j</a> <a id="7697" class="Symbol">=</a> <a id="7699" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7703" href="Data.Fin.Base.html#7691" class="Bound">i</a> <a id="7705" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="7709" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7713" href="Data.Fin.Base.html#7695" class="Bound">j</a>

<a id="_≥_"></a><a id="7716" href="Data.Fin.Base.html#7716" class="Function Operator">_≥_</a> <a id="7720" class="Symbol">:</a> <a id="7722" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="7727" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7731" href="Level.html#521" class="Function">0ℓ</a>
<a id="7734" href="Data.Fin.Base.html#7734" class="Bound">i</a> <a id="7736" href="Data.Fin.Base.html#7716" class="Function Operator">≥</a> <a id="7738" href="Data.Fin.Base.html#7738" class="Bound">j</a> <a id="7740" class="Symbol">=</a> <a id="7742" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7746" href="Data.Fin.Base.html#7734" class="Bound">i</a> <a id="7748" href="Data.Nat.Base.html#2259" class="Function Operator">ℕ.≥</a> <a id="7752" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7756" href="Data.Fin.Base.html#7738" class="Bound">j</a>

<a id="_&lt;_"></a><a id="7759" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="7763" class="Symbol">:</a> <a id="7765" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="7770" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7774" href="Level.html#521" class="Function">0ℓ</a>
<a id="7777" href="Data.Fin.Base.html#7777" class="Bound">i</a> <a id="7779" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="7781" href="Data.Fin.Base.html#7781" class="Bound">j</a> <a id="7783" class="Symbol">=</a> <a id="7785" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7789" href="Data.Fin.Base.html#7777" class="Bound">i</a> <a id="7791" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="7795" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7799" href="Data.Fin.Base.html#7781" class="Bound">j</a>

<a id="_&gt;_"></a><a id="7802" href="Data.Fin.Base.html#7802" class="Function Operator">_&gt;_</a> <a id="7806" class="Symbol">:</a> <a id="7808" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="7813" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7817" href="Level.html#521" class="Function">0ℓ</a>
<a id="7820" href="Data.Fin.Base.html#7820" class="Bound">i</a> <a id="7822" href="Data.Fin.Base.html#7802" class="Function Operator">&gt;</a> <a id="7824" href="Data.Fin.Base.html#7824" class="Bound">j</a> <a id="7826" class="Symbol">=</a> <a id="7828" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7832" href="Data.Fin.Base.html#7820" class="Bound">i</a> <a id="7834" href="Data.Nat.Base.html#2289" class="Function Operator">ℕ.&gt;</a> <a id="7838" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7842" href="Data.Fin.Base.html#7824" class="Bound">j</a>


<a id="7846" class="Comment">------------------------------------------------------------------------</a>
<a id="7919" class="Comment">-- An ordering view.</a>

<a id="7941" class="Keyword">data</a> <a id="Ordering"></a><a id="7946" href="Data.Fin.Base.html#7946" class="Datatype">Ordering</a> <a id="7955" class="Symbol">{</a><a id="7956" href="Data.Fin.Base.html#7956" class="Bound">n</a> <a id="7958" class="Symbol">:</a> <a id="7960" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7961" class="Symbol">}</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7969" href="Data.Fin.Base.html#7956" class="Bound">n</a> <a id="7971" class="Symbol">→</a> <a id="7973" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7977" href="Data.Fin.Base.html#7956" class="Bound">n</a> <a id="7979" class="Symbol">→</a> <a id="7981" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7985" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="7993" href="Data.Fin.Base.html#7993" class="InductiveConstructor">less</a>    <a id="8001" class="Symbol">:</a> <a id="8003" class="Symbol">∀</a> <a id="8005" href="Data.Fin.Base.html#8005" class="Bound">greatest</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Data.Fin.Base.html#8015" class="Bound">least</a> <a id="8021" class="Symbol">:</a> <a id="8023" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="8028" href="Data.Fin.Base.html#8005" class="Bound">greatest</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Symbol">→</a>
            <a id="8052" href="Data.Fin.Base.html#7946" class="Datatype">Ordering</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="8069" href="Data.Fin.Base.html#8015" class="Bound">least</a><a id="8074" class="Symbol">)</a> <a id="8076" href="Data.Fin.Base.html#8005" class="Bound">greatest</a>
  <a id="Ordering.equal"></a><a id="8087" href="Data.Fin.Base.html#8087" class="InductiveConstructor">equal</a>   <a id="8095" class="Symbol">:</a> <a id="8097" class="Symbol">∀</a> <a id="8099" href="Data.Fin.Base.html#8099" class="Bound">i</a> <a id="8101" class="Symbol">→</a> <a id="8103" href="Data.Fin.Base.html#7946" class="Datatype">Ordering</a> <a id="8112" href="Data.Fin.Base.html#8099" class="Bound">i</a> <a id="8114" href="Data.Fin.Base.html#8099" class="Bound">i</a>
  <a id="Ordering.greater"></a><a id="8118" href="Data.Fin.Base.html#8118" class="InductiveConstructor">greater</a> <a id="8126" class="Symbol">:</a> <a id="8128" class="Symbol">∀</a> <a id="8130" href="Data.Fin.Base.html#8130" class="Bound">greatest</a> <a id="8139" class="Symbol">(</a><a id="8140" href="Data.Fin.Base.html#8140" class="Bound">least</a> <a id="8146" class="Symbol">:</a> <a id="8148" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="8153" href="Data.Fin.Base.html#8130" class="Bound">greatest</a><a id="8161" class="Symbol">)</a> <a id="8163" class="Symbol">→</a>
            <a id="8177" href="Data.Fin.Base.html#7946" class="Datatype">Ordering</a> <a id="8186" href="Data.Fin.Base.html#8130" class="Bound">greatest</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="8203" href="Data.Fin.Base.html#8140" class="Bound">least</a><a id="8208" class="Symbol">)</a>

<a id="compare"></a><a id="8211" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8219" class="Symbol">:</a> <a id="8221" class="Symbol">∀</a> <a id="8223" class="Symbol">(</a><a id="8224" href="Data.Fin.Base.html#8224" class="Bound">i</a> <a id="8226" href="Data.Fin.Base.html#8226" class="Bound">j</a> <a id="8228" class="Symbol">:</a> <a id="8230" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="8234" href="Data.Fin.Base.html#1022" class="Generalizable">n</a><a id="8235" class="Symbol">)</a> <a id="8237" class="Symbol">→</a> <a id="8239" href="Data.Fin.Base.html#7946" class="Datatype">Ordering</a> <a id="8248" href="Data.Fin.Base.html#8224" class="Bound">i</a> <a id="8250" href="Data.Fin.Base.html#8226" class="Bound">j</a>
<a id="8252" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8260" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="8268" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="8276" class="Symbol">=</a> <a id="8278" href="Data.Fin.Base.html#8087" class="InductiveConstructor">equal</a>   <a id="8286" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="8291" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8299" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="8307" class="Symbol">(</a><a id="8308" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8312" href="Data.Fin.Base.html#8312" class="Bound">j</a><a id="8313" class="Symbol">)</a> <a id="8315" class="Symbol">=</a> <a id="8317" href="Data.Fin.Base.html#7993" class="InductiveConstructor">less</a>    <a id="8325" class="Symbol">(</a><a id="8326" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8330" href="Data.Fin.Base.html#8312" class="Bound">j</a><a id="8331" class="Symbol">)</a> <a id="8333" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="8338" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8351" href="Data.Fin.Base.html#8351" class="Bound">i</a><a id="8352" class="Symbol">)</a> <a id="8354" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="8362" class="Symbol">=</a> <a id="8364" href="Data.Fin.Base.html#8118" class="InductiveConstructor">greater</a> <a id="8372" class="Symbol">(</a><a id="8373" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8377" href="Data.Fin.Base.html#8351" class="Bound">i</a><a id="8378" class="Symbol">)</a> <a id="8380" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="8385" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8393" class="Symbol">(</a><a id="8394" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8398" href="Data.Fin.Base.html#8398" class="Bound">i</a><a id="8399" class="Symbol">)</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8406" href="Data.Fin.Base.html#8406" class="Bound">j</a><a id="8407" class="Symbol">)</a> <a id="8409" class="Keyword">with</a> <a id="8414" href="Data.Fin.Base.html#8211" class="Function">compare</a> <a id="8422" href="Data.Fin.Base.html#8398" class="Bound">i</a> <a id="8424" href="Data.Fin.Base.html#8406" class="Bound">j</a>
<a id="8426" class="Symbol">...</a> <a id="8430" class="Symbol">|</a> <a id="8432" href="Data.Fin.Base.html#7993" class="InductiveConstructor">less</a>    <a id="8440" href="Data.Fin.Base.html#8440" class="Bound">greatest</a> <a id="8449" href="Data.Fin.Base.html#8449" class="Bound">least</a> <a id="8455" class="Symbol">=</a> <a id="8457" href="Data.Fin.Base.html#7993" class="InductiveConstructor">less</a>    <a id="8465" class="Symbol">(</a><a id="8466" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8470" href="Data.Fin.Base.html#8440" class="Bound">greatest</a><a id="8478" class="Symbol">)</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8485" href="Data.Fin.Base.html#8449" class="Bound">least</a><a id="8490" class="Symbol">)</a>
<a id="8492" class="Symbol">...</a> <a id="8496" class="Symbol">|</a> <a id="8498" href="Data.Fin.Base.html#8118" class="InductiveConstructor">greater</a> <a id="8506" href="Data.Fin.Base.html#8506" class="Bound">greatest</a> <a id="8515" href="Data.Fin.Base.html#8515" class="Bound">least</a> <a id="8521" class="Symbol">=</a> <a id="8523" href="Data.Fin.Base.html#8118" class="InductiveConstructor">greater</a> <a id="8531" class="Symbol">(</a><a id="8532" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8536" href="Data.Fin.Base.html#8506" class="Bound">greatest</a><a id="8544" class="Symbol">)</a> <a id="8546" class="Symbol">(</a><a id="8547" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8551" href="Data.Fin.Base.html#8515" class="Bound">least</a><a id="8556" class="Symbol">)</a>
<a id="8558" class="Symbol">...</a> <a id="8562" class="Symbol">|</a> <a id="8564" href="Data.Fin.Base.html#8087" class="InductiveConstructor">equal</a>   <a id="8572" href="Data.Fin.Base.html#8572" class="Bound">i</a>              <a id="8587" class="Symbol">=</a> <a id="8589" href="Data.Fin.Base.html#8087" class="InductiveConstructor">equal</a>   <a id="8597" class="Symbol">(</a><a id="8598" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8602" href="Data.Fin.Base.html#8572" class="Bound">i</a><a id="8603" class="Symbol">)</a>


<a id="8607" class="Comment">------------------------------------------------------------------------</a>
<a id="8680" class="Comment">-- DEPRECATED NAMES</a>
<a id="8700" class="Comment">------------------------------------------------------------------------</a>
<a id="8773" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8844" class="Comment">-- not guaranteed.</a>

<a id="8864" class="Comment">-- Version 2.0</a>

<a id="raise"></a><a id="8880" href="Data.Fin.Base.html#8880" class="Function">raise</a> <a id="8886" class="Symbol">=</a> <a id="8888" href="Data.Fin.Base.html#2522" class="Function Operator">_↑ʳ_</a>
<a id="8893" class="Symbol">{-#</a> <a id="8897" class="Keyword">WARNING_ON_USAGE</a> <a id="8914" class="Pragma">raise</a>
<a id="8920" class="String">&quot;Warning: raise was deprecated in v2.0.
Please use _↑_ʳ instead.&quot;</a>
<a id="8986" class="Symbol">#-}</a>
<a id="inject+"></a><a id="8990" href="Data.Fin.Base.html#8990" class="Function">inject+</a> <a id="8998" class="Symbol">:</a> <a id="9000" class="Symbol">∀</a> <a id="9002" class="Symbol">{</a><a id="9003" href="Data.Fin.Base.html#9003" class="Bound">m</a><a id="9004" class="Symbol">}</a> <a id="9006" href="Data.Fin.Base.html#9006" class="Bound">n</a> <a id="9008" class="Symbol">→</a> <a id="9010" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9014" href="Data.Fin.Base.html#9003" class="Bound">m</a> <a id="9016" class="Symbol">→</a> <a id="9018" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9022" class="Symbol">(</a><a id="9023" href="Data.Fin.Base.html#9003" class="Bound">m</a> <a id="9025" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="9029" href="Data.Fin.Base.html#9006" class="Bound">n</a><a id="9030" class="Symbol">)</a>
<a id="9032" href="Data.Fin.Base.html#8990" class="Function">inject+</a> <a id="9040" href="Data.Fin.Base.html#9040" class="Bound">n</a> <a id="9042" href="Data.Fin.Base.html#9042" class="Bound">i</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Data.Fin.Base.html#9042" class="Bound">i</a> <a id="9048" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="9051" href="Data.Fin.Base.html#9040" class="Bound">n</a>
<a id="9053" class="Symbol">{-#</a> <a id="9057" class="Keyword">WARNING_ON_USAGE</a> <a id="9074" class="Pragma">inject+</a>
<a id="9082" class="String">&quot;Warning: inject+ was deprecated in v2.0.
Please use _↑ˡ_ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="9265" class="Symbol">#-}</a>

<a id="9270" class="Keyword">data</a> <a id="_≺_"></a><a id="9275" href="Data.Fin.Base.html#9275" class="Datatype Operator">_≺_</a> <a id="9279" class="Symbol">:</a> <a id="9281" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9287" class="Symbol">→</a> <a id="9289" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9293" class="Keyword">where</a>
  <a id="_≺_._≻toℕ_"></a><a id="9301" href="Data.Fin.Base.html#9301" class="InductiveConstructor Operator">_≻toℕ_</a> <a id="9308" class="Symbol">:</a> <a id="9310" class="Symbol">∀</a> <a id="9312" href="Data.Fin.Base.html#9312" class="Bound">n</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Data.Fin.Base.html#9315" class="Bound">i</a> <a id="9317" class="Symbol">:</a> <a id="9319" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9323" href="Data.Fin.Base.html#9312" class="Bound">n</a><a id="9324" class="Symbol">)</a> <a id="9326" class="Symbol">→</a> <a id="9328" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9332" href="Data.Fin.Base.html#9315" class="Bound">i</a> <a id="9334" href="Data.Fin.Base.html#9275" class="Datatype Operator">≺</a> <a id="9336" href="Data.Fin.Base.html#9312" class="Bound">n</a>

<a id="9339" class="Symbol">{-#</a> <a id="9343" class="Keyword">WARNING_ON_USAGE</a> <a id="9360" class="Pragma">_≺_</a>
<a id="9364" class="String">&quot;Warning: _≺_ was deprecated in v2.0.
Please use equivalent relation _&lt;_ instead.&quot;</a>
<a id="9447" class="Symbol">#-}</a>
<a id="9451" class="Symbol">{-#</a> <a id="9455" class="Keyword">WARNING_ON_USAGE</a> <a id="9472" class="Pragma">_≻toℕ_</a>
<a id="9479" class="String">&quot;Warning: _≻toℕ_ was deprecated in v2.0.
Please use toℕ&lt;n from Data.Fin.Properties instead.&quot;</a>
<a id="9572" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Fin.Instances.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Instances</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Instances for finite sets</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.Fin.Instances.html" class="Module">Data.Fin.Instances</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a>

<a id="346" class="Keyword">instance</a>
  <a id="Fin-≡-isDecEquivalence"></a><a id="357" href="Data.Fin.Instances.html#357" class="Function">Fin-≡-isDecEquivalence</a> <a id="380" class="Symbol">=</a> <a id="382" href="Data.Fin.Properties.html#3845" class="Function">≡-isDecEquivalence</a>
  <a id="Fin-≤-isDecTotalOrder"></a><a id="403" href="Data.Fin.Instances.html#403" class="Function">Fin-≤-isDecTotalOrder</a> <a id="425" class="Symbol">=</a> <a id="427" href="Data.Fin.Properties.html#11559" class="Function">≤-isDecTotalOrder</a>
</pre></body></html>

==> anc/Data.Fin.Patterns.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Patterns</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Patterns for Fin</a>
<a id="126" class="Comment">------------------------------------------------------------------------</a>

<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">OPTIONS</a> <a id="212" class="Pragma">--cubical-compatible</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Symbol">#-}</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>

<a id="304" class="Comment">------------------------------------------------------------------------</a>
<a id="377" class="Comment">-- Constants</a>

<a id="391" class="Keyword">pattern</a> <a id="0F"></a><a id="399" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="402" class="Symbol">=</a> <a id="404" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="409" class="Keyword">pattern</a> <a id="1F"></a><a id="417" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a> <a id="420" class="Symbol">=</a> <a id="422" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="426" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a>
<a id="429" class="Keyword">pattern</a> <a id="2F"></a><a id="437" href="Data.Fin.Patterns.html#437" class="InductiveConstructor">2F</a> <a id="440" class="Symbol">=</a> <a id="442" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="446" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a>
<a id="449" class="Keyword">pattern</a> <a id="3F"></a><a id="457" href="Data.Fin.Patterns.html#457" class="InductiveConstructor">3F</a> <a id="460" class="Symbol">=</a> <a id="462" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="466" href="Data.Fin.Patterns.html#437" class="InductiveConstructor">2F</a>
<a id="469" class="Keyword">pattern</a> <a id="4F"></a><a id="477" href="Data.Fin.Patterns.html#477" class="InductiveConstructor">4F</a> <a id="480" class="Symbol">=</a> <a id="482" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="486" href="Data.Fin.Patterns.html#457" class="InductiveConstructor">3F</a>
<a id="489" class="Keyword">pattern</a> <a id="5F"></a><a id="497" href="Data.Fin.Patterns.html#497" class="InductiveConstructor">5F</a> <a id="500" class="Symbol">=</a> <a id="502" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="506" href="Data.Fin.Patterns.html#477" class="InductiveConstructor">4F</a>
<a id="509" class="Keyword">pattern</a> <a id="6F"></a><a id="517" href="Data.Fin.Patterns.html#517" class="InductiveConstructor">6F</a> <a id="520" class="Symbol">=</a> <a id="522" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="526" href="Data.Fin.Patterns.html#497" class="InductiveConstructor">5F</a>
<a id="529" class="Keyword">pattern</a> <a id="7F"></a><a id="537" href="Data.Fin.Patterns.html#537" class="InductiveConstructor">7F</a> <a id="540" class="Symbol">=</a> <a id="542" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="546" href="Data.Fin.Patterns.html#517" class="InductiveConstructor">6F</a>
<a id="549" class="Keyword">pattern</a> <a id="8F"></a><a id="557" href="Data.Fin.Patterns.html#557" class="InductiveConstructor">8F</a> <a id="560" class="Symbol">=</a> <a id="562" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="566" href="Data.Fin.Patterns.html#537" class="InductiveConstructor">7F</a>
<a id="569" class="Keyword">pattern</a> <a id="9F"></a><a id="577" href="Data.Fin.Patterns.html#577" class="InductiveConstructor">9F</a> <a id="580" class="Symbol">=</a> <a id="582" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="586" href="Data.Fin.Patterns.html#557" class="InductiveConstructor">8F</a>
</pre></body></html>

==> anc/Data.Fin.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Fin, and operations making use of these</a>
<a id="171" class="Comment">-- properties (or other properties not available in Data.Fin)</a>
<a id="233" class="Comment">------------------------------------------------------------------------</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>
<a id="351" class="Symbol">{-#</a> <a id="355" class="Keyword">OPTIONS</a> <a id="363" class="Pragma">--warn=noUserWarning</a> <a id="384" class="Symbol">#-}</a> <a id="388" class="Comment">-- for deprecated _≺_ (issue #1726)</a>

<a id="425" class="Keyword">module</a> <a id="432" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="452" class="Keyword">where</a>

<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Algebra.Definitions.html#4153" class="Function">Involutive</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Effect.Applicative.html#984" class="Record">RawApplicative</a><a id="609" class="Symbol">)</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="638" class="Keyword">using</a> <a id="644" class="Symbol">(</a><a id="645" href="Effect.Functor.html#579" class="Record">RawFunctor</a><a id="655" class="Symbol">)</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="684" class="Keyword">using</a> <a id="690" class="Symbol">(</a><a id="691" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="695" class="Symbol">;</a> <a id="697" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="701" class="Symbol">;</a> <a id="703" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="708" class="Symbol">;</a> <a id="710" href="Data.Bool.Base.html#941" class="Function">not</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a><a id="718" class="Symbol">;</a> <a id="720" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Data.Empty.html#895" class="Function">⊥</a><a id="756" class="Symbol">;</a> <a id="758" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="764" class="Symbol">)</a>
<a id="766" class="Keyword">open</a> <a id="771" class="Keyword">import</a> <a id="778" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="848" class="Symbol">as</a> <a id="851" class="Module">ℕ</a>
  <a id="855" class="Keyword">using</a> <a id="861" class="Symbol">(</a><a id="862" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="863" class="Symbol">;</a> <a id="865" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="869" class="Symbol">;</a> <a id="871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="874" class="Symbol">;</a> <a id="876" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="879" class="Symbol">;</a> <a id="881" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a><a id="884" class="Symbol">;</a> <a id="886" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a><a id="889" class="Symbol">;</a> <a id="891" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a><a id="894" class="Symbol">;</a> <a id="896" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a><a id="901" class="Symbol">;</a> <a id="903" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a><a id="906" class="Symbol">;</a> <a id="908" href="Data.Nat.Base.html#6561" class="Function Operator">_^_</a><a id="911" class="Symbol">)</a>
<a id="913" class="Keyword">import</a> <a id="920" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="940" class="Symbol">as</a> <a id="943" class="Module">ℕₚ</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Data.Nat.Solver.html" class="Module">Data.Nat.Solver</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="996" class="Keyword">using</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1004" class="Symbol">;</a> <a id="1006" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1040" class="Symbol">as</a> <a id="1043" class="Module">Prod</a>
  <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1058" class="Symbol">;</a> <a id="1060" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1062" class="Symbol">;</a> <a id="1064" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1067" class="Symbol">;</a> <a id="1069" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1072" class="Symbol">;</a> <a id="1074" href="Data.Product.Base.html#2173" class="Function">map</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1091" class="Symbol">;</a> <a id="1093" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1100" class="Symbol">;</a> <a id="1102" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1107" class="Symbol">)</a>
<a id="1109" class="Keyword">open</a> <a id="1114" class="Keyword">import</a> <a id="1121" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1145" class="Keyword">using</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Data.Product.Properties.html#1816" class="Function">,-injective</a><a id="1163" class="Symbol">)</a>
<a id="1165" class="Keyword">open</a> <a id="1170" class="Keyword">import</a> <a id="1177" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.Product.Algebra.html#1658" class="Function">×-cong</a><a id="1211" class="Symbol">)</a>
<a id="1213" class="Keyword">open</a> <a id="1218" class="Keyword">import</a> <a id="1225" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1239" class="Symbol">as</a> <a id="1242" class="Module">Sum</a> <a id="1246" class="Keyword">using</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1256" class="Symbol">;</a> <a id="1258" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1262" class="Symbol">;</a> <a id="1264" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1268" class="Symbol">;</a> <a id="1270" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="1275" class="Symbol">;</a> <a id="1277" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1283" class="Symbol">)</a>
<a id="1285" class="Keyword">open</a> <a id="1290" class="Keyword">import</a> <a id="1297" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1317" class="Keyword">using</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a><a id="1331" class="Symbol">;</a> <a id="1333" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a><a id="1338" class="Symbol">)</a>
<a id="1340" class="Keyword">open</a> <a id="1345" class="Keyword">import</a> <a id="1352" href="Function.Base.html" class="Module">Function.Base</a> <a id="1366" class="Keyword">using</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="1376" class="Symbol">;</a> <a id="1378" href="Function.Base.html#704" class="Function">id</a><a id="1380" class="Symbol">;</a> <a id="1382" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="1385" class="Symbol">;</a> <a id="1387" href="Function.Base.html#1638" class="Function">flip</a><a id="1391" class="Symbol">)</a>
<a id="1393" class="Keyword">open</a> <a id="1398" class="Keyword">import</a> <a id="1405" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1422" class="Keyword">using</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Function.Bundles.html#2415" class="Record">Injection</a><a id="1438" class="Symbol">;</a> <a id="1440" href="Function.Bundles.html#11819" class="Function Operator">_↣_</a><a id="1443" class="Symbol">;</a> <a id="1445" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="1453" class="Symbol">;</a> <a id="1455" href="Function.Bundles.html#13138" class="Function">mk⇔</a><a id="1458" class="Symbol">;</a> <a id="1460" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="1465" class="Symbol">)</a>
<a id="1467" class="Keyword">open</a> <a id="1472" class="Keyword">import</a> <a id="1479" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1500" class="Keyword">using</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1516" class="Symbol">;</a> <a id="1518" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="1528" class="Symbol">)</a>
<a id="1530" class="Keyword">open</a> <a id="1535" class="Keyword">import</a> <a id="1542" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a> <a id="1578" class="Keyword">using</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Function.Consequences.Setoid.html#900" class="Function">contraInjective</a><a id="1600" class="Symbol">)</a>
<a id="1602" class="Keyword">open</a> <a id="1607" class="Keyword">import</a> <a id="1614" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1645" class="Symbol">as</a> <a id="1648" class="Module">Comp</a> <a id="1653" class="Keyword">hiding</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Function.Construct.Composition.html#1087" class="Function">injective</a><a id="1670" class="Symbol">)</a>
<a id="1672" class="Keyword">open</a> <a id="1677" class="Keyword">import</a> <a id="1684" href="Level.html" class="Module">Level</a> <a id="1690" class="Keyword">using</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1702" class="Symbol">)</a>
<a id="1704" class="Keyword">open</a> <a id="1709" class="Keyword">import</a> <a id="1716" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1744" class="Symbol">as</a> <a id="1747" class="Module">B</a> <a id="1749" class="Keyword">hiding</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1766" class="Symbol">)</a>
<a id="1768" class="Keyword">open</a> <a id="1773" class="Keyword">import</a> <a id="1780" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1801" class="Keyword">using</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1811" class="Symbol">;</a> <a id="1813" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1826" class="Symbol">)</a>
<a id="1828" class="Keyword">open</a> <a id="1833" class="Keyword">import</a> <a id="1840" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1866" class="Keyword">using</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="1881" class="Symbol">;</a> <a id="1883" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1889" class="Symbol">;</a> <a id="1891" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="1900" class="Symbol">;</a> <a id="1902" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="1907" class="Symbol">;</a> <a id="1909" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="1919" class="Symbol">;</a> <a id="1921" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="1934" class="Symbol">;</a> <a id="1936" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a><a id="1954" class="Symbol">;</a> <a id="1956" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a><a id="1972" class="Symbol">)</a>
<a id="1974" class="Keyword">open</a> <a id="1979" class="Keyword">import</a> <a id="1986" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="2015" class="Keyword">using</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="2038" class="Symbol">;</a> <a id="2040" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="2050" class="Symbol">;</a> <a id="2052" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="2066" class="Symbol">;</a> <a id="2068" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="2080" class="Symbol">;</a> <a id="2082" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="2097" class="Symbol">;</a> <a id="2099" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="2119" class="Symbol">;</a> <a id="2121" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="2139" class="Symbol">)</a>
<a id="2141" class="Keyword">open</a> <a id="2146" class="Keyword">import</a> <a id="2153" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="2191" class="Symbol">as</a> <a id="2194" class="Module">P</a>
  <a id="2198" class="Keyword">using</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2208" class="Symbol">;</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="2213" class="Symbol">;</a> <a id="2215" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2219" class="Symbol">;</a> <a id="2221" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="2224" class="Symbol">;</a> <a id="2226" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a><a id="2231" class="Symbol">;</a> <a id="2233" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="2237" class="Symbol">;</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a><a id="2244" class="Symbol">;</a> <a id="2246" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="2251" class="Symbol">;</a> <a id="2253" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a><a id="2256" class="Symbol">;</a> <a id="2258" class="Keyword">module</a> <a id="2265" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="2276" class="Symbol">)</a>
<a id="2278" class="Keyword">open</a> <a id="2283" class="Keyword">import</a> <a id="2290" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2317" class="Symbol">as</a> <a id="2320" class="Module">Dec</a>
  <a id="2326" class="Keyword">using</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="2336" class="Symbol">;</a> <a id="2338" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="2347" class="Symbol">;</a> <a id="2349" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="2352" class="Symbol">;</a> <a id="2354" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="2356" class="Symbol">;</a> <a id="2358" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="2365" class="Symbol">;</a> <a id="2367" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a><a id="2374" class="Symbol">;</a> <a id="2376" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="2380" class="Symbol">)</a>
<a id="2382" class="Keyword">open</a> <a id="2387" class="Keyword">import</a> <a id="2394" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2425" class="Keyword">using</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="2434" class="Symbol">;</a> <a id="2436" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="2449" class="Symbol">)</a>
<a id="2451" class="Keyword">open</a> <a id="2456" class="Keyword">import</a> <a id="2463" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2489" class="Keyword">using</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a><a id="2504" class="Symbol">;</a> <a id="2506" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="2512" class="Symbol">)</a>
<a id="2514" class="Keyword">open</a> <a id="2519" class="Keyword">import</a> <a id="2526" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2541" class="Symbol">as</a> <a id="2544" class="Module">U</a>
  <a id="2548" class="Keyword">using</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Relation.Unary.html#1522" class="Function">U</a><a id="2556" class="Symbol">;</a> <a id="2558" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="2562" class="Symbol">;</a> <a id="2564" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="2573" class="Symbol">;</a> <a id="2575" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a><a id="2578" class="Symbol">;</a> <a id="2580" href="Relation.Unary.html#3355" class="Function">Satisfiable</a><a id="2591" class="Symbol">;</a> <a id="2593" href="Relation.Unary.html#3491" class="Function">Universal</a><a id="2602" class="Symbol">)</a>
<a id="2604" class="Keyword">open</a> <a id="2609" class="Keyword">import</a> <a id="2616" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2642" class="Keyword">using</a> <a id="2648" class="Symbol">(</a><a id="2649" href="Relation.Unary.Properties.html#1259" class="Function">U?</a><a id="2651" class="Symbol">)</a>

<a id="2654" class="Keyword">private</a>
  <a id="2664" class="Keyword">variable</a>
    <a id="2677" href="Data.Fin.Properties.html#2677" class="Generalizable">a</a> <a id="2679" class="Symbol">:</a> <a id="2681" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2691" href="Data.Fin.Properties.html#2691" class="Generalizable">A</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2699" href="Data.Fin.Properties.html#2677" class="Generalizable">a</a>
    <a id="2705" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="2707" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="2709" href="Data.Fin.Properties.html#2709" class="Generalizable">o</a> <a id="2711" class="Symbol">:</a> <a id="2713" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2719" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="2721" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2729" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>

<a id="2732" class="Comment">------------------------------------------------------------------------</a>
<a id="2805" class="Comment">-- Fin</a>
<a id="2812" class="Comment">------------------------------------------------------------------------</a>

<a id="¬Fin0"></a><a id="2886" href="Data.Fin.Properties.html#2886" class="Function">¬Fin0</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2896" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2900" class="Number">0</a>
<a id="2902" href="Data.Fin.Properties.html#2886" class="Function">¬Fin0</a> <a id="2908" class="Symbol">()</a>

<a id="2912" class="Comment">------------------------------------------------------------------------</a>
<a id="2985" class="Comment">-- Bundles</a>

<a id="0↔⊥"></a><a id="2997" href="Data.Fin.Properties.html#2997" class="Function">0↔⊥</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3007" class="Number">0</a> <a id="3009" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3011" href="Data.Empty.html#895" class="Function">⊥</a>
<a id="3013" href="Data.Fin.Properties.html#2997" class="Function">0↔⊥</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3025" href="Data.Fin.Properties.html#2886" class="Function">¬Fin0</a> <a id="3031" class="Symbol">(λ</a> <a id="3034" class="Symbol">())</a> <a id="3038" class="Symbol">(λ</a> <a id="3041" class="Symbol">())</a> <a id="3045" class="Symbol">(λ</a> <a id="3048" class="Symbol">())</a>

<a id="1↔⊤"></a><a id="3053" href="Data.Fin.Properties.html#3053" class="Function">1↔⊤</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3063" class="Number">1</a> <a id="3065" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3067" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="3069" href="Data.Fin.Properties.html#3053" class="Function">1↔⊤</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3081" class="Symbol">(λ</a> <a id="3084" class="Symbol">{</a> <a id="3086" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3094" class="Symbol">})</a> <a id="3097" class="Symbol">(λ</a> <a id="3100" class="Symbol">{</a> <a id="3102" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3110" class="Symbol">})</a> <a id="3113" class="Symbol">(λ</a> <a id="3116" class="Symbol">{</a> <a id="3118" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3128" class="Symbol">})</a> <a id="3131" class="Symbol">λ</a> <a id="3133" class="Symbol">{</a> <a id="3135" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3145" class="Symbol">}</a>

<a id="2↔Bool"></a><a id="3148" href="Data.Fin.Properties.html#3148" class="Function">2↔Bool</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3161" class="Number">2</a> <a id="3163" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3165" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3170" href="Data.Fin.Properties.html#3148" class="Function">2↔Bool</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3185" class="Symbol">(λ</a> <a id="3188" class="Symbol">{</a> <a id="3190" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3193" class="Symbol">→</a> <a id="3195" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3200" class="Symbol">;</a> <a id="3202" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3212" class="Symbol">})</a> <a id="3215" class="Symbol">(λ</a> <a id="3218" class="Symbol">{</a> <a id="3220" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3226" class="Symbol">→</a> <a id="3228" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3231" class="Symbol">;</a> <a id="3233" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3238" class="Symbol">→</a> <a id="3240" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a> <a id="3243" class="Symbol">})</a>
  <a id="3248" class="Symbol">(λ</a> <a id="3251" class="Symbol">{</a> <a id="3253" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3259" class="Symbol">→</a> <a id="3261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3266" class="Symbol">;</a> <a id="3268" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3280" class="Symbol">})</a> <a id="3283" class="Symbol">(λ</a> <a id="3286" class="Symbol">{</a> <a id="3288" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="3291" class="Symbol">→</a> <a id="3293" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3298" class="Symbol">;</a> <a id="3300" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a> <a id="3303" class="Symbol">→</a> <a id="3305" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3310" class="Symbol">})</a>

<a id="3314" class="Comment">------------------------------------------------------------------------</a>
<a id="3387" class="Comment">-- Properties of _≡_</a>
<a id="3408" class="Comment">------------------------------------------------------------------------</a>

<a id="0≢1+n"></a><a id="3482" href="Data.Fin.Properties.html#3482" class="Function">0≢1+n</a> <a id="3488" class="Symbol">:</a> <a id="3490" class="InductiveConstructor">zero</a> <a id="3495" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3497" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="3505" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a>
<a id="3507" href="Data.Fin.Properties.html#3482" class="Function">0≢1+n</a> <a id="3513" class="Symbol">()</a>

<a id="suc-injective"></a><a id="3517" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="3541" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="3543" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3545" class="InductiveConstructor">suc</a> <a id="3549" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="3555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3557" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="3559" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="3573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3578" class="Symbol">=</a> <a id="3580" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3586" class="Keyword">infix</a> <a id="3592" class="Number">4</a> <a id="3594" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="3599" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a> <a id="3603" class="Symbol">:</a> <a id="3605" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="3623" class="Symbol">(</a><a id="3624" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3628" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="3629" class="Symbol">)</a>
<a id="3631" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>  <a id="3637" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="3639" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>  <a id="3645" class="Symbol">=</a> <a id="3647" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3656" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>  <a id="3662" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="3664" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3668" href="Data.Fin.Properties.html#3668" class="Bound">y</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3675" class="Symbol">λ()</a>
<a id="3679" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3683" href="Data.Fin.Properties.html#3683" class="Bound">x</a> <a id="3685" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="3687" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>  <a id="3693" class="Symbol">=</a> <a id="3695" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3698" class="Symbol">λ()</a>
<a id="3702" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3706" href="Data.Fin.Properties.html#3706" class="Bound">x</a> <a id="3708" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="3710" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3714" href="Data.Fin.Properties.html#3714" class="Bound">y</a> <a id="3716" class="Symbol">=</a> <a id="3718" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3729" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="3732" class="Symbol">)</a> <a id="3734" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Data.Fin.Properties.html#3706" class="Bound">x</a> <a id="3751" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="3753" href="Data.Fin.Properties.html#3714" class="Bound">y</a><a id="3754" class="Symbol">)</a>

<a id="3757" class="Comment">------------------------------------------------------------------------</a>
<a id="3830" class="Comment">-- Structures</a>

<a id="≡-isDecEquivalence"></a><a id="3845" href="Data.Fin.Properties.html#3845" class="Function">≡-isDecEquivalence</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3883" class="Symbol">{</a><a id="3884" class="Argument">A</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3892" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="3893" class="Symbol">}</a> <a id="3895" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="3899" href="Data.Fin.Properties.html#3845" class="Function">≡-isDecEquivalence</a> <a id="3918" class="Symbol">=</a> <a id="3920" class="Keyword">record</a>
  <a id="3929" class="Symbol">{</a> <a id="3931" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="3945" class="Symbol">=</a> <a id="3947" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">P.isEquivalence</a>
  <a id="3965" class="Symbol">;</a> <a id="3967" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="3981" class="Symbol">=</a> <a id="3983" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a>
  <a id="3989" class="Symbol">}</a>

<a id="3992" class="Comment">------------------------------------------------------------------------</a>
<a id="4065" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="4077" href="Data.Fin.Properties.html#4077" class="Function">≡-preorder</a> <a id="4088" class="Symbol">:</a> <a id="4090" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="4103" class="Symbol">_</a> <a id="4105" class="Symbol">_</a> <a id="4107" class="Symbol">_</a>
<a id="4109" href="Data.Fin.Properties.html#4077" class="Function">≡-preorder</a> <a id="4120" href="Data.Fin.Properties.html#4120" class="Bound">n</a> <a id="4122" class="Symbol">=</a> <a id="4124" href="Relation.Binary.PropositionalEquality.Properties.html#6283" class="Function">P.preorder</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4140" href="Data.Fin.Properties.html#4120" class="Bound">n</a><a id="4141" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="4144" href="Data.Fin.Properties.html#4144" class="Function">≡-setoid</a> <a id="4153" class="Symbol">:</a> <a id="4155" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4166" class="Symbol">_</a> <a id="4168" class="Symbol">_</a>
<a id="4170" href="Data.Fin.Properties.html#4144" class="Function">≡-setoid</a> <a id="4179" href="Data.Fin.Properties.html#4179" class="Bound">n</a> <a id="4181" class="Symbol">=</a> <a id="4183" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4192" class="Symbol">(</a><a id="4193" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4197" href="Data.Fin.Properties.html#4179" class="Bound">n</a><a id="4198" class="Symbol">)</a>

<a id="≡-decSetoid"></a><a id="4201" href="Data.Fin.Properties.html#4201" class="Function">≡-decSetoid</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="4229" class="Symbol">_</a> <a id="4231" class="Symbol">_</a>
<a id="4233" href="Data.Fin.Properties.html#4201" class="Function">≡-decSetoid</a> <a id="4245" href="Data.Fin.Properties.html#4245" class="Bound">n</a> <a id="4247" class="Symbol">=</a> <a id="4249" class="Keyword">record</a>
  <a id="4258" class="Symbol">{</a> <a id="4260" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="4277" class="Symbol">=</a> <a id="4279" href="Data.Fin.Properties.html#3845" class="Function">≡-isDecEquivalence</a> <a id="4298" class="Symbol">{</a><a id="4299" href="Data.Fin.Properties.html#4245" class="Bound">n</a><a id="4300" class="Symbol">}</a>
  <a id="4304" class="Symbol">}</a>

<a id="4307" class="Comment">------------------------------------------------------------------------</a>
<a id="4380" class="Comment">-- toℕ</a>
<a id="4387" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-injective"></a><a id="4461" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="4481" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="4483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4485" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="4489" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="4491" class="Symbol">→</a> <a id="4493" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="4495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4497" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="4499" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="4513" class="Symbol">{</a><a id="4514" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4518" class="Symbol">}</a>  <a id="4521" class="Symbol">{}</a>      <a id="4529" class="Symbol">{}</a>      <a id="4537" class="Symbol">_</a>
<a id="4539" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="4553" class="Symbol">{</a><a id="4554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4558" href="Data.Fin.Properties.html#4558" class="Bound">n</a><a id="4559" class="Symbol">}</a> <a id="4561" class="Symbol">{</a><a id="4562" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="4566" class="Symbol">}</a>  <a id="4569" class="Symbol">{</a><a id="4570" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="4574" class="Symbol">}</a>  <a id="4577" href="Data.Fin.Properties.html#4577" class="Bound">eq</a> <a id="4580" class="Symbol">=</a> <a id="4582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4587" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="4601" class="Symbol">{</a><a id="4602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4606" href="Data.Fin.Properties.html#4606" class="Bound">n</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Symbol">{</a><a id="4610" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4614" href="Data.Fin.Properties.html#4614" class="Bound">i</a><a id="4615" class="Symbol">}</a> <a id="4617" class="Symbol">{</a><a id="4618" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4622" href="Data.Fin.Properties.html#4622" class="Bound">j</a><a id="4623" class="Symbol">}</a> <a id="4625" href="Data.Fin.Properties.html#4625" class="Bound">eq</a> <a id="4628" class="Symbol">=</a>
  <a id="4632" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4637" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4662" href="Data.Nat.Base.html#5266" class="Function">ℕ.pred</a> <a id="4669" href="Data.Fin.Properties.html#4625" class="Bound">eq</a><a id="4671" class="Symbol">))</a>

<a id="toℕ-strengthen"></a><a id="4675" href="Data.Fin.Properties.html#4675" class="Function">toℕ-strengthen</a> <a id="4690" class="Symbol">:</a> <a id="4692" class="Symbol">∀</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Data.Fin.Properties.html#4695" class="Bound">i</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4703" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">→</a> <a id="4708" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="4712" class="Symbol">(</a><a id="4713" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="4724" href="Data.Fin.Properties.html#4695" class="Bound">i</a><a id="4725" class="Symbol">)</a> <a id="4727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4729" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="4733" href="Data.Fin.Properties.html#4695" class="Bound">i</a>
<a id="4735" href="Data.Fin.Properties.html#4675" class="Function">toℕ-strengthen</a> <a id="4750" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="4758" class="Symbol">=</a> <a id="4760" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4765" href="Data.Fin.Properties.html#4675" class="Function">toℕ-strengthen</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="4785" href="Data.Fin.Properties.html#4785" class="Bound">i</a><a id="4786" class="Symbol">)</a> <a id="4788" class="Symbol">=</a> <a id="4790" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Data.Fin.Properties.html#4675" class="Function">toℕ-strengthen</a> <a id="4815" href="Data.Fin.Properties.html#4785" class="Bound">i</a><a id="4816" class="Symbol">)</a>

<a id="4819" class="Comment">------------------------------------------------------------------------</a>
<a id="4892" class="Comment">-- toℕ-↑ˡ: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="4933" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ˡ"></a><a id="5007" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="5014" class="Symbol">:</a> <a id="5016" class="Symbol">∀</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Data.Fin.Properties.html#5019" class="Bound">i</a> <a id="5021" class="Symbol">:</a> <a id="5023" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5027" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="5028" class="Symbol">)</a> <a id="5030" href="Data.Fin.Properties.html#5030" class="Bound">n</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Data.Fin.Properties.html#5019" class="Bound">i</a> <a id="5041" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="5044" href="Data.Fin.Properties.html#5030" class="Bound">n</a><a id="5045" class="Symbol">)</a> <a id="5047" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5049" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5053" href="Data.Fin.Properties.html#5019" class="Bound">i</a>
<a id="5055" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="5062" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="5070" href="Data.Fin.Properties.html#5070" class="Bound">n</a> <a id="5072" class="Symbol">=</a> <a id="5074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5079" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5091" href="Data.Fin.Properties.html#5091" class="Bound">i</a><a id="5092" class="Symbol">)</a> <a id="5094" href="Data.Fin.Properties.html#5094" class="Bound">n</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="5115" href="Data.Fin.Properties.html#5091" class="Bound">i</a> <a id="5117" href="Data.Fin.Properties.html#5094" class="Bound">n</a><a id="5118" class="Symbol">)</a>

<a id="↑ˡ-injective"></a><a id="5121" href="Data.Fin.Properties.html#5121" class="Function">↑ˡ-injective</a> <a id="5134" class="Symbol">:</a> <a id="5136" class="Symbol">∀</a> <a id="5138" href="Data.Fin.Properties.html#5138" class="Bound">n</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Data.Fin.Properties.html#5141" class="Bound">i</a> <a id="5143" href="Data.Fin.Properties.html#5143" class="Bound">j</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5151" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="5152" class="Symbol">)</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Data.Fin.Properties.html#5141" class="Bound">i</a> <a id="5158" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="5161" href="Data.Fin.Properties.html#5138" class="Bound">n</a> <a id="5163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5165" href="Data.Fin.Properties.html#5143" class="Bound">j</a> <a id="5167" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="5170" href="Data.Fin.Properties.html#5138" class="Bound">n</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Data.Fin.Properties.html#5141" class="Bound">i</a> <a id="5176" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5178" href="Data.Fin.Properties.html#5143" class="Bound">j</a>
<a id="5180" href="Data.Fin.Properties.html#5121" class="Function">↑ˡ-injective</a> <a id="5193" href="Data.Fin.Properties.html#5193" class="Bound">n</a> <a id="5195" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="5200" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="5205" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5210" class="Symbol">=</a> <a id="5212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5217" href="Data.Fin.Properties.html#5121" class="Function">↑ˡ-injective</a> <a id="5230" href="Data.Fin.Properties.html#5230" class="Bound">n</a> <a id="5232" class="Symbol">(</a><a id="5233" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5237" href="Data.Fin.Properties.html#5237" class="Bound">i</a><a id="5238" class="Symbol">)</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5245" href="Data.Fin.Properties.html#5245" class="Bound">j</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Data.Fin.Properties.html#5248" class="Bound">eq</a> <a id="5251" class="Symbol">=</a>
  <a id="5255" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5260" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Data.Fin.Properties.html#5121" class="Function">↑ˡ-injective</a> <a id="5278" href="Data.Fin.Properties.html#5230" class="Bound">n</a> <a id="5280" href="Data.Fin.Properties.html#5237" class="Bound">i</a> <a id="5282" href="Data.Fin.Properties.html#5245" class="Bound">j</a> <a id="5284" class="Symbol">(</a><a id="5285" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="5299" href="Data.Fin.Properties.html#5248" class="Bound">eq</a><a id="5301" class="Symbol">))</a>

<a id="5305" class="Comment">------------------------------------------------------------------------</a>
<a id="5378" class="Comment">-- toℕ-↑ʳ: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="5423" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ʳ"></a><a id="5497" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a> <a id="5504" class="Symbol">:</a> <a id="5506" class="Symbol">∀</a> <a id="5508" href="Data.Fin.Properties.html#5508" class="Bound">n</a> <a id="5510" class="Symbol">(</a><a id="5511" href="Data.Fin.Properties.html#5511" class="Bound">i</a> <a id="5513" class="Symbol">:</a> <a id="5515" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5519" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">→</a> <a id="5524" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Data.Fin.Properties.html#5508" class="Bound">n</a> <a id="5531" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="5534" href="Data.Fin.Properties.html#5511" class="Bound">i</a><a id="5535" class="Symbol">)</a> <a id="5537" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5539" href="Data.Fin.Properties.html#5508" class="Bound">n</a> <a id="5541" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5545" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5549" href="Data.Fin.Properties.html#5511" class="Bound">i</a>
<a id="5551" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a> <a id="5558" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5566" href="Data.Fin.Properties.html#5566" class="Bound">i</a> <a id="5568" class="Symbol">=</a> <a id="5570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5575" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5587" href="Data.Fin.Properties.html#5587" class="Bound">n</a><a id="5588" class="Symbol">)</a> <a id="5590" href="Data.Fin.Properties.html#5590" class="Bound">i</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a> <a id="5611" href="Data.Fin.Properties.html#5587" class="Bound">n</a> <a id="5613" href="Data.Fin.Properties.html#5590" class="Bound">i</a><a id="5614" class="Symbol">)</a>

<a id="↑ʳ-injective"></a><a id="5617" href="Data.Fin.Properties.html#5617" class="Function">↑ʳ-injective</a> <a id="5630" class="Symbol">:</a> <a id="5632" class="Symbol">∀</a> <a id="5634" href="Data.Fin.Properties.html#5634" class="Bound">n</a> <a id="5636" class="Symbol">(</a><a id="5637" href="Data.Fin.Properties.html#5637" class="Bound">i</a> <a id="5639" href="Data.Fin.Properties.html#5639" class="Bound">j</a> <a id="5641" class="Symbol">:</a> <a id="5643" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5647" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Symbol">→</a> <a id="5652" href="Data.Fin.Properties.html#5634" class="Bound">n</a> <a id="5654" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="5657" href="Data.Fin.Properties.html#5637" class="Bound">i</a> <a id="5659" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5661" href="Data.Fin.Properties.html#5634" class="Bound">n</a> <a id="5663" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="5666" href="Data.Fin.Properties.html#5639" class="Bound">j</a> <a id="5668" class="Symbol">→</a> <a id="5670" href="Data.Fin.Properties.html#5637" class="Bound">i</a> <a id="5672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5674" href="Data.Fin.Properties.html#5639" class="Bound">j</a>
<a id="5676" href="Data.Fin.Properties.html#5617" class="Function">↑ʳ-injective</a> <a id="5689" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5694" href="Data.Fin.Properties.html#5694" class="Bound">i</a> <a id="5696" href="Data.Fin.Properties.html#5694" class="Bound">i</a> <a id="5698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5710" href="Data.Fin.Properties.html#5617" class="Function">↑ʳ-injective</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5728" href="Data.Fin.Properties.html#5728" class="Bound">n</a><a id="5729" class="Symbol">)</a> <a id="5731" href="Data.Fin.Properties.html#5731" class="Bound">i</a> <a id="5733" href="Data.Fin.Properties.html#5733" class="Bound">j</a> <a id="5735" href="Data.Fin.Properties.html#5735" class="Bound">eq</a> <a id="5738" class="Symbol">=</a> <a id="5740" href="Data.Fin.Properties.html#5617" class="Function">↑ʳ-injective</a> <a id="5753" href="Data.Fin.Properties.html#5728" class="Bound">n</a> <a id="5755" href="Data.Fin.Properties.html#5731" class="Bound">i</a> <a id="5757" href="Data.Fin.Properties.html#5733" class="Bound">j</a> <a id="5759" class="Symbol">(</a><a id="5760" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="5774" href="Data.Fin.Properties.html#5735" class="Bound">eq</a><a id="5776" class="Symbol">)</a>

<a id="5779" class="Comment">------------------------------------------------------------------------</a>
<a id="5852" class="Comment">-- toℕ and the ordering relations</a>
<a id="5886" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ&lt;n"></a><a id="5960" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="5966" class="Symbol">:</a> <a id="5968" class="Symbol">∀</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Data.Fin.Properties.html#5971" class="Bound">i</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5979" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="5980" class="Symbol">)</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="5988" href="Data.Fin.Properties.html#5971" class="Bound">i</a> <a id="5990" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="5994" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="5996" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="6002" class="Symbol">{</a><a id="6003" class="Argument">n</a> <a id="6005" class="Symbol">=</a> <a id="6007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6011" class="Symbol">_}</a> <a id="6014" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="6022" class="Symbol">=</a> <a id="6024" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="6028" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="6034" class="Symbol">{</a><a id="6035" class="Argument">n</a> <a id="6037" class="Symbol">=</a> <a id="6039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6043" class="Symbol">_}</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6051" href="Data.Fin.Properties.html#6051" class="Bound">i</a><a id="6052" class="Symbol">)</a> <a id="6054" class="Symbol">=</a> <a id="6056" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="6060" class="Symbol">(</a><a id="6061" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="6067" href="Data.Fin.Properties.html#6051" class="Bound">i</a><a id="6068" class="Symbol">)</a>

<a id="toℕ≤pred[n]"></a><a id="6071" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="6083" class="Symbol">:</a> <a id="6085" class="Symbol">∀</a> <a id="6087" class="Symbol">(</a><a id="6088" href="Data.Fin.Properties.html#6088" class="Bound">i</a> <a id="6090" class="Symbol">:</a> <a id="6092" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6096" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">→</a> <a id="6101" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6105" href="Data.Fin.Properties.html#6088" class="Bound">i</a> <a id="6107" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="6111" href="Data.Nat.Base.html#5266" class="Function">ℕ.pred</a> <a id="6118" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="6120" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="6132" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>                 <a id="6153" class="Symbol">=</a> <a id="6155" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="6159" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="6171" class="Symbol">(</a><a id="6172" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6176" class="Symbol">{</a><a id="6177" class="Argument">n</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6185" href="Data.Fin.Properties.html#6185" class="Bound">n</a><a id="6186" class="Symbol">}</a> <a id="6188" href="Data.Fin.Properties.html#6188" class="Bound">i</a><a id="6189" class="Symbol">)</a>  <a id="6192" class="Symbol">=</a> <a id="6194" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="6198" class="Symbol">(</a><a id="6199" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="6211" href="Data.Fin.Properties.html#6188" class="Bound">i</a><a id="6212" class="Symbol">)</a>

<a id="toℕ≤n"></a><a id="6215" href="Data.Fin.Properties.html#6215" class="Function">toℕ≤n</a> <a id="6221" class="Symbol">:</a> <a id="6223" class="Symbol">∀</a> <a id="6225" class="Symbol">(</a><a id="6226" href="Data.Fin.Properties.html#6226" class="Bound">i</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6234" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">→</a> <a id="6239" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6243" href="Data.Fin.Properties.html#6226" class="Bound">i</a> <a id="6245" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="6249" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="6251" href="Data.Fin.Properties.html#6215" class="Function">toℕ≤n</a> <a id="6257" class="Symbol">{</a><a id="6258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6262" href="Data.Fin.Properties.html#6262" class="Bound">n</a><a id="6263" class="Symbol">}</a> <a id="6265" href="Data.Fin.Properties.html#6265" class="Bound">i</a> <a id="6267" class="Symbol">=</a> <a id="6269" href="Data.Nat.Properties.html#7849" class="Function">ℕₚ.m≤n⇒m≤1+n</a> <a id="6282" class="Symbol">(</a><a id="6283" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="6295" href="Data.Fin.Properties.html#6265" class="Bound">i</a><a id="6296" class="Symbol">)</a>

<a id="6299" class="Comment">-- A simpler implementation of toℕ≤pred[n],</a>
<a id="6343" class="Comment">-- however, with a different reduction behavior.</a>
<a id="6392" class="Comment">-- If no one needs the reduction behavior of toℕ≤pred[n],</a>
<a id="6450" class="Comment">-- it can be removed in favor of toℕ≤pred[n]′.</a>
<a id="toℕ≤pred[n]′"></a><a id="6497" href="Data.Fin.Properties.html#6497" class="Function">toℕ≤pred[n]′</a> <a id="6510" class="Symbol">:</a> <a id="6512" class="Symbol">∀</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Data.Fin.Properties.html#6515" class="Bound">i</a> <a id="6517" class="Symbol">:</a> <a id="6519" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6523" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="6524" class="Symbol">)</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6532" href="Data.Fin.Properties.html#6515" class="Bound">i</a> <a id="6534" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="6538" href="Data.Nat.Base.html#5266" class="Function">ℕ.pred</a> <a id="6545" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="6547" href="Data.Fin.Properties.html#6497" class="Function">toℕ≤pred[n]′</a> <a id="6560" href="Data.Fin.Properties.html#6560" class="Bound">i</a> <a id="6562" class="Symbol">=</a> <a id="6564" href="Data.Nat.Properties.html#53717" class="Function">ℕₚ.&lt;⇒≤pred</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="6582" href="Data.Fin.Properties.html#6560" class="Bound">i</a><a id="6583" class="Symbol">)</a>

<a id="toℕ-mono-&lt;"></a><a id="6586" href="Data.Fin.Properties.html#6586" class="Function">toℕ-mono-&lt;</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6601" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="6603" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="6605" class="Symbol">→</a> <a id="6607" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6611" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6613" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="6617" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6621" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="6623" href="Data.Fin.Properties.html#6586" class="Function">toℕ-mono-&lt;</a> <a id="6634" href="Data.Fin.Properties.html#6634" class="Bound">i&lt;j</a> <a id="6638" class="Symbol">=</a> <a id="6640" href="Data.Fin.Properties.html#6634" class="Bound">i&lt;j</a>

<a id="toℕ-mono-≤"></a><a id="6645" href="Data.Fin.Properties.html#6645" class="Function">toℕ-mono-≤</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6660" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="6662" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="6664" class="Symbol">→</a> <a id="6666" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6670" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6672" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="6676" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6680" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="6682" href="Data.Fin.Properties.html#6645" class="Function">toℕ-mono-≤</a> <a id="6693" href="Data.Fin.Properties.html#6693" class="Bound">i≤j</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Data.Fin.Properties.html#6693" class="Bound">i≤j</a>

<a id="toℕ-cancel-≤"></a><a id="6704" href="Data.Fin.Properties.html#6704" class="Function">toℕ-cancel-≤</a> <a id="6717" class="Symbol">:</a> <a id="6719" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6723" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6725" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="6729" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6733" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="6735" class="Symbol">→</a> <a id="6737" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6739" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="6741" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="6743" href="Data.Fin.Properties.html#6704" class="Function">toℕ-cancel-≤</a> <a id="6756" href="Data.Fin.Properties.html#6756" class="Bound">i≤j</a> <a id="6760" class="Symbol">=</a> <a id="6762" href="Data.Fin.Properties.html#6756" class="Bound">i≤j</a>

<a id="toℕ-cancel-&lt;"></a><a id="6767" href="Data.Fin.Properties.html#6767" class="Function">toℕ-cancel-&lt;</a> <a id="6780" class="Symbol">:</a> <a id="6782" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6786" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6788" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="6792" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="6796" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="6798" class="Symbol">→</a> <a id="6800" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="6802" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="6804" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="6806" href="Data.Fin.Properties.html#6767" class="Function">toℕ-cancel-&lt;</a> <a id="6819" href="Data.Fin.Properties.html#6819" class="Bound">i&lt;j</a> <a id="6823" class="Symbol">=</a> <a id="6825" href="Data.Fin.Properties.html#6819" class="Bound">i&lt;j</a>

<a id="6830" class="Comment">------------------------------------------------------------------------</a>
<a id="6903" class="Comment">-- fromℕ</a>
<a id="6912" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-fromℕ"></a><a id="6986" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">∀</a> <a id="7000" href="Data.Fin.Properties.html#7000" class="Bound">n</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="7015" href="Data.Fin.Properties.html#7000" class="Bound">n</a><a id="7016" class="Symbol">)</a> <a id="7018" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7020" href="Data.Fin.Properties.html#7000" class="Bound">n</a>
<a id="7022" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="7032" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7040" class="Symbol">=</a> <a id="7042" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7047" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="7057" class="Symbol">(</a><a id="7058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7062" href="Data.Fin.Properties.html#7062" class="Bound">n</a><a id="7063" class="Symbol">)</a> <a id="7065" class="Symbol">=</a> <a id="7067" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7076" class="Symbol">(</a><a id="7077" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="7087" href="Data.Fin.Properties.html#7062" class="Bound">n</a><a id="7088" class="Symbol">)</a>

<a id="fromℕ-toℕ"></a><a id="7091" href="Data.Fin.Properties.html#7091" class="Function">fromℕ-toℕ</a> <a id="7101" class="Symbol">:</a> <a id="7103" class="Symbol">∀</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Data.Fin.Properties.html#7106" class="Bound">i</a> <a id="7108" class="Symbol">:</a> <a id="7110" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7114" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="7115" class="Symbol">)</a> <a id="7117" class="Symbol">→</a> <a id="7119" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7130" href="Data.Fin.Properties.html#7106" class="Bound">i</a><a id="7131" class="Symbol">)</a> <a id="7133" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7135" href="Data.Fin.Base.html#3579" class="Function">strengthen</a> <a id="7146" href="Data.Fin.Properties.html#7106" class="Bound">i</a>
<a id="7148" href="Data.Fin.Properties.html#7091" class="Function">fromℕ-toℕ</a> <a id="7158" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7166" class="Symbol">=</a> <a id="7168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7173" href="Data.Fin.Properties.html#7091" class="Function">fromℕ-toℕ</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7188" href="Data.Fin.Properties.html#7188" class="Bound">i</a><a id="7189" class="Symbol">)</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7198" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Data.Fin.Properties.html#7091" class="Function">fromℕ-toℕ</a> <a id="7213" href="Data.Fin.Properties.html#7188" class="Bound">i</a><a id="7214" class="Symbol">)</a>

<a id="≤fromℕ"></a><a id="7217" href="Data.Fin.Properties.html#7217" class="Function">≤fromℕ</a> <a id="7224" class="Symbol">:</a> <a id="7226" class="Symbol">∀</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Data.Fin.Properties.html#7229" class="Bound">i</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7237" class="Symbol">(</a><a id="7238" class="InductiveConstructor">suc</a> <a id="7242" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="7243" class="Symbol">))</a> <a id="7246" class="Symbol">→</a> <a id="7248" href="Data.Fin.Properties.html#7229" class="Bound">i</a> <a id="7250" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="7252" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="7258" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="7260" href="Data.Fin.Properties.html#7217" class="Function">≤fromℕ</a> <a id="7267" class="Symbol">{</a><a id="7268" class="Argument">n</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Data.Fin.Properties.html#7272" class="Bound">n</a><a id="7273" class="Symbol">}</a> <a id="7275" href="Data.Fin.Properties.html#7275" class="Bound">i</a> <a id="7277" class="Keyword">rewrite</a> <a id="7285" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="7295" href="Data.Fin.Properties.html#7272" class="Bound">n</a> <a id="7297" class="Symbol">=</a> <a id="7299" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="7307" class="Symbol">(</a><a id="7308" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="7314" href="Data.Fin.Properties.html#7275" class="Bound">i</a><a id="7315" class="Symbol">)</a>

<a id="7318" class="Comment">------------------------------------------------------------------------</a>
<a id="7391" class="Comment">-- fromℕ&lt;</a>
<a id="7401" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;-toℕ"></a><a id="7475" href="Data.Fin.Properties.html#7475" class="Function">fromℕ&lt;-toℕ</a> <a id="7486" class="Symbol">:</a> <a id="7488" class="Symbol">∀</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Data.Fin.Properties.html#7491" class="Bound">i</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7499" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">.(</a><a id="7504" href="Data.Fin.Properties.html#7504" class="Bound">i&lt;n</a> <a id="7508" class="Symbol">:</a> <a id="7510" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7514" href="Data.Fin.Properties.html#7491" class="Bound">i</a> <a id="7516" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="7520" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="7521" class="Symbol">)</a> <a id="7523" class="Symbol">→</a> <a id="7525" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="7532" href="Data.Fin.Properties.html#7504" class="Bound">i&lt;n</a> <a id="7536" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7538" href="Data.Fin.Properties.html#7491" class="Bound">i</a>
<a id="7540" href="Data.Fin.Properties.html#7475" class="Function">fromℕ&lt;-toℕ</a> <a id="7551" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7559" class="Symbol">_</a>   <a id="7563" class="Symbol">=</a> <a id="7565" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7570" href="Data.Fin.Properties.html#7475" class="Function">fromℕ&lt;-toℕ</a> <a id="7581" class="Symbol">(</a><a id="7582" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7586" href="Data.Fin.Properties.html#7586" class="Bound">i</a><a id="7587" class="Symbol">)</a> <a id="7589" href="Data.Fin.Properties.html#7589" class="Bound">i&lt;n</a> <a id="7593" class="Symbol">=</a> <a id="7595" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7600" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Data.Fin.Properties.html#7475" class="Function">fromℕ&lt;-toℕ</a> <a id="7616" href="Data.Fin.Properties.html#7586" class="Bound">i</a> <a id="7618" class="Symbol">(</a><a id="7619" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7627" href="Data.Fin.Properties.html#7589" class="Bound">i&lt;n</a><a id="7630" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;"></a><a id="7634" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="7645" class="Symbol">:</a> <a id="7647" class="Symbol">∀</a> <a id="7649" class="Symbol">.(</a><a id="7651" href="Data.Fin.Properties.html#7651" class="Bound">m&lt;n</a> <a id="7655" class="Symbol">:</a> <a id="7657" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="7659" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="7663" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="7664" class="Symbol">)</a> <a id="7666" class="Symbol">→</a> <a id="7668" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="7680" href="Data.Fin.Properties.html#7651" class="Bound">m&lt;n</a><a id="7683" class="Symbol">)</a> <a id="7685" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7687" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a>
<a id="7689" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="7700" class="Symbol">{</a><a id="7701" class="Argument">m</a> <a id="7703" class="Symbol">=</a> <a id="7705" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7709" class="Symbol">}</a>  <a id="7712" class="Symbol">{</a><a id="7713" class="Argument">n</a> <a id="7715" class="Symbol">=</a> <a id="7717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7721" class="Symbol">_}</a> <a id="7724" class="Symbol">_</a>   <a id="7728" class="Symbol">=</a> <a id="7730" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7735" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="7746" class="Symbol">{</a><a id="7747" class="Argument">m</a> <a id="7749" class="Symbol">=</a> <a id="7751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7755" href="Data.Fin.Properties.html#7755" class="Bound">m</a><a id="7756" class="Symbol">}</a> <a id="7758" class="Symbol">{</a><a id="7759" class="Argument">n</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7767" class="Symbol">_}</a> <a id="7770" href="Data.Fin.Properties.html#7770" class="Bound">m&lt;n</a> <a id="7774" class="Symbol">=</a> <a id="7776" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7781" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7806" href="Data.Fin.Properties.html#7770" class="Bound">m&lt;n</a><a id="7809" class="Symbol">))</a>

<a id="7813" class="Comment">-- fromℕ is a special case of fromℕ&lt;.</a>
<a id="fromℕ-def"></a><a id="7851" href="Data.Fin.Properties.html#7851" class="Function">fromℕ-def</a> <a id="7861" class="Symbol">:</a> <a id="7863" class="Symbol">∀</a> <a id="7865" href="Data.Fin.Properties.html#7865" class="Bound">n</a> <a id="7867" class="Symbol">→</a> <a id="7869" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="7875" href="Data.Fin.Properties.html#7865" class="Bound">n</a> <a id="7877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7879" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="7886" href="Data.Nat.Properties.html#5242" class="Function">ℕₚ.≤-refl</a>
<a id="7896" href="Data.Fin.Properties.html#7851" class="Function">fromℕ-def</a> <a id="7906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7914" class="Symbol">=</a> <a id="7916" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7921" href="Data.Fin.Properties.html#7851" class="Function">fromℕ-def</a> <a id="7931" class="Symbol">(</a><a id="7932" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7936" href="Data.Fin.Properties.html#7936" class="Bound">n</a><a id="7937" class="Symbol">)</a> <a id="7939" class="Symbol">=</a> <a id="7941" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7946" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Data.Fin.Properties.html#7851" class="Function">fromℕ-def</a> <a id="7961" href="Data.Fin.Properties.html#7936" class="Bound">n</a><a id="7962" class="Symbol">)</a>

<a id="fromℕ&lt;-cong"></a><a id="7965" href="Data.Fin.Properties.html#7965" class="Function">fromℕ&lt;-cong</a> <a id="7977" class="Symbol">:</a> <a id="7979" class="Symbol">∀</a> <a id="7981" href="Data.Fin.Properties.html#7981" class="Bound">m</a> <a id="7983" href="Data.Fin.Properties.html#7983" class="Bound">n</a> <a id="7985" class="Symbol">{</a><a id="7986" href="Data.Fin.Properties.html#7986" class="Bound">o</a><a id="7987" class="Symbol">}</a> <a id="7989" class="Symbol">→</a> <a id="7991" href="Data.Fin.Properties.html#7981" class="Bound">m</a> <a id="7993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7995" href="Data.Fin.Properties.html#7983" class="Bound">n</a> <a id="7997" class="Symbol">→</a> <a id="7999" class="Symbol">.(</a><a id="8001" href="Data.Fin.Properties.html#8001" class="Bound">m&lt;o</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Data.Fin.Properties.html#7981" class="Bound">m</a> <a id="8009" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="8013" href="Data.Fin.Properties.html#7986" class="Bound">o</a><a id="8014" class="Symbol">)</a> <a id="8016" class="Symbol">.(</a><a id="8018" href="Data.Fin.Properties.html#8018" class="Bound">n&lt;o</a> <a id="8022" class="Symbol">:</a> <a id="8024" href="Data.Fin.Properties.html#7983" class="Bound">n</a> <a id="8026" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="8030" href="Data.Fin.Properties.html#7986" class="Bound">o</a><a id="8031" class="Symbol">)</a> <a id="8033" class="Symbol">→</a>
              <a id="8049" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="8056" href="Data.Fin.Properties.html#8001" class="Bound">m&lt;o</a> <a id="8060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8062" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="8069" href="Data.Fin.Properties.html#8018" class="Bound">n&lt;o</a>
<a id="8073" href="Data.Fin.Properties.html#7965" class="Function">fromℕ&lt;-cong</a> <a id="8085" class="Number">0</a>       <a id="8093" class="Number">0</a>                   <a id="8113" class="Symbol">_</a> <a id="8115" class="Symbol">_</a>   <a id="8119" class="Symbol">_</a>   <a id="8123" class="Symbol">=</a> <a id="8125" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8130" href="Data.Fin.Properties.html#7965" class="Function">fromℕ&lt;-cong</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8147" class="Symbol">_)</a> <a id="8150" class="Symbol">(</a><a id="8151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8155" class="Symbol">_)</a> <a id="8158" class="Symbol">{</a><a id="8159" class="Argument">o</a> <a id="8161" class="Symbol">=</a> <a id="8163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8167" class="Symbol">_}</a> <a id="8170" href="Data.Fin.Properties.html#8170" class="Bound">r</a> <a id="8172" href="Data.Fin.Properties.html#8172" class="Bound">m&lt;n</a> <a id="8176" href="Data.Fin.Properties.html#8176" class="Bound">n&lt;o</a>
  <a id="8182" class="Symbol">=</a> <a id="8184" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="8189" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Data.Fin.Properties.html#7965" class="Function">fromℕ&lt;-cong</a> <a id="8206" class="Symbol">_</a> <a id="8208" class="Symbol">_</a> <a id="8210" class="Symbol">(</a><a id="8211" href="Data.Nat.Properties.html#2703" class="Function">ℕₚ.suc-injective</a> <a id="8228" href="Data.Fin.Properties.html#8170" class="Bound">r</a><a id="8229" class="Symbol">)</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8240" href="Data.Fin.Properties.html#8172" class="Bound">m&lt;n</a><a id="8243" class="Symbol">)</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8254" href="Data.Fin.Properties.html#8176" class="Bound">n&lt;o</a><a id="8257" class="Symbol">))</a>

<a id="fromℕ&lt;-injective"></a><a id="8261" href="Data.Fin.Properties.html#8261" class="Function">fromℕ&lt;-injective</a> <a id="8278" class="Symbol">:</a> <a id="8280" class="Symbol">∀</a> <a id="8282" href="Data.Fin.Properties.html#8282" class="Bound">m</a> <a id="8284" href="Data.Fin.Properties.html#8284" class="Bound">n</a> <a id="8286" class="Symbol">{</a><a id="8287" href="Data.Fin.Properties.html#8287" class="Bound">o</a><a id="8288" class="Symbol">}</a> <a id="8290" class="Symbol">→</a> <a id="8292" class="Symbol">.(</a><a id="8294" href="Data.Fin.Properties.html#8294" class="Bound">m&lt;o</a> <a id="8298" class="Symbol">:</a> <a id="8300" href="Data.Fin.Properties.html#8282" class="Bound">m</a> <a id="8302" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="8306" href="Data.Fin.Properties.html#8287" class="Bound">o</a><a id="8307" class="Symbol">)</a> <a id="8309" class="Symbol">.(</a><a id="8311" href="Data.Fin.Properties.html#8311" class="Bound">n&lt;o</a> <a id="8315" class="Symbol">:</a> <a id="8317" href="Data.Fin.Properties.html#8284" class="Bound">n</a> <a id="8319" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="8323" href="Data.Fin.Properties.html#8287" class="Bound">o</a><a id="8324" class="Symbol">)</a> <a id="8326" class="Symbol">→</a>
                   <a id="8347" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="8354" href="Data.Fin.Properties.html#8294" class="Bound">m&lt;o</a> <a id="8358" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8360" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="8367" href="Data.Fin.Properties.html#8311" class="Bound">n&lt;o</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Data.Fin.Properties.html#8282" class="Bound">m</a> <a id="8375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8377" href="Data.Fin.Properties.html#8284" class="Bound">n</a>
<a id="8379" href="Data.Fin.Properties.html#8261" class="Function">fromℕ&lt;-injective</a> <a id="8396" class="Number">0</a>       <a id="8404" class="Number">0</a>                   <a id="8424" class="Symbol">_</a>   <a id="8428" class="Symbol">_</a>   <a id="8432" class="Symbol">_</a>  <a id="8435" class="Symbol">=</a> <a id="8437" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8442" href="Data.Fin.Properties.html#8261" class="Function">fromℕ&lt;-injective</a> <a id="8459" class="Number">0</a>       <a id="8467" class="Symbol">(</a><a id="8468" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8472" class="Symbol">_)</a> <a id="8475" class="Symbol">{</a><a id="8476" class="Argument">o</a> <a id="8478" class="Symbol">=</a> <a id="8480" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8484" class="Symbol">_}</a> <a id="8487" class="Symbol">_</a> <a id="8489" class="Symbol">_</a> <a id="8491" class="Symbol">()</a>
<a id="8494" href="Data.Fin.Properties.html#8261" class="Function">fromℕ&lt;-injective</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8516" class="Symbol">_)</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8524" class="Symbol">_)</a> <a id="8527" class="Symbol">{</a><a id="8528" class="Argument">o</a> <a id="8530" class="Symbol">=</a> <a id="8532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8536" class="Symbol">_}</a> <a id="8539" href="Data.Fin.Properties.html#8539" class="Bound">m&lt;n</a> <a id="8543" href="Data.Fin.Properties.html#8543" class="Bound">n&lt;o</a> <a id="8547" href="Data.Fin.Properties.html#8547" class="Bound">r</a>
  <a id="8551" class="Symbol">=</a> <a id="8553" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="8558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8562" class="Symbol">(</a><a id="8563" href="Data.Fin.Properties.html#8261" class="Function">fromℕ&lt;-injective</a> <a id="8580" class="Symbol">_</a> <a id="8582" class="Symbol">_</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8593" href="Data.Fin.Properties.html#8539" class="Bound">m&lt;n</a><a id="8596" class="Symbol">)</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8607" href="Data.Fin.Properties.html#8543" class="Bound">n&lt;o</a><a id="8610" class="Symbol">)</a> <a id="8612" class="Symbol">(</a><a id="8613" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="8627" href="Data.Fin.Properties.html#8547" class="Bound">r</a><a id="8628" class="Symbol">))</a>

<a id="8632" class="Comment">------------------------------------------------------------------------</a>
<a id="8705" class="Comment">-- fromℕ&lt;″</a>
<a id="8716" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;≡fromℕ&lt;″"></a><a id="8790" href="Data.Fin.Properties.html#8790" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="8805" class="Symbol">:</a> <a id="8807" class="Symbol">∀</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Data.Fin.Properties.html#8810" class="Bound">m&lt;n</a> <a id="8814" class="Symbol">:</a> <a id="8816" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="8818" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="8822" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="8823" class="Symbol">)</a> <a id="8825" class="Symbol">(</a><a id="8826" href="Data.Fin.Properties.html#8826" class="Bound">m&lt;″n</a> <a id="8831" class="Symbol">:</a> <a id="8833" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="8835" href="Data.Nat.Base.html#8306" class="Function Operator">ℕ.&lt;″</a> <a id="8840" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="8841" class="Symbol">)</a> <a id="8843" class="Symbol">→</a>
                 <a id="8862" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="8869" href="Data.Fin.Properties.html#8810" class="Bound">m&lt;n</a> <a id="8873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8875" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="8883" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="8885" href="Data.Fin.Properties.html#8826" class="Bound">m&lt;″n</a>
<a id="8890" href="Data.Fin.Properties.html#8790" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="8905" class="Symbol">{</a><a id="8906" class="Argument">m</a> <a id="8908" class="Symbol">=</a> <a id="8910" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8914" class="Symbol">}</a>  <a id="8917" href="Data.Fin.Properties.html#8917" class="Bound">m&lt;n</a> <a id="8921" class="Symbol">(</a><a id="8922" href="Data.Nat.Base.html#8511" class="InductiveConstructor">ℕ.&lt;″-offset</a> <a id="8934" class="Symbol">_)</a> <a id="8937" class="Symbol">=</a> <a id="8939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8944" href="Data.Fin.Properties.html#8790" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="8959" class="Symbol">{</a><a id="8960" class="Argument">m</a> <a id="8962" class="Symbol">=</a> <a id="8964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8968" href="Data.Fin.Properties.html#8968" class="Bound">m</a><a id="8969" class="Symbol">}</a> <a id="8971" href="Data.Fin.Properties.html#8971" class="Bound">m&lt;n</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Data.Nat.Base.html#8511" class="InductiveConstructor">ℕ.&lt;″-offset</a> <a id="8988" class="Symbol">_)</a>
  <a id="8993" class="Symbol">=</a> <a id="8995" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9000" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9004" class="Symbol">(</a><a id="9005" href="Data.Fin.Properties.html#8790" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9020" class="Symbol">(</a><a id="9021" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9029" href="Data.Fin.Properties.html#8971" class="Bound">m&lt;n</a><a id="9032" class="Symbol">)</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Data.Nat.Base.html#8511" class="InductiveConstructor">ℕ.&lt;″-offset</a> <a id="9047" class="Symbol">_))</a>

<a id="toℕ-fromℕ&lt;″"></a><a id="9052" href="Data.Fin.Properties.html#9052" class="Function">toℕ-fromℕ&lt;″</a> <a id="9064" class="Symbol">:</a> <a id="9066" class="Symbol">∀</a> <a id="9068" class="Symbol">(</a><a id="9069" href="Data.Fin.Properties.html#9069" class="Bound">m&lt;n</a> <a id="9073" class="Symbol">:</a> <a id="9075" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9077" href="Data.Nat.Base.html#8306" class="Function Operator">ℕ.&lt;″</a> <a id="9082" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="9083" class="Symbol">)</a> <a id="9085" class="Symbol">→</a> <a id="9087" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9091" class="Symbol">(</a><a id="9092" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="9100" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9102" href="Data.Fin.Properties.html#9069" class="Bound">m&lt;n</a><a id="9105" class="Symbol">)</a> <a id="9107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9109" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a>
<a id="9111" href="Data.Fin.Properties.html#9052" class="Function">toℕ-fromℕ&lt;″</a> <a id="9123" class="Symbol">{</a><a id="9124" href="Data.Fin.Properties.html#9124" class="Bound">m</a><a id="9125" class="Symbol">}</a> <a id="9127" class="Symbol">{</a><a id="9128" href="Data.Fin.Properties.html#9128" class="Bound">n</a><a id="9129" class="Symbol">}</a> <a id="9131" href="Data.Fin.Properties.html#9131" class="Bound">m&lt;n</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="9145" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9149" class="Symbol">(</a><a id="9150" href="Data.Fin.Base.html#2095" class="Function">fromℕ&lt;″</a> <a id="9158" href="Data.Fin.Properties.html#9124" class="Bound">m</a> <a id="9160" href="Data.Fin.Properties.html#9131" class="Bound">m&lt;n</a><a id="9163" class="Symbol">)</a>  <a id="9166" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9169" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9174" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9178" class="Symbol">(</a><a id="9179" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9183" class="Symbol">(</a><a id="9184" href="Data.Fin.Properties.html#8790" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Data.Nat.Properties.html#64822" class="Function">ℕₚ.≤″⇒≤</a> <a id="9208" href="Data.Fin.Properties.html#9131" class="Bound">m&lt;n</a><a id="9211" class="Symbol">)</a> <a id="9213" href="Data.Fin.Properties.html#9131" class="Bound">m&lt;n</a><a id="9216" class="Symbol">))</a> <a id="9219" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9223" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9227" class="Symbol">(</a><a id="9228" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="9235" class="Symbol">_)</a>       <a id="9244" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9247" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="9258" class="Symbol">(</a><a id="9259" href="Data.Nat.Properties.html#64822" class="Function">ℕₚ.≤″⇒≤</a> <a id="9267" href="Data.Fin.Properties.html#9131" class="Bound">m&lt;n</a><a id="9270" class="Symbol">)</a> <a id="9272" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9276" href="Data.Fin.Properties.html#9124" class="Bound">m</a>                    <a id="9297" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="9301" class="Keyword">where</a> <a id="9307" class="Keyword">open</a> <a id="9312" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="9325" class="Comment">------------------------------------------------------------------------</a>
<a id="9398" class="Comment">-- Properties of cast</a>
<a id="9420" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-cast"></a><a id="9494" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="9503" class="Symbol">:</a> <a id="9505" class="Symbol">∀</a> <a id="9507" class="Symbol">.(</a><a id="9509" href="Data.Fin.Properties.html#9509" class="Bound">eq</a> <a id="9512" class="Symbol">:</a> <a id="9514" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9518" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="9519" class="Symbol">)</a> <a id="9521" class="Symbol">(</a><a id="9522" href="Data.Fin.Properties.html#9522" class="Bound">k</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9530" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="9531" class="Symbol">)</a> <a id="9533" class="Symbol">→</a> <a id="9535" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9539" class="Symbol">(</a><a id="9540" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="9545" href="Data.Fin.Properties.html#9509" class="Bound">eq</a> <a id="9548" href="Data.Fin.Properties.html#9522" class="Bound">k</a><a id="9549" class="Symbol">)</a> <a id="9551" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9553" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9557" href="Data.Fin.Properties.html#9522" class="Bound">k</a>
<a id="9559" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="9568" class="Symbol">{</a><a id="9569" class="Argument">n</a> <a id="9571" class="Symbol">=</a> <a id="9573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9577" href="Data.Fin.Properties.html#9577" class="Bound">n</a><a id="9578" class="Symbol">}</a> <a id="9580" href="Data.Fin.Properties.html#9580" class="Bound">eq</a> <a id="9583" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="9591" class="Symbol">=</a> <a id="9593" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9598" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="9607" class="Symbol">{</a><a id="9608" class="Argument">n</a> <a id="9610" class="Symbol">=</a> <a id="9612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9616" href="Data.Fin.Properties.html#9616" class="Bound">n</a><a id="9617" class="Symbol">}</a> <a id="9619" href="Data.Fin.Properties.html#9619" class="Bound">eq</a> <a id="9622" class="Symbol">(</a><a id="9623" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9627" href="Data.Fin.Properties.html#9627" class="Bound">k</a><a id="9628" class="Symbol">)</a> <a id="9630" class="Symbol">=</a> <a id="9632" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="9651" class="Symbol">(</a><a id="9652" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9657" href="Data.Nat.Base.html#5266" class="Function">ℕ.pred</a> <a id="9664" href="Data.Fin.Properties.html#9619" class="Bound">eq</a><a id="9666" class="Symbol">)</a> <a id="9668" href="Data.Fin.Properties.html#9627" class="Bound">k</a><a id="9669" class="Symbol">)</a>

<a id="cast-is-id"></a><a id="9672" href="Data.Fin.Properties.html#9672" class="Function">cast-is-id</a> <a id="9683" class="Symbol">:</a> <a id="9685" class="Symbol">.(</a><a id="9687" href="Data.Fin.Properties.html#9687" class="Bound">eq</a> <a id="9690" class="Symbol">:</a> <a id="9692" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9694" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9696" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">(</a><a id="9700" href="Data.Fin.Properties.html#9700" class="Bound">k</a> <a id="9702" class="Symbol">:</a> <a id="9704" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9708" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="9709" class="Symbol">)</a> <a id="9711" class="Symbol">→</a> <a id="9713" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="9718" href="Data.Fin.Properties.html#9687" class="Bound">eq</a> <a id="9721" href="Data.Fin.Properties.html#9700" class="Bound">k</a> <a id="9723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9725" href="Data.Fin.Properties.html#9700" class="Bound">k</a>
<a id="9727" href="Data.Fin.Properties.html#9672" class="Function">cast-is-id</a> <a id="9738" href="Data.Fin.Properties.html#9738" class="Bound">eq</a> <a id="9741" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="9749" class="Symbol">=</a> <a id="9751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9756" href="Data.Fin.Properties.html#9672" class="Function">cast-is-id</a> <a id="9767" href="Data.Fin.Properties.html#9767" class="Bound">eq</a> <a id="9770" class="Symbol">(</a><a id="9771" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9775" href="Data.Fin.Properties.html#9775" class="Bound">k</a><a id="9776" class="Symbol">)</a> <a id="9778" class="Symbol">=</a> <a id="9780" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9785" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Data.Fin.Properties.html#9672" class="Function">cast-is-id</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Data.Nat.Properties.html#2703" class="Function">ℕₚ.suc-injective</a> <a id="9819" href="Data.Fin.Properties.html#9767" class="Bound">eq</a><a id="9821" class="Symbol">)</a> <a id="9823" href="Data.Fin.Properties.html#9775" class="Bound">k</a><a id="9824" class="Symbol">)</a>

<a id="subst-is-cast"></a><a id="9827" href="Data.Fin.Properties.html#9827" class="Function">subst-is-cast</a> <a id="9841" class="Symbol">:</a> <a id="9843" class="Symbol">(</a><a id="9844" href="Data.Fin.Properties.html#9844" class="Bound">eq</a> <a id="9847" class="Symbol">:</a> <a id="9849" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9851" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9853" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="9854" class="Symbol">)</a> <a id="9856" class="Symbol">(</a><a id="9857" href="Data.Fin.Properties.html#9857" class="Bound">k</a> <a id="9859" class="Symbol">:</a> <a id="9861" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9865" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="9866" class="Symbol">)</a> <a id="9868" class="Symbol">→</a> <a id="9870" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="9876" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9880" href="Data.Fin.Properties.html#9844" class="Bound">eq</a> <a id="9883" href="Data.Fin.Properties.html#9857" class="Bound">k</a> <a id="9885" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9887" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="9892" href="Data.Fin.Properties.html#9844" class="Bound">eq</a> <a id="9895" href="Data.Fin.Properties.html#9857" class="Bound">k</a>
<a id="9897" href="Data.Fin.Properties.html#9827" class="Function">subst-is-cast</a> <a id="9911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9916" href="Data.Fin.Properties.html#9916" class="Bound">k</a> <a id="9918" class="Symbol">=</a> <a id="9920" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9924" class="Symbol">(</a><a id="9925" href="Data.Fin.Properties.html#9672" class="Function">cast-is-id</a> <a id="9936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9941" href="Data.Fin.Properties.html#9916" class="Bound">k</a><a id="9942" class="Symbol">)</a>

<a id="cast-trans"></a><a id="9945" href="Data.Fin.Properties.html#9945" class="Function">cast-trans</a> <a id="9956" class="Symbol">:</a> <a id="9958" class="Symbol">.(</a><a id="9960" href="Data.Fin.Properties.html#9960" class="Bound">eq₁</a> <a id="9964" class="Symbol">:</a> <a id="9966" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="9968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9970" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="9971" class="Symbol">)</a> <a id="9973" class="Symbol">.(</a><a id="9975" href="Data.Fin.Properties.html#9975" class="Bound">eq₂</a> <a id="9979" class="Symbol">:</a> <a id="9981" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="9983" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9985" href="Data.Fin.Properties.html#2709" class="Generalizable">o</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">(</a><a id="9989" href="Data.Fin.Properties.html#9989" class="Bound">k</a> <a id="9991" class="Symbol">:</a> <a id="9993" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9997" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="9998" class="Symbol">)</a> <a id="10000" class="Symbol">→</a>
             <a id="10015" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="10020" href="Data.Fin.Properties.html#9975" class="Bound">eq₂</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="10030" href="Data.Fin.Properties.html#9960" class="Bound">eq₁</a> <a id="10034" href="Data.Fin.Properties.html#9989" class="Bound">k</a><a id="10035" class="Symbol">)</a> <a id="10037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10039" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="10051" href="Data.Fin.Properties.html#9960" class="Bound">eq₁</a> <a id="10055" href="Data.Fin.Properties.html#9975" class="Bound">eq₂</a><a id="10058" class="Symbol">)</a> <a id="10060" href="Data.Fin.Properties.html#9989" class="Bound">k</a>
<a id="10062" href="Data.Fin.Properties.html#9945" class="Function">cast-trans</a> <a id="10073" class="Symbol">{</a><a id="10074" class="Argument">m</a> <a id="10076" class="Symbol">=</a> <a id="10078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10082" class="Symbol">_}</a> <a id="10085" class="Symbol">{</a><a id="10086" class="Argument">n</a> <a id="10088" class="Symbol">=</a> <a id="10090" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10094" class="Symbol">_}</a> <a id="10097" class="Symbol">{</a><a id="10098" class="Argument">o</a> <a id="10100" class="Symbol">=</a> <a id="10102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10106" class="Symbol">_}</a> <a id="10109" href="Data.Fin.Properties.html#10109" class="Bound">eq₁</a> <a id="10113" href="Data.Fin.Properties.html#10113" class="Bound">eq₂</a> <a id="10117" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="10122" class="Symbol">=</a> <a id="10124" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10129" href="Data.Fin.Properties.html#9945" class="Function">cast-trans</a> <a id="10140" class="Symbol">{</a><a id="10141" class="Argument">m</a> <a id="10143" class="Symbol">=</a> <a id="10145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10149" class="Symbol">_}</a> <a id="10152" class="Symbol">{</a><a id="10153" class="Argument">n</a> <a id="10155" class="Symbol">=</a> <a id="10157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10161" class="Symbol">_}</a> <a id="10164" class="Symbol">{</a><a id="10165" class="Argument">o</a> <a id="10167" class="Symbol">=</a> <a id="10169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10173" class="Symbol">_}</a> <a id="10176" href="Data.Fin.Properties.html#10176" class="Bound">eq₁</a> <a id="10180" href="Data.Fin.Properties.html#10180" class="Bound">eq₂</a> <a id="10184" class="Symbol">(</a><a id="10185" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="10189" href="Data.Fin.Properties.html#10189" class="Bound">k</a><a id="10190" class="Symbol">)</a> <a id="10192" class="Symbol">=</a>
  <a id="10196" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="10201" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Data.Fin.Properties.html#9945" class="Function">cast-trans</a> <a id="10217" class="Symbol">(</a><a id="10218" href="Data.Nat.Properties.html#2703" class="Function">ℕₚ.suc-injective</a> <a id="10235" href="Data.Fin.Properties.html#10176" class="Bound">eq₁</a><a id="10238" class="Symbol">)</a> <a id="10240" class="Symbol">(</a><a id="10241" href="Data.Nat.Properties.html#2703" class="Function">ℕₚ.suc-injective</a> <a id="10258" href="Data.Fin.Properties.html#10180" class="Bound">eq₂</a><a id="10261" class="Symbol">)</a> <a id="10263" href="Data.Fin.Properties.html#10189" class="Bound">k</a><a id="10264" class="Symbol">)</a>

<a id="10267" class="Comment">------------------------------------------------------------------------</a>
<a id="10340" class="Comment">-- Properties of _≤_</a>
<a id="10361" class="Comment">------------------------------------------------------------------------</a>
<a id="10434" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="10460" href="Data.Fin.Properties.html#10460" class="Function">≤-reflexive</a> <a id="10472" class="Symbol">:</a> <a id="10474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10478" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10480" class="Symbol">(</a><a id="10481" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10485" class="Symbol">{</a><a id="10486" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10487" class="Symbol">})</a>
<a id="10490" href="Data.Fin.Properties.html#10460" class="Function">≤-reflexive</a> <a id="10502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10507" class="Symbol">=</a> <a id="10509" href="Data.Nat.Properties.html#5242" class="Function">ℕₚ.≤-refl</a>

<a id="≤-refl"></a><a id="10520" href="Data.Fin.Properties.html#10520" class="Function">≤-refl</a> <a id="10527" class="Symbol">:</a> <a id="10529" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="10539" class="Symbol">(</a><a id="10540" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10544" class="Symbol">{</a><a id="10545" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10546" class="Symbol">})</a>
<a id="10549" href="Data.Fin.Properties.html#10520" class="Function">≤-refl</a> <a id="10556" class="Symbol">=</a> <a id="10558" href="Data.Fin.Properties.html#10460" class="Function">≤-reflexive</a> <a id="10570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="10576" href="Data.Fin.Properties.html#10576" class="Function">≤-trans</a> <a id="10584" class="Symbol">:</a> <a id="10586" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="10597" class="Symbol">(</a><a id="10598" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10602" class="Symbol">{</a><a id="10603" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10604" class="Symbol">})</a>
<a id="10607" href="Data.Fin.Properties.html#10576" class="Function">≤-trans</a> <a id="10615" class="Symbol">=</a> <a id="10617" href="Data.Nat.Properties.html#5425" class="Function">ℕₚ.≤-trans</a>

<a id="≤-antisym"></a><a id="10629" href="Data.Fin.Properties.html#10629" class="Function">≤-antisym</a> <a id="10639" class="Symbol">:</a> <a id="10641" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="10655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10659" class="Symbol">(</a><a id="10660" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10664" class="Symbol">{</a><a id="10665" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10666" class="Symbol">})</a>
<a id="10669" href="Data.Fin.Properties.html#10629" class="Function">≤-antisym</a> <a id="10679" href="Data.Fin.Properties.html#10679" class="Bound">x≤y</a> <a id="10683" href="Data.Fin.Properties.html#10683" class="Bound">y≤x</a> <a id="10687" class="Symbol">=</a> <a id="10689" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="10703" class="Symbol">(</a><a id="10704" href="Data.Nat.Properties.html#5292" class="Function">ℕₚ.≤-antisym</a> <a id="10717" href="Data.Fin.Properties.html#10679" class="Bound">x≤y</a> <a id="10721" href="Data.Fin.Properties.html#10683" class="Bound">y≤x</a><a id="10724" class="Symbol">)</a>

<a id="≤-total"></a><a id="10727" href="Data.Fin.Properties.html#10727" class="Function">≤-total</a> <a id="10735" class="Symbol">:</a> <a id="10737" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="10743" class="Symbol">(</a><a id="10744" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10748" class="Symbol">{</a><a id="10749" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10750" class="Symbol">})</a>
<a id="10753" href="Data.Fin.Properties.html#10727" class="Function">≤-total</a> <a id="10761" href="Data.Fin.Properties.html#10761" class="Bound">x</a> <a id="10763" href="Data.Fin.Properties.html#10763" class="Bound">y</a> <a id="10765" class="Symbol">=</a> <a id="10767" href="Data.Nat.Properties.html#5537" class="Function">ℕₚ.≤-total</a> <a id="10778" class="Symbol">(</a><a id="10779" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="10783" href="Data.Fin.Properties.html#10761" class="Bound">x</a><a id="10784" class="Symbol">)</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="10791" href="Data.Fin.Properties.html#10763" class="Bound">y</a><a id="10792" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="10795" href="Data.Fin.Properties.html#10795" class="Function">≤-irrelevant</a> <a id="10808" class="Symbol">:</a> <a id="10810" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="10821" class="Symbol">(</a><a id="10822" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10826" class="Symbol">{</a><a id="10827" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="10828" class="Symbol">}</a> <a id="10830" class="Symbol">{</a><a id="10831" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10832" class="Symbol">})</a>
<a id="10835" href="Data.Fin.Properties.html#10795" class="Function">≤-irrelevant</a> <a id="10848" class="Symbol">=</a> <a id="10850" href="Data.Nat.Properties.html#5684" class="Function">ℕₚ.≤-irrelevant</a>

<a id="10867" class="Keyword">infix</a> <a id="10873" class="Number">4</a> <a id="10875" href="Data.Fin.Properties.html#10886" class="Function Operator">_≤?_</a> <a id="10880" href="Data.Fin.Properties.html#10947" class="Function Operator">_&lt;?_</a>

<a id="_≤?_"></a><a id="10886" href="Data.Fin.Properties.html#10886" class="Function Operator">_≤?_</a> <a id="10891" class="Symbol">:</a> <a id="10893" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="10905" class="Symbol">(</a><a id="10906" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="10910" class="Symbol">{</a><a id="10911" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="10912" class="Symbol">}</a> <a id="10914" class="Symbol">{</a><a id="10915" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10916" class="Symbol">})</a>
<a id="10919" href="Data.Fin.Properties.html#10919" class="Bound">a</a> <a id="10921" href="Data.Fin.Properties.html#10886" class="Function Operator">≤?</a> <a id="10924" href="Data.Fin.Properties.html#10924" class="Bound">b</a> <a id="10926" class="Symbol">=</a> <a id="10928" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="10932" href="Data.Fin.Properties.html#10919" class="Bound">a</a> <a id="10934" href="Data.Nat.Properties.html#6146" class="Function Operator">ℕₚ.≤?</a> <a id="10940" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="10944" href="Data.Fin.Properties.html#10924" class="Bound">b</a>

<a id="_&lt;?_"></a><a id="10947" href="Data.Fin.Properties.html#10947" class="Function Operator">_&lt;?_</a> <a id="10952" class="Symbol">:</a> <a id="10954" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="10966" class="Symbol">(</a><a id="10967" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="10971" class="Symbol">{</a><a id="10972" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="10973" class="Symbol">}</a> <a id="10975" class="Symbol">{</a><a id="10976" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="10977" class="Symbol">})</a>
<a id="10980" href="Data.Fin.Properties.html#10980" class="Bound">m</a> <a id="10982" href="Data.Fin.Properties.html#10947" class="Function Operator">&lt;?</a> <a id="10985" href="Data.Fin.Properties.html#10985" class="Bound">n</a> <a id="10987" class="Symbol">=</a> <a id="10989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10993" class="Symbol">(</a><a id="10994" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="10998" href="Data.Fin.Properties.html#10980" class="Bound">m</a><a id="10999" class="Symbol">)</a> <a id="11001" href="Data.Nat.Properties.html#6146" class="Function Operator">ℕₚ.≤?</a> <a id="11007" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="11011" href="Data.Fin.Properties.html#10985" class="Bound">n</a>

<a id="11014" class="Comment">------------------------------------------------------------------------</a>
<a id="11087" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="11102" href="Data.Fin.Properties.html#11102" class="Function">≤-isPreorder</a> <a id="11115" class="Symbol">:</a> <a id="11117" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="11128" class="Symbol">{</a><a id="11129" class="Argument">A</a> <a id="11131" class="Symbol">=</a> <a id="11133" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11137" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="11138" class="Symbol">}</a> <a id="11140" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11144" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a>
<a id="11148" href="Data.Fin.Properties.html#11102" class="Function">≤-isPreorder</a> <a id="11161" class="Symbol">=</a> <a id="11163" class="Keyword">record</a>
  <a id="11172" class="Symbol">{</a> <a id="11174" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="11188" class="Symbol">=</a> <a id="11190" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">P.isEquivalence</a>
  <a id="11208" class="Symbol">;</a> <a id="11210" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="11224" class="Symbol">=</a> <a id="11226" href="Data.Fin.Properties.html#10460" class="Function">≤-reflexive</a>
  <a id="11240" class="Symbol">;</a> <a id="11242" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="11256" class="Symbol">=</a> <a id="11258" href="Data.Fin.Properties.html#10576" class="Function">≤-trans</a>
  <a id="11268" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="11271" href="Data.Fin.Properties.html#11271" class="Function">≤-isPartialOrder</a> <a id="11288" class="Symbol">:</a> <a id="11290" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="11305" class="Symbol">{</a><a id="11306" class="Argument">A</a> <a id="11308" class="Symbol">=</a> <a id="11310" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11314" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="11315" class="Symbol">}</a> <a id="11317" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11321" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a>
<a id="11325" href="Data.Fin.Properties.html#11271" class="Function">≤-isPartialOrder</a> <a id="11342" class="Symbol">=</a> <a id="11344" class="Keyword">record</a>
  <a id="11353" class="Symbol">{</a> <a id="11355" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="11366" class="Symbol">=</a> <a id="11368" href="Data.Fin.Properties.html#11102" class="Function">≤-isPreorder</a>
  <a id="11383" class="Symbol">;</a> <a id="11385" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="11396" class="Symbol">=</a> <a id="11398" href="Data.Fin.Properties.html#10629" class="Function">≤-antisym</a>
  <a id="11410" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="11413" href="Data.Fin.Properties.html#11413" class="Function">≤-isTotalOrder</a> <a id="11428" class="Symbol">:</a> <a id="11430" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="11443" class="Symbol">{</a><a id="11444" class="Argument">A</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11452" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="11453" class="Symbol">}</a> <a id="11455" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11459" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a>
<a id="11463" href="Data.Fin.Properties.html#11413" class="Function">≤-isTotalOrder</a> <a id="11478" class="Symbol">=</a> <a id="11480" class="Keyword">record</a>
  <a id="11489" class="Symbol">{</a> <a id="11491" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="11506" class="Symbol">=</a> <a id="11508" href="Data.Fin.Properties.html#11271" class="Function">≤-isPartialOrder</a>
  <a id="11527" class="Symbol">;</a> <a id="11529" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="11544" class="Symbol">=</a> <a id="11546" href="Data.Fin.Properties.html#10727" class="Function">≤-total</a>
  <a id="11556" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="11559" href="Data.Fin.Properties.html#11559" class="Function">≤-isDecTotalOrder</a> <a id="11577" class="Symbol">:</a> <a id="11579" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="11595" class="Symbol">{</a><a id="11596" class="Argument">A</a> <a id="11598" class="Symbol">=</a> <a id="11600" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11604" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="11605" class="Symbol">}</a> <a id="11607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11611" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a>
<a id="11615" href="Data.Fin.Properties.html#11559" class="Function">≤-isDecTotalOrder</a> <a id="11633" class="Symbol">=</a> <a id="11635" class="Keyword">record</a>
  <a id="11644" class="Symbol">{</a> <a id="11646" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="11659" class="Symbol">=</a> <a id="11661" href="Data.Fin.Properties.html#11413" class="Function">≤-isTotalOrder</a>
  <a id="11678" class="Symbol">;</a> <a id="11680" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="11693" class="Symbol">=</a> <a id="11695" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a>
  <a id="11701" class="Symbol">;</a> <a id="11703" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="11716" class="Symbol">=</a> <a id="11718" href="Data.Fin.Properties.html#10886" class="Function Operator">_≤?_</a>
  <a id="11725" class="Symbol">}</a>

<a id="11728" class="Comment">------------------------------------------------------------------------</a>
<a id="11801" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="11813" href="Data.Fin.Properties.html#11813" class="Function">≤-preorder</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11828" class="Symbol">→</a> <a id="11830" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="11839" class="Symbol">_</a> <a id="11841" class="Symbol">_</a> <a id="11843" class="Symbol">_</a>
<a id="11845" href="Data.Fin.Properties.html#11813" class="Function">≤-preorder</a> <a id="11856" href="Data.Fin.Properties.html#11856" class="Bound">n</a> <a id="11858" class="Symbol">=</a> <a id="11860" class="Keyword">record</a>
  <a id="11869" class="Symbol">{</a> <a id="11871" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="11882" class="Symbol">=</a> <a id="11884" href="Data.Fin.Properties.html#11102" class="Function">≤-isPreorder</a> <a id="11897" class="Symbol">{</a><a id="11898" href="Data.Fin.Properties.html#11856" class="Bound">n</a><a id="11899" class="Symbol">}</a>
  <a id="11903" class="Symbol">}</a>

<a id="≤-poset"></a><a id="11906" href="Data.Fin.Properties.html#11906" class="Function">≤-poset</a> <a id="11914" class="Symbol">:</a> <a id="11916" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11918" class="Symbol">→</a> <a id="11920" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="11926" class="Symbol">_</a> <a id="11928" class="Symbol">_</a> <a id="11930" class="Symbol">_</a>
<a id="11932" href="Data.Fin.Properties.html#11906" class="Function">≤-poset</a> <a id="11940" href="Data.Fin.Properties.html#11940" class="Bound">n</a> <a id="11942" class="Symbol">=</a> <a id="11944" class="Keyword">record</a>
  <a id="11953" class="Symbol">{</a> <a id="11955" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="11970" class="Symbol">=</a> <a id="11972" href="Data.Fin.Properties.html#11271" class="Function">≤-isPartialOrder</a> <a id="11989" class="Symbol">{</a><a id="11990" href="Data.Fin.Properties.html#11940" class="Bound">n</a><a id="11991" class="Symbol">}</a>
  <a id="11995" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="11998" href="Data.Fin.Properties.html#11998" class="Function">≤-totalOrder</a> <a id="12011" class="Symbol">:</a> <a id="12013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12015" class="Symbol">→</a> <a id="12017" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="12028" class="Symbol">_</a> <a id="12030" class="Symbol">_</a> <a id="12032" class="Symbol">_</a>
<a id="12034" href="Data.Fin.Properties.html#11998" class="Function">≤-totalOrder</a> <a id="12047" href="Data.Fin.Properties.html#12047" class="Bound">n</a> <a id="12049" class="Symbol">=</a> <a id="12051" class="Keyword">record</a>
  <a id="12060" class="Symbol">{</a> <a id="12062" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="12075" class="Symbol">=</a> <a id="12077" href="Data.Fin.Properties.html#11413" class="Function">≤-isTotalOrder</a> <a id="12092" class="Symbol">{</a><a id="12093" href="Data.Fin.Properties.html#12047" class="Bound">n</a><a id="12094" class="Symbol">}</a>
  <a id="12098" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="12101" href="Data.Fin.Properties.html#12101" class="Function">≤-decTotalOrder</a> <a id="12117" class="Symbol">:</a> <a id="12119" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12121" class="Symbol">→</a> <a id="12123" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="12137" class="Symbol">_</a> <a id="12139" class="Symbol">_</a> <a id="12141" class="Symbol">_</a>
<a id="12143" href="Data.Fin.Properties.html#12101" class="Function">≤-decTotalOrder</a> <a id="12159" href="Data.Fin.Properties.html#12159" class="Bound">n</a> <a id="12161" class="Symbol">=</a> <a id="12163" class="Keyword">record</a>
  <a id="12172" class="Symbol">{</a> <a id="12174" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="12190" class="Symbol">=</a> <a id="12192" href="Data.Fin.Properties.html#11559" class="Function">≤-isDecTotalOrder</a> <a id="12210" class="Symbol">{</a><a id="12211" href="Data.Fin.Properties.html#12159" class="Bound">n</a><a id="12212" class="Symbol">}</a>
  <a id="12216" class="Symbol">}</a>

<a id="12219" class="Comment">------------------------------------------------------------------------</a>
<a id="12292" class="Comment">-- Properties of _&lt;_</a>
<a id="12313" class="Comment">------------------------------------------------------------------------</a>
<a id="12386" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="12412" href="Data.Fin.Properties.html#12412" class="Function">&lt;-irrefl</a> <a id="12421" class="Symbol">:</a> <a id="12423" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="12435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12439" class="Symbol">(</a><a id="12440" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="12444" class="Symbol">{</a><a id="12445" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="12446" class="Symbol">})</a>
<a id="12449" href="Data.Fin.Properties.html#12412" class="Function">&lt;-irrefl</a> <a id="12458" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Data.Nat.Properties.html#9840" class="Function">ℕₚ.&lt;-irrefl</a> <a id="12477" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-asym"></a><a id="12483" href="Data.Fin.Properties.html#12483" class="Function">&lt;-asym</a> <a id="12490" class="Symbol">:</a> <a id="12492" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="12503" class="Symbol">(</a><a id="12504" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="12508" class="Symbol">{</a><a id="12509" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="12510" class="Symbol">})</a>
<a id="12513" href="Data.Fin.Properties.html#12483" class="Function">&lt;-asym</a> <a id="12520" class="Symbol">=</a> <a id="12522" href="Data.Nat.Properties.html#9916" class="Function">ℕₚ.&lt;-asym</a>

<a id="&lt;-trans"></a><a id="12533" href="Data.Fin.Properties.html#12533" class="Function">&lt;-trans</a> <a id="12541" class="Symbol">:</a> <a id="12543" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="12559" class="Symbol">{</a><a id="12560" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="12561" class="Symbol">})</a>
<a id="12564" href="Data.Fin.Properties.html#12533" class="Function">&lt;-trans</a> <a id="12572" class="Symbol">=</a> <a id="12574" href="Data.Nat.Properties.html#9985" class="Function">ℕₚ.&lt;-trans</a>

<a id="&lt;-cmp"></a><a id="12586" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12592" class="Symbol">:</a> <a id="12594" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="12607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12611" class="Symbol">(</a><a id="12612" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="12616" class="Symbol">{</a><a id="12617" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="12618" class="Symbol">})</a>
<a id="12621" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12627" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="12635" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="12643" class="Symbol">=</a> <a id="12645" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="12650" class="Symbol">(λ())</a> <a id="12656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="12662" class="Symbol">(λ())</a>
<a id="12668" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12674" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="12682" class="Symbol">(</a><a id="12683" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="12687" href="Data.Fin.Properties.html#12687" class="Bound">j</a><a id="12688" class="Symbol">)</a> <a id="12690" class="Symbol">=</a> <a id="12692" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="12697" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>   <a id="12703" class="Symbol">(λ())</a> <a id="12709" class="Symbol">(λ())</a>
<a id="12715" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12721" class="Symbol">(</a><a id="12722" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="12726" href="Data.Fin.Properties.html#12726" class="Bound">i</a><a id="12727" class="Symbol">)</a> <a id="12729" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="12737" class="Symbol">=</a> <a id="12739" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="12744" class="Symbol">(λ())</a> <a id="12750" class="Symbol">(λ())</a> <a id="12756" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="12760" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12766" class="Symbol">(</a><a id="12767" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="12771" href="Data.Fin.Properties.html#12771" class="Bound">i</a><a id="12772" class="Symbol">)</a> <a id="12774" class="Symbol">(</a><a id="12775" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="12779" href="Data.Fin.Properties.html#12779" class="Bound">j</a><a id="12780" class="Symbol">)</a> <a id="12782" class="Keyword">with</a> <a id="12787" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="12793" href="Data.Fin.Properties.html#12771" class="Bound">i</a> <a id="12795" href="Data.Fin.Properties.html#12779" class="Bound">j</a>
<a id="12797" class="Symbol">...</a> <a id="12801" class="Symbol">|</a> <a id="12803" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="12808" href="Data.Fin.Properties.html#12808" class="Bound">i&lt;j</a> <a id="12812" href="Data.Fin.Properties.html#12812" class="Bound">i≢j</a> <a id="12816" href="Data.Fin.Properties.html#12816" class="Bound">j≮i</a> <a id="12820" class="Symbol">=</a> <a id="12822" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="12827" class="Symbol">(</a><a id="12828" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12832" href="Data.Fin.Properties.html#12808" class="Bound">i&lt;j</a><a id="12835" class="Symbol">)</a>     <a id="12841" class="Symbol">(</a><a id="12842" href="Data.Fin.Properties.html#12812" class="Bound">i≢j</a> <a id="12846" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12848" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a><a id="12861" class="Symbol">)</a> <a id="12863" class="Symbol">(</a><a id="12864" href="Data.Fin.Properties.html#12816" class="Bound">j≮i</a> <a id="12868" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12870" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a><a id="12875" class="Symbol">)</a>
<a id="12877" class="Symbol">...</a> <a id="12881" class="Symbol">|</a> <a id="12883" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="12888" href="Data.Fin.Properties.html#12888" class="Bound">i≮j</a> <a id="12892" href="Data.Fin.Properties.html#12892" class="Bound">i≢j</a> <a id="12896" href="Data.Fin.Properties.html#12896" class="Bound">j&lt;i</a> <a id="12900" class="Symbol">=</a> <a id="12902" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="12907" class="Symbol">(</a><a id="12908" href="Data.Fin.Properties.html#12888" class="Bound">i≮j</a> <a id="12912" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12914" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a><a id="12919" class="Symbol">)</a> <a id="12921" class="Symbol">(</a><a id="12922" href="Data.Fin.Properties.html#12892" class="Bound">i≢j</a> <a id="12926" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12928" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a><a id="12941" class="Symbol">)</a> <a id="12943" class="Symbol">(</a><a id="12944" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12948" href="Data.Fin.Properties.html#12896" class="Bound">j&lt;i</a><a id="12951" class="Symbol">)</a>
<a id="12953" class="Symbol">...</a> <a id="12957" class="Symbol">|</a> <a id="12959" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="12964" href="Data.Fin.Properties.html#12964" class="Bound">i≮j</a> <a id="12968" href="Data.Fin.Properties.html#12968" class="Bound">i≡j</a> <a id="12972" href="Data.Fin.Properties.html#12972" class="Bound">j≮i</a> <a id="12976" class="Symbol">=</a> <a id="12978" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Data.Fin.Properties.html#12964" class="Bound">i≮j</a> <a id="12988" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12990" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a><a id="12995" class="Symbol">)</a> <a id="12997" class="Symbol">(</a><a id="12998" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13003" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="13007" href="Data.Fin.Properties.html#12968" class="Bound">i≡j</a><a id="13010" class="Symbol">)</a>        <a id="13019" class="Symbol">(</a><a id="13020" href="Data.Fin.Properties.html#12972" class="Bound">j≮i</a> <a id="13024" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13026" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a><a id="13031" class="Symbol">)</a>

<a id="&lt;-respˡ-≡"></a><a id="13034" href="Data.Fin.Properties.html#13034" class="Function">&lt;-respˡ-≡</a> <a id="13044" class="Symbol">:</a> <a id="13046" class="Symbol">(</a><a id="13047" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="13051" class="Symbol">{</a><a id="13052" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="13053" class="Symbol">}</a> <a id="13055" class="Symbol">{</a><a id="13056" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13057" class="Symbol">})</a> <a id="13060" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="13070" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13074" href="Data.Fin.Properties.html#13034" class="Function">&lt;-respˡ-≡</a> <a id="13084" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13089" href="Data.Fin.Properties.html#13089" class="Bound">x≤y</a> <a id="13093" class="Symbol">=</a> <a id="13095" href="Data.Fin.Properties.html#13089" class="Bound">x≤y</a>

<a id="&lt;-respʳ-≡"></a><a id="13100" href="Data.Fin.Properties.html#13100" class="Function">&lt;-respʳ-≡</a> <a id="13110" class="Symbol">:</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="13117" class="Symbol">{</a><a id="13118" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="13119" class="Symbol">}</a> <a id="13121" class="Symbol">{</a><a id="13122" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13123" class="Symbol">})</a> <a id="13126" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="13136" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13140" href="Data.Fin.Properties.html#13100" class="Function">&lt;-respʳ-≡</a> <a id="13150" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13155" href="Data.Fin.Properties.html#13155" class="Bound">x≤y</a> <a id="13159" class="Symbol">=</a> <a id="13161" href="Data.Fin.Properties.html#13155" class="Bound">x≤y</a>

<a id="&lt;-resp₂-≡"></a><a id="13166" href="Data.Fin.Properties.html#13166" class="Function">&lt;-resp₂-≡</a> <a id="13176" class="Symbol">:</a> <a id="13178" class="Symbol">(</a><a id="13179" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="13183" class="Symbol">{</a><a id="13184" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13185" class="Symbol">})</a> <a id="13188" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="13198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13202" href="Data.Fin.Properties.html#13166" class="Function">&lt;-resp₂-≡</a> <a id="13212" class="Symbol">=</a> <a id="13214" href="Data.Fin.Properties.html#13100" class="Function">&lt;-respʳ-≡</a> <a id="13224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13226" href="Data.Fin.Properties.html#13034" class="Function">&lt;-respˡ-≡</a>

<a id="&lt;-irrelevant"></a><a id="13237" href="Data.Fin.Properties.html#13237" class="Function">&lt;-irrelevant</a> <a id="13250" class="Symbol">:</a> <a id="13252" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="13263" class="Symbol">(</a><a id="13264" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a> <a id="13268" class="Symbol">{</a><a id="13269" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="13270" class="Symbol">}</a> <a id="13272" class="Symbol">{</a><a id="13273" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13274" class="Symbol">})</a>
<a id="13277" href="Data.Fin.Properties.html#13237" class="Function">&lt;-irrelevant</a> <a id="13290" class="Symbol">=</a> <a id="13292" href="Data.Nat.Properties.html#10939" class="Function">ℕₚ.&lt;-irrelevant</a>

<a id="13309" class="Comment">------------------------------------------------------------------------</a>
<a id="13382" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="13397" href="Data.Fin.Properties.html#13397" class="Function">&lt;-isStrictPartialOrder</a> <a id="13420" class="Symbol">:</a> <a id="13422" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="13443" class="Symbol">{</a><a id="13444" class="Argument">A</a> <a id="13446" class="Symbol">=</a> <a id="13448" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13452" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13453" class="Symbol">}</a> <a id="13455" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13459" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a>
<a id="13463" href="Data.Fin.Properties.html#13397" class="Function">&lt;-isStrictPartialOrder</a> <a id="13486" class="Symbol">=</a> <a id="13488" class="Keyword">record</a>
  <a id="13497" class="Symbol">{</a> <a id="13499" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="13513" class="Symbol">=</a> <a id="13515" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">P.isEquivalence</a>
  <a id="13533" class="Symbol">;</a> <a id="13535" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="13549" class="Symbol">=</a> <a id="13551" href="Data.Fin.Properties.html#12412" class="Function">&lt;-irrefl</a>
  <a id="13562" class="Symbol">;</a> <a id="13564" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="13578" class="Symbol">=</a> <a id="13580" href="Data.Fin.Properties.html#12533" class="Function">&lt;-trans</a>
  <a id="13590" class="Symbol">;</a> <a id="13592" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="13606" class="Symbol">=</a> <a id="13608" href="Data.Fin.Properties.html#13166" class="Function">&lt;-resp₂-≡</a>
  <a id="13620" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="13623" href="Data.Fin.Properties.html#13623" class="Function">&lt;-isStrictTotalOrder</a> <a id="13644" class="Symbol">:</a> <a id="13646" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="13665" class="Symbol">{</a><a id="13666" class="Argument">A</a> <a id="13668" class="Symbol">=</a> <a id="13670" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13674" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="13675" class="Symbol">}</a> <a id="13677" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13681" href="Data.Fin.Base.html#7759" class="Function Operator">_&lt;_</a>
<a id="13685" href="Data.Fin.Properties.html#13623" class="Function">&lt;-isStrictTotalOrder</a> <a id="13706" class="Symbol">=</a> <a id="13708" class="Keyword">record</a>
  <a id="13717" class="Symbol">{</a> <a id="13719" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="13740" class="Symbol">=</a> <a id="13742" href="Data.Fin.Properties.html#13397" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="13767" class="Symbol">;</a> <a id="13769" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="13790" class="Symbol">=</a> <a id="13792" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a>
  <a id="13800" class="Symbol">}</a>

<a id="13803" class="Comment">------------------------------------------------------------------------</a>
<a id="13876" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="13888" href="Data.Fin.Properties.html#13888" class="Function">&lt;-strictPartialOrder</a> <a id="13909" class="Symbol">:</a> <a id="13911" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13913" class="Symbol">→</a> <a id="13915" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="13934" class="Symbol">_</a> <a id="13936" class="Symbol">_</a> <a id="13938" class="Symbol">_</a>
<a id="13940" href="Data.Fin.Properties.html#13888" class="Function">&lt;-strictPartialOrder</a> <a id="13961" href="Data.Fin.Properties.html#13961" class="Bound">n</a> <a id="13963" class="Symbol">=</a> <a id="13965" class="Keyword">record</a>
  <a id="13974" class="Symbol">{</a> <a id="13976" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="13997" class="Symbol">=</a> <a id="13999" href="Data.Fin.Properties.html#13397" class="Function">&lt;-isStrictPartialOrder</a> <a id="14022" class="Symbol">{</a><a id="14023" href="Data.Fin.Properties.html#13961" class="Bound">n</a><a id="14024" class="Symbol">}</a>
  <a id="14028" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="14031" href="Data.Fin.Properties.html#14031" class="Function">&lt;-strictTotalOrder</a> <a id="14050" class="Symbol">:</a> <a id="14052" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14054" class="Symbol">→</a> <a id="14056" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="14073" class="Symbol">_</a> <a id="14075" class="Symbol">_</a> <a id="14077" class="Symbol">_</a>
<a id="14079" href="Data.Fin.Properties.html#14031" class="Function">&lt;-strictTotalOrder</a> <a id="14098" href="Data.Fin.Properties.html#14098" class="Bound">n</a> <a id="14100" class="Symbol">=</a> <a id="14102" class="Keyword">record</a>
  <a id="14111" class="Symbol">{</a> <a id="14113" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="14132" class="Symbol">=</a> <a id="14134" href="Data.Fin.Properties.html#13623" class="Function">&lt;-isStrictTotalOrder</a> <a id="14155" class="Symbol">{</a><a id="14156" href="Data.Fin.Properties.html#14098" class="Bound">n</a><a id="14157" class="Symbol">}</a>
  <a id="14161" class="Symbol">}</a>

<a id="14164" class="Comment">------------------------------------------------------------------------</a>
<a id="14237" class="Comment">-- Other properties</a>

<a id="i&lt;1+i"></a><a id="14258" href="Data.Fin.Properties.html#14258" class="Function">i&lt;1+i</a> <a id="14264" class="Symbol">:</a> <a id="14266" class="Symbol">∀</a> <a id="14268" class="Symbol">(</a><a id="14269" href="Data.Fin.Properties.html#14269" class="Bound">i</a> <a id="14271" class="Symbol">:</a> <a id="14273" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14277" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="14278" class="Symbol">)</a> <a id="14280" class="Symbol">→</a> <a id="14282" href="Data.Fin.Properties.html#14269" class="Bound">i</a> <a id="14284" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="14286" class="InductiveConstructor">suc</a> <a id="14290" href="Data.Fin.Properties.html#14269" class="Bound">i</a>
<a id="14292" href="Data.Fin.Properties.html#14258" class="Function">i&lt;1+i</a> <a id="14298" class="Symbol">=</a> <a id="14300" href="Data.Nat.Properties.html#12280" class="Function">ℕₚ.n&lt;1+n</a> <a id="14309" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14311" href="Data.Fin.Base.html#1262" class="Function">toℕ</a>

<a id="&lt;⇒≢"></a><a id="14316" href="Data.Fin.Properties.html#14316" class="Function">&lt;⇒≢</a> <a id="14320" class="Symbol">:</a> <a id="14322" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="14324" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="14326" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="14328" class="Symbol">→</a> <a id="14330" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="14332" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="14334" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="14336" href="Data.Fin.Properties.html#14316" class="Function">&lt;⇒≢</a> <a id="14340" href="Data.Fin.Properties.html#14340" class="Bound">i&lt;i</a> <a id="14344" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14349" class="Symbol">=</a> <a id="14351" href="Data.Nat.Properties.html#12185" class="Function">ℕₚ.n≮n</a> <a id="14358" class="Symbol">_</a> <a id="14360" href="Data.Fin.Properties.html#14340" class="Bound">i&lt;i</a>

<a id="≤∧≢⇒&lt;"></a><a id="14365" href="Data.Fin.Properties.html#14365" class="Function">≤∧≢⇒&lt;</a> <a id="14371" class="Symbol">:</a> <a id="14373" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="14375" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="14377" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="14379" class="Symbol">→</a> <a id="14381" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="14383" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="14385" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="14387" class="Symbol">→</a> <a id="14389" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="14391" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="14393" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="14395" href="Data.Fin.Properties.html#14365" class="Function">≤∧≢⇒&lt;</a> <a id="14401" class="Symbol">{</a><a id="14402" class="Argument">i</a> <a id="14404" class="Symbol">=</a> <a id="14406" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="14410" class="Symbol">}</a>  <a id="14413" class="Symbol">{</a><a id="14414" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="14418" class="Symbol">}</a>  <a id="14421" class="Symbol">_</a>         <a id="14431" href="Data.Fin.Properties.html#14431" class="Bound">0≢0</a>   <a id="14437" class="Symbol">=</a> <a id="14439" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="14453" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14458" href="Data.Fin.Properties.html#14431" class="Bound">0≢0</a>
<a id="14462" href="Data.Fin.Properties.html#14365" class="Function">≤∧≢⇒&lt;</a> <a id="14468" class="Symbol">{</a><a id="14469" class="Argument">i</a> <a id="14471" class="Symbol">=</a> <a id="14473" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="14477" class="Symbol">}</a>  <a id="14480" class="Symbol">{</a><a id="14481" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14485" href="Data.Fin.Properties.html#14485" class="Bound">j</a><a id="14486" class="Symbol">}</a> <a id="14488" class="Symbol">_</a>         <a id="14498" class="Symbol">_</a>     <a id="14504" class="Symbol">=</a> <a id="14506" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="14510" href="Data.Fin.Properties.html#14365" class="Function">≤∧≢⇒&lt;</a> <a id="14516" class="Symbol">{</a><a id="14517" class="Argument">i</a> <a id="14519" class="Symbol">=</a> <a id="14521" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14525" href="Data.Fin.Properties.html#14525" class="Bound">i</a><a id="14526" class="Symbol">}</a> <a id="14528" class="Symbol">{</a><a id="14529" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14533" href="Data.Fin.Properties.html#14533" class="Bound">j</a><a id="14534" class="Symbol">}</a> <a id="14536" href="Data.Fin.Properties.html#14536" class="Bound">1+i≤1+j</a> <a id="14544" href="Data.Fin.Properties.html#14544" class="Bound">1+i≢1+j</a> <a id="14552" class="Symbol">=</a>
  <a id="14556" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="14560" class="Symbol">(</a><a id="14561" href="Data.Fin.Properties.html#14365" class="Function">≤∧≢⇒&lt;</a> <a id="14567" class="Symbol">(</a><a id="14568" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="14576" href="Data.Fin.Properties.html#14536" class="Bound">1+i≤1+j</a><a id="14583" class="Symbol">)</a> <a id="14585" class="Symbol">(</a><a id="14586" href="Data.Fin.Properties.html#14544" class="Bound">1+i≢1+j</a> <a id="14594" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14596" class="Symbol">(</a><a id="14597" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14602" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="14605" class="Symbol">)))</a>

<a id="14610" class="Comment">------------------------------------------------------------------------</a>
<a id="14683" class="Comment">-- inject</a>
<a id="14693" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject"></a><a id="14767" href="Data.Fin.Properties.html#14767" class="Function">toℕ-inject</a> <a id="14778" class="Symbol">:</a> <a id="14780" class="Symbol">∀</a> <a id="14782" class="Symbol">{</a><a id="14783" href="Data.Fin.Properties.html#14783" class="Bound">i</a> <a id="14785" class="Symbol">:</a> <a id="14787" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14791" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="14792" class="Symbol">}</a> <a id="14794" class="Symbol">(</a><a id="14795" href="Data.Fin.Properties.html#14795" class="Bound">j</a> <a id="14797" class="Symbol">:</a> <a id="14799" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="14804" href="Data.Fin.Properties.html#14783" class="Bound">i</a><a id="14805" class="Symbol">)</a> <a id="14807" class="Symbol">→</a> <a id="14809" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="14813" class="Symbol">(</a><a id="14814" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="14821" href="Data.Fin.Properties.html#14795" class="Bound">j</a><a id="14822" class="Symbol">)</a> <a id="14824" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14826" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="14830" href="Data.Fin.Properties.html#14795" class="Bound">j</a>
<a id="14832" href="Data.Fin.Properties.html#14767" class="Function">toℕ-inject</a> <a id="14843" class="Symbol">{</a><a id="14844" class="Argument">i</a> <a id="14846" class="Symbol">=</a> <a id="14848" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14852" href="Data.Fin.Properties.html#14852" class="Bound">i</a><a id="14853" class="Symbol">}</a> <a id="14855" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="14863" class="Symbol">=</a> <a id="14865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14870" href="Data.Fin.Properties.html#14767" class="Function">toℕ-inject</a> <a id="14881" class="Symbol">{</a><a id="14882" class="Argument">i</a> <a id="14884" class="Symbol">=</a> <a id="14886" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14890" href="Data.Fin.Properties.html#14890" class="Bound">i</a><a id="14891" class="Symbol">}</a> <a id="14893" class="Symbol">(</a><a id="14894" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14898" href="Data.Fin.Properties.html#14898" class="Bound">j</a><a id="14899" class="Symbol">)</a> <a id="14901" class="Symbol">=</a> <a id="14903" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14912" class="Symbol">(</a><a id="14913" href="Data.Fin.Properties.html#14767" class="Function">toℕ-inject</a> <a id="14924" href="Data.Fin.Properties.html#14898" class="Bound">j</a><a id="14925" class="Symbol">)</a>

<a id="14928" class="Comment">------------------------------------------------------------------------</a>
<a id="15001" class="Comment">-- inject₁</a>
<a id="15012" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ≢inject₁"></a><a id="15086" href="Data.Fin.Properties.html#15086" class="Function">fromℕ≢inject₁</a> <a id="15100" class="Symbol">:</a> <a id="15102" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="15108" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="15110" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="15112" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15120" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a>
<a id="15122" href="Data.Fin.Properties.html#15086" class="Function">fromℕ≢inject₁</a> <a id="15136" class="Symbol">{</a><a id="15137" class="Argument">i</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15145" href="Data.Fin.Properties.html#15145" class="Bound">i</a><a id="15146" class="Symbol">}</a> <a id="15148" href="Data.Fin.Properties.html#15148" class="Bound">eq</a> <a id="15151" class="Symbol">=</a> <a id="15153" href="Data.Fin.Properties.html#15086" class="Function">fromℕ≢inject₁</a> <a id="15167" class="Symbol">{</a><a id="15168" class="Argument">i</a> <a id="15170" class="Symbol">=</a> <a id="15172" href="Data.Fin.Properties.html#15145" class="Bound">i</a><a id="15173" class="Symbol">}</a> <a id="15175" class="Symbol">(</a><a id="15176" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="15190" href="Data.Fin.Properties.html#15148" class="Bound">eq</a><a id="15192" class="Symbol">)</a>

<a id="inject₁-injective"></a><a id="15195" href="Data.Fin.Properties.html#15195" class="Function">inject₁-injective</a> <a id="15213" class="Symbol">:</a> <a id="15215" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15223" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="15225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15227" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15235" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="15237" class="Symbol">→</a> <a id="15239" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="15241" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15243" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="15245" href="Data.Fin.Properties.html#15195" class="Function">inject₁-injective</a> <a id="15263" class="Symbol">{</a><a id="15264" class="Argument">i</a> <a id="15266" class="Symbol">=</a> <a id="15268" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="15272" class="Symbol">}</a>  <a id="15275" class="Symbol">{</a><a id="15276" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="15280" class="Symbol">}</a>  <a id="15283" href="Data.Fin.Properties.html#15283" class="Bound">i≡j</a> <a id="15287" class="Symbol">=</a> <a id="15289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15294" href="Data.Fin.Properties.html#15195" class="Function">inject₁-injective</a> <a id="15312" class="Symbol">{</a><a id="15313" class="Argument">i</a> <a id="15315" class="Symbol">=</a> <a id="15317" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15321" href="Data.Fin.Properties.html#15321" class="Bound">i</a><a id="15322" class="Symbol">}</a> <a id="15324" class="Symbol">{</a><a id="15325" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15329" href="Data.Fin.Properties.html#15329" class="Bound">j</a><a id="15330" class="Symbol">}</a> <a id="15332" href="Data.Fin.Properties.html#15332" class="Bound">i≡j</a> <a id="15336" class="Symbol">=</a>
  <a id="15340" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15345" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15349" class="Symbol">(</a><a id="15350" href="Data.Fin.Properties.html#15195" class="Function">inject₁-injective</a> <a id="15368" class="Symbol">(</a><a id="15369" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="15383" href="Data.Fin.Properties.html#15332" class="Bound">i≡j</a><a id="15386" class="Symbol">))</a>

<a id="toℕ-inject₁"></a><a id="15390" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15402" class="Symbol">:</a> <a id="15404" class="Symbol">∀</a> <a id="15406" class="Symbol">(</a><a id="15407" href="Data.Fin.Properties.html#15407" class="Bound">i</a> <a id="15409" class="Symbol">:</a> <a id="15411" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15415" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15416" class="Symbol">)</a> <a id="15418" class="Symbol">→</a> <a id="15420" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="15424" class="Symbol">(</a><a id="15425" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15433" href="Data.Fin.Properties.html#15407" class="Bound">i</a><a id="15434" class="Symbol">)</a> <a id="15436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15438" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="15442" href="Data.Fin.Properties.html#15407" class="Bound">i</a>
<a id="15444" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15456" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="15464" class="Symbol">=</a> <a id="15466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15471" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15483" class="Symbol">(</a><a id="15484" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15488" href="Data.Fin.Properties.html#15488" class="Bound">i</a><a id="15489" class="Symbol">)</a> <a id="15491" class="Symbol">=</a> <a id="15493" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15502" class="Symbol">(</a><a id="15503" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15515" href="Data.Fin.Properties.html#15488" class="Bound">i</a><a id="15516" class="Symbol">)</a>

<a id="toℕ-inject₁-≢"></a><a id="15519" href="Data.Fin.Properties.html#15519" class="Function">toℕ-inject₁-≢</a> <a id="15533" class="Symbol">:</a> <a id="15535" class="Symbol">∀</a> <a id="15537" class="Symbol">(</a><a id="15538" href="Data.Fin.Properties.html#15538" class="Bound">i</a> <a id="15540" class="Symbol">:</a> <a id="15542" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15546" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15547" class="Symbol">)</a> <a id="15549" class="Symbol">→</a> <a id="15551" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="15553" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="15555" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="15559" class="Symbol">(</a><a id="15560" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15568" href="Data.Fin.Properties.html#15538" class="Bound">i</a><a id="15569" class="Symbol">)</a>
<a id="15571" href="Data.Fin.Properties.html#15519" class="Function">toℕ-inject₁-≢</a> <a id="15585" class="Symbol">(</a><a id="15586" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="15590" href="Data.Fin.Properties.html#15590" class="Bound">i</a><a id="15591" class="Symbol">)</a> <a id="15593" class="Symbol">=</a> <a id="15595" href="Data.Fin.Properties.html#15519" class="Function">toℕ-inject₁-≢</a> <a id="15609" href="Data.Fin.Properties.html#15590" class="Bound">i</a> <a id="15611" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15613" href="Data.Nat.Properties.html#2703" class="Function">ℕₚ.suc-injective</a>

<a id="inject₁ℕ&lt;"></a><a id="15631" href="Data.Fin.Properties.html#15631" class="Function">inject₁ℕ&lt;</a> <a id="15641" class="Symbol">:</a> <a id="15643" class="Symbol">∀</a> <a id="15645" class="Symbol">(</a><a id="15646" href="Data.Fin.Properties.html#15646" class="Bound">i</a> <a id="15648" class="Symbol">:</a> <a id="15650" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15654" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15655" class="Symbol">)</a> <a id="15657" class="Symbol">→</a> <a id="15659" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="15663" class="Symbol">(</a><a id="15664" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15672" href="Data.Fin.Properties.html#15646" class="Bound">i</a><a id="15673" class="Symbol">)</a> <a id="15675" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="15679" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="15681" href="Data.Fin.Properties.html#15631" class="Function">inject₁ℕ&lt;</a> <a id="15691" href="Data.Fin.Properties.html#15691" class="Bound">i</a> <a id="15693" class="Keyword">rewrite</a> <a id="15701" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15713" href="Data.Fin.Properties.html#15691" class="Bound">i</a> <a id="15715" class="Symbol">=</a> <a id="15717" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="15723" href="Data.Fin.Properties.html#15691" class="Bound">i</a>

<a id="inject₁ℕ≤"></a><a id="15726" href="Data.Fin.Properties.html#15726" class="Function">inject₁ℕ≤</a> <a id="15736" class="Symbol">:</a> <a id="15738" class="Symbol">∀</a> <a id="15740" class="Symbol">(</a><a id="15741" href="Data.Fin.Properties.html#15741" class="Bound">i</a> <a id="15743" class="Symbol">:</a> <a id="15745" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15749" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15750" class="Symbol">)</a> <a id="15752" class="Symbol">→</a> <a id="15754" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="15758" class="Symbol">(</a><a id="15759" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15767" href="Data.Fin.Properties.html#15741" class="Bound">i</a><a id="15768" class="Symbol">)</a> <a id="15770" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="15774" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="15776" href="Data.Fin.Properties.html#15726" class="Function">inject₁ℕ≤</a> <a id="15786" class="Symbol">=</a> <a id="15788" href="Data.Nat.Properties.html#8416" class="Function">ℕₚ.&lt;⇒≤</a> <a id="15795" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15797" href="Data.Fin.Properties.html#15631" class="Function">inject₁ℕ&lt;</a>

<a id="≤̄⇒inject₁&lt;"></a><a id="15808" href="Data.Fin.Properties.html#15808" class="Function">≤̄⇒inject₁&lt;</a> <a id="15820" class="Symbol">:</a> <a id="15822" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="15824" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="15826" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="15828" class="Symbol">→</a> <a id="15830" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15838" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="15840" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="15842" class="InductiveConstructor">suc</a> <a id="15846" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="15848" href="Data.Fin.Properties.html#15808" class="Function">≤̄⇒inject₁&lt;</a> <a id="15860" class="Symbol">{</a><a id="15861" class="Argument">i</a> <a id="15863" class="Symbol">=</a> <a id="15865" href="Data.Fin.Properties.html#15865" class="Bound">i</a><a id="15866" class="Symbol">}</a> <a id="15868" href="Data.Fin.Properties.html#15868" class="Bound">i≤j</a> <a id="15872" class="Keyword">rewrite</a> <a id="15880" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="15884" class="Symbol">(</a><a id="15885" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="15897" href="Data.Fin.Properties.html#15865" class="Bound">i</a><a id="15898" class="Symbol">)</a> <a id="15900" class="Symbol">=</a> <a id="15902" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="15906" href="Data.Fin.Properties.html#15868" class="Bound">i≤j</a>

<a id="ℕ&lt;⇒inject₁&lt;"></a><a id="15911" href="Data.Fin.Properties.html#15911" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="15923" class="Symbol">:</a> <a id="15925" class="Symbol">∀</a> <a id="15927" class="Symbol">{</a><a id="15928" href="Data.Fin.Properties.html#15928" class="Bound">i</a> <a id="15930" class="Symbol">:</a> <a id="15932" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15936" class="Symbol">(</a><a id="15937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="15943" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15944" class="Symbol">)}</a> <a id="15947" class="Symbol">{</a><a id="15948" href="Data.Fin.Properties.html#15948" class="Bound">j</a> <a id="15950" class="Symbol">:</a> <a id="15952" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15956" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="15957" class="Symbol">}</a> <a id="15959" class="Symbol">→</a> <a id="15961" href="Data.Fin.Properties.html#15948" class="Bound">j</a> <a id="15963" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="15965" href="Data.Fin.Properties.html#15928" class="Bound">i</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="15977" href="Data.Fin.Properties.html#15948" class="Bound">j</a> <a id="15979" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="15981" href="Data.Fin.Properties.html#15928" class="Bound">i</a>
<a id="15983" href="Data.Fin.Properties.html#15911" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="15995" class="Symbol">{</a><a id="15996" class="Argument">i</a> <a id="15998" class="Symbol">=</a> <a id="16000" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="16004" href="Data.Fin.Properties.html#16004" class="Bound">i</a><a id="16005" class="Symbol">}</a> <a id="16007" href="Data.Fin.Properties.html#16007" class="Bound">j≤i</a> <a id="16011" class="Symbol">=</a> <a id="16013" href="Data.Fin.Properties.html#15808" class="Function">≤̄⇒inject₁&lt;</a> <a id="16025" class="Symbol">(</a><a id="16026" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="16034" href="Data.Fin.Properties.html#16007" class="Bound">j≤i</a><a id="16037" class="Symbol">)</a>

<a id="i≤inject₁[j]⇒i≤1+j"></a><a id="16040" href="Data.Fin.Properties.html#16040" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16059" class="Symbol">:</a> <a id="16061" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="16063" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="16065" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="16073" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="16075" class="Symbol">→</a> <a id="16077" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="16079" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="16081" class="InductiveConstructor">suc</a> <a id="16085" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="16087" href="Data.Fin.Properties.html#16040" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16106" class="Symbol">{</a><a id="16107" class="Argument">i</a> <a id="16109" class="Symbol">=</a> <a id="16111" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="16115" class="Symbol">}</a>              <a id="16130" class="Symbol">_</a>   <a id="16134" class="Symbol">=</a> <a id="16136" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="16140" href="Data.Fin.Properties.html#16040" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16159" class="Symbol">{</a><a id="16160" class="Argument">i</a> <a id="16162" class="Symbol">=</a> <a id="16164" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="16168" href="Data.Fin.Properties.html#16168" class="Bound">i</a><a id="16169" class="Symbol">}</a> <a id="16171" class="Symbol">{</a><a id="16172" class="Argument">j</a> <a id="16174" class="Symbol">=</a> <a id="16176" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="16180" href="Data.Fin.Properties.html#16180" class="Bound">j</a><a id="16181" class="Symbol">}</a> <a id="16183" href="Data.Fin.Properties.html#16183" class="Bound">i≤j</a> <a id="16187" class="Symbol">=</a> <a id="16189" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="16193" class="Symbol">(</a><a id="16194" href="Data.Nat.Properties.html#7849" class="Function">ℕₚ.m≤n⇒m≤1+n</a> <a id="16207" class="Symbol">(</a><a id="16208" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="16214" class="Symbol">(</a><a id="16215" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16219" href="Data.Fin.Properties.html#16168" class="Bound">i</a> <a id="16221" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤_</a><a id="16225" class="Symbol">)</a> <a id="16227" class="Symbol">(</a><a id="16228" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="16240" href="Data.Fin.Properties.html#16180" class="Bound">j</a><a id="16241" class="Symbol">)</a> <a id="16243" class="Symbol">(</a><a id="16244" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="16252" href="Data.Fin.Properties.html#16183" class="Bound">i≤j</a><a id="16255" class="Symbol">)))</a>

<a id="16260" class="Comment">------------------------------------------------------------------------</a>
<a id="16333" class="Comment">-- lower₁</a>
<a id="16343" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-lower₁"></a><a id="16417" href="Data.Fin.Properties.html#16417" class="Function">toℕ-lower₁</a> <a id="16428" class="Symbol">:</a> <a id="16430" class="Symbol">∀</a> <a id="16432" href="Data.Fin.Properties.html#16432" class="Bound">i</a> <a id="16434" class="Symbol">(</a><a id="16435" href="Data.Fin.Properties.html#16435" class="Bound">p</a> <a id="16437" class="Symbol">:</a> <a id="16439" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="16441" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="16443" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16447" href="Data.Fin.Properties.html#16432" class="Bound">i</a><a id="16448" class="Symbol">)</a> <a id="16450" class="Symbol">→</a> <a id="16452" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16456" class="Symbol">(</a><a id="16457" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="16464" href="Data.Fin.Properties.html#16432" class="Bound">i</a> <a id="16466" href="Data.Fin.Properties.html#16435" class="Bound">p</a><a id="16467" class="Symbol">)</a> <a id="16469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16471" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16475" href="Data.Fin.Properties.html#16432" class="Bound">i</a>
<a id="16477" href="Data.Fin.Properties.html#16417" class="Function">toℕ-lower₁</a> <a id="16488" class="Symbol">{</a><a id="16489" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="16495" class="Symbol">}</a>  <a id="16498" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="16506" href="Data.Fin.Properties.html#16506" class="Bound">p</a> <a id="16508" class="Symbol">=</a> <a id="16510" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="16524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16529" href="Data.Fin.Properties.html#16506" class="Bound">p</a>
<a id="16531" href="Data.Fin.Properties.html#16417" class="Function">toℕ-lower₁</a> <a id="16542" class="Symbol">{</a><a id="16543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16549" href="Data.Fin.Properties.html#16549" class="Bound">m</a><a id="16550" class="Symbol">}</a> <a id="16552" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="16560" href="Data.Fin.Properties.html#16560" class="Bound">p</a> <a id="16562" class="Symbol">=</a> <a id="16564" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16569" href="Data.Fin.Properties.html#16417" class="Function">toℕ-lower₁</a> <a id="16580" class="Symbol">{</a><a id="16581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16587" href="Data.Fin.Properties.html#16587" class="Bound">m</a><a id="16588" class="Symbol">}</a> <a id="16590" class="Symbol">(</a><a id="16591" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="16595" href="Data.Fin.Properties.html#16595" class="Bound">i</a><a id="16596" class="Symbol">)</a> <a id="16598" href="Data.Fin.Properties.html#16598" class="Bound">p</a> <a id="16600" class="Symbol">=</a> <a id="16602" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16613" class="Symbol">(</a><a id="16614" href="Data.Fin.Properties.html#16417" class="Function">toℕ-lower₁</a> <a id="16625" href="Data.Fin.Properties.html#16595" class="Bound">i</a> <a id="16627" class="Symbol">(</a><a id="16628" href="Data.Fin.Properties.html#16598" class="Bound">p</a> <a id="16630" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="16632" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="16642" class="Symbol">))</a>

<a id="lower₁-injective"></a><a id="16646" href="Data.Fin.Properties.html#16646" class="Function">lower₁-injective</a> <a id="16663" class="Symbol">:</a> <a id="16665" class="Symbol">∀</a> <a id="16667" class="Symbol">{</a><a id="16668" href="Data.Fin.Properties.html#16668" class="Bound">n≢i</a> <a id="16672" class="Symbol">:</a> <a id="16674" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="16676" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="16678" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16682" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a><a id="16683" class="Symbol">}</a> <a id="16685" class="Symbol">{</a><a id="16686" href="Data.Fin.Properties.html#16686" class="Bound">n≢j</a> <a id="16690" class="Symbol">:</a> <a id="16692" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="16694" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="16696" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="16700" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a><a id="16701" class="Symbol">}</a> <a id="16703" class="Symbol">→</a>
                   <a id="16724" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="16731" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="16733" href="Data.Fin.Properties.html#16668" class="Bound">n≢i</a> <a id="16737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16739" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="16746" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="16748" href="Data.Fin.Properties.html#16686" class="Bound">n≢j</a> <a id="16752" class="Symbol">→</a> <a id="16754" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="16756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16758" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="16760" href="Data.Fin.Properties.html#16646" class="Function">lower₁-injective</a> <a id="16777" class="Symbol">{</a><a id="16778" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="16782" class="Symbol">}</a>  <a id="16785" class="Symbol">{</a><a id="16786" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="16790" class="Symbol">}</a>  <a id="16793" class="Symbol">{_}</a>     <a id="16801" class="Symbol">{</a><a id="16802" href="Data.Fin.Properties.html#16802" class="Bound">n≢i</a><a id="16805" class="Symbol">}</a> <a id="16807" class="Symbol">{_}</a>   <a id="16813" class="Symbol">_</a>    <a id="16818" class="Symbol">=</a> <a id="16820" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="16834" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16839" href="Data.Fin.Properties.html#16802" class="Bound">n≢i</a>
<a id="16843" href="Data.Fin.Properties.html#16646" class="CatchallClause Function">lower₁-injective</a><a id="16859" class="CatchallClause"> </a><a id="16860" class="CatchallClause Symbol">{</a><a id="16861" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="16865" class="CatchallClause Symbol">}</a><a id="16866" class="CatchallClause">  </a><a id="16868" class="CatchallClause Symbol">{_}</a><a id="16871" class="CatchallClause">     </a><a id="16876" class="CatchallClause Symbol">{</a><a id="16877" href="Data.Fin.Base.html#1176" class="CatchallClause InductiveConstructor">zero</a><a id="16881" class="CatchallClause Symbol">}</a><a id="16882" class="CatchallClause">  </a><a id="16884" class="CatchallClause Symbol">{_}</a><a id="16887" class="CatchallClause">   </a><a id="16890" class="CatchallClause Symbol">{</a><a id="16891" href="Data.Fin.Properties.html#16891" class="CatchallClause Bound">n≢j</a><a id="16894" class="CatchallClause Symbol">}</a><a id="16895" class="CatchallClause"> </a><a id="16896" class="CatchallClause Symbol">_</a>    <a id="16901" class="Symbol">=</a> <a id="16903" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="16917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16922" href="Data.Fin.Properties.html#16891" class="Bound">n≢j</a>
<a id="16926" href="Data.Fin.Properties.html#16646" class="Function">lower₁-injective</a> <a id="16943" class="Symbol">{</a><a id="16944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16948" href="Data.Fin.Properties.html#16948" class="Bound">n</a><a id="16949" class="Symbol">}</a> <a id="16951" class="Symbol">{</a><a id="16952" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="16956" class="Symbol">}</a>  <a id="16959" class="Symbol">{</a><a id="16960" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="16964" class="Symbol">}</a>  <a id="16967" class="Symbol">{_}</a>   <a id="16973" class="Symbol">{_}</a>   <a id="16979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16984" class="Symbol">=</a> <a id="16986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16991" href="Data.Fin.Properties.html#16646" class="Function">lower₁-injective</a> <a id="17008" class="Symbol">{</a><a id="17009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17013" href="Data.Fin.Properties.html#17013" class="Bound">n</a><a id="17014" class="Symbol">}</a> <a id="17016" class="Symbol">{</a><a id="17017" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17021" href="Data.Fin.Properties.html#17021" class="Bound">i</a><a id="17022" class="Symbol">}</a> <a id="17024" class="Symbol">{</a><a id="17025" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17029" href="Data.Fin.Properties.html#17029" class="Bound">j</a><a id="17030" class="Symbol">}</a> <a id="17032" class="Symbol">{</a><a id="17033" href="Data.Fin.Properties.html#17033" class="Bound">n≢i</a><a id="17036" class="Symbol">}</a> <a id="17038" class="Symbol">{</a><a id="17039" href="Data.Fin.Properties.html#17039" class="Bound">n≢j</a><a id="17042" class="Symbol">}</a> <a id="17044" href="Data.Fin.Properties.html#17044" class="Bound">eq</a>   <a id="17049" class="Symbol">=</a>
  <a id="17053" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17058" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17062" class="Symbol">(</a><a id="17063" href="Data.Fin.Properties.html#16646" class="Function">lower₁-injective</a> <a id="17080" class="Symbol">(</a><a id="17081" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="17095" href="Data.Fin.Properties.html#17044" class="Bound">eq</a><a id="17097" class="Symbol">))</a>

<a id="17101" class="Comment">------------------------------------------------------------------------</a>
<a id="17174" class="Comment">-- inject₁ and lower₁</a>

<a id="inject₁-lower₁"></a><a id="17197" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="17212" class="Symbol">:</a> <a id="17214" class="Symbol">∀</a> <a id="17216" class="Symbol">(</a><a id="17217" href="Data.Fin.Properties.html#17217" class="Bound">i</a> <a id="17219" class="Symbol">:</a> <a id="17221" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="17225" class="Symbol">(</a><a id="17226" class="InductiveConstructor">suc</a> <a id="17230" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="17231" class="Symbol">))</a> <a id="17234" class="Symbol">(</a><a id="17235" href="Data.Fin.Properties.html#17235" class="Bound">n≢i</a> <a id="17239" class="Symbol">:</a> <a id="17241" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="17243" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17245" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="17249" href="Data.Fin.Properties.html#17217" class="Bound">i</a><a id="17250" class="Symbol">)</a> <a id="17252" class="Symbol">→</a>
                 <a id="17271" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="17279" class="Symbol">(</a><a id="17280" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="17287" href="Data.Fin.Properties.html#17217" class="Bound">i</a> <a id="17289" href="Data.Fin.Properties.html#17235" class="Bound">n≢i</a><a id="17292" class="Symbol">)</a> <a id="17294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17296" href="Data.Fin.Properties.html#17217" class="Bound">i</a>
<a id="17298" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="17313" class="Symbol">{</a><a id="17314" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="17318" class="Symbol">}</a>  <a id="17321" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="17330" href="Data.Fin.Properties.html#17330" class="Bound">0≢0</a>     <a id="17338" class="Symbol">=</a> <a id="17340" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="17354" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17359" href="Data.Fin.Properties.html#17330" class="Bound">0≢0</a>
<a id="17363" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="17378" class="Symbol">{</a><a id="17379" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17383" href="Data.Fin.Properties.html#17383" class="Bound">n</a><a id="17384" class="Symbol">}</a> <a id="17386" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="17395" class="Symbol">_</a>       <a id="17403" class="Symbol">=</a> <a id="17405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17410" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="17425" class="Symbol">{</a><a id="17426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17430" href="Data.Fin.Properties.html#17430" class="Bound">n</a><a id="17431" class="Symbol">}</a> <a id="17433" class="Symbol">(</a><a id="17434" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17438" href="Data.Fin.Properties.html#17438" class="Bound">i</a><a id="17439" class="Symbol">)</a>  <a id="17442" href="Data.Fin.Properties.html#17442" class="Bound">n+1≢i+1</a> <a id="17450" class="Symbol">=</a>
  <a id="17454" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17459" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17463" class="Symbol">(</a><a id="17464" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="17479" href="Data.Fin.Properties.html#17438" class="Bound">i</a>  <a id="17482" class="Symbol">(</a><a id="17483" href="Data.Fin.Properties.html#17442" class="Bound">n+1≢i+1</a> <a id="17491" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17493" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="17501" class="Symbol">))</a>

<a id="lower₁-inject₁′"></a><a id="17505" href="Data.Fin.Properties.html#17505" class="Function">lower₁-inject₁′</a> <a id="17521" class="Symbol">:</a> <a id="17523" class="Symbol">∀</a> <a id="17525" class="Symbol">(</a><a id="17526" href="Data.Fin.Properties.html#17526" class="Bound">i</a> <a id="17528" class="Symbol">:</a> <a id="17530" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="17534" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="17535" class="Symbol">)</a> <a id="17537" class="Symbol">(</a><a id="17538" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="17546" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17548" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="17552" class="Symbol">(</a><a id="17553" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="17561" href="Data.Fin.Properties.html#17526" class="Bound">i</a><a id="17562" class="Symbol">))</a> <a id="17565" class="Symbol">→</a>
                  <a id="17585" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="17592" class="Symbol">(</a><a id="17593" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="17601" href="Data.Fin.Properties.html#17526" class="Bound">i</a><a id="17602" class="Symbol">)</a> <a id="17604" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17610" href="Data.Fin.Properties.html#17526" class="Bound">i</a>
<a id="17612" href="Data.Fin.Properties.html#17505" class="Function">lower₁-inject₁′</a> <a id="17628" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="17636" class="Symbol">_</a>       <a id="17644" class="Symbol">=</a> <a id="17646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17651" href="Data.Fin.Properties.html#17505" class="Function">lower₁-inject₁′</a> <a id="17667" class="Symbol">(</a><a id="17668" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17672" href="Data.Fin.Properties.html#17672" class="Bound">i</a><a id="17673" class="Symbol">)</a> <a id="17675" href="Data.Fin.Properties.html#17675" class="Bound">n+1≢i+1</a> <a id="17683" class="Symbol">=</a>
  <a id="17687" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17692" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="17696" class="Symbol">(</a><a id="17697" href="Data.Fin.Properties.html#17505" class="Function">lower₁-inject₁′</a> <a id="17713" href="Data.Fin.Properties.html#17672" class="Bound">i</a> <a id="17715" class="Symbol">(</a><a id="17716" href="Data.Fin.Properties.html#17675" class="Bound">n+1≢i+1</a> <a id="17724" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17726" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17731" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="17734" class="Symbol">))</a>

<a id="lower₁-inject₁"></a><a id="17738" href="Data.Fin.Properties.html#17738" class="Function">lower₁-inject₁</a> <a id="17753" class="Symbol">:</a> <a id="17755" class="Symbol">∀</a> <a id="17757" class="Symbol">(</a><a id="17758" href="Data.Fin.Properties.html#17758" class="Bound">i</a> <a id="17760" class="Symbol">:</a> <a id="17762" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="17766" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="17767" class="Symbol">)</a> <a id="17769" class="Symbol">→</a>
                 <a id="17788" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="17795" class="Symbol">(</a><a id="17796" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="17804" href="Data.Fin.Properties.html#17758" class="Bound">i</a><a id="17805" class="Symbol">)</a> <a id="17807" class="Symbol">(</a><a id="17808" href="Data.Fin.Properties.html#15519" class="Function">toℕ-inject₁-≢</a> <a id="17822" href="Data.Fin.Properties.html#17758" class="Bound">i</a><a id="17823" class="Symbol">)</a> <a id="17825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17827" href="Data.Fin.Properties.html#17758" class="Bound">i</a>
<a id="17829" href="Data.Fin.Properties.html#17738" class="Function">lower₁-inject₁</a> <a id="17844" href="Data.Fin.Properties.html#17844" class="Bound">i</a> <a id="17846" class="Symbol">=</a> <a id="17848" href="Data.Fin.Properties.html#17505" class="Function">lower₁-inject₁′</a> <a id="17864" href="Data.Fin.Properties.html#17844" class="Bound">i</a> <a id="17866" class="Symbol">(</a><a id="17867" href="Data.Fin.Properties.html#15519" class="Function">toℕ-inject₁-≢</a> <a id="17881" href="Data.Fin.Properties.html#17844" class="Bound">i</a><a id="17882" class="Symbol">)</a>

<a id="lower₁-irrelevant"></a><a id="17885" href="Data.Fin.Properties.html#17885" class="Function">lower₁-irrelevant</a> <a id="17903" class="Symbol">:</a> <a id="17905" class="Symbol">∀</a> <a id="17907" class="Symbol">(</a><a id="17908" href="Data.Fin.Properties.html#17908" class="Bound">i</a> <a id="17910" class="Symbol">:</a> <a id="17912" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="17916" class="Symbol">(</a><a id="17917" class="InductiveConstructor">suc</a> <a id="17921" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="17922" class="Symbol">))</a> <a id="17925" class="Symbol">(</a><a id="17926" href="Data.Fin.Properties.html#17926" class="Bound">n≢i₁</a> <a id="17931" href="Data.Fin.Properties.html#17931" class="Bound">n≢i₂</a> <a id="17936" class="Symbol">:</a> <a id="17938" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="17940" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17942" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="17946" href="Data.Fin.Properties.html#17908" class="Bound">i</a><a id="17947" class="Symbol">)</a> <a id="17949" class="Symbol">→</a>
                    <a id="17971" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="17978" href="Data.Fin.Properties.html#17908" class="Bound">i</a> <a id="17980" href="Data.Fin.Properties.html#17926" class="Bound">n≢i₁</a> <a id="17985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17987" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="17994" href="Data.Fin.Properties.html#17908" class="Bound">i</a> <a id="17996" href="Data.Fin.Properties.html#17931" class="Bound">n≢i₂</a>
<a id="18001" href="Data.Fin.Properties.html#17885" class="Function">lower₁-irrelevant</a> <a id="18019" class="Symbol">{</a><a id="18020" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18024" class="Symbol">}</a>  <a id="18027" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="18036" href="Data.Fin.Properties.html#18036" class="Bound">0≢0</a> <a id="18040" class="Symbol">_</a> <a id="18042" class="Symbol">=</a> <a id="18044" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="18058" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18063" href="Data.Fin.Properties.html#18036" class="Bound">0≢0</a>
<a id="18067" href="Data.Fin.Properties.html#17885" class="Function">lower₁-irrelevant</a> <a id="18085" class="Symbol">{</a><a id="18086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18090" href="Data.Fin.Properties.html#18090" class="Bound">n</a><a id="18091" class="Symbol">}</a> <a id="18093" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="18102" class="Symbol">_</a>   <a id="18106" class="Symbol">_</a> <a id="18108" class="Symbol">=</a> <a id="18110" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18115" href="Data.Fin.Properties.html#17885" class="Function">lower₁-irrelevant</a> <a id="18133" class="Symbol">{</a><a id="18134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18138" href="Data.Fin.Properties.html#18138" class="Bound">n</a><a id="18139" class="Symbol">}</a> <a id="18141" class="Symbol">(</a><a id="18142" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18146" href="Data.Fin.Properties.html#18146" class="Bound">i</a><a id="18147" class="Symbol">)</a>  <a id="18150" class="Symbol">_</a>   <a id="18154" class="Symbol">_</a> <a id="18156" class="Symbol">=</a>
  <a id="18160" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18165" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18169" class="Symbol">(</a><a id="18170" href="Data.Fin.Properties.html#17885" class="Function">lower₁-irrelevant</a> <a id="18188" href="Data.Fin.Properties.html#18146" class="Bound">i</a> <a id="18190" class="Symbol">_</a> <a id="18192" class="Symbol">_)</a>

<a id="inject₁≡⇒lower₁≡"></a><a id="18196" href="Data.Fin.Properties.html#18196" class="Function">inject₁≡⇒lower₁≡</a> <a id="18213" class="Symbol">:</a> <a id="18215" class="Symbol">∀</a> <a id="18217" class="Symbol">{</a><a id="18218" href="Data.Fin.Properties.html#18218" class="Bound">i</a> <a id="18220" class="Symbol">:</a> <a id="18222" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="18226" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="18227" class="Symbol">}</a> <a id="18229" class="Symbol">{</a><a id="18230" href="Data.Fin.Properties.html#18230" class="Bound">j</a> <a id="18232" class="Symbol">:</a> <a id="18234" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="18238" class="Symbol">(</a><a id="18239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="18245" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="18246" class="Symbol">)}</a> <a id="18249" class="Symbol">→</a>
                  <a id="18269" class="Symbol">(</a><a id="18270" href="Data.Fin.Properties.html#18270" class="Bound">n≢j</a> <a id="18274" class="Symbol">:</a> <a id="18276" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="18278" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="18280" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="18284" href="Data.Fin.Properties.html#18230" class="Bound">j</a><a id="18285" class="Symbol">)</a> <a id="18287" class="Symbol">→</a> <a id="18289" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="18297" href="Data.Fin.Properties.html#18218" class="Bound">i</a> <a id="18299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18301" href="Data.Fin.Properties.html#18230" class="Bound">j</a> <a id="18303" class="Symbol">→</a> <a id="18305" href="Data.Fin.Base.html#3330" class="Function">lower₁</a> <a id="18312" href="Data.Fin.Properties.html#18230" class="Bound">j</a> <a id="18314" href="Data.Fin.Properties.html#18270" class="Bound">n≢j</a> <a id="18318" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18320" href="Data.Fin.Properties.html#18218" class="Bound">i</a>
<a id="18322" href="Data.Fin.Properties.html#18196" class="Function">inject₁≡⇒lower₁≡</a> <a id="18339" href="Data.Fin.Properties.html#18339" class="Bound">n≢j</a> <a id="18343" href="Data.Fin.Properties.html#18343" class="Bound">i≡j</a> <a id="18347" class="Symbol">=</a> <a id="18349" href="Data.Fin.Properties.html#15195" class="Function">inject₁-injective</a> <a id="18367" class="Symbol">(</a><a id="18368" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="18374" class="Symbol">(</a><a id="18375" href="Data.Fin.Properties.html#17197" class="Function">inject₁-lower₁</a> <a id="18390" class="Symbol">_</a> <a id="18392" href="Data.Fin.Properties.html#18339" class="Bound">n≢j</a><a id="18395" class="Symbol">)</a> <a id="18397" class="Symbol">(</a><a id="18398" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="18402" href="Data.Fin.Properties.html#18343" class="Bound">i≡j</a><a id="18405" class="Symbol">))</a>

<a id="18409" class="Comment">------------------------------------------------------------------------</a>
<a id="18482" class="Comment">-- inject≤</a>
<a id="18493" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject≤"></a><a id="18567" href="Data.Fin.Properties.html#18567" class="Function">toℕ-inject≤</a> <a id="18579" class="Symbol">:</a> <a id="18581" class="Symbol">∀</a> <a id="18583" href="Data.Fin.Properties.html#18583" class="Bound">i</a> <a id="18585" class="Symbol">.(</a><a id="18587" href="Data.Fin.Properties.html#18587" class="Bound">m≤n</a> <a id="18591" class="Symbol">:</a> <a id="18593" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="18595" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="18599" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="18600" class="Symbol">)</a> <a id="18602" class="Symbol">→</a> <a id="18604" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="18608" class="Symbol">(</a><a id="18609" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="18617" href="Data.Fin.Properties.html#18583" class="Bound">i</a> <a id="18619" href="Data.Fin.Properties.html#18587" class="Bound">m≤n</a><a id="18622" class="Symbol">)</a> <a id="18624" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18626" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="18630" href="Data.Fin.Properties.html#18583" class="Bound">i</a>
<a id="18632" href="Data.Fin.Properties.html#18567" class="Function">toℕ-inject≤</a> <a id="18644" class="Symbol">{_}</a> <a id="18648" class="Symbol">{</a><a id="18649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18653" href="Data.Fin.Properties.html#18653" class="Bound">n</a><a id="18654" class="Symbol">}</a> <a id="18656" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="18664" class="Symbol">_</a> <a id="18666" class="Symbol">=</a> <a id="18668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18673" href="Data.Fin.Properties.html#18567" class="Function">toℕ-inject≤</a> <a id="18685" class="Symbol">{_}</a> <a id="18689" class="Symbol">{</a><a id="18690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18694" href="Data.Fin.Properties.html#18694" class="Bound">n</a><a id="18695" class="Symbol">}</a> <a id="18697" class="Symbol">(</a><a id="18698" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18702" href="Data.Fin.Properties.html#18702" class="Bound">i</a><a id="18703" class="Symbol">)</a> <a id="18705" class="Symbol">_</a> <a id="18707" class="Symbol">=</a> <a id="18709" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18718" class="Symbol">(</a><a id="18719" href="Data.Fin.Properties.html#18567" class="Function">toℕ-inject≤</a> <a id="18731" href="Data.Fin.Properties.html#18702" class="Bound">i</a> <a id="18733" class="Symbol">_)</a>

<a id="inject≤-refl"></a><a id="18737" href="Data.Fin.Properties.html#18737" class="Function">inject≤-refl</a> <a id="18750" class="Symbol">:</a> <a id="18752" class="Symbol">∀</a> <a id="18754" href="Data.Fin.Properties.html#18754" class="Bound">i</a> <a id="18756" class="Symbol">.(</a><a id="18758" href="Data.Fin.Properties.html#18758" class="Bound">n≤n</a> <a id="18762" class="Symbol">:</a> <a id="18764" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="18766" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="18770" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="18771" class="Symbol">)</a> <a id="18773" class="Symbol">→</a> <a id="18775" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="18783" href="Data.Fin.Properties.html#18754" class="Bound">i</a> <a id="18785" href="Data.Fin.Properties.html#18758" class="Bound">n≤n</a> <a id="18789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18791" href="Data.Fin.Properties.html#18754" class="Bound">i</a>
<a id="18793" href="Data.Fin.Properties.html#18737" class="Function">inject≤-refl</a> <a id="18806" class="Symbol">{</a><a id="18807" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18811" href="Data.Fin.Properties.html#18811" class="Bound">n</a><a id="18812" class="Symbol">}</a> <a id="18814" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="18822" class="Symbol">_</a>   <a id="18826" class="Symbol">=</a> <a id="18828" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18833" href="Data.Fin.Properties.html#18737" class="Function">inject≤-refl</a> <a id="18846" class="Symbol">{</a><a id="18847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18851" href="Data.Fin.Properties.html#18851" class="Bound">n</a><a id="18852" class="Symbol">}</a> <a id="18854" class="Symbol">(</a><a id="18855" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18859" href="Data.Fin.Properties.html#18859" class="Bound">i</a><a id="18860" class="Symbol">)</a> <a id="18862" class="Symbol">_</a> <a id="18864" class="Symbol">=</a> <a id="18866" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18871" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="18875" class="Symbol">(</a><a id="18876" href="Data.Fin.Properties.html#18737" class="Function">inject≤-refl</a> <a id="18889" href="Data.Fin.Properties.html#18859" class="Bound">i</a> <a id="18891" class="Symbol">_)</a>

<a id="inject≤-idempotent"></a><a id="18895" href="Data.Fin.Properties.html#18895" class="Function">inject≤-idempotent</a> <a id="18914" class="Symbol">:</a> <a id="18916" class="Symbol">∀</a> <a id="18918" class="Symbol">(</a><a id="18919" href="Data.Fin.Properties.html#18919" class="Bound">i</a> <a id="18921" class="Symbol">:</a> <a id="18923" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="18927" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="18928" class="Symbol">)</a>
                     <a id="18951" class="Symbol">.(</a><a id="18953" href="Data.Fin.Properties.html#18953" class="Bound">m≤n</a> <a id="18957" class="Symbol">:</a> <a id="18959" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="18961" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="18965" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="18966" class="Symbol">)</a> <a id="18968" class="Symbol">.(</a><a id="18970" href="Data.Fin.Properties.html#18970" class="Bound">n≤o</a> <a id="18974" class="Symbol">:</a> <a id="18976" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="18978" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="18982" href="Data.Fin.Properties.html#2709" class="Generalizable">o</a><a id="18983" class="Symbol">)</a> <a id="18985" class="Symbol">.(</a><a id="18987" href="Data.Fin.Properties.html#18987" class="Bound">m≤o</a> <a id="18991" class="Symbol">:</a> <a id="18993" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="18995" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="18999" href="Data.Fin.Properties.html#2709" class="Generalizable">o</a><a id="19000" class="Symbol">)</a> <a id="19002" class="Symbol">→</a>
                     <a id="19025" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19033" class="Symbol">(</a><a id="19034" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19042" href="Data.Fin.Properties.html#18919" class="Bound">i</a> <a id="19044" href="Data.Fin.Properties.html#18953" class="Bound">m≤n</a><a id="19047" class="Symbol">)</a> <a id="19049" href="Data.Fin.Properties.html#18970" class="Bound">n≤o</a> <a id="19053" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19055" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19063" href="Data.Fin.Properties.html#18919" class="Bound">i</a> <a id="19065" href="Data.Fin.Properties.html#18987" class="Bound">m≤o</a>
<a id="19069" href="Data.Fin.Properties.html#18895" class="Function">inject≤-idempotent</a> <a id="19088" class="Symbol">{_}</a> <a id="19092" class="Symbol">{</a><a id="19093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19097" href="Data.Fin.Properties.html#19097" class="Bound">n</a><a id="19098" class="Symbol">}</a> <a id="19100" class="Symbol">{</a><a id="19101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19105" href="Data.Fin.Properties.html#19105" class="Bound">o</a><a id="19106" class="Symbol">}</a> <a id="19108" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="19116" class="Symbol">_</a> <a id="19118" class="Symbol">_</a> <a id="19120" class="Symbol">_</a> <a id="19122" class="Symbol">=</a> <a id="19124" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19129" href="Data.Fin.Properties.html#18895" class="Function">inject≤-idempotent</a> <a id="19148" class="Symbol">{_}</a> <a id="19152" class="Symbol">{</a><a id="19153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19157" href="Data.Fin.Properties.html#19157" class="Bound">n</a><a id="19158" class="Symbol">}</a> <a id="19160" class="Symbol">{</a><a id="19161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19165" href="Data.Fin.Properties.html#19165" class="Bound">o</a><a id="19166" class="Symbol">}</a> <a id="19168" class="Symbol">(</a><a id="19169" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19173" href="Data.Fin.Properties.html#19173" class="Bound">i</a><a id="19174" class="Symbol">)</a> <a id="19176" class="Symbol">_</a> <a id="19178" class="Symbol">_</a> <a id="19180" class="Symbol">_</a> <a id="19182" class="Symbol">=</a>
  <a id="19186" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="19191" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19195" class="Symbol">(</a><a id="19196" href="Data.Fin.Properties.html#18895" class="Function">inject≤-idempotent</a> <a id="19215" href="Data.Fin.Properties.html#19173" class="Bound">i</a> <a id="19217" class="Symbol">_</a> <a id="19219" class="Symbol">_</a> <a id="19221" class="Symbol">_)</a>

<a id="inject≤-trans"></a><a id="19225" href="Data.Fin.Properties.html#19225" class="Function">inject≤-trans</a> <a id="19239" class="Symbol">:</a> <a id="19241" class="Symbol">∀</a> <a id="19243" class="Symbol">(</a><a id="19244" href="Data.Fin.Properties.html#19244" class="Bound">i</a> <a id="19246" class="Symbol">:</a> <a id="19248" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="19252" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="19253" class="Symbol">)</a> <a id="19255" class="Symbol">.(</a><a id="19257" href="Data.Fin.Properties.html#19257" class="Bound">m≤n</a> <a id="19261" class="Symbol">:</a> <a id="19263" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="19265" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="19269" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="19270" class="Symbol">)</a> <a id="19272" class="Symbol">.(</a><a id="19274" href="Data.Fin.Properties.html#19274" class="Bound">n≤o</a> <a id="19278" class="Symbol">:</a> <a id="19280" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="19282" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="19286" href="Data.Fin.Properties.html#2709" class="Generalizable">o</a><a id="19287" class="Symbol">)</a> <a id="19289" class="Symbol">→</a>
                <a id="19307" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19315" class="Symbol">(</a><a id="19316" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19324" href="Data.Fin.Properties.html#19244" class="Bound">i</a> <a id="19326" href="Data.Fin.Properties.html#19257" class="Bound">m≤n</a><a id="19329" class="Symbol">)</a> <a id="19331" href="Data.Fin.Properties.html#19274" class="Bound">n≤o</a> <a id="19335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19337" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19345" href="Data.Fin.Properties.html#19244" class="Bound">i</a> <a id="19347" class="Symbol">(</a><a id="19348" href="Data.Nat.Properties.html#5425" class="Function">ℕₚ.≤-trans</a> <a id="19359" href="Data.Fin.Properties.html#19257" class="Bound">m≤n</a> <a id="19363" href="Data.Fin.Properties.html#19274" class="Bound">n≤o</a><a id="19366" class="Symbol">)</a>
<a id="19368" href="Data.Fin.Properties.html#19225" class="Function">inject≤-trans</a> <a id="19382" href="Data.Fin.Properties.html#19382" class="Bound">i</a> <a id="19384" class="Symbol">_</a> <a id="19386" class="Symbol">_</a> <a id="19388" class="Symbol">=</a> <a id="19390" href="Data.Fin.Properties.html#18895" class="Function">inject≤-idempotent</a> <a id="19409" href="Data.Fin.Properties.html#19382" class="Bound">i</a> <a id="19411" class="Symbol">_</a> <a id="19413" class="Symbol">_</a> <a id="19415" class="Symbol">_</a>

<a id="inject≤-injective"></a><a id="19418" href="Data.Fin.Properties.html#19418" class="Function">inject≤-injective</a> <a id="19436" class="Symbol">:</a> <a id="19438" class="Symbol">∀</a> <a id="19440" class="Symbol">.(</a><a id="19442" href="Data.Fin.Properties.html#19442" class="Bound">m≤n</a> <a id="19446" href="Data.Fin.Properties.html#19446" class="Bound">m≤n′</a> <a id="19451" class="Symbol">:</a> <a id="19453" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="19455" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="19459" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="19460" class="Symbol">)</a> <a id="19462" href="Data.Fin.Properties.html#19462" class="Bound">i</a> <a id="19464" href="Data.Fin.Properties.html#19464" class="Bound">j</a> <a id="19466" class="Symbol">→</a>
                    <a id="19488" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19496" href="Data.Fin.Properties.html#19462" class="Bound">i</a> <a id="19498" href="Data.Fin.Properties.html#19442" class="Bound">m≤n</a> <a id="19502" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19504" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19512" href="Data.Fin.Properties.html#19464" class="Bound">j</a> <a id="19514" href="Data.Fin.Properties.html#19446" class="Bound">m≤n′</a> <a id="19519" class="Symbol">→</a> <a id="19521" href="Data.Fin.Properties.html#19462" class="Bound">i</a> <a id="19523" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19525" href="Data.Fin.Properties.html#19464" class="Bound">j</a>
<a id="19527" href="Data.Fin.Properties.html#19418" class="Function">inject≤-injective</a> <a id="19545" class="Symbol">{</a><a id="19546" class="Argument">n</a> <a id="19548" class="Symbol">=</a> <a id="19550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19554" class="Symbol">_}</a> <a id="19557" class="Symbol">_</a> <a id="19559" class="Symbol">_</a> <a id="19561" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="19569" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="19577" href="Data.Fin.Properties.html#19577" class="Bound">eq</a> <a id="19580" class="Symbol">=</a> <a id="19582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19587" href="Data.Fin.Properties.html#19418" class="Function">inject≤-injective</a> <a id="19605" class="Symbol">{</a><a id="19606" class="Argument">n</a> <a id="19608" class="Symbol">=</a> <a id="19610" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19614" class="Symbol">_}</a> <a id="19617" class="Symbol">_</a> <a id="19619" class="Symbol">_</a> <a id="19621" class="Symbol">(</a><a id="19622" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19626" href="Data.Fin.Properties.html#19626" class="Bound">i</a><a id="19627" class="Symbol">)</a> <a id="19629" class="Symbol">(</a><a id="19630" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19634" href="Data.Fin.Properties.html#19634" class="Bound">j</a><a id="19635" class="Symbol">)</a> <a id="19637" href="Data.Fin.Properties.html#19637" class="Bound">eq</a> <a id="19640" class="Symbol">=</a>
  <a id="19644" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="19649" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19653" class="Symbol">(</a><a id="19654" href="Data.Fin.Properties.html#19418" class="Function">inject≤-injective</a> <a id="19672" class="Symbol">_</a> <a id="19674" class="Symbol">_</a> <a id="19676" href="Data.Fin.Properties.html#19626" class="Bound">i</a> <a id="19678" href="Data.Fin.Properties.html#19634" class="Bound">j</a> <a id="19680" class="Symbol">(</a><a id="19681" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="19695" href="Data.Fin.Properties.html#19637" class="Bound">eq</a><a id="19697" class="Symbol">))</a>

<a id="inject≤-irrelevant"></a><a id="19701" href="Data.Fin.Properties.html#19701" class="Function">inject≤-irrelevant</a> <a id="19720" class="Symbol">:</a> <a id="19722" class="Symbol">∀</a> <a id="19724" class="Symbol">.(</a><a id="19726" href="Data.Fin.Properties.html#19726" class="Bound">m≤n</a> <a id="19730" href="Data.Fin.Properties.html#19730" class="Bound">m≤n′</a> <a id="19735" class="Symbol">:</a> <a id="19737" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="19739" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="19743" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="19744" class="Symbol">)</a> <a id="19746" href="Data.Fin.Properties.html#19746" class="Bound">i</a> <a id="19748" class="Symbol">→</a>
                    <a id="19770" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19778" href="Data.Fin.Properties.html#19746" class="Bound">i</a> <a id="19780" href="Data.Fin.Properties.html#19726" class="Bound">m≤n</a> <a id="19784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19786" href="Data.Fin.Base.html#3165" class="Function">inject≤</a> <a id="19794" href="Data.Fin.Properties.html#19746" class="Bound">i</a> <a id="19796" href="Data.Fin.Properties.html#19730" class="Bound">m≤n′</a>
<a id="19801" href="Data.Fin.Properties.html#19701" class="Function">inject≤-irrelevant</a> <a id="19820" class="Symbol">_</a> <a id="19822" class="Symbol">_</a> <a id="19824" href="Data.Fin.Properties.html#19824" class="Bound">i</a> <a id="19826" class="Symbol">=</a> <a id="19828" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="19834" class="Comment">------------------------------------------------------------------------</a>
<a id="19907" class="Comment">-- pred</a>
<a id="19915" class="Comment">------------------------------------------------------------------------</a>

<a id="pred&lt;"></a><a id="19989" href="Data.Fin.Properties.html#19989" class="Function">pred&lt;</a> <a id="19995" class="Symbol">:</a> <a id="19997" class="Symbol">∀</a> <a id="19999" class="Symbol">(</a><a id="20000" href="Data.Fin.Properties.html#20000" class="Bound">i</a> <a id="20002" class="Symbol">:</a> <a id="20004" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="20008" class="Symbol">(</a><a id="20009" class="InductiveConstructor">suc</a> <a id="20013" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="20014" class="Symbol">))</a> <a id="20017" class="Symbol">→</a> <a id="20019" href="Data.Fin.Properties.html#20000" class="Bound">i</a> <a id="20021" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="20023" class="InductiveConstructor">zero</a> <a id="20028" class="Symbol">→</a> <a id="20030" href="Data.Fin.Base.html#6461" class="Function">pred</a> <a id="20035" href="Data.Fin.Properties.html#20000" class="Bound">i</a> <a id="20037" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="20039" href="Data.Fin.Properties.html#20000" class="Bound">i</a>
<a id="20041" href="Data.Fin.Properties.html#19989" class="Function">pred&lt;</a> <a id="20047" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="20055" href="Data.Fin.Properties.html#20055" class="Bound">i≢0</a> <a id="20059" class="Symbol">=</a> <a id="20061" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="20075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20080" href="Data.Fin.Properties.html#20055" class="Bound">i≢0</a>
<a id="20084" href="Data.Fin.Properties.html#19989" class="Function">pred&lt;</a> <a id="20090" class="Symbol">(</a><a id="20091" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="20095" href="Data.Fin.Properties.html#20095" class="Bound">i</a><a id="20096" class="Symbol">)</a> <a id="20098" class="Symbol">_</a>   <a id="20102" class="Symbol">=</a> <a id="20104" href="Data.Fin.Properties.html#15808" class="Function">≤̄⇒inject₁&lt;</a> <a id="20116" href="Data.Nat.Properties.html#5242" class="Function">ℕₚ.≤-refl</a>

<a id="20127" class="Comment">------------------------------------------------------------------------</a>
<a id="20200" class="Comment">-- splitAt</a>
<a id="20211" class="Comment">------------------------------------------------------------------------</a>

<a id="20285" class="Comment">-- Fin (m + n) ↔ Fin m ⊎ Fin n</a>

<a id="splitAt-↑ˡ"></a><a id="20317" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="20328" class="Symbol">:</a> <a id="20330" class="Symbol">∀</a> <a id="20332" href="Data.Fin.Properties.html#20332" class="Bound">m</a> <a id="20334" href="Data.Fin.Properties.html#20334" class="Bound">i</a> <a id="20336" href="Data.Fin.Properties.html#20336" class="Bound">n</a> <a id="20338" class="Symbol">→</a> <a id="20340" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="20348" href="Data.Fin.Properties.html#20332" class="Bound">m</a> <a id="20350" class="Symbol">(</a><a id="20351" href="Data.Fin.Properties.html#20334" class="Bound">i</a> <a id="20353" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="20356" href="Data.Fin.Properties.html#20336" class="Bound">n</a><a id="20357" class="Symbol">)</a> <a id="20359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20361" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20366" href="Data.Fin.Properties.html#20334" class="Bound">i</a>
<a id="20368" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="20379" class="Symbol">(</a><a id="20380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20384" href="Data.Fin.Properties.html#20384" class="Bound">m</a><a id="20385" class="Symbol">)</a> <a id="20387" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="20395" href="Data.Fin.Properties.html#20395" class="Bound">n</a> <a id="20397" class="Symbol">=</a> <a id="20399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20404" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="20415" class="Symbol">(</a><a id="20416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20420" href="Data.Fin.Properties.html#20420" class="Bound">m</a><a id="20421" class="Symbol">)</a> <a id="20423" class="Symbol">(</a><a id="20424" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="20428" href="Data.Fin.Properties.html#20428" class="Bound">i</a><a id="20429" class="Symbol">)</a> <a id="20431" href="Data.Fin.Properties.html#20431" class="Bound">n</a> <a id="20433" class="Keyword">rewrite</a> <a id="20441" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="20452" href="Data.Fin.Properties.html#20420" class="Bound">m</a> <a id="20454" href="Data.Fin.Properties.html#20428" class="Bound">i</a> <a id="20456" href="Data.Fin.Properties.html#20431" class="Bound">n</a> <a id="20458" class="Symbol">=</a> <a id="20460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ˡ"></a><a id="20466" href="Data.Fin.Properties.html#20466" class="Function">splitAt⁻¹-↑ˡ</a> <a id="20479" class="Symbol">:</a> <a id="20481" class="Symbol">∀</a> <a id="20483" class="Symbol">{</a><a id="20484" href="Data.Fin.Properties.html#20484" class="Bound">m</a><a id="20485" class="Symbol">}</a> <a id="20487" class="Symbol">{</a><a id="20488" href="Data.Fin.Properties.html#20488" class="Bound">n</a><a id="20489" class="Symbol">}</a> <a id="20491" class="Symbol">{</a><a id="20492" href="Data.Fin.Properties.html#20492" class="Bound">i</a><a id="20493" class="Symbol">}</a> <a id="20495" class="Symbol">{</a><a id="20496" href="Data.Fin.Properties.html#20496" class="Bound">j</a><a id="20497" class="Symbol">}</a> <a id="20499" class="Symbol">→</a> <a id="20501" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="20509" href="Data.Fin.Properties.html#20484" class="Bound">m</a> <a id="20511" class="Symbol">{</a><a id="20512" href="Data.Fin.Properties.html#20488" class="Bound">n</a><a id="20513" class="Symbol">}</a> <a id="20515" href="Data.Fin.Properties.html#20492" class="Bound">i</a> <a id="20517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20519" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20524" href="Data.Fin.Properties.html#20496" class="Bound">j</a> <a id="20526" class="Symbol">→</a> <a id="20528" href="Data.Fin.Properties.html#20496" class="Bound">j</a> <a id="20530" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="20533" href="Data.Fin.Properties.html#20488" class="Bound">n</a> <a id="20535" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20537" href="Data.Fin.Properties.html#20492" class="Bound">i</a>
<a id="20539" href="Data.Fin.Properties.html#20466" class="Function">splitAt⁻¹-↑ˡ</a> <a id="20552" class="Symbol">{</a><a id="20553" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20557" href="Data.Fin.Properties.html#20557" class="Bound">m</a><a id="20558" class="Symbol">}</a> <a id="20560" class="Symbol">{</a><a id="20561" href="Data.Fin.Properties.html#20561" class="Bound">n</a><a id="20562" class="Symbol">}</a> <a id="20564" class="Symbol">{</a><a id="20565" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a><a id="20567" class="Symbol">}</a> <a id="20569" class="Symbol">{</a><a id="20570" class="DottedPattern Symbol">.</a><a id="20571" href="Data.Fin.Patterns.html#399" class="DottedPattern InductiveConstructor">0F</a><a id="20573" class="Symbol">}</a> <a id="20575" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20580" class="Symbol">=</a> <a id="20582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20587" href="Data.Fin.Properties.html#20466" class="Function">splitAt⁻¹-↑ˡ</a> <a id="20600" class="Symbol">{</a><a id="20601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20605" href="Data.Fin.Properties.html#20605" class="Bound">m</a><a id="20606" class="Symbol">}</a> <a id="20608" class="Symbol">{</a><a id="20609" href="Data.Fin.Properties.html#20609" class="Bound">n</a><a id="20610" class="Symbol">}</a> <a id="20612" class="Symbol">{</a><a id="20613" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="20617" href="Data.Fin.Properties.html#20617" class="Bound">i</a><a id="20618" class="Symbol">}</a> <a id="20620" class="Symbol">{</a><a id="20621" href="Data.Fin.Properties.html#20621" class="Bound">j</a><a id="20622" class="Symbol">}</a> <a id="20624" href="Data.Fin.Properties.html#20624" class="Bound">eq</a>
  <a id="20629" class="Keyword">with</a> <a id="20634" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20639" href="Data.Fin.Properties.html#20639" class="Bound">k</a> ← <a id="20643" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="20651" href="Data.Fin.Properties.html#20605" class="Bound">m</a> <a id="20653" href="Data.Fin.Properties.html#20617" class="Bound">i</a> <a id="20655" class="Keyword">in</a> <a id="20658" class="Argument">splitAt[m][i]≡inj₁[j]</a>
  <a id="20682" class="Keyword">with</a> <a id="20687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="20694" href="Data.Fin.Properties.html#20624" class="Bound">eq</a>
  <a id="20699" class="Symbol">=</a> <a id="20701" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20706" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="20710" class="Symbol">(</a><a id="20711" href="Data.Fin.Properties.html#20466" class="Function">splitAt⁻¹-↑ˡ</a> <a id="20724" class="Symbol">{</a><a id="20725" class="Argument">i</a> <a id="20727" class="Symbol">=</a> <a id="20729" href="Data.Fin.Properties.html#20617" class="Bound">i</a><a id="20730" class="Symbol">}</a> <a id="20732" class="Symbol">{</a><a id="20733" class="Argument">j</a> <a id="20735" class="Symbol">=</a> <a id="20737" href="Data.Fin.Properties.html#20639" class="Bound">k</a><a id="20738" class="Symbol">}</a> <a id="20740" href="Data.Fin.Properties.html#20658" class="Bound">splitAt[m][i]≡inj₁[j]</a><a id="20761" class="Symbol">)</a>

<a id="splitAt-↑ʳ"></a><a id="20764" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="20775" class="Symbol">:</a> <a id="20777" class="Symbol">∀</a> <a id="20779" href="Data.Fin.Properties.html#20779" class="Bound">m</a> <a id="20781" href="Data.Fin.Properties.html#20781" class="Bound">n</a> <a id="20783" href="Data.Fin.Properties.html#20783" class="Bound">i</a> <a id="20785" class="Symbol">→</a> <a id="20787" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="20795" href="Data.Fin.Properties.html#20779" class="Bound">m</a> <a id="20797" class="Symbol">(</a><a id="20798" href="Data.Fin.Properties.html#20779" class="Bound">m</a> <a id="20800" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="20803" href="Data.Fin.Properties.html#20783" class="Bound">i</a><a id="20804" class="Symbol">)</a> <a id="20806" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20808" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20813" class="Symbol">{</a><a id="20814" class="Argument">B</a> <a id="20816" class="Symbol">=</a> <a id="20818" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="20822" href="Data.Fin.Properties.html#20781" class="Bound">n</a><a id="20823" class="Symbol">}</a> <a id="20825" href="Data.Fin.Properties.html#20783" class="Bound">i</a>
<a id="20827" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="20838" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20846" href="Data.Fin.Properties.html#20846" class="Bound">n</a> <a id="20848" href="Data.Fin.Properties.html#20848" class="Bound">i</a> <a id="20850" class="Symbol">=</a> <a id="20852" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20857" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="20868" class="Symbol">(</a><a id="20869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20873" href="Data.Fin.Properties.html#20873" class="Bound">m</a><a id="20874" class="Symbol">)</a> <a id="20876" href="Data.Fin.Properties.html#20876" class="Bound">n</a> <a id="20878" href="Data.Fin.Properties.html#20878" class="Bound">i</a> <a id="20880" class="Keyword">rewrite</a> <a id="20888" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="20899" href="Data.Fin.Properties.html#20873" class="Bound">m</a> <a id="20901" href="Data.Fin.Properties.html#20876" class="Bound">n</a> <a id="20903" href="Data.Fin.Properties.html#20878" class="Bound">i</a> <a id="20905" class="Symbol">=</a> <a id="20907" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ʳ"></a><a id="20913" href="Data.Fin.Properties.html#20913" class="Function">splitAt⁻¹-↑ʳ</a> <a id="20926" class="Symbol">:</a> <a id="20928" class="Symbol">∀</a> <a id="20930" class="Symbol">{</a><a id="20931" href="Data.Fin.Properties.html#20931" class="Bound">m</a><a id="20932" class="Symbol">}</a> <a id="20934" class="Symbol">{</a><a id="20935" href="Data.Fin.Properties.html#20935" class="Bound">n</a><a id="20936" class="Symbol">}</a> <a id="20938" class="Symbol">{</a><a id="20939" href="Data.Fin.Properties.html#20939" class="Bound">i</a><a id="20940" class="Symbol">}</a> <a id="20942" class="Symbol">{</a><a id="20943" href="Data.Fin.Properties.html#20943" class="Bound">j</a><a id="20944" class="Symbol">}</a> <a id="20946" class="Symbol">→</a> <a id="20948" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="20956" href="Data.Fin.Properties.html#20931" class="Bound">m</a> <a id="20958" class="Symbol">{</a><a id="20959" href="Data.Fin.Properties.html#20935" class="Bound">n</a><a id="20960" class="Symbol">}</a> <a id="20962" href="Data.Fin.Properties.html#20939" class="Bound">i</a> <a id="20964" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20966" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20971" href="Data.Fin.Properties.html#20943" class="Bound">j</a> <a id="20973" class="Symbol">→</a> <a id="20975" href="Data.Fin.Properties.html#20931" class="Bound">m</a> <a id="20977" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="20980" href="Data.Fin.Properties.html#20943" class="Bound">j</a> <a id="20982" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20984" href="Data.Fin.Properties.html#20939" class="Bound">i</a>
<a id="20986" href="Data.Fin.Properties.html#20913" class="Function">splitAt⁻¹-↑ʳ</a> <a id="20999" class="Symbol">{</a><a id="21000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="21004" class="Symbol">}</a>  <a id="21007" class="Symbol">{</a><a id="21008" href="Data.Fin.Properties.html#21008" class="Bound">n</a><a id="21009" class="Symbol">}</a> <a id="21011" class="Symbol">{</a><a id="21012" href="Data.Fin.Properties.html#21012" class="Bound">i</a><a id="21013" class="Symbol">}</a> <a id="21015" class="Symbol">{</a><a id="21016" href="Data.Fin.Properties.html#21016" class="Bound">j</a><a id="21017" class="Symbol">}</a> <a id="21019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21024" class="Symbol">=</a> <a id="21026" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21031" href="Data.Fin.Properties.html#20913" class="Function">splitAt⁻¹-↑ʳ</a> <a id="21044" class="Symbol">{</a><a id="21045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21049" href="Data.Fin.Properties.html#21049" class="Bound">m</a><a id="21050" class="Symbol">}</a> <a id="21052" class="Symbol">{</a><a id="21053" href="Data.Fin.Properties.html#21053" class="Bound">n</a><a id="21054" class="Symbol">}</a> <a id="21056" class="Symbol">{</a><a id="21057" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21061" href="Data.Fin.Properties.html#21061" class="Bound">i</a><a id="21062" class="Symbol">}</a> <a id="21064" class="Symbol">{</a><a id="21065" href="Data.Fin.Properties.html#21065" class="Bound">j</a><a id="21066" class="Symbol">}</a> <a id="21068" href="Data.Fin.Properties.html#21068" class="Bound">eq</a>
  <a id="21073" class="Keyword">with</a> <a id="21078" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21083" href="Data.Fin.Properties.html#21083" class="Bound">k</a> ← <a id="21087" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21095" href="Data.Fin.Properties.html#21049" class="Bound">m</a> <a id="21097" href="Data.Fin.Properties.html#21061" class="Bound">i</a> <a id="21099" class="Keyword">in</a> <a id="21102" class="Argument">splitAt[m][i]≡inj₂[k]</a>
  <a id="21126" class="Keyword">with</a> <a id="21131" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="21138" href="Data.Fin.Properties.html#21068" class="Bound">eq</a>
  <a id="21143" class="Symbol">=</a> <a id="21145" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21150" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21154" class="Symbol">(</a><a id="21155" href="Data.Fin.Properties.html#20913" class="Function">splitAt⁻¹-↑ʳ</a> <a id="21168" class="Symbol">{</a><a id="21169" class="Argument">i</a> <a id="21171" class="Symbol">=</a> <a id="21173" href="Data.Fin.Properties.html#21061" class="Bound">i</a><a id="21174" class="Symbol">}</a> <a id="21176" class="Symbol">{</a><a id="21177" class="Argument">j</a> <a id="21179" class="Symbol">=</a> <a id="21181" href="Data.Fin.Properties.html#21083" class="Bound">k</a><a id="21182" class="Symbol">}</a> <a id="21184" href="Data.Fin.Properties.html#21102" class="Bound">splitAt[m][i]≡inj₂[k]</a><a id="21205" class="Symbol">)</a>

<a id="splitAt-join"></a><a id="21208" href="Data.Fin.Properties.html#21208" class="Function">splitAt-join</a> <a id="21221" class="Symbol">:</a> <a id="21223" class="Symbol">∀</a> <a id="21225" href="Data.Fin.Properties.html#21225" class="Bound">m</a> <a id="21227" href="Data.Fin.Properties.html#21227" class="Bound">n</a> <a id="21229" href="Data.Fin.Properties.html#21229" class="Bound">i</a> <a id="21231" class="Symbol">→</a> <a id="21233" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21241" href="Data.Fin.Properties.html#21225" class="Bound">m</a> <a id="21243" class="Symbol">(</a><a id="21244" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="21249" href="Data.Fin.Properties.html#21225" class="Bound">m</a> <a id="21251" href="Data.Fin.Properties.html#21227" class="Bound">n</a> <a id="21253" href="Data.Fin.Properties.html#21229" class="Bound">i</a><a id="21254" class="Symbol">)</a> <a id="21256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21258" href="Data.Fin.Properties.html#21229" class="Bound">i</a>
<a id="21260" href="Data.Fin.Properties.html#21208" class="Function">splitAt-join</a> <a id="21273" href="Data.Fin.Properties.html#21273" class="Bound">m</a> <a id="21275" href="Data.Fin.Properties.html#21275" class="Bound">n</a> <a id="21277" class="Symbol">(</a><a id="21278" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21283" href="Data.Fin.Properties.html#21283" class="Bound">x</a><a id="21284" class="Symbol">)</a> <a id="21286" class="Symbol">=</a> <a id="21288" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="21299" href="Data.Fin.Properties.html#21273" class="Bound">m</a> <a id="21301" href="Data.Fin.Properties.html#21283" class="Bound">x</a> <a id="21303" href="Data.Fin.Properties.html#21275" class="Bound">n</a>
<a id="21305" href="Data.Fin.Properties.html#21208" class="Function">splitAt-join</a> <a id="21318" href="Data.Fin.Properties.html#21318" class="Bound">m</a> <a id="21320" href="Data.Fin.Properties.html#21320" class="Bound">n</a> <a id="21322" class="Symbol">(</a><a id="21323" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21328" href="Data.Fin.Properties.html#21328" class="Bound">y</a><a id="21329" class="Symbol">)</a> <a id="21331" class="Symbol">=</a> <a id="21333" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="21344" href="Data.Fin.Properties.html#21318" class="Bound">m</a> <a id="21346" href="Data.Fin.Properties.html#21320" class="Bound">n</a> <a id="21348" href="Data.Fin.Properties.html#21328" class="Bound">y</a>

<a id="join-splitAt"></a><a id="21351" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="21364" class="Symbol">:</a> <a id="21366" class="Symbol">∀</a> <a id="21368" href="Data.Fin.Properties.html#21368" class="Bound">m</a> <a id="21370" href="Data.Fin.Properties.html#21370" class="Bound">n</a> <a id="21372" href="Data.Fin.Properties.html#21372" class="Bound">i</a> <a id="21374" class="Symbol">→</a> <a id="21376" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="21381" href="Data.Fin.Properties.html#21368" class="Bound">m</a> <a id="21383" href="Data.Fin.Properties.html#21370" class="Bound">n</a> <a id="21385" class="Symbol">(</a><a id="21386" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21394" href="Data.Fin.Properties.html#21368" class="Bound">m</a> <a id="21396" href="Data.Fin.Properties.html#21372" class="Bound">i</a><a id="21397" class="Symbol">)</a> <a id="21399" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21401" href="Data.Fin.Properties.html#21372" class="Bound">i</a>
<a id="21403" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="21416" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21424" href="Data.Fin.Properties.html#21424" class="Bound">n</a> <a id="21426" href="Data.Fin.Properties.html#21426" class="Bound">i</a>       <a id="21434" class="Symbol">=</a> <a id="21436" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21441" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="21454" class="Symbol">(</a><a id="21455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21459" href="Data.Fin.Properties.html#21459" class="Bound">m</a><a id="21460" class="Symbol">)</a> <a id="21462" href="Data.Fin.Properties.html#21462" class="Bound">n</a> <a id="21464" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="21472" class="Symbol">=</a> <a id="21474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21479" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="21492" class="Symbol">(</a><a id="21493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21497" href="Data.Fin.Properties.html#21497" class="Bound">m</a><a id="21498" class="Symbol">)</a> <a id="21500" href="Data.Fin.Properties.html#21500" class="Bound">n</a> <a id="21502" class="Symbol">(</a><a id="21503" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21507" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21508" class="Symbol">)</a> <a id="21510" class="Symbol">=</a> <a id="21512" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="21520" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="21522" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ</a> <a id="21526" href="Data.Fin.Properties.html#21500" class="Bound">n</a> <a id="21528" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="21530" class="Symbol">(</a><a id="21531" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21535" href="Data.Fin.Properties.html#21497" class="Bound">m</a><a id="21536" class="Symbol">)</a> <a id="21538" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a> <a id="21542" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="21545" class="Symbol">(</a><a id="21546" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21554" class="Symbol">(</a><a id="21555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21559" href="Data.Fin.Properties.html#21497" class="Bound">m</a><a id="21560" class="Symbol">)</a> <a id="21562" class="Symbol">(</a><a id="21563" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21567" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21568" class="Symbol">))</a> <a id="21571" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21574" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a> <a id="21582" class="Symbol">(</a><a id="21583" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21591" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21593" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21594" class="Symbol">)</a> <a id="21596" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21600" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="21602" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21606" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21608" class="Symbol">(</a><a id="21609" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ</a> <a id="21613" href="Data.Fin.Properties.html#21500" class="Bound">n</a><a id="21614" class="Symbol">)</a> <a id="21616" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="21618" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21622" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21624" class="Symbol">(</a><a id="21625" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21627" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a><a id="21630" class="Symbol">)</a> <a id="21632" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="21635" class="Symbol">(</a><a id="21636" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21644" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21646" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21647" class="Symbol">)</a>   <a id="21651" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="21654" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a> <a id="21660" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21664" class="Symbol">(</a><a id="21665" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21673" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21675" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21676" class="Symbol">)</a> <a id="21678" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="21682" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21686" class="Symbol">(</a><a id="21687" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="21689" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ</a> <a id="21693" href="Data.Fin.Properties.html#21500" class="Bound">n</a> <a id="21695" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="21697" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21699" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a> <a id="21703" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="21706" class="Symbol">(</a><a id="21707" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21715" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21717" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21718" class="Symbol">))</a>             <a id="21733" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21736" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21741" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21745" class="Symbol">(</a><a id="21746" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="21759" href="Data.Fin.Properties.html#21497" class="Bound">m</a> <a id="21761" href="Data.Fin.Properties.html#21500" class="Bound">n</a> <a id="21763" href="Data.Fin.Properties.html#21507" class="Bound">i</a><a id="21764" class="Symbol">)</a> <a id="21766" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21770" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="21774" href="Data.Fin.Properties.html#21507" class="Bound">i</a>                                                         <a id="21832" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="21836" class="Keyword">where</a> <a id="21842" class="Keyword">open</a> <a id="21847" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="21860" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₁ &quot;i&quot; if i &lt; m</a>

<a id="splitAt-&lt;"></a><a id="21900" href="Data.Fin.Properties.html#21900" class="Function">splitAt-&lt;</a> <a id="21910" class="Symbol">:</a> <a id="21912" class="Symbol">∀</a> <a id="21914" href="Data.Fin.Properties.html#21914" class="Bound">m</a> <a id="21916" class="Symbol">{</a><a id="21917" href="Data.Fin.Properties.html#21917" class="Bound">n</a><a id="21918" class="Symbol">}</a> <a id="21920" class="Symbol">(</a><a id="21921" href="Data.Fin.Properties.html#21921" class="Bound">i</a> <a id="21923" class="Symbol">:</a> <a id="21925" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="21929" class="Symbol">(</a><a id="21930" href="Data.Fin.Properties.html#21914" class="Bound">m</a> <a id="21932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="21936" href="Data.Fin.Properties.html#21917" class="Bound">n</a><a id="21937" class="Symbol">))</a> <a id="21940" class="Symbol">.(</a><a id="21942" href="Data.Fin.Properties.html#21942" class="Bound">i&lt;m</a> <a id="21946" class="Symbol">:</a> <a id="21948" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="21952" href="Data.Fin.Properties.html#21921" class="Bound">i</a> <a id="21954" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="21958" href="Data.Fin.Properties.html#21914" class="Bound">m</a><a id="21959" class="Symbol">)</a> <a id="21961" class="Symbol">→</a>
            <a id="21975" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="21983" href="Data.Fin.Properties.html#21914" class="Bound">m</a> <a id="21985" href="Data.Fin.Properties.html#21921" class="Bound">i</a> <a id="21987" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21989" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21994" class="Symbol">(</a><a id="21995" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="22002" href="Data.Fin.Properties.html#21942" class="Bound">i&lt;m</a><a id="22005" class="Symbol">)</a>
<a id="22007" href="Data.Fin.Properties.html#21900" class="Function">splitAt-&lt;</a> <a id="22017" class="Symbol">(</a><a id="22018" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22022" href="Data.Fin.Properties.html#22022" class="Bound">m</a><a id="22023" class="Symbol">)</a> <a id="22025" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="22033" class="Symbol">_</a>   <a id="22037" class="Symbol">=</a> <a id="22039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22044" href="Data.Fin.Properties.html#21900" class="Function">splitAt-&lt;</a> <a id="22054" class="Symbol">(</a><a id="22055" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22059" href="Data.Fin.Properties.html#22059" class="Bound">m</a><a id="22060" class="Symbol">)</a> <a id="22062" class="Symbol">(</a><a id="22063" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="22067" href="Data.Fin.Properties.html#22067" class="Bound">i</a><a id="22068" class="Symbol">)</a> <a id="22070" href="Data.Fin.Properties.html#22070" class="Bound">i&lt;m</a> <a id="22074" class="Symbol">=</a> <a id="22076" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22081" class="Symbol">(</a><a id="22082" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="22090" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="22094" href="Function.Base.html#704" class="Function">id</a><a id="22096" class="Symbol">)</a> <a id="22098" class="Symbol">(</a><a id="22099" href="Data.Fin.Properties.html#21900" class="Function">splitAt-&lt;</a> <a id="22109" href="Data.Fin.Properties.html#22059" class="Bound">m</a> <a id="22111" href="Data.Fin.Properties.html#22067" class="Bound">i</a> <a id="22113" class="Symbol">(</a><a id="22114" href="Data.Nat.Base.html#2085" class="Function">ℕ.s&lt;s⁻¹</a> <a id="22122" href="Data.Fin.Properties.html#22070" class="Bound">i&lt;m</a><a id="22125" class="Symbol">))</a>

<a id="22129" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₂ &quot;i - m&quot; if i ≥ m</a>

<a id="splitAt-≥"></a><a id="22173" href="Data.Fin.Properties.html#22173" class="Function">splitAt-≥</a> <a id="22183" class="Symbol">:</a> <a id="22185" class="Symbol">∀</a> <a id="22187" href="Data.Fin.Properties.html#22187" class="Bound">m</a> <a id="22189" class="Symbol">{</a><a id="22190" href="Data.Fin.Properties.html#22190" class="Bound">n</a><a id="22191" class="Symbol">}</a> <a id="22193" class="Symbol">(</a><a id="22194" href="Data.Fin.Properties.html#22194" class="Bound">i</a> <a id="22196" class="Symbol">:</a> <a id="22198" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="22202" class="Symbol">(</a><a id="22203" href="Data.Fin.Properties.html#22187" class="Bound">m</a> <a id="22205" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="22209" href="Data.Fin.Properties.html#22190" class="Bound">n</a><a id="22210" class="Symbol">))</a> <a id="22213" class="Symbol">.(</a><a id="22215" href="Data.Fin.Properties.html#22215" class="Bound">i≥m</a> <a id="22219" class="Symbol">:</a> <a id="22221" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="22225" href="Data.Fin.Properties.html#22194" class="Bound">i</a> <a id="22227" href="Data.Nat.Base.html#2259" class="Function Operator">ℕ.≥</a> <a id="22231" href="Data.Fin.Properties.html#22187" class="Bound">m</a><a id="22232" class="Symbol">)</a> <a id="22234" class="Symbol">→</a>
            <a id="22248" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="22256" href="Data.Fin.Properties.html#22187" class="Bound">m</a> <a id="22258" href="Data.Fin.Properties.html#22194" class="Bound">i</a> <a id="22260" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22262" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22267" class="Symbol">(</a><a id="22268" href="Data.Fin.Base.html#2636" class="Function">reduce≥</a> <a id="22276" href="Data.Fin.Properties.html#22194" class="Bound">i</a> <a id="22278" href="Data.Fin.Properties.html#22215" class="Bound">i≥m</a><a id="22281" class="Symbol">)</a>
<a id="22283" href="Data.Fin.Properties.html#22173" class="Function">splitAt-≥</a> <a id="22293" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22301" href="Data.Fin.Properties.html#22301" class="Bound">i</a>       <a id="22309" class="Symbol">_</a>   <a id="22313" class="Symbol">=</a> <a id="22315" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22320" href="Data.Fin.Properties.html#22173" class="Function">splitAt-≥</a> <a id="22330" class="Symbol">(</a><a id="22331" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22335" href="Data.Fin.Properties.html#22335" class="Bound">m</a><a id="22336" class="Symbol">)</a> <a id="22338" class="Symbol">(</a><a id="22339" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="22343" href="Data.Fin.Properties.html#22343" class="Bound">i</a><a id="22344" class="Symbol">)</a> <a id="22346" href="Data.Fin.Properties.html#22346" class="Bound">i≥m</a> <a id="22350" class="Symbol">=</a> <a id="22352" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22357" class="Symbol">(</a><a id="22358" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="22366" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="22370" href="Function.Base.html#704" class="Function">id</a><a id="22372" class="Symbol">)</a> <a id="22374" class="Symbol">(</a><a id="22375" href="Data.Fin.Properties.html#22173" class="Function">splitAt-≥</a> <a id="22385" href="Data.Fin.Properties.html#22335" class="Bound">m</a> <a id="22387" href="Data.Fin.Properties.html#22343" class="Bound">i</a> <a id="22389" class="Symbol">(</a><a id="22390" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="22398" href="Data.Fin.Properties.html#22346" class="Bound">i≥m</a><a id="22401" class="Symbol">))</a>

<a id="22405" class="Comment">------------------------------------------------------------------------</a>
<a id="22478" class="Comment">-- Bundles</a>

<a id="+↔⊎"></a><a id="22490" href="Data.Fin.Properties.html#22490" class="Function">+↔⊎</a> <a id="22494" class="Symbol">:</a> <a id="22496" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="22500" class="Symbol">(</a><a id="22501" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="22503" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="22507" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="22508" class="Symbol">)</a> <a id="22510" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="22512" class="Symbol">(</a><a id="22513" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="22517" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="22519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="22521" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="22525" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="22526" class="Symbol">)</a>
<a id="22528" href="Data.Fin.Properties.html#22490" class="Function">+↔⊎</a> <a id="22532" class="Symbol">{</a><a id="22533" href="Data.Fin.Properties.html#22533" class="Bound">m</a><a id="22534" class="Symbol">}</a> <a id="22536" class="Symbol">{</a><a id="22537" href="Data.Fin.Properties.html#22537" class="Bound">n</a><a id="22538" class="Symbol">}</a> <a id="22540" class="Symbol">=</a> <a id="22542" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="22548" class="Symbol">(</a><a id="22549" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="22557" href="Data.Fin.Properties.html#22533" class="Bound">m</a> <a id="22559" class="Symbol">{</a><a id="22560" href="Data.Fin.Properties.html#22537" class="Bound">n</a><a id="22561" class="Symbol">})</a> <a id="22564" class="Symbol">(</a><a id="22565" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="22570" href="Data.Fin.Properties.html#22533" class="Bound">m</a> <a id="22572" href="Data.Fin.Properties.html#22537" class="Bound">n</a><a id="22573" class="Symbol">)</a> <a id="22575" class="Symbol">(</a><a id="22576" href="Data.Fin.Properties.html#21208" class="Function">splitAt-join</a> <a id="22589" href="Data.Fin.Properties.html#22533" class="Bound">m</a> <a id="22591" href="Data.Fin.Properties.html#22537" class="Bound">n</a><a id="22592" class="Symbol">)</a> <a id="22594" class="Symbol">(</a><a id="22595" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="22608" href="Data.Fin.Properties.html#22533" class="Bound">m</a> <a id="22610" href="Data.Fin.Properties.html#22537" class="Bound">n</a><a id="22611" class="Symbol">)</a>

<a id="22614" class="Comment">------------------------------------------------------------------------</a>
<a id="22687" class="Comment">-- remQuot</a>
<a id="22698" class="Comment">------------------------------------------------------------------------</a>

<a id="22772" class="Comment">-- Fin (m * n) ↔ Fin m × Fin n</a>

<a id="remQuot-combine"></a><a id="22804" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="22820" class="Symbol">:</a> <a id="22822" class="Symbol">∀</a> <a id="22824" class="Symbol">{</a><a id="22825" href="Data.Fin.Properties.html#22825" class="Bound">n</a> <a id="22827" href="Data.Fin.Properties.html#22827" class="Bound">k</a><a id="22828" class="Symbol">}</a> <a id="22830" class="Symbol">(</a><a id="22831" href="Data.Fin.Properties.html#22831" class="Bound">i</a> <a id="22833" class="Symbol">:</a> <a id="22835" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="22839" href="Data.Fin.Properties.html#22825" class="Bound">n</a><a id="22840" class="Symbol">)</a> <a id="22842" href="Data.Fin.Properties.html#22842" class="Bound">j</a> <a id="22844" class="Symbol">→</a> <a id="22846" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="22854" href="Data.Fin.Properties.html#22827" class="Bound">k</a> <a id="22856" class="Symbol">(</a><a id="22857" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="22865" href="Data.Fin.Properties.html#22831" class="Bound">i</a> <a id="22867" href="Data.Fin.Properties.html#22842" class="Bound">j</a><a id="22868" class="Symbol">)</a> <a id="22870" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22872" class="Symbol">(</a><a id="22873" href="Data.Fin.Properties.html#22831" class="Bound">i</a> <a id="22875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22877" href="Data.Fin.Properties.html#22842" class="Bound">j</a><a id="22878" class="Symbol">)</a>
<a id="22880" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="22896" class="Symbol">{</a><a id="22897" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22901" href="Data.Fin.Properties.html#22901" class="Bound">n</a><a id="22902" class="Symbol">}</a> <a id="22904" class="Symbol">{</a><a id="22905" href="Data.Fin.Properties.html#22905" class="Bound">k</a><a id="22906" class="Symbol">}</a> <a id="22908" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="22916" href="Data.Fin.Properties.html#22916" class="Bound">j</a> <a id="22918" class="Keyword">rewrite</a> <a id="22926" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="22937" href="Data.Fin.Properties.html#22905" class="Bound">k</a> <a id="22939" href="Data.Fin.Properties.html#22916" class="Bound">j</a> <a id="22941" class="Symbol">(</a><a id="22942" href="Data.Fin.Properties.html#22901" class="Bound">n</a> <a id="22944" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="22948" href="Data.Fin.Properties.html#22905" class="Bound">k</a><a id="22949" class="Symbol">)</a> <a id="22951" class="Symbol">=</a> <a id="22953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22958" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="22974" class="Symbol">{</a><a id="22975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22979" href="Data.Fin.Properties.html#22979" class="Bound">n</a><a id="22980" class="Symbol">}</a> <a id="22982" class="Symbol">{</a><a id="22983" href="Data.Fin.Properties.html#22983" class="Bound">k</a><a id="22984" class="Symbol">}</a> <a id="22986" class="Symbol">(</a><a id="22987" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="22991" href="Data.Fin.Properties.html#22991" class="Bound">i</a><a id="22992" class="Symbol">)</a> <a id="22994" href="Data.Fin.Properties.html#22994" class="Bound">j</a> <a id="22996" class="Keyword">rewrite</a> <a id="23004" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="23015" href="Data.Fin.Properties.html#22983" class="Bound">k</a>   <a id="23019" class="Symbol">(</a><a id="23020" href="Data.Fin.Properties.html#22979" class="Bound">n</a> <a id="23022" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23026" href="Data.Fin.Properties.html#22983" class="Bound">k</a><a id="23027" class="Symbol">)</a> <a id="23029" class="Symbol">(</a><a id="23030" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="23038" href="Data.Fin.Properties.html#22991" class="Bound">i</a> <a id="23040" href="Data.Fin.Properties.html#22994" class="Bound">j</a><a id="23041" class="Symbol">)</a> <a id="23043" class="Symbol">=</a>
  <a id="23047" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="23052" class="Symbol">(</a><a id="23053" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="23063" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="23066" class="Symbol">)</a> <a id="23068" class="Symbol">(</a><a id="23069" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="23085" href="Data.Fin.Properties.html#22991" class="Bound">i</a> <a id="23087" href="Data.Fin.Properties.html#22994" class="Bound">j</a><a id="23088" class="Symbol">)</a>

<a id="combine-remQuot"></a><a id="23091" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="23107" class="Symbol">:</a> <a id="23109" class="Symbol">∀</a> <a id="23111" class="Symbol">{</a><a id="23112" href="Data.Fin.Properties.html#23112" class="Bound">n</a><a id="23113" class="Symbol">}</a> <a id="23115" href="Data.Fin.Properties.html#23115" class="Bound">k</a> <a id="23117" class="Symbol">(</a><a id="23118" href="Data.Fin.Properties.html#23118" class="Bound">i</a> <a id="23120" class="Symbol">:</a> <a id="23122" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="23126" class="Symbol">(</a><a id="23127" href="Data.Fin.Properties.html#23112" class="Bound">n</a> <a id="23129" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23133" href="Data.Fin.Properties.html#23115" class="Bound">k</a><a id="23134" class="Symbol">))</a> <a id="23137" class="Symbol">→</a> <a id="23139" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="23147" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="23155" class="Symbol">(</a><a id="23156" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="23164" class="Symbol">{</a><a id="23165" href="Data.Fin.Properties.html#23112" class="Bound">n</a><a id="23166" class="Symbol">}</a> <a id="23168" href="Data.Fin.Properties.html#23115" class="Bound">k</a> <a id="23170" href="Data.Fin.Properties.html#23118" class="Bound">i</a><a id="23171" class="Symbol">)</a> <a id="23173" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23175" href="Data.Fin.Properties.html#23118" class="Bound">i</a>
<a id="23177" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="23193" class="Symbol">{</a><a id="23194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23198" href="Data.Fin.Properties.html#23198" class="Bound">n</a><a id="23199" class="Symbol">}</a> <a id="23201" href="Data.Fin.Properties.html#23201" class="Bound">k</a> <a id="23203" href="Data.Fin.Properties.html#23203" class="Bound">i</a> <a id="23205" class="Keyword">with</a> <a id="23210" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="23218" href="Data.Fin.Properties.html#23201" class="Bound">k</a> <a id="23220" href="Data.Fin.Properties.html#23203" class="Bound">i</a> <a id="23222" class="Keyword">in</a> <a id="23225" class="Argument">eq</a>
<a id="23228" class="Symbol">...</a> <a id="23232" class="Symbol">|</a> <a id="23234" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23239" href="Data.Fin.Properties.html#23239" class="Bound">j</a> <a id="23241" class="Symbol">=</a> <a id="23243" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="23251" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23256" class="Bound">k</a> <a id="23258" class="Symbol">(</a><a id="23259" class="Bound">n</a> <a id="23261" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23265" class="Bound">k</a><a id="23266" class="Symbol">)</a> <a id="23268" class="Symbol">(</a><a id="23269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23274" href="Data.Fin.Properties.html#23239" class="Bound">j</a><a id="23275" class="Symbol">)</a>      <a id="23282" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="23285" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="23290" class="Symbol">(</a><a id="23291" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23296" class="Bound">k</a> <a id="23298" class="Symbol">(</a><a id="23299" class="Bound">n</a> <a id="23301" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23305" class="Bound">k</a><a id="23306" class="Symbol">))</a> <a id="23309" href="Data.Fin.Properties.html#23225" class="Bound">eq</a> <a id="23312" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="23316" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23321" class="Bound">k</a> <a id="23323" class="Symbol">(</a><a id="23324" class="Bound">n</a> <a id="23326" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23330" class="Bound">k</a><a id="23331" class="Symbol">)</a> <a id="23333" class="Symbol">(</a><a id="23334" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="23342" class="Bound">k</a> <a id="23344" class="Bound">i</a><a id="23345" class="Symbol">)</a> <a id="23347" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23350" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="23363" class="Bound">k</a> <a id="23365" class="Symbol">(</a><a id="23366" class="Bound">n</a> <a id="23368" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23372" class="Bound">k</a><a id="23373" class="Symbol">)</a> <a id="23375" class="Bound">i</a> <a id="23377" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23381" class="Bound">i</a>                              <a id="23412" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="23416" class="Keyword">where</a> <a id="23422" class="Keyword">open</a> <a id="23427" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
<a id="23439" class="Symbol">...</a> <a id="23443" class="Symbol">|</a> <a id="23445" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23450" href="Data.Fin.Properties.html#23450" class="Bound">j</a> <a id="23452" class="Symbol">=</a> <a id="23454" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="23462" class="Bound">k</a> <a id="23464" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="23467" class="Symbol">(</a><a id="23468" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="23476" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="23484" class="Symbol">(</a><a id="23485" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="23493" class="Symbol">{</a><a id="23494" class="Bound">n</a><a id="23495" class="Symbol">}</a> <a id="23497" class="Bound">k</a> <a id="23499" href="Data.Fin.Properties.html#23450" class="Bound">j</a><a id="23500" class="Symbol">))</a> <a id="23503" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23506" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="23511" class="Symbol">(</a><a id="23512" class="Bound">k</a> <a id="23514" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a><a id="23517" class="Symbol">)</a> <a id="23519" class="Symbol">(</a><a id="23520" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="23536" class="Symbol">{</a><a id="23537" class="Bound">n</a><a id="23538" class="Symbol">}</a> <a id="23540" class="Bound">k</a> <a id="23542" href="Data.Fin.Properties.html#23450" class="Bound">j</a><a id="23543" class="Symbol">)</a> <a id="23545" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23549" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23554" class="Bound">k</a> <a id="23556" class="Symbol">(</a><a id="23557" class="Bound">n</a> <a id="23559" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23563" class="Bound">k</a><a id="23564" class="Symbol">)</a> <a id="23566" class="Symbol">(</a><a id="23567" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23572" href="Data.Fin.Properties.html#23450" class="Bound">j</a><a id="23573" class="Symbol">)</a>                <a id="23590" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="23593" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="23598" class="Symbol">(</a><a id="23599" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23604" class="Bound">k</a> <a id="23606" class="Symbol">(</a><a id="23607" class="Bound">n</a> <a id="23609" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23613" class="Bound">k</a><a id="23614" class="Symbol">))</a> <a id="23617" href="Data.Fin.Properties.html#23225" class="Bound">eq</a> <a id="23620" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="23624" href="Data.Fin.Base.html#4019" class="Function">join</a> <a id="23629" class="Bound">k</a> <a id="23631" class="Symbol">(</a><a id="23632" class="Bound">n</a> <a id="23634" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23638" class="Bound">k</a><a id="23639" class="Symbol">)</a> <a id="23641" class="Symbol">(</a><a id="23642" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="23650" class="Bound">k</a> <a id="23652" class="Bound">i</a><a id="23653" class="Symbol">)</a>           <a id="23665" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23668" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a> <a id="23681" class="Bound">k</a> <a id="23683" class="Symbol">(</a><a id="23684" class="Bound">n</a> <a id="23686" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23690" class="Bound">k</a><a id="23691" class="Symbol">)</a> <a id="23693" class="Bound">i</a> <a id="23695" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23699" class="Bound">i</a>                                        <a id="23740" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="23744" class="Keyword">where</a> <a id="23750" class="Keyword">open</a> <a id="23755" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="toℕ-combine"></a><a id="23768" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="23780" class="Symbol">:</a> <a id="23782" class="Symbol">∀</a> <a id="23784" class="Symbol">(</a><a id="23785" href="Data.Fin.Properties.html#23785" class="Bound">i</a> <a id="23787" class="Symbol">:</a> <a id="23789" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="23793" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="23794" class="Symbol">)</a> <a id="23796" class="Symbol">(</a><a id="23797" href="Data.Fin.Properties.html#23797" class="Bound">j</a> <a id="23799" class="Symbol">:</a> <a id="23801" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="23805" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="23806" class="Symbol">)</a> <a id="23808" class="Symbol">→</a> <a id="23810" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23814" class="Symbol">(</a><a id="23815" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="23823" href="Data.Fin.Properties.html#23785" class="Bound">i</a> <a id="23825" href="Data.Fin.Properties.html#23797" class="Bound">j</a><a id="23826" class="Symbol">)</a> <a id="23828" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23830" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="23832" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23836" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23840" href="Data.Fin.Properties.html#23785" class="Bound">i</a> <a id="23842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23846" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23850" href="Data.Fin.Properties.html#23797" class="Bound">j</a>
<a id="23852" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="23864" class="Symbol">{</a><a id="23865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23869" href="Data.Fin.Properties.html#23869" class="Bound">m</a><a id="23870" class="Symbol">}</a> <a id="23872" class="Symbol">{</a><a id="23873" href="Data.Fin.Properties.html#23873" class="Bound">n</a><a id="23874" class="Symbol">}</a> <a id="23876" href="Data.Fin.Properties.html#23876" class="Bound">i</a><a id="23877" class="Symbol">@</a><a id="23878" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a> <a id="23881" href="Data.Fin.Properties.html#23881" class="Bound">j</a> <a id="23883" class="Symbol">=</a> <a id="23885" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="23893" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23897" class="Symbol">(</a><a id="23898" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="23906" href="Data.Fin.Properties.html#23876" class="Bound">i</a> <a id="23908" href="Data.Fin.Properties.html#23881" class="Bound">j</a><a id="23909" class="Symbol">)</a>          <a id="23920" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="23926" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23930" class="Symbol">(</a><a id="23931" href="Data.Fin.Properties.html#23881" class="Bound">j</a> <a id="23933" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="23936" class="Symbol">(</a><a id="23937" href="Data.Fin.Properties.html#23869" class="Bound">m</a> <a id="23939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23943" href="Data.Fin.Properties.html#23873" class="Bound">n</a><a id="23944" class="Symbol">))</a>       <a id="23953" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23956" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="23963" href="Data.Fin.Properties.html#23881" class="Bound">j</a> <a id="23965" class="Symbol">(</a><a id="23966" href="Data.Fin.Properties.html#23869" class="Bound">m</a> <a id="23968" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="23972" href="Data.Fin.Properties.html#23873" class="Bound">n</a><a id="23973" class="Symbol">)</a> <a id="23975" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23979" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="23983" href="Data.Fin.Properties.html#23881" class="Bound">j</a>                      <a id="24006" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="24012" class="Number">0</a> <a id="24014" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24018" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24022" href="Data.Fin.Properties.html#23881" class="Bound">j</a>                <a id="24039" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="24042" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24047" class="Symbol">(</a><a id="24048" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="24053" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24057" href="Data.Fin.Properties.html#23881" class="Bound">j</a><a id="24058" class="Symbol">)</a> <a id="24060" class="Symbol">(</a><a id="24061" href="Data.Nat.Properties.html#21295" class="Function">ℕₚ.*-zeroʳ</a> <a id="24072" href="Data.Fin.Properties.html#23873" class="Bound">n</a><a id="24073" class="Symbol">)</a> <a id="24075" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="24079" href="Data.Fin.Properties.html#23873" class="Bound">n</a> <a id="24081" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24085" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24089" href="Data.Fin.Properties.html#23876" class="Bound">i</a> <a id="24091" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24095" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24099" href="Data.Fin.Properties.html#23881" class="Bound">j</a>      <a id="24106" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="24110" class="Keyword">where</a> <a id="24116" class="Keyword">open</a> <a id="24121" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
<a id="24133" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="24145" class="Symbol">{</a><a id="24146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24150" href="Data.Fin.Properties.html#24150" class="Bound">m</a><a id="24151" class="Symbol">}</a> <a id="24153" class="Symbol">{</a><a id="24154" href="Data.Fin.Properties.html#24154" class="Bound">n</a><a id="24155" class="Symbol">}</a> <a id="24157" class="Symbol">(</a><a id="24158" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="24162" href="Data.Fin.Properties.html#24162" class="Bound">i</a><a id="24163" class="Symbol">)</a> <a id="24165" href="Data.Fin.Properties.html#24165" class="Bound">j</a> <a id="24167" class="Symbol">=</a> <a id="24169" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="24177" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24181" class="Symbol">(</a><a id="24182" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24190" class="Symbol">(</a><a id="24191" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="24195" href="Data.Fin.Properties.html#24162" class="Bound">i</a><a id="24196" class="Symbol">)</a> <a id="24198" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24199" class="Symbol">)</a>        <a id="24208" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="24214" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24218" class="Symbol">(</a><a id="24219" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24221" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="24224" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24232" href="Data.Fin.Properties.html#24162" class="Bound">i</a> <a id="24234" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24235" class="Symbol">)</a>         <a id="24245" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24248" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a> <a id="24255" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24257" class="Symbol">(</a><a id="24258" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24266" href="Data.Fin.Properties.html#24162" class="Bound">i</a> <a id="24268" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24269" class="Symbol">)</a> <a id="24271" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24275" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24277" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24281" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24285" class="Symbol">(</a><a id="24286" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24294" href="Data.Fin.Properties.html#24162" class="Bound">i</a> <a id="24296" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24297" class="Symbol">)</a>        <a id="24306" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24309" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24314" class="Symbol">(</a><a id="24315" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24317" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="24321" class="Symbol">)</a> <a id="24323" class="Symbol">(</a><a id="24324" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="24336" href="Data.Fin.Properties.html#24162" class="Bound">i</a> <a id="24338" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24339" class="Symbol">)</a> <a id="24341" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24345" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24347" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24351" class="Symbol">(</a><a id="24352" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24358" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24362" href="Data.Fin.Properties.html#24162" class="Bound">i</a> <a id="24364" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24368" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24372" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24373" class="Symbol">)</a>  <a id="24376" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24379" href="Relation.Binary.Reflection.html#2542" class="Function">solve</a> <a id="24385" class="Number">3</a> <a id="24387" class="Symbol">(λ</a> <a id="24390" href="Data.Fin.Properties.html#24390" class="Bound">n</a> <a id="24392" href="Data.Fin.Properties.html#24392" class="Bound">i</a> <a id="24394" href="Data.Fin.Properties.html#24394" class="Bound">j</a> <a id="24396" class="Symbol">→</a> <a id="24398" href="Data.Fin.Properties.html#24390" class="Bound">n</a> <a id="24400" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="24403" class="Symbol">(</a><a id="24404" href="Data.Fin.Properties.html#24390" class="Bound">n</a> <a id="24406" href="Algebra.Solver.Ring.html#2868" class="Function Operator">:*</a> <a id="24409" href="Data.Fin.Properties.html#24392" class="Bound">i</a> <a id="24411" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="24414" href="Data.Fin.Properties.html#24394" class="Bound">j</a><a id="24415" class="Symbol">)</a> <a id="24417" href="Algebra.Solver.Ring.html#19759" class="Function Operator">:=</a> <a id="24420" href="Data.Fin.Properties.html#24390" class="Bound">n</a> <a id="24422" href="Algebra.Solver.Ring.html#2868" class="Function Operator">:*</a> <a id="24425" class="Symbol">(</a><a id="24426" href="Algebra.Solver.Ring.html#2601" class="InductiveConstructor">con</a> <a id="24430" class="Number">1</a> <a id="24432" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="24435" href="Data.Fin.Properties.html#24392" class="Bound">i</a><a id="24436" class="Symbol">)</a> <a id="24438" href="Algebra.Solver.Ring.html#2795" class="Function Operator">:+</a> <a id="24441" href="Data.Fin.Properties.html#24394" class="Bound">j</a><a id="24442" class="Symbol">)</a> <a id="24444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="24449" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24451" class="Symbol">(</a><a id="24452" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24456" href="Data.Fin.Properties.html#24162" class="Bound">i</a><a id="24457" class="Symbol">)</a> <a id="24459" class="Symbol">(</a><a id="24460" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24464" href="Data.Fin.Properties.html#24165" class="Bound">j</a><a id="24465" class="Symbol">)</a> <a id="24467" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24471" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24473" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24477" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24481" class="Symbol">(</a><a id="24482" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="24486" href="Data.Fin.Properties.html#24162" class="Bound">i</a><a id="24487" class="Symbol">)</a> <a id="24489" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24493" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24497" href="Data.Fin.Properties.html#24165" class="Bound">j</a>    <a id="24502" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="24506" class="Keyword">where</a> <a id="24512" class="Keyword">open</a> <a id="24517" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="24528" class="Symbol">;</a> <a id="24530" class="Keyword">open</a> <a id="24535" href="Data.Nat.Solver.html#667" class="Module">+-*-Solver</a>

<a id="combine-monoˡ-&lt;"></a><a id="24547" href="Data.Fin.Properties.html#24547" class="Function">combine-monoˡ-&lt;</a> <a id="24563" class="Symbol">:</a> <a id="24565" class="Symbol">∀</a> <a id="24567" class="Symbol">{</a><a id="24568" href="Data.Fin.Properties.html#24568" class="Bound">i</a> <a id="24570" href="Data.Fin.Properties.html#24570" class="Bound">j</a> <a id="24572" class="Symbol">:</a> <a id="24574" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="24578" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="24579" class="Symbol">}</a> <a id="24581" class="Symbol">(</a><a id="24582" href="Data.Fin.Properties.html#24582" class="Bound">k</a> <a id="24584" href="Data.Fin.Properties.html#24584" class="Bound">l</a> <a id="24586" class="Symbol">:</a> <a id="24588" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="24592" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="24593" class="Symbol">)</a> <a id="24595" class="Symbol">→</a>
                  <a id="24615" href="Data.Fin.Properties.html#24568" class="Bound">i</a> <a id="24617" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="24619" href="Data.Fin.Properties.html#24570" class="Bound">j</a> <a id="24621" class="Symbol">→</a> <a id="24623" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24631" href="Data.Fin.Properties.html#24568" class="Bound">i</a> <a id="24633" href="Data.Fin.Properties.html#24582" class="Bound">k</a> <a id="24635" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="24637" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24645" href="Data.Fin.Properties.html#24570" class="Bound">j</a> <a id="24647" href="Data.Fin.Properties.html#24584" class="Bound">l</a>
<a id="24649" href="Data.Fin.Properties.html#24547" class="Function">combine-monoˡ-&lt;</a> <a id="24665" class="Symbol">{</a><a id="24666" href="Data.Fin.Properties.html#24666" class="Bound">m</a><a id="24667" class="Symbol">}</a> <a id="24669" class="Symbol">{</a><a id="24670" href="Data.Fin.Properties.html#24670" class="Bound">n</a><a id="24671" class="Symbol">}</a> <a id="24673" class="Symbol">{</a><a id="24674" href="Data.Fin.Properties.html#24674" class="Bound">i</a><a id="24675" class="Symbol">}</a> <a id="24677" class="Symbol">{</a><a id="24678" href="Data.Fin.Properties.html#24678" class="Bound">j</a><a id="24679" class="Symbol">}</a> <a id="24681" href="Data.Fin.Properties.html#24681" class="Bound">k</a> <a id="24683" href="Data.Fin.Properties.html#24683" class="Bound">l</a> <a id="24685" href="Data.Fin.Properties.html#24685" class="Bound">i&lt;j</a> <a id="24689" class="Symbol">=</a> <a id="24691" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="24706" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24710" class="Symbol">(</a><a id="24711" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="24719" href="Data.Fin.Properties.html#24674" class="Bound">i</a> <a id="24721" href="Data.Fin.Properties.html#24681" class="Bound">k</a><a id="24722" class="Symbol">)</a>      <a id="24729" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24732" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="24744" href="Data.Fin.Properties.html#24674" class="Bound">i</a> <a id="24746" href="Data.Fin.Properties.html#24681" class="Bound">k</a> <a id="24748" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24752" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24754" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24758" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24762" href="Data.Fin.Properties.html#24674" class="Bound">i</a> <a id="24764" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24768" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24772" href="Data.Fin.Properties.html#24681" class="Bound">k</a>  <a id="24775" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="24778" href="Data.Nat.Properties.html#19674" class="Function">ℕₚ.+-monoʳ-&lt;</a> <a id="24791" class="Symbol">(</a><a id="24792" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24794" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24798" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24802" href="Data.Fin.Properties.html#24674" class="Bound">i</a><a id="24803" class="Symbol">)</a> <a id="24805" class="Symbol">(</a><a id="24806" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="24812" href="Data.Fin.Properties.html#24681" class="Bound">k</a><a id="24813" class="Symbol">)</a> <a id="24815" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="24819" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24821" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24825" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24829" href="Data.Fin.Properties.html#24674" class="Bound">i</a> <a id="24831" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24835" href="Data.Fin.Properties.html#24670" class="Bound">n</a>      <a id="24842" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24845" href="Data.Nat.Properties.html#14883" class="Function">ℕₚ.+-comm</a> <a id="24855" class="Symbol">_</a> <a id="24857" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24859" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24863" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24869" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24871" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24875" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24879" href="Data.Fin.Properties.html#24674" class="Bound">i</a>      <a id="24886" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24889" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24894" class="Symbol">(</a><a id="24895" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24897" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="24901" class="Symbol">)</a> <a id="24903" class="Symbol">(</a><a id="24904" href="Data.Nat.Properties.html#21421" class="Function">ℕₚ.*-comm</a> <a id="24914" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24916" class="Symbol">_)</a> <a id="24919" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24923" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24925" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="24929" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24933" href="Data.Fin.Properties.html#24674" class="Bound">i</a> <a id="24935" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24939" href="Data.Fin.Properties.html#24670" class="Bound">n</a>      <a id="24946" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24949" href="Data.Nat.Properties.html#21421" class="Function">ℕₚ.*-comm</a> <a id="24959" class="Symbol">(</a><a id="24960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24964" class="Symbol">(</a><a id="24965" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24969" href="Data.Fin.Properties.html#24674" class="Bound">i</a><a id="24970" class="Symbol">))</a> <a id="24973" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24975" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="24979" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="24981" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24989" class="Symbol">(</a><a id="24990" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24994" href="Data.Fin.Properties.html#24674" class="Bound">i</a><a id="24995" class="Symbol">)</a>      <a id="25002" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="25005" href="Data.Nat.Properties.html#27047" class="Function">ℕₚ.*-monoʳ-≤</a> <a id="25018" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="25020" class="Symbol">(</a><a id="25021" href="Data.Fin.Properties.html#6586" class="Function">toℕ-mono-&lt;</a> <a id="25032" href="Data.Fin.Properties.html#24685" class="Bound">i&lt;j</a><a id="25035" class="Symbol">)</a> <a id="25037" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="25041" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="25043" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25047" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25051" href="Data.Fin.Properties.html#24678" class="Bound">j</a>            <a id="25064" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="25067" href="Data.Nat.Properties.html#18419" class="Function">ℕₚ.m≤m+n</a> <a id="25076" class="Symbol">(</a><a id="25077" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="25079" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25083" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25087" href="Data.Fin.Properties.html#24678" class="Bound">j</a><a id="25088" class="Symbol">)</a> <a id="25090" class="Symbol">(</a><a id="25091" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25095" href="Data.Fin.Properties.html#24683" class="Bound">l</a><a id="25096" class="Symbol">)</a> <a id="25098" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="25102" href="Data.Fin.Properties.html#24670" class="Bound">n</a> <a id="25104" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25108" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25112" href="Data.Fin.Properties.html#24678" class="Bound">j</a> <a id="25114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25118" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25122" href="Data.Fin.Properties.html#24683" class="Bound">l</a>  <a id="25125" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="25128" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="25140" href="Data.Fin.Properties.html#24678" class="Bound">j</a> <a id="25142" href="Data.Fin.Properties.html#24683" class="Bound">l</a> <a id="25144" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="25148" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25152" class="Symbol">(</a><a id="25153" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25161" href="Data.Fin.Properties.html#24678" class="Bound">j</a> <a id="25163" href="Data.Fin.Properties.html#24683" class="Bound">l</a><a id="25164" class="Symbol">)</a>      <a id="25171" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="25175" class="Keyword">where</a> <a id="25181" class="Keyword">open</a> <a id="25186" href="Data.Nat.Properties.html#13933" class="Module">ℕₚ.≤-Reasoning</a><a id="25200" class="Symbol">;</a> <a id="25202" class="Keyword">open</a> <a id="25207" href="Data.Nat.Solver.html#667" class="Module">+-*-Solver</a>

<a id="combine-injectiveˡ"></a><a id="25219" href="Data.Fin.Properties.html#25219" class="Function">combine-injectiveˡ</a> <a id="25238" class="Symbol">:</a> <a id="25240" class="Symbol">∀</a> <a id="25242" class="Symbol">(</a><a id="25243" href="Data.Fin.Properties.html#25243" class="Bound">i</a> <a id="25245" class="Symbol">:</a> <a id="25247" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25251" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="25252" class="Symbol">)</a> <a id="25254" class="Symbol">(</a><a id="25255" href="Data.Fin.Properties.html#25255" class="Bound">j</a> <a id="25257" class="Symbol">:</a> <a id="25259" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25263" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="25264" class="Symbol">)</a> <a id="25266" class="Symbol">(</a><a id="25267" href="Data.Fin.Properties.html#25267" class="Bound">k</a> <a id="25269" class="Symbol">:</a> <a id="25271" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25275" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="25276" class="Symbol">)</a> <a id="25278" class="Symbol">(</a><a id="25279" href="Data.Fin.Properties.html#25279" class="Bound">l</a> <a id="25281" class="Symbol">:</a> <a id="25283" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25287" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="25288" class="Symbol">)</a> <a id="25290" class="Symbol">→</a>
                     <a id="25313" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25321" href="Data.Fin.Properties.html#25243" class="Bound">i</a> <a id="25323" href="Data.Fin.Properties.html#25255" class="Bound">j</a> <a id="25325" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25327" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25335" href="Data.Fin.Properties.html#25267" class="Bound">k</a> <a id="25337" href="Data.Fin.Properties.html#25279" class="Bound">l</a> <a id="25339" class="Symbol">→</a> <a id="25341" href="Data.Fin.Properties.html#25243" class="Bound">i</a> <a id="25343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25345" href="Data.Fin.Properties.html#25267" class="Bound">k</a>
<a id="25347" href="Data.Fin.Properties.html#25219" class="Function">combine-injectiveˡ</a> <a id="25366" href="Data.Fin.Properties.html#25366" class="Bound">i</a> <a id="25368" href="Data.Fin.Properties.html#25368" class="Bound">j</a> <a id="25370" href="Data.Fin.Properties.html#25370" class="Bound">k</a> <a id="25372" href="Data.Fin.Properties.html#25372" class="Bound">l</a> <a id="25374" href="Data.Fin.Properties.html#25374" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="25382" class="Keyword">with</a> <a id="25387" href="Data.Fin.Properties.html#12586" class="Function">&lt;-cmp</a> <a id="25393" href="Data.Fin.Properties.html#25366" class="Bound">i</a> <a id="25395" href="Data.Fin.Properties.html#25370" class="Bound">k</a>
<a id="25397" class="Symbol">...</a> <a id="25401" class="Symbol">|</a> <a id="25403" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="25408" href="Data.Fin.Properties.html#25408" class="Bound">i&lt;k</a> <a id="25412" class="Symbol">_</a> <a id="25414" class="Symbol">_</a> <a id="25416" class="Symbol">=</a> <a id="25418" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="25432" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="25440" class="Symbol">(</a><a id="25441" href="Data.Fin.Properties.html#14316" class="Function">&lt;⇒≢</a> <a id="25445" class="Symbol">(</a><a id="25446" href="Data.Fin.Properties.html#24547" class="Function">combine-monoˡ-&lt;</a> <a id="25462" class="Bound">j</a> <a id="25464" class="Bound">l</a> <a id="25466" href="Data.Fin.Properties.html#25408" class="Bound">i&lt;k</a><a id="25469" class="Symbol">))</a>
<a id="25472" class="Symbol">...</a> <a id="25476" class="Symbol">|</a> <a id="25478" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="25483" class="Symbol">_</a> <a id="25485" href="Data.Fin.Properties.html#25485" class="Bound">i≡k</a> <a id="25489" class="Symbol">_</a> <a id="25491" class="Symbol">=</a> <a id="25493" href="Data.Fin.Properties.html#25485" class="Bound">i≡k</a>
<a id="25497" class="Symbol">...</a> <a id="25501" class="Symbol">|</a> <a id="25503" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="25508" class="Symbol">_</a> <a id="25510" class="Symbol">_</a> <a id="25512" href="Data.Fin.Properties.html#25512" class="Bound">i&gt;k</a> <a id="25516" class="Symbol">=</a> <a id="25518" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="25532" class="Symbol">(</a><a id="25533" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="25537" class="Bound">cᵢⱼ≡cₖₗ</a><a id="25544" class="Symbol">)</a> <a id="25546" class="Symbol">(</a><a id="25547" href="Data.Fin.Properties.html#14316" class="Function">&lt;⇒≢</a> <a id="25551" class="Symbol">(</a><a id="25552" href="Data.Fin.Properties.html#24547" class="Function">combine-monoˡ-&lt;</a> <a id="25568" class="Bound">l</a> <a id="25570" class="Bound">j</a> <a id="25572" href="Data.Fin.Properties.html#25512" class="Bound">i&gt;k</a><a id="25575" class="Symbol">))</a>

<a id="combine-injectiveʳ"></a><a id="25579" href="Data.Fin.Properties.html#25579" class="Function">combine-injectiveʳ</a> <a id="25598" class="Symbol">:</a> <a id="25600" class="Symbol">∀</a> <a id="25602" class="Symbol">(</a><a id="25603" href="Data.Fin.Properties.html#25603" class="Bound">i</a> <a id="25605" class="Symbol">:</a> <a id="25607" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25611" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="25612" class="Symbol">)</a> <a id="25614" class="Symbol">(</a><a id="25615" href="Data.Fin.Properties.html#25615" class="Bound">j</a> <a id="25617" class="Symbol">:</a> <a id="25619" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25623" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="25624" class="Symbol">)</a> <a id="25626" class="Symbol">(</a><a id="25627" href="Data.Fin.Properties.html#25627" class="Bound">k</a> <a id="25629" class="Symbol">:</a> <a id="25631" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25635" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="25636" class="Symbol">)</a> <a id="25638" class="Symbol">(</a><a id="25639" href="Data.Fin.Properties.html#25639" class="Bound">l</a> <a id="25641" class="Symbol">:</a> <a id="25643" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25647" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="25648" class="Symbol">)</a> <a id="25650" class="Symbol">→</a>
                     <a id="25673" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25681" href="Data.Fin.Properties.html#25603" class="Bound">i</a> <a id="25683" href="Data.Fin.Properties.html#25615" class="Bound">j</a> <a id="25685" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25687" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25695" href="Data.Fin.Properties.html#25627" class="Bound">k</a> <a id="25697" href="Data.Fin.Properties.html#25639" class="Bound">l</a> <a id="25699" class="Symbol">→</a> <a id="25701" href="Data.Fin.Properties.html#25615" class="Bound">j</a> <a id="25703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25705" href="Data.Fin.Properties.html#25639" class="Bound">l</a>
<a id="25707" href="Data.Fin.Properties.html#25579" class="Function">combine-injectiveʳ</a> <a id="25726" class="Symbol">{</a><a id="25727" href="Data.Fin.Properties.html#25727" class="Bound">m</a><a id="25728" class="Symbol">}</a> <a id="25730" class="Symbol">{</a><a id="25731" href="Data.Fin.Properties.html#25731" class="Bound">n</a><a id="25732" class="Symbol">}</a> <a id="25734" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25736" href="Data.Fin.Properties.html#25736" class="Bound">j</a> <a id="25738" href="Data.Fin.Properties.html#25738" class="Bound">k</a> <a id="25740" href="Data.Fin.Properties.html#25740" class="Bound">l</a> <a id="25742" href="Data.Fin.Properties.html#25742" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="25752" class="Keyword">with</a> <a id="25757" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="25764" href="Data.Fin.Properties.html#25219" class="Function">combine-injectiveˡ</a> <a id="25783" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25785" href="Data.Fin.Properties.html#25736" class="Bound">j</a> <a id="25787" href="Data.Fin.Properties.html#25738" class="Bound">k</a> <a id="25789" href="Data.Fin.Properties.html#25740" class="Bound">l</a> <a id="25791" href="Data.Fin.Properties.html#25742" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="25801" class="Symbol">=</a> <a id="25803" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="25817" class="Symbol">(</a><a id="25818" href="Data.Nat.Properties.html#15092" class="Function">ℕₚ.+-cancelˡ-≡</a> <a id="25833" class="Symbol">(</a><a id="25834" href="Data.Fin.Properties.html#25731" class="Bound">n</a> <a id="25836" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25840" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25844" href="Data.Fin.Properties.html#25734" class="Bound">i</a><a id="25845" class="Symbol">)</a> <a id="25847" class="Symbol">_</a> <a id="25849" class="Symbol">_</a> <a id="25851" class="Symbol">(</a><a id="25852" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="25860" href="Data.Fin.Properties.html#25731" class="Bound">n</a> <a id="25862" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25866" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25870" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25876" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25880" href="Data.Fin.Properties.html#25736" class="Bound">j</a> <a id="25882" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="25885" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="25897" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25899" href="Data.Fin.Properties.html#25736" class="Bound">j</a> <a id="25901" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="25905" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25909" class="Symbol">(</a><a id="25910" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25918" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25920" href="Data.Fin.Properties.html#25736" class="Bound">j</a><a id="25921" class="Symbol">)</a>     <a id="25927" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="25930" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="25935" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25939" href="Data.Fin.Properties.html#25742" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="25947" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="25951" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25955" class="Symbol">(</a><a id="25956" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="25964" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25966" href="Data.Fin.Properties.html#25740" class="Bound">l</a><a id="25967" class="Symbol">)</a>     <a id="25973" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="25976" href="Data.Fin.Properties.html#23768" class="Function">toℕ-combine</a> <a id="25988" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="25990" href="Data.Fin.Properties.html#25740" class="Bound">l</a> <a id="25992" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="25996" href="Data.Fin.Properties.html#25731" class="Bound">n</a> <a id="25998" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26002" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="26006" href="Data.Fin.Properties.html#25734" class="Bound">i</a> <a id="26008" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26012" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="26016" href="Data.Fin.Properties.html#25740" class="Bound">l</a> <a id="26018" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="26019" class="Symbol">))</a>
  <a id="26024" class="Keyword">where</a> <a id="26030" class="Keyword">open</a> <a id="26035" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="combine-injective"></a><a id="26048" href="Data.Fin.Properties.html#26048" class="Function">combine-injective</a> <a id="26066" class="Symbol">:</a> <a id="26068" class="Symbol">∀</a> <a id="26070" class="Symbol">(</a><a id="26071" href="Data.Fin.Properties.html#26071" class="Bound">i</a> <a id="26073" class="Symbol">:</a> <a id="26075" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26079" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="26080" class="Symbol">)</a> <a id="26082" class="Symbol">(</a><a id="26083" href="Data.Fin.Properties.html#26083" class="Bound">j</a> <a id="26085" class="Symbol">:</a> <a id="26087" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26091" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="26092" class="Symbol">)</a> <a id="26094" class="Symbol">(</a><a id="26095" href="Data.Fin.Properties.html#26095" class="Bound">k</a> <a id="26097" class="Symbol">:</a> <a id="26099" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26103" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="26104" class="Symbol">)</a> <a id="26106" class="Symbol">(</a><a id="26107" href="Data.Fin.Properties.html#26107" class="Bound">l</a> <a id="26109" class="Symbol">:</a> <a id="26111" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26115" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="26116" class="Symbol">)</a> <a id="26118" class="Symbol">→</a>
                    <a id="26140" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="26148" href="Data.Fin.Properties.html#26071" class="Bound">i</a> <a id="26150" href="Data.Fin.Properties.html#26083" class="Bound">j</a> <a id="26152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26154" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="26162" href="Data.Fin.Properties.html#26095" class="Bound">k</a> <a id="26164" href="Data.Fin.Properties.html#26107" class="Bound">l</a> <a id="26166" class="Symbol">→</a> <a id="26168" href="Data.Fin.Properties.html#26071" class="Bound">i</a> <a id="26170" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26172" href="Data.Fin.Properties.html#26095" class="Bound">k</a> <a id="26174" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="26176" href="Data.Fin.Properties.html#26083" class="Bound">j</a> <a id="26178" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26180" href="Data.Fin.Properties.html#26107" class="Bound">l</a>
<a id="26182" href="Data.Fin.Properties.html#26048" class="Function">combine-injective</a> <a id="26200" href="Data.Fin.Properties.html#26200" class="Bound">i</a> <a id="26202" href="Data.Fin.Properties.html#26202" class="Bound">j</a> <a id="26204" href="Data.Fin.Properties.html#26204" class="Bound">k</a> <a id="26206" href="Data.Fin.Properties.html#26206" class="Bound">l</a> <a id="26208" href="Data.Fin.Properties.html#26208" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26216" class="Symbol">=</a>
  <a id="26220" href="Data.Fin.Properties.html#25219" class="Function">combine-injectiveˡ</a> <a id="26239" href="Data.Fin.Properties.html#26200" class="Bound">i</a> <a id="26241" href="Data.Fin.Properties.html#26202" class="Bound">j</a> <a id="26243" href="Data.Fin.Properties.html#26204" class="Bound">k</a> <a id="26245" href="Data.Fin.Properties.html#26206" class="Bound">l</a> <a id="26247" href="Data.Fin.Properties.html#26208" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="26259" href="Data.Fin.Properties.html#25579" class="Function">combine-injectiveʳ</a> <a id="26278" href="Data.Fin.Properties.html#26200" class="Bound">i</a> <a id="26280" href="Data.Fin.Properties.html#26202" class="Bound">j</a> <a id="26282" href="Data.Fin.Properties.html#26204" class="Bound">k</a> <a id="26284" href="Data.Fin.Properties.html#26206" class="Bound">l</a> <a id="26286" href="Data.Fin.Properties.html#26208" class="Bound">cᵢⱼ≡cₖₗ</a>

<a id="combine-surjective"></a><a id="26295" href="Data.Fin.Properties.html#26295" class="Function">combine-surjective</a> <a id="26314" class="Symbol">:</a> <a id="26316" class="Symbol">∀</a> <a id="26318" class="Symbol">(</a><a id="26319" href="Data.Fin.Properties.html#26319" class="Bound">i</a> <a id="26321" class="Symbol">:</a> <a id="26323" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26327" class="Symbol">(</a><a id="26328" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="26330" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26334" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="26335" class="Symbol">))</a> <a id="26338" class="Symbol">→</a> <a id="26340" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="26343" class="Symbol">λ</a> <a id="26345" href="Data.Fin.Properties.html#26345" class="Bound">j</a> <a id="26347" href="Data.Fin.Properties.html#26347" class="Bound">k</a> <a id="26349" class="Symbol">→</a> <a id="26351" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="26359" href="Data.Fin.Properties.html#26345" class="Bound">j</a> <a id="26361" href="Data.Fin.Properties.html#26347" class="Bound">k</a> <a id="26363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26365" href="Data.Fin.Properties.html#26319" class="Bound">i</a>
<a id="26367" href="Data.Fin.Properties.html#26295" class="Function">combine-surjective</a> <a id="26386" class="Symbol">{</a><a id="26387" href="Data.Fin.Properties.html#26387" class="Bound">m</a><a id="26388" class="Symbol">}</a> <a id="26390" class="Symbol">{</a><a id="26391" href="Data.Fin.Properties.html#26391" class="Bound">n</a><a id="26392" class="Symbol">}</a> <a id="26394" href="Data.Fin.Properties.html#26394" class="Bound">i</a> <a id="26396" class="Keyword">with</a> <a id="26401" href="Data.Fin.Properties.html#26401" class="Bound">j</a> <a id="26403" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26405" href="Data.Fin.Properties.html#26405" class="Bound">k</a> ← <a id="26409" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="26417" class="Symbol">{</a><a id="26418" href="Data.Fin.Properties.html#26387" class="Bound">m</a><a id="26419" class="Symbol">}</a> <a id="26421" href="Data.Fin.Properties.html#26391" class="Bound">n</a> <a id="26423" href="Data.Fin.Properties.html#26394" class="Bound">i</a> <a id="26425" class="Keyword">in</a> <a id="26428" class="Argument">eq</a>
  <a id="26433" class="Symbol">=</a> <a id="26435" href="Data.Fin.Properties.html#26401" class="Bound">j</a> <a id="26437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26439" href="Data.Fin.Properties.html#26405" class="Bound">k</a> <a id="26441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26443" class="Symbol">(</a><a id="26444" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="26452" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="26460" href="Data.Fin.Properties.html#26401" class="Bound">j</a> <a id="26462" href="Data.Fin.Properties.html#26405" class="Bound">k</a>                       <a id="26486" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="26489" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="26497" class="Symbol">(</a><a id="26498" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="26504" href="Data.Fin.Base.html#4674" class="Function">combine</a><a id="26511" class="Symbol">)</a> <a id="26513" class="Symbol">(</a><a id="26514" href="Data.Product.Properties.html#1816" class="Function">,-injective</a> <a id="26526" href="Data.Fin.Properties.html#26428" class="Bound">eq</a><a id="26528" class="Symbol">)</a> <a id="26530" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="26534" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="26542" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="26550" class="Symbol">(</a><a id="26551" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="26559" class="Symbol">{</a><a id="26560" href="Data.Fin.Properties.html#26387" class="Bound">m</a><a id="26561" class="Symbol">}</a> <a id="26563" href="Data.Fin.Properties.html#26391" class="Bound">n</a> <a id="26565" href="Data.Fin.Properties.html#26394" class="Bound">i</a><a id="26566" class="Symbol">)</a> <a id="26568" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="26571" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="26587" class="Symbol">{</a><a id="26588" href="Data.Fin.Properties.html#26387" class="Bound">m</a><a id="26589" class="Symbol">}</a> <a id="26591" href="Data.Fin.Properties.html#26391" class="Bound">n</a> <a id="26593" href="Data.Fin.Properties.html#26394" class="Bound">i</a> <a id="26595" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="26599" href="Data.Fin.Properties.html#26394" class="Bound">i</a>                                 <a id="26633" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="26634" class="Symbol">)</a>
  <a id="26638" class="Keyword">where</a> <a id="26644" class="Keyword">open</a> <a id="26649" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="26662" class="Comment">------------------------------------------------------------------------</a>
<a id="26735" class="Comment">-- Bundles</a>

<a id="*↔×"></a><a id="26747" href="Data.Fin.Properties.html#26747" class="Function">*↔×</a> <a id="26751" class="Symbol">:</a> <a id="26753" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26757" class="Symbol">(</a><a id="26758" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="26760" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26764" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="26765" class="Symbol">)</a> <a id="26767" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="26769" class="Symbol">(</a><a id="26770" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26774" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="26776" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="26778" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26782" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="26783" class="Symbol">)</a>
<a id="26785" href="Data.Fin.Properties.html#26747" class="Function">*↔×</a> <a id="26789" class="Symbol">{</a><a id="26790" href="Data.Fin.Properties.html#26790" class="Bound">m</a><a id="26791" class="Symbol">}</a> <a id="26793" class="Symbol">{</a><a id="26794" href="Data.Fin.Properties.html#26794" class="Bound">n</a><a id="26795" class="Symbol">}</a> <a id="26797" class="Symbol">=</a> <a id="26799" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="26805" class="Symbol">(</a><a id="26806" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="26814" class="Symbol">{</a><a id="26815" href="Data.Fin.Properties.html#26790" class="Bound">m</a><a id="26816" class="Symbol">}</a> <a id="26818" href="Data.Fin.Properties.html#26794" class="Bound">n</a><a id="26819" class="Symbol">)</a> <a id="26821" class="Symbol">(</a><a id="26822" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="26830" href="Data.Fin.Base.html#4674" class="Function">combine</a><a id="26837" class="Symbol">)</a>
  <a id="26841" class="Symbol">(</a><a id="26842" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="26850" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a><a id="26865" class="Symbol">)</a>
  <a id="26869" class="Symbol">(</a><a id="26870" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="26886" class="Symbol">{</a><a id="26887" href="Data.Fin.Properties.html#26790" class="Bound">m</a><a id="26888" class="Symbol">}</a> <a id="26890" href="Data.Fin.Properties.html#26794" class="Bound">n</a><a id="26891" class="Symbol">)</a>

<a id="26894" class="Comment">------------------------------------------------------------------------</a>
<a id="26967" class="Comment">-- fin→fun</a>
<a id="26978" class="Comment">------------------------------------------------------------------------</a>

<a id="funToFin-finToFin"></a><a id="27052" href="Data.Fin.Properties.html#27052" class="Function">funToFin-finToFin</a> <a id="27070" class="Symbol">:</a> <a id="27072" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27081" class="Symbol">{</a><a id="27082" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="27083" class="Symbol">}</a> <a id="27085" class="Symbol">{</a><a id="27086" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="27087" class="Symbol">}</a> <a id="27089" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="27091" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="27100" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="27102" href="Function.Base.html#704" class="Function">id</a>
<a id="27105" href="Data.Fin.Properties.html#27052" class="Function">funToFin-finToFin</a> <a id="27123" class="Symbol">{</a><a id="27124" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="27128" class="Symbol">}</a>  <a id="27131" class="Symbol">{</a><a id="27132" href="Data.Fin.Properties.html#27132" class="Bound">n</a><a id="27133" class="Symbol">}</a> <a id="27135" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="27140" class="Symbol">=</a> <a id="27142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27147" href="Data.Fin.Properties.html#27052" class="Function">funToFin-finToFin</a> <a id="27165" class="Symbol">{</a><a id="27166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27170" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27171" class="Symbol">}</a> <a id="27173" class="Symbol">{</a><a id="27174" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27175" class="Symbol">}</a> <a id="27177" href="Data.Fin.Properties.html#27177" class="Bound">k</a>    <a id="27182" class="Symbol">=</a>
  <a id="27186" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="27196" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27204" class="Symbol">(</a><a id="27205" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="27214" class="Symbol">{</a><a id="27215" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27216" class="Symbol">}</a> <a id="27218" class="Symbol">{</a><a id="27219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27223" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27224" class="Symbol">}</a> <a id="27226" href="Data.Fin.Properties.html#27177" class="Bound">k</a> <a id="27228" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="27232" class="Symbol">)</a> <a id="27234" class="Symbol">(</a><a id="27235" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27244" class="Symbol">(</a><a id="27245" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="27254" class="Symbol">{</a><a id="27255" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27256" class="Symbol">}</a> <a id="27258" class="Symbol">{</a><a id="27259" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27263" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27264" class="Symbol">}</a> <a id="27266" href="Data.Fin.Properties.html#27177" class="Bound">k</a> <a id="27268" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="27270" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="27273" class="Symbol">))</a>
  <a id="27278" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="27286" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27294" class="Symbol">(</a><a id="27295" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="27304" class="Symbol">{</a><a id="27305" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27306" class="Symbol">}</a> <a id="27308" class="Symbol">(</a><a id="27309" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27311" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27313" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27314" class="Symbol">)</a> <a id="27316" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27317" class="Symbol">)</a>
      <a id="27325" class="Symbol">(</a><a id="27326" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27335" class="Symbol">(</a><a id="27336" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="27345" class="Symbol">{</a><a id="27346" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27347" class="Symbol">}</a> <a id="27349" class="Symbol">{</a><a id="27350" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27351" class="Symbol">}</a> <a id="27353" class="Symbol">(</a><a id="27354" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="27364" class="Symbol">{</a><a id="27365" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27366" class="Symbol">}</a> <a id="27368" class="Symbol">(</a><a id="27369" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27371" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27373" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27374" class="Symbol">)</a> <a id="27376" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27377" class="Symbol">)))</a>
  <a id="27383" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="27386" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="27391" class="Symbol">(</a><a id="27392" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27400" class="Symbol">(</a><a id="27401" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="27410" class="Symbol">{</a><a id="27411" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27412" class="Symbol">}</a> <a id="27414" class="Symbol">(</a><a id="27415" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27417" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27419" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27420" class="Symbol">)</a> <a id="27422" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27423" class="Symbol">))</a>
       <a id="27433" class="Symbol">(</a><a id="27434" href="Data.Fin.Properties.html#27052" class="Function">funToFin-finToFin</a> <a id="27452" class="Symbol">{</a><a id="27453" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27454" class="Symbol">}</a> <a id="27456" class="Symbol">(</a><a id="27457" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="27467" class="Symbol">{</a><a id="27468" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27469" class="Symbol">}</a> <a id="27471" class="Symbol">(</a><a id="27472" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27474" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27476" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27477" class="Symbol">)</a> <a id="27479" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27480" class="Symbol">))</a> <a id="27483" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="27489" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27497" class="Symbol">(</a><a id="27498" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="27507" class="Symbol">{</a><a id="27508" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27509" class="Symbol">}</a> <a id="27511" class="Symbol">(</a><a id="27512" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27514" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27516" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27517" class="Symbol">)</a> <a id="27519" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27520" class="Symbol">)</a> <a id="27522" class="Symbol">(</a><a id="27523" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="27533" class="Symbol">{</a><a id="27534" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27535" class="Symbol">}</a> <a id="27537" class="Symbol">(</a><a id="27538" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27540" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27542" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27543" class="Symbol">)</a> <a id="27545" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27546" class="Symbol">)</a>
  <a id="27550" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="27558" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="27566" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27574" class="Symbol">(</a><a id="27575" href="Data.Fin.Base.html#4416" class="Function">remQuot</a> <a id="27583" class="Symbol">{</a><a id="27584" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27585" class="Symbol">}</a> <a id="27587" class="Symbol">(</a><a id="27588" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27590" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27592" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27593" class="Symbol">)</a> <a id="27595" href="Data.Fin.Properties.html#27177" class="Bound">k</a><a id="27596" class="Symbol">)</a>
  <a id="27600" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="27603" href="Data.Fin.Properties.html#23091" class="Function">combine-remQuot</a> <a id="27619" class="Symbol">{</a><a id="27620" class="Argument">n</a> <a id="27622" class="Symbol">=</a> <a id="27624" href="Data.Fin.Properties.html#27174" class="Bound">n</a><a id="27625" class="Symbol">}</a> <a id="27627" class="Symbol">(</a><a id="27628" href="Data.Fin.Properties.html#27174" class="Bound">n</a> <a id="27630" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27632" href="Data.Fin.Properties.html#27170" class="Bound">m</a><a id="27633" class="Symbol">)</a> <a id="27635" href="Data.Fin.Properties.html#27177" class="Bound">k</a> <a id="27637" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="27643" href="Data.Fin.Properties.html#27177" class="Bound">k</a>
  <a id="27647" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="27649" class="Keyword">where</a> <a id="27655" class="Keyword">open</a> <a id="27660" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="finToFun-funToFin"></a><a id="27673" href="Data.Fin.Properties.html#27673" class="Function">finToFun-funToFin</a> <a id="27691" class="Symbol">:</a> <a id="27693" class="Symbol">(</a><a id="27694" href="Data.Fin.Properties.html#27694" class="Bound">f</a> <a id="27696" class="Symbol">:</a> <a id="27698" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="27702" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="27704" class="Symbol">→</a> <a id="27706" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="27710" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="27711" class="Symbol">)</a> <a id="27713" class="Symbol">→</a> <a id="27715" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="27724" class="Symbol">(</a><a id="27725" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27734" href="Data.Fin.Properties.html#27694" class="Bound">f</a><a id="27735" class="Symbol">)</a> <a id="27737" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="27739" href="Data.Fin.Properties.html#27694" class="Bound">f</a>
<a id="27741" href="Data.Fin.Properties.html#27673" class="Function">finToFun-funToFin</a> <a id="27759" class="Symbol">{</a><a id="27760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27764" href="Data.Fin.Properties.html#27764" class="Bound">m</a><a id="27765" class="Symbol">}</a> <a id="27767" class="Symbol">{</a><a id="27768" href="Data.Fin.Properties.html#27768" class="Bound">n</a><a id="27769" class="Symbol">}</a> <a id="27771" href="Data.Fin.Properties.html#27771" class="Bound">f</a>  <a id="27774" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>   <a id="27781" class="Symbol">=</a>
  <a id="27785" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="27795" href="Data.Fin.Base.html#4500" class="Function">quotient</a> <a id="27804" class="Symbol">(</a><a id="27805" href="Data.Fin.Properties.html#27768" class="Bound">n</a> <a id="27807" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="27809" href="Data.Fin.Properties.html#27764" class="Bound">m</a><a id="27810" class="Symbol">)</a> <a id="27812" class="Symbol">(</a><a id="27813" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="27821" class="Symbol">(</a><a id="27822" href="Data.Fin.Properties.html#27771" class="Bound">f</a> <a id="27824" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="27828" class="Symbol">)</a> <a id="27830" class="Symbol">(</a><a id="27831" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27840" class="Symbol">(</a><a id="27841" href="Data.Fin.Properties.html#27771" class="Bound">f</a> <a id="27843" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="27845" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="27848" class="Symbol">)))</a>
  <a id="27854" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="27857" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="27862" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27868" class="Symbol">(</a><a id="27869" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="27885" class="Symbol">_</a> <a id="27887" class="Symbol">_)</a> <a id="27890" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="27896" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27902" class="Symbol">(</a><a id="27903" href="Data.Fin.Properties.html#27771" class="Bound">f</a> <a id="27905" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="27910" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27912" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="27921" class="Symbol">(</a><a id="27922" href="Data.Fin.Properties.html#27771" class="Bound">f</a> <a id="27924" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="27926" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="27929" class="Symbol">))</a>
  <a id="27934" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="27942" href="Data.Fin.Properties.html#27771" class="Bound">f</a> <a id="27944" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
  <a id="27951" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="27953" class="Keyword">where</a> <a id="27959" class="Keyword">open</a> <a id="27964" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
<a id="27976" href="Data.Fin.Properties.html#27673" class="Function">finToFun-funToFin</a> <a id="27994" class="Symbol">{</a><a id="27995" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27999" href="Data.Fin.Properties.html#27999" class="Bound">m</a><a id="28000" class="Symbol">}</a> <a id="28002" class="Symbol">{</a><a id="28003" href="Data.Fin.Properties.html#28003" class="Bound">n</a><a id="28004" class="Symbol">}</a> <a id="28006" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28008" class="Symbol">(</a><a id="28009" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="28013" href="Data.Fin.Properties.html#28013" class="Bound">i</a><a id="28014" class="Symbol">)</a> <a id="28016" class="Symbol">=</a>
  <a id="28020" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="28030" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="28039" class="Symbol">(</a><a id="28040" href="Data.Fin.Base.html#4571" class="Function">remainder</a> <a id="28050" class="Symbol">{</a><a id="28051" href="Data.Fin.Properties.html#28003" class="Bound">n</a><a id="28052" class="Symbol">}</a> <a id="28054" class="Symbol">(</a><a id="28055" href="Data.Fin.Properties.html#28003" class="Bound">n</a> <a id="28057" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="28059" href="Data.Fin.Properties.html#27999" class="Bound">m</a><a id="28060" class="Symbol">)</a> <a id="28062" class="Symbol">(</a><a id="28063" href="Data.Fin.Base.html#4674" class="Function">combine</a> <a id="28071" class="Symbol">(</a><a id="28072" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28074" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="28078" class="Symbol">)</a> <a id="28080" class="Symbol">(</a><a id="28081" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="28090" class="Symbol">(</a><a id="28091" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28093" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28095" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="28098" class="Symbol">))))</a> <a id="28103" href="Data.Fin.Properties.html#28013" class="Bound">i</a>
  <a id="28107" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="28110" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="28115" class="Symbol">(λ</a> <a id="28118" href="Data.Fin.Properties.html#28118" class="Bound">rq</a> <a id="28121" class="Symbol">→</a> <a id="28123" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="28132" class="Symbol">(</a><a id="28133" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="28139" href="Data.Fin.Properties.html#28118" class="Bound">rq</a><a id="28141" class="Symbol">)</a> <a id="28143" href="Data.Fin.Properties.html#28013" class="Bound">i</a><a id="28144" class="Symbol">)</a> <a id="28146" class="Symbol">(</a><a id="28147" href="Data.Fin.Properties.html#22804" class="Function">remQuot-combine</a> <a id="28163" class="Symbol">{</a><a id="28164" href="Data.Fin.Properties.html#28003" class="Bound">n</a><a id="28165" class="Symbol">}</a> <a id="28167" class="Symbol">_</a> <a id="28169" class="Symbol">_)</a> <a id="28172" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="28178" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="28187" class="Symbol">(</a><a id="28188" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="28194" class="Symbol">(</a><a id="28195" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28197" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="28202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28204" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="28213" class="Symbol">(</a><a id="28214" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28216" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28218" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="28221" class="Symbol">)))</a> <a id="28225" href="Data.Fin.Properties.html#28013" class="Bound">i</a>
  <a id="28229" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="28237" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="28246" class="Symbol">(</a><a id="28247" href="Data.Fin.Base.html#5061" class="Function">funToFin</a> <a id="28256" class="Symbol">(</a><a id="28257" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28259" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28261" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="28264" class="Symbol">))</a> <a id="28267" href="Data.Fin.Properties.html#28013" class="Bound">i</a>
  <a id="28271" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="28274" href="Data.Fin.Properties.html#27673" class="Function">finToFun-funToFin</a> <a id="28292" class="Symbol">(</a><a id="28293" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28295" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28297" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="28300" class="Symbol">)</a> <a id="28302" href="Data.Fin.Properties.html#28013" class="Bound">i</a> <a id="28304" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="28310" class="Symbol">(</a><a id="28311" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28313" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28315" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="28318" class="Symbol">)</a> <a id="28320" href="Data.Fin.Properties.html#28013" class="Bound">i</a>
  <a id="28324" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="28332" href="Data.Fin.Properties.html#28006" class="Bound">f</a> <a id="28334" class="Symbol">(</a><a id="28335" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="28339" href="Data.Fin.Properties.html#28013" class="Bound">i</a><a id="28340" class="Symbol">)</a>
  <a id="28344" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="28346" class="Keyword">where</a> <a id="28352" class="Keyword">open</a> <a id="28357" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="28370" class="Comment">------------------------------------------------------------------------</a>
<a id="28443" class="Comment">-- Bundles</a>

<a id="^↔→"></a><a id="28455" href="Data.Fin.Properties.html#28455" class="Function">^↔→</a> <a id="28459" class="Symbol">:</a> <a id="28461" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="28476" class="Symbol">_</a> <a id="28478" class="Symbol">_</a> <a id="28480" class="Symbol">→</a> <a id="28482" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28486" class="Symbol">(</a><a id="28487" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="28489" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="28491" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="28492" class="Symbol">)</a> <a id="28494" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="28496" class="Symbol">(</a><a id="28497" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28501" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="28503" class="Symbol">→</a> <a id="28505" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28509" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="28510" class="Symbol">)</a>
<a id="28512" href="Data.Fin.Properties.html#28455" class="Function">^↔→</a> <a id="28516" class="Symbol">{</a><a id="28517" href="Data.Fin.Properties.html#28517" class="Bound">m</a><a id="28518" class="Symbol">}</a> <a id="28520" class="Symbol">{</a><a id="28521" href="Data.Fin.Properties.html#28521" class="Bound">n</a><a id="28522" class="Symbol">}</a> <a id="28524" href="Data.Fin.Properties.html#28524" class="Bound">ext</a> <a id="28528" class="Symbol">=</a> <a id="28530" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="28536" href="Data.Fin.Base.html#4862" class="Function">finToFun</a> <a id="28545" href="Data.Fin.Base.html#5061" class="Function">funToFin</a>
  <a id="28556" class="Symbol">(</a><a id="28557" href="Data.Fin.Properties.html#28524" class="Bound">ext</a> <a id="28561" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="28563" href="Data.Fin.Properties.html#27673" class="Function">finToFun-funToFin</a><a id="28580" class="Symbol">)</a>
  <a id="28584" class="Symbol">(</a><a id="28585" href="Data.Fin.Properties.html#27052" class="Function">funToFin-finToFin</a> <a id="28603" class="Symbol">{</a><a id="28604" href="Data.Fin.Properties.html#28521" class="Bound">n</a><a id="28605" class="Symbol">}</a> <a id="28607" class="Symbol">{</a><a id="28608" href="Data.Fin.Properties.html#28517" class="Bound">m</a><a id="28609" class="Symbol">})</a>

<a id="28613" class="Comment">------------------------------------------------------------------------</a>
<a id="28686" class="Comment">-- lift</a>
<a id="28694" class="Comment">------------------------------------------------------------------------</a>

<a id="lift-injective"></a><a id="28768" href="Data.Fin.Properties.html#28768" class="Function">lift-injective</a> <a id="28783" class="Symbol">:</a> <a id="28785" class="Symbol">∀</a> <a id="28787" class="Symbol">(</a><a id="28788" href="Data.Fin.Properties.html#28788" class="Bound">f</a> <a id="28790" class="Symbol">:</a> <a id="28792" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28796" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="28798" class="Symbol">→</a> <a id="28800" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28804" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="28805" class="Symbol">)</a> <a id="28807" class="Symbol">→</a> <a id="28809" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="28819" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="28823" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="28827" href="Data.Fin.Properties.html#28788" class="Bound">f</a> <a id="28829" class="Symbol">→</a>
                 <a id="28848" class="Symbol">∀</a> <a id="28850" href="Data.Fin.Properties.html#28850" class="Bound">k</a> <a id="28852" class="Symbol">→</a> <a id="28854" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="28864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="28868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="28872" class="Symbol">(</a><a id="28873" href="Data.Fin.Base.html#5732" class="Function">lift</a> <a id="28878" href="Data.Fin.Properties.html#28850" class="Bound">k</a> <a id="28880" href="Data.Fin.Properties.html#28788" class="Bound">f</a><a id="28881" class="Symbol">)</a>
<a id="28883" href="Data.Fin.Properties.html#28768" class="Function">lift-injective</a> <a id="28898" href="Data.Fin.Properties.html#28898" class="Bound">f</a> <a id="28900" href="Data.Fin.Properties.html#28900" class="Bound">inj</a> <a id="28904" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="28912" class="Symbol">{_}</a>     <a id="28920" class="Symbol">{_}</a>     <a id="28928" href="Data.Fin.Properties.html#28928" class="Bound">eq</a> <a id="28931" class="Symbol">=</a> <a id="28933" href="Data.Fin.Properties.html#28900" class="Bound">inj</a> <a id="28937" href="Data.Fin.Properties.html#28928" class="Bound">eq</a>
<a id="28940" href="Data.Fin.Properties.html#28768" class="Function">lift-injective</a> <a id="28955" href="Data.Fin.Properties.html#28955" class="Bound">f</a> <a id="28957" href="Data.Fin.Properties.html#28957" class="Bound">inj</a> <a id="28961" class="Symbol">(</a><a id="28962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28966" href="Data.Fin.Properties.html#28966" class="Bound">k</a><a id="28967" class="Symbol">)</a> <a id="28969" class="Symbol">{</a><a id="28970" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="28974" class="Symbol">}</a>  <a id="28977" class="Symbol">{</a><a id="28978" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="28982" class="Symbol">}</a>  <a id="28985" href="Data.Fin.Properties.html#28985" class="Bound">eq</a> <a id="28988" class="Symbol">=</a> <a id="28990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28995" href="Data.Fin.Properties.html#28768" class="Function">lift-injective</a> <a id="29010" href="Data.Fin.Properties.html#29010" class="Bound">f</a> <a id="29012" href="Data.Fin.Properties.html#29012" class="Bound">inj</a> <a id="29016" class="Symbol">(</a><a id="29017" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29021" href="Data.Fin.Properties.html#29021" class="Bound">k</a><a id="29022" class="Symbol">)</a> <a id="29024" class="Symbol">{</a><a id="29025" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29029" class="Symbol">_}</a> <a id="29032" class="Symbol">{</a><a id="29033" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29037" class="Symbol">_}</a> <a id="29040" href="Data.Fin.Properties.html#29040" class="Bound">eq</a> <a id="29043" class="Symbol">=</a>
  <a id="29047" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29052" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29056" class="Symbol">(</a><a id="29057" href="Data.Fin.Properties.html#28768" class="Function">lift-injective</a> <a id="29072" href="Data.Fin.Properties.html#29010" class="Bound">f</a> <a id="29074" href="Data.Fin.Properties.html#29012" class="Bound">inj</a> <a id="29078" href="Data.Fin.Properties.html#29021" class="Bound">k</a> <a id="29080" class="Symbol">(</a><a id="29081" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="29095" href="Data.Fin.Properties.html#29040" class="Bound">eq</a><a id="29097" class="Symbol">))</a>

<a id="29101" class="Comment">------------------------------------------------------------------------</a>
<a id="29174" class="Comment">-- pred</a>
<a id="29182" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;⇒≤pred"></a><a id="29256" href="Data.Fin.Properties.html#29256" class="Function">&lt;⇒≤pred</a> <a id="29264" class="Symbol">:</a> <a id="29266" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="29268" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="29270" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a> <a id="29272" class="Symbol">→</a> <a id="29274" href="Data.Fin.Properties.html#2719" class="Generalizable">i</a> <a id="29276" href="Data.Fin.Base.html#7673" class="Function Operator">≤</a> <a id="29278" href="Data.Fin.Base.html#6461" class="Function">pred</a> <a id="29283" href="Data.Fin.Properties.html#2721" class="Generalizable">j</a>
<a id="29285" href="Data.Fin.Properties.html#29256" class="Function">&lt;⇒≤pred</a> <a id="29293" class="Symbol">{</a><a id="29294" class="Argument">i</a> <a id="29296" class="Symbol">=</a> <a id="29298" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="29302" class="Symbol">}</a>  <a id="29305" class="Symbol">{</a><a id="29306" class="Argument">j</a> <a id="29308" class="Symbol">=</a> <a id="29310" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29314" href="Data.Fin.Properties.html#29314" class="Bound">j</a><a id="29315" class="Symbol">}</a> <a id="29317" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>       <a id="29327" class="Symbol">=</a> <a id="29329" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="29333" href="Data.Fin.Properties.html#29256" class="Function">&lt;⇒≤pred</a> <a id="29341" class="Symbol">{</a><a id="29342" class="Argument">i</a> <a id="29344" class="Symbol">=</a> <a id="29346" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29350" href="Data.Fin.Properties.html#29350" class="Bound">i</a><a id="29351" class="Symbol">}</a> <a id="29353" class="Symbol">{</a><a id="29354" class="Argument">j</a> <a id="29356" class="Symbol">=</a> <a id="29358" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29362" href="Data.Fin.Properties.html#29362" class="Bound">j</a><a id="29363" class="Symbol">}</a> <a id="29365" class="Symbol">(</a><a id="29366" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="29370" href="Data.Fin.Properties.html#29370" class="Bound">i&lt;j</a><a id="29373" class="Symbol">)</a> <a id="29375" class="Keyword">rewrite</a> <a id="29383" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="29395" href="Data.Fin.Properties.html#29362" class="Bound">j</a> <a id="29397" class="Symbol">=</a> <a id="29399" href="Data.Fin.Properties.html#29370" class="Bound">i&lt;j</a>

<a id="29404" class="Comment">------------------------------------------------------------------------</a>
<a id="29477" class="Comment">-- _ℕ-_</a>
<a id="29485" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ‿ℕ-"></a><a id="29559" href="Data.Fin.Properties.html#29559" class="Function">toℕ‿ℕ-</a> <a id="29566" class="Symbol">:</a> <a id="29568" class="Symbol">∀</a> <a id="29570" href="Data.Fin.Properties.html#29570" class="Bound">n</a> <a id="29572" href="Data.Fin.Properties.html#29572" class="Bound">i</a> <a id="29574" class="Symbol">→</a> <a id="29576" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="29580" class="Symbol">(</a><a id="29581" href="Data.Fin.Properties.html#29570" class="Bound">n</a> <a id="29583" href="Data.Fin.Base.html#6205" class="Function Operator">ℕ-</a> <a id="29586" href="Data.Fin.Properties.html#29572" class="Bound">i</a><a id="29587" class="Symbol">)</a> <a id="29589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29591" href="Data.Fin.Properties.html#29570" class="Bound">n</a> <a id="29593" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="29595" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="29599" href="Data.Fin.Properties.html#29572" class="Bound">i</a>
<a id="29601" href="Data.Fin.Properties.html#29559" class="Function">toℕ‿ℕ-</a> <a id="29608" href="Data.Fin.Properties.html#29608" class="Bound">n</a>       <a id="29616" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="29625" class="Symbol">=</a> <a id="29627" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="29637" href="Data.Fin.Properties.html#29608" class="Bound">n</a>
<a id="29639" href="Data.Fin.Properties.html#29559" class="Function">toℕ‿ℕ-</a> <a id="29646" class="Symbol">(</a><a id="29647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29651" href="Data.Fin.Properties.html#29651" class="Bound">n</a><a id="29652" class="Symbol">)</a> <a id="29654" class="Symbol">(</a><a id="29655" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29659" href="Data.Fin.Properties.html#29659" class="Bound">i</a><a id="29660" class="Symbol">)</a>  <a id="29663" class="Symbol">=</a> <a id="29665" href="Data.Fin.Properties.html#29559" class="Function">toℕ‿ℕ-</a> <a id="29672" href="Data.Fin.Properties.html#29651" class="Bound">n</a> <a id="29674" href="Data.Fin.Properties.html#29659" class="Bound">i</a>

<a id="29677" class="Comment">------------------------------------------------------------------------</a>
<a id="29750" class="Comment">-- _ℕ-ℕ_</a>
<a id="29759" class="Comment">------------------------------------------------------------------------</a>

<a id="ℕ-ℕ≡toℕ‿ℕ-"></a><a id="29833" href="Data.Fin.Properties.html#29833" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="29844" class="Symbol">:</a> <a id="29846" class="Symbol">∀</a> <a id="29848" href="Data.Fin.Properties.html#29848" class="Bound">n</a> <a id="29850" href="Data.Fin.Properties.html#29850" class="Bound">i</a> <a id="29852" class="Symbol">→</a> <a id="29854" href="Data.Fin.Properties.html#29848" class="Bound">n</a> <a id="29856" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="29860" href="Data.Fin.Properties.html#29850" class="Bound">i</a> <a id="29862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29864" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="29868" class="Symbol">(</a><a id="29869" href="Data.Fin.Properties.html#29848" class="Bound">n</a> <a id="29871" href="Data.Fin.Base.html#6205" class="Function Operator">ℕ-</a> <a id="29874" href="Data.Fin.Properties.html#29850" class="Bound">i</a><a id="29875" class="Symbol">)</a>
<a id="29877" href="Data.Fin.Properties.html#29833" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="29888" href="Data.Fin.Properties.html#29888" class="Bound">n</a>       <a id="29896" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="29904" class="Symbol">=</a> <a id="29906" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="29910" class="Symbol">(</a><a id="29911" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="29921" href="Data.Fin.Properties.html#29888" class="Bound">n</a><a id="29922" class="Symbol">)</a>
<a id="29924" href="Data.Fin.Properties.html#29833" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="29935" class="Symbol">(</a><a id="29936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29940" href="Data.Fin.Properties.html#29940" class="Bound">n</a><a id="29941" class="Symbol">)</a> <a id="29943" class="Symbol">(</a><a id="29944" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29948" href="Data.Fin.Properties.html#29948" class="Bound">i</a><a id="29949" class="Symbol">)</a> <a id="29951" class="Symbol">=</a> <a id="29953" href="Data.Fin.Properties.html#29833" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="29964" href="Data.Fin.Properties.html#29940" class="Bound">n</a> <a id="29966" href="Data.Fin.Properties.html#29948" class="Bound">i</a>

<a id="nℕ-ℕi≤n"></a><a id="29969" href="Data.Fin.Properties.html#29969" class="Function">nℕ-ℕi≤n</a> <a id="29977" class="Symbol">:</a> <a id="29979" class="Symbol">∀</a> <a id="29981" href="Data.Fin.Properties.html#29981" class="Bound">n</a> <a id="29983" href="Data.Fin.Properties.html#29983" class="Bound">i</a> <a id="29985" class="Symbol">→</a> <a id="29987" href="Data.Fin.Properties.html#29981" class="Bound">n</a> <a id="29989" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="29993" href="Data.Fin.Properties.html#29983" class="Bound">i</a> <a id="29995" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="29999" href="Data.Fin.Properties.html#29981" class="Bound">n</a>
<a id="30001" href="Data.Fin.Properties.html#29969" class="Function">nℕ-ℕi≤n</a> <a id="30009" href="Data.Fin.Properties.html#30009" class="Bound">n</a>       <a id="30017" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="30026" class="Symbol">=</a> <a id="30028" href="Data.Nat.Properties.html#5242" class="Function">ℕₚ.≤-refl</a>
<a id="30038" href="Data.Fin.Properties.html#29969" class="Function">nℕ-ℕi≤n</a> <a id="30046" class="Symbol">(</a><a id="30047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30051" href="Data.Fin.Properties.html#30051" class="Bound">n</a><a id="30052" class="Symbol">)</a> <a id="30054" class="Symbol">(</a><a id="30055" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30059" href="Data.Fin.Properties.html#30059" class="Bound">i</a><a id="30060" class="Symbol">)</a>  <a id="30063" class="Symbol">=</a> <a id="30065" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="30073" href="Data.Fin.Properties.html#30051" class="Bound">n</a> <a id="30075" href="Data.Fin.Base.html#6353" class="Function Operator">ℕ-ℕ</a> <a id="30079" href="Data.Fin.Properties.html#30059" class="Bound">i</a>  <a id="30082" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="30085" href="Data.Fin.Properties.html#29969" class="Function">nℕ-ℕi≤n</a> <a id="30093" href="Data.Fin.Properties.html#30051" class="Bound">n</a> <a id="30095" href="Data.Fin.Properties.html#30059" class="Bound">i</a> <a id="30097" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="30101" href="Data.Fin.Properties.html#30051" class="Bound">n</a>        <a id="30110" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="30113" href="Data.Nat.Properties.html#7948" class="Function">ℕₚ.n≤1+n</a> <a id="30122" href="Data.Fin.Properties.html#30051" class="Bound">n</a> <a id="30124" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="30128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30132" href="Data.Fin.Properties.html#30051" class="Bound">n</a>    <a id="30137" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="30141" class="Keyword">where</a> <a id="30147" class="Keyword">open</a> <a id="30152" href="Data.Nat.Properties.html#13933" class="Module">ℕₚ.≤-Reasoning</a>

<a id="30168" class="Comment">------------------------------------------------------------------------</a>
<a id="30241" class="Comment">-- punchIn</a>
<a id="30252" class="Comment">------------------------------------------------------------------------</a>

<a id="punchIn-injective"></a><a id="30326" href="Data.Fin.Properties.html#30326" class="Function">punchIn-injective</a> <a id="30344" class="Symbol">:</a> <a id="30346" class="Symbol">∀</a> <a id="30348" href="Data.Fin.Properties.html#30348" class="Bound">i</a> <a id="30350" class="Symbol">(</a><a id="30351" href="Data.Fin.Properties.html#30351" class="Bound">j</a> <a id="30353" href="Data.Fin.Properties.html#30353" class="Bound">k</a> <a id="30355" class="Symbol">:</a> <a id="30357" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="30361" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="30362" class="Symbol">)</a> <a id="30364" class="Symbol">→</a>
                    <a id="30386" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="30394" href="Data.Fin.Properties.html#30348" class="Bound">i</a> <a id="30396" href="Data.Fin.Properties.html#30351" class="Bound">j</a> <a id="30398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30400" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="30408" href="Data.Fin.Properties.html#30348" class="Bound">i</a> <a id="30410" href="Data.Fin.Properties.html#30353" class="Bound">k</a> <a id="30412" class="Symbol">→</a> <a id="30414" href="Data.Fin.Properties.html#30351" class="Bound">j</a> <a id="30416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30418" href="Data.Fin.Properties.html#30353" class="Bound">k</a>
<a id="30420" href="Data.Fin.Properties.html#30326" class="Function">punchIn-injective</a> <a id="30438" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="30446" class="Symbol">_</a>       <a id="30454" class="Symbol">_</a>       <a id="30462" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>      <a id="30472" class="Symbol">=</a> <a id="30474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30479" href="Data.Fin.Properties.html#30326" class="Function">punchIn-injective</a> <a id="30497" class="Symbol">(</a><a id="30498" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30502" href="Data.Fin.Properties.html#30502" class="Bound">i</a><a id="30503" class="Symbol">)</a> <a id="30505" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="30513" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="30521" class="Symbol">_</a>         <a id="30531" class="Symbol">=</a> <a id="30533" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30538" href="Data.Fin.Properties.html#30326" class="Function">punchIn-injective</a> <a id="30556" class="Symbol">(</a><a id="30557" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30561" href="Data.Fin.Properties.html#30561" class="Bound">i</a><a id="30562" class="Symbol">)</a> <a id="30564" class="Symbol">(</a><a id="30565" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30569" href="Data.Fin.Properties.html#30569" class="Bound">j</a><a id="30570" class="Symbol">)</a> <a id="30572" class="Symbol">(</a><a id="30573" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30577" href="Data.Fin.Properties.html#30577" class="Bound">k</a><a id="30578" class="Symbol">)</a> <a id="30580" href="Data.Fin.Properties.html#30580" class="Bound">↑j+1≡↑k+1</a> <a id="30590" class="Symbol">=</a>
  <a id="30594" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="30599" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30603" class="Symbol">(</a><a id="30604" href="Data.Fin.Properties.html#30326" class="Function">punchIn-injective</a> <a id="30622" href="Data.Fin.Properties.html#30561" class="Bound">i</a> <a id="30624" href="Data.Fin.Properties.html#30569" class="Bound">j</a> <a id="30626" href="Data.Fin.Properties.html#30577" class="Bound">k</a> <a id="30628" class="Symbol">(</a><a id="30629" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="30643" href="Data.Fin.Properties.html#30580" class="Bound">↑j+1≡↑k+1</a><a id="30652" class="Symbol">))</a>

<a id="punchInᵢ≢i"></a><a id="30656" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="30667" class="Symbol">:</a> <a id="30669" class="Symbol">∀</a> <a id="30671" href="Data.Fin.Properties.html#30671" class="Bound">i</a> <a id="30673" class="Symbol">(</a><a id="30674" href="Data.Fin.Properties.html#30674" class="Bound">j</a> <a id="30676" class="Symbol">:</a> <a id="30678" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="30682" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="30683" class="Symbol">)</a> <a id="30685" class="Symbol">→</a> <a id="30687" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="30695" href="Data.Fin.Properties.html#30671" class="Bound">i</a> <a id="30697" href="Data.Fin.Properties.html#30674" class="Bound">j</a> <a id="30699" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="30701" href="Data.Fin.Properties.html#30671" class="Bound">i</a>
<a id="30703" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="30714" class="Symbol">(</a><a id="30715" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30719" href="Data.Fin.Properties.html#30719" class="Bound">i</a><a id="30720" class="Symbol">)</a> <a id="30722" class="Symbol">(</a><a id="30723" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="30727" href="Data.Fin.Properties.html#30727" class="Bound">j</a><a id="30728" class="Symbol">)</a> <a id="30730" class="Symbol">=</a> <a id="30732" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="30743" href="Data.Fin.Properties.html#30719" class="Bound">i</a> <a id="30745" href="Data.Fin.Properties.html#30727" class="Bound">j</a> <a id="30747" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="30749" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a>

<a id="30764" class="Comment">------------------------------------------------------------------------</a>
<a id="30837" class="Comment">-- punchOut</a>
<a id="30849" class="Comment">------------------------------------------------------------------------</a>

<a id="30923" class="Comment">-- A version of &#39;cong&#39; for &#39;punchOut&#39; in which the inequality argument</a>
<a id="30994" class="Comment">-- can be changed out arbitrarily (reflecting the proof-irrelevance of</a>
<a id="31065" class="Comment">-- that argument).</a>

<a id="punchOut-cong"></a><a id="31085" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31099" class="Symbol">:</a> <a id="31101" class="Symbol">∀</a> <a id="31103" class="Symbol">(</a><a id="31104" href="Data.Fin.Properties.html#31104" class="Bound">i</a> <a id="31106" class="Symbol">:</a> <a id="31108" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31112" class="Symbol">(</a><a id="31113" class="InductiveConstructor">suc</a> <a id="31117" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="31118" class="Symbol">))</a> <a id="31121" class="Symbol">{</a><a id="31122" href="Data.Fin.Properties.html#31122" class="Bound">j</a> <a id="31124" href="Data.Fin.Properties.html#31124" class="Bound">k</a><a id="31125" class="Symbol">}</a> <a id="31127" class="Symbol">{</a><a id="31128" href="Data.Fin.Properties.html#31128" class="Bound">i≢j</a> <a id="31132" class="Symbol">:</a> <a id="31134" href="Data.Fin.Properties.html#31104" class="Bound">i</a> <a id="31136" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="31138" href="Data.Fin.Properties.html#31122" class="Bound">j</a><a id="31139" class="Symbol">}</a> <a id="31141" class="Symbol">{</a><a id="31142" href="Data.Fin.Properties.html#31142" class="Bound">i≢k</a> <a id="31146" class="Symbol">:</a> <a id="31148" href="Data.Fin.Properties.html#31104" class="Bound">i</a> <a id="31150" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="31152" href="Data.Fin.Properties.html#31124" class="Bound">k</a><a id="31153" class="Symbol">}</a> <a id="31155" class="Symbol">→</a>
                <a id="31173" href="Data.Fin.Properties.html#31122" class="Bound">j</a> <a id="31175" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31177" href="Data.Fin.Properties.html#31124" class="Bound">k</a> <a id="31179" class="Symbol">→</a> <a id="31181" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="31190" href="Data.Fin.Properties.html#31128" class="Bound">i≢j</a> <a id="31194" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31196" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="31205" href="Data.Fin.Properties.html#31142" class="Bound">i≢k</a>
<a id="31209" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31223" class="Symbol">{_}</a>     <a id="31231" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="31239" class="Symbol">{</a><a id="31240" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="31244" class="Symbol">}</a>         <a id="31254" class="Symbol">{</a><a id="31255" class="Argument">i≢j</a> <a id="31259" class="Symbol">=</a> <a id="31261" href="Data.Fin.Properties.html#31261" class="Bound">0≢0</a><a id="31264" class="Symbol">}</a> <a id="31266" class="Symbol">=</a> <a id="31268" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="31282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="31287" href="Data.Fin.Properties.html#31261" class="Bound">0≢0</a>
<a id="31291" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31305" class="Symbol">{_}</a>     <a id="31313" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="31321" class="Symbol">{</a><a id="31322" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31326" href="Data.Fin.Properties.html#31326" class="Bound">j</a><a id="31327" class="Symbol">}</a> <a id="31329" class="Symbol">{</a><a id="31330" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="31334" class="Symbol">}</a> <a id="31336" class="Symbol">{</a><a id="31337" class="Argument">i≢k</a> <a id="31341" class="Symbol">=</a> <a id="31343" href="Data.Fin.Properties.html#31343" class="Bound">0≢0</a><a id="31346" class="Symbol">}</a> <a id="31348" class="Symbol">=</a> <a id="31350" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="31364" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="31369" href="Data.Fin.Properties.html#31343" class="Bound">0≢0</a>
<a id="31373" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31387" class="Symbol">{_}</a>     <a id="31395" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="31403" class="Symbol">{</a><a id="31404" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31408" href="Data.Fin.Properties.html#31408" class="Bound">j</a><a id="31409" class="Symbol">}</a> <a id="31411" class="Symbol">{</a><a id="31412" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31416" href="Data.Fin.Properties.html#31416" class="Bound">k</a><a id="31417" class="Symbol">}</a>            <a id="31430" class="Symbol">=</a> <a id="31432" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a>
<a id="31446" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31460" class="Symbol">{</a><a id="31461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31465" href="Data.Fin.Properties.html#31465" class="Bound">n</a><a id="31466" class="Symbol">}</a> <a id="31468" class="Symbol">(</a><a id="31469" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31473" href="Data.Fin.Properties.html#31473" class="Bound">i</a><a id="31474" class="Symbol">)</a> <a id="31476" class="Symbol">{</a><a id="31477" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="31481" class="Symbol">}</a>  <a id="31484" class="Symbol">{</a><a id="31485" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="31489" class="Symbol">}</a>   <a id="31493" class="Symbol">_</a> <a id="31495" class="Symbol">=</a> <a id="31497" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31502" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31516" class="Symbol">{</a><a id="31517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31521" href="Data.Fin.Properties.html#31521" class="Bound">n</a><a id="31522" class="Symbol">}</a> <a id="31524" class="Symbol">(</a><a id="31525" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31529" href="Data.Fin.Properties.html#31529" class="Bound">i</a><a id="31530" class="Symbol">)</a> <a id="31532" class="Symbol">{</a><a id="31533" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31537" href="Data.Fin.Properties.html#31537" class="Bound">j</a><a id="31538" class="Symbol">}</a> <a id="31540" class="Symbol">{</a><a id="31541" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31545" href="Data.Fin.Properties.html#31545" class="Bound">k</a><a id="31546" class="Symbol">}</a>    <a id="31551" class="Symbol">=</a> <a id="31553" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="31558" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31562" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="31564" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31578" href="Data.Fin.Properties.html#31529" class="Bound">i</a> <a id="31580" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="31582" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a>

<a id="31597" class="Comment">-- An alternative to &#39;punchOut-cong&#39; in the which the new inequality</a>
<a id="31666" class="Comment">-- argument is specific. Useful for enabling the omission of that</a>
<a id="31732" class="Comment">-- argument during equational reasoning.</a>

<a id="punchOut-cong′"></a><a id="31774" href="Data.Fin.Properties.html#31774" class="Function">punchOut-cong′</a> <a id="31789" class="Symbol">:</a> <a id="31791" class="Symbol">∀</a> <a id="31793" class="Symbol">(</a><a id="31794" href="Data.Fin.Properties.html#31794" class="Bound">i</a> <a id="31796" class="Symbol">:</a> <a id="31798" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31802" class="Symbol">(</a><a id="31803" class="InductiveConstructor">suc</a> <a id="31807" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="31808" class="Symbol">))</a> <a id="31811" class="Symbol">{</a><a id="31812" href="Data.Fin.Properties.html#31812" class="Bound">j</a> <a id="31814" href="Data.Fin.Properties.html#31814" class="Bound">k</a><a id="31815" class="Symbol">}</a> <a id="31817" class="Symbol">{</a><a id="31818" href="Data.Fin.Properties.html#31818" class="Bound">p</a> <a id="31820" class="Symbol">:</a> <a id="31822" href="Data.Fin.Properties.html#31794" class="Bound">i</a> <a id="31824" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="31826" href="Data.Fin.Properties.html#31812" class="Bound">j</a><a id="31827" class="Symbol">}</a> <a id="31829" class="Symbol">(</a><a id="31830" href="Data.Fin.Properties.html#31830" class="Bound">q</a> <a id="31832" class="Symbol">:</a> <a id="31834" href="Data.Fin.Properties.html#31812" class="Bound">j</a> <a id="31836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31838" href="Data.Fin.Properties.html#31814" class="Bound">k</a><a id="31839" class="Symbol">)</a> <a id="31841" class="Symbol">→</a>
                 <a id="31860" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="31869" href="Data.Fin.Properties.html#31818" class="Bound">p</a> <a id="31871" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31873" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="31882" class="Symbol">(</a><a id="31883" href="Data.Fin.Properties.html#31818" class="Bound">p</a> <a id="31885" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="31887" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="31891" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="31893" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="31899" href="Data.Fin.Properties.html#31830" class="Bound">q</a> <a id="31901" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="31903" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="31906" class="Symbol">)</a>
<a id="31908" href="Data.Fin.Properties.html#31774" class="Function">punchOut-cong′</a> <a id="31923" href="Data.Fin.Properties.html#31923" class="Bound">i</a> <a id="31925" href="Data.Fin.Properties.html#31925" class="Bound">q</a> <a id="31927" class="Symbol">=</a> <a id="31929" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="31943" href="Data.Fin.Properties.html#31923" class="Bound">i</a> <a id="31945" href="Data.Fin.Properties.html#31925" class="Bound">q</a>

<a id="punchOut-injective"></a><a id="31948" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="31967" class="Symbol">:</a> <a id="31969" class="Symbol">∀</a> <a id="31971" class="Symbol">{</a><a id="31972" href="Data.Fin.Properties.html#31972" class="Bound">i</a> <a id="31974" href="Data.Fin.Properties.html#31974" class="Bound">j</a> <a id="31976" href="Data.Fin.Properties.html#31976" class="Bound">k</a> <a id="31978" class="Symbol">:</a> <a id="31980" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31984" class="Symbol">(</a><a id="31985" class="InductiveConstructor">suc</a> <a id="31989" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="31990" class="Symbol">)}</a>
                     <a id="32014" class="Symbol">(</a><a id="32015" href="Data.Fin.Properties.html#32015" class="Bound">i≢j</a> <a id="32019" class="Symbol">:</a> <a id="32021" href="Data.Fin.Properties.html#31972" class="Bound">i</a> <a id="32023" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="32025" href="Data.Fin.Properties.html#31974" class="Bound">j</a><a id="32026" class="Symbol">)</a> <a id="32028" class="Symbol">(</a><a id="32029" href="Data.Fin.Properties.html#32029" class="Bound">i≢k</a> <a id="32033" class="Symbol">:</a> <a id="32035" href="Data.Fin.Properties.html#31972" class="Bound">i</a> <a id="32037" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="32039" href="Data.Fin.Properties.html#31976" class="Bound">k</a><a id="32040" class="Symbol">)</a> <a id="32042" class="Symbol">→</a>
                     <a id="32065" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="32074" href="Data.Fin.Properties.html#32015" class="Bound">i≢j</a> <a id="32078" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32080" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="32089" href="Data.Fin.Properties.html#32029" class="Bound">i≢k</a> <a id="32093" class="Symbol">→</a> <a id="32095" href="Data.Fin.Properties.html#31974" class="Bound">j</a> <a id="32097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32099" href="Data.Fin.Properties.html#31976" class="Bound">k</a>
<a id="32101" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="32120" class="Symbol">{_}</a>     <a id="32128" class="Symbol">{</a><a id="32129" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32133" class="Symbol">}</a>   <a id="32137" class="Symbol">{</a><a id="32138" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32142" class="Symbol">}</a>  <a id="32145" class="Symbol">{_}</a>     <a id="32153" href="Data.Fin.Properties.html#32153" class="Bound">0≢0</a> <a id="32157" class="Symbol">_</a>   <a id="32161" class="Symbol">_</a>     <a id="32167" class="Symbol">=</a> <a id="32169" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="32183" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="32188" href="Data.Fin.Properties.html#32153" class="Bound">0≢0</a>
<a id="32192" href="Data.Fin.Properties.html#31948" class="CatchallClause Function">punchOut-injective</a><a id="32210" class="CatchallClause"> </a><a id="32211" class="CatchallClause Symbol">{_}</a><a id="32214" class="CatchallClause">     </a><a id="32219" class="CatchallClause Symbol">{</a><a id="32220" href="Data.Fin.Base.html#1176" class="CatchallClause InductiveConstructor">zero</a><a id="32224" class="CatchallClause Symbol">}</a><a id="32225" class="CatchallClause">   </a><a id="32228" class="CatchallClause Symbol">{_}</a><a id="32231" class="CatchallClause">     </a><a id="32236" class="CatchallClause Symbol">{</a><a id="32237" href="Data.Fin.Base.html#1176" class="CatchallClause InductiveConstructor">zero</a><a id="32241" class="CatchallClause Symbol">}</a><a id="32242" class="CatchallClause">  </a><a id="32244" class="CatchallClause Symbol">_</a><a id="32245" class="CatchallClause">   </a><a id="32248" href="Data.Fin.Properties.html#32248" class="CatchallClause Bound">0≢0</a><a id="32251" class="CatchallClause"> </a><a id="32252" class="CatchallClause Symbol">_</a>     <a id="32258" class="Symbol">=</a> <a id="32260" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="32274" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="32279" href="Data.Fin.Properties.html#32248" class="Bound">0≢0</a>
<a id="32283" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="32302" class="Symbol">{_}</a>     <a id="32310" class="Symbol">{</a><a id="32311" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32315" class="Symbol">}</a>   <a id="32319" class="Symbol">{</a><a id="32320" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32324" href="Data.Fin.Properties.html#32324" class="Bound">j</a><a id="32325" class="Symbol">}</a> <a id="32327" class="Symbol">{</a><a id="32328" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32332" href="Data.Fin.Properties.html#32332" class="Bound">k</a><a id="32333" class="Symbol">}</a> <a id="32335" class="Symbol">_</a>   <a id="32339" class="Symbol">_</a>   <a id="32343" href="Data.Fin.Properties.html#32343" class="Bound">pⱼ≡pₖ</a> <a id="32349" class="Symbol">=</a> <a id="32351" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32356" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32360" href="Data.Fin.Properties.html#32343" class="Bound">pⱼ≡pₖ</a>
<a id="32366" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="32385" class="Symbol">{</a><a id="32386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32390" href="Data.Fin.Properties.html#32390" class="Bound">n</a><a id="32391" class="Symbol">}</a> <a id="32393" class="Symbol">{</a><a id="32394" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32398" href="Data.Fin.Properties.html#32398" class="Bound">i</a><a id="32399" class="Symbol">}</a>  <a id="32402" class="Symbol">{</a><a id="32403" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32407" class="Symbol">}</a>  <a id="32410" class="Symbol">{</a><a id="32411" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32415" class="Symbol">}</a>  <a id="32418" class="Symbol">_</a>   <a id="32422" class="Symbol">_</a>    <a id="32427" class="Symbol">_</a>    <a id="32432" class="Symbol">=</a> <a id="32434" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32439" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="32458" class="Symbol">{</a><a id="32459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32463" href="Data.Fin.Properties.html#32463" class="Bound">n</a><a id="32464" class="Symbol">}</a> <a id="32466" class="Symbol">{</a><a id="32467" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32471" href="Data.Fin.Properties.html#32471" class="Bound">i</a><a id="32472" class="Symbol">}</a>  <a id="32475" class="Symbol">{</a><a id="32476" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32480" href="Data.Fin.Properties.html#32480" class="Bound">j</a><a id="32481" class="Symbol">}</a> <a id="32483" class="Symbol">{</a><a id="32484" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32488" href="Data.Fin.Properties.html#32488" class="Bound">k</a><a id="32489" class="Symbol">}</a> <a id="32491" href="Data.Fin.Properties.html#32491" class="Bound">i≢j</a> <a id="32495" href="Data.Fin.Properties.html#32495" class="Bound">i≢k</a> <a id="32499" href="Data.Fin.Properties.html#32499" class="Bound">pⱼ≡pₖ</a> <a id="32505" class="Symbol">=</a>
  <a id="32509" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32514" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32518" class="Symbol">(</a><a id="32519" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="32538" class="Symbol">(</a><a id="32539" href="Data.Fin.Properties.html#32491" class="Bound">i≢j</a> <a id="32543" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="32545" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32550" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="32553" class="Symbol">)</a> <a id="32555" class="Symbol">(</a><a id="32556" href="Data.Fin.Properties.html#32495" class="Bound">i≢k</a> <a id="32560" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="32562" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32567" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="32570" class="Symbol">)</a> <a id="32572" class="Symbol">(</a><a id="32573" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="32587" href="Data.Fin.Properties.html#32499" class="Bound">pⱼ≡pₖ</a><a id="32592" class="Symbol">))</a>

<a id="punchIn-punchOut"></a><a id="32596" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32613" class="Symbol">:</a> <a id="32615" class="Symbol">∀</a> <a id="32617" class="Symbol">{</a><a id="32618" href="Data.Fin.Properties.html#32618" class="Bound">i</a> <a id="32620" href="Data.Fin.Properties.html#32620" class="Bound">j</a> <a id="32622" class="Symbol">:</a> <a id="32624" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="32628" class="Symbol">(</a><a id="32629" class="InductiveConstructor">suc</a> <a id="32633" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="32634" class="Symbol">)}</a> <a id="32637" class="Symbol">(</a><a id="32638" href="Data.Fin.Properties.html#32638" class="Bound">i≢j</a> <a id="32642" class="Symbol">:</a> <a id="32644" href="Data.Fin.Properties.html#32618" class="Bound">i</a> <a id="32646" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="32648" href="Data.Fin.Properties.html#32620" class="Bound">j</a><a id="32649" class="Symbol">)</a> <a id="32651" class="Symbol">→</a>
                   <a id="32672" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="32680" href="Data.Fin.Properties.html#32618" class="Bound">i</a> <a id="32682" class="Symbol">(</a><a id="32683" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="32692" href="Data.Fin.Properties.html#32638" class="Bound">i≢j</a><a id="32695" class="Symbol">)</a> <a id="32697" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32699" href="Data.Fin.Properties.html#32620" class="Bound">j</a>
<a id="32701" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32718" class="Symbol">{_}</a>     <a id="32726" class="Symbol">{</a><a id="32727" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32731" class="Symbol">}</a>   <a id="32735" class="Symbol">{</a><a id="32736" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32740" class="Symbol">}</a>  <a id="32743" href="Data.Fin.Properties.html#32743" class="Bound">0≢0</a> <a id="32747" class="Symbol">=</a> <a id="32749" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="32763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="32768" href="Data.Fin.Properties.html#32743" class="Bound">0≢0</a>
<a id="32772" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32789" class="Symbol">{_}</a>     <a id="32797" class="Symbol">{</a><a id="32798" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32802" class="Symbol">}</a>   <a id="32806" class="Symbol">{</a><a id="32807" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32811" href="Data.Fin.Properties.html#32811" class="Bound">j</a><a id="32812" class="Symbol">}</a> <a id="32814" class="Symbol">_</a>   <a id="32818" class="Symbol">=</a> <a id="32820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32825" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32842" class="Symbol">{</a><a id="32843" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32847" href="Data.Fin.Properties.html#32847" class="Bound">m</a><a id="32848" class="Symbol">}</a> <a id="32850" class="Symbol">{</a><a id="32851" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32855" href="Data.Fin.Properties.html#32855" class="Bound">i</a><a id="32856" class="Symbol">}</a>  <a id="32859" class="Symbol">{</a><a id="32860" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="32864" class="Symbol">}</a>  <a id="32867" href="Data.Fin.Properties.html#32867" class="Bound">i≢j</a> <a id="32871" class="Symbol">=</a> <a id="32873" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32878" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32895" class="Symbol">{</a><a id="32896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32900" href="Data.Fin.Properties.html#32900" class="Bound">m</a><a id="32901" class="Symbol">}</a> <a id="32903" class="Symbol">{</a><a id="32904" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32908" href="Data.Fin.Properties.html#32908" class="Bound">i</a><a id="32909" class="Symbol">}</a>  <a id="32912" class="Symbol">{</a><a id="32913" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32917" href="Data.Fin.Properties.html#32917" class="Bound">j</a><a id="32918" class="Symbol">}</a> <a id="32920" href="Data.Fin.Properties.html#32920" class="Bound">i≢j</a> <a id="32924" class="Symbol">=</a>
  <a id="32928" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32933" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32937" class="Symbol">(</a><a id="32938" href="Data.Fin.Properties.html#32596" class="Function">punchIn-punchOut</a> <a id="32955" class="Symbol">(</a><a id="32956" href="Data.Fin.Properties.html#32920" class="Bound">i≢j</a> <a id="32960" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="32962" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32967" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="32970" class="Symbol">))</a>

<a id="punchOut-punchIn"></a><a id="32974" href="Data.Fin.Properties.html#32974" class="Function">punchOut-punchIn</a> <a id="32991" class="Symbol">:</a> <a id="32993" class="Symbol">∀</a> <a id="32995" href="Data.Fin.Properties.html#32995" class="Bound">i</a> <a id="32997" class="Symbol">{</a><a id="32998" href="Data.Fin.Properties.html#32998" class="Bound">j</a> <a id="33000" class="Symbol">:</a> <a id="33002" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="33006" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="33007" class="Symbol">}</a> <a id="33009" class="Symbol">→</a> <a id="33011" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="33020" class="Symbol">{</a><a id="33021" class="Argument">i</a> <a id="33023" class="Symbol">=</a> <a id="33025" href="Data.Fin.Properties.html#32995" class="Bound">i</a><a id="33026" class="Symbol">}</a> <a id="33028" class="Symbol">{</a><a id="33029" class="Argument">j</a> <a id="33031" class="Symbol">=</a> <a id="33033" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="33041" href="Data.Fin.Properties.html#32995" class="Bound">i</a> <a id="33043" href="Data.Fin.Properties.html#32998" class="Bound">j</a><a id="33044" class="Symbol">}</a> <a id="33046" class="Symbol">(</a><a id="33047" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="33058" href="Data.Fin.Properties.html#32995" class="Bound">i</a> <a id="33060" href="Data.Fin.Properties.html#32998" class="Bound">j</a> <a id="33062" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="33064" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="33067" class="Symbol">)</a> <a id="33069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33071" href="Data.Fin.Properties.html#32998" class="Bound">j</a>
<a id="33073" href="Data.Fin.Properties.html#32974" class="Function">punchOut-punchIn</a> <a id="33090" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="33098" class="Symbol">{</a><a id="33099" href="Data.Fin.Properties.html#33099" class="Bound">j</a><a id="33100" class="Symbol">}</a>     <a id="33106" class="Symbol">=</a> <a id="33108" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33113" href="Data.Fin.Properties.html#32974" class="Function">punchOut-punchIn</a> <a id="33130" class="Symbol">(</a><a id="33131" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33135" href="Data.Fin.Properties.html#33135" class="Bound">i</a><a id="33136" class="Symbol">)</a> <a id="33138" class="Symbol">{</a><a id="33139" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="33143" class="Symbol">}</a>  <a id="33146" class="Symbol">=</a> <a id="33148" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33153" href="Data.Fin.Properties.html#32974" class="Function">punchOut-punchIn</a> <a id="33170" class="Symbol">(</a><a id="33171" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33175" href="Data.Fin.Properties.html#33175" class="Bound">i</a><a id="33176" class="Symbol">)</a> <a id="33178" class="Symbol">{</a><a id="33179" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33183" href="Data.Fin.Properties.html#33183" class="Bound">j</a><a id="33184" class="Symbol">}</a> <a id="33186" class="Symbol">=</a> <a id="33188" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33193" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33197" class="Symbol">(</a><a id="33198" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="33206" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="33215" class="Symbol">(</a><a id="33216" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="33227" href="Data.Fin.Properties.html#33175" class="Bound">i</a> <a id="33229" href="Data.Fin.Properties.html#33183" class="Bound">j</a> <a id="33231" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="33233" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="33247" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="33249" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="33253" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="33255" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33260" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="33263" class="Symbol">)</a>  <a id="33266" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="33269" href="Data.Fin.Properties.html#31085" class="Function">punchOut-cong</a> <a id="33283" href="Data.Fin.Properties.html#33175" class="Bound">i</a> <a id="33285" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33290" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="33294" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="33303" class="Symbol">(</a><a id="33304" href="Data.Fin.Properties.html#30656" class="Function">punchInᵢ≢i</a> <a id="33315" href="Data.Fin.Properties.html#33175" class="Bound">i</a> <a id="33317" href="Data.Fin.Properties.html#33183" class="Bound">j</a> <a id="33319" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="33321" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="33324" class="Symbol">)</a>                             <a id="33354" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="33357" href="Data.Fin.Properties.html#32974" class="Function">punchOut-punchIn</a> <a id="33374" href="Data.Fin.Properties.html#33175" class="Bound">i</a> <a id="33376" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="33380" href="Data.Fin.Properties.html#33183" class="Bound">j</a>                                                           <a id="33440" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="33441" class="Symbol">)</a>
  <a id="33445" class="Keyword">where</a> <a id="33451" class="Keyword">open</a> <a id="33456" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>


<a id="33470" class="Comment">------------------------------------------------------------------------</a>
<a id="33543" class="Comment">-- pinch</a>
<a id="33552" class="Comment">------------------------------------------------------------------------</a>

<a id="pinch-surjective"></a><a id="33626" href="Data.Fin.Properties.html#33626" class="Function">pinch-surjective</a> <a id="33643" class="Symbol">:</a> <a id="33645" class="Symbol">∀</a> <a id="33647" class="Symbol">(</a><a id="33648" href="Data.Fin.Properties.html#33648" class="Bound">i</a> <a id="33650" class="Symbol">:</a> <a id="33652" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="33656" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="33657" class="Symbol">)</a> <a id="33659" class="Symbol">→</a> <a id="33661" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="33672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="33676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="33680" class="Symbol">(</a><a id="33681" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="33687" href="Data.Fin.Properties.html#33648" class="Bound">i</a><a id="33688" class="Symbol">)</a>
<a id="33690" href="Data.Fin.Properties.html#33626" class="Function">pinch-surjective</a> <a id="33707" class="Symbol">_</a>       <a id="33715" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="33723" class="Symbol">=</a> <a id="33725" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="33730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="33732" class="Symbol">λ</a> <a id="33734" class="Symbol">{</a> <a id="33736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33741" class="Symbol">→</a> <a id="33743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33748" class="Symbol">}</a>
<a id="33750" href="Data.Fin.Properties.html#33626" class="Function">pinch-surjective</a> <a id="33767" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="33775" class="Symbol">(</a><a id="33776" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33780" href="Data.Fin.Properties.html#33780" class="Bound">j</a><a id="33781" class="Symbol">)</a> <a id="33783" class="Symbol">=</a> <a id="33785" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33789" class="Symbol">(</a><a id="33790" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33794" href="Data.Fin.Properties.html#33780" class="Bound">j</a><a id="33795" class="Symbol">)</a> <a id="33797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="33799" class="Symbol">λ</a> <a id="33801" class="Symbol">{</a> <a id="33803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33808" class="Symbol">→</a> <a id="33810" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33815" class="Symbol">}</a>
<a id="33817" href="Data.Fin.Properties.html#33626" class="Function">pinch-surjective</a> <a id="33834" class="Symbol">(</a><a id="33835" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33839" href="Data.Fin.Properties.html#33839" class="Bound">i</a><a id="33840" class="Symbol">)</a> <a id="33842" class="Symbol">(</a><a id="33843" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33847" href="Data.Fin.Properties.html#33847" class="Bound">j</a><a id="33848" class="Symbol">)</a> <a id="33850" class="Symbol">=</a> <a id="33852" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="33856" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33860" class="Symbol">(λ</a> <a id="33863" class="Symbol">{</a><a id="33864" href="Data.Fin.Properties.html#33864" class="Bound">f</a> <a id="33866" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33871" class="Symbol">→</a> <a id="33873" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33878" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33882" class="Symbol">(</a><a id="33883" href="Data.Fin.Properties.html#33864" class="Bound">f</a> <a id="33885" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="33889" class="Symbol">)})</a> <a id="33893" class="Symbol">(</a><a id="33894" href="Data.Fin.Properties.html#33626" class="Function">pinch-surjective</a> <a id="33911" href="Data.Fin.Properties.html#33839" class="Bound">i</a> <a id="33913" href="Data.Fin.Properties.html#33847" class="Bound">j</a><a id="33914" class="Symbol">)</a>

<a id="pinch-mono-≤"></a><a id="33917" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="33930" class="Symbol">:</a> <a id="33932" class="Symbol">∀</a> <a id="33934" class="Symbol">(</a><a id="33935" href="Data.Fin.Properties.html#33935" class="Bound">i</a> <a id="33937" class="Symbol">:</a> <a id="33939" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="33943" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="33944" class="Symbol">)</a> <a id="33946" class="Symbol">→</a> <a id="33948" class="Symbol">(</a><a id="33949" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="33955" href="Data.Fin.Properties.html#33935" class="Bound">i</a><a id="33956" class="Symbol">)</a> <a id="33958" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="33968" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a> <a id="33972" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="33974" href="Data.Fin.Base.html#7673" class="Function Operator">_≤_</a>
<a id="33978" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="33991" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a>      <a id="33999" class="Symbol">{</a><a id="34000" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a><a id="34002" class="Symbol">}</a>    <a id="34007" class="Symbol">{</a><a id="34008" href="Data.Fin.Properties.html#34008" class="Bound">k</a><a id="34009" class="Symbol">}</a>     <a id="34015" href="Data.Fin.Properties.html#34015" class="Bound">0≤n</a> <a id="34019" class="Symbol">=</a> <a id="34021" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="34025" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="34038" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a>      <a id="34046" class="Symbol">{</a><a id="34047" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34051" href="Data.Fin.Properties.html#34051" class="Bound">j</a><a id="34052" class="Symbol">}</a> <a id="34054" class="Symbol">{</a><a id="34055" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34059" href="Data.Fin.Properties.html#34059" class="Bound">k</a><a id="34060" class="Symbol">}</a> <a id="34062" href="Data.Fin.Properties.html#34062" class="Bound">j≤k</a> <a id="34066" class="Symbol">=</a> <a id="34068" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="34076" href="Data.Fin.Properties.html#34062" class="Bound">j≤k</a>
<a id="34080" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="34093" class="Symbol">(</a><a id="34094" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34098" href="Data.Fin.Properties.html#34098" class="Bound">i</a><a id="34099" class="Symbol">)</a> <a id="34101" class="Symbol">{</a><a id="34102" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a><a id="34104" class="Symbol">}</a>    <a id="34109" class="Symbol">{</a><a id="34110" href="Data.Fin.Properties.html#34110" class="Bound">k</a><a id="34111" class="Symbol">}</a>     <a id="34117" href="Data.Fin.Properties.html#34117" class="Bound">0≤n</a> <a id="34121" class="Symbol">=</a> <a id="34123" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="34127" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="34140" class="Symbol">(</a><a id="34141" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34145" href="Data.Fin.Properties.html#34145" class="Bound">i</a><a id="34146" class="Symbol">)</a> <a id="34148" class="Symbol">{</a><a id="34149" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34153" href="Data.Fin.Properties.html#34153" class="Bound">j</a><a id="34154" class="Symbol">}</a> <a id="34156" class="Symbol">{</a><a id="34157" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34161" href="Data.Fin.Properties.html#34161" class="Bound">k</a><a id="34162" class="Symbol">}</a> <a id="34164" href="Data.Fin.Properties.html#34164" class="Bound">j≤k</a> <a id="34168" class="Symbol">=</a> <a id="34170" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="34174" class="Symbol">(</a><a id="34175" href="Data.Fin.Properties.html#33917" class="Function">pinch-mono-≤</a> <a id="34188" href="Data.Fin.Properties.html#34145" class="Bound">i</a> <a id="34190" class="Symbol">(</a><a id="34191" href="Data.Nat.Base.html#2022" class="Function">ℕ.s≤s⁻¹</a> <a id="34199" href="Data.Fin.Properties.html#34164" class="Bound">j≤k</a><a id="34202" class="Symbol">))</a>

<a id="pinch-injective"></a><a id="34206" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34222" class="Symbol">:</a> <a id="34224" class="Symbol">∀</a> <a id="34226" class="Symbol">{</a><a id="34227" href="Data.Fin.Properties.html#34227" class="Bound">i</a> <a id="34229" class="Symbol">:</a> <a id="34231" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="34235" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="34236" class="Symbol">}</a> <a id="34238" class="Symbol">{</a><a id="34239" href="Data.Fin.Properties.html#34239" class="Bound">j</a> <a id="34241" href="Data.Fin.Properties.html#34241" class="Bound">k</a> <a id="34243" class="Symbol">:</a> <a id="34245" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="34249" class="Symbol">(</a><a id="34250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="34256" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="34257" class="Symbol">)}</a> <a id="34260" class="Symbol">→</a>
                  <a id="34280" class="InductiveConstructor">suc</a> <a id="34284" href="Data.Fin.Properties.html#34227" class="Bound">i</a> <a id="34286" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="34288" href="Data.Fin.Properties.html#34239" class="Bound">j</a> <a id="34290" class="Symbol">→</a> <a id="34292" class="InductiveConstructor">suc</a> <a id="34296" href="Data.Fin.Properties.html#34227" class="Bound">i</a> <a id="34298" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="34300" href="Data.Fin.Properties.html#34241" class="Bound">k</a> <a id="34302" class="Symbol">→</a> <a id="34304" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="34310" href="Data.Fin.Properties.html#34227" class="Bound">i</a> <a id="34312" href="Data.Fin.Properties.html#34239" class="Bound">j</a> <a id="34314" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34316" href="Data.Fin.Base.html#7399" class="Function">pinch</a> <a id="34322" href="Data.Fin.Properties.html#34227" class="Bound">i</a> <a id="34324" href="Data.Fin.Properties.html#34241" class="Bound">k</a> <a id="34326" class="Symbol">→</a> <a id="34328" href="Data.Fin.Properties.html#34239" class="Bound">j</a> <a id="34330" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34332" href="Data.Fin.Properties.html#34241" class="Bound">k</a>
<a id="34334" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34350" class="Symbol">{</a><a id="34351" class="Argument">i</a> <a id="34353" class="Symbol">=</a> <a id="34355" href="Data.Fin.Properties.html#34355" class="Bound">i</a><a id="34356" class="Symbol">}</a>     <a id="34362" class="Symbol">{</a><a id="34363" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34367" class="Symbol">}</a>  <a id="34370" class="Symbol">{</a><a id="34371" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34375" class="Symbol">}</a>  <a id="34378" class="Symbol">_</a>     <a id="34384" class="Symbol">_</a>     <a id="34390" class="Symbol">_</a>  <a id="34393" class="Symbol">=</a> <a id="34395" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34400" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34416" class="Symbol">{</a><a id="34417" class="Argument">i</a> <a id="34419" class="Symbol">=</a> <a id="34421" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34425" class="Symbol">}</a>  <a id="34428" class="Symbol">{</a><a id="34429" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34433" class="Symbol">}</a>  <a id="34436" class="Symbol">{</a><a id="34437" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34441" href="Data.Fin.Properties.html#34441" class="Bound">k</a><a id="34442" class="Symbol">}</a> <a id="34444" class="Symbol">_</a>     <a id="34450" href="Data.Fin.Properties.html#34450" class="Bound">1+i≢k</a> <a id="34456" href="Data.Fin.Properties.html#34456" class="Bound">eq</a> <a id="34459" class="Symbol">=</a>
  <a id="34463" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="34477" class="Symbol">(</a><a id="34478" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34483" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34487" href="Data.Fin.Properties.html#34456" class="Bound">eq</a><a id="34489" class="Symbol">)</a> <a id="34491" href="Data.Fin.Properties.html#34450" class="Bound">1+i≢k</a>
<a id="34497" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34513" class="Symbol">{</a><a id="34514" class="Argument">i</a> <a id="34516" class="Symbol">=</a> <a id="34518" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34522" class="Symbol">}</a>  <a id="34525" class="Symbol">{</a><a id="34526" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34530" href="Data.Fin.Properties.html#34530" class="Bound">j</a><a id="34531" class="Symbol">}</a> <a id="34533" class="Symbol">{</a><a id="34534" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34538" class="Symbol">}</a>  <a id="34541" href="Data.Fin.Properties.html#34541" class="Bound">1+i≢j</a> <a id="34547" class="Symbol">_</a>     <a id="34553" href="Data.Fin.Properties.html#34553" class="Bound">eq</a> <a id="34556" class="Symbol">=</a>
  <a id="34560" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="34574" class="Symbol">(</a><a id="34575" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34580" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34584" class="Symbol">(</a><a id="34585" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="34589" href="Data.Fin.Properties.html#34553" class="Bound">eq</a><a id="34591" class="Symbol">))</a> <a id="34594" href="Data.Fin.Properties.html#34541" class="Bound">1+i≢j</a>
<a id="34600" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34616" class="Symbol">{</a><a id="34617" class="Argument">i</a> <a id="34619" class="Symbol">=</a> <a id="34621" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="34625" class="Symbol">}</a>  <a id="34628" class="Symbol">{</a><a id="34629" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34633" href="Data.Fin.Properties.html#34633" class="Bound">j</a><a id="34634" class="Symbol">}</a> <a id="34636" class="Symbol">{</a><a id="34637" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34641" href="Data.Fin.Properties.html#34641" class="Bound">k</a><a id="34642" class="Symbol">}</a> <a id="34644" class="Symbol">_</a>     <a id="34650" class="Symbol">_</a>     <a id="34656" href="Data.Fin.Properties.html#34656" class="Bound">eq</a> <a id="34659" class="Symbol">=</a>
  <a id="34663" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34668" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34672" href="Data.Fin.Properties.html#34656" class="Bound">eq</a>
<a id="34675" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34691" class="Symbol">{</a><a id="34692" class="Argument">i</a> <a id="34694" class="Symbol">=</a> <a id="34696" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34700" href="Data.Fin.Properties.html#34700" class="Bound">i</a><a id="34701" class="Symbol">}</a> <a id="34703" class="Symbol">{</a><a id="34704" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34708" href="Data.Fin.Properties.html#34708" class="Bound">j</a><a id="34709" class="Symbol">}</a> <a id="34711" class="Symbol">{</a><a id="34712" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="34716" href="Data.Fin.Properties.html#34716" class="Bound">k</a><a id="34717" class="Symbol">}</a> <a id="34719" href="Data.Fin.Properties.html#34719" class="Bound">1+i≢j</a> <a id="34725" href="Data.Fin.Properties.html#34725" class="Bound">1+i≢k</a> <a id="34731" href="Data.Fin.Properties.html#34731" class="Bound">eq</a> <a id="34734" class="Symbol">=</a>
  <a id="34738" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34743" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a>
    <a id="34751" class="Symbol">(</a><a id="34752" href="Data.Fin.Properties.html#34206" class="Function">pinch-injective</a> <a id="34768" class="Symbol">(</a><a id="34769" href="Data.Fin.Properties.html#34719" class="Bound">1+i≢j</a> <a id="34775" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="34777" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34782" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="34785" class="Symbol">)</a> <a id="34787" class="Symbol">(</a><a id="34788" href="Data.Fin.Properties.html#34725" class="Bound">1+i≢k</a> <a id="34794" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="34796" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34801" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="34804" class="Symbol">)</a>
      <a id="34812" class="Symbol">(</a><a id="34813" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="34827" href="Data.Fin.Properties.html#34731" class="Bound">eq</a><a id="34829" class="Symbol">))</a>

<a id="34833" class="Comment">------------------------------------------------------------------------</a>
<a id="34906" class="Comment">-- Quantification</a>
<a id="34924" class="Comment">------------------------------------------------------------------------</a>

<a id="34998" class="Keyword">module</a> <a id="35005" href="Data.Fin.Properties.html#35005" class="Module">_</a> <a id="35007" class="Symbol">{</a><a id="35008" href="Data.Fin.Properties.html#35008" class="Bound">p</a><a id="35009" class="Symbol">}</a> <a id="35011" class="Symbol">{</a><a id="35012" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35014" class="Symbol">:</a> <a id="35016" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="35021" class="Symbol">(</a><a id="35022" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="35026" class="Symbol">(</a><a id="35027" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35031" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="35032" class="Symbol">))</a> <a id="35035" href="Data.Fin.Properties.html#35008" class="Bound">p</a><a id="35036" class="Symbol">}</a> <a id="35038" class="Keyword">where</a>

  <a id="35047" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="35054" class="Symbol">:</a> <a id="35056" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35058" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35063" class="Symbol">→</a> <a id="35065" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="35068" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35070" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35072" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35076" href="Relation.Unary.html#3491" class="Function">]</a> <a id="35078" class="Symbol">→</a> <a id="35080" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="35083" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35085" href="Relation.Unary.html#3491" class="Function">]</a>
  <a id="35089" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="35096" href="Data.Fin.Properties.html#35096" class="Bound">z</a> <a id="35098" href="Data.Fin.Properties.html#35098" class="Bound">s</a> <a id="35100" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="35108" class="Symbol">=</a> <a id="35110" href="Data.Fin.Properties.html#35096" class="Bound">z</a>
  <a id="35114" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="35121" href="Data.Fin.Properties.html#35121" class="Bound">z</a> <a id="35123" href="Data.Fin.Properties.html#35123" class="Bound">s</a> <a id="35125" class="Symbol">(</a><a id="35126" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35130" href="Data.Fin.Properties.html#35130" class="Bound">i</a><a id="35131" class="Symbol">)</a> <a id="35133" class="Symbol">=</a> <a id="35135" href="Data.Fin.Properties.html#35123" class="Bound">s</a> <a id="35137" href="Data.Fin.Properties.html#35130" class="Bound">i</a>

  <a id="35142" href="Data.Fin.Properties.html#35142" class="Function">∀-cons-⇔</a> <a id="35151" class="Symbol">:</a> <a id="35153" class="Symbol">(</a><a id="35154" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35156" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35161" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="35163" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="35166" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35168" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35170" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35174" href="Relation.Unary.html#3491" class="Function">]</a><a id="35175" class="Symbol">)</a> <a id="35177" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="35179" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="35182" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35184" href="Relation.Unary.html#3491" class="Function">]</a>
  <a id="35188" href="Data.Fin.Properties.html#35142" class="Function">∀-cons-⇔</a> <a id="35197" class="Symbol">=</a> <a id="35199" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="35203" class="Symbol">(</a><a id="35204" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="35212" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a><a id="35218" class="Symbol">)</a> <a id="35220" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="35222" href="Function.Base.html#1974" class="Function Operator">_$</a> <a id="35225" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35230" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="35232" href="Function.Base.html#1115" class="Function Operator">_∘</a> <a id="35235" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35239" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="35244" href="Data.Fin.Properties.html#35244" class="Function">∃-here</a> <a id="35251" class="Symbol">:</a> <a id="35253" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35255" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35260" class="Symbol">→</a> <a id="35262" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35265" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35267" href="Relation.Unary.html#3355" class="Function">⟩</a>
  <a id="35271" href="Data.Fin.Properties.html#35244" class="Function">∃-here</a> <a id="35278" class="Symbol">=</a> <a id="35280" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>

  <a id="35291" href="Data.Fin.Properties.html#35291" class="Function">∃-there</a> <a id="35299" class="Symbol">:</a> <a id="35301" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35304" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35306" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35308" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35312" href="Relation.Unary.html#3355" class="Function">⟩</a> <a id="35314" class="Symbol">→</a> <a id="35316" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35319" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35321" href="Relation.Unary.html#3355" class="Function">⟩</a>
  <a id="35325" href="Data.Fin.Properties.html#35291" class="Function">∃-there</a> <a id="35333" class="Symbol">=</a> <a id="35335" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="35339" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35343" href="Function.Base.html#704" class="Function">id</a>

  <a id="35349" href="Data.Fin.Properties.html#35349" class="Function">∃-toSum</a> <a id="35357" class="Symbol">:</a> <a id="35359" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35362" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35364" href="Relation.Unary.html#3355" class="Function">⟩</a> <a id="35366" class="Symbol">→</a> <a id="35368" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35370" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35375" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="35377" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35380" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35382" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35384" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35388" href="Relation.Unary.html#3355" class="Function">⟩</a>
  <a id="35392" href="Data.Fin.Properties.html#35349" class="Function">∃-toSum</a> <a id="35400" class="Symbol">(</a> <a id="35402" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="35409" href="Data.Fin.Properties.html#35409" class="Bound">P₀</a> <a id="35412" class="Symbol">)</a> <a id="35414" class="Symbol">=</a> <a id="35416" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="35421" href="Data.Fin.Properties.html#35409" class="Bound">P₀</a>
  <a id="35426" href="Data.Fin.Properties.html#35349" class="Function">∃-toSum</a> <a id="35434" class="Symbol">(</a><a id="35435" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35439" href="Data.Fin.Properties.html#35439" class="Bound">f</a> <a id="35441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="35443" href="Data.Fin.Properties.html#35443" class="Bound">P₁₊</a><a id="35446" class="Symbol">)</a> <a id="35448" class="Symbol">=</a> <a id="35450" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="35455" class="Symbol">(</a><a id="35456" href="Data.Fin.Properties.html#35439" class="Bound">f</a> <a id="35458" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="35460" href="Data.Fin.Properties.html#35443" class="Bound">P₁₊</a><a id="35463" class="Symbol">)</a>

  <a id="35468" href="Data.Fin.Properties.html#35468" class="Function">⊎⇔∃</a> <a id="35472" class="Symbol">:</a> <a id="35474" class="Symbol">(</a><a id="35475" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35477" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35482" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="35484" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35487" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35489" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35491" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35495" href="Relation.Unary.html#3355" class="Function">⟩</a><a id="35496" class="Symbol">)</a> <a id="35498" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="35500" href="Relation.Unary.html#3355" class="Function">∃⟨</a> <a id="35503" href="Data.Fin.Properties.html#35012" class="Bound">P</a> <a id="35505" href="Relation.Unary.html#3355" class="Function">⟩</a>
  <a id="35509" href="Data.Fin.Properties.html#35468" class="Function">⊎⇔∃</a> <a id="35513" class="Symbol">=</a> <a id="35515" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="35519" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="35521" href="Data.Fin.Properties.html#35244" class="Function">∃-here</a> <a id="35528" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="35530" href="Data.Fin.Properties.html#35291" class="Function">∃-there</a> <a id="35538" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="35540" href="Data.Fin.Properties.html#35349" class="Function">∃-toSum</a>

<a id="decFinSubset"></a><a id="35549" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="35562" class="Symbol">:</a> <a id="35564" class="Symbol">∀</a> <a id="35566" class="Symbol">{</a><a id="35567" href="Data.Fin.Properties.html#35567" class="Bound">p</a> <a id="35569" href="Data.Fin.Properties.html#35569" class="Bound">q</a><a id="35570" class="Symbol">}</a> <a id="35572" class="Symbol">{</a><a id="35573" href="Data.Fin.Properties.html#35573" class="Bound">P</a> <a id="35575" class="Symbol">:</a> <a id="35577" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="35582" class="Symbol">(</a><a id="35583" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="35587" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="35588" class="Symbol">)</a> <a id="35590" href="Data.Fin.Properties.html#35567" class="Bound">p</a><a id="35591" class="Symbol">}</a> <a id="35593" class="Symbol">{</a><a id="35594" href="Data.Fin.Properties.html#35594" class="Bound">Q</a> <a id="35596" class="Symbol">:</a> <a id="35598" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="35603" class="Symbol">(</a><a id="35604" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="35608" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="35609" class="Symbol">)</a> <a id="35611" href="Data.Fin.Properties.html#35569" class="Bound">q</a><a id="35612" class="Symbol">}</a> <a id="35614" class="Symbol">→</a>
               <a id="35631" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="35641" href="Data.Fin.Properties.html#35594" class="Bound">Q</a> <a id="35643" class="Symbol">→</a> <a id="35645" class="Symbol">(∀</a> <a id="35648" class="Symbol">{</a><a id="35649" href="Data.Fin.Properties.html#35649" class="Bound">i</a><a id="35650" class="Symbol">}</a> <a id="35652" class="Symbol">→</a> <a id="35654" href="Data.Fin.Properties.html#35594" class="Bound">Q</a> <a id="35656" href="Data.Fin.Properties.html#35649" class="Bound">i</a> <a id="35658" class="Symbol">→</a> <a id="35660" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="35664" class="Symbol">(</a><a id="35665" href="Data.Fin.Properties.html#35573" class="Bound">P</a> <a id="35667" href="Data.Fin.Properties.html#35649" class="Bound">i</a><a id="35668" class="Symbol">))</a> <a id="35671" class="Symbol">→</a> <a id="35673" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="35677" class="Symbol">(</a><a id="35678" href="Data.Fin.Properties.html#35594" class="Bound">Q</a> <a id="35680" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="35682" href="Data.Fin.Properties.html#35573" class="Bound">P</a><a id="35683" class="Symbol">)</a>
<a id="35685" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="35698" class="Symbol">{</a><a id="35699" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="35703" class="Symbol">}</a>  <a id="35706" class="Symbol">{_}</a>     <a id="35714" class="Symbol">{_}</a> <a id="35718" href="Data.Fin.Properties.html#35718" class="Bound">Q?</a> <a id="35721" href="Data.Fin.Properties.html#35721" class="Bound">P?</a> <a id="35724" class="Symbol">=</a> <a id="35726" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="35730" class="Symbol">λ</a> <a id="35732" class="Symbol">{}</a>
<a id="35735" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="35748" class="Symbol">{</a><a id="35749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35753" href="Data.Fin.Properties.html#35753" class="Bound">n</a><a id="35754" class="Symbol">}</a> <a id="35756" class="Symbol">{</a><a id="35757" class="Argument">P</a> <a id="35759" class="Symbol">=</a> <a id="35761" href="Data.Fin.Properties.html#35761" class="Bound">P</a><a id="35762" class="Symbol">}</a> <a id="35764" class="Symbol">{</a><a id="35765" href="Data.Fin.Properties.html#35765" class="Bound">Q</a><a id="35766" class="Symbol">}</a> <a id="35768" href="Data.Fin.Properties.html#35768" class="Bound">Q?</a> <a id="35771" href="Data.Fin.Properties.html#35771" class="Bound">P?</a>
  <a id="35776" class="Keyword">with</a> <a id="35781" href="Data.Fin.Properties.html#35768" class="Bound">Q?</a> <a id="35784" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="35789" class="Symbol">|</a> <a id="35791" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="35798" class="Symbol">{</a><a id="35799" class="Argument">P</a> <a id="35801" class="Symbol">=</a> <a id="35803" class="Symbol">λ</a> <a id="35805" href="Data.Fin.Properties.html#35805" class="Bound">x</a> <a id="35807" class="Symbol">→</a> <a id="35809" href="Data.Fin.Properties.html#35765" class="Bound">Q</a> <a id="35811" href="Data.Fin.Properties.html#35805" class="Bound">x</a> <a id="35813" class="Symbol">→</a> <a id="35815" href="Data.Fin.Properties.html#35761" class="Bound">P</a> <a id="35817" href="Data.Fin.Properties.html#35805" class="Bound">x</a><a id="35818" class="Symbol">}</a>
<a id="35820" class="Symbol">...</a> <a id="35824" class="Symbol">|</a> <a id="35826" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="35832" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="35840" href="Data.Fin.Properties.html#35840" class="Bound">[¬Q0]</a> <a id="35846" class="Symbol">|</a> <a id="35848" href="Data.Fin.Properties.html#35848" class="Bound">cons</a> <a id="35853" class="Symbol">=</a>
  <a id="35857" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="35862" class="Symbol">(λ</a> <a id="35865" href="Data.Fin.Properties.html#35865" class="Bound">f</a> <a id="35867" class="Symbol">{</a><a id="35868" href="Data.Fin.Properties.html#35868" class="Bound">x</a><a id="35869" class="Symbol">}</a> <a id="35871" class="Symbol">→</a> <a id="35873" href="Data.Fin.Properties.html#35848" class="Bound">cons</a> <a id="35878" class="Symbol">(</a><a id="35879" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="35886" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35888" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="35895" href="Data.Fin.Properties.html#35840" class="Bound">[¬Q0]</a><a id="35900" class="Symbol">)</a> <a id="35902" class="Symbol">(λ</a> <a id="35905" href="Data.Fin.Properties.html#35905" class="Bound">x</a> <a id="35907" class="Symbol">→</a> <a id="35909" href="Data.Fin.Properties.html#35865" class="Bound">f</a> <a id="35911" class="Symbol">{</a><a id="35912" href="Data.Fin.Properties.html#35905" class="Bound">x</a><a id="35913" class="Symbol">})</a> <a id="35916" href="Data.Fin.Properties.html#35868" class="Bound">x</a><a id="35917" class="Symbol">)</a>
       <a id="35926" class="Symbol">(λ</a> <a id="35929" href="Data.Fin.Properties.html#35929" class="Bound">f</a> <a id="35931" class="Symbol">{</a><a id="35932" href="Data.Fin.Properties.html#35932" class="Bound">x</a><a id="35933" class="Symbol">}</a> <a id="35935" class="Symbol">→</a> <a id="35937" href="Data.Fin.Properties.html#35929" class="Bound">f</a> <a id="35939" class="Symbol">{</a><a id="35940" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="35944" href="Data.Fin.Properties.html#35932" class="Bound">x</a><a id="35945" class="Symbol">})</a>
       <a id="35955" class="Symbol">(</a><a id="35956" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="35969" class="Symbol">(</a><a id="35970" class="Bound">Q?</a> <a id="35973" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="35975" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="35978" class="Symbol">)</a> <a id="35980" class="Bound">P?</a><a id="35982" class="Symbol">)</a>
<a id="35984" class="Symbol">...</a> <a id="35988" class="Symbol">|</a> <a id="35990" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="35996" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="36005" href="Data.Fin.Properties.html#36005" class="Bound">[Q0]</a> <a id="36010" class="Symbol">|</a> <a id="36012" href="Data.Fin.Properties.html#36012" class="Bound">cons</a> <a id="36017" class="Symbol">=</a>
  <a id="36021" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="36026" class="Symbol">(</a><a id="36027" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="36035" class="Symbol">λ</a> <a id="36037" href="Data.Fin.Properties.html#36037" class="Bound">P0</a> <a id="36040" href="Data.Fin.Properties.html#36040" class="Bound">rec</a> <a id="36044" class="Symbol">{</a><a id="36045" href="Data.Fin.Properties.html#36045" class="Bound">x</a><a id="36046" class="Symbol">}</a> <a id="36048" class="Symbol">→</a> <a id="36050" href="Data.Fin.Properties.html#36012" class="Bound">cons</a> <a id="36055" class="Symbol">(λ</a> <a id="36058" href="Data.Fin.Properties.html#36058" class="Bound">_</a> <a id="36060" class="Symbol">→</a> <a id="36062" href="Data.Fin.Properties.html#36037" class="Bound">P0</a><a id="36064" class="Symbol">)</a> <a id="36066" class="Symbol">(λ</a> <a id="36069" href="Data.Fin.Properties.html#36069" class="Bound">x</a> <a id="36071" class="Symbol">→</a> <a id="36073" href="Data.Fin.Properties.html#36040" class="Bound">rec</a> <a id="36077" class="Symbol">{</a><a id="36078" href="Data.Fin.Properties.html#36069" class="Bound">x</a><a id="36079" class="Symbol">})</a> <a id="36082" href="Data.Fin.Properties.html#36045" class="Bound">x</a><a id="36083" class="Symbol">)</a>
       <a id="36092" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="36094" href="Function.Base.html#1974" class="Function Operator">_$</a> <a id="36097" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="36104" href="Data.Fin.Properties.html#36005" class="Bound">[Q0]</a> <a id="36109" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="36111" class="Symbol">(λ</a> <a id="36114" href="Data.Fin.Properties.html#36114" class="Bound">f</a> <a id="36116" class="Symbol">{</a><a id="36117" href="Data.Fin.Properties.html#36117" class="Bound">x</a><a id="36118" class="Symbol">}</a> <a id="36120" class="Symbol">→</a> <a id="36122" href="Data.Fin.Properties.html#36114" class="Bound">f</a> <a id="36124" class="Symbol">{</a><a id="36125" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="36129" href="Data.Fin.Properties.html#36117" class="Bound">x</a><a id="36130" class="Symbol">})</a> <a id="36133" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
       <a id="36142" class="Symbol">(</a><a id="36143" class="Bound">P?</a> <a id="36146" class="Symbol">(</a><a id="36147" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="36154" href="Data.Fin.Properties.html#36005" class="Bound">[Q0]</a><a id="36158" class="Symbol">)</a> <a id="36160" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="36166" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="36179" class="Symbol">(</a><a id="36180" class="Bound">Q?</a> <a id="36183" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="36185" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="36188" class="Symbol">)</a> <a id="36190" class="Bound">P?</a><a id="36192" class="Symbol">)</a>

<a id="any?"></a><a id="36195" href="Data.Fin.Properties.html#36195" class="Function">any?</a> <a id="36200" class="Symbol">:</a> <a id="36202" class="Symbol">∀</a> <a id="36204" class="Symbol">{</a><a id="36205" href="Data.Fin.Properties.html#36205" class="Bound">p</a><a id="36206" class="Symbol">}</a> <a id="36208" class="Symbol">{</a><a id="36209" href="Data.Fin.Properties.html#36209" class="Bound">P</a> <a id="36211" class="Symbol">:</a> <a id="36213" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="36218" class="Symbol">(</a><a id="36219" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="36223" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="36224" class="Symbol">)</a> <a id="36226" href="Data.Fin.Properties.html#36205" class="Bound">p</a><a id="36227" class="Symbol">}</a> <a id="36229" class="Symbol">→</a> <a id="36231" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="36241" href="Data.Fin.Properties.html#36209" class="Bound">P</a> <a id="36243" class="Symbol">→</a> <a id="36245" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="36249" class="Symbol">(</a><a id="36250" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="36252" href="Data.Fin.Properties.html#36209" class="Bound">P</a><a id="36253" class="Symbol">)</a>
<a id="36255" href="Data.Fin.Properties.html#36195" class="Function">any?</a> <a id="36260" class="Symbol">{</a><a id="36261" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="36265" class="Symbol">}</a>  <a id="36268" class="Symbol">{</a><a id="36269" class="Argument">P</a> <a id="36271" class="Symbol">=</a> <a id="36273" class="Symbol">_}</a> <a id="36276" href="Data.Fin.Properties.html#36276" class="Bound">P?</a> <a id="36279" class="Symbol">=</a> <a id="36281" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="36284" class="Symbol">λ</a> <a id="36286" class="Symbol">{</a> <a id="36288" class="Symbol">(()</a> <a id="36292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36294" class="Symbol">_)</a> <a id="36297" class="Symbol">}</a>
<a id="36299" href="Data.Fin.Properties.html#36195" class="Function">any?</a> <a id="36304" class="Symbol">{</a><a id="36305" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36309" href="Data.Fin.Properties.html#36309" class="Bound">n</a><a id="36310" class="Symbol">}</a> <a id="36312" class="Symbol">{</a><a id="36313" class="Argument">P</a> <a id="36315" class="Symbol">=</a> <a id="36317" href="Data.Fin.Properties.html#36317" class="Bound">P</a><a id="36318" class="Symbol">}</a> <a id="36320" href="Data.Fin.Properties.html#36320" class="Bound">P?</a> <a id="36323" class="Symbol">=</a> <a id="36325" href="Relation.Nullary.Decidable.html#1218" class="Function">Dec.map</a> <a id="36333" href="Data.Fin.Properties.html#35468" class="Function">⊎⇔∃</a> <a id="36337" class="Symbol">(</a><a id="36338" href="Data.Fin.Properties.html#36320" class="Bound">P?</a> <a id="36341" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="36346" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="36352" href="Data.Fin.Properties.html#36195" class="Function">any?</a> <a id="36357" class="Symbol">(</a><a id="36358" href="Data.Fin.Properties.html#36320" class="Bound">P?</a> <a id="36361" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="36363" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="36366" class="Symbol">))</a>

<a id="all?"></a><a id="36370" href="Data.Fin.Properties.html#36370" class="Function">all?</a> <a id="36375" class="Symbol">:</a> <a id="36377" class="Symbol">∀</a> <a id="36379" class="Symbol">{</a><a id="36380" href="Data.Fin.Properties.html#36380" class="Bound">p</a><a id="36381" class="Symbol">}</a> <a id="36383" class="Symbol">{</a><a id="36384" href="Data.Fin.Properties.html#36384" class="Bound">P</a> <a id="36386" class="Symbol">:</a> <a id="36388" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="36393" class="Symbol">(</a><a id="36394" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="36398" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="36399" class="Symbol">)</a> <a id="36401" href="Data.Fin.Properties.html#36380" class="Bound">p</a><a id="36402" class="Symbol">}</a> <a id="36404" class="Symbol">→</a> <a id="36406" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="36416" href="Data.Fin.Properties.html#36384" class="Bound">P</a> <a id="36418" class="Symbol">→</a> <a id="36420" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="36424" class="Symbol">(∀</a> <a id="36427" href="Data.Fin.Properties.html#36427" class="Bound">f</a> <a id="36429" class="Symbol">→</a> <a id="36431" href="Data.Fin.Properties.html#36384" class="Bound">P</a> <a id="36433" href="Data.Fin.Properties.html#36427" class="Bound">f</a><a id="36434" class="Symbol">)</a>
<a id="36436" href="Data.Fin.Properties.html#36370" class="Function">all?</a> <a id="36441" href="Data.Fin.Properties.html#36441" class="Bound">P?</a> <a id="36444" class="Symbol">=</a> <a id="36446" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="36451" class="Symbol">(λ</a> <a id="36454" href="Data.Fin.Properties.html#36454" class="Bound">∀p</a> <a id="36457" href="Data.Fin.Properties.html#36457" class="Bound">f</a> <a id="36459" class="Symbol">→</a> <a id="36461" href="Data.Fin.Properties.html#36454" class="Bound">∀p</a> <a id="36464" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="36466" class="Symbol">)</a> <a id="36468" class="Symbol">(λ</a> <a id="36471" href="Data.Fin.Properties.html#36471" class="Bound">∀p</a> <a id="36474" class="Symbol">{</a><a id="36475" href="Data.Fin.Properties.html#36475" class="Bound">x</a><a id="36476" class="Symbol">}</a> <a id="36478" href="Data.Fin.Properties.html#36478" class="Bound">_</a> <a id="36480" class="Symbol">→</a> <a id="36482" href="Data.Fin.Properties.html#36471" class="Bound">∀p</a> <a id="36485" href="Data.Fin.Properties.html#36475" class="Bound">x</a><a id="36486" class="Symbol">)</a>
               <a id="36503" class="Symbol">(</a><a id="36504" href="Data.Fin.Properties.html#35549" class="Function">decFinSubset</a> <a id="36517" href="Relation.Unary.Properties.html#1259" class="Function">U?</a> <a id="36520" class="Symbol">(λ</a> <a id="36523" class="Symbol">{</a><a id="36524" href="Data.Fin.Properties.html#36524" class="Bound">f</a><a id="36525" class="Symbol">}</a> <a id="36527" href="Data.Fin.Properties.html#36527" class="Bound">_</a> <a id="36529" class="Symbol">→</a> <a id="36531" href="Data.Fin.Properties.html#36441" class="Bound">P?</a> <a id="36534" href="Data.Fin.Properties.html#36524" class="Bound">f</a><a id="36535" class="Symbol">))</a>

<a id="36539" class="Keyword">private</a>
  <a id="36549" class="Comment">-- A nice computational property of `all?`:</a>
  <a id="36595" class="Comment">-- The boolean component of the result is exactly the</a>
  <a id="36651" class="Comment">-- obvious fold of boolean tests (`foldr _∧_ true`).</a>
  <a id="note"></a><a id="36706" href="Data.Fin.Properties.html#36706" class="Function">note</a> <a id="36711" class="Symbol">:</a> <a id="36713" class="Symbol">∀</a> <a id="36715" class="Symbol">{</a><a id="36716" href="Data.Fin.Properties.html#36716" class="Bound">p</a><a id="36717" class="Symbol">}</a> <a id="36719" class="Symbol">{</a><a id="36720" href="Data.Fin.Properties.html#36720" class="Bound">P</a> <a id="36722" class="Symbol">:</a> <a id="36724" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="36729" class="Symbol">(</a><a id="36730" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="36734" class="Number">3</a><a id="36735" class="Symbol">)</a> <a id="36737" href="Data.Fin.Properties.html#36716" class="Bound">p</a><a id="36738" class="Symbol">}</a> <a id="36740" class="Symbol">(</a><a id="36741" href="Data.Fin.Properties.html#36741" class="Bound">P?</a> <a id="36744" class="Symbol">:</a> <a id="36746" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="36756" href="Data.Fin.Properties.html#36720" class="Bound">P</a><a id="36757" class="Symbol">)</a> <a id="36759" class="Symbol">→</a>
         <a id="36770" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="36772" class="Symbol">λ</a> <a id="36774" href="Data.Fin.Properties.html#36774" class="Bound">z</a> <a id="36776" class="Symbol">→</a> <a id="36778" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">Dec.does</a> <a id="36787" class="Symbol">(</a><a id="36788" href="Data.Fin.Properties.html#36370" class="Function">all?</a> <a id="36793" href="Data.Fin.Properties.html#36741" class="Bound">P?</a><a id="36795" class="Symbol">)</a> <a id="36797" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36799" href="Data.Fin.Properties.html#36774" class="Bound">z</a>
  <a id="36803" href="Data.Fin.Properties.html#36706" class="Function">note</a> <a id="36808" href="Data.Fin.Properties.html#36808" class="Bound">P?</a> <a id="36811" class="Symbol">=</a> <a id="36813" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">Dec.does</a> <a id="36822" class="Symbol">(</a><a id="36823" href="Data.Fin.Properties.html#36808" class="Bound">P?</a> <a id="36826" href="Data.Fin.Patterns.html#399" class="InductiveConstructor">0F</a><a id="36828" class="Symbol">)</a> <a id="36830" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="36832" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">Dec.does</a> <a id="36841" class="Symbol">(</a><a id="36842" href="Data.Fin.Properties.html#36808" class="Bound">P?</a> <a id="36845" href="Data.Fin.Patterns.html#417" class="InductiveConstructor">1F</a><a id="36847" class="Symbol">)</a> <a id="36849" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="36851" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">Dec.does</a> <a id="36860" class="Symbol">(</a><a id="36861" href="Data.Fin.Properties.html#36808" class="Bound">P?</a> <a id="36864" href="Data.Fin.Patterns.html#437" class="InductiveConstructor">2F</a><a id="36866" class="Symbol">)</a> <a id="36868" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="36870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="36885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="36893" class="Comment">-- If a decidable predicate P over a finite set is sometimes false,</a>
<a id="36961" class="Comment">-- then we can find the smallest value for which this is the case.</a>

<a id="¬∀⟶∃¬-smallest"></a><a id="37029" href="Data.Fin.Properties.html#37029" class="Function">¬∀⟶∃¬-smallest</a> <a id="37044" class="Symbol">:</a> <a id="37046" class="Symbol">∀</a> <a id="37048" href="Data.Fin.Properties.html#37048" class="Bound">n</a> <a id="37050" class="Symbol">{</a><a id="37051" href="Data.Fin.Properties.html#37051" class="Bound">p</a><a id="37052" class="Symbol">}</a> <a id="37054" class="Symbol">(</a><a id="37055" href="Data.Fin.Properties.html#37055" class="Bound">P</a> <a id="37057" class="Symbol">:</a> <a id="37059" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="37064" class="Symbol">(</a><a id="37065" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="37069" href="Data.Fin.Properties.html#37048" class="Bound">n</a><a id="37070" class="Symbol">)</a> <a id="37072" href="Data.Fin.Properties.html#37051" class="Bound">p</a><a id="37073" class="Symbol">)</a> <a id="37075" class="Symbol">→</a> <a id="37077" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="37087" href="Data.Fin.Properties.html#37055" class="Bound">P</a> <a id="37089" class="Symbol">→</a>
                 <a id="37108" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="37110" class="Symbol">(∀</a> <a id="37113" href="Data.Fin.Properties.html#37113" class="Bound">i</a> <a id="37115" class="Symbol">→</a> <a id="37117" href="Data.Fin.Properties.html#37055" class="Bound">P</a> <a id="37119" href="Data.Fin.Properties.html#37113" class="Bound">i</a><a id="37120" class="Symbol">)</a> <a id="37122" class="Symbol">→</a> <a id="37124" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="37126" class="Symbol">λ</a> <a id="37128" href="Data.Fin.Properties.html#37128" class="Bound">i</a> <a id="37130" class="Symbol">→</a> <a id="37132" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="37134" href="Data.Fin.Properties.html#37055" class="Bound">P</a> <a id="37136" href="Data.Fin.Properties.html#37128" class="Bound">i</a> <a id="37138" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="37140" class="Symbol">((</a><a id="37142" href="Data.Fin.Properties.html#37142" class="Bound">j</a> <a id="37144" class="Symbol">:</a> <a id="37146" href="Data.Fin.Base.html#1355" class="Function">Fin′</a> <a id="37151" href="Data.Fin.Properties.html#37128" class="Bound">i</a><a id="37152" class="Symbol">)</a> <a id="37154" class="Symbol">→</a> <a id="37156" href="Data.Fin.Properties.html#37055" class="Bound">P</a> <a id="37158" class="Symbol">(</a><a id="37159" href="Data.Fin.Base.html#2805" class="Function">inject</a> <a id="37166" href="Data.Fin.Properties.html#37142" class="Bound">j</a><a id="37167" class="Symbol">))</a>
<a id="37170" href="Data.Fin.Properties.html#37029" class="Function">¬∀⟶∃¬-smallest</a> <a id="37185" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="37193" href="Data.Fin.Properties.html#37193" class="Bound">P</a> <a id="37195" href="Data.Fin.Properties.html#37195" class="Bound">P?</a> <a id="37198" href="Data.Fin.Properties.html#37198" class="Bound">¬∀P</a> <a id="37202" class="Symbol">=</a> <a id="37204" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="37218" class="Symbol">(λ())</a> <a id="37224" href="Data.Fin.Properties.html#37198" class="Bound">¬∀P</a>
<a id="37228" href="Data.Fin.Properties.html#37029" class="Function">¬∀⟶∃¬-smallest</a> <a id="37243" class="Symbol">(</a><a id="37244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37248" href="Data.Fin.Properties.html#37248" class="Bound">n</a><a id="37249" class="Symbol">)</a> <a id="37251" href="Data.Fin.Properties.html#37251" class="Bound">P</a> <a id="37253" href="Data.Fin.Properties.html#37253" class="Bound">P?</a> <a id="37256" href="Data.Fin.Properties.html#37256" class="Bound">¬∀P</a> <a id="37260" class="Keyword">with</a> <a id="37265" href="Data.Fin.Properties.html#37253" class="Bound">P?</a> <a id="37268" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="37273" class="Symbol">...</a> <a id="37277" class="Symbol">|</a> <a id="37279" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="37285" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="37293" href="Data.Fin.Properties.html#37293" class="Bound">[¬P₀]</a> <a id="37299" class="Symbol">=</a> <a id="37301" class="Symbol">(</a><a id="37302" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="37307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="37309" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="37316" href="Data.Fin.Properties.html#37293" class="Bound">[¬P₀]</a> <a id="37322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="37324" class="Symbol">λ</a> <a id="37326" class="Symbol">())</a>
<a id="37330" class="Symbol">...</a> <a id="37334" class="Symbol">|</a> <a id="37336" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="37342" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="37351" href="Data.Fin.Properties.html#37351" class="Bound">[P₀]</a> <a id="37356" class="Symbol">=</a> <a id="37358" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="37362" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="37366" class="Symbol">(</a><a id="37367" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="37371" href="Function.Base.html#704" class="Function">id</a> <a id="37374" class="Symbol">(</a><a id="37375" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="37382" class="Symbol">(</a><a id="37383" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="37390" href="Data.Fin.Properties.html#37351" class="Bound">[P₀]</a><a id="37394" class="Symbol">)))</a>
  <a id="37400" class="Symbol">(</a><a id="37401" href="Data.Fin.Properties.html#37029" class="Function">¬∀⟶∃¬-smallest</a> <a id="37416" class="Bound">n</a> <a id="37418" class="Symbol">(</a><a id="37419" class="Bound">P</a> <a id="37421" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="37423" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="37426" class="Symbol">)</a> <a id="37428" class="Symbol">(</a><a id="37429" class="Bound">P?</a> <a id="37432" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="37434" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="37437" class="Symbol">)</a> <a id="37439" class="Symbol">(</a><a id="37440" class="Bound">¬∀P</a> <a id="37444" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="37446" class="Symbol">(</a><a id="37447" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="37454" class="Symbol">(</a><a id="37455" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="37462" href="Data.Fin.Properties.html#37351" class="Bound">[P₀]</a><a id="37466" class="Symbol">))))</a>

<a id="37472" class="Comment">-- When P is a decidable predicate over a finite set the following</a>
<a id="37539" class="Comment">-- lemma can be proved.</a>

<a id="¬∀⟶∃¬"></a><a id="37564" href="Data.Fin.Properties.html#37564" class="Function">¬∀⟶∃¬</a> <a id="37570" class="Symbol">:</a> <a id="37572" class="Symbol">∀</a> <a id="37574" href="Data.Fin.Properties.html#37574" class="Bound">n</a> <a id="37576" class="Symbol">{</a><a id="37577" href="Data.Fin.Properties.html#37577" class="Bound">p</a><a id="37578" class="Symbol">}</a> <a id="37580" class="Symbol">(</a><a id="37581" href="Data.Fin.Properties.html#37581" class="Bound">P</a> <a id="37583" class="Symbol">:</a> <a id="37585" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="37590" class="Symbol">(</a><a id="37591" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="37595" href="Data.Fin.Properties.html#37574" class="Bound">n</a><a id="37596" class="Symbol">)</a> <a id="37598" href="Data.Fin.Properties.html#37577" class="Bound">p</a><a id="37599" class="Symbol">)</a> <a id="37601" class="Symbol">→</a> <a id="37603" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="37613" href="Data.Fin.Properties.html#37581" class="Bound">P</a> <a id="37615" class="Symbol">→</a>
          <a id="37627" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="37629" class="Symbol">(∀</a> <a id="37632" href="Data.Fin.Properties.html#37632" class="Bound">i</a> <a id="37634" class="Symbol">→</a> <a id="37636" href="Data.Fin.Properties.html#37581" class="Bound">P</a> <a id="37638" href="Data.Fin.Properties.html#37632" class="Bound">i</a><a id="37639" class="Symbol">)</a> <a id="37641" class="Symbol">→</a> <a id="37643" class="Symbol">(</a><a id="37644" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="37646" class="Symbol">λ</a> <a id="37648" href="Data.Fin.Properties.html#37648" class="Bound">i</a> <a id="37650" class="Symbol">→</a> <a id="37652" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="37654" href="Data.Fin.Properties.html#37581" class="Bound">P</a> <a id="37656" href="Data.Fin.Properties.html#37648" class="Bound">i</a><a id="37657" class="Symbol">)</a>
<a id="37659" href="Data.Fin.Properties.html#37564" class="Function">¬∀⟶∃¬</a> <a id="37665" href="Data.Fin.Properties.html#37665" class="Bound">n</a> <a id="37667" href="Data.Fin.Properties.html#37667" class="Bound">P</a> <a id="37669" href="Data.Fin.Properties.html#37669" class="Bound">P?</a> <a id="37672" href="Data.Fin.Properties.html#37672" class="Bound">¬P</a> <a id="37675" class="Symbol">=</a> <a id="37677" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="37681" href="Function.Base.html#704" class="Function">id</a> <a id="37684" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="37690" class="Symbol">(</a><a id="37691" href="Data.Fin.Properties.html#37029" class="Function">¬∀⟶∃¬-smallest</a> <a id="37706" href="Data.Fin.Properties.html#37665" class="Bound">n</a> <a id="37708" href="Data.Fin.Properties.html#37667" class="Bound">P</a> <a id="37710" href="Data.Fin.Properties.html#37669" class="Bound">P?</a> <a id="37713" href="Data.Fin.Properties.html#37672" class="Bound">¬P</a><a id="37715" class="Symbol">)</a>

<a id="37718" class="Comment">------------------------------------------------------------------------</a>
<a id="37791" class="Comment">-- Properties of functions to and from Fin</a>
<a id="37834" class="Comment">------------------------------------------------------------------------</a>

<a id="37908" class="Comment">-- The pigeonhole principle.</a>

<a id="pigeonhole"></a><a id="37938" href="Data.Fin.Properties.html#37938" class="Function">pigeonhole</a> <a id="37949" class="Symbol">:</a> <a id="37951" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="37953" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="37957" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="37959" class="Symbol">→</a> <a id="37961" class="Symbol">(</a><a id="37962" href="Data.Fin.Properties.html#37962" class="Bound">f</a> <a id="37964" class="Symbol">:</a> <a id="37966" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="37970" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="37972" class="Symbol">→</a> <a id="37974" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="37978" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="37979" class="Symbol">)</a> <a id="37981" class="Symbol">→</a> <a id="37983" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="37986" class="Symbol">λ</a> <a id="37988" href="Data.Fin.Properties.html#37988" class="Bound">i</a> <a id="37990" href="Data.Fin.Properties.html#37990" class="Bound">j</a> <a id="37992" class="Symbol">→</a> <a id="37994" href="Data.Fin.Properties.html#37988" class="Bound">i</a> <a id="37996" href="Data.Fin.Base.html#7759" class="Function Operator">&lt;</a> <a id="37998" href="Data.Fin.Properties.html#37990" class="Bound">j</a> <a id="38000" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="38002" href="Data.Fin.Properties.html#37962" class="Bound">f</a> <a id="38004" href="Data.Fin.Properties.html#37988" class="Bound">i</a> <a id="38006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38008" href="Data.Fin.Properties.html#37962" class="Bound">f</a> <a id="38010" href="Data.Fin.Properties.html#37990" class="Bound">j</a>
<a id="38012" href="Data.Fin.Properties.html#37938" class="Function">pigeonhole</a> <a id="38023" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="38041" href="Data.Fin.Properties.html#38041" class="Bound">f</a> <a id="38043" class="Symbol">=</a> <a id="38045" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="38059" class="Symbol">(</a><a id="38060" href="Data.Fin.Properties.html#38041" class="Bound">f</a> <a id="38062" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="38066" class="Symbol">)</a> <a id="38068" class="Symbol">λ()</a>
<a id="38072" href="Data.Fin.Properties.html#37938" class="Function">pigeonhole</a> <a id="38083" class="Symbol">(</a><a id="38084" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="38088" href="Data.Fin.Properties.html#38088" class="Bound">m&lt;n</a><a id="38091" class="Symbol">@(</a><a id="38093" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="38097" class="Symbol">_))</a> <a id="38101" href="Data.Fin.Properties.html#38101" class="Bound">f</a> <a id="38103" class="Keyword">with</a> <a id="38108" href="Data.Fin.Properties.html#36195" class="Function">any?</a> <a id="38113" class="Symbol">(λ</a> <a id="38116" href="Data.Fin.Properties.html#38116" class="Bound">k</a> <a id="38118" class="Symbol">→</a> <a id="38120" href="Data.Fin.Properties.html#38101" class="Bound">f</a> <a id="38122" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="38127" href="Data.Fin.Properties.html#3599" class="Function Operator">≟</a> <a id="38129" href="Data.Fin.Properties.html#38101" class="Bound">f</a> <a id="38131" class="Symbol">(</a><a id="38132" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="38136" href="Data.Fin.Properties.html#38116" class="Bound">k</a><a id="38137" class="Symbol">))</a>
<a id="38140" class="Symbol">...</a> <a id="38144" class="Symbol">|</a> <a id="38146" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="38150" class="Symbol">(</a><a id="38151" href="Data.Fin.Properties.html#38151" class="Bound">j</a> <a id="38153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38155" href="Data.Fin.Properties.html#38155" class="Bound">f₀≡fⱼ</a><a id="38160" class="Symbol">)</a> <a id="38162" class="Symbol">=</a> <a id="38164" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="38169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38171" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="38175" href="Data.Fin.Properties.html#38151" class="Bound">j</a> <a id="38177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38179" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="38183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38185" href="Data.Fin.Properties.html#38155" class="Bound">f₀≡fⱼ</a>
<a id="38191" class="Symbol">...</a> <a id="38195" class="Symbol">|</a> <a id="38197" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="38201" href="Data.Fin.Properties.html#38201" class="Bound">f₀≢fₖ</a>
  <a id="38209" class="Keyword">with</a> <a id="38214" href="Data.Fin.Properties.html#38214" class="Bound">i</a> <a id="38216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38218" href="Data.Fin.Properties.html#38218" class="Bound">j</a> <a id="38220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38222" href="Data.Fin.Properties.html#38222" class="Bound">i&lt;j</a> <a id="38226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38228" href="Data.Fin.Properties.html#38228" class="Bound">fᵢ≡fⱼ</a> ← <a id="38236" href="Data.Fin.Properties.html#37938" class="Function">pigeonhole</a> <a id="38247" class="Bound">m&lt;n</a> <a id="38251" class="Symbol">(λ</a> <a id="38254" href="Data.Fin.Properties.html#38254" class="Bound">j</a> <a id="38256" class="Symbol">→</a> <a id="38258" href="Data.Fin.Base.html#6860" class="Function">punchOut</a> <a id="38267" class="Symbol">(</a><a id="38268" href="Data.Fin.Properties.html#38201" class="Bound">f₀≢fₖ</a> <a id="38274" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="38276" class="Symbol">(</a><a id="38277" href="Data.Fin.Properties.html#38254" class="Bound">j</a> <a id="38279" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a> <a id="38282" class="Symbol">)))</a>
  <a id="38288" class="Symbol">=</a> <a id="38290" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="38294" href="Data.Fin.Properties.html#38214" class="Bound">i</a> <a id="38296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38298" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="38302" href="Data.Fin.Properties.html#38218" class="Bound">j</a> <a id="38304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38306" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="38310" href="Data.Fin.Properties.html#38222" class="Bound">i&lt;j</a> <a id="38314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38316" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a> <a id="38335" class="Symbol">(</a><a id="38336" href="Data.Fin.Properties.html#38201" class="Bound">f₀≢fₖ</a> <a id="38342" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="38344" class="Symbol">(</a><a id="38345" href="Data.Fin.Properties.html#38214" class="Bound">i</a> <a id="38347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="38349" class="Symbol">))</a> <a id="38352" class="Symbol">_</a> <a id="38354" href="Data.Fin.Properties.html#38228" class="Bound">fᵢ≡fⱼ</a>

<a id="injective⇒≤"></a><a id="38361" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38373" class="Symbol">:</a> <a id="38375" class="Symbol">∀</a> <a id="38377" class="Symbol">{</a><a id="38378" href="Data.Fin.Properties.html#38378" class="Bound">f</a> <a id="38380" class="Symbol">:</a> <a id="38382" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="38386" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="38388" class="Symbol">→</a> <a id="38390" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="38394" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="38395" class="Symbol">}</a> <a id="38397" class="Symbol">→</a> <a id="38399" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="38409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38413" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38417" href="Data.Fin.Properties.html#38378" class="Bound">f</a> <a id="38419" class="Symbol">→</a> <a id="38421" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="38423" href="Data.Nat.Base.html#1691" class="Datatype Operator">ℕ.≤</a> <a id="38427" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="38429" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38441" class="Symbol">{</a><a id="38442" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="38446" class="Symbol">}</a>  <a id="38449" class="Symbol">{_}</a>     <a id="38457" class="Symbol">{</a><a id="38458" href="Data.Fin.Properties.html#38458" class="Bound">f</a><a id="38459" class="Symbol">}</a> <a id="38461" class="Symbol">_</a>   <a id="38465" class="Symbol">=</a> <a id="38467" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="38471" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38483" class="Symbol">{</a><a id="38484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38488" class="Symbol">_}</a> <a id="38491" class="Symbol">{</a><a id="38492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="38496" class="Symbol">}</a>  <a id="38499" class="Symbol">{</a><a id="38500" href="Data.Fin.Properties.html#38500" class="Bound">f</a><a id="38501" class="Symbol">}</a> <a id="38503" class="Symbol">_</a>   <a id="38507" class="Symbol">=</a> <a id="38509" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="38523" class="Symbol">(</a><a id="38524" href="Data.Fin.Properties.html#38500" class="Bound">f</a> <a id="38526" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="38530" class="Symbol">)</a> <a id="38532" href="Data.Fin.Properties.html#2886" class="Function">¬Fin0</a>
<a id="38538" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38550" class="Symbol">{</a><a id="38551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38555" class="Symbol">_}</a> <a id="38558" class="Symbol">{</a><a id="38559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38563" class="Symbol">_}</a> <a id="38566" class="Symbol">{</a><a id="38567" href="Data.Fin.Properties.html#38567" class="Bound">f</a><a id="38568" class="Symbol">}</a> <a id="38570" href="Data.Fin.Properties.html#38570" class="Bound">inj</a> <a id="38574" class="Symbol">=</a> <a id="38576" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="38580" class="Symbol">(</a><a id="38581" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38593" class="Symbol">(λ</a> <a id="38596" href="Data.Fin.Properties.html#38596" class="Bound">eq</a> <a id="38599" class="Symbol">→</a>
  <a id="38603" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="38617" class="Symbol">(</a><a id="38618" href="Data.Fin.Properties.html#38570" class="Bound">inj</a> <a id="38622" class="Symbol">(</a><a id="38623" href="Data.Fin.Properties.html#31948" class="Function">punchOut-injective</a>
    <a id="38646" class="Symbol">(</a><a id="38647" href="Function.Consequences.Setoid.html#900" class="Function">contraInjective</a> <a id="38663" href="Data.Fin.Properties.html#38570" class="Bound">inj</a> <a id="38667" href="Data.Fin.Properties.html#3482" class="Function">0≢1+n</a><a id="38672" class="Symbol">)</a>
    <a id="38678" class="Symbol">(</a><a id="38679" href="Function.Consequences.Setoid.html#900" class="Function">contraInjective</a> <a id="38695" href="Data.Fin.Properties.html#38570" class="Bound">inj</a> <a id="38699" href="Data.Fin.Properties.html#3482" class="Function">0≢1+n</a><a id="38704" class="Symbol">)</a> <a id="38706" href="Data.Fin.Properties.html#38596" class="Bound">eq</a><a id="38708" class="Symbol">))))</a>

<a id="&lt;⇒notInjective"></a><a id="38714" href="Data.Fin.Properties.html#38714" class="Function">&lt;⇒notInjective</a> <a id="38729" class="Symbol">:</a> <a id="38731" class="Symbol">∀</a> <a id="38733" class="Symbol">{</a><a id="38734" href="Data.Fin.Properties.html#38734" class="Bound">f</a> <a id="38736" class="Symbol">:</a> <a id="38738" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="38742" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="38744" class="Symbol">→</a> <a id="38746" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="38750" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="38751" class="Symbol">}</a> <a id="38753" class="Symbol">→</a> <a id="38755" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="38757" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ.&lt;</a> <a id="38761" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="38763" class="Symbol">→</a> <a id="38765" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="38767" class="Symbol">(</a><a id="38768" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="38778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38786" href="Data.Fin.Properties.html#38734" class="Bound">f</a><a id="38787" class="Symbol">)</a>
<a id="38789" href="Data.Fin.Properties.html#38714" class="Function">&lt;⇒notInjective</a> <a id="38804" href="Data.Fin.Properties.html#38804" class="Bound">n&lt;m</a> <a id="38808" href="Data.Fin.Properties.html#38808" class="Bound">inj</a> <a id="38812" class="Symbol">=</a> <a id="38814" href="Data.Nat.Properties.html#8576" class="Function">ℕₚ.≤⇒≯</a> <a id="38821" class="Symbol">(</a><a id="38822" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38834" href="Data.Fin.Properties.html#38808" class="Bound">inj</a><a id="38837" class="Symbol">)</a> <a id="38839" href="Data.Fin.Properties.html#38804" class="Bound">n&lt;m</a>

<a id="ℕ→Fin-notInjective"></a><a id="38844" href="Data.Fin.Properties.html#38844" class="Function">ℕ→Fin-notInjective</a> <a id="38863" class="Symbol">:</a> <a id="38865" class="Symbol">∀</a> <a id="38867" class="Symbol">(</a><a id="38868" href="Data.Fin.Properties.html#38868" class="Bound">f</a> <a id="38870" class="Symbol">:</a> <a id="38872" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="38874" class="Symbol">→</a> <a id="38876" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="38880" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="38881" class="Symbol">)</a> <a id="38883" class="Symbol">→</a> <a id="38885" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="38887" class="Symbol">(</a><a id="38888" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="38898" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38906" href="Data.Fin.Properties.html#38868" class="Bound">f</a><a id="38907" class="Symbol">)</a>
<a id="38909" href="Data.Fin.Properties.html#38844" class="Function">ℕ→Fin-notInjective</a> <a id="38928" href="Data.Fin.Properties.html#38928" class="Bound">f</a> <a id="38930" href="Data.Fin.Properties.html#38930" class="Bound">inj</a> <a id="38934" class="Symbol">=</a> <a id="38936" href="Data.Nat.Properties.html#9840" class="Function">ℕₚ.&lt;-irrefl</a> <a id="38948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="38955" class="Symbol">(</a><a id="38956" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="38968" class="Symbol">(</a><a id="38969" href="Function.Construct.Composition.html#1087" class="Function">Comp.injective</a> <a id="38984" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38988" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38992" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="38996" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="39010" href="Data.Fin.Properties.html#38930" class="Bound">inj</a><a id="39013" class="Symbol">))</a>

<a id="39017" class="Comment">-- Cantor-Schröder-Bernstein for finite sets</a>

<a id="cantor-schröder-bernstein"></a><a id="39063" href="Data.Fin.Properties.html#39063" class="Function">cantor-schröder-bernstein</a> <a id="39089" class="Symbol">:</a> <a id="39091" class="Symbol">∀</a> <a id="39093" class="Symbol">{</a><a id="39094" href="Data.Fin.Properties.html#39094" class="Bound">f</a> <a id="39096" class="Symbol">:</a> <a id="39098" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="39102" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="39104" class="Symbol">→</a> <a id="39106" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="39110" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="39111" class="Symbol">}</a> <a id="39113" class="Symbol">{</a><a id="39114" href="Data.Fin.Properties.html#39114" class="Bound">g</a> <a id="39116" class="Symbol">:</a> <a id="39118" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="39122" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="39124" class="Symbol">→</a> <a id="39126" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="39130" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a><a id="39131" class="Symbol">}</a> <a id="39133" class="Symbol">→</a>
                            <a id="39163" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="39173" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="39177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="39181" href="Data.Fin.Properties.html#39094" class="Bound">f</a> <a id="39183" class="Symbol">→</a> <a id="39185" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="39195" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="39199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="39203" href="Data.Fin.Properties.html#39114" class="Bound">g</a> <a id="39205" class="Symbol">→</a>
                            <a id="39235" href="Data.Fin.Properties.html#2705" class="Generalizable">m</a> <a id="39237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39239" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a>
<a id="39241" href="Data.Fin.Properties.html#39063" class="Function">cantor-schröder-bernstein</a> <a id="39267" href="Data.Fin.Properties.html#39267" class="Bound">f-inj</a> <a id="39273" href="Data.Fin.Properties.html#39273" class="Bound">g-inj</a> <a id="39279" class="Symbol">=</a> <a id="39281" href="Data.Nat.Properties.html#5292" class="Function">ℕₚ.≤-antisym</a>
  <a id="39296" class="Symbol">(</a><a id="39297" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="39309" href="Data.Fin.Properties.html#39267" class="Bound">f-inj</a><a id="39314" class="Symbol">)</a> <a id="39316" class="Symbol">(</a><a id="39317" href="Data.Fin.Properties.html#38361" class="Function">injective⇒≤</a> <a id="39329" href="Data.Fin.Properties.html#39273" class="Bound">g-inj</a><a id="39334" class="Symbol">)</a>

<a id="39337" class="Comment">------------------------------------------------------------------------</a>
<a id="39410" class="Comment">-- Effectful</a>
<a id="39423" class="Comment">------------------------------------------------------------------------</a>

<a id="39497" class="Keyword">module</a> <a id="39504" href="Data.Fin.Properties.html#39504" class="Module">_</a> <a id="39506" class="Symbol">{</a><a id="39507" href="Data.Fin.Properties.html#39507" class="Bound">f</a><a id="39508" class="Symbol">}</a> <a id="39510" class="Symbol">{</a><a id="39511" href="Data.Fin.Properties.html#39511" class="Bound">F</a> <a id="39513" class="Symbol">:</a> <a id="39515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="39519" href="Data.Fin.Properties.html#39507" class="Bound">f</a> <a id="39521" class="Symbol">→</a> <a id="39523" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="39527" href="Data.Fin.Properties.html#39507" class="Bound">f</a><a id="39528" class="Symbol">}</a> <a id="39530" class="Symbol">(</a><a id="39531" href="Data.Fin.Properties.html#39531" class="Bound">RA</a> <a id="39534" class="Symbol">:</a> <a id="39536" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="39551" href="Data.Fin.Properties.html#39511" class="Bound">F</a><a id="39552" class="Symbol">)</a> <a id="39554" class="Keyword">where</a>

  <a id="39563" class="Keyword">open</a> <a id="39568" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="39583" href="Data.Fin.Properties.html#39531" class="Bound">RA</a>

  <a id="39589" href="Data.Fin.Properties.html#39589" class="Function">sequence</a> <a id="39598" class="Symbol">:</a> <a id="39600" class="Symbol">∀</a> <a id="39602" class="Symbol">{</a><a id="39603" href="Data.Fin.Properties.html#39603" class="Bound">n</a><a id="39604" class="Symbol">}</a> <a id="39606" class="Symbol">{</a><a id="39607" href="Data.Fin.Properties.html#39607" class="Bound">P</a> <a id="39609" class="Symbol">:</a> <a id="39611" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="39616" class="Symbol">(</a><a id="39617" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="39621" href="Data.Fin.Properties.html#39603" class="Bound">n</a><a id="39622" class="Symbol">)</a> <a id="39624" href="Data.Fin.Properties.html#39507" class="Bound">f</a><a id="39625" class="Symbol">}</a> <a id="39627" class="Symbol">→</a>
             <a id="39642" class="Symbol">(∀</a> <a id="39645" href="Data.Fin.Properties.html#39645" class="Bound">i</a> <a id="39647" class="Symbol">→</a> <a id="39649" href="Data.Fin.Properties.html#39511" class="Bound">F</a> <a id="39651" class="Symbol">(</a><a id="39652" href="Data.Fin.Properties.html#39607" class="Bound">P</a> <a id="39654" href="Data.Fin.Properties.html#39645" class="Bound">i</a><a id="39655" class="Symbol">))</a> <a id="39658" class="Symbol">→</a> <a id="39660" href="Data.Fin.Properties.html#39511" class="Bound">F</a> <a id="39662" class="Symbol">(∀</a> <a id="39665" href="Data.Fin.Properties.html#39665" class="Bound">i</a> <a id="39667" class="Symbol">→</a> <a id="39669" href="Data.Fin.Properties.html#39607" class="Bound">P</a> <a id="39671" href="Data.Fin.Properties.html#39665" class="Bound">i</a><a id="39672" class="Symbol">)</a>
  <a id="39676" href="Data.Fin.Properties.html#39589" class="Function">sequence</a> <a id="39685" class="Symbol">{</a><a id="39686" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="39690" class="Symbol">}</a>  <a id="39693" href="Data.Fin.Properties.html#39693" class="Bound">∀iPi</a> <a id="39698" class="Symbol">=</a> <a id="39700" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="39705" class="Symbol">λ()</a>
  <a id="39711" href="Data.Fin.Properties.html#39589" class="Function">sequence</a> <a id="39720" class="Symbol">{</a><a id="39721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39725" href="Data.Fin.Properties.html#39725" class="Bound">n</a><a id="39726" class="Symbol">}</a> <a id="39728" href="Data.Fin.Properties.html#39728" class="Bound">∀iPi</a> <a id="39733" class="Symbol">=</a> <a id="39735" href="Data.Fin.Properties.html#35047" class="Function">∀-cons</a> <a id="39742" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="39746" href="Data.Fin.Properties.html#39728" class="Bound">∀iPi</a> <a id="39751" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="39756" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="39760" href="Data.Fin.Properties.html#39589" class="Function">sequence</a> <a id="39769" class="Symbol">(</a><a id="39770" href="Data.Fin.Properties.html#39728" class="Bound">∀iPi</a> <a id="39775" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="39777" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="39780" class="Symbol">)</a>

<a id="39783" class="Keyword">module</a> <a id="39790" href="Data.Fin.Properties.html#39790" class="Module">_</a> <a id="39792" class="Symbol">{</a><a id="39793" href="Data.Fin.Properties.html#39793" class="Bound">f</a><a id="39794" class="Symbol">}</a> <a id="39796" class="Symbol">{</a><a id="39797" href="Data.Fin.Properties.html#39797" class="Bound">F</a> <a id="39799" class="Symbol">:</a> <a id="39801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="39805" href="Data.Fin.Properties.html#39793" class="Bound">f</a> <a id="39807" class="Symbol">→</a> <a id="39809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="39813" href="Data.Fin.Properties.html#39793" class="Bound">f</a><a id="39814" class="Symbol">}</a> <a id="39816" class="Symbol">(</a><a id="39817" href="Data.Fin.Properties.html#39817" class="Bound">RF</a> <a id="39820" class="Symbol">:</a> <a id="39822" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="39833" href="Data.Fin.Properties.html#39797" class="Bound">F</a><a id="39834" class="Symbol">)</a> <a id="39836" class="Keyword">where</a>

  <a id="39845" class="Keyword">open</a> <a id="39850" href="Effect.Functor.html#579" class="Module">RawFunctor</a> <a id="39861" href="Data.Fin.Properties.html#39817" class="Bound">RF</a>

  <a id="39867" href="Data.Fin.Properties.html#39867" class="Function">sequence⁻¹</a> <a id="39878" class="Symbol">:</a> <a id="39880" class="Symbol">∀</a> <a id="39882" class="Symbol">{</a><a id="39883" href="Data.Fin.Properties.html#39883" class="Bound">A</a> <a id="39885" class="Symbol">:</a> <a id="39887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="39891" href="Data.Fin.Properties.html#39793" class="Bound">f</a><a id="39892" class="Symbol">}</a> <a id="39894" class="Symbol">{</a><a id="39895" href="Data.Fin.Properties.html#39895" class="Bound">P</a> <a id="39897" class="Symbol">:</a> <a id="39899" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="39904" href="Data.Fin.Properties.html#39883" class="Bound">A</a> <a id="39906" href="Data.Fin.Properties.html#39793" class="Bound">f</a><a id="39907" class="Symbol">}</a> <a id="39909" class="Symbol">→</a>
               <a id="39926" href="Data.Fin.Properties.html#39797" class="Bound">F</a> <a id="39928" class="Symbol">(∀</a> <a id="39931" href="Data.Fin.Properties.html#39931" class="Bound">i</a> <a id="39933" class="Symbol">→</a> <a id="39935" href="Data.Fin.Properties.html#39895" class="Bound">P</a> <a id="39937" href="Data.Fin.Properties.html#39931" class="Bound">i</a><a id="39938" class="Symbol">)</a> <a id="39940" class="Symbol">→</a> <a id="39942" class="Symbol">(∀</a> <a id="39945" href="Data.Fin.Properties.html#39945" class="Bound">i</a> <a id="39947" class="Symbol">→</a> <a id="39949" href="Data.Fin.Properties.html#39797" class="Bound">F</a> <a id="39951" class="Symbol">(</a><a id="39952" href="Data.Fin.Properties.html#39895" class="Bound">P</a> <a id="39954" href="Data.Fin.Properties.html#39945" class="Bound">i</a><a id="39955" class="Symbol">))</a>
  <a id="39960" href="Data.Fin.Properties.html#39867" class="Function">sequence⁻¹</a> <a id="39971" href="Data.Fin.Properties.html#39971" class="Bound">F∀iPi</a> <a id="39977" href="Data.Fin.Properties.html#39977" class="Bound">i</a> <a id="39979" class="Symbol">=</a> <a id="39981" class="Symbol">(λ</a> <a id="39984" href="Data.Fin.Properties.html#39984" class="Bound">f</a> <a id="39986" class="Symbol">→</a> <a id="39988" href="Data.Fin.Properties.html#39984" class="Bound">f</a> <a id="39990" href="Data.Fin.Properties.html#39977" class="Bound">i</a><a id="39991" class="Symbol">)</a> <a id="39993" href="Effect.Functor.html#687" class="Field Operator">&lt;$&gt;</a> <a id="39997" href="Data.Fin.Properties.html#39971" class="Bound">F∀iPi</a>

<a id="40004" class="Comment">------------------------------------------------------------------------</a>
<a id="40077" class="Comment">-- If there is an injection from a type A to a finite set, then the type</a>
<a id="40150" class="Comment">-- has decidable equality.</a>

<a id="40178" class="Keyword">module</a> <a id="40185" href="Data.Fin.Properties.html#40185" class="Module">_</a> <a id="40187" class="Symbol">{</a><a id="40188" href="Data.Fin.Properties.html#40188" class="Bound">ℓ</a><a id="40189" class="Symbol">}</a> <a id="40191" class="Symbol">{</a><a id="40192" href="Data.Fin.Properties.html#40192" class="Bound">S</a> <a id="40194" class="Symbol">:</a> <a id="40196" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="40203" href="Data.Fin.Properties.html#2677" class="Generalizable">a</a> <a id="40205" href="Data.Fin.Properties.html#40188" class="Bound">ℓ</a><a id="40206" class="Symbol">}</a> <a id="40208" class="Symbol">(</a><a id="40209" href="Data.Fin.Properties.html#40209" class="Bound">inj</a> <a id="40213" class="Symbol">:</a> <a id="40215" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="40225" href="Data.Fin.Properties.html#40192" class="Bound">S</a> <a id="40227" class="Symbol">(</a><a id="40228" href="Data.Fin.Properties.html#4144" class="Function">≡-setoid</a> <a id="40237" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="40238" class="Symbol">))</a> <a id="40241" class="Keyword">where</a>
  <a id="40249" class="Keyword">open</a> <a id="40254" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="40261" href="Data.Fin.Properties.html#40192" class="Bound">S</a>

  <a id="40266" href="Data.Fin.Properties.html#40266" class="Function">inj⇒≟</a> <a id="40272" class="Symbol">:</a> <a id="40274" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="40286" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a>
  <a id="40292" href="Data.Fin.Properties.html#40266" class="Function">inj⇒≟</a> <a id="40298" class="Symbol">=</a> <a id="40300" href="Relation.Nullary.Decidable.html#1471" class="Function">Dec.via-injection</a> <a id="40318" href="Data.Fin.Properties.html#40209" class="Bound">inj</a> <a id="40322" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a>

  <a id="40329" href="Data.Fin.Properties.html#40329" class="Function">inj⇒decSetoid</a> <a id="40343" class="Symbol">:</a> <a id="40345" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="40355" href="Data.Fin.Properties.html#40203" class="Bound">a</a> <a id="40357" href="Data.Fin.Properties.html#40188" class="Bound">ℓ</a>
  <a id="40361" href="Data.Fin.Properties.html#40329" class="Function">inj⇒decSetoid</a> <a id="40375" class="Symbol">=</a> <a id="40377" class="Keyword">record</a>
    <a id="40388" class="Symbol">{</a> <a id="40390" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="40407" class="Symbol">=</a> <a id="40409" class="Keyword">record</a>
      <a id="40422" class="Symbol">{</a> <a id="40424" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="40438" class="Symbol">=</a> <a id="40440" href="Relation.Binary.Bundles.html#1203" class="Function">isEquivalence</a>
      <a id="40460" class="Symbol">;</a> <a id="40462" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="40476" class="Symbol">=</a> <a id="40478" href="Data.Fin.Properties.html#40266" class="Function">inj⇒≟</a>
      <a id="40490" class="Symbol">}</a>
    <a id="40496" class="Symbol">}</a>

<a id="40499" class="Comment">------------------------------------------------------------------------</a>
<a id="40572" class="Comment">-- Opposite</a>
<a id="40584" class="Comment">------------------------------------------------------------------------</a>

<a id="opposite-prop"></a><a id="40658" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="40672" class="Symbol">:</a> <a id="40674" class="Symbol">∀</a> <a id="40676" class="Symbol">(</a><a id="40677" href="Data.Fin.Properties.html#40677" class="Bound">i</a> <a id="40679" class="Symbol">:</a> <a id="40681" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="40685" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="40686" class="Symbol">)</a> <a id="40688" class="Symbol">→</a> <a id="40690" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="40694" class="Symbol">(</a><a id="40695" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="40704" href="Data.Fin.Properties.html#40677" class="Bound">i</a><a id="40705" class="Symbol">)</a> <a id="40707" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40709" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="40711" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="40713" class="InductiveConstructor">suc</a> <a id="40717" class="Symbol">(</a><a id="40718" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="40722" href="Data.Fin.Properties.html#40677" class="Bound">i</a><a id="40723" class="Symbol">)</a>
<a id="40725" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="40739" class="Symbol">{</a><a id="40740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40744" href="Data.Fin.Properties.html#40744" class="Bound">n</a><a id="40745" class="Symbol">}</a> <a id="40747" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="40755" class="Symbol">=</a> <a id="40757" href="Data.Fin.Properties.html#6986" class="Function">toℕ-fromℕ</a> <a id="40767" href="Data.Fin.Properties.html#40744" class="Bound">n</a>
<a id="40769" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="40783" class="Symbol">{</a><a id="40784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40788" href="Data.Fin.Properties.html#40788" class="Bound">n</a><a id="40789" class="Symbol">}</a> <a id="40791" class="Symbol">(</a><a id="40792" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="40796" href="Data.Fin.Properties.html#40796" class="Bound">i</a><a id="40797" class="Symbol">)</a> <a id="40799" class="Symbol">=</a> <a id="40801" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="40809" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="40813" class="Symbol">(</a><a id="40814" href="Data.Fin.Base.html#3077" class="Function">inject₁</a> <a id="40822" class="Symbol">(</a><a id="40823" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="40832" href="Data.Fin.Properties.html#40796" class="Bound">i</a><a id="40833" class="Symbol">))</a> <a id="40836" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40839" href="Data.Fin.Properties.html#15390" class="Function">toℕ-inject₁</a> <a id="40851" class="Symbol">(</a><a id="40852" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="40861" href="Data.Fin.Properties.html#40796" class="Bound">i</a><a id="40862" class="Symbol">)</a> <a id="40864" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40868" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="40872" class="Symbol">(</a><a id="40873" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="40882" href="Data.Fin.Properties.html#40796" class="Bound">i</a><a id="40883" class="Symbol">)</a>           <a id="40895" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40898" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="40912" href="Data.Fin.Properties.html#40796" class="Bound">i</a> <a id="40914" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40918" href="Data.Fin.Properties.html#40788" class="Bound">n</a> <a id="40920" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="40922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40926" class="Symbol">(</a><a id="40927" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="40931" href="Data.Fin.Properties.html#40796" class="Bound">i</a><a id="40932" class="Symbol">)</a>            <a id="40945" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="40949" class="Keyword">where</a> <a id="40955" class="Keyword">open</a> <a id="40960" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="opposite-involutive"></a><a id="40973" href="Data.Fin.Properties.html#40973" class="Function">opposite-involutive</a> <a id="40993" class="Symbol">:</a> <a id="40995" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="41006" class="Symbol">{</a><a id="41007" class="Argument">A</a> <a id="41009" class="Symbol">=</a> <a id="41011" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="41015" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="41016" class="Symbol">}</a> <a id="41018" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41022" href="Data.Fin.Base.html#6584" class="Function">opposite</a>
<a id="41031" href="Data.Fin.Properties.html#40973" class="Function">opposite-involutive</a> <a id="41051" class="Symbol">{</a><a id="41052" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41056" href="Data.Fin.Properties.html#41056" class="Bound">n</a><a id="41057" class="Symbol">}</a> <a id="41059" href="Data.Fin.Properties.html#41059" class="Bound">i</a> <a id="41061" class="Symbol">=</a> <a id="41063" href="Data.Fin.Properties.html#4461" class="Function">toℕ-injective</a> <a id="41077" class="Symbol">(</a><a id="41078" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="41086" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41090" class="Symbol">(</a><a id="41091" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41100" class="Symbol">(</a><a id="41101" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41110" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41111" class="Symbol">))</a> <a id="41114" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41117" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="41131" class="Symbol">(</a><a id="41132" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41141" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41142" class="Symbol">)</a> <a id="41144" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41148" href="Data.Fin.Properties.html#41056" class="Bound">n</a> <a id="41150" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41152" class="Symbol">(</a><a id="41153" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41157" class="Symbol">(</a><a id="41158" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41167" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41168" class="Symbol">))</a>      <a id="41176" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41179" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="41184" class="Symbol">(</a><a id="41185" href="Data.Fin.Properties.html#41056" class="Bound">n</a> <a id="41187" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸_</a><a id="41189" class="Symbol">)</a> <a id="41191" class="Symbol">(</a><a id="41192" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="41206" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41207" class="Symbol">)</a> <a id="41209" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41213" href="Data.Fin.Properties.html#41056" class="Bound">n</a> <a id="41215" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41217" class="Symbol">(</a><a id="41218" href="Data.Fin.Properties.html#41056" class="Bound">n</a> <a id="41220" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41222" class="Symbol">(</a><a id="41223" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41227" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41228" class="Symbol">))</a>           <a id="41241" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41244" href="Data.Nat.Properties.html#50896" class="Function">ℕₚ.m∸[m∸n]≡n</a> <a id="41257" class="Symbol">(</a><a id="41258" href="Data.Fin.Properties.html#6071" class="Function">toℕ≤pred[n]</a> <a id="41270" href="Data.Fin.Properties.html#41059" class="Bound">i</a><a id="41271" class="Symbol">)</a> <a id="41273" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41277" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41281" href="Data.Fin.Properties.html#41059" class="Bound">i</a>                       <a id="41305" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="41306" class="Symbol">)</a>
  <a id="41310" class="Keyword">where</a> <a id="41316" class="Keyword">open</a> <a id="41321" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="opposite-suc"></a><a id="41334" href="Data.Fin.Properties.html#41334" class="Function">opposite-suc</a> <a id="41347" class="Symbol">:</a> <a id="41349" class="Symbol">∀</a> <a id="41351" class="Symbol">(</a><a id="41352" href="Data.Fin.Properties.html#41352" class="Bound">i</a> <a id="41354" class="Symbol">:</a> <a id="41356" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="41360" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a><a id="41361" class="Symbol">)</a> <a id="41363" class="Symbol">→</a> <a id="41365" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41369" class="Symbol">(</a><a id="41370" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41379" class="Symbol">(</a><a id="41380" class="InductiveConstructor">suc</a> <a id="41384" href="Data.Fin.Properties.html#41352" class="Bound">i</a><a id="41385" class="Symbol">))</a> <a id="41388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41390" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41394" class="Symbol">(</a><a id="41395" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41404" href="Data.Fin.Properties.html#41352" class="Bound">i</a><a id="41405" class="Symbol">)</a>
<a id="41407" href="Data.Fin.Properties.html#41334" class="Function">opposite-suc</a> <a id="41420" class="Symbol">{</a><a id="41421" href="Data.Fin.Properties.html#41421" class="Bound">n</a><a id="41422" class="Symbol">}</a> <a id="41424" href="Data.Fin.Properties.html#41424" class="Bound">i</a> <a id="41426" class="Symbol">=</a> <a id="41428" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="41436" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41440" class="Symbol">(</a><a id="41441" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41450" class="Symbol">(</a><a id="41451" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="41455" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41456" class="Symbol">))</a>     <a id="41463" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41466" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="41480" class="Symbol">(</a><a id="41481" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="41485" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41486" class="Symbol">)</a> <a id="41488" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41496" href="Data.Fin.Properties.html#41421" class="Bound">n</a> <a id="41498" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41504" class="Symbol">(</a><a id="41505" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41509" class="Symbol">(</a><a id="41510" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="41514" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41515" class="Symbol">))</a>  <a id="41519" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41525" href="Data.Fin.Properties.html#41421" class="Bound">n</a> <a id="41527" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41529" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41533" class="Symbol">(</a><a id="41534" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="41538" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41539" class="Symbol">)</a>            <a id="41552" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41558" href="Data.Fin.Properties.html#41421" class="Bound">n</a> <a id="41560" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="41562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41566" class="Symbol">(</a><a id="41567" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41571" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41572" class="Symbol">)</a>            <a id="41585" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="41588" href="Data.Fin.Properties.html#40658" class="Function">opposite-prop</a> <a id="41602" href="Data.Fin.Properties.html#41424" class="Bound">i</a> <a id="41604" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="41608" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="41612" class="Symbol">(</a><a id="41613" href="Data.Fin.Base.html#6584" class="Function">opposite</a> <a id="41622" href="Data.Fin.Properties.html#41424" class="Bound">i</a><a id="41623" class="Symbol">)</a>           <a id="41635" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="41639" class="Keyword">where</a> <a id="41645" class="Keyword">open</a> <a id="41650" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>


<a id="41664" class="Comment">------------------------------------------------------------------------</a>
<a id="41737" class="Comment">-- DEPRECATED NAMES</a>
<a id="41757" class="Comment">------------------------------------------------------------------------</a>
<a id="41830" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="41901" class="Comment">-- not guaranteed.</a>

<a id="41921" class="Comment">-- Version 1.5</a>

<a id="inject+-raise-splitAt"></a><a id="41937" href="Data.Fin.Properties.html#41937" class="Function">inject+-raise-splitAt</a> <a id="41959" class="Symbol">=</a> <a id="41961" href="Data.Fin.Properties.html#21351" class="Function">join-splitAt</a>
<a id="41974" class="Symbol">{-#</a> <a id="41978" class="Keyword">WARNING_ON_USAGE</a> <a id="41995" class="Pragma">inject+-raise-splitAt</a>
<a id="42017" class="String">&quot;Warning: inject+-raise-splitAt was deprecated in v1.5.
Please use join-splitAt instead.&quot;</a>
<a id="42107" class="Symbol">#-}</a>

<a id="42112" class="Comment">-- Version 2.0</a>

<a id="toℕ-raise"></a><a id="42128" href="Data.Fin.Properties.html#42128" class="Function">toℕ-raise</a> <a id="42138" class="Symbol">=</a> <a id="42140" href="Data.Fin.Properties.html#5497" class="Function">toℕ-↑ʳ</a>
<a id="42147" class="Symbol">{-#</a> <a id="42151" class="Keyword">WARNING_ON_USAGE</a> <a id="42168" class="Pragma">toℕ-raise</a>
<a id="42178" class="String">&quot;Warning: toℕ-raise was deprecated in v2.0.
Please use toℕ-↑ʳ instead.&quot;</a>
<a id="42250" class="Symbol">#-}</a>
<a id="toℕ-inject+"></a><a id="42254" href="Data.Fin.Properties.html#42254" class="Function">toℕ-inject+</a> <a id="42266" class="Symbol">:</a> <a id="42268" class="Symbol">∀</a> <a id="42270" class="Symbol">{</a><a id="42271" href="Data.Fin.Properties.html#42271" class="Bound">m</a><a id="42272" class="Symbol">}</a> <a id="42274" href="Data.Fin.Properties.html#42274" class="Bound">n</a> <a id="42276" class="Symbol">(</a><a id="42277" href="Data.Fin.Properties.html#42277" class="Bound">i</a> <a id="42279" class="Symbol">:</a> <a id="42281" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="42285" href="Data.Fin.Properties.html#42271" class="Bound">m</a><a id="42286" class="Symbol">)</a> <a id="42288" class="Symbol">→</a> <a id="42290" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="42294" href="Data.Fin.Properties.html#42277" class="Bound">i</a> <a id="42296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42298" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="42302" class="Symbol">(</a><a id="42303" href="Data.Fin.Properties.html#42277" class="Bound">i</a> <a id="42305" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="42308" href="Data.Fin.Properties.html#42274" class="Bound">n</a><a id="42309" class="Symbol">)</a>
<a id="42311" href="Data.Fin.Properties.html#42254" class="Function">toℕ-inject+</a> <a id="42323" href="Data.Fin.Properties.html#42323" class="Bound">n</a> <a id="42325" href="Data.Fin.Properties.html#42325" class="Bound">i</a> <a id="42327" class="Symbol">=</a> <a id="42329" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="42333" class="Symbol">(</a><a id="42334" href="Data.Fin.Properties.html#5007" class="Function">toℕ-↑ˡ</a> <a id="42341" href="Data.Fin.Properties.html#42325" class="Bound">i</a> <a id="42343" href="Data.Fin.Properties.html#42323" class="Bound">n</a><a id="42344" class="Symbol">)</a>
<a id="42346" class="Symbol">{-#</a> <a id="42350" class="Keyword">WARNING_ON_USAGE</a> <a id="42367" class="Pragma">toℕ-inject+</a>
<a id="42379" class="String">&quot;Warning: toℕ-inject+ was deprecated in v2.0.
Please use toℕ-↑ˡ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="42568" class="Symbol">#-}</a>
<a id="splitAt-inject+"></a><a id="42572" href="Data.Fin.Properties.html#42572" class="Function">splitAt-inject+</a> <a id="42588" class="Symbol">:</a> <a id="42590" class="Symbol">∀</a> <a id="42592" href="Data.Fin.Properties.html#42592" class="Bound">m</a> <a id="42594" href="Data.Fin.Properties.html#42594" class="Bound">n</a> <a id="42596" href="Data.Fin.Properties.html#42596" class="Bound">i</a> <a id="42598" class="Symbol">→</a> <a id="42600" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="42608" href="Data.Fin.Properties.html#42592" class="Bound">m</a> <a id="42610" class="Symbol">(</a><a id="42611" href="Data.Fin.Properties.html#42596" class="Bound">i</a> <a id="42613" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="42616" href="Data.Fin.Properties.html#42594" class="Bound">n</a><a id="42617" class="Symbol">)</a> <a id="42619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42621" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="42626" href="Data.Fin.Properties.html#42596" class="Bound">i</a>
<a id="42628" href="Data.Fin.Properties.html#42572" class="Function">splitAt-inject+</a> <a id="42644" href="Data.Fin.Properties.html#42644" class="Bound">m</a> <a id="42646" href="Data.Fin.Properties.html#42646" class="Bound">n</a> <a id="42648" href="Data.Fin.Properties.html#42648" class="Bound">i</a> <a id="42650" class="Symbol">=</a> <a id="42652" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="42663" href="Data.Fin.Properties.html#42644" class="Bound">m</a> <a id="42665" href="Data.Fin.Properties.html#42648" class="Bound">i</a> <a id="42667" href="Data.Fin.Properties.html#42646" class="Bound">n</a>
<a id="42669" class="Symbol">{-#</a> <a id="42673" class="Keyword">WARNING_ON_USAGE</a> <a id="42690" class="Pragma">splitAt-inject+</a>
<a id="42706" class="String">&quot;Warning: splitAt-inject+ was deprecated in v2.0.
Please use splitAt-↑ˡ instead.
NB argument order has been flipped.&quot;</a>
<a id="42824" class="Symbol">#-}</a>
<a id="splitAt-raise"></a><a id="42828" href="Data.Fin.Properties.html#42828" class="Function">splitAt-raise</a> <a id="42842" class="Symbol">:</a> <a id="42844" class="Symbol">∀</a> <a id="42846" href="Data.Fin.Properties.html#42846" class="Bound">m</a> <a id="42848" href="Data.Fin.Properties.html#42848" class="Bound">n</a> <a id="42850" href="Data.Fin.Properties.html#42850" class="Bound">i</a> <a id="42852" class="Symbol">→</a> <a id="42854" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="42862" href="Data.Fin.Properties.html#42846" class="Bound">m</a> <a id="42864" class="Symbol">(</a><a id="42865" href="Data.Fin.Properties.html#42846" class="Bound">m</a> <a id="42867" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="42870" href="Data.Fin.Properties.html#42850" class="Bound">i</a><a id="42871" class="Symbol">)</a> <a id="42873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="42880" class="Symbol">{</a><a id="42881" class="Argument">B</a> <a id="42883" class="Symbol">=</a> <a id="42885" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="42889" href="Data.Fin.Properties.html#42848" class="Bound">n</a><a id="42890" class="Symbol">}</a> <a id="42892" href="Data.Fin.Properties.html#42850" class="Bound">i</a>
<a id="42894" href="Data.Fin.Properties.html#42828" class="Function">splitAt-raise</a> <a id="42908" class="Symbol">=</a> <a id="42910" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a>
<a id="42921" class="Symbol">{-#</a> <a id="42925" class="Keyword">WARNING_ON_USAGE</a> <a id="42942" class="Pragma">splitAt-raise</a>
<a id="42956" class="String">&quot;Warning: splitAt-raise was deprecated in v2.0.
Please use splitAt-↑ʳ instead.&quot;</a>
<a id="43036" class="Symbol">#-}</a>
<a id="Fin0↔⊥"></a><a id="43040" href="Data.Fin.Properties.html#43040" class="Function">Fin0↔⊥</a> <a id="43047" class="Symbol">:</a> <a id="43049" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="43053" class="Number">0</a> <a id="43055" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="43057" href="Data.Empty.html#895" class="Function">⊥</a>
<a id="43059" href="Data.Fin.Properties.html#43040" class="Function">Fin0↔⊥</a> <a id="43066" class="Symbol">=</a> <a id="43068" href="Data.Fin.Properties.html#2997" class="Function">0↔⊥</a>
<a id="43072" class="Symbol">{-#</a> <a id="43076" class="Keyword">WARNING_ON_USAGE</a> <a id="43093" class="Pragma">Fin0↔⊥</a>
<a id="43100" class="String">&quot;Warning: Fin0↔⊥ was deprecated in v2.0.
Please use 0↔⊥ instead.&quot;</a>
<a id="43166" class="Symbol">#-}</a>
<a id="eq?"></a><a id="43170" href="Data.Fin.Properties.html#43170" class="Function">eq?</a> <a id="43174" class="Symbol">:</a> <a id="43176" href="Data.Fin.Properties.html#2691" class="Generalizable">A</a> <a id="43178" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="43180" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="43184" href="Data.Fin.Properties.html#2707" class="Generalizable">n</a> <a id="43186" class="Symbol">→</a> <a id="43188" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="43206" href="Data.Fin.Properties.html#2691" class="Generalizable">A</a>
<a id="43208" href="Data.Fin.Properties.html#43170" class="Function">eq?</a> <a id="43212" class="Symbol">=</a> <a id="43214" href="Data.Fin.Properties.html#40266" class="Function">inj⇒≟</a>
<a id="43220" class="Symbol">{-#</a> <a id="43224" class="Keyword">WARNING_ON_USAGE</a> <a id="43241" class="Pragma">eq?</a>
<a id="43245" class="String">&quot;Warning: eq? was deprecated in v2.0.
Please use inj⇒≟ instead.&quot;</a>
<a id="43310" class="Symbol">#-}</a>

<a id="43315" class="Keyword">private</a>

  <a id="z≺s"></a><a id="43326" href="Data.Fin.Properties.html#43326" class="Function">z≺s</a> <a id="43330" class="Symbol">:</a> <a id="43332" class="Symbol">∀</a> <a id="43334" class="Symbol">{</a><a id="43335" href="Data.Fin.Properties.html#43335" class="Bound">n</a><a id="43336" class="Symbol">}</a> <a id="43338" class="Symbol">→</a> <a id="43340" class="InductiveConstructor">zero</a> <a id="43345" href="Data.Fin.Base.html#9275" class="Datatype Operator">≺</a> <a id="43347" class="InductiveConstructor">suc</a> <a id="43351" href="Data.Fin.Properties.html#43335" class="Bound">n</a>
  <a id="43355" href="Data.Fin.Properties.html#43326" class="Function">z≺s</a> <a id="43359" class="Symbol">=</a> <a id="43361" class="Symbol">_</a> <a id="43363" href="Data.Fin.Base.html#9301" class="InductiveConstructor Operator">≻toℕ</a> <a id="43368" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>

  <a id="s≺s"></a><a id="43376" href="Data.Fin.Properties.html#43376" class="Function">s≺s</a> <a id="43380" class="Symbol">:</a> <a id="43382" class="Symbol">∀</a> <a id="43384" class="Symbol">{</a><a id="43385" href="Data.Fin.Properties.html#43385" class="Bound">m</a> <a id="43387" href="Data.Fin.Properties.html#43387" class="Bound">n</a><a id="43388" class="Symbol">}</a> <a id="43390" class="Symbol">→</a> <a id="43392" href="Data.Fin.Properties.html#43385" class="Bound">m</a> <a id="43394" href="Data.Fin.Base.html#9275" class="Datatype Operator">≺</a> <a id="43396" href="Data.Fin.Properties.html#43387" class="Bound">n</a> <a id="43398" class="Symbol">→</a> <a id="43400" class="InductiveConstructor">suc</a> <a id="43404" href="Data.Fin.Properties.html#43385" class="Bound">m</a> <a id="43406" href="Data.Fin.Base.html#9275" class="Datatype Operator">≺</a> <a id="43408" class="InductiveConstructor">suc</a> <a id="43412" href="Data.Fin.Properties.html#43387" class="Bound">n</a>
  <a id="43416" href="Data.Fin.Properties.html#43376" class="Function">s≺s</a> <a id="43420" class="Symbol">(</a><a id="43421" href="Data.Fin.Properties.html#43421" class="Bound">n</a> <a id="43423" href="Data.Fin.Base.html#9301" class="InductiveConstructor Operator">≻toℕ</a> <a id="43428" href="Data.Fin.Properties.html#43428" class="Bound">i</a><a id="43429" class="Symbol">)</a> <a id="43431" class="Symbol">=</a> <a id="43433" class="Symbol">(</a><a id="43434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43438" href="Data.Fin.Properties.html#43421" class="Bound">n</a><a id="43439" class="Symbol">)</a> <a id="43441" href="Data.Fin.Base.html#9301" class="InductiveConstructor Operator">≻toℕ</a> <a id="43446" class="Symbol">(</a><a id="43447" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="43451" href="Data.Fin.Properties.html#43428" class="Bound">i</a><a id="43452" class="Symbol">)</a>

  <a id="&lt;⇒≺"></a><a id="43457" href="Data.Fin.Properties.html#43457" class="Function">&lt;⇒≺</a> <a id="43461" class="Symbol">:</a> <a id="43463" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ._&lt;_</a> <a id="43469" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="43471" href="Data.Fin.Base.html#9275" class="Datatype Operator">_≺_</a>
  <a id="43477" href="Data.Fin.Properties.html#43457" class="Function">&lt;⇒≺</a> <a id="43481" class="Symbol">{</a><a id="43482" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="43486" class="Symbol">}</a>  <a id="43489" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>      <a id="43498" class="Symbol">=</a> <a id="43500" href="Data.Fin.Properties.html#43326" class="Function">z≺s</a>
  <a id="43506" href="Data.Fin.Properties.html#43457" class="Function">&lt;⇒≺</a> <a id="43510" class="Symbol">{</a><a id="43511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43515" href="Data.Fin.Properties.html#43515" class="Bound">m</a><a id="43516" class="Symbol">}</a> <a id="43518" class="Symbol">(</a><a id="43519" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="43523" href="Data.Fin.Properties.html#43523" class="Bound">lt</a><a id="43525" class="Symbol">)</a> <a id="43527" class="Symbol">=</a> <a id="43529" href="Data.Fin.Properties.html#43376" class="Function">s≺s</a> <a id="43533" class="Symbol">(</a><a id="43534" href="Data.Fin.Properties.html#43457" class="Function">&lt;⇒≺</a> <a id="43538" href="Data.Fin.Properties.html#43523" class="Bound">lt</a><a id="43540" class="Symbol">)</a>

  <a id="≺⇒&lt;"></a><a id="43545" href="Data.Fin.Properties.html#43545" class="Function">≺⇒&lt;</a> <a id="43549" class="Symbol">:</a> <a id="43551" href="Data.Fin.Base.html#9275" class="Datatype Operator">_≺_</a> <a id="43555" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="43557" href="Data.Nat.Base.html#1801" class="Function Operator">ℕ._&lt;_</a>
  <a id="43565" href="Data.Fin.Properties.html#43545" class="Function">≺⇒&lt;</a> <a id="43569" class="Symbol">(</a><a id="43570" href="Data.Fin.Properties.html#43570" class="Bound">n</a> <a id="43572" href="Data.Fin.Base.html#9301" class="InductiveConstructor Operator">≻toℕ</a> <a id="43577" href="Data.Fin.Properties.html#43577" class="Bound">i</a><a id="43578" class="Symbol">)</a> <a id="43580" class="Symbol">=</a> <a id="43582" href="Data.Fin.Properties.html#5960" class="Function">toℕ&lt;n</a> <a id="43588" href="Data.Fin.Properties.html#43577" class="Bound">i</a>

<a id="≺⇒&lt;′"></a><a id="43591" href="Data.Fin.Properties.html#43591" class="Function">≺⇒&lt;′</a> <a id="43596" class="Symbol">:</a> <a id="43598" href="Data.Fin.Base.html#9275" class="Datatype Operator">_≺_</a> <a id="43602" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="43604" href="Data.Nat.Base.html#7825" class="Function Operator">ℕ._&lt;′_</a>
<a id="43611" href="Data.Fin.Properties.html#43591" class="Function">≺⇒&lt;′</a> <a id="43616" href="Data.Fin.Properties.html#43616" class="Bound">lt</a> <a id="43619" class="Symbol">=</a> <a id="43621" href="Data.Nat.Properties.html#62924" class="Function">ℕₚ.&lt;⇒&lt;′</a> <a id="43629" class="Symbol">(</a><a id="43630" href="Data.Fin.Properties.html#43545" class="Function">≺⇒&lt;</a> <a id="43634" href="Data.Fin.Properties.html#43616" class="Bound">lt</a><a id="43636" class="Symbol">)</a>
<a id="43638" class="Symbol">{-#</a> <a id="43642" class="Keyword">WARNING_ON_USAGE</a> <a id="43659" class="Pragma">≺⇒&lt;′</a>
<a id="43664" class="String">&quot;Warning: ≺⇒&lt;′ was deprecated in v2.0.
Please use &lt;⇒&lt;′ instead.&quot;</a>
<a id="43729" class="Symbol">#-}</a>

<a id="&lt;′⇒≺"></a><a id="43734" href="Data.Fin.Properties.html#43734" class="Function">&lt;′⇒≺</a> <a id="43739" class="Symbol">:</a> <a id="43741" href="Data.Nat.Base.html#7825" class="Function Operator">ℕ._&lt;′_</a> <a id="43748" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="43750" href="Data.Fin.Base.html#9275" class="Datatype Operator">_≺_</a>
<a id="43754" href="Data.Fin.Properties.html#43734" class="Function">&lt;′⇒≺</a> <a id="43759" href="Data.Fin.Properties.html#43759" class="Bound">lt</a> <a id="43762" class="Symbol">=</a> <a id="43764" href="Data.Fin.Properties.html#43457" class="Function">&lt;⇒≺</a> <a id="43768" class="Symbol">(</a><a id="43769" href="Data.Nat.Properties.html#63018" class="Function">ℕₚ.&lt;′⇒&lt;</a> <a id="43777" href="Data.Fin.Properties.html#43759" class="Bound">lt</a><a id="43779" class="Symbol">)</a>
<a id="43781" class="Symbol">{-#</a> <a id="43785" class="Keyword">WARNING_ON_USAGE</a> <a id="43802" class="Pragma">&lt;′⇒≺</a>
<a id="43807" class="String">&quot;Warning: &lt;′⇒≺ was deprecated in v2.0.
Please use &lt;′⇒&lt; instead.&quot;</a>
<a id="43872" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Fin.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Fin</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Symbol">{-#</a> <a id="199" class="Keyword">OPTIONS</a> <a id="207" class="Pragma">--cubical-compatible</a> <a id="228" class="Pragma">--safe</a> <a id="235" class="Symbol">#-}</a>

<a id="240" class="Keyword">module</a> <a id="247" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="343" class="Symbol">)</a>
<a id="345" class="Keyword">import</a> <a id="352" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="372" class="Symbol">as</a> <a id="375" class="Module">ℕₚ</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="533" class="Keyword">public</a>

<a id="541" class="Comment">------------------------------------------------------------------------</a>
<a id="614" class="Comment">-- Publicly re-export queries</a>

<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="677" class="Keyword">public</a>
  <a id="686" class="Keyword">using</a> <a id="692" class="Symbol">(</a><a id="693" href="Data.Fin.Properties.html#3599" class="Function Operator">_≟_</a><a id="696" class="Symbol">;</a> <a id="698" href="Data.Fin.Properties.html#10886" class="Function Operator">_≤?_</a><a id="702" class="Symbol">;</a> <a id="704" href="Data.Fin.Properties.html#10947" class="Function Operator">_&lt;?_</a><a id="708" class="Symbol">)</a>

<a id="711" class="Comment">-- # m = &quot;m&quot;.</a>

<a id="726" class="Keyword">infix</a> <a id="732" class="Number">10</a> <a id="735" href="Data.Fin.html#739" class="Function Operator">#_</a>

<a id="#_"></a><a id="739" href="Data.Fin.html#739" class="Function Operator">#_</a> <a id="742" class="Symbol">:</a> <a id="744" class="Symbol">∀</a> <a id="746" href="Data.Fin.html#746" class="Bound">m</a> <a id="748" class="Symbol">{</a><a id="749" href="Data.Fin.html#749" class="Bound">n</a><a id="750" class="Symbol">}</a> <a id="752" class="Symbol">{</a><a id="753" href="Data.Fin.html#753" class="Bound">m&lt;n</a> <a id="757" class="Symbol">:</a> <a id="759" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="764" class="Symbol">(</a><a id="765" class="InductiveConstructor">suc</a> <a id="769" href="Data.Fin.html#746" class="Bound">m</a> <a id="771" href="Data.Nat.Properties.html#6146" class="Function Operator">ℕₚ.≤?</a> <a id="777" href="Data.Fin.html#749" class="Bound">n</a><a id="778" class="Symbol">)}</a> <a id="781" class="Symbol">→</a> <a id="783" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="787" href="Data.Fin.html#749" class="Bound">n</a>
<a id="789" href="Data.Fin.html#739" class="Function Operator">#_</a> <a id="792" class="Symbol">_</a> <a id="794" class="Symbol">{</a><a id="795" class="Argument">m&lt;n</a> <a id="799" class="Symbol">=</a> <a id="801" href="Data.Fin.html#801" class="Bound">m&lt;n</a><a id="804" class="Symbol">}</a> <a id="806" class="Symbol">=</a> <a id="808" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="815" class="Symbol">(</a><a id="816" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="826" href="Data.Fin.html#801" class="Bound">m&lt;n</a><a id="829" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Irrelevant.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Irrelevant</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Wrapper for the proof irrelevance modality</a>
<a id="152" class="Comment">--</a>
<a id="155" class="Comment">-- This allows us to store proof irrelevant witnesses in a record and</a>
<a id="225" class="Comment">-- use projections to manipulate them without having to turn on the</a>
<a id="293" class="Comment">-- unsafe option --irrelevant-projections.</a>
<a id="336" class="Comment">-- Cf. Data.Refinement for a use case</a>
<a id="374" class="Comment">------------------------------------------------------------------------</a>

<a id="448" class="Symbol">{-#</a> <a id="452" class="Keyword">OPTIONS</a> <a id="460" class="Pragma">--cubical-compatible</a> <a id="481" class="Pragma">--safe</a> <a id="488" class="Symbol">#-}</a>

<a id="493" class="Keyword">module</a> <a id="500" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="516" class="Keyword">where</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Level.html" class="Module">Level</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="553" class="Symbol">)</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Data.Irrelevant.html#579" class="Generalizable">a</a> <a id="581" href="Data.Irrelevant.html#581" class="Generalizable">b</a> <a id="583" href="Data.Irrelevant.html#583" class="Generalizable">c</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="597" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="599" class="Symbol">:</a> <a id="601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="605" href="Data.Irrelevant.html#579" class="Generalizable">a</a>
    <a id="611" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="613" class="Symbol">:</a> <a id="615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="619" href="Data.Irrelevant.html#581" class="Generalizable">b</a>
    <a id="625" href="Data.Irrelevant.html#625" class="Generalizable">C</a> <a id="627" class="Symbol">:</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="633" href="Data.Irrelevant.html#583" class="Generalizable">c</a>

<a id="636" class="Comment">------------------------------------------------------------------------</a>
<a id="709" class="Comment">-- Type</a>

<a id="718" class="Keyword">record</a> <a id="Irrelevant"></a><a id="725" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="736" class="Symbol">(</a><a id="737" href="Data.Irrelevant.html#737" class="Bound">A</a> <a id="739" class="Symbol">:</a> <a id="741" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="745" href="Data.Irrelevant.html#579" class="Generalizable">a</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="754" href="Data.Irrelevant.html#745" class="Bound">a</a> <a id="756" class="Keyword">where</a>
  <a id="764" class="Keyword">constructor</a> <a id="[_]"></a><a id="776" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[_]</a>
  <a id="782" class="Keyword">field</a> <a id="788" class="Symbol">.</a><a id="Irrelevant.irrelevant"></a><a id="789" href="Data.Irrelevant.html#789" class="Field">irrelevant</a> <a id="800" class="Symbol">:</a> <a id="802" href="Data.Irrelevant.html#737" class="Bound">A</a>
<a id="804" class="Keyword">open</a> <a id="809" href="Data.Irrelevant.html#725" class="Module">Irrelevant</a> <a id="820" class="Keyword">public</a>

<a id="828" class="Comment">------------------------------------------------------------------------</a>
<a id="901" class="Comment">-- Algebraic structure: Functor, Appplicative and Monad-like</a>

<a id="map"></a><a id="963" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="972" class="Symbol">→</a> <a id="974" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">→</a> <a id="979" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="990" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1005" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1007" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="1011" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1013" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1015" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1017" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1023" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1025" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1027" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="pure"></a><a id="1030" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1052" href="Data.Irrelevant.html#597" class="Generalizable">A</a>
<a id="1054" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1059" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1065" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1067" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1070" class="Keyword">infixl</a> <a id="1077" class="Number">4</a> <a id="1079" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a>
<a id="_&lt;*&gt;_"></a><a id="1085" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1125" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1140" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1142" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1144" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1146" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1148" href="Data.Irrelevant.html#1085" class="Function Operator">&lt;*&gt;</a> <a id="1152" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1154" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1156" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1158" class="Symbol">=</a> <a id="1160" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1162" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1164" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1166" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1169" class="Keyword">infixl</a> <a id="1176" class="Number">1</a> <a id="1178" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="1184" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1203" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(.</a><a id="1209" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1224" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1240" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1242" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1244" href="Data.Irrelevant.html#1244" class="Bound">a</a> <a id="1246" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1248" href="Data.Irrelevant.html#1184" class="Function Operator">&gt;&gt;=</a> <a id="1252" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1254" class="Symbol">=</a> <a id="1256" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1258" href="Data.Irrelevant.html#1244" class="Bound">a</a>

<a id="1261" class="Comment">------------------------------------------------------------------------</a>
<a id="1334" class="Comment">-- Other functions</a>

<a id="zipWith"></a><a id="1354" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Data.Irrelevant.html#625" class="Generalizable">C</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1389" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1404" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1419" href="Data.Irrelevant.html#625" class="Generalizable">C</a>
<a id="1421" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1429" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1431" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1433" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1435" class="Symbol">=</a> <a id="1437" class="Symbol">⦇</a> <a id="1439" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1441" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1443" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1445" class="Symbol">⦈</a>
</pre></body></html>

==> anc/Data.List.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists, basic types and operations</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="285" class="Comment">-- lists.</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">OPTIONS</a> <a id="308" class="Pragma">--cubical-compatible</a> <a id="329" class="Pragma">--safe</a> <a id="336" class="Symbol">#-}</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="363" class="Keyword">where</a>

<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="417" class="Symbol">;</a> <a id="419" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Bool</a>
  <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="478" class="Symbol">;</a> <a id="480" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="485" class="Symbol">;</a> <a id="487" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="491" class="Symbol">;</a> <a id="493" href="Data.Bool.Base.html#941" class="Function">not</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="559" class="Symbol">;</a> <a id="561" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">Maybe</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="621" class="Symbol">;</a> <a id="623" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="630" class="Symbol">;</a> <a id="632" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">ℕ</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="685" class="Symbol">;</a> <a id="687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="691" class="Symbol">;</a> <a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="696" class="Symbol">;</a> <a id="698" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="701" class="Symbol">;</a> <a id="703" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="707" class="Symbol">;</a> <a id="709" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="713" class="Symbol">;</a> <a id="715" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="718" class="Symbol">)</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="750" class="Symbol">as</a> <a id="753" class="Module">Prod</a> <a id="758" class="Keyword">using</a> <a id="764" class="Symbol">(</a><a id="765" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="768" class="Symbol">;</a> <a id="770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="773" class="Symbol">;</a> <a id="775" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="779" class="Symbol">;</a> <a id="781" href="Data.Product.Base.html#4628" class="Function">map₂′</a><a id="786" class="Symbol">)</a>
<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="814" class="Symbol">as</a> <a id="817" class="Module">Sum</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="831" class="Symbol">;</a> <a id="833" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="837" class="Symbol">;</a> <a id="839" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="843" class="Symbol">)</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="873" class="Symbol">as</a> <a id="876" class="Module">These</a> <a id="882" class="Keyword">using</a> <a id="888" class="Symbol">(</a><a id="889" href="Data.These.Base.html#537" class="Datatype">These</a><a id="894" class="Symbol">;</a> <a id="896" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="900" class="Symbol">;</a> <a id="902" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="906" class="Symbol">;</a> <a id="908" href="Data.These.Base.html#651" class="InductiveConstructor">these</a><a id="913" class="Symbol">)</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Function.Base.html" class="Module">Function.Base</a>
  <a id="943" class="Keyword">using</a> <a id="949" class="Symbol">(</a><a id="950" href="Function.Base.html#704" class="Function">id</a><a id="952" class="Symbol">;</a> <a id="954" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="958" class="Symbol">;</a> <a id="960" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="964" class="Symbol">;</a> <a id="966" href="Function.Base.html#1303" class="Function Operator">_∘₂_</a><a id="970" class="Symbol">;</a> <a id="972" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="975" class="Symbol">;</a> <a id="977" href="Function.Base.html#725" class="Function">const</a><a id="982" class="Symbol">;</a> <a id="984" href="Function.Base.html#1638" class="Function">flip</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Level.html" class="Module">Level</a> <a id="1008" class="Keyword">using</a> <a id="1014" class="Symbol">(</a><a id="1015" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1049" class="Keyword">using</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1060" class="Symbol">;</a> <a id="1062" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="1071" class="Symbol">)</a>
<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1106" class="Keyword">using</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1116" class="Symbol">)</a>
<a id="1118" class="Keyword">import</a> <a id="1125" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1153" class="Symbol">as</a> <a id="1156" class="Module">B</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1213" class="Keyword">using</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1223" class="Symbol">)</a>
<a id="1225" class="Keyword">open</a> <a id="1230" class="Keyword">import</a> <a id="1237" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1269" class="Keyword">using</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a><a id="1278" class="Symbol">;</a> <a id="1280" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="1284" class="Symbol">;</a> <a id="1286" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="1288" class="Symbol">)</a>

<a id="1291" class="Keyword">private</a>
  <a id="1301" class="Keyword">variable</a>
    <a id="1314" href="Data.List.Base.html#1314" class="Generalizable">a</a> <a id="1316" href="Data.List.Base.html#1316" class="Generalizable">b</a> <a id="1318" href="Data.List.Base.html#1318" class="Generalizable">c</a> <a id="1320" href="Data.List.Base.html#1320" class="Generalizable">p</a> <a id="1322" href="Data.List.Base.html#1322" class="Generalizable">ℓ</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1336" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1344" href="Data.List.Base.html#1314" class="Generalizable">a</a>
    <a id="1350" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1358" href="Data.List.Base.html#1316" class="Generalizable">b</a>
    <a id="1364" href="Data.List.Base.html#1364" class="Generalizable">C</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1372" href="Data.List.Base.html#1318" class="Generalizable">c</a>

<a id="1375" class="Comment">------------------------------------------------------------------------</a>
<a id="1448" class="Comment">-- Types</a>

<a id="1458" class="Keyword">open</a> <a id="1463" class="Keyword">import</a> <a id="1470" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="1488" class="Keyword">public</a>
  <a id="1497" class="Keyword">using</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="1508" class="Symbol">;</a> <a id="1510" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1512" class="Symbol">;</a> <a id="1514" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1517" class="Symbol">)</a>

<a id="1520" class="Comment">------------------------------------------------------------------------</a>
<a id="1593" class="Comment">-- Operations for transforming lists</a>

<a id="map"></a><a id="1631" href="Data.List.Base.html#1631" class="Function">map</a> <a id="1635" class="Symbol">:</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1652" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1654" class="Symbol">→</a> <a id="1656" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1661" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="1663" href="Data.List.Base.html#1631" class="Function">map</a> <a id="1667" href="Data.List.Base.html#1667" class="Bound">f</a> <a id="1669" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1678" class="Symbol">=</a> <a id="1680" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1683" href="Data.List.Base.html#1631" class="Function">map</a> <a id="1687" href="Data.List.Base.html#1687" class="Bound">f</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Data.List.Base.html#1690" class="Bound">x</a> <a id="1692" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1694" href="Data.List.Base.html#1694" class="Bound">xs</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="Data.List.Base.html#1687" class="Bound">f</a> <a id="1702" href="Data.List.Base.html#1690" class="Bound">x</a> <a id="1704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1706" href="Data.List.Base.html#1631" class="Function">map</a> <a id="1710" href="Data.List.Base.html#1687" class="Bound">f</a> <a id="1712" href="Data.List.Base.html#1694" class="Bound">xs</a>

<a id="mapMaybe"></a><a id="1716" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1725" class="Symbol">:</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1738" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="1739" class="Symbol">)</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1748" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1757" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="1759" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1768" href="Data.List.Base.html#1768" class="Bound">p</a> <a id="1770" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1779" class="Symbol">=</a> <a id="1781" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1784" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1793" href="Data.List.Base.html#1793" class="Bound">p</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Data.List.Base.html#1796" class="Bound">x</a> <a id="1798" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1800" href="Data.List.Base.html#1800" class="Bound">xs</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Keyword">with</a> <a id="1809" href="Data.List.Base.html#1793" class="Bound">p</a> <a id="1811" href="Data.List.Base.html#1796" class="Bound">x</a>
<a id="1813" class="Symbol">...</a> <a id="1817" class="Symbol">|</a> <a id="1819" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1824" href="Data.List.Base.html#1824" class="Bound">y</a>  <a id="1827" class="Symbol">=</a> <a id="1829" href="Data.List.Base.html#1824" class="Bound">y</a> <a id="1831" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1833" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1842" class="Bound">p</a> <a id="1844" class="Bound">xs</a>
<a id="1847" class="Symbol">...</a> <a id="1851" class="Symbol">|</a> <a id="1853" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1872" class="Bound">p</a> <a id="1874" class="Bound">xs</a>

<a id="catMaybes"></a><a id="1878" href="Data.List.Base.html#1878" class="Function">catMaybes</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1902" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1912" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="1914" href="Data.List.Base.html#1878" class="Function">catMaybes</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="1935" href="Function.Base.html#704" class="Function">id</a>

<a id="1939" class="Keyword">infixr</a> <a id="1946" class="Number">5</a> <a id="1948" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1954" href="Data.List.Base.html#1954" class="Function Operator">_++_</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1966" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1975" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1984" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="1986" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1995" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="1998" href="Data.List.Base.html#1998" class="Bound">ys</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Data.List.Base.html#1998" class="Bound">ys</a>
<a id="2006" class="Symbol">(</a><a id="2007" href="Data.List.Base.html#2007" class="Bound">x</a> <a id="2009" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2011" href="Data.List.Base.html#2011" class="Bound">xs</a><a id="2013" class="Symbol">)</a> <a id="2015" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="2018" href="Data.List.Base.html#2018" class="Bound">ys</a> <a id="2021" class="Symbol">=</a> <a id="2023" href="Data.List.Base.html#2007" class="Bound">x</a> <a id="2025" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Data.List.Base.html#2011" class="Bound">xs</a> <a id="2031" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="2034" href="Data.List.Base.html#2018" class="Bound">ys</a><a id="2036" class="Symbol">)</a>

<a id="intersperse"></a><a id="2039" href="Data.List.Base.html#2039" class="Function">intersperse</a> <a id="2051" class="Symbol">:</a> <a id="2053" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2062" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2071" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="2073" href="Data.List.Base.html#2039" class="Function">intersperse</a> <a id="2085" href="Data.List.Base.html#2085" class="Bound">x</a> <a id="2087" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2096" class="Symbol">=</a> <a id="2098" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2101" href="Data.List.Base.html#2039" class="Function">intersperse</a> <a id="2113" href="Data.List.Base.html#2113" class="Bound">x</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Data.List.Base.html#2116" class="Bound">y</a> <a id="2118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2120" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">=</a> <a id="2126" href="Data.List.Base.html#2116" class="Bound">y</a> <a id="2128" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2130" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2133" href="Data.List.Base.html#2039" class="CatchallClause Function">intersperse</a><a id="2144" class="CatchallClause"> </a><a id="2145" href="Data.List.Base.html#2145" class="CatchallClause Bound">x</a><a id="2146" class="CatchallClause"> </a><a id="2147" class="CatchallClause Symbol">(</a><a id="2148" href="Data.List.Base.html#2148" class="CatchallClause Bound">y</a><a id="2149" class="CatchallClause"> </a><a id="2150" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="2151" class="CatchallClause"> </a><a id="2152" href="Data.List.Base.html#2152" class="CatchallClause Bound">ys</a><a id="2154" class="CatchallClause Symbol">)</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.List.Base.html#2148" class="Bound">y</a> <a id="2160" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2162" href="Data.List.Base.html#2145" class="Bound">x</a> <a id="2164" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2166" href="Data.List.Base.html#2039" class="Function">intersperse</a> <a id="2178" href="Data.List.Base.html#2145" class="Bound">x</a> <a id="2180" href="Data.List.Base.html#2152" class="Bound">ys</a>

<a id="intercalate"></a><a id="2184" href="Data.List.Base.html#2184" class="Function">intercalate</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2203" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2218" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2228" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="2230" href="Data.List.Base.html#2184" class="Function">intercalate</a> <a id="2242" href="Data.List.Base.html#2242" class="Bound">xs</a> <a id="2245" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="2256" class="Symbol">=</a> <a id="2258" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2261" href="Data.List.Base.html#2184" class="Function">intercalate</a> <a id="2273" href="Data.List.Base.html#2273" class="Bound">xs</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Data.List.Base.html#2277" class="Bound">ys</a> <a id="2280" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2282" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2284" class="Symbol">)</a>  <a id="2287" class="Symbol">=</a> <a id="2289" href="Data.List.Base.html#2277" class="Bound">ys</a>
<a id="2292" href="Data.List.Base.html#2184" class="CatchallClause Function">intercalate</a><a id="2303" class="CatchallClause"> </a><a id="2304" href="Data.List.Base.html#2304" class="CatchallClause Bound">xs</a><a id="2306" class="CatchallClause"> </a><a id="2307" class="CatchallClause Symbol">(</a><a id="2308" href="Data.List.Base.html#2308" class="CatchallClause Bound">ys</a><a id="2310" class="CatchallClause"> </a><a id="2311" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="2312" class="CatchallClause"> </a><a id="2313" href="Data.List.Base.html#2313" class="CatchallClause Bound">yss</a><a id="2316" class="CatchallClause Symbol">)</a> <a id="2318" class="Symbol">=</a> <a id="2320" href="Data.List.Base.html#2308" class="Bound">ys</a> <a id="2323" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="2326" href="Data.List.Base.html#2304" class="Bound">xs</a> <a id="2329" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="2332" href="Data.List.Base.html#2184" class="Function">intercalate</a> <a id="2344" href="Data.List.Base.html#2304" class="Bound">xs</a> <a id="2347" href="Data.List.Base.html#2313" class="Bound">yss</a>

<a id="cartesianProductWith"></a><a id="2352" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="2373" class="Symbol">:</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2394" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2403" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2412" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="2414" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="2435" href="Data.List.Base.html#2435" class="Bound">f</a> <a id="2437" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2446" class="Symbol">_</a>  <a id="2449" class="Symbol">=</a> <a id="2451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2454" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="2475" href="Data.List.Base.html#2475" class="Bound">f</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Data.List.Base.html#2478" class="Bound">x</a> <a id="2480" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2482" href="Data.List.Base.html#2482" class="Bound">xs</a><a id="2484" class="Symbol">)</a> <a id="2486" href="Data.List.Base.html#2486" class="Bound">ys</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Data.List.Base.html#1631" class="Function">map</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Base.html#2475" class="Bound">f</a> <a id="2498" href="Data.List.Base.html#2478" class="Bound">x</a><a id="2499" class="Symbol">)</a> <a id="2501" href="Data.List.Base.html#2486" class="Bound">ys</a> <a id="2504" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="2507" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="2528" href="Data.List.Base.html#2475" class="Bound">f</a> <a id="2530" href="Data.List.Base.html#2482" class="Bound">xs</a> <a id="2533" href="Data.List.Base.html#2486" class="Bound">ys</a>

<a id="cartesianProduct"></a><a id="2537" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="2554" class="Symbol">:</a> <a id="2556" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2561" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2570" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2582" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2584" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="2585" class="Symbol">)</a>
<a id="2587" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="2604" class="Symbol">=</a> <a id="2606" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="2627" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="2632" class="Comment">------------------------------------------------------------------------</a>
<a id="2705" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2730" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="2740" class="Symbol">:</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2749" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2751" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2753" class="Symbol">→</a> <a id="2755" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">→</a> <a id="2760" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2765" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2774" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2783" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="2785" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="2795" href="Data.List.Base.html#2795" class="Bound">f</a> <a id="2797" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2806" href="Data.List.Base.html#2806" class="Bound">bs</a>       <a id="2815" class="Symbol">=</a> <a id="2817" href="Data.List.Base.html#1631" class="Function">map</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Data.List.Base.html#2795" class="Bound">f</a> <a id="2824" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="2827" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="2831" class="Symbol">)</a> <a id="2833" href="Data.List.Base.html#2806" class="Bound">bs</a>
<a id="2836" href="Data.List.Base.html#2730" class="CatchallClause Function">alignWith</a><a id="2845" class="CatchallClause"> </a><a id="2846" href="Data.List.Base.html#2846" class="CatchallClause Bound">f</a><a id="2847" class="CatchallClause"> </a><a id="2848" href="Data.List.Base.html#2848" class="CatchallClause Bound">as</a><a id="2850" class="CatchallClause">       </a><a id="2857" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>       <a id="2866" class="Symbol">=</a> <a id="2868" href="Data.List.Base.html#1631" class="Function">map</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Data.List.Base.html#2846" class="Bound">f</a> <a id="2875" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="2878" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="2882" class="Symbol">)</a> <a id="2884" href="Data.List.Base.html#2848" class="Bound">as</a>
<a id="2887" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="2897" href="Data.List.Base.html#2897" class="Bound">f</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Data.List.Base.html#2900" class="Bound">a</a> <a id="2902" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2904" href="Data.List.Base.html#2904" class="Bound">as</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Data.List.Base.html#2909" class="Bound">b</a> <a id="2911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2913" href="Data.List.Base.html#2913" class="Bound">bs</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Data.List.Base.html#2897" class="Bound">f</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2928" href="Data.List.Base.html#2900" class="Bound">a</a> <a id="2930" href="Data.List.Base.html#2909" class="Bound">b</a><a id="2931" class="Symbol">)</a> <a id="2933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2935" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="2945" href="Data.List.Base.html#2897" class="Bound">f</a> <a id="2947" href="Data.List.Base.html#2904" class="Bound">as</a> <a id="2950" href="Data.List.Base.html#2913" class="Bound">bs</a>

<a id="zipWith"></a><a id="2954" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="2962" class="Symbol">:</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="2974" class="Symbol">)</a> <a id="2976" class="Symbol">→</a> <a id="2978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2983" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2992" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="2994" class="Symbol">→</a> <a id="2996" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3001" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="3003" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="3011" href="Data.List.Base.html#3011" class="Bound">f</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Data.List.Base.html#3014" class="Bound">x</a> <a id="3016" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3018" href="Data.List.Base.html#3018" class="Bound">xs</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Data.List.Base.html#3023" class="Bound">y</a> <a id="3025" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3027" href="Data.List.Base.html#3027" class="Bound">ys</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Data.List.Base.html#3011" class="Bound">f</a> <a id="3035" href="Data.List.Base.html#3014" class="Bound">x</a> <a id="3037" href="Data.List.Base.html#3023" class="Bound">y</a> <a id="3039" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3041" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="3049" href="Data.List.Base.html#3011" class="Bound">f</a> <a id="3051" href="Data.List.Base.html#3018" class="Bound">xs</a> <a id="3054" href="Data.List.Base.html#3027" class="Bound">ys</a>
<a id="3057" href="Data.List.Base.html#2954" class="CatchallClause Function">zipWith</a><a id="3064" class="CatchallClause"> </a><a id="3065" href="Data.List.Base.html#3065" class="CatchallClause Bound">f</a><a id="3066" class="CatchallClause"> </a><a id="3067" class="CatchallClause Symbol">_</a><a id="3068" class="CatchallClause">        </a><a id="3076" class="CatchallClause Symbol">_</a>        <a id="3085" class="Symbol">=</a> <a id="3087" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="unalignWith"></a><a id="3091" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3103" class="Symbol">:</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3116" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3118" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3128" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3130" class="Symbol">→</a> <a id="3132" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3137" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3139" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3141" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3146" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="3148" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3160" href="Data.List.Base.html#3160" class="Bound">f</a> <a id="3162" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3171" class="Symbol">=</a> <a id="3173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3178" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3181" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3193" href="Data.List.Base.html#3193" class="Bound">f</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Data.List.Base.html#3196" class="Bound">a</a> <a id="3198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3200" href="Data.List.Base.html#3200" class="Bound">as</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Keyword">with</a> <a id="3209" href="Data.List.Base.html#3193" class="Bound">f</a> <a id="3211" href="Data.List.Base.html#3196" class="Bound">a</a>
<a id="3213" class="Symbol">...</a> <a id="3217" class="Symbol">|</a> <a id="3219" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="3224" href="Data.List.Base.html#3224" class="Bound">b</a>    <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Data.List.Base.html#3224" class="Bound">b</a> <a id="3244" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3261" class="Bound">f</a> <a id="3263" class="Bound">as</a><a id="3265" class="Symbol">)</a>
<a id="3267" class="Symbol">...</a> <a id="3271" class="Symbol">|</a> <a id="3273" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="3278" href="Data.List.Base.html#3278" class="Bound">c</a>    <a id="3283" class="Symbol">=</a> <a id="3285" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Data.List.Base.html#3278" class="Bound">c</a> <a id="3298" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3315" class="Bound">f</a> <a id="3317" class="Bound">as</a><a id="3319" class="Symbol">)</a>
<a id="3321" class="Symbol">...</a> <a id="3325" class="Symbol">|</a> <a id="3327" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="3333" href="Data.List.Base.html#3333" class="Bound">b</a> <a id="3335" href="Data.List.Base.html#3335" class="Bound">c</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Data.List.Base.html#3333" class="Bound">b</a> <a id="3351" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Data.List.Base.html#3335" class="Bound">c</a> <a id="3358" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">(</a><a id="3363" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3375" class="Bound">f</a> <a id="3377" class="Bound">as</a><a id="3379" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3382" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="3392" class="Symbol">:</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3401" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3403" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="3404" class="Symbol">)</a> <a id="3406" class="Symbol">→</a> <a id="3408" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3413" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3422" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3424" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3426" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3431" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="3433" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="3443" href="Data.List.Base.html#3443" class="Bound">f</a> <a id="3445" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="3456" class="Symbol">=</a> <a id="3458" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3463" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3466" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="3476" href="Data.List.Base.html#3476" class="Bound">f</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Data.List.Base.html#3479" class="Bound">xy</a> <a id="3482" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3484" href="Data.List.Base.html#3484" class="Bound">xys</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">=</a> <a id="3491" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="3500" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3504" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Data.List.Base.html#3476" class="Bound">f</a> <a id="3511" href="Data.List.Base.html#3479" class="Bound">xy</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="3526" href="Data.List.Base.html#3476" class="Bound">f</a> <a id="3528" href="Data.List.Base.html#3484" class="Bound">xys</a><a id="3531" class="Symbol">)</a>

<a id="partitionSumsWith"></a><a id="3534" href="Data.List.Base.html#3534" class="Function">partitionSumsWith</a> <a id="3552" class="Symbol">:</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3557" class="Symbol">→</a> <a id="3559" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3561" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3563" href="Data.List.Base.html#1364" class="Generalizable">C</a><a id="3564" class="Symbol">)</a> <a id="3566" class="Symbol">→</a> <a id="3568" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3573" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3582" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3584" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3586" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3591" href="Data.List.Base.html#1364" class="Generalizable">C</a>
<a id="3593" href="Data.List.Base.html#3534" class="Function">partitionSumsWith</a> <a id="3611" href="Data.List.Base.html#3611" class="Bound">f</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Data.These.Base.html#780" class="Function">These.fromSum</a> <a id="3642" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3645" href="Data.List.Base.html#3611" class="Bound">f</a><a id="3646" class="Symbol">)</a>

<a id="align"></a><a id="3649" href="Data.List.Base.html#3649" class="Function">align</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3662" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3671" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3673" class="Symbol">→</a> <a id="3675" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3687" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3689" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="3690" class="Symbol">)</a>
<a id="3692" href="Data.List.Base.html#3649" class="Function">align</a> <a id="3698" class="Symbol">=</a> <a id="3700" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="3710" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="3714" href="Data.List.Base.html#3714" class="Function">zip</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3725" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3734" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3746" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3748" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="3749" class="Symbol">)</a>
<a id="3751" href="Data.List.Base.html#3714" class="Function">zip</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="3769" class="Symbol">)</a>

<a id="unalign"></a><a id="3772" href="Data.List.Base.html#3772" class="Function">unalign</a> <a id="3780" class="Symbol">:</a> <a id="3782" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3794" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3796" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3806" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3808" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3810" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3815" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="3817" href="Data.List.Base.html#3772" class="Function">unalign</a> <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="3839" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3843" href="Data.List.Base.html#3843" class="Function">unzip</a> <a id="3849" class="Symbol">:</a> <a id="3851" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3859" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3861" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">→</a> <a id="3866" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3871" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3873" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3875" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3880" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="3882" href="Data.List.Base.html#3843" class="Function">unzip</a> <a id="3888" class="Symbol">=</a> <a id="3890" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="3900" href="Function.Base.html#704" class="Function">id</a>

<a id="partitionSums"></a><a id="3904" href="Data.List.Base.html#3904" class="Function">partitionSums</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3928" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3930" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">→</a> <a id="3935" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3940" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="3942" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3944" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3949" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="3951" href="Data.List.Base.html#3904" class="Function">partitionSums</a> <a id="3965" class="Symbol">=</a> <a id="3967" href="Data.List.Base.html#3534" class="Function">partitionSumsWith</a> <a id="3985" href="Function.Base.html#704" class="Function">id</a>

<a id="merge"></a><a id="3989" href="Data.List.Base.html#3989" class="Function">merge</a> <a id="3995" class="Symbol">:</a> <a id="3997" class="Symbol">{</a><a id="3998" href="Data.List.Base.html#3998" class="Bound">R</a> <a id="4000" class="Symbol">:</a> <a id="4002" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4006" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4008" href="Data.List.Base.html#1322" class="Generalizable">ℓ</a><a id="4009" class="Symbol">}</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="4025" href="Data.List.Base.html#3998" class="Bound">R</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4034" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4043" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4045" class="Symbol">→</a> <a id="4047" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4052" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="4054" href="Data.List.Base.html#3989" class="Function">merge</a> <a id="4060" href="Data.List.Base.html#4060" class="Bound">R?</a> <a id="4063" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4072" href="Data.List.Base.html#4072" class="Bound">ys</a>       <a id="4081" class="Symbol">=</a> <a id="4083" href="Data.List.Base.html#4072" class="Bound">ys</a>
<a id="4086" href="Data.List.Base.html#3989" class="CatchallClause Function">merge</a><a id="4091" class="CatchallClause"> </a><a id="4092" href="Data.List.Base.html#4092" class="CatchallClause Bound">R?</a><a id="4094" class="CatchallClause"> </a><a id="4095" href="Data.List.Base.html#4095" class="CatchallClause Bound">xs</a><a id="4097" class="CatchallClause">       </a><a id="4104" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>       <a id="4113" class="Symbol">=</a> <a id="4115" href="Data.List.Base.html#4095" class="Bound">xs</a>
<a id="4118" href="Data.List.Base.html#3989" class="Function">merge</a> <a id="4124" href="Data.List.Base.html#4124" class="Bound">R?</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Data.List.Base.html#4128" class="Bound">x</a> <a id="4130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4132" href="Data.List.Base.html#4132" class="Bound">xs</a><a id="4134" class="Symbol">)</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Data.List.Base.html#4137" class="Bound">y</a> <a id="4139" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4141" href="Data.List.Base.html#4141" class="Bound">ys</a><a id="4143" class="Symbol">)</a> <a id="4145" class="Symbol">=</a> <a id="4147" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="4150" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.List.Base.html#4124" class="Bound">R?</a> <a id="4159" href="Data.List.Base.html#4128" class="Bound">x</a> <a id="4161" href="Data.List.Base.html#4137" class="Bound">y</a><a id="4162" class="Symbol">)</a>
  <a id="4166" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="4171" href="Data.List.Base.html#4128" class="Bound">x</a> <a id="4173" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4175" href="Data.List.Base.html#3989" class="Function">merge</a> <a id="4181" href="Data.List.Base.html#4124" class="Bound">R?</a> <a id="4184" href="Data.List.Base.html#4132" class="Bound">xs</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Data.List.Base.html#4137" class="Bound">y</a> <a id="4190" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4192" href="Data.List.Base.html#4141" class="Bound">ys</a><a id="4194" class="Symbol">)</a>
  <a id="4198" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="4203" href="Data.List.Base.html#4137" class="Bound">y</a> <a id="4205" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4207" href="Data.List.Base.html#3989" class="Function">merge</a> <a id="4213" href="Data.List.Base.html#4124" class="Bound">R?</a> <a id="4216" class="Symbol">(</a><a id="4217" href="Data.List.Base.html#4128" class="Bound">x</a> <a id="4219" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4221" href="Data.List.Base.html#4132" class="Bound">xs</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Data.List.Base.html#4141" class="Bound">ys</a>

<a id="4229" class="Comment">------------------------------------------------------------------------</a>
<a id="4302" class="Comment">-- Operations for reducing lists</a>

<a id="foldr"></a><a id="4336" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4342" class="Symbol">:</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4347" class="Symbol">→</a> <a id="4349" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4367" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="4373" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4379" href="Data.List.Base.html#4379" class="Bound">c</a> <a id="4381" href="Data.List.Base.html#4381" class="Bound">n</a> <a id="4383" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4392" class="Symbol">=</a> <a id="4394" href="Data.List.Base.html#4381" class="Bound">n</a>
<a id="4396" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4402" href="Data.List.Base.html#4402" class="Bound">c</a> <a id="4404" href="Data.List.Base.html#4404" class="Bound">n</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Data.List.Base.html#4407" class="Bound">x</a> <a id="4409" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4411" href="Data.List.Base.html#4411" class="Bound">xs</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">=</a> <a id="4417" href="Data.List.Base.html#4402" class="Bound">c</a> <a id="4419" href="Data.List.Base.html#4407" class="Bound">x</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4428" href="Data.List.Base.html#4402" class="Bound">c</a> <a id="4430" href="Data.List.Base.html#4404" class="Bound">n</a> <a id="4432" href="Data.List.Base.html#4411" class="Bound">xs</a><a id="4434" class="Symbol">)</a>

<a id="foldl"></a><a id="4437" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="4443" class="Symbol">:</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="4452" class="Symbol">→</a> <a id="4454" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="4455" class="Symbol">)</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4468" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="4474" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="4480" href="Data.List.Base.html#4480" class="Bound">c</a> <a id="4482" href="Data.List.Base.html#4482" class="Bound">n</a> <a id="4484" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4493" class="Symbol">=</a> <a id="4495" href="Data.List.Base.html#4482" class="Bound">n</a>
<a id="4497" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="4503" href="Data.List.Base.html#4503" class="Bound">c</a> <a id="4505" href="Data.List.Base.html#4505" class="Bound">n</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Data.List.Base.html#4508" class="Bound">x</a> <a id="4510" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4512" href="Data.List.Base.html#4512" class="Bound">xs</a><a id="4514" class="Symbol">)</a> <a id="4516" class="Symbol">=</a> <a id="4518" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="4524" href="Data.List.Base.html#4503" class="Bound">c</a> <a id="4526" class="Symbol">(</a><a id="4527" href="Data.List.Base.html#4503" class="Bound">c</a> <a id="4529" href="Data.List.Base.html#4505" class="Bound">n</a> <a id="4531" href="Data.List.Base.html#4508" class="Bound">x</a><a id="4532" class="Symbol">)</a> <a id="4534" href="Data.List.Base.html#4512" class="Bound">xs</a>

<a id="concat"></a><a id="4538" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="4545" class="Symbol">:</a> <a id="4547" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4558" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="4559" class="Symbol">)</a> <a id="4561" class="Symbol">→</a> <a id="4563" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4568" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="4570" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="4577" class="Symbol">=</a> <a id="4579" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4585" href="Data.List.Base.html#1954" class="Function Operator">_++_</a> <a id="4590" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="concatMap"></a><a id="4594" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="4604" class="Symbol">:</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4616" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="4617" class="Symbol">)</a> <a id="4619" class="Symbol">→</a> <a id="4621" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4626" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4628" class="Symbol">→</a> <a id="4630" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4635" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="4637" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="4647" href="Data.List.Base.html#4647" class="Bound">f</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="4658" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4660" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4664" href="Data.List.Base.html#4647" class="Bound">f</a>

<a id="ap"></a><a id="4667" href="Data.List.Base.html#4667" class="Function">ap</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4677" class="Symbol">(</a><a id="4678" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4680" class="Symbol">→</a> <a id="4682" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4692" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4701" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="4703" href="Data.List.Base.html#4667" class="Function">ap</a> <a id="4706" href="Data.List.Base.html#4706" class="Bound">fs</a> <a id="4709" href="Data.List.Base.html#4709" class="Bound">as</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Function.Base.html#1638" class="Function">flip</a> <a id="4730" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4734" href="Data.List.Base.html#4709" class="Bound">as</a><a id="4736" class="Symbol">)</a> <a id="4738" href="Data.List.Base.html#4706" class="Bound">fs</a>

<a id="null"></a><a id="4742" href="Data.List.Base.html#4742" class="Function">null</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4754" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4763" href="Data.List.Base.html#4742" class="Function">null</a> <a id="4768" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4777" class="Symbol">=</a> <a id="4779" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4784" href="Data.List.Base.html#4742" class="Function">null</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Data.List.Base.html#4790" class="Bound">x</a> <a id="4792" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4794" href="Data.List.Base.html#4794" class="Bound">xs</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="and"></a><a id="4807" href="Data.List.Base.html#4807" class="Function">and</a> <a id="4811" class="Symbol">:</a> <a id="4813" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4818" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4823" class="Symbol">→</a> <a id="4825" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4830" href="Data.List.Base.html#4807" class="Function">and</a> <a id="4834" class="Symbol">=</a> <a id="4836" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4842" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a> <a id="4846" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="or"></a><a id="4852" href="Data.List.Base.html#4852" class="Function">or</a> <a id="4855" class="Symbol">:</a> <a id="4857" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4862" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4867" class="Symbol">→</a> <a id="4869" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4874" href="Data.List.Base.html#4852" class="Function">or</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="4885" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a> <a id="4889" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="4896" href="Data.List.Base.html#4896" class="Function">any</a> <a id="4900" class="Symbol">:</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4905" class="Symbol">→</a> <a id="4907" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">→</a> <a id="4915" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4920" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4929" href="Data.List.Base.html#4896" class="Function">any</a> <a id="4933" href="Data.List.Base.html#4933" class="Bound">p</a> <a id="4935" class="Symbol">=</a> <a id="4937" href="Data.List.Base.html#4852" class="Function">or</a> <a id="4940" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4942" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4946" href="Data.List.Base.html#4933" class="Bound">p</a>

<a id="all"></a><a id="4949" href="Data.List.Base.html#4949" class="Function">all</a> <a id="4953" class="Symbol">:</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4964" class="Symbol">)</a> <a id="4966" class="Symbol">→</a> <a id="4968" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4973" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4982" href="Data.List.Base.html#4949" class="Function">all</a> <a id="4986" href="Data.List.Base.html#4986" class="Bound">p</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Data.List.Base.html#4807" class="Function">and</a> <a id="4994" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4996" href="Data.List.Base.html#1631" class="Function">map</a> <a id="5000" href="Data.List.Base.html#4986" class="Bound">p</a>

<a id="sum"></a><a id="5003" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="5007" class="Symbol">:</a> <a id="5009" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="5020" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="5024" class="Symbol">=</a> <a id="5026" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="5032" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="5036" class="Number">0</a>

<a id="product"></a><a id="5039" href="Data.List.Base.html#5039" class="Function">product</a> <a id="5047" class="Symbol">:</a> <a id="5049" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5054" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5056" class="Symbol">→</a> <a id="5058" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="5060" href="Data.List.Base.html#5039" class="Function">product</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="5076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="5080" class="Number">1</a>

<a id="length"></a><a id="5083" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5090" class="Symbol">:</a> <a id="5092" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5097" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="5103" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="5118" class="Symbol">(</a><a id="5119" href="Function.Base.html#725" class="Function">const</a> <a id="5125" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Number">0</a>

<a id="5133" class="Comment">------------------------------------------------------------------------</a>
<a id="5206" class="Comment">-- Operations for constructing lists</a>

<a id="[_]"></a><a id="5244" href="Data.List.Base.html#5244" class="Function Operator">[_]</a> <a id="5248" class="Symbol">:</a> <a id="5250" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5252" class="Symbol">→</a> <a id="5254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5259" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5261" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="5263" href="Data.List.Base.html#5263" class="Bound">x</a> <a id="5265" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="5267" class="Symbol">=</a> <a id="5269" href="Data.List.Base.html#5263" class="Bound">x</a> <a id="5271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5273" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="fromMaybe"></a><a id="5277" href="Data.List.Base.html#5277" class="Function">fromMaybe</a> <a id="5287" class="Symbol">:</a> <a id="5289" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="5295" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5297" class="Symbol">→</a> <a id="5299" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5304" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5306" href="Data.List.Base.html#5277" class="Function">fromMaybe</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5322" href="Data.List.Base.html#5322" class="Bound">x</a><a id="5323" class="Symbol">)</a> <a id="5325" class="Symbol">=</a> <a id="5327" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="5329" href="Data.List.Base.html#5322" class="Bound">x</a> <a id="5331" href="Data.List.Base.html#5244" class="Function Operator">]</a>
<a id="5333" href="Data.List.Base.html#5277" class="Function">fromMaybe</a> <a id="5343" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="5352" class="Symbol">=</a> <a id="5354" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="5358" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="5368" class="Symbol">:</a> <a id="5370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5383" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5385" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="5395" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5403" href="Data.List.Base.html#5403" class="Bound">x</a> <a id="5405" class="Symbol">=</a> <a id="5407" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5410" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5425" href="Data.List.Base.html#5425" class="Bound">n</a><a id="5426" class="Symbol">)</a> <a id="5428" href="Data.List.Base.html#5428" class="Bound">x</a> <a id="5430" class="Symbol">=</a> <a id="5432" href="Data.List.Base.html#5428" class="Bound">x</a> <a id="5434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5436" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="5446" href="Data.List.Base.html#5425" class="Bound">n</a> <a id="5448" href="Data.List.Base.html#5428" class="Bound">x</a>

<a id="iterate"></a><a id="5451" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="5459" class="Symbol">:</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5467" class="Symbol">)</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5484" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5486" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="5494" href="Data.List.Base.html#5494" class="Bound">f</a> <a id="5496" href="Data.List.Base.html#5496" class="Bound">e</a> <a id="5498" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5506" class="Symbol">=</a> <a id="5508" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5511" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="5519" href="Data.List.Base.html#5519" class="Bound">f</a> <a id="5521" href="Data.List.Base.html#5521" class="Bound">e</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5528" href="Data.List.Base.html#5528" class="Bound">n</a><a id="5529" class="Symbol">)</a> <a id="5531" class="Symbol">=</a> <a id="5533" href="Data.List.Base.html#5521" class="Bound">e</a> <a id="5535" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5537" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="5545" href="Data.List.Base.html#5519" class="Bound">f</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Data.List.Base.html#5519" class="Bound">f</a> <a id="5550" href="Data.List.Base.html#5521" class="Bound">e</a><a id="5551" class="Symbol">)</a> <a id="5553" href="Data.List.Base.html#5528" class="Bound">n</a>

<a id="inits"></a><a id="5556" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="5562" class="Symbol">:</a> <a id="5564" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5569" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5584" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5585" class="Symbol">)</a>
<a id="5587" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="5593" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5602" class="Symbol">=</a> <a id="5604" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5607" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5609" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5612" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Data.List.Base.html#5619" class="Bound">x</a> <a id="5621" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5623" href="Data.List.Base.html#5623" class="Bound">xs</a><a id="5625" class="Symbol">)</a> <a id="5627" class="Symbol">=</a> <a id="5629" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5632" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5634" href="Data.List.Base.html#1631" class="Function">map</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Data.List.Base.html#5619" class="Bound">x</a> <a id="5641" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5643" class="Symbol">)</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="5652" href="Data.List.Base.html#5623" class="Bound">xs</a><a id="5654" class="Symbol">)</a>

<a id="tails"></a><a id="5657" href="Data.List.Base.html#5657" class="Function">tails</a> <a id="5663" class="Symbol">:</a> <a id="5665" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5670" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5672" class="Symbol">→</a> <a id="5674" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5685" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5686" class="Symbol">)</a>
<a id="5688" href="Data.List.Base.html#5657" class="Function">tails</a> <a id="5694" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5703" class="Symbol">=</a> <a id="5705" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5708" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5710" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5713" href="Data.List.Base.html#5657" class="Function">tails</a> <a id="5719" class="Symbol">(</a><a id="5720" href="Data.List.Base.html#5720" class="Bound">x</a> <a id="5722" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5724" href="Data.List.Base.html#5724" class="Bound">xs</a><a id="5726" class="Symbol">)</a> <a id="5728" class="Symbol">=</a> <a id="5730" class="Symbol">(</a><a id="5731" href="Data.List.Base.html#5720" class="Bound">x</a> <a id="5733" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5735" href="Data.List.Base.html#5724" class="Bound">xs</a><a id="5737" class="Symbol">)</a> <a id="5739" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5741" href="Data.List.Base.html#5657" class="Function">tails</a> <a id="5747" href="Data.List.Base.html#5724" class="Bound">xs</a>

<a id="insertAt"></a><a id="5751" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="5760" class="Symbol">:</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Data.List.Base.html#5763" class="Bound">xs</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5773" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5774" class="Symbol">)</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5782" class="Symbol">(</a><a id="5783" class="InductiveConstructor">suc</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5795" href="Data.List.Base.html#5763" class="Bound">xs</a><a id="5797" class="Symbol">))</a> <a id="5800" class="Symbol">→</a> <a id="5802" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5804" class="Symbol">→</a> <a id="5806" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5811" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5813" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="5822" href="Data.List.Base.html#5822" class="Bound">xs</a>       <a id="5831" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="5839" href="Data.List.Base.html#5839" class="Bound">v</a> <a id="5841" class="Symbol">=</a> <a id="5843" href="Data.List.Base.html#5839" class="Bound">v</a> <a id="5845" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5847" href="Data.List.Base.html#5822" class="Bound">xs</a>
<a id="5850" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Data.List.Base.html#5860" class="Bound">x</a> <a id="5862" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5864" href="Data.List.Base.html#5864" class="Bound">xs</a><a id="5866" class="Symbol">)</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="5873" href="Data.List.Base.html#5873" class="Bound">i</a><a id="5874" class="Symbol">)</a> <a id="5876" href="Data.List.Base.html#5876" class="Bound">v</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Data.List.Base.html#5860" class="Bound">x</a> <a id="5882" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5884" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="5893" href="Data.List.Base.html#5864" class="Bound">xs</a> <a id="5896" href="Data.List.Base.html#5873" class="Bound">i</a> <a id="5898" href="Data.List.Base.html#5876" class="Bound">v</a>

<a id="updateAt"></a><a id="5901" href="Data.List.Base.html#5901" class="Function">updateAt</a> <a id="5910" class="Symbol">:</a> <a id="5912" class="Symbol">(</a><a id="5913" href="Data.List.Base.html#5913" class="Bound">xs</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5923" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5924" class="Symbol">)</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5932" class="Symbol">(</a><a id="5933" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5940" href="Data.List.Base.html#5913" class="Bound">xs</a><a id="5942" class="Symbol">)</a> <a id="5944" class="Symbol">→</a> <a id="5946" class="Symbol">(</a><a id="5947" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="5949" class="Symbol">→</a> <a id="5951" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="5952" class="Symbol">)</a> <a id="5954" class="Symbol">→</a> <a id="5956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5961" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="5963" href="Data.List.Base.html#5901" class="Function">updateAt</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Data.List.Base.html#5973" class="Bound">x</a> <a id="5975" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5977" href="Data.List.Base.html#5977" class="Bound">xs</a><a id="5979" class="Symbol">)</a> <a id="5981" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="5989" href="Data.List.Base.html#5989" class="Bound">f</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Data.List.Base.html#5989" class="Bound">f</a> <a id="5995" href="Data.List.Base.html#5973" class="Bound">x</a> <a id="5997" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5999" href="Data.List.Base.html#5977" class="Bound">xs</a>
<a id="6002" href="Data.List.Base.html#5901" class="Function">updateAt</a> <a id="6011" class="Symbol">(</a><a id="6012" href="Data.List.Base.html#6012" class="Bound">x</a> <a id="6014" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6016" href="Data.List.Base.html#6016" class="Bound">xs</a><a id="6018" class="Symbol">)</a> <a id="6020" class="Symbol">(</a><a id="6021" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6025" href="Data.List.Base.html#6025" class="Bound">i</a><a id="6026" class="Symbol">)</a> <a id="6028" href="Data.List.Base.html#6028" class="Bound">f</a> <a id="6030" class="Symbol">=</a> <a id="6032" href="Data.List.Base.html#6012" class="Bound">x</a> <a id="6034" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6036" href="Data.List.Base.html#5901" class="Function">updateAt</a> <a id="6045" href="Data.List.Base.html#6016" class="Bound">xs</a> <a id="6048" href="Data.List.Base.html#6025" class="Bound">i</a> <a id="6050" href="Data.List.Base.html#6028" class="Bound">f</a>

<a id="6053" class="Comment">-- Scans</a>

<a id="scanr"></a><a id="6063" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="6069" class="Symbol">:</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="6074" class="Symbol">→</a> <a id="6076" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="6078" class="Symbol">→</a> <a id="6080" href="Data.List.Base.html#1350" class="Generalizable">B</a><a id="6081" class="Symbol">)</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6094" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="6096" class="Symbol">→</a> <a id="6098" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6103" href="Data.List.Base.html#1350" class="Generalizable">B</a>
<a id="6105" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="6111" href="Data.List.Base.html#6111" class="Bound">f</a> <a id="6113" href="Data.List.Base.html#6113" class="Bound">e</a> <a id="6115" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6124" class="Symbol">=</a> <a id="6126" href="Data.List.Base.html#6113" class="Bound">e</a> <a id="6128" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6130" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6133" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="6139" href="Data.List.Base.html#6139" class="Bound">f</a> <a id="6141" href="Data.List.Base.html#6141" class="Bound">e</a> <a id="6143" class="Symbol">(</a><a id="6144" href="Data.List.Base.html#6144" class="Bound">x</a> <a id="6146" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6148" href="Data.List.Base.html#6148" class="Bound">xs</a><a id="6150" class="Symbol">)</a> <a id="6152" class="Keyword">with</a> <a id="6157" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="6163" href="Data.List.Base.html#6139" class="Bound">f</a> <a id="6165" href="Data.List.Base.html#6141" class="Bound">e</a> <a id="6167" href="Data.List.Base.html#6148" class="Bound">xs</a>
<a id="6170" class="Symbol">...</a> <a id="6174" class="Symbol">|</a> <a id="6176" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="6183" class="Symbol">=</a> <a id="6185" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="6203" class="Comment">-- dead branch</a>
<a id="6218" class="Symbol">...</a> <a id="6222" class="Symbol">|</a> <a id="6224" href="Data.List.Base.html#6224" class="Bound">y</a> <a id="6226" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6228" href="Data.List.Base.html#6228" class="Bound">ys</a> <a id="6231" class="Symbol">=</a> <a id="6233" class="Bound">f</a> <a id="6235" class="Bound">x</a> <a id="6237" href="Data.List.Base.html#6224" class="Bound">y</a> <a id="6239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6241" href="Data.List.Base.html#6224" class="Bound">y</a> <a id="6243" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6245" href="Data.List.Base.html#6228" class="Bound">ys</a>

<a id="scanl"></a><a id="6249" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="6255" class="Symbol">:</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="6260" class="Symbol">→</a> <a id="6262" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="6264" class="Symbol">→</a> <a id="6266" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="6267" class="Symbol">)</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="6273" class="Symbol">→</a> <a id="6275" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6280" href="Data.List.Base.html#1350" class="Generalizable">B</a> <a id="6282" class="Symbol">→</a> <a id="6284" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6289" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="6291" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="6297" href="Data.List.Base.html#6297" class="Bound">f</a> <a id="6299" href="Data.List.Base.html#6299" class="Bound">e</a> <a id="6301" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6310" class="Symbol">=</a> <a id="6312" href="Data.List.Base.html#6299" class="Bound">e</a> <a id="6314" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6316" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6319" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="6325" href="Data.List.Base.html#6325" class="Bound">f</a> <a id="6327" href="Data.List.Base.html#6327" class="Bound">e</a> <a id="6329" class="Symbol">(</a><a id="6330" href="Data.List.Base.html#6330" class="Bound">x</a> <a id="6332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6334" href="Data.List.Base.html#6334" class="Bound">xs</a><a id="6336" class="Symbol">)</a> <a id="6338" class="Symbol">=</a> <a id="6340" href="Data.List.Base.html#6327" class="Bound">e</a> <a id="6342" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6344" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="6350" href="Data.List.Base.html#6325" class="Bound">f</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Data.List.Base.html#6325" class="Bound">f</a> <a id="6355" href="Data.List.Base.html#6327" class="Bound">e</a> <a id="6357" href="Data.List.Base.html#6330" class="Bound">x</a><a id="6358" class="Symbol">)</a> <a id="6360" href="Data.List.Base.html#6334" class="Bound">xs</a>

<a id="6364" class="Comment">-- Tabulation</a>

<a id="applyUpTo"></a><a id="6379" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="6389" class="Symbol">:</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6394" class="Symbol">→</a> <a id="6396" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="6397" class="Symbol">)</a> <a id="6399" class="Symbol">→</a> <a id="6401" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6410" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="6412" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="6422" href="Data.List.Base.html#6422" class="Bound">f</a> <a id="6424" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6432" class="Symbol">=</a> <a id="6434" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6437" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="6447" href="Data.List.Base.html#6447" class="Bound">f</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6454" href="Data.List.Base.html#6454" class="Bound">n</a><a id="6455" class="Symbol">)</a> <a id="6457" class="Symbol">=</a> <a id="6459" href="Data.List.Base.html#6447" class="Bound">f</a> <a id="6461" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="6466" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6468" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="6478" class="Symbol">(</a><a id="6479" href="Data.List.Base.html#6447" class="Bound">f</a> <a id="6481" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="6486" class="Symbol">)</a> <a id="6488" href="Data.List.Base.html#6454" class="Bound">n</a>

<a id="applyDownFrom"></a><a id="6491" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="6505" class="Symbol">:</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6510" class="Symbol">→</a> <a id="6512" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="6513" class="Symbol">)</a> <a id="6515" class="Symbol">→</a> <a id="6517" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6519" class="Symbol">→</a> <a id="6521" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6526" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="6528" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="6542" href="Data.List.Base.html#6542" class="Bound">f</a> <a id="6544" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6552" class="Symbol">=</a> <a id="6554" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6557" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="6571" href="Data.List.Base.html#6571" class="Bound">f</a> <a id="6573" class="Symbol">(</a><a id="6574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6578" href="Data.List.Base.html#6578" class="Bound">n</a><a id="6579" class="Symbol">)</a> <a id="6581" class="Symbol">=</a> <a id="6583" href="Data.List.Base.html#6571" class="Bound">f</a> <a id="6585" href="Data.List.Base.html#6578" class="Bound">n</a> <a id="6587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6589" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="6603" href="Data.List.Base.html#6571" class="Bound">f</a> <a id="6605" href="Data.List.Base.html#6578" class="Bound">n</a>

<a id="tabulate"></a><a id="6608" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="6617" class="Symbol">:</a> <a id="6619" class="Symbol">∀</a> <a id="6621" class="Symbol">{</a><a id="6622" href="Data.List.Base.html#6622" class="Bound">n</a><a id="6623" class="Symbol">}</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Data.List.Base.html#6626" class="Bound">f</a> <a id="6628" class="Symbol">:</a> <a id="6630" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6634" href="Data.List.Base.html#6622" class="Bound">n</a> <a id="6636" class="Symbol">→</a> <a id="6638" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="6639" class="Symbol">)</a> <a id="6641" class="Symbol">→</a> <a id="6643" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6648" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="6650" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="6659" class="Symbol">{</a><a id="6660" class="Argument">n</a> <a id="6662" class="Symbol">=</a> <a id="6664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6668" class="Symbol">}</a>  <a id="6671" href="Data.List.Base.html#6671" class="Bound">f</a> <a id="6673" class="Symbol">=</a> <a id="6675" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6678" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="6687" class="Symbol">{</a><a id="6688" class="Argument">n</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6696" href="Data.List.Base.html#6696" class="Bound">n</a><a id="6697" class="Symbol">}</a> <a id="6699" href="Data.List.Base.html#6699" class="Bound">f</a> <a id="6701" class="Symbol">=</a> <a id="6703" href="Data.List.Base.html#6699" class="Bound">f</a> <a id="6705" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="6710" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6712" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Data.List.Base.html#6699" class="Bound">f</a> <a id="6724" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6726" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="6729" class="Symbol">)</a>

<a id="lookup"></a><a id="6732" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="6739" class="Symbol">:</a> <a id="6741" class="Symbol">∀</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.List.Base.html#6744" class="Bound">xs</a> <a id="6747" class="Symbol">:</a> <a id="6749" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6754" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="6755" class="Symbol">)</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Data.List.Base.html#5083" class="Function">length</a> <a id="6771" href="Data.List.Base.html#6744" class="Bound">xs</a><a id="6773" class="Symbol">)</a> <a id="6775" class="Symbol">→</a> <a id="6777" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="6779" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Data.List.Base.html#6787" class="Bound">x</a> <a id="6789" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6791" href="Data.List.Base.html#6791" class="Bound">xs</a><a id="6793" class="Symbol">)</a> <a id="6795" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="6803" class="Symbol">=</a> <a id="6805" href="Data.List.Base.html#6787" class="Bound">x</a>
<a id="6807" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="6814" class="Symbol">(</a><a id="6815" href="Data.List.Base.html#6815" class="Bound">x</a> <a id="6817" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6819" href="Data.List.Base.html#6819" class="Bound">xs</a><a id="6821" class="Symbol">)</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="6828" href="Data.List.Base.html#6828" class="Bound">i</a><a id="6829" class="Symbol">)</a> <a id="6831" class="Symbol">=</a> <a id="6833" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="6840" href="Data.List.Base.html#6819" class="Bound">xs</a> <a id="6843" href="Data.List.Base.html#6828" class="Bound">i</a>

<a id="6846" class="Comment">-- Numerical</a>

<a id="upTo"></a><a id="6860" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="6865" class="Symbol">:</a> <a id="6867" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6869" class="Symbol">→</a> <a id="6871" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6876" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6878" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="6895" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom"></a><a id="6899" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="6908" class="Symbol">:</a> <a id="6910" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6912" class="Symbol">→</a> <a id="6914" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6919" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6921" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="6930" class="Symbol">=</a> <a id="6932" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="6946" href="Function.Base.html#704" class="Function">id</a>

<a id="allFin"></a><a id="6950" href="Data.List.Base.html#6950" class="Function">allFin</a> <a id="6957" class="Symbol">:</a> <a id="6959" class="Symbol">∀</a> <a id="6961" href="Data.List.Base.html#6961" class="Bound">n</a> <a id="6963" class="Symbol">→</a> <a id="6965" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6970" class="Symbol">(</a><a id="6971" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6975" href="Data.List.Base.html#6961" class="Bound">n</a><a id="6976" class="Symbol">)</a>
<a id="6978" href="Data.List.Base.html#6950" class="Function">allFin</a> <a id="6985" href="Data.List.Base.html#6985" class="Bound">n</a> <a id="6987" class="Symbol">=</a> <a id="6989" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="6998" href="Function.Base.html#704" class="Function">id</a>

<a id="unfold"></a><a id="7002" href="Data.List.Base.html#7002" class="Function">unfold</a> <a id="7009" class="Symbol">:</a> <a id="7011" class="Symbol">∀</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Data.List.Base.html#7014" class="Bound">P</a> <a id="7016" class="Symbol">:</a> <a id="7018" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7020" class="Symbol">→</a> <a id="7022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7026" href="Data.List.Base.html#1316" class="Generalizable">b</a><a id="7027" class="Symbol">)</a>
         <a id="7038" class="Symbol">(</a><a id="7039" href="Data.List.Base.html#7039" class="Bound">f</a> <a id="7041" class="Symbol">:</a> <a id="7043" class="Symbol">∀</a> <a id="7045" class="Symbol">{</a><a id="7046" href="Data.List.Base.html#7046" class="Bound">n</a><a id="7047" class="Symbol">}</a> <a id="7049" class="Symbol">→</a> <a id="7051" href="Data.List.Base.html#7014" class="Bound">P</a> <a id="7053" class="Symbol">(</a><a id="7054" class="InductiveConstructor">suc</a> <a id="7058" href="Data.List.Base.html#7046" class="Bound">n</a><a id="7059" class="Symbol">)</a> <a id="7061" class="Symbol">→</a> <a id="7063" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7072" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7074" href="Data.List.Base.html#7014" class="Bound">P</a> <a id="7076" href="Data.List.Base.html#7046" class="Bound">n</a><a id="7077" class="Symbol">))</a> <a id="7080" class="Symbol">→</a>
         <a id="7091" class="Symbol">∀</a> <a id="7093" class="Symbol">{</a><a id="7094" href="Data.List.Base.html#7094" class="Bound">n</a><a id="7095" class="Symbol">}</a> <a id="7097" class="Symbol">→</a> <a id="7099" href="Data.List.Base.html#7014" class="Bound">P</a> <a id="7101" href="Data.List.Base.html#7094" class="Bound">n</a> <a id="7103" class="Symbol">→</a> <a id="7105" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7110" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="7112" href="Data.List.Base.html#7002" class="Function">unfold</a> <a id="7119" href="Data.List.Base.html#7119" class="Bound">P</a> <a id="7121" href="Data.List.Base.html#7121" class="Bound">f</a> <a id="7123" class="Symbol">{</a><a id="7124" class="Argument">n</a> <a id="7126" class="Symbol">=</a> <a id="7128" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7132" class="Symbol">}</a>  <a id="7135" href="Data.List.Base.html#7135" class="Bound">s</a> <a id="7137" class="Symbol">=</a> <a id="7139" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="7142" href="Data.List.Base.html#7002" class="Function">unfold</a> <a id="7149" href="Data.List.Base.html#7149" class="Bound">P</a> <a id="7151" href="Data.List.Base.html#7151" class="Bound">f</a> <a id="7153" class="Symbol">{</a><a id="7154" class="Argument">n</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7162" href="Data.List.Base.html#7162" class="Bound">n</a><a id="7163" class="Symbol">}</a> <a id="7165" href="Data.List.Base.html#7165" class="Bound">s</a> <a id="7167" class="Keyword">with</a> <a id="7172" href="Data.List.Base.html#7151" class="Bound">f</a> <a id="7174" href="Data.List.Base.html#7165" class="Bound">s</a>
<a id="7176" class="Symbol">...</a> <a id="7180" class="Symbol">|</a> <a id="7182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>       <a id="7196" class="Symbol">=</a> <a id="7198" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="7201" class="Symbol">...</a> <a id="7205" class="Symbol">|</a> <a id="7207" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Data.List.Base.html#7213" class="Bound">x</a> <a id="7215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7217" href="Data.List.Base.html#7217" class="Bound">s′</a><a id="7219" class="Symbol">)</a> <a id="7221" class="Symbol">=</a> <a id="7223" href="Data.List.Base.html#7213" class="Bound">x</a> <a id="7225" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7227" href="Data.List.Base.html#7002" class="Function">unfold</a> <a id="7234" class="Bound">P</a> <a id="7236" class="Bound">f</a> <a id="7238" href="Data.List.Base.html#7217" class="Bound">s′</a>

<a id="7242" class="Comment">------------------------------------------------------------------------</a>
<a id="7315" class="Comment">-- Operations for reversing lists</a>

<a id="reverseAcc"></a><a id="7350" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="7361" class="Symbol">:</a> <a id="7363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7368" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7370" class="Symbol">→</a> <a id="7372" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7377" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7386" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="7388" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="7407" class="Symbol">(</a><a id="7408" href="Function.Base.html#1638" class="Function">flip</a> <a id="7413" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="7416" class="Symbol">)</a>

<a id="reverse"></a><a id="7419" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="7427" class="Symbol">:</a> <a id="7429" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7434" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7436" class="Symbol">→</a> <a id="7438" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7443" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="7445" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="7453" class="Symbol">=</a> <a id="7455" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="7466" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="7470" class="Comment">-- &quot;Reverse append&quot; xs ʳ++ ys = reverse xs ++ ys</a>

<a id="7520" class="Keyword">infixr</a> <a id="7527" class="Number">5</a> <a id="7529" href="Data.List.Base.html#7536" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="7536" href="Data.List.Base.html#7536" class="Function Operator">_ʳ++_</a> <a id="7542" class="Symbol">:</a> <a id="7544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7549" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7551" class="Symbol">→</a> <a id="7553" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7558" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7560" class="Symbol">→</a> <a id="7562" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7567" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="7569" href="Data.List.Base.html#7536" class="Function Operator">_ʳ++_</a> <a id="7575" class="Symbol">=</a> <a id="7577" href="Function.Base.html#1638" class="Function">flip</a> <a id="7582" href="Data.List.Base.html#7350" class="Function">reverseAcc</a>

<a id="7594" class="Comment">-- Snoc: Cons, but from the right.</a>

<a id="7630" class="Keyword">infixl</a> <a id="7637" class="Number">6</a> <a id="7639" href="Data.List.Base.html#7645" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="7645" href="Data.List.Base.html#7645" class="Function Operator">_∷ʳ_</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7657" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7659" class="Symbol">→</a> <a id="7661" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="7663" class="Symbol">→</a> <a id="7665" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7670" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="7672" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7675" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="7678" href="Data.List.Base.html#7678" class="Bound">x</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7685" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7688" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="7690" href="Data.List.Base.html#7678" class="Bound">x</a> <a id="7692" href="Data.List.Base.html#5244" class="Function Operator">]</a>



<a id="7697" class="Comment">-- Backwards initialisation</a>

<a id="7726" class="Keyword">infixl</a> <a id="7733" class="Number">5</a> <a id="7735" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="7742" class="Keyword">data</a> <a id="InitLast"></a><a id="7747" href="Data.List.Base.html#7747" class="Datatype">InitLast</a> <a id="7756" class="Symbol">{</a><a id="7757" href="Data.List.Base.html#7757" class="Bound">A</a> <a id="7759" class="Symbol">:</a> <a id="7761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7765" href="Data.List.Base.html#1314" class="Generalizable">a</a><a id="7766" class="Symbol">}</a> <a id="7768" class="Symbol">:</a> <a id="7770" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7775" href="Data.List.Base.html#7757" class="Bound">A</a> <a id="7777" class="Symbol">→</a> <a id="7779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7783" href="Data.List.Base.html#7765" class="Bound">a</a> <a id="7785" class="Keyword">where</a>
  <a id="InitLast.[]"></a><a id="7793" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a>    <a id="7799" class="Symbol">:</a> <a id="7801" href="Data.List.Base.html#7747" class="Datatype">InitLast</a> <a id="7810" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="InitLast._∷ʳ′_"></a><a id="7815" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="7821" class="Symbol">:</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Data.List.Base.html#7824" class="Bound">xs</a> <a id="7827" class="Symbol">:</a> <a id="7829" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7834" href="Data.List.Base.html#7757" class="Bound">A</a><a id="7835" class="Symbol">)</a> <a id="7837" class="Symbol">(</a><a id="7838" href="Data.List.Base.html#7838" class="Bound">x</a> <a id="7840" class="Symbol">:</a> <a id="7842" href="Data.List.Base.html#7757" class="Bound">A</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Symbol">→</a> <a id="7847" href="Data.List.Base.html#7747" class="Datatype">InitLast</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Data.List.Base.html#7824" class="Bound">xs</a> <a id="7860" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="7863" href="Data.List.Base.html#7838" class="Bound">x</a><a id="7864" class="Symbol">)</a>

<a id="initLast"></a><a id="7867" href="Data.List.Base.html#7867" class="Function">initLast</a> <a id="7876" class="Symbol">:</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Data.List.Base.html#7879" class="Bound">xs</a> <a id="7882" class="Symbol">:</a> <a id="7884" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7889" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="7890" class="Symbol">)</a> <a id="7892" class="Symbol">→</a> <a id="7894" href="Data.List.Base.html#7747" class="Datatype">InitLast</a> <a id="7903" href="Data.List.Base.html#7879" class="Bound">xs</a>
<a id="7906" href="Data.List.Base.html#7867" class="Function">initLast</a> <a id="7915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="7932" class="Symbol">=</a> <a id="7934" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a>
<a id="7937" href="Data.List.Base.html#7867" class="Function">initLast</a> <a id="7946" class="Symbol">(</a><a id="7947" href="Data.List.Base.html#7947" class="Bound">x</a> <a id="7949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7951" href="Data.List.Base.html#7951" class="Bound">xs</a><a id="7953" class="Symbol">)</a>         <a id="7963" class="Keyword">with</a> <a id="7968" href="Data.List.Base.html#7867" class="Function">initLast</a> <a id="7977" href="Data.List.Base.html#7951" class="Bound">xs</a>
<a id="7980" class="Symbol">...</a> <a id="7984" class="Symbol">|</a> <a id="7986" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a>       <a id="7995" class="Symbol">=</a> <a id="7997" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8000" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">∷ʳ′</a> <a id="8004" class="Bound">x</a>
<a id="8006" class="Symbol">...</a> <a id="8010" class="Symbol">|</a> <a id="8012" href="Data.List.Base.html#8012" class="Bound">ys</a> <a id="8015" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">∷ʳ′</a> <a id="8019" href="Data.List.Base.html#8019" class="Bound">y</a> <a id="8021" class="Symbol">=</a> <a id="8023" class="Symbol">(</a><a id="8024" class="Bound">x</a> <a id="8026" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8028" href="Data.List.Base.html#8012" class="Bound">ys</a><a id="8030" class="Symbol">)</a> <a id="8032" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">∷ʳ′</a> <a id="8036" href="Data.List.Base.html#8019" class="Bound">y</a>

<a id="8039" class="Comment">-- uncons, but from the right</a>
<a id="unsnoc"></a><a id="8069" href="Data.List.Base.html#8069" class="Function">unsnoc</a> <a id="8076" class="Symbol">:</a> <a id="8078" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8083" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8085" class="Symbol">→</a> <a id="8087" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8099" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8103" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="8104" class="Symbol">)</a>
<a id="8106" href="Data.List.Base.html#8069" class="Function">unsnoc</a> <a id="8113" href="Data.List.Base.html#8113" class="Bound">as</a> <a id="8116" class="Keyword">with</a> <a id="8121" href="Data.List.Base.html#7867" class="Function">initLast</a> <a id="8130" href="Data.List.Base.html#8113" class="Bound">as</a>
<a id="8133" class="Symbol">...</a> <a id="8137" class="Symbol">|</a> <a id="8139" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a>       <a id="8148" class="Symbol">=</a> <a id="8150" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8158" class="Symbol">...</a> <a id="8162" class="Symbol">|</a> <a id="8164" href="Data.List.Base.html#8164" class="Bound">xs</a> <a id="8167" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">∷ʳ′</a> <a id="8171" href="Data.List.Base.html#8171" class="Bound">x</a> <a id="8173" class="Symbol">=</a> <a id="8175" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8180" class="Symbol">(</a><a id="8181" href="Data.List.Base.html#8164" class="Bound">xs</a> <a id="8184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8186" href="Data.List.Base.html#8171" class="Bound">x</a><a id="8187" class="Symbol">)</a>

<a id="8190" class="Comment">------------------------------------------------------------------------</a>
<a id="8263" class="Comment">-- Operations for deconstructing lists</a>

<a id="8303" class="Comment">-- Note that although the following three combinators can be useful for</a>
<a id="8375" class="Comment">-- programming, when proving it is often a better idea to manually</a>
<a id="8442" class="Comment">-- destruct a list argument as each branch of the pattern-matching will</a>
<a id="8514" class="Comment">-- have a refined type.</a>

<a id="uncons"></a><a id="8539" href="Data.List.Base.html#8539" class="Function">uncons</a> <a id="8546" class="Symbol">:</a> <a id="8548" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8553" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8555" class="Symbol">→</a> <a id="8557" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8563" class="Symbol">(</a><a id="8564" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8566" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8568" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8573" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="8574" class="Symbol">)</a>
<a id="8576" href="Data.List.Base.html#8539" class="Function">uncons</a> <a id="8583" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8592" class="Symbol">=</a> <a id="8594" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8602" href="Data.List.Base.html#8539" class="Function">uncons</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Data.List.Base.html#8610" class="Bound">x</a> <a id="8612" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8614" href="Data.List.Base.html#8614" class="Bound">xs</a><a id="8616" class="Symbol">)</a> <a id="8618" class="Symbol">=</a> <a id="8620" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8625" class="Symbol">(</a><a id="8626" href="Data.List.Base.html#8610" class="Bound">x</a> <a id="8628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8630" href="Data.List.Base.html#8614" class="Bound">xs</a><a id="8632" class="Symbol">)</a>

<a id="head"></a><a id="8635" href="Data.List.Base.html#8635" class="Function">head</a> <a id="8640" class="Symbol">:</a> <a id="8642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8647" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8649" class="Symbol">→</a> <a id="8651" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8657" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="8659" href="Data.List.Base.html#8635" class="Function">head</a> <a id="8664" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="8672" class="Symbol">=</a> <a id="8674" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8682" href="Data.List.Base.html#8635" class="Function">head</a> <a id="8687" class="Symbol">(</a><a id="8688" href="Data.List.Base.html#8688" class="Bound">x</a> <a id="8690" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8692" class="Symbol">_)</a> <a id="8695" class="Symbol">=</a> <a id="8697" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8702" href="Data.List.Base.html#8688" class="Bound">x</a>

<a id="tail"></a><a id="8705" href="Data.List.Base.html#8705" class="Function">tail</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8717" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8719" class="Symbol">→</a> <a id="8721" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8727" class="Symbol">(</a><a id="8728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8733" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="8734" class="Symbol">)</a>
<a id="8736" href="Data.List.Base.html#8705" class="Function">tail</a> <a id="8741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8750" class="Symbol">=</a> <a id="8752" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8760" href="Data.List.Base.html#8705" class="Function">tail</a> <a id="8765" class="Symbol">(_</a> <a id="8768" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8770" href="Data.List.Base.html#8770" class="Bound">xs</a><a id="8772" class="Symbol">)</a> <a id="8774" class="Symbol">=</a> <a id="8776" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8781" href="Data.List.Base.html#8770" class="Bound">xs</a>

<a id="last"></a><a id="8785" href="Data.List.Base.html#8785" class="Function">last</a> <a id="8790" class="Symbol">:</a> <a id="8792" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8797" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8799" class="Symbol">→</a> <a id="8801" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8807" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="8809" href="Data.List.Base.html#8785" class="Function">last</a> <a id="8814" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8823" class="Symbol">=</a> <a id="8825" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8833" href="Data.List.Base.html#8785" class="Function">last</a> <a id="8838" class="Symbol">(</a><a id="8839" href="Data.List.Base.html#8839" class="Bound">x</a> <a id="8841" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8843" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8845" class="Symbol">)</a> <a id="8847" class="Symbol">=</a> <a id="8849" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8854" href="Data.List.Base.html#8839" class="Bound">x</a>
<a id="8856" href="Data.List.Base.html#8785" class="CatchallClause Function">last</a><a id="8860" class="CatchallClause"> </a><a id="8861" class="CatchallClause Symbol">(_</a><a id="8863" class="CatchallClause"> </a><a id="8864" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="8865" class="CatchallClause"> </a><a id="8866" href="Data.List.Base.html#8866" class="CatchallClause Bound">xs</a><a id="8868" class="CatchallClause Symbol">)</a> <a id="8870" class="Symbol">=</a> <a id="8872" href="Data.List.Base.html#8785" class="Function">last</a> <a id="8877" href="Data.List.Base.html#8866" class="Bound">xs</a>

<a id="take"></a><a id="8881" href="Data.List.Base.html#8881" class="Function">take</a> <a id="8886" class="Symbol">:</a> <a id="8888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8890" class="Symbol">→</a> <a id="8892" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8897" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="8899" class="Symbol">→</a> <a id="8901" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8906" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="8908" href="Data.List.Base.html#8881" class="Function">take</a> <a id="8913" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8921" href="Data.List.Base.html#8921" class="Bound">xs</a>       <a id="8930" class="Symbol">=</a> <a id="8932" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8935" href="Data.List.Base.html#8881" class="Function">take</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8945" href="Data.List.Base.html#8945" class="Bound">n</a><a id="8946" class="Symbol">)</a> <a id="8948" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8957" class="Symbol">=</a> <a id="8959" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8962" href="Data.List.Base.html#8881" class="Function">take</a> <a id="8967" class="Symbol">(</a><a id="8968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8972" href="Data.List.Base.html#8972" class="Bound">n</a><a id="8973" class="Symbol">)</a> <a id="8975" class="Symbol">(</a><a id="8976" href="Data.List.Base.html#8976" class="Bound">x</a> <a id="8978" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8980" href="Data.List.Base.html#8980" class="Bound">xs</a><a id="8982" class="Symbol">)</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Data.List.Base.html#8976" class="Bound">x</a> <a id="8988" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8990" href="Data.List.Base.html#8881" class="Function">take</a> <a id="8995" href="Data.List.Base.html#8972" class="Bound">n</a> <a id="8997" href="Data.List.Base.html#8980" class="Bound">xs</a>

<a id="drop"></a><a id="9001" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="9006" class="Symbol">:</a> <a id="9008" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9010" class="Symbol">→</a> <a id="9012" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9017" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="9019" class="Symbol">→</a> <a id="9021" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9026" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="9028" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="9033" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9041" href="Data.List.Base.html#9041" class="Bound">xs</a>       <a id="9050" class="Symbol">=</a> <a id="9052" href="Data.List.Base.html#9041" class="Bound">xs</a>
<a id="9055" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="9060" class="Symbol">(</a><a id="9061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9065" href="Data.List.Base.html#9065" class="Bound">n</a><a id="9066" class="Symbol">)</a> <a id="9068" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9077" class="Symbol">=</a> <a id="9079" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9082" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="9087" class="Symbol">(</a><a id="9088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9092" href="Data.List.Base.html#9092" class="Bound">n</a><a id="9093" class="Symbol">)</a> <a id="9095" class="Symbol">(</a><a id="9096" href="Data.List.Base.html#9096" class="Bound">x</a> <a id="9098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9100" href="Data.List.Base.html#9100" class="Bound">xs</a><a id="9102" class="Symbol">)</a> <a id="9104" class="Symbol">=</a> <a id="9106" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="9111" href="Data.List.Base.html#9092" class="Bound">n</a> <a id="9113" href="Data.List.Base.html#9100" class="Bound">xs</a>

<a id="splitAt"></a><a id="9117" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="9125" class="Symbol">:</a> <a id="9127" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9129" class="Symbol">→</a> <a id="9131" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9136" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="9138" class="Symbol">→</a> <a id="9140" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9145" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="9147" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9149" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9154" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="9156" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="9164" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9172" href="Data.List.Base.html#9172" class="Bound">xs</a>       <a id="9181" class="Symbol">=</a> <a id="9183" class="Symbol">(</a><a id="9184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9189" href="Data.List.Base.html#9172" class="Bound">xs</a><a id="9191" class="Symbol">)</a>
<a id="9193" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9206" href="Data.List.Base.html#9206" class="Bound">n</a><a id="9207" class="Symbol">)</a> <a id="9209" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9218" class="Symbol">=</a> <a id="9220" class="Symbol">(</a><a id="9221" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9226" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9228" class="Symbol">)</a>
<a id="9230" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9243" href="Data.List.Base.html#9243" class="Bound">n</a><a id="9244" class="Symbol">)</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Data.List.Base.html#9247" class="Bound">x</a> <a id="9249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9251" href="Data.List.Base.html#9251" class="Bound">xs</a><a id="9253" class="Symbol">)</a> <a id="9255" class="Symbol">=</a> <a id="9257" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Data.List.Base.html#9247" class="Bound">x</a> <a id="9270" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="9272" class="Symbol">)</a> <a id="9274" class="Symbol">(</a><a id="9275" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="9283" href="Data.List.Base.html#9243" class="Bound">n</a> <a id="9285" href="Data.List.Base.html#9251" class="Bound">xs</a><a id="9287" class="Symbol">)</a>

<a id="removeAt"></a><a id="9290" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="9299" class="Symbol">:</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Data.List.Base.html#9302" class="Bound">xs</a> <a id="9305" class="Symbol">:</a> <a id="9307" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9312" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="9313" class="Symbol">)</a> <a id="9315" class="Symbol">→</a> <a id="9317" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="9321" class="Symbol">(</a><a id="9322" href="Data.List.Base.html#5083" class="Function">length</a> <a id="9329" href="Data.List.Base.html#9302" class="Bound">xs</a><a id="9331" class="Symbol">)</a> <a id="9333" class="Symbol">→</a> <a id="9335" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9340" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="9342" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="9351" class="Symbol">(</a><a id="9352" href="Data.List.Base.html#9352" class="Bound">x</a> <a id="9354" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9356" href="Data.List.Base.html#9356" class="Bound">xs</a><a id="9358" class="Symbol">)</a> <a id="9360" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="9369" class="Symbol">=</a> <a id="9371" href="Data.List.Base.html#9356" class="Bound">xs</a>
<a id="9374" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="9383" class="Symbol">(</a><a id="9384" href="Data.List.Base.html#9384" class="Bound">x</a> <a id="9386" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9388" href="Data.List.Base.html#9388" class="Bound">xs</a><a id="9390" class="Symbol">)</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="9397" href="Data.List.Base.html#9397" class="Bound">i</a><a id="9398" class="Symbol">)</a>  <a id="9401" class="Symbol">=</a> <a id="9403" href="Data.List.Base.html#9384" class="Bound">x</a> <a id="9405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9407" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="9416" href="Data.List.Base.html#9388" class="Bound">xs</a> <a id="9419" href="Data.List.Base.html#9397" class="Bound">i</a>

<a id="9422" class="Comment">------------------------------------------------------------------------</a>
<a id="9495" class="Comment">-- Operations for filtering lists</a>

<a id="9530" class="Comment">-- The following are a variety of functions that can be used to</a>
<a id="9594" class="Comment">-- construct sublists using a predicate.</a>
<a id="9635" class="Comment">--</a>
<a id="9638" class="Comment">-- Each function has two forms. The first main variant uses a</a>
<a id="9700" class="Comment">-- proof-relevant decidable predicate, while the second variant uses</a>
<a id="9769" class="Comment">-- a irrelevant boolean predicate and are suffixed with a `ᵇ` character,</a>
<a id="9842" class="Comment">-- typed as \^b.</a>
<a id="9859" class="Comment">--</a>
<a id="9862" class="Comment">-- The decidable versions have several advantages: 1) easier to prove</a>
<a id="9932" class="Comment">-- properties, 2) better meta-variable inference and 3) most of the rest</a>
<a id="10005" class="Comment">-- of the library is set-up to work with decidable predicates. However,</a>
<a id="10077" class="Comment">-- in rare cases the boolean versions can be useful, mainly when one</a>
<a id="10146" class="Comment">-- wants to minimise dependencies.</a>
<a id="10181" class="Comment">--</a>
<a id="10184" class="Comment">-- In summary, in most cases you probably want to use the decidable</a>
<a id="10252" class="Comment">-- versions over the boolean versions, e.g. use `takeWhile (_≤? 10) xs`</a>
<a id="10324" class="Comment">-- rather than `takeWhileᵇ (_≤ᵇ 10) xs`.</a>

<a id="takeWhile"></a><a id="10366" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="10376" class="Symbol">:</a> <a id="10378" class="Symbol">∀</a> <a id="10380" class="Symbol">{</a><a id="10381" href="Data.List.Base.html#10381" class="Bound">P</a> <a id="10383" class="Symbol">:</a> <a id="10385" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="10390" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10392" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="10393" class="Symbol">}</a> <a id="10395" class="Symbol">→</a> <a id="10397" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="10407" href="Data.List.Base.html#10381" class="Bound">P</a> <a id="10409" class="Symbol">→</a> <a id="10411" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10416" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10418" class="Symbol">→</a> <a id="10420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10425" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="10427" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="10437" href="Data.List.Base.html#10437" class="Bound">P?</a> <a id="10440" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10449" class="Symbol">=</a> <a id="10451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10454" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="10464" href="Data.List.Base.html#10464" class="Bound">P?</a> <a id="10467" class="Symbol">(</a><a id="10468" href="Data.List.Base.html#10468" class="Bound">x</a> <a id="10470" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10472" href="Data.List.Base.html#10472" class="Bound">xs</a><a id="10474" class="Symbol">)</a> <a id="10476" class="Keyword">with</a> <a id="10481" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="10486" class="Symbol">(</a><a id="10487" href="Data.List.Base.html#10464" class="Bound">P?</a> <a id="10490" href="Data.List.Base.html#10468" class="Bound">x</a><a id="10491" class="Symbol">)</a>
<a id="10493" class="Symbol">...</a> <a id="10497" class="Symbol">|</a> <a id="10499" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10505" class="Symbol">=</a> <a id="10507" class="Bound">x</a> <a id="10509" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10511" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="10521" class="Bound">P?</a> <a id="10524" class="Bound">xs</a>
<a id="10527" class="Symbol">...</a> <a id="10531" class="Symbol">|</a> <a id="10533" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10539" class="Symbol">=</a> <a id="10541" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="takeWhileᵇ"></a><a id="10545" href="Data.List.Base.html#10545" class="Function">takeWhileᵇ</a> <a id="10556" class="Symbol">:</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10561" class="Symbol">→</a> <a id="10563" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10567" class="Symbol">)</a> <a id="10569" class="Symbol">→</a> <a id="10571" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10576" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10578" class="Symbol">→</a> <a id="10580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10585" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="10587" href="Data.List.Base.html#10545" class="Function">takeWhileᵇ</a> <a id="10598" href="Data.List.Base.html#10598" class="Bound">p</a> <a id="10600" class="Symbol">=</a> <a id="10602" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="10612" class="Symbol">(</a><a id="10613" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="10616" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10618" href="Data.List.Base.html#10598" class="Bound">p</a><a id="10619" class="Symbol">)</a>

<a id="dropWhile"></a><a id="10622" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="10632" class="Symbol">:</a> <a id="10634" class="Symbol">∀</a> <a id="10636" class="Symbol">{</a><a id="10637" href="Data.List.Base.html#10637" class="Bound">P</a> <a id="10639" class="Symbol">:</a> <a id="10641" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="10646" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10648" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="10649" class="Symbol">}</a> <a id="10651" class="Symbol">→</a> <a id="10653" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="10663" href="Data.List.Base.html#10637" class="Bound">P</a> <a id="10665" class="Symbol">→</a> <a id="10667" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10672" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10674" class="Symbol">→</a> <a id="10676" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10681" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="10683" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="10693" href="Data.List.Base.html#10693" class="Bound">P?</a> <a id="10696" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10705" class="Symbol">=</a> <a id="10707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10710" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="10720" href="Data.List.Base.html#10720" class="Bound">P?</a> <a id="10723" class="Symbol">(</a><a id="10724" href="Data.List.Base.html#10724" class="Bound">x</a> <a id="10726" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10728" href="Data.List.Base.html#10728" class="Bound">xs</a><a id="10730" class="Symbol">)</a> <a id="10732" class="Keyword">with</a> <a id="10737" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="10742" class="Symbol">(</a><a id="10743" href="Data.List.Base.html#10720" class="Bound">P?</a> <a id="10746" href="Data.List.Base.html#10724" class="Bound">x</a><a id="10747" class="Symbol">)</a>
<a id="10749" class="Symbol">...</a> <a id="10753" class="Symbol">|</a> <a id="10755" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10761" class="Symbol">=</a> <a id="10763" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="10773" class="Bound">P?</a> <a id="10776" class="Bound">xs</a>
<a id="10779" class="Symbol">...</a> <a id="10783" class="Symbol">|</a> <a id="10785" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10791" class="Symbol">=</a> <a id="10793" class="Bound">x</a> <a id="10795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10797" class="Bound">xs</a>

<a id="dropWhileᵇ"></a><a id="10801" href="Data.List.Base.html#10801" class="Function">dropWhileᵇ</a> <a id="10812" class="Symbol">:</a> <a id="10814" class="Symbol">(</a><a id="10815" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10817" class="Symbol">→</a> <a id="10819" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10823" class="Symbol">)</a> <a id="10825" class="Symbol">→</a> <a id="10827" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10832" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10834" class="Symbol">→</a> <a id="10836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10841" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="10843" href="Data.List.Base.html#10801" class="Function">dropWhileᵇ</a> <a id="10854" href="Data.List.Base.html#10854" class="Bound">p</a> <a id="10856" class="Symbol">=</a> <a id="10858" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="10872" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10874" href="Data.List.Base.html#10854" class="Bound">p</a><a id="10875" class="Symbol">)</a>

<a id="filter"></a><a id="10878" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="10885" class="Symbol">:</a> <a id="10887" class="Symbol">∀</a> <a id="10889" class="Symbol">{</a><a id="10890" href="Data.List.Base.html#10890" class="Bound">P</a> <a id="10892" class="Symbol">:</a> <a id="10894" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="10899" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10901" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="10902" class="Symbol">}</a> <a id="10904" class="Symbol">→</a> <a id="10906" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="10916" href="Data.List.Base.html#10890" class="Bound">P</a> <a id="10918" class="Symbol">→</a> <a id="10920" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10925" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="10927" class="Symbol">→</a> <a id="10929" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10934" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="10936" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="10943" href="Data.List.Base.html#10943" class="Bound">P?</a> <a id="10946" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10949" class="Symbol">=</a> <a id="10951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10954" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="10961" href="Data.List.Base.html#10961" class="Bound">P?</a> <a id="10964" class="Symbol">(</a><a id="10965" href="Data.List.Base.html#10965" class="Bound">x</a> <a id="10967" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10969" href="Data.List.Base.html#10969" class="Bound">xs</a><a id="10971" class="Symbol">)</a> <a id="10973" class="Keyword">with</a> <a id="10978" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Data.List.Base.html#10961" class="Bound">P?</a> <a id="10987" href="Data.List.Base.html#10965" class="Bound">x</a><a id="10988" class="Symbol">)</a>
<a id="10990" class="Symbol">...</a> <a id="10994" class="Symbol">|</a> <a id="10996" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11002" class="Symbol">=</a> <a id="11004" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="11011" class="Bound">P?</a> <a id="11014" class="Bound">xs</a>
<a id="11017" class="Symbol">...</a> <a id="11021" class="Symbol">|</a> <a id="11023" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11029" class="Symbol">=</a> <a id="11031" class="Bound">x</a> <a id="11033" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11035" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="11042" class="Bound">P?</a> <a id="11045" class="Bound">xs</a>

<a id="filterᵇ"></a><a id="11049" href="Data.List.Base.html#11049" class="Function">filterᵇ</a> <a id="11057" class="Symbol">:</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11062" class="Symbol">→</a> <a id="11064" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11068" class="Symbol">)</a> <a id="11070" class="Symbol">→</a> <a id="11072" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11077" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11079" class="Symbol">→</a> <a id="11081" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11086" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="11088" href="Data.List.Base.html#11049" class="Function">filterᵇ</a> <a id="11096" href="Data.List.Base.html#11096" class="Bound">p</a> <a id="11098" class="Symbol">=</a> <a id="11100" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="11107" class="Symbol">(</a><a id="11108" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="11111" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11113" href="Data.List.Base.html#11096" class="Bound">p</a><a id="11114" class="Symbol">)</a>

<a id="partition"></a><a id="11117" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="11127" class="Symbol">:</a> <a id="11129" class="Symbol">∀</a> <a id="11131" class="Symbol">{</a><a id="11132" href="Data.List.Base.html#11132" class="Bound">P</a> <a id="11134" class="Symbol">:</a> <a id="11136" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11141" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11143" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="11144" class="Symbol">}</a> <a id="11146" class="Symbol">→</a> <a id="11148" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="11158" href="Data.List.Base.html#11132" class="Bound">P</a> <a id="11160" class="Symbol">→</a> <a id="11162" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11167" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11169" class="Symbol">→</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11177" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11179" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11181" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11186" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="11187" class="Symbol">)</a>
<a id="11189" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="11199" href="Data.List.Base.html#11199" class="Bound">P?</a> <a id="11202" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11211" class="Symbol">=</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11219" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11221" class="Symbol">)</a>
<a id="11223" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="11233" href="Data.List.Base.html#11233" class="Bound">P?</a> <a id="11236" class="Symbol">(</a><a id="11237" href="Data.List.Base.html#11237" class="Bound">x</a> <a id="11239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11241" href="Data.List.Base.html#11241" class="Bound">xs</a><a id="11243" class="Symbol">)</a> <a id="11245" class="Keyword">with</a> <a id="11250" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="11255" class="Symbol">(</a><a id="11256" href="Data.List.Base.html#11233" class="Bound">P?</a> <a id="11259" href="Data.List.Base.html#11237" class="Bound">x</a><a id="11260" class="Symbol">)</a> <a id="11262" class="Symbol">|</a> <a id="11264" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="11274" href="Data.List.Base.html#11233" class="Bound">P?</a> <a id="11277" href="Data.List.Base.html#11241" class="Bound">xs</a>
<a id="11280" class="Symbol">...</a> <a id="11284" class="Symbol">|</a> <a id="11286" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11292" class="Symbol">|</a> <a id="11294" class="Symbol">(</a><a id="11295" href="Data.List.Base.html#11295" class="Bound">ys</a> <a id="11298" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11300" href="Data.List.Base.html#11300" class="Bound">zs</a><a id="11302" class="Symbol">)</a> <a id="11304" class="Symbol">=</a> <a id="11306" class="Symbol">(</a><a id="11307" class="Bound">x</a> <a id="11309" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11311" href="Data.List.Base.html#11295" class="Bound">ys</a> <a id="11314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11316" href="Data.List.Base.html#11300" class="Bound">zs</a><a id="11318" class="Symbol">)</a>
<a id="11320" class="Symbol">...</a> <a id="11324" class="Symbol">|</a> <a id="11326" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11332" class="Symbol">|</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Data.List.Base.html#11335" class="Bound">ys</a> <a id="11338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11340" href="Data.List.Base.html#11340" class="Bound">zs</a><a id="11342" class="Symbol">)</a> <a id="11344" class="Symbol">=</a> <a id="11346" class="Symbol">(</a><a id="11347" href="Data.List.Base.html#11335" class="Bound">ys</a> <a id="11350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11352" class="Bound">x</a> <a id="11354" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11356" href="Data.List.Base.html#11340" class="Bound">zs</a><a id="11358" class="Symbol">)</a>

<a id="partitionᵇ"></a><a id="11361" href="Data.List.Base.html#11361" class="Function">partitionᵇ</a> <a id="11372" class="Symbol">:</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11377" class="Symbol">→</a> <a id="11379" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11383" class="Symbol">)</a> <a id="11385" class="Symbol">→</a> <a id="11387" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11392" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11394" class="Symbol">→</a> <a id="11396" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11401" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11403" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11405" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11410" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="11412" href="Data.List.Base.html#11361" class="Function">partitionᵇ</a> <a id="11423" href="Data.List.Base.html#11423" class="Bound">p</a> <a id="11425" class="Symbol">=</a> <a id="11427" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="11437" class="Symbol">(</a><a id="11438" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="11441" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11443" href="Data.List.Base.html#11423" class="Bound">p</a><a id="11444" class="Symbol">)</a>

<a id="span"></a><a id="11447" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11452" class="Symbol">:</a> <a id="11454" class="Symbol">∀</a> <a id="11456" class="Symbol">{</a><a id="11457" href="Data.List.Base.html#11457" class="Bound">P</a> <a id="11459" class="Symbol">:</a> <a id="11461" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11466" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11468" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="11469" class="Symbol">}</a> <a id="11471" class="Symbol">→</a> <a id="11473" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="11483" href="Data.List.Base.html#11457" class="Bound">P</a> <a id="11485" class="Symbol">→</a> <a id="11487" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11492" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11494" class="Symbol">→</a> <a id="11496" class="Symbol">(</a><a id="11497" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11502" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11504" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11506" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11511" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="11512" class="Symbol">)</a>
<a id="11514" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11519" href="Data.List.Base.html#11519" class="Bound">P?</a> <a id="11522" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11531" class="Symbol">=</a> <a id="11533" class="Symbol">(</a><a id="11534" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11539" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11541" class="Symbol">)</a>
<a id="11543" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11548" href="Data.List.Base.html#11548" class="Bound">P?</a> <a id="11551" href="Data.List.Base.html#11551" class="Bound">ys</a><a id="11553" class="Symbol">@(</a><a id="11555" href="Data.List.Base.html#11555" class="Bound">x</a> <a id="11557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11559" href="Data.List.Base.html#11559" class="Bound">xs</a><a id="11561" class="Symbol">)</a> <a id="11563" class="Keyword">with</a> <a id="11568" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="11573" class="Symbol">(</a><a id="11574" href="Data.List.Base.html#11548" class="Bound">P?</a> <a id="11577" href="Data.List.Base.html#11555" class="Bound">x</a><a id="11578" class="Symbol">)</a>
<a id="11580" class="Symbol">...</a> <a id="11584" class="Symbol">|</a> <a id="11586" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11592" class="Symbol">=</a> <a id="11594" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="11603" class="Symbol">(</a><a id="11604" class="Bound">x</a> <a id="11606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11608" class="Symbol">)</a> <a id="11610" href="Function.Base.html#704" class="Function">id</a> <a id="11613" class="Symbol">(</a><a id="11614" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11619" class="Bound">P?</a> <a id="11622" class="Bound">xs</a><a id="11624" class="Symbol">)</a>
<a id="11626" class="Symbol">...</a> <a id="11630" class="Symbol">|</a> <a id="11632" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11638" class="Symbol">=</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11646" class="Bound">ys</a><a id="11648" class="Symbol">)</a>


<a id="spanᵇ"></a><a id="11652" href="Data.List.Base.html#11652" class="Function">spanᵇ</a> <a id="11658" class="Symbol">:</a> <a id="11660" class="Symbol">(</a><a id="11661" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11663" class="Symbol">→</a> <a id="11665" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11669" class="Symbol">)</a> <a id="11671" class="Symbol">→</a> <a id="11673" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11678" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11680" class="Symbol">→</a> <a id="11682" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11687" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11689" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11691" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11696" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="11698" href="Data.List.Base.html#11652" class="Function">spanᵇ</a> <a id="11704" href="Data.List.Base.html#11704" class="Bound">p</a> <a id="11706" class="Symbol">=</a> <a id="11708" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11713" class="Symbol">(</a><a id="11714" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="11717" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11719" href="Data.List.Base.html#11704" class="Bound">p</a><a id="11720" class="Symbol">)</a>

<a id="break"></a><a id="11723" href="Data.List.Base.html#11723" class="Function">break</a> <a id="11729" class="Symbol">:</a> <a id="11731" class="Symbol">∀</a> <a id="11733" class="Symbol">{</a><a id="11734" href="Data.List.Base.html#11734" class="Bound">P</a> <a id="11736" class="Symbol">:</a> <a id="11738" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11743" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11745" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="11746" class="Symbol">}</a> <a id="11748" class="Symbol">→</a> <a id="11750" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="11760" href="Data.List.Base.html#11734" class="Bound">P</a> <a id="11762" class="Symbol">→</a> <a id="11764" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11769" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11771" class="Symbol">→</a> <a id="11773" class="Symbol">(</a><a id="11774" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11779" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11781" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11783" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11788" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="11789" class="Symbol">)</a>
<a id="11791" href="Data.List.Base.html#11723" class="Function">break</a> <a id="11797" href="Data.List.Base.html#11797" class="Bound">P?</a> <a id="11800" class="Symbol">=</a> <a id="11802" href="Data.List.Base.html#11447" class="Function">span</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="11811" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11813" href="Data.List.Base.html#11797" class="Bound">P?</a><a id="11815" class="Symbol">)</a>

<a id="breakᵇ"></a><a id="11818" href="Data.List.Base.html#11818" class="Function">breakᵇ</a> <a id="11825" class="Symbol">:</a> <a id="11827" class="Symbol">(</a><a id="11828" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11830" class="Symbol">→</a> <a id="11832" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11836" class="Symbol">)</a> <a id="11838" class="Symbol">→</a> <a id="11840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11845" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11854" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="11856" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11858" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11863" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="11865" href="Data.List.Base.html#11818" class="Function">breakᵇ</a> <a id="11872" href="Data.List.Base.html#11872" class="Bound">p</a> <a id="11874" class="Symbol">=</a> <a id="11876" href="Data.List.Base.html#11723" class="Function">break</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="11886" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11888" href="Data.List.Base.html#11872" class="Bound">p</a><a id="11889" class="Symbol">)</a>

<a id="11892" class="Comment">-- The predicate `P` represents the notion of newline character for the</a>
<a id="11964" class="Comment">-- type `A`. It is used to split the input list into a list of lines.</a>
<a id="12034" class="Comment">-- Some lines may be empty if the input contains at least two</a>
<a id="12096" class="Comment">-- consecutive newline characters.</a>
<a id="linesBy"></a><a id="12131" href="Data.List.Base.html#12131" class="Function">linesBy</a> <a id="12139" class="Symbol">:</a> <a id="12141" class="Symbol">∀</a> <a id="12143" class="Symbol">{</a><a id="12144" href="Data.List.Base.html#12144" class="Bound">P</a> <a id="12146" class="Symbol">:</a> <a id="12148" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="12153" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12155" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="12156" class="Symbol">}</a> <a id="12158" class="Symbol">→</a> <a id="12160" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="12170" href="Data.List.Base.html#12144" class="Bound">P</a> <a id="12172" class="Symbol">→</a> <a id="12174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12179" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12181" class="Symbol">→</a> <a id="12183" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12188" class="Symbol">(</a><a id="12189" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12194" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="12195" class="Symbol">)</a>
<a id="12197" href="Data.List.Base.html#12131" class="Function">linesBy</a> <a id="12205" class="Symbol">{</a><a id="12206" class="Argument">A</a> <a id="12208" class="Symbol">=</a> <a id="12210" href="Data.List.Base.html#12210" class="Bound">A</a><a id="12211" class="Symbol">}</a> <a id="12213" href="Data.List.Base.html#12213" class="Bound">P?</a> <a id="12216" class="Symbol">=</a> <a id="12218" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12221" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12229" class="Keyword">where</a>

  <a id="12238" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12241" class="Symbol">:</a> <a id="12243" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="12249" class="Symbol">(</a><a id="12250" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12255" href="Data.List.Base.html#12210" class="Bound">A</a><a id="12256" class="Symbol">)</a> <a id="12258" class="Symbol">→</a> <a id="12260" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12265" href="Data.List.Base.html#12210" class="Bound">A</a> <a id="12267" class="Symbol">→</a> <a id="12269" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12274" class="Symbol">(</a><a id="12275" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12280" href="Data.List.Base.html#12210" class="Bound">A</a><a id="12281" class="Symbol">)</a>
  <a id="12285" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12288" href="Data.List.Base.html#12288" class="Bound">acc</a> <a id="12292" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12301" class="Symbol">=</a> <a id="12303" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Data.List.Base.html#5244" class="Function Operator">[_]</a> <a id="12315" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="12318" href="Data.List.Base.html#7419" class="Function">reverse</a><a id="12325" class="Symbol">)</a> <a id="12327" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12330" href="Data.List.Base.html#12288" class="Bound">acc</a>
  <a id="12336" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12339" href="Data.List.Base.html#12339" class="Bound">acc</a> <a id="12343" class="Symbol">(</a><a id="12344" href="Data.List.Base.html#12344" class="Bound">c</a> <a id="12346" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12348" href="Data.List.Base.html#12348" class="Bound">cs</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Keyword">with</a> <a id="12357" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="12362" class="Symbol">(</a><a id="12363" href="Data.List.Base.html#12213" class="Bound">P?</a> <a id="12366" href="Data.List.Base.html#12344" class="Bound">c</a><a id="12367" class="Symbol">)</a>
  <a id="12371" class="Symbol">...</a> <a id="12375" class="Symbol">|</a> <a id="12377" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="12383" class="Symbol">=</a> <a id="12385" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="12393" class="Symbol">(</a><a id="12394" href="Data.Maybe.Base.html#1661" class="Function">Maybe.fromMaybe</a> <a id="12410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12413" class="Bound">acc</a><a id="12416" class="Symbol">)</a> <a id="12418" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12420" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12423" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12431" class="Bound">cs</a>
  <a id="12436" class="Symbol">...</a> <a id="12440" class="Symbol">|</a> <a id="12442" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12448" class="Symbol">=</a> <a id="12450" href="Data.List.Base.html#12238" class="Function">go</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12459" class="Symbol">(</a><a id="12460" class="Bound">c</a> <a id="12462" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12464" href="Data.Maybe.Base.html#1661" class="Function">Maybe.fromMaybe</a> <a id="12480" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12483" class="Bound">acc</a><a id="12486" class="Symbol">))</a> <a id="12489" class="Bound">cs</a>

<a id="linesByᵇ"></a><a id="12493" href="Data.List.Base.html#12493" class="Function">linesByᵇ</a> <a id="12502" class="Symbol">:</a> <a id="12504" class="Symbol">(</a><a id="12505" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12507" class="Symbol">→</a> <a id="12509" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12513" class="Symbol">)</a> <a id="12515" class="Symbol">→</a> <a id="12517" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12522" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12524" class="Symbol">→</a> <a id="12526" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12531" class="Symbol">(</a><a id="12532" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12537" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="12538" class="Symbol">)</a>
<a id="12540" href="Data.List.Base.html#12493" class="Function">linesByᵇ</a> <a id="12549" href="Data.List.Base.html#12549" class="Bound">p</a> <a id="12551" class="Symbol">=</a> <a id="12553" href="Data.List.Base.html#12131" class="Function">linesBy</a> <a id="12561" class="Symbol">(</a><a id="12562" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="12565" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12567" href="Data.List.Base.html#12549" class="Bound">p</a><a id="12568" class="Symbol">)</a>

<a id="12571" class="Comment">-- The predicate `P` represents the notion of space character for the</a>
<a id="12641" class="Comment">-- type `A`. It is used to split the input list into a list of words.</a>
<a id="12711" class="Comment">-- All the words are non empty and the output does not contain any space</a>
<a id="12784" class="Comment">-- characters.</a>
<a id="wordsBy"></a><a id="12799" href="Data.List.Base.html#12799" class="Function">wordsBy</a> <a id="12807" class="Symbol">:</a> <a id="12809" class="Symbol">∀</a> <a id="12811" class="Symbol">{</a><a id="12812" href="Data.List.Base.html#12812" class="Bound">P</a> <a id="12814" class="Symbol">:</a> <a id="12816" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="12821" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12823" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="12824" class="Symbol">}</a> <a id="12826" class="Symbol">→</a> <a id="12828" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="12838" href="Data.List.Base.html#12812" class="Bound">P</a> <a id="12840" class="Symbol">→</a> <a id="12842" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12847" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="12849" class="Symbol">→</a> <a id="12851" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12856" class="Symbol">(</a><a id="12857" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12862" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="12863" class="Symbol">)</a>
<a id="12865" href="Data.List.Base.html#12799" class="Function">wordsBy</a> <a id="12873" class="Symbol">{</a><a id="12874" class="Argument">A</a> <a id="12876" class="Symbol">=</a> <a id="12878" href="Data.List.Base.html#12878" class="Bound">A</a><a id="12879" class="Symbol">}</a> <a id="12881" href="Data.List.Base.html#12881" class="Bound">P?</a> <a id="12884" class="Symbol">=</a> <a id="12886" href="Data.List.Base.html#13003" class="Function">go</a> <a id="12889" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12892" class="Keyword">where</a>

  <a id="12901" href="Data.List.Base.html#12901" class="Function">cons</a> <a id="12906" class="Symbol">:</a> <a id="12908" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12913" href="Data.List.Base.html#12878" class="Bound">A</a> <a id="12915" class="Symbol">→</a> <a id="12917" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12922" class="Symbol">(</a><a id="12923" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12928" href="Data.List.Base.html#12878" class="Bound">A</a><a id="12929" class="Symbol">)</a> <a id="12931" class="Symbol">→</a> <a id="12933" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12938" class="Symbol">(</a><a id="12939" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12944" href="Data.List.Base.html#12878" class="Bound">A</a><a id="12945" class="Symbol">)</a>
  <a id="12949" href="Data.List.Base.html#12901" class="Function">cons</a> <a id="12954" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12957" href="Data.List.Base.html#12957" class="Bound">ass</a> <a id="12961" class="Symbol">=</a> <a id="12963" href="Data.List.Base.html#12957" class="Bound">ass</a>
  <a id="12969" href="Data.List.Base.html#12901" class="CatchallClause Function">cons</a><a id="12973" class="CatchallClause"> </a><a id="12974" href="Data.List.Base.html#12974" class="CatchallClause Bound">as</a><a id="12976" class="CatchallClause"> </a><a id="12977" href="Data.List.Base.html#12977" class="CatchallClause Bound">ass</a> <a id="12981" class="Symbol">=</a> <a id="12983" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="12991" href="Data.List.Base.html#12974" class="Bound">as</a> <a id="12994" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12996" href="Data.List.Base.html#12977" class="Bound">ass</a>

  <a id="13003" href="Data.List.Base.html#13003" class="Function">go</a> <a id="13006" class="Symbol">:</a> <a id="13008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13013" href="Data.List.Base.html#12878" class="Bound">A</a> <a id="13015" class="Symbol">→</a> <a id="13017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13022" href="Data.List.Base.html#12878" class="Bound">A</a> <a id="13024" class="Symbol">→</a> <a id="13026" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13031" class="Symbol">(</a><a id="13032" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13037" href="Data.List.Base.html#12878" class="Bound">A</a><a id="13038" class="Symbol">)</a>
  <a id="13042" href="Data.List.Base.html#13003" class="Function">go</a> <a id="13045" href="Data.List.Base.html#13045" class="Bound">acc</a> <a id="13049" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13058" class="Symbol">=</a> <a id="13060" href="Data.List.Base.html#12901" class="Function">cons</a> <a id="13065" href="Data.List.Base.html#13045" class="Bound">acc</a> <a id="13069" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="13074" href="Data.List.Base.html#13003" class="Function">go</a> <a id="13077" href="Data.List.Base.html#13077" class="Bound">acc</a> <a id="13081" class="Symbol">(</a><a id="13082" href="Data.List.Base.html#13082" class="Bound">c</a> <a id="13084" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13086" href="Data.List.Base.html#13086" class="Bound">cs</a><a id="13088" class="Symbol">)</a> <a id="13090" class="Keyword">with</a> <a id="13095" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="13100" class="Symbol">(</a><a id="13101" href="Data.List.Base.html#12881" class="Bound">P?</a> <a id="13104" href="Data.List.Base.html#13082" class="Bound">c</a><a id="13105" class="Symbol">)</a>
  <a id="13109" class="Symbol">...</a> <a id="13113" class="Symbol">|</a> <a id="13115" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13121" class="Symbol">=</a> <a id="13123" href="Data.List.Base.html#12901" class="Function">cons</a> <a id="13128" class="Bound">acc</a> <a id="13132" class="Symbol">(</a><a id="13133" href="Data.List.Base.html#13003" class="Function">go</a> <a id="13136" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13139" class="Bound">cs</a><a id="13141" class="Symbol">)</a>
  <a id="13145" class="Symbol">...</a> <a id="13149" class="Symbol">|</a> <a id="13151" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13157" class="Symbol">=</a> <a id="13159" href="Data.List.Base.html#13003" class="Function">go</a> <a id="13162" class="Symbol">(</a><a id="13163" class="Bound">c</a> <a id="13165" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13167" class="Bound">acc</a><a id="13170" class="Symbol">)</a> <a id="13172" class="Bound">cs</a>

<a id="wordsByᵇ"></a><a id="13176" href="Data.List.Base.html#13176" class="Function">wordsByᵇ</a> <a id="13185" class="Symbol">:</a> <a id="13187" class="Symbol">(</a><a id="13188" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13190" class="Symbol">→</a> <a id="13192" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13196" class="Symbol">)</a> <a id="13198" class="Symbol">→</a> <a id="13200" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13205" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13207" class="Symbol">→</a> <a id="13209" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13214" class="Symbol">(</a><a id="13215" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13220" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="13221" class="Symbol">)</a>
<a id="13223" href="Data.List.Base.html#13176" class="Function">wordsByᵇ</a> <a id="13232" href="Data.List.Base.html#13232" class="Bound">p</a> <a id="13234" class="Symbol">=</a> <a id="13236" href="Data.List.Base.html#12799" class="Function">wordsBy</a> <a id="13244" class="Symbol">(</a><a id="13245" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="13248" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13250" href="Data.List.Base.html#13232" class="Bound">p</a><a id="13251" class="Symbol">)</a>

<a id="derun"></a><a id="13254" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13260" class="Symbol">:</a> <a id="13262" class="Symbol">∀</a> <a id="13264" class="Symbol">{</a><a id="13265" href="Data.List.Base.html#13265" class="Bound">R</a> <a id="13267" class="Symbol">:</a> <a id="13269" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13273" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13275" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="13276" class="Symbol">}</a> <a id="13278" class="Symbol">→</a> <a id="13280" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="13292" href="Data.List.Base.html#13265" class="Bound">R</a> <a id="13294" class="Symbol">→</a> <a id="13296" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13301" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13303" class="Symbol">→</a> <a id="13305" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13310" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="13312" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13318" href="Data.List.Base.html#13318" class="Bound">R?</a> <a id="13321" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13329" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13335" href="Data.List.Base.html#13335" class="Bound">R?</a> <a id="13338" class="Symbol">(</a><a id="13339" href="Data.List.Base.html#13339" class="Bound">x</a> <a id="13341" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13343" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="13345" class="Symbol">)</a> <a id="13347" class="Symbol">=</a> <a id="13349" href="Data.List.Base.html#13339" class="Bound">x</a> <a id="13351" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13353" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13356" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13362" href="Data.List.Base.html#13362" class="Bound">R?</a> <a id="13365" class="Symbol">(</a><a id="13366" href="Data.List.Base.html#13366" class="Bound">x</a> <a id="13368" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13370" href="Data.List.Base.html#13370" class="Bound">xs</a><a id="13372" class="Symbol">@(</a><a id="13374" href="Data.List.Base.html#13374" class="Bound">y</a> <a id="13376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13378" class="Symbol">_))</a> <a id="13382" class="Keyword">with</a> <a id="13387" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Data.List.Base.html#13362" class="Bound">R?</a> <a id="13396" href="Data.List.Base.html#13366" class="Bound">x</a> <a id="13398" href="Data.List.Base.html#13374" class="Bound">y</a><a id="13399" class="Symbol">)</a> <a id="13401" class="Symbol">|</a> <a id="13403" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13409" href="Data.List.Base.html#13362" class="Bound">R?</a> <a id="13412" href="Data.List.Base.html#13370" class="Bound">xs</a>
<a id="13415" class="Symbol">...</a> <a id="13419" class="Symbol">|</a> <a id="13421" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13427" class="Symbol">|</a> <a id="13429" href="Data.List.Base.html#13429" class="Bound">ys</a> <a id="13432" class="Symbol">=</a> <a id="13434" href="Data.List.Base.html#13429" class="Bound">ys</a>
<a id="13437" class="Symbol">...</a> <a id="13441" class="Symbol">|</a> <a id="13443" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13449" class="Symbol">|</a> <a id="13451" href="Data.List.Base.html#13451" class="Bound">ys</a> <a id="13454" class="Symbol">=</a> <a id="13456" class="Bound">x</a> <a id="13458" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13460" href="Data.List.Base.html#13451" class="Bound">ys</a>

<a id="derunᵇ"></a><a id="13464" href="Data.List.Base.html#13464" class="Function">derunᵇ</a> <a id="13471" class="Symbol">:</a> <a id="13473" class="Symbol">(</a><a id="13474" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13476" class="Symbol">→</a> <a id="13478" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13480" class="Symbol">→</a> <a id="13482" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13486" class="Symbol">)</a> <a id="13488" class="Symbol">→</a> <a id="13490" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13495" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13497" class="Symbol">→</a> <a id="13499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13504" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="13506" href="Data.List.Base.html#13464" class="Function">derunᵇ</a> <a id="13513" href="Data.List.Base.html#13513" class="Bound">r</a> <a id="13515" class="Symbol">=</a> <a id="13517" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13523" class="Symbol">(</a><a id="13524" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="13527" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="13530" href="Data.List.Base.html#13513" class="Bound">r</a><a id="13531" class="Symbol">)</a>

<a id="deduplicate"></a><a id="13534" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13546" class="Symbol">:</a> <a id="13548" class="Symbol">∀</a> <a id="13550" class="Symbol">{</a><a id="13551" href="Data.List.Base.html#13551" class="Bound">R</a> <a id="13553" class="Symbol">:</a> <a id="13555" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13559" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13561" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="13562" class="Symbol">}</a> <a id="13564" class="Symbol">→</a> <a id="13566" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="13578" href="Data.List.Base.html#13551" class="Bound">R</a> <a id="13580" class="Symbol">→</a> <a id="13582" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13587" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13589" class="Symbol">→</a> <a id="13591" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13596" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="13598" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13610" href="Data.List.Base.html#13610" class="Bound">R?</a> <a id="13613" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13616" class="Symbol">=</a> <a id="13618" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13621" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13633" href="Data.List.Base.html#13633" class="Bound">R?</a> <a id="13636" class="Symbol">(</a><a id="13637" href="Data.List.Base.html#13637" class="Bound">x</a> <a id="13639" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13641" href="Data.List.Base.html#13641" class="Bound">xs</a><a id="13643" class="Symbol">)</a> <a id="13645" class="Symbol">=</a> <a id="13647" href="Data.List.Base.html#13637" class="Bound">x</a> <a id="13649" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13651" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="13658" class="Symbol">(</a><a id="13659" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="13662" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13664" href="Data.List.Base.html#13633" class="Bound">R?</a> <a id="13667" href="Data.List.Base.html#13637" class="Bound">x</a><a id="13668" class="Symbol">)</a> <a id="13670" class="Symbol">(</a><a id="13671" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13683" href="Data.List.Base.html#13633" class="Bound">R?</a> <a id="13686" href="Data.List.Base.html#13641" class="Bound">xs</a><a id="13688" class="Symbol">)</a>

<a id="deduplicateᵇ"></a><a id="13691" href="Data.List.Base.html#13691" class="Function">deduplicateᵇ</a> <a id="13704" class="Symbol">:</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13709" class="Symbol">→</a> <a id="13711" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13713" class="Symbol">→</a> <a id="13715" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13719" class="Symbol">)</a> <a id="13721" class="Symbol">→</a> <a id="13723" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13728" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13730" class="Symbol">→</a> <a id="13732" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13737" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="13739" href="Data.List.Base.html#13691" class="Function">deduplicateᵇ</a> <a id="13752" href="Data.List.Base.html#13752" class="Bound">r</a> <a id="13754" class="Symbol">=</a> <a id="13756" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13768" class="Symbol">(</a><a id="13769" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="13772" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="13775" href="Data.List.Base.html#13752" class="Bound">r</a><a id="13776" class="Symbol">)</a>

<a id="13779" class="Comment">-- Finds the first element satisfying the boolean predicate</a>
<a id="find"></a><a id="13839" href="Data.List.Base.html#13839" class="Function">find</a> <a id="13844" class="Symbol">:</a> <a id="13846" class="Symbol">∀</a> <a id="13848" class="Symbol">{</a><a id="13849" href="Data.List.Base.html#13849" class="Bound">P</a> <a id="13851" class="Symbol">:</a> <a id="13853" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="13858" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13860" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="13861" class="Symbol">}</a> <a id="13863" class="Symbol">→</a> <a id="13865" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="13875" href="Data.List.Base.html#13849" class="Bound">P</a> <a id="13877" class="Symbol">→</a> <a id="13879" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13884" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13886" class="Symbol">→</a> <a id="13888" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13894" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="13896" href="Data.List.Base.html#13839" class="Function">find</a> <a id="13901" href="Data.List.Base.html#13901" class="Bound">P?</a> <a id="13904" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13913" class="Symbol">=</a> <a id="13915" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13923" href="Data.List.Base.html#13839" class="Function">find</a> <a id="13928" href="Data.List.Base.html#13928" class="Bound">P?</a> <a id="13931" class="Symbol">(</a><a id="13932" href="Data.List.Base.html#13932" class="Bound">x</a> <a id="13934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13936" href="Data.List.Base.html#13936" class="Bound">xs</a><a id="13938" class="Symbol">)</a> <a id="13940" class="Symbol">=</a> <a id="13942" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="13945" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="13950" class="Symbol">(</a><a id="13951" href="Data.List.Base.html#13928" class="Bound">P?</a> <a id="13954" href="Data.List.Base.html#13932" class="Bound">x</a><a id="13955" class="Symbol">)</a> <a id="13957" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="13962" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13967" href="Data.List.Base.html#13932" class="Bound">x</a> <a id="13969" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="13974" href="Data.List.Base.html#13839" class="Function">find</a> <a id="13979" href="Data.List.Base.html#13928" class="Bound">P?</a> <a id="13982" href="Data.List.Base.html#13936" class="Bound">xs</a>

<a id="findᵇ"></a><a id="13986" href="Data.List.Base.html#13986" class="Function">findᵇ</a> <a id="13992" class="Symbol">:</a> <a id="13994" class="Symbol">(</a><a id="13995" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="13997" class="Symbol">→</a> <a id="13999" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14003" class="Symbol">)</a> <a id="14005" class="Symbol">→</a> <a id="14007" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14012" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="14014" class="Symbol">→</a> <a id="14016" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14022" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="14024" href="Data.List.Base.html#13986" class="Function">findᵇ</a> <a id="14030" href="Data.List.Base.html#14030" class="Bound">p</a> <a id="14032" class="Symbol">=</a> <a id="14034" href="Data.List.Base.html#13839" class="Function">find</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="14043" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14045" href="Data.List.Base.html#14030" class="Bound">p</a><a id="14046" class="Symbol">)</a>

<a id="14049" class="Comment">-- Finds the index of the first element satisfying the boolean predicate</a>
<a id="findIndex"></a><a id="14122" href="Data.List.Base.html#14122" class="Function">findIndex</a> <a id="14132" class="Symbol">:</a> <a id="14134" class="Symbol">∀</a> <a id="14136" class="Symbol">{</a><a id="14137" href="Data.List.Base.html#14137" class="Bound">P</a> <a id="14139" class="Symbol">:</a> <a id="14141" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="14146" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="14148" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="14149" class="Symbol">}</a> <a id="14151" class="Symbol">→</a> <a id="14153" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="14163" href="Data.List.Base.html#14137" class="Bound">P</a> <a id="14165" class="Symbol">→</a> <a id="14167" class="Symbol">(</a><a id="14168" href="Data.List.Base.html#14168" class="Bound">xs</a> <a id="14171" class="Symbol">:</a> <a id="14173" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14178" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="14179" class="Symbol">)</a> <a id="14181" class="Symbol">→</a> <a id="14183" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14189" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14191" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14195" class="Symbol">(</a><a id="14196" href="Data.List.Base.html#5083" class="Function">length</a> <a id="14203" href="Data.List.Base.html#14168" class="Bound">xs</a><a id="14205" class="Symbol">)</a>
<a id="14207" href="Data.List.Base.html#14122" class="Function">findIndex</a> <a id="14217" href="Data.List.Base.html#14217" class="Bound">P?</a> <a id="14220" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14223" class="Symbol">=</a> <a id="14225" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="14233" href="Data.List.Base.html#14122" class="Function">findIndex</a> <a id="14243" href="Data.List.Base.html#14243" class="Bound">P?</a> <a id="14246" class="Symbol">(</a><a id="14247" href="Data.List.Base.html#14247" class="Bound">x</a> <a id="14249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14251" href="Data.List.Base.html#14251" class="Bound">xs</a><a id="14253" class="Symbol">)</a> <a id="14255" class="Symbol">=</a> <a id="14257" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="14260" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="14265" class="Symbol">(</a><a id="14266" href="Data.List.Base.html#14243" class="Bound">P?</a> <a id="14269" href="Data.List.Base.html#14247" class="Bound">x</a><a id="14270" class="Symbol">)</a>
  <a id="14274" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="14279" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="14284" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
  <a id="14291" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="14296" href="Data.Maybe.Base.html#2049" class="Function">Maybe.map</a> <a id="14306" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14310" class="Symbol">(</a><a id="14311" href="Data.List.Base.html#14122" class="Function">findIndex</a> <a id="14321" href="Data.List.Base.html#14243" class="Bound">P?</a> <a id="14324" href="Data.List.Base.html#14251" class="Bound">xs</a><a id="14326" class="Symbol">)</a>

<a id="findIndexᵇ"></a><a id="14329" href="Data.List.Base.html#14329" class="Function">findIndexᵇ</a> <a id="14340" class="Symbol">:</a> <a id="14342" class="Symbol">(</a><a id="14343" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="14345" class="Symbol">→</a> <a id="14347" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14351" class="Symbol">)</a> <a id="14353" class="Symbol">→</a> <a id="14355" class="Symbol">(</a><a id="14356" href="Data.List.Base.html#14356" class="Bound">xs</a> <a id="14359" class="Symbol">:</a> <a id="14361" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14366" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="14367" class="Symbol">)</a> <a id="14369" class="Symbol">→</a> <a id="14371" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14377" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14379" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14383" class="Symbol">(</a><a id="14384" href="Data.List.Base.html#5083" class="Function">length</a> <a id="14391" href="Data.List.Base.html#14356" class="Bound">xs</a><a id="14393" class="Symbol">)</a>
<a id="14395" href="Data.List.Base.html#14329" class="Function">findIndexᵇ</a> <a id="14406" href="Data.List.Base.html#14406" class="Bound">p</a> <a id="14408" class="Symbol">=</a> <a id="14410" href="Data.List.Base.html#14122" class="Function">findIndex</a> <a id="14420" class="Symbol">(</a><a id="14421" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="14424" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14426" href="Data.List.Base.html#14406" class="Bound">p</a><a id="14427" class="Symbol">)</a>

<a id="14430" class="Comment">-- Finds indices of all the elements satisfying the boolean predicate</a>
<a id="findIndices"></a><a id="14500" href="Data.List.Base.html#14500" class="Function">findIndices</a> <a id="14512" class="Symbol">:</a> <a id="14514" class="Symbol">∀</a> <a id="14516" class="Symbol">{</a><a id="14517" href="Data.List.Base.html#14517" class="Bound">P</a> <a id="14519" class="Symbol">:</a> <a id="14521" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="14526" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="14528" href="Data.List.Base.html#1320" class="Generalizable">p</a><a id="14529" class="Symbol">}</a> <a id="14531" class="Symbol">→</a> <a id="14533" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="14543" href="Data.List.Base.html#14517" class="Bound">P</a> <a id="14545" class="Symbol">→</a> <a id="14547" class="Symbol">(</a><a id="14548" href="Data.List.Base.html#14548" class="Bound">xs</a> <a id="14551" class="Symbol">:</a> <a id="14553" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14558" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="14559" class="Symbol">)</a> <a id="14561" class="Symbol">→</a> <a id="14563" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14568" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14570" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14574" class="Symbol">(</a><a id="14575" href="Data.List.Base.html#5083" class="Function">length</a> <a id="14582" href="Data.List.Base.html#14548" class="Bound">xs</a><a id="14584" class="Symbol">)</a>
<a id="14586" href="Data.List.Base.html#14500" class="Function">findIndices</a> <a id="14598" href="Data.List.Base.html#14598" class="Bound">P?</a> <a id="14601" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14610" class="Symbol">=</a> <a id="14612" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="14615" href="Data.List.Base.html#14500" class="Function">findIndices</a> <a id="14627" href="Data.List.Base.html#14627" class="Bound">P?</a> <a id="14630" class="Symbol">(</a><a id="14631" href="Data.List.Base.html#14631" class="Bound">x</a> <a id="14633" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14635" href="Data.List.Base.html#14635" class="Bound">xs</a><a id="14637" class="Symbol">)</a> <a id="14639" class="Symbol">=</a> <a id="14641" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="14644" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="14649" class="Symbol">(</a><a id="14650" href="Data.List.Base.html#14627" class="Bound">P?</a> <a id="14653" href="Data.List.Base.html#14631" class="Bound">x</a><a id="14654" class="Symbol">)</a>
  <a id="14658" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="14663" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="14668" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14670" href="Data.List.Base.html#14703" class="Function">indices</a>
  <a id="14680" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="14685" href="Data.List.Base.html#14703" class="Function">indices</a>
    <a id="14697" class="Keyword">where</a> <a id="14703" href="Data.List.Base.html#14703" class="Function">indices</a> <a id="14711" class="Symbol">=</a> <a id="14713" href="Data.List.Base.html#1631" class="Function">map</a> <a id="14717" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14721" class="Symbol">(</a><a id="14722" href="Data.List.Base.html#14500" class="Function">findIndices</a> <a id="14734" href="Data.List.Base.html#14627" class="Bound">P?</a> <a id="14737" href="Data.List.Base.html#14635" class="Bound">xs</a><a id="14739" class="Symbol">)</a>

<a id="findIndicesᵇ"></a><a id="14742" href="Data.List.Base.html#14742" class="Function">findIndicesᵇ</a> <a id="14755" class="Symbol">:</a> <a id="14757" class="Symbol">(</a><a id="14758" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="14760" class="Symbol">→</a> <a id="14762" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14766" class="Symbol">)</a> <a id="14768" class="Symbol">→</a> <a id="14770" class="Symbol">(</a><a id="14771" href="Data.List.Base.html#14771" class="Bound">xs</a> <a id="14774" class="Symbol">:</a> <a id="14776" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14781" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="14782" class="Symbol">)</a> <a id="14784" class="Symbol">→</a> <a id="14786" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14791" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14793" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14797" class="Symbol">(</a><a id="14798" href="Data.List.Base.html#5083" class="Function">length</a> <a id="14805" href="Data.List.Base.html#14771" class="Bound">xs</a><a id="14807" class="Symbol">)</a>
<a id="14809" href="Data.List.Base.html#14742" class="Function">findIndicesᵇ</a> <a id="14822" href="Data.List.Base.html#14822" class="Bound">p</a> <a id="14824" class="Symbol">=</a> <a id="14826" href="Data.List.Base.html#14500" class="Function">findIndices</a> <a id="14838" class="Symbol">(</a><a id="14839" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="14842" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14844" href="Data.List.Base.html#14822" class="Bound">p</a><a id="14845" class="Symbol">)</a>

<a id="14848" class="Comment">------------------------------------------------------------------------</a>
<a id="14921" class="Comment">-- Actions on single elements</a>

<a id="14952" class="Keyword">infixl</a> <a id="14959" class="Number">5</a> <a id="14961" href="Data.List.Base.html#15043" class="Function Operator">_[_]%=_</a> <a id="14969" href="Data.List.Base.html#15194" class="Function Operator">_[_]∷=_</a>

<a id="14978" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="_[_]%=_"></a><a id="15043" href="Data.List.Base.html#15043" class="Function Operator">_[_]%=_</a> <a id="15051" class="Symbol">:</a> <a id="15053" class="Symbol">(</a><a id="15054" href="Data.List.Base.html#15054" class="Bound">xs</a> <a id="15057" class="Symbol">:</a> <a id="15059" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15064" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="15065" class="Symbol">)</a> <a id="15067" class="Symbol">→</a> <a id="15069" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15073" class="Symbol">(</a><a id="15074" href="Data.List.Base.html#5083" class="Function">length</a> <a id="15081" href="Data.List.Base.html#15054" class="Bound">xs</a><a id="15083" class="Symbol">)</a> <a id="15085" class="Symbol">→</a> <a id="15087" class="Symbol">(</a><a id="15088" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15090" class="Symbol">→</a> <a id="15092" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="15093" class="Symbol">)</a> <a id="15095" class="Symbol">→</a> <a id="15097" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15102" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="15104" href="Data.List.Base.html#15104" class="Bound">xs</a> <a id="15107" href="Data.List.Base.html#15043" class="Function Operator">[</a> <a id="15109" href="Data.List.Base.html#15109" class="Bound">i</a> <a id="15111" href="Data.List.Base.html#15043" class="Function Operator">]%=</a> <a id="15115" href="Data.List.Base.html#15115" class="Bound">f</a> <a id="15117" class="Symbol">=</a> <a id="15119" href="Data.List.Base.html#5901" class="Function">updateAt</a> <a id="15128" href="Data.List.Base.html#15104" class="Bound">xs</a> <a id="15131" href="Data.List.Base.html#15109" class="Bound">i</a> <a id="15133" href="Data.List.Base.html#15115" class="Bound">f</a>

<a id="15136" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]∷=_"></a><a id="15194" href="Data.List.Base.html#15194" class="Function Operator">_[_]∷=_</a> <a id="15202" class="Symbol">:</a> <a id="15204" class="Symbol">(</a><a id="15205" href="Data.List.Base.html#15205" class="Bound">xs</a> <a id="15208" class="Symbol">:</a> <a id="15210" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15215" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="15216" class="Symbol">)</a> <a id="15218" class="Symbol">→</a> <a id="15220" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="15224" class="Symbol">(</a><a id="15225" href="Data.List.Base.html#5083" class="Function">length</a> <a id="15232" href="Data.List.Base.html#15205" class="Bound">xs</a><a id="15234" class="Symbol">)</a> <a id="15236" class="Symbol">→</a> <a id="15238" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15240" class="Symbol">→</a> <a id="15242" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15247" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="15249" href="Data.List.Base.html#15249" class="Bound">xs</a> <a id="15252" href="Data.List.Base.html#15194" class="Function Operator">[</a> <a id="15254" href="Data.List.Base.html#15254" class="Bound">k</a> <a id="15256" href="Data.List.Base.html#15194" class="Function Operator">]∷=</a> <a id="15260" href="Data.List.Base.html#15260" class="Bound">v</a> <a id="15262" class="Symbol">=</a> <a id="15264" href="Data.List.Base.html#15249" class="Bound">xs</a> <a id="15267" href="Data.List.Base.html#15043" class="Function Operator">[</a> <a id="15269" href="Data.List.Base.html#15254" class="Bound">k</a> <a id="15271" href="Data.List.Base.html#15043" class="Function Operator">]%=</a> <a id="15275" href="Function.Base.html#725" class="Function">const</a> <a id="15281" href="Data.List.Base.html#15260" class="Bound">v</a>

<a id="15284" class="Comment">------------------------------------------------------------------------</a>
<a id="15357" class="Comment">-- Conditional versions of cons and snoc</a>

<a id="15399" class="Keyword">infixr</a> <a id="15406" class="Number">5</a> <a id="15408" href="Data.List.Base.html#15413" class="Function Operator">_?∷_</a>
<a id="_?∷_"></a><a id="15413" href="Data.List.Base.html#15413" class="Function Operator">_?∷_</a> <a id="15418" class="Symbol">:</a> <a id="15420" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="15426" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15428" class="Symbol">→</a> <a id="15430" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15435" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15437" class="Symbol">→</a> <a id="15439" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15444" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="15446" href="Data.List.Base.html#15413" class="Function Operator">_?∷_</a> <a id="15451" class="Symbol">=</a> <a id="15453" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="15460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="15464" href="Function.Base.html#704" class="Function">id</a>

<a id="15468" class="Keyword">infixl</a> <a id="15475" class="Number">6</a> <a id="15477" href="Data.List.Base.html#15483" class="Function Operator">_∷ʳ?_</a>
<a id="_∷ʳ?_"></a><a id="15483" href="Data.List.Base.html#15483" class="Function Operator">_∷ʳ?_</a> <a id="15489" class="Symbol">:</a> <a id="15491" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15496" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15498" class="Symbol">→</a> <a id="15500" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="15506" href="Data.List.Base.html#1336" class="Generalizable">A</a> <a id="15508" class="Symbol">→</a> <a id="15510" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15515" href="Data.List.Base.html#1336" class="Generalizable">A</a>
<a id="15517" href="Data.List.Base.html#15517" class="Bound">xs</a> <a id="15520" href="Data.List.Base.html#15483" class="Function Operator">∷ʳ?</a> <a id="15524" href="Data.List.Base.html#15524" class="Bound">x</a> <a id="15526" class="Symbol">=</a> <a id="15528" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="15535" class="Symbol">(</a><a id="15536" href="Data.List.Base.html#15517" class="Bound">xs</a> <a id="15539" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ_</a><a id="15542" class="Symbol">)</a> <a id="15544" href="Data.List.Base.html#15517" class="Bound">xs</a> <a id="15547" href="Data.List.Base.html#15524" class="Bound">x</a>

<a id="15550" class="Comment">------------------------------------------------------------------------</a>
<a id="15623" class="Comment">-- Raw algebraic bundles</a>

<a id="15649" class="Keyword">module</a> <a id="15656" href="Data.List.Base.html#15656" class="Module">_</a> <a id="15658" class="Symbol">(</a><a id="15659" href="Data.List.Base.html#15659" class="Bound">A</a> <a id="15661" class="Symbol">:</a> <a id="15663" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15667" href="Data.List.Base.html#1314" class="Generalizable">a</a><a id="15668" class="Symbol">)</a> <a id="15670" class="Keyword">where</a>
  <a id="15678" href="Data.List.Base.html#15678" class="Function">++-rawMagma</a> <a id="15690" class="Symbol">:</a> <a id="15692" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="15701" href="Data.List.Base.html#15667" class="Bound">a</a> <a id="15703" class="Symbol">_</a>
  <a id="15707" href="Data.List.Base.html#15678" class="Function">++-rawMagma</a> <a id="15719" class="Symbol">=</a> <a id="15721" class="Keyword">record</a>
    <a id="15732" class="Symbol">{</a> <a id="15734" href="Algebra.Bundles.Raw.html#725" class="Field">Carrier</a> <a id="15742" class="Symbol">=</a> <a id="15744" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15749" href="Data.List.Base.html#15659" class="Bound">A</a>
    <a id="15755" class="Symbol">;</a> <a id="15757" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="15761" class="Symbol">=</a> <a id="15763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15771" class="Symbol">;</a> <a id="15773" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="15777" class="Symbol">=</a> <a id="15779" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
    <a id="15788" class="Symbol">}</a>

  <a id="15793" href="Data.List.Base.html#15793" class="Function">++-[]-rawMonoid</a> <a id="15809" class="Symbol">:</a> <a id="15811" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="15821" href="Data.List.Base.html#15667" class="Bound">a</a> <a id="15823" class="Symbol">_</a>
  <a id="15827" href="Data.List.Base.html#15793" class="Function">++-[]-rawMonoid</a> <a id="15843" class="Symbol">=</a> <a id="15845" class="Keyword">record</a>
    <a id="15856" class="Symbol">{</a> <a id="15858" href="Algebra.Bundles.Raw.html#1187" class="Field">Carrier</a> <a id="15866" class="Symbol">=</a> <a id="15868" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15873" href="Data.List.Base.html#15659" class="Bound">A</a>
    <a id="15879" class="Symbol">;</a> <a id="15881" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="15885" class="Symbol">=</a> <a id="15887" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15895" class="Symbol">;</a> <a id="15897" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="15901" class="Symbol">=</a> <a id="15903" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
    <a id="15912" class="Symbol">;</a> <a id="15914" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="15916" class="Symbol">=</a> <a id="15918" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="15925" class="Symbol">}</a>

<a id="15928" class="Comment">------------------------------------------------------------------------</a>
<a id="16001" class="Comment">-- DEPRECATED</a>
<a id="16015" class="Comment">------------------------------------------------------------------------</a>
<a id="16088" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="16159" class="Comment">-- not guaranteed.</a>

<a id="16179" class="Comment">-- Version 1.4</a>

<a id="16195" class="Keyword">infixl</a> <a id="16202" class="Number">5</a> <a id="16204" href="Data.List.Base.html#16210" class="Function Operator">_∷ʳ&#39;_</a>
<a id="_∷ʳ&#39;_"></a><a id="16210" href="Data.List.Base.html#16210" class="Function Operator">_∷ʳ&#39;_</a> <a id="16216" class="Symbol">:</a> <a id="16218" class="Symbol">(</a><a id="16219" href="Data.List.Base.html#16219" class="Bound">xs</a> <a id="16222" class="Symbol">:</a> <a id="16224" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16229" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="16230" class="Symbol">)</a> <a id="16232" class="Symbol">(</a><a id="16233" href="Data.List.Base.html#16233" class="Bound">x</a> <a id="16235" class="Symbol">:</a> <a id="16237" href="Data.List.Base.html#1336" class="Generalizable">A</a><a id="16238" class="Symbol">)</a> <a id="16240" class="Symbol">→</a> <a id="16242" href="Data.List.Base.html#7747" class="Datatype">InitLast</a> <a id="16251" class="Symbol">(</a><a id="16252" href="Data.List.Base.html#16219" class="Bound">xs</a> <a id="16255" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="16258" href="Data.List.Base.html#16233" class="Bound">x</a><a id="16259" class="Symbol">)</a>
<a id="16261" href="Data.List.Base.html#16210" class="Function Operator">_∷ʳ&#39;_</a> <a id="16267" class="Symbol">=</a> <a id="16269" href="Data.List.Base.html#7815" class="InductiveConstructor Operator">InitLast._∷ʳ′_</a>
<a id="16284" class="Symbol">{-#</a> <a id="16288" class="Keyword">WARNING_ON_USAGE</a> <a id="16305" class="Pragma">_∷ʳ&#39;_</a>
<a id="16311" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="16424" class="Symbol">#-}</a>

<a id="16429" class="Comment">-- Version 2.0</a>

<a id="16445" class="Keyword">infixl</a> <a id="16452" class="Number">5</a> <a id="16454" href="Data.List.Base.html#16458" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="16458" href="Data.List.Base.html#16458" class="Function Operator">_─_</a> <a id="16462" class="Symbol">=</a> <a id="16464" href="Data.List.Base.html#9290" class="Function">removeAt</a>
<a id="16473" class="Symbol">{-#</a> <a id="16477" class="Keyword">WARNING_ON_USAGE</a> <a id="16494" class="Pragma">_─_</a>
<a id="16498" class="String">&quot;Warning: _─_ was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="16566" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.List.Effectful.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Effectful</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of List</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="281" class="Keyword">where</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="315" class="Keyword">using</a> <a id="321" class="Symbol">(</a><a id="322" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="327" class="Symbol">;</a> <a id="329" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="333" class="Symbol">)</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Effect.Choice.html" class="Module">Effect.Choice</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Effect.Empty.html" class="Module">Effect.Empty</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Effect.Functor.html" class="Module">Effect.Functor</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Function.Base.html" class="Module">Function.Base</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Level.html" class="Module">Level</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="623" class="Symbol">as</a> <a id="626" class="Module">P</a>
  <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="640" class="Symbol">;</a> <a id="642" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a><a id="650" class="Symbol">;</a> <a id="652" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="656" class="Symbol">)</a>
<a id="658" class="Keyword">open</a> <a id="663" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">P.≡-Reasoning</a>

<a id="678" class="Keyword">private</a>
  <a id="688" class="Keyword">variable</a>
    <a id="701" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="715" href="Data.List.Effectful.html#715" class="Generalizable">A</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="723" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a>

<a id="726" class="Comment">------------------------------------------------------------------------</a>
<a id="799" class="Comment">-- List applicative functor</a>

<a id="functor"></a><a id="828" href="Data.List.Effectful.html#828" class="Function">functor</a> <a id="836" class="Symbol">:</a> <a id="838" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="849" class="Symbol">{</a><a id="850" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="851" class="Symbol">}</a> <a id="853" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="858" href="Data.List.Effectful.html#828" class="Function">functor</a> <a id="866" class="Symbol">=</a> <a id="868" class="Keyword">record</a> <a id="875" class="Symbol">{</a> <a id="877" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="883" class="Symbol">=</a> <a id="885" href="Data.List.Base.html#1631" class="Function">map</a> <a id="889" class="Symbol">}</a>

<a id="applicative"></a><a id="892" href="Data.List.Effectful.html#892" class="Function">applicative</a> <a id="904" class="Symbol">:</a> <a id="906" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="921" class="Symbol">{</a><a id="922" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="923" class="Symbol">}</a> <a id="925" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="930" href="Data.List.Effectful.html#892" class="Function">applicative</a> <a id="942" class="Symbol">=</a> <a id="944" class="Keyword">record</a>
  <a id="953" class="Symbol">{</a> <a id="955" href="Effect.Applicative.html#1122" class="Field">rawFunctor</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.List.Effectful.html#828" class="Function">functor</a>
  <a id="978" class="Symbol">;</a> <a id="980" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="985" class="Symbol">=</a> <a id="987" href="Data.List.Base.html#5244" class="Function Operator">[_]</a>
  <a id="993" class="Symbol">;</a> <a id="995" href="Effect.Applicative.html#1171" class="Field Operator">_&lt;*&gt;_</a>  <a id="1002" class="Symbol">=</a> <a id="1004" href="Data.List.Base.html#4667" class="Function">ap</a>
  <a id="1009" class="Symbol">}</a>

<a id="empty"></a><a id="1012" href="Data.List.Effectful.html#1012" class="Function">empty</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Effect.Empty.html#384" class="Record">RawEmpty</a> <a id="1029" class="Symbol">{</a><a id="1030" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="1031" class="Symbol">}</a> <a id="1033" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1038" href="Data.List.Effectful.html#1012" class="Function">empty</a> <a id="1044" class="Symbol">=</a> <a id="1046" class="Keyword">record</a> <a id="1053" class="Symbol">{</a> <a id="1055" href="Effect.Empty.html#451" class="Field">empty</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1066" class="Symbol">}</a>

<a id="choice"></a><a id="1069" href="Data.List.Effectful.html#1069" class="Function">choice</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="1090" class="Symbol">}</a> <a id="1092" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1097" href="Data.List.Effectful.html#1069" class="Function">choice</a> <a id="1104" class="Symbol">=</a> <a id="1106" class="Keyword">record</a> <a id="1113" class="Symbol">{</a> <a id="1115" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Data.List.Base.html#1954" class="Function Operator">_++_</a> <a id="1128" class="Symbol">}</a>

<a id="applicativeZero"></a><a id="1131" href="Data.List.Effectful.html#1131" class="Function">applicativeZero</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Effect.Applicative.html#2276" class="Record">RawApplicativeZero</a> <a id="1168" class="Symbol">{</a><a id="1169" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="1170" class="Symbol">}</a> <a id="1172" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1177" href="Data.List.Effectful.html#1131" class="Function">applicativeZero</a> <a id="1193" class="Symbol">=</a> <a id="1195" class="Keyword">record</a>
  <a id="1204" class="Symbol">{</a> <a id="1206" href="Effect.Applicative.html#2351" class="Field">rawApplicative</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Data.List.Effectful.html#892" class="Function">applicative</a>
  <a id="1237" class="Symbol">;</a> <a id="1239" href="Effect.Applicative.html#2389" class="Field">rawEmpty</a> <a id="1248" class="Symbol">=</a> <a id="1250" href="Data.List.Effectful.html#1012" class="Function">empty</a>
  <a id="1258" class="Symbol">}</a>

<a id="alternative"></a><a id="1261" href="Data.List.Effectful.html#1261" class="Function">alternative</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Effect.Applicative.html#2680" class="Record">RawAlternative</a> <a id="1290" class="Symbol">{</a><a id="1291" href="Data.List.Effectful.html#701" class="Generalizable">ℓ</a><a id="1292" class="Symbol">}</a> <a id="1294" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1299" href="Data.List.Effectful.html#1261" class="Function">alternative</a> <a id="1311" class="Symbol">=</a> <a id="1313" class="Keyword">record</a>
  <a id="1322" class="Symbol">{</a> <a id="1324" href="Effect.Applicative.html#2751" class="Field">rawApplicativeZero</a> <a id="1343" class="Symbol">=</a> <a id="1345" href="Data.List.Effectful.html#1131" class="Function">applicativeZero</a>
  <a id="1363" class="Symbol">;</a> <a id="1365" href="Effect.Applicative.html#2797" class="Field">rawChoice</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Data.List.Effectful.html#1069" class="Function">choice</a>
  <a id="1386" class="Symbol">}</a>

<a id="1389" class="Comment">------------------------------------------------------------------------</a>
<a id="1462" class="Comment">-- List monad</a>

<a id="monad"></a><a id="1477" href="Data.List.Effectful.html#1477" class="Function">monad</a> <a id="1483" class="Symbol">:</a> <a id="1485" class="Symbol">∀</a> <a id="1487" class="Symbol">{</a><a id="1488" href="Data.List.Effectful.html#1488" class="Bound">ℓ</a><a id="1489" class="Symbol">}</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Data.List.Effectful.html#1488" class="Bound">ℓ</a><a id="1504" class="Symbol">}</a> <a id="1506" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1511" href="Data.List.Effectful.html#1477" class="Function">monad</a> <a id="1517" class="Symbol">=</a> <a id="1519" class="Keyword">record</a>
  <a id="1528" class="Symbol">{</a> <a id="1530" href="Effect.Monad.html#895" class="Field">rawApplicative</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Data.List.Effectful.html#892" class="Function">applicative</a>
  <a id="1561" class="Symbol">;</a> <a id="1563" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=_</a>  <a id="1570" class="Symbol">=</a> <a id="1572" href="Function.Base.html#1638" class="Function">flip</a> <a id="1577" href="Data.List.Base.html#4594" class="Function">concatMap</a>
  <a id="1589" class="Symbol">}</a>

<a id="join"></a><a id="1592" href="Data.List.Effectful.html#1592" class="Function">join</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1604" class="Symbol">(</a><a id="1605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1610" href="Data.List.Effectful.html#715" class="Generalizable">A</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1620" href="Data.List.Effectful.html#715" class="Generalizable">A</a>
<a id="1622" href="Data.List.Effectful.html#1592" class="Function">join</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Effect.Monad.html#1565" class="Function">Join.join</a> <a id="1639" href="Data.List.Effectful.html#1477" class="Function">monad</a>

<a id="monadZero"></a><a id="1646" href="Data.List.Effectful.html#1646" class="Function">monadZero</a> <a id="1656" class="Symbol">:</a> <a id="1658" class="Symbol">∀</a> <a id="1660" class="Symbol">{</a><a id="1661" href="Data.List.Effectful.html#1661" class="Bound">ℓ</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Effect.Monad.html#2107" class="Record">RawMonadZero</a> <a id="1679" class="Symbol">{</a><a id="1680" href="Data.List.Effectful.html#1661" class="Bound">ℓ</a><a id="1681" class="Symbol">}</a> <a id="1683" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1688" href="Data.List.Effectful.html#1646" class="Function">monadZero</a> <a id="1698" class="Symbol">=</a> <a id="1700" class="Keyword">record</a>
  <a id="1709" class="Symbol">{</a> <a id="1711" href="Effect.Monad.html#2176" class="Field">rawMonad</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Data.List.Effectful.html#1477" class="Function">monad</a>
  <a id="1730" class="Symbol">;</a> <a id="1732" href="Effect.Monad.html#2202" class="Field">rawEmpty</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Data.List.Effectful.html#1012" class="Function">empty</a>
  <a id="1751" class="Symbol">}</a>

<a id="monadPlus"></a><a id="1754" href="Data.List.Effectful.html#1754" class="Function">monadPlus</a> <a id="1764" class="Symbol">:</a> <a id="1766" class="Symbol">∀</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Data.List.Effectful.html#1769" class="Bound">ℓ</a><a id="1770" class="Symbol">}</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Effect.Monad.html#2545" class="Record">RawMonadPlus</a> <a id="1787" class="Symbol">{</a><a id="1788" href="Data.List.Effectful.html#1769" class="Bound">ℓ</a><a id="1789" class="Symbol">}</a> <a id="1791" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1796" href="Data.List.Effectful.html#1754" class="Function">monadPlus</a> <a id="1806" class="Symbol">=</a> <a id="1808" class="Keyword">record</a>
  <a id="1817" class="Symbol">{</a> <a id="1819" href="Effect.Monad.html#2614" class="Field">rawMonadZero</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Data.List.Effectful.html#1646" class="Function">monadZero</a>
  <a id="1846" class="Symbol">;</a> <a id="1848" href="Effect.Monad.html#2648" class="Field">rawChoice</a>  <a id="1859" class="Symbol">=</a> <a id="1861" href="Data.List.Effectful.html#1069" class="Function">choice</a>
  <a id="1870" class="Symbol">}</a>

<a id="1873" class="Comment">------------------------------------------------------------------------</a>
<a id="1946" class="Comment">-- Get access to other monadic functions</a>

<a id="1988" class="Keyword">module</a> <a id="TraversableA"></a><a id="1995" href="Data.List.Effectful.html#1995" class="Module">TraversableA</a> <a id="2008" class="Symbol">{</a><a id="2009" href="Data.List.Effectful.html#2009" class="Bound">f</a> <a id="2011" href="Data.List.Effectful.html#2011" class="Bound">g</a> <a id="2013" href="Data.List.Effectful.html#2013" class="Bound">F</a><a id="2014" class="Symbol">}</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Data.List.Effectful.html#2017" class="Bound">App</a> <a id="2021" class="Symbol">:</a> <a id="2023" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.List.Effectful.html#2009" class="Bound">f</a><a id="2040" class="Symbol">}</a> <a id="2042" class="Symbol">{</a><a id="2043" href="Data.List.Effectful.html#2011" class="Bound">g</a><a id="2044" class="Symbol">}</a> <a id="2046" href="Data.List.Effectful.html#2013" class="Bound">F</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Keyword">where</a>

  <a id="2058" class="Keyword">open</a> <a id="2063" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="2078" href="Data.List.Effectful.html#2017" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="2085" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2095" class="Symbol">:</a> <a id="2097" class="Symbol">∀</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Data.List.Effectful.html#2100" class="Bound">A</a><a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2113" href="Data.List.Effectful.html#2100" class="Bound">A</a><a id="2114" class="Symbol">)</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2126" href="Data.List.Effectful.html#2100" class="Bound">A</a><a id="2127" class="Symbol">)</a>
  <a id="2131" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2141" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2150" class="Symbol">=</a> <a id="2152" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="2157" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2162" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2172" class="Symbol">(</a><a id="2173" href="Data.List.Effectful.html#2173" class="Bound">x</a> <a id="2175" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2177" href="Data.List.Effectful.html#2177" class="Bound">xs</a><a id="2179" class="Symbol">)</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2187" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="2191" href="Data.List.Effectful.html#2173" class="Bound">x</a> <a id="2193" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="2197" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2207" href="Data.List.Effectful.html#2177" class="Bound">xs</a>

  <a id="TraversableA.mapA"></a><a id="2213" href="Data.List.Effectful.html#2213" class="Function">mapA</a> <a id="2218" class="Symbol">:</a> <a id="2220" class="Symbol">∀</a> <a id="2222" class="Symbol">{</a><a id="2223" href="Data.List.Effectful.html#2223" class="Bound">a</a><a id="2224" class="Symbol">}</a> <a id="2226" class="Symbol">{</a><a id="2227" href="Data.List.Effectful.html#2227" class="Bound">A</a> <a id="2229" class="Symbol">:</a> <a id="2231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2235" href="Data.List.Effectful.html#2223" class="Bound">a</a><a id="2236" class="Symbol">}</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Data.List.Effectful.html#2239" class="Bound">B</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">→</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Data.List.Effectful.html#2227" class="Bound">A</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2251" href="Data.List.Effectful.html#2239" class="Bound">B</a><a id="2252" class="Symbol">)</a> <a id="2254" class="Symbol">→</a> <a id="2256" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2261" href="Data.List.Effectful.html#2227" class="Bound">A</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2273" href="Data.List.Effectful.html#2239" class="Bound">B</a><a id="2274" class="Symbol">)</a>
  <a id="2278" href="Data.List.Effectful.html#2213" class="Function">mapA</a> <a id="2283" href="Data.List.Effectful.html#2283" class="Bound">f</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2297" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2299" href="Data.List.Base.html#1631" class="Function">map</a> <a id="2303" href="Data.List.Effectful.html#2283" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2308" href="Data.List.Effectful.html#2308" class="Function">forA</a> <a id="2313" class="Symbol">:</a> <a id="2315" class="Symbol">∀</a> <a id="2317" class="Symbol">{</a><a id="2318" href="Data.List.Effectful.html#2318" class="Bound">a</a><a id="2319" class="Symbol">}</a> <a id="2321" class="Symbol">{</a><a id="2322" href="Data.List.Effectful.html#2322" class="Bound">A</a> <a id="2324" class="Symbol">:</a> <a id="2326" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2330" href="Data.List.Effectful.html#2318" class="Bound">a</a><a id="2331" class="Symbol">}</a> <a id="2333" class="Symbol">{</a><a id="2334" href="Data.List.Effectful.html#2334" class="Bound">B</a><a id="2335" class="Symbol">}</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2344" href="Data.List.Effectful.html#2322" class="Bound">A</a> <a id="2346" class="Symbol">→</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Data.List.Effectful.html#2322" class="Bound">A</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2355" href="Data.List.Effectful.html#2334" class="Bound">B</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Data.List.Effectful.html#2013" class="Bound">F</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2368" href="Data.List.Effectful.html#2334" class="Bound">B</a><a id="2369" class="Symbol">)</a>
  <a id="2373" href="Data.List.Effectful.html#2308" class="Function">forA</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Function.Base.html#1638" class="Function">flip</a> <a id="2385" href="Data.List.Effectful.html#2213" class="Function">mapA</a>

<a id="2391" class="Keyword">module</a> <a id="TraversableM"></a><a id="2398" href="Data.List.Effectful.html#2398" class="Module">TraversableM</a> <a id="2411" class="Symbol">{</a><a id="2412" href="Data.List.Effectful.html#2412" class="Bound">m</a> <a id="2414" href="Data.List.Effectful.html#2414" class="Bound">n</a> <a id="2416" href="Data.List.Effectful.html#2416" class="Bound">M</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Data.List.Effectful.html#2420" class="Bound">Mon</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Data.List.Effectful.html#2412" class="Bound">m</a><a id="2437" class="Symbol">}</a> <a id="2439" class="Symbol">{</a><a id="2440" href="Data.List.Effectful.html#2414" class="Bound">n</a><a id="2441" class="Symbol">}</a> <a id="2443" href="Data.List.Effectful.html#2416" class="Bound">M</a><a id="2444" class="Symbol">)</a> <a id="2446" class="Keyword">where</a>

  <a id="2455" class="Keyword">open</a> <a id="2460" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="2469" href="Data.List.Effectful.html#2420" class="Bound">Mon</a>

  <a id="2476" class="Keyword">open</a> <a id="2481" href="Data.List.Effectful.html#1995" class="Module">TraversableA</a> <a id="2494" href="Effect.Monad.html#895" class="Field">rawApplicative</a> <a id="2509" class="Keyword">public</a>
    <a id="2520" class="Keyword">renaming</a>
    <a id="2533" class="Symbol">(</a> <a id="2535" href="Data.List.Effectful.html#2085" class="Function">sequenceA</a> <a id="2545" class="Symbol">to</a> <a id="2548" class="Function">sequenceM</a>
    <a id="2562" class="Symbol">;</a> <a id="2564" href="Data.List.Effectful.html#2213" class="Function">mapA</a>      <a id="2574" class="Symbol">to</a> <a id="2577" class="Function">mapM</a>
    <a id="2586" class="Symbol">;</a> <a id="2588" href="Data.List.Effectful.html#2308" class="Function">forA</a>      <a id="2598" class="Symbol">to</a> <a id="2601" class="Function">forM</a>
    <a id="2610" class="Symbol">)</a>

<a id="2613" class="Comment">------------------------------------------------------------------------</a>
<a id="2686" class="Comment">-- The list monad.</a>

<a id="2706" class="Keyword">private</a>
  <a id="2716" class="Keyword">open</a> <a id="2721" class="Keyword">module</a> <a id="LMP"></a><a id="2728" href="Data.List.Effectful.html#2728" class="Module">LMP</a> <a id="2732" class="Symbol">{</a><a id="2733" href="Data.List.Effectful.html#2733" class="Bound">ℓ</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Effect.Monad.html#2545" class="Module">RawMonadPlus</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Data.List.Effectful.html#1754" class="Function">monadPlus</a> <a id="2762" class="Symbol">{</a><a id="2763" class="Argument">ℓ</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Data.List.Effectful.html#2733" class="Bound">ℓ</a><a id="2768" class="Symbol">})</a>

<a id="2772" class="Keyword">module</a> <a id="MonadProperties"></a><a id="2779" href="Data.List.Effectful.html#2779" class="Module">MonadProperties</a> <a id="2795" class="Keyword">where</a>

  <a id="MonadProperties.left-identity"></a><a id="2804" href="Data.List.Effectful.html#2804" class="Function">left-identity</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">∀</a> <a id="2822" class="Symbol">{</a><a id="2823" href="Data.List.Effectful.html#2823" class="Bound">ℓ</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">{</a><a id="2827" href="Data.List.Effectful.html#2827" class="Bound">A</a> <a id="2829" href="Data.List.Effectful.html#2829" class="Bound">B</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2837" href="Data.List.Effectful.html#2823" class="Bound">ℓ</a><a id="2838" class="Symbol">}</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Data.List.Effectful.html#2841" class="Bound">x</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Data.List.Effectful.html#2827" class="Bound">A</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Data.List.Effectful.html#2849" class="Bound">f</a> <a id="2851" class="Symbol">:</a> <a id="2853" href="Data.List.Effectful.html#2827" class="Bound">A</a> <a id="2855" class="Symbol">→</a> <a id="2857" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2862" href="Data.List.Effectful.html#2829" class="Bound">B</a><a id="2863" class="Symbol">)</a> <a id="2865" class="Symbol">→</a>
                  <a id="2885" class="Symbol">(</a><a id="2886" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="2891" href="Data.List.Effectful.html#2841" class="Bound">x</a> <a id="2893" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="2897" href="Data.List.Effectful.html#2849" class="Bound">f</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Data.List.Effectful.html#2849" class="Bound">f</a> <a id="2904" href="Data.List.Effectful.html#2841" class="Bound">x</a>
  <a id="2908" href="Data.List.Effectful.html#2804" class="Function">left-identity</a> <a id="2922" href="Data.List.Effectful.html#2922" class="Bound">x</a> <a id="2924" href="Data.List.Effectful.html#2924" class="Bound">f</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Data.List.Effectful.html#2924" class="Bound">f</a> <a id="2944" href="Data.List.Effectful.html#2922" class="Bound">x</a><a id="2945" class="Symbol">)</a>

  <a id="MonadProperties.right-identity"></a><a id="2950" href="Data.List.Effectful.html#2950" class="Function">right-identity</a> <a id="2965" class="Symbol">:</a> <a id="2967" class="Symbol">∀</a> <a id="2969" class="Symbol">{</a><a id="2970" href="Data.List.Effectful.html#2970" class="Bound">ℓ</a><a id="2971" class="Symbol">}</a> <a id="2973" class="Symbol">{</a><a id="2974" href="Data.List.Effectful.html#2974" class="Bound">A</a> <a id="2976" class="Symbol">:</a> <a id="2978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2982" href="Data.List.Effectful.html#2970" class="Bound">ℓ</a><a id="2983" class="Symbol">}</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Data.List.Effectful.html#2986" class="Bound">xs</a> <a id="2989" class="Symbol">:</a> <a id="2991" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2996" href="Data.List.Effectful.html#2974" class="Bound">A</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">→</a>
                   <a id="3020" class="Symbol">(</a><a id="3021" href="Data.List.Effectful.html#2986" class="Bound">xs</a> <a id="3024" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3028" href="Effect.Applicative.html#1152" class="Function">pure</a><a id="3032" class="Symbol">)</a> <a id="3034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3036" href="Data.List.Effectful.html#2986" class="Bound">xs</a>
  <a id="3041" href="Data.List.Effectful.html#2950" class="Function">right-identity</a> <a id="3056" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3065" class="Symbol">=</a> <a id="3067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3074" href="Data.List.Effectful.html#2950" class="Function">right-identity</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Data.List.Effectful.html#3090" class="Bound">x</a> <a id="3092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3094" href="Data.List.Effectful.html#3094" class="Bound">xs</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Data.List.Effectful.html#3090" class="Bound">x</a> <a id="3110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Data.List.Effectful.html#2950" class="Function">right-identity</a> <a id="3130" href="Data.List.Effectful.html#3094" class="Bound">xs</a><a id="3132" class="Symbol">)</a>

  <a id="MonadProperties.left-zero"></a><a id="3137" href="Data.List.Effectful.html#3137" class="Function">left-zero</a> <a id="3147" class="Symbol">:</a> <a id="3149" class="Symbol">∀</a> <a id="3151" class="Symbol">{</a><a id="3152" href="Data.List.Effectful.html#3152" class="Bound">ℓ</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Data.List.Effectful.html#3156" class="Bound">A</a> <a id="3158" href="Data.List.Effectful.html#3158" class="Bound">B</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3166" href="Data.List.Effectful.html#3152" class="Bound">ℓ</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Data.List.Effectful.html#3170" class="Bound">f</a> <a id="3172" class="Symbol">:</a> <a id="3174" href="Data.List.Effectful.html#3156" class="Bound">A</a> <a id="3176" class="Symbol">→</a> <a id="3178" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3183" href="Data.List.Effectful.html#3158" class="Bound">B</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">→</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Effect.Empty.html#513" class="Function">∅</a> <a id="3191" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3195" href="Data.List.Effectful.html#3170" class="Bound">f</a><a id="3196" class="Symbol">)</a> <a id="3198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3200" href="Effect.Empty.html#513" class="Function">∅</a>
  <a id="3204" href="Data.List.Effectful.html#3137" class="Function">left-zero</a> <a id="3214" href="Data.List.Effectful.html#3214" class="Bound">f</a> <a id="3216" class="Symbol">=</a> <a id="3218" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="MonadProperties.right-zero"></a><a id="3226" href="Data.List.Effectful.html#3226" class="Function">right-zero</a> <a id="3237" class="Symbol">:</a> <a id="3239" class="Symbol">∀</a> <a id="3241" class="Symbol">{</a><a id="3242" href="Data.List.Effectful.html#3242" class="Bound">ℓ</a><a id="3243" class="Symbol">}</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Data.List.Effectful.html#3246" class="Bound">A</a> <a id="3248" href="Data.List.Effectful.html#3248" class="Bound">B</a> <a id="3250" class="Symbol">:</a> <a id="3252" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3256" href="Data.List.Effectful.html#3242" class="Bound">ℓ</a><a id="3257" class="Symbol">}</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Data.List.Effectful.html#3260" class="Bound">xs</a> <a id="3263" class="Symbol">:</a> <a id="3265" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3270" href="Data.List.Effectful.html#3246" class="Bound">A</a><a id="3271" class="Symbol">)</a> <a id="3273" class="Symbol">→</a>
               <a id="3290" class="Symbol">(</a><a id="3291" href="Data.List.Effectful.html#3260" class="Bound">xs</a> <a id="3294" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3298" href="Function.Base.html#725" class="Function">const</a> <a id="3304" href="Effect.Empty.html#513" class="Function">∅</a><a id="3305" class="Symbol">)</a> <a id="3307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3309" href="Effect.Empty.html#513" class="Function">∅</a> <a id="3311" class="Symbol">{</a><a id="3312" class="Argument">A</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Data.List.Effectful.html#3248" class="Bound">B</a><a id="3317" class="Symbol">}</a>
  <a id="3321" href="Data.List.Effectful.html#3226" class="Function">right-zero</a> <a id="3332" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3341" class="Symbol">=</a> <a id="3343" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3350" href="Data.List.Effectful.html#3226" class="Function">right-zero</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Data.List.Effectful.html#3362" class="Bound">x</a> <a id="3364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3366" href="Data.List.Effectful.html#3366" class="Bound">xs</a><a id="3368" class="Symbol">)</a> <a id="3370" class="Symbol">=</a> <a id="3372" href="Data.List.Effectful.html#3226" class="Function">right-zero</a> <a id="3383" href="Data.List.Effectful.html#3366" class="Bound">xs</a>

  <a id="3389" class="Keyword">private</a>

    <a id="MonadProperties.not-left-distributive"></a><a id="3402" href="Data.List.Effectful.html#3402" class="Function">not-left-distributive</a> <a id="3424" class="Symbol">:</a>
      <a id="3432" class="Keyword">let</a> <a id="3436" href="Data.List.Effectful.html#3436" class="Bound">xs</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3446" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3448" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3454" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3458" class="Symbol">;</a> <a id="3460" href="Data.List.Effectful.html#3460" class="Bound">f</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Effect.Applicative.html#1152" class="Function">pure</a><a id="3468" class="Symbol">;</a> <a id="3470" href="Data.List.Effectful.html#3470" class="Bound">g</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="3479" class="Keyword">in</a>
      <a id="3488" class="Symbol">(</a><a id="3489" href="Data.List.Effectful.html#3436" class="Bound">xs</a> <a id="3492" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3496" class="Symbol">λ</a> <a id="3498" href="Data.List.Effectful.html#3498" class="Bound">x</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Data.List.Effectful.html#3460" class="Bound">f</a> <a id="3504" href="Data.List.Effectful.html#3498" class="Bound">x</a> <a id="3506" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3508" href="Data.List.Effectful.html#3470" class="Bound">g</a> <a id="3510" href="Data.List.Effectful.html#3498" class="Bound">x</a><a id="3511" class="Symbol">)</a> <a id="3513" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3515" class="Symbol">((</a><a id="3517" href="Data.List.Effectful.html#3436" class="Bound">xs</a> <a id="3520" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3524" href="Data.List.Effectful.html#3460" class="Bound">f</a><a id="3525" class="Symbol">)</a> <a id="3527" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Data.List.Effectful.html#3436" class="Bound">xs</a> <a id="3533" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3537" href="Data.List.Effectful.html#3470" class="Bound">g</a><a id="3538" class="Symbol">))</a>
    <a id="3545" href="Data.List.Effectful.html#3402" class="Function">not-left-distributive</a> <a id="3567" class="Symbol">()</a>

  <a id="MonadProperties.right-distributive"></a><a id="3573" href="Data.List.Effectful.html#3573" class="Function">right-distributive</a> <a id="3592" class="Symbol">:</a> <a id="3594" class="Symbol">∀</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Data.List.Effectful.html#3597" class="Bound">ℓ</a><a id="3598" class="Symbol">}</a> <a id="3600" class="Symbol">{</a><a id="3601" href="Data.List.Effectful.html#3601" class="Bound">A</a> <a id="3603" href="Data.List.Effectful.html#3603" class="Bound">B</a> <a id="3605" class="Symbol">:</a> <a id="3607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3611" href="Data.List.Effectful.html#3597" class="Bound">ℓ</a><a id="3612" class="Symbol">}</a>
                       <a id="3637" class="Symbol">(</a><a id="3638" href="Data.List.Effectful.html#3638" class="Bound">xs</a> <a id="3641" href="Data.List.Effectful.html#3641" class="Bound">ys</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3651" href="Data.List.Effectful.html#3601" class="Bound">A</a><a id="3652" class="Symbol">)</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Data.List.Effectful.html#3655" class="Bound">f</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Data.List.Effectful.html#3601" class="Bound">A</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3668" href="Data.List.Effectful.html#3603" class="Bound">B</a><a id="3669" class="Symbol">)</a> <a id="3671" class="Symbol">→</a>
                       <a id="3696" class="Symbol">(</a><a id="3697" href="Data.List.Effectful.html#3638" class="Bound">xs</a> <a id="3700" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3702" href="Data.List.Effectful.html#3641" class="Bound">ys</a> <a id="3705" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3709" href="Data.List.Effectful.html#3655" class="Bound">f</a><a id="3710" class="Symbol">)</a> <a id="3712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3714" class="Symbol">((</a><a id="3716" href="Data.List.Effectful.html#3638" class="Bound">xs</a> <a id="3719" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3723" href="Data.List.Effectful.html#3655" class="Bound">f</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Data.List.Effectful.html#3641" class="Bound">ys</a> <a id="3732" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3736" href="Data.List.Effectful.html#3655" class="Bound">f</a><a id="3737" class="Symbol">))</a>
  <a id="3742" href="Data.List.Effectful.html#3573" class="Function">right-distributive</a> <a id="3761" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3770" href="Data.List.Effectful.html#3770" class="Bound">ys</a> <a id="3773" href="Data.List.Effectful.html#3773" class="Bound">f</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3784" href="Data.List.Effectful.html#3573" class="Function">right-distributive</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Data.List.Effectful.html#3804" class="Bound">x</a> <a id="3806" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3808" href="Data.List.Effectful.html#3808" class="Bound">xs</a><a id="3810" class="Symbol">)</a> <a id="3812" href="Data.List.Effectful.html#3812" class="Bound">ys</a> <a id="3815" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3829" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3831" href="Data.List.Effectful.html#3804" class="Bound">x</a> <a id="3833" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Data.List.Effectful.html#3808" class="Bound">xs</a> <a id="3839" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3841" href="Data.List.Effectful.html#3812" class="Bound">ys</a> <a id="3844" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3848" href="Data.List.Effectful.html#3815" class="Bound">f</a><a id="3849" class="Symbol">)</a>              <a id="3864" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3867" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3877" href="Data.List.Effectful.html#3804" class="Bound">x</a> <a id="3879" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3885" href="Data.List.Effectful.html#3573" class="Function">right-distributive</a> <a id="3904" href="Data.List.Effectful.html#3808" class="Bound">xs</a> <a id="3907" href="Data.List.Effectful.html#3812" class="Bound">ys</a> <a id="3910" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3912" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="3918" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3920" href="Data.List.Effectful.html#3804" class="Bound">x</a> <a id="3922" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3924" class="Symbol">((</a><a id="3926" href="Data.List.Effectful.html#3808" class="Bound">xs</a> <a id="3929" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3933" href="Data.List.Effectful.html#3815" class="Bound">f</a><a id="3934" class="Symbol">)</a> <a id="3936" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Data.List.Effectful.html#3812" class="Bound">ys</a> <a id="3942" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="3946" href="Data.List.Effectful.html#3815" class="Bound">f</a><a id="3947" class="Symbol">))</a>    <a id="3953" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3956" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3962" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3964" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3976" href="Data.List.Effectful.html#3804" class="Bound">x</a><a id="3977" class="Symbol">)</a> <a id="3979" class="Symbol">_</a> <a id="3981" class="Symbol">_</a> <a id="3983" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="3989" class="Symbol">((</a><a id="3991" href="Data.List.Effectful.html#3815" class="Bound">f</a> <a id="3993" href="Data.List.Effectful.html#3804" class="Bound">x</a> <a id="3995" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Data.List.Effectful.html#3808" class="Bound">xs</a> <a id="4001" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4005" href="Data.List.Effectful.html#3815" class="Bound">f</a><a id="4006" class="Symbol">))</a> <a id="4009" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Data.List.Effectful.html#3812" class="Bound">ys</a> <a id="4015" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4019" href="Data.List.Effectful.html#3815" class="Bound">f</a><a id="4020" class="Symbol">))</a>  <a id="4024" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="MonadProperties.associative"></a><a id="4029" href="Data.List.Effectful.html#4029" class="Function">associative</a> <a id="4041" class="Symbol">:</a> <a id="4043" class="Symbol">∀</a> <a id="4045" class="Symbol">{</a><a id="4046" href="Data.List.Effectful.html#4046" class="Bound">ℓ</a><a id="4047" class="Symbol">}</a> <a id="4049" class="Symbol">{</a><a id="4050" href="Data.List.Effectful.html#4050" class="Bound">A</a> <a id="4052" href="Data.List.Effectful.html#4052" class="Bound">B</a> <a id="4054" href="Data.List.Effectful.html#4054" class="Bound">C</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4062" href="Data.List.Effectful.html#4046" class="Bound">ℓ</a><a id="4063" class="Symbol">}</a>
                <a id="4081" class="Symbol">(</a><a id="4082" href="Data.List.Effectful.html#4082" class="Bound">xs</a> <a id="4085" class="Symbol">:</a> <a id="4087" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4092" href="Data.List.Effectful.html#4050" class="Bound">A</a><a id="4093" class="Symbol">)</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Data.List.Effectful.html#4096" class="Bound">f</a> <a id="4098" class="Symbol">:</a> <a id="4100" href="Data.List.Effectful.html#4050" class="Bound">A</a> <a id="4102" class="Symbol">→</a> <a id="4104" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4109" href="Data.List.Effectful.html#4052" class="Bound">B</a><a id="4110" class="Symbol">)</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Data.List.Effectful.html#4113" class="Bound">g</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Data.List.Effectful.html#4052" class="Bound">B</a> <a id="4119" class="Symbol">→</a> <a id="4121" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4126" href="Data.List.Effectful.html#4054" class="Bound">C</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">→</a>
                <a id="4147" class="Symbol">(</a><a id="4148" href="Data.List.Effectful.html#4082" class="Bound">xs</a> <a id="4151" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4155" class="Symbol">λ</a> <a id="4157" href="Data.List.Effectful.html#4157" class="Bound">x</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Data.List.Effectful.html#4096" class="Bound">f</a> <a id="4163" href="Data.List.Effectful.html#4157" class="Bound">x</a> <a id="4165" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4169" href="Data.List.Effectful.html#4113" class="Bound">g</a><a id="4170" class="Symbol">)</a> <a id="4172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Data.List.Effectful.html#4082" class="Bound">xs</a> <a id="4178" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4182" href="Data.List.Effectful.html#4096" class="Bound">f</a> <a id="4184" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4188" href="Data.List.Effectful.html#4113" class="Bound">g</a><a id="4189" class="Symbol">)</a>
  <a id="4193" href="Data.List.Effectful.html#4029" class="Function">associative</a> <a id="4205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4214" href="Data.List.Effectful.html#4214" class="Bound">f</a> <a id="4216" href="Data.List.Effectful.html#4216" class="Bound">g</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4227" href="Data.List.Effectful.html#4029" class="Function">associative</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Data.List.Effectful.html#4240" class="Bound">x</a> <a id="4242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4244" href="Data.List.Effectful.html#4244" class="Bound">xs</a><a id="4246" class="Symbol">)</a> <a id="4248" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4250" href="Data.List.Effectful.html#4250" class="Bound">g</a> <a id="4252" class="Symbol">=</a> <a id="4254" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="4264" class="Symbol">(</a><a id="4265" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4267" href="Data.List.Effectful.html#4240" class="Bound">x</a> <a id="4269" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4273" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Data.List.Effectful.html#4244" class="Bound">xs</a> <a id="4282" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4286" class="Symbol">λ</a> <a id="4288" href="Data.List.Effectful.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4294" href="Data.List.Effectful.html#4288" class="Bound">x</a> <a id="4296" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4300" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4301" class="Symbol">)</a>  <a id="4304" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4307" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4314" class="Symbol">((</a><a id="4316" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4318" href="Data.List.Effectful.html#4240" class="Bound">x</a> <a id="4320" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4324" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4325" class="Symbol">)</a> <a id="4327" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="4329" class="Symbol">)</a> <a id="4331" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4333" href="Data.List.Effectful.html#4029" class="Function">associative</a> <a id="4345" href="Data.List.Effectful.html#4244" class="Bound">xs</a> <a id="4348" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4350" href="Data.List.Effectful.html#4250" class="Bound">g</a> <a id="4352" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4358" class="Symbol">(</a><a id="4359" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4361" href="Data.List.Effectful.html#4240" class="Bound">x</a> <a id="4363" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4367" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4368" class="Symbol">)</a> <a id="4370" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Data.List.Effectful.html#4244" class="Bound">xs</a> <a id="4376" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4380" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4382" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4386" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4387" class="Symbol">)</a>          <a id="4398" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4401" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="4407" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4409" href="Data.List.Effectful.html#3573" class="Function">right-distributive</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4431" href="Data.List.Effectful.html#4240" class="Bound">x</a><a id="4432" class="Symbol">)</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Data.List.Effectful.html#4244" class="Bound">xs</a> <a id="4438" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4442" href="Data.List.Effectful.html#4248" class="Bound">f</a><a id="4443" class="Symbol">)</a> <a id="4445" href="Data.List.Effectful.html#4250" class="Bound">g</a> <a id="4447" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4453" class="Symbol">(</a><a id="4454" href="Data.List.Effectful.html#4248" class="Bound">f</a> <a id="4456" href="Data.List.Effectful.html#4240" class="Bound">x</a> <a id="4458" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Data.List.Effectful.html#4244" class="Bound">xs</a> <a id="4464" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4468" href="Data.List.Effectful.html#4248" class="Bound">f</a><a id="4469" class="Symbol">)</a> <a id="4471" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4475" href="Data.List.Effectful.html#4250" class="Bound">g</a><a id="4476" class="Symbol">)</a>                <a id="4493" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="MonadProperties.cong"></a><a id="4498" href="Data.List.Effectful.html#4498" class="Function">cong</a> <a id="4503" class="Symbol">:</a> <a id="4505" class="Symbol">∀</a> <a id="4507" class="Symbol">{</a><a id="4508" href="Data.List.Effectful.html#4508" class="Bound">ℓ</a><a id="4509" class="Symbol">}</a> <a id="4511" class="Symbol">{</a><a id="4512" href="Data.List.Effectful.html#4512" class="Bound">A</a> <a id="4514" href="Data.List.Effectful.html#4514" class="Bound">B</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4522" href="Data.List.Effectful.html#4508" class="Bound">ℓ</a><a id="4523" class="Symbol">}</a> <a id="4525" class="Symbol">{</a><a id="4526" href="Data.List.Effectful.html#4526" class="Bound">xs₁</a> <a id="4530" href="Data.List.Effectful.html#4530" class="Bound">xs₂</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Data.List.Effectful.html#4536" class="Bound">f₁</a> <a id="4539" href="Data.List.Effectful.html#4539" class="Bound">f₂</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Data.List.Effectful.html#4512" class="Bound">A</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4553" href="Data.List.Effectful.html#4514" class="Bound">B</a><a id="4554" class="Symbol">}</a> <a id="4556" class="Symbol">→</a>
         <a id="4567" href="Data.List.Effectful.html#4526" class="Bound">xs₁</a> <a id="4571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4573" href="Data.List.Effectful.html#4530" class="Bound">xs₂</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Data.List.Effectful.html#4536" class="Bound">f₁</a> <a id="4582" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="4584" href="Data.List.Effectful.html#4539" class="Bound">f₂</a> <a id="4587" class="Symbol">→</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Data.List.Effectful.html#4526" class="Bound">xs₁</a> <a id="4594" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4598" href="Data.List.Effectful.html#4536" class="Bound">f₁</a><a id="4600" class="Symbol">)</a> <a id="4602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.List.Effectful.html#4530" class="Bound">xs₂</a> <a id="4609" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="4613" href="Data.List.Effectful.html#4539" class="Bound">f₂</a><a id="4615" class="Symbol">)</a>
  <a id="4619" href="Data.List.Effectful.html#4498" class="Function">cong</a> <a id="4624" class="Symbol">{</a><a id="4625" class="Argument">xs₁</a> <a id="4629" class="Symbol">=</a> <a id="4631" href="Data.List.Effectful.html#4631" class="Bound">xs</a><a id="4633" class="Symbol">}</a> <a id="4635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4640" href="Data.List.Effectful.html#4640" class="Bound">f₁≗f₂</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4655" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="4672" href="Data.List.Effectful.html#4640" class="Bound">f₁≗f₂</a> <a id="4678" href="Data.List.Effectful.html#4631" class="Bound">xs</a><a id="4680" class="Symbol">)</a>

<a id="4683" class="Comment">------------------------------------------------------------------------</a>
<a id="4756" class="Comment">-- The applicative functor derived from the list monad.</a>

<a id="4813" class="Comment">-- Note that these proofs (almost) show that RawIMonad.rawIApplicative</a>
<a id="4884" class="Comment">-- is correctly defined. The proofs can be reused if proof components</a>
<a id="4954" class="Comment">-- are ever added to RawIMonad and RawIApplicative.</a>

<a id="5007" class="Keyword">module</a> <a id="Applicative"></a><a id="5014" href="Data.List.Effectful.html#5014" class="Module">Applicative</a> <a id="5026" class="Keyword">where</a>

  <a id="5035" class="Keyword">private</a>

    <a id="5048" class="Keyword">module</a> <a id="Applicative.MP"></a><a id="5055" href="Data.List.Effectful.html#5055" class="Module">MP</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="Data.List.Effectful.html#2779" class="Module">MonadProperties</a>

    <a id="5081" class="Comment">-- A variant of flip map.</a>

    <a id="Applicative.pam"></a><a id="5112" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="5116" class="Symbol">:</a> <a id="5118" class="Symbol">∀</a> <a id="5120" class="Symbol">{</a><a id="5121" href="Data.List.Effectful.html#5121" class="Bound">ℓ</a><a id="5122" class="Symbol">}</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Data.List.Effectful.html#5125" class="Bound">A</a> <a id="5127" href="Data.List.Effectful.html#5127" class="Bound">B</a> <a id="5129" class="Symbol">:</a> <a id="5131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5135" href="Data.List.Effectful.html#5121" class="Bound">ℓ</a><a id="5136" class="Symbol">}</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5145" href="Data.List.Effectful.html#5125" class="Bound">A</a> <a id="5147" class="Symbol">→</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Data.List.Effectful.html#5125" class="Bound">A</a> <a id="5152" class="Symbol">→</a> <a id="5154" href="Data.List.Effectful.html#5127" class="Bound">B</a><a id="5155" class="Symbol">)</a> <a id="5157" class="Symbol">→</a> <a id="5159" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5164" href="Data.List.Effectful.html#5127" class="Bound">B</a>
    <a id="5170" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="5174" href="Data.List.Effectful.html#5174" class="Bound">xs</a> <a id="5177" href="Data.List.Effectful.html#5177" class="Bound">f</a> <a id="5179" class="Symbol">=</a> <a id="5181" href="Data.List.Effectful.html#5174" class="Bound">xs</a> <a id="5184" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="5188" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="5193" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5195" href="Data.List.Effectful.html#5177" class="Bound">f</a>

  <a id="5200" class="Comment">-- ∅ is a left zero for _⊛_.</a>

  <a id="Applicative.left-zero"></a><a id="5232" href="Data.List.Effectful.html#5232" class="Function">left-zero</a> <a id="5242" class="Symbol">:</a> <a id="5244" class="Symbol">∀</a> <a id="5246" class="Symbol">{</a><a id="5247" href="Data.List.Effectful.html#5247" class="Bound">ℓ</a><a id="5248" class="Symbol">}</a> <a id="5250" class="Symbol">{</a><a id="5251" href="Data.List.Effectful.html#5251" class="Bound">A</a> <a id="5253" href="Data.List.Effectful.html#5253" class="Bound">B</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5261" href="Data.List.Effectful.html#5247" class="Bound">ℓ</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">→</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Data.List.Effectful.html#5267" class="Bound">xs</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5277" href="Data.List.Effectful.html#5251" class="Bound">A</a><a id="5278" class="Symbol">)</a> <a id="5280" class="Symbol">→</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Effect.Empty.html#513" class="Function">∅</a> <a id="5285" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="5287" href="Data.List.Effectful.html#5267" class="Bound">xs</a><a id="5289" class="Symbol">)</a> <a id="5291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5293" href="Effect.Empty.html#513" class="Function">∅</a> <a id="5295" class="Symbol">{</a><a id="5296" class="Argument">A</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Data.List.Effectful.html#5253" class="Bound">B</a><a id="5301" class="Symbol">}</a>
  <a id="5305" href="Data.List.Effectful.html#5232" class="Function">left-zero</a> <a id="5315" href="Data.List.Effectful.html#5315" class="Bound">xs</a> <a id="5318" class="Symbol">=</a> <a id="5320" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5330" href="Effect.Empty.html#513" class="Function">∅</a> <a id="5332" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="5334" href="Data.List.Effectful.html#5315" class="Bound">xs</a>          <a id="5346" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="5354" class="Symbol">(</a><a id="5355" href="Effect.Empty.html#513" class="Function">∅</a> <a id="5357" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="5361" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="5365" href="Data.List.Effectful.html#5315" class="Bound">xs</a><a id="5367" class="Symbol">)</a>  <a id="5370" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5373" href="Data.List.Effectful.html#3137" class="Function">MonadProperties.left-zero</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="5404" href="Data.List.Effectful.html#5315" class="Bound">xs</a><a id="5406" class="Symbol">)</a> <a id="5408" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="5414" href="Effect.Empty.html#513" class="Function">∅</a>               <a id="5430" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="5435" class="Comment">-- ∅ is a right zero for _⊛_.</a>

  <a id="Applicative.right-zero"></a><a id="5468" href="Data.List.Effectful.html#5468" class="Function">right-zero</a> <a id="5479" class="Symbol">:</a> <a id="5481" class="Symbol">∀</a> <a id="5483" class="Symbol">{</a><a id="5484" href="Data.List.Effectful.html#5484" class="Bound">ℓ</a><a id="5485" class="Symbol">}</a> <a id="5487" class="Symbol">{</a><a id="5488" href="Data.List.Effectful.html#5488" class="Bound">A</a> <a id="5490" href="Data.List.Effectful.html#5490" class="Bound">B</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5498" href="Data.List.Effectful.html#5484" class="Bound">ℓ</a><a id="5499" class="Symbol">}</a> <a id="5501" class="Symbol">→</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Data.List.Effectful.html#5504" class="Bound">fs</a> <a id="5507" class="Symbol">:</a> <a id="5509" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Data.List.Effectful.html#5488" class="Bound">A</a> <a id="5517" class="Symbol">→</a> <a id="5519" href="Data.List.Effectful.html#5490" class="Bound">B</a><a id="5520" class="Symbol">))</a> <a id="5523" class="Symbol">→</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Data.List.Effectful.html#5504" class="Bound">fs</a> <a id="5529" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="5531" href="Effect.Empty.html#513" class="Function">∅</a><a id="5532" class="Symbol">)</a> <a id="5534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5536" href="Effect.Empty.html#513" class="Function">∅</a>
  <a id="5540" href="Data.List.Effectful.html#5468" class="Function">right-zero</a> <a id="5551" class="Symbol">{</a><a id="5552" href="Data.List.Effectful.html#5552" class="Bound">ℓ</a><a id="5553" class="Symbol">}</a> <a id="5555" href="Data.List.Effectful.html#5555" class="Bound">fs</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="5570" href="Data.List.Effectful.html#5555" class="Bound">fs</a> <a id="5573" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="5575" href="Effect.Empty.html#513" class="Function">∅</a>            <a id="5588" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="5596" class="Symbol">(</a><a id="5597" href="Data.List.Effectful.html#5555" class="Bound">fs</a> <a id="5600" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="5604" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="5608" href="Effect.Empty.html#513" class="Function">∅</a><a id="5609" class="Symbol">)</a>    <a id="5614" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="5626" class="Symbol">(</a><a id="5627" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5632" class="Symbol">{</a><a id="5633" class="Argument">x</a> <a id="5635" class="Symbol">=</a> <a id="5637" href="Data.List.Effectful.html#5555" class="Bound">fs</a><a id="5639" class="Symbol">})</a> <a id="5642" class="Symbol">λ</a> <a id="5644" href="Data.List.Effectful.html#5644" class="Bound">f</a> <a id="5646" class="Symbol">→</a>
                          <a id="5674" href="Data.List.Effectful.html#3137" class="Function">MP.left-zero</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="5693" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5695" href="Data.List.Effectful.html#5644" class="Bound">f</a><a id="5696" class="Symbol">))</a> <a id="5699" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="5705" class="Symbol">(</a><a id="5706" href="Data.List.Effectful.html#5555" class="Bound">fs</a> <a id="5709" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="5713" class="Symbol">λ</a> <a id="5715" href="Data.List.Effectful.html#5715" class="Bound">_</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Effect.Empty.html#513" class="Function">∅</a><a id="5720" class="Symbol">)</a>  <a id="5723" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5726" href="Data.List.Effectful.html#3226" class="Function">MP.right-zero</a> <a id="5740" href="Data.List.Effectful.html#5555" class="Bound">fs</a> <a id="5743" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="5749" href="Effect.Empty.html#513" class="Function">∅</a>                 <a id="5767" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Applicative.unfold-&lt;$&gt;"></a><a id="5772" href="Data.List.Effectful.html#5772" class="Function">unfold-&lt;$&gt;</a> <a id="5783" class="Symbol">:</a> <a id="5785" class="Symbol">∀</a> <a id="5787" class="Symbol">{</a><a id="5788" href="Data.List.Effectful.html#5788" class="Bound">ℓ</a><a id="5789" class="Symbol">}</a> <a id="5791" class="Symbol">{</a><a id="5792" href="Data.List.Effectful.html#5792" class="Bound">A</a> <a id="5794" href="Data.List.Effectful.html#5794" class="Bound">B</a> <a id="5796" class="Symbol">:</a> <a id="5798" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5802" href="Data.List.Effectful.html#5788" class="Bound">ℓ</a><a id="5803" class="Symbol">}</a> <a id="5805" class="Symbol">→</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Data.List.Effectful.html#5808" class="Bound">f</a> <a id="5810" class="Symbol">:</a> <a id="5812" href="Data.List.Effectful.html#5792" class="Bound">A</a> <a id="5814" class="Symbol">→</a> <a id="5816" href="Data.List.Effectful.html#5794" class="Bound">B</a><a id="5817" class="Symbol">)</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Data.List.Effectful.html#5820" class="Bound">as</a> <a id="5823" class="Symbol">:</a> <a id="5825" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5830" href="Data.List.Effectful.html#5792" class="Bound">A</a><a id="5831" class="Symbol">)</a> <a id="5833" class="Symbol">→</a>
               <a id="5850" class="Symbol">(</a><a id="5851" href="Data.List.Effectful.html#5808" class="Bound">f</a> <a id="5853" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="5857" href="Data.List.Effectful.html#5820" class="Bound">as</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="5869" href="Data.List.Effectful.html#5808" class="Bound">f</a> <a id="5871" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="5873" href="Data.List.Effectful.html#5820" class="Bound">as</a><a id="5875" class="Symbol">)</a>
  <a id="5879" href="Data.List.Effectful.html#5772" class="Function">unfold-&lt;$&gt;</a> <a id="5890" href="Data.List.Effectful.html#5890" class="Bound">f</a> <a id="5892" href="Data.List.Effectful.html#5892" class="Bound">as</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="5903" class="Symbol">(</a><a id="5904" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Data.List.Effectful.html#5890" class="Bound">f</a> <a id="5920" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="5924" href="Data.List.Effectful.html#5892" class="Bound">as</a><a id="5926" class="Symbol">))</a>

  <a id="5932" class="Comment">-- _⊛_ unfolds to binds.</a>
  <a id="Applicative.unfold-⊛"></a><a id="5959" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="5968" class="Symbol">:</a> <a id="5970" class="Symbol">∀</a> <a id="5972" class="Symbol">{</a><a id="5973" href="Data.List.Effectful.html#5973" class="Bound">ℓ</a><a id="5974" class="Symbol">}</a> <a id="5976" class="Symbol">{</a><a id="5977" href="Data.List.Effectful.html#5977" class="Bound">A</a> <a id="5979" href="Data.List.Effectful.html#5979" class="Bound">B</a> <a id="5981" class="Symbol">:</a> <a id="5983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5987" href="Data.List.Effectful.html#5973" class="Bound">ℓ</a><a id="5988" class="Symbol">}</a> <a id="5990" class="Symbol">→</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Data.List.Effectful.html#5993" class="Bound">fs</a> <a id="5996" class="Symbol">:</a> <a id="5998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Data.List.Effectful.html#5977" class="Bound">A</a> <a id="6006" class="Symbol">→</a> <a id="6008" href="Data.List.Effectful.html#5979" class="Bound">B</a><a id="6009" class="Symbol">))</a> <a id="6012" class="Symbol">(</a><a id="6013" href="Data.List.Effectful.html#6013" class="Bound">as</a> <a id="6016" class="Symbol">:</a> <a id="6018" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6023" href="Data.List.Effectful.html#5977" class="Bound">A</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Symbol">→</a>
             <a id="6041" class="Symbol">(</a><a id="6042" href="Data.List.Effectful.html#5993" class="Bound">fs</a> <a id="6045" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6047" href="Data.List.Effectful.html#6013" class="Bound">as</a><a id="6049" class="Symbol">)</a> <a id="6051" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Data.List.Effectful.html#5993" class="Bound">fs</a> <a id="6057" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="6061" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6065" href="Data.List.Effectful.html#6013" class="Bound">as</a><a id="6067" class="Symbol">)</a>
  <a id="6071" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="6080" href="Data.List.Effectful.html#6080" class="Bound">fs</a> <a id="6083" href="Data.List.Effectful.html#6083" class="Bound">as</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6098" href="Data.List.Effectful.html#6080" class="Bound">fs</a> <a id="6101" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6103" href="Data.List.Effectful.html#6083" class="Bound">as</a>
      <a id="6112" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="6115" href="Data.List.Properties.html#21994" class="Function">concatMap-cong</a> <a id="6130" class="Symbol">(λ</a> <a id="6133" href="Data.List.Effectful.html#6133" class="Bound">f</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Data.List.Base.html#1631" class="Function">map</a> <a id="6149" href="Data.List.Effectful.html#6133" class="Bound">f</a><a id="6150" class="Symbol">)</a> <a id="6152" class="Symbol">(</a><a id="6153" href="Data.List.Properties.html#22121" class="Function">concatMap-pure</a> <a id="6168" href="Data.List.Effectful.html#6083" class="Bound">as</a><a id="6170" class="Symbol">))</a> <a id="6173" href="Data.List.Effectful.html#6080" class="Bound">fs</a> <a id="6176" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="6182" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="6192" class="Symbol">(λ</a> <a id="6195" href="Data.List.Effectful.html#6195" class="Bound">f</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="Data.List.Base.html#1631" class="Function">map</a> <a id="6203" href="Data.List.Effectful.html#6195" class="Bound">f</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="6216" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="6221" href="Data.List.Effectful.html#6083" class="Bound">as</a><a id="6223" class="Symbol">))</a> <a id="6226" href="Data.List.Effectful.html#6080" class="Bound">fs</a>
      <a id="6235" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6238" href="Data.List.Properties.html#21994" class="Function">concatMap-cong</a> <a id="6253" class="Symbol">(λ</a> <a id="6256" href="Data.List.Effectful.html#6256" class="Bound">f</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Data.List.Properties.html#22440" class="Function">map-concatMap</a> <a id="6274" href="Data.List.Effectful.html#6256" class="Bound">f</a> <a id="6276" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="6281" href="Data.List.Effectful.html#6083" class="Bound">as</a><a id="6283" class="Symbol">)</a> <a id="6285" href="Data.List.Effectful.html#6080" class="Bound">fs</a> <a id="6288" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6294" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="6304" class="Symbol">(λ</a> <a id="6307" href="Data.List.Effectful.html#6307" class="Bound">f</a> <a id="6309" class="Symbol">→</a> <a id="6311" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="6321" class="Symbol">(λ</a> <a id="6324" href="Data.List.Effectful.html#6324" class="Bound">x</a> <a id="6326" class="Symbol">→</a> <a id="6328" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Data.List.Effectful.html#6307" class="Bound">f</a> <a id="6336" href="Data.List.Effectful.html#6324" class="Bound">x</a><a id="6337" class="Symbol">))</a> <a id="6340" href="Data.List.Effectful.html#6083" class="Bound">as</a><a id="6342" class="Symbol">)</a> <a id="6344" href="Data.List.Effectful.html#6080" class="Bound">fs</a>
      <a id="6353" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="6361" class="Symbol">(</a><a id="6362" href="Data.List.Effectful.html#6080" class="Bound">fs</a> <a id="6365" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="6369" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6373" href="Data.List.Effectful.html#6083" class="Bound">as</a><a id="6375" class="Symbol">)</a>
      <a id="6383" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6388" class="Comment">-- _⊛_ distributes over _∣_ from the right.</a>

  <a id="Applicative.right-distributive"></a><a id="6435" href="Data.List.Effectful.html#6435" class="Function">right-distributive</a> <a id="6454" class="Symbol">:</a> <a id="6456" class="Symbol">∀</a> <a id="6458" class="Symbol">{</a><a id="6459" href="Data.List.Effectful.html#6459" class="Bound">ℓ</a><a id="6460" class="Symbol">}</a> <a id="6462" class="Symbol">{</a><a id="6463" href="Data.List.Effectful.html#6463" class="Bound">A</a> <a id="6465" href="Data.List.Effectful.html#6465" class="Bound">B</a> <a id="6467" class="Symbol">:</a> <a id="6469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6473" href="Data.List.Effectful.html#6459" class="Bound">ℓ</a><a id="6474" class="Symbol">}</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Data.List.Effectful.html#6477" class="Bound">fs₁</a> <a id="6481" href="Data.List.Effectful.html#6481" class="Bound">fs₂</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Data.List.Effectful.html#6463" class="Bound">A</a> <a id="6495" class="Symbol">→</a> <a id="6497" href="Data.List.Effectful.html#6465" class="Bound">B</a><a id="6498" class="Symbol">))</a> <a id="6501" href="Data.List.Effectful.html#6501" class="Bound">xs</a> <a id="6504" class="Symbol">→</a>
                       <a id="6529" class="Symbol">((</a><a id="6531" href="Data.List.Effectful.html#6477" class="Bound">fs₁</a> <a id="6535" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6537" href="Data.List.Effectful.html#6481" class="Bound">fs₂</a><a id="6540" class="Symbol">)</a> <a id="6542" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6544" href="Data.List.Effectful.html#6501" class="Bound">xs</a><a id="6546" class="Symbol">)</a> <a id="6548" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Data.List.Effectful.html#6477" class="Bound">fs₁</a> <a id="6555" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6557" href="Data.List.Effectful.html#6501" class="Bound">xs</a> <a id="6560" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6562" href="Data.List.Effectful.html#6481" class="Bound">fs₂</a> <a id="6566" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6568" href="Data.List.Effectful.html#6501" class="Bound">xs</a><a id="6570" class="Symbol">)</a>
  <a id="6574" href="Data.List.Effectful.html#6435" class="Function">right-distributive</a> <a id="6593" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6597" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6601" href="Data.List.Effectful.html#6601" class="Bound">xs</a> <a id="6604" class="Symbol">=</a> <a id="6606" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6616" class="Symbol">(</a><a id="6617" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6621" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6623" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a><a id="6626" class="Symbol">)</a> <a id="6628" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6630" href="Data.List.Effectful.html#6601" class="Bound">xs</a>                     <a id="6653" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6656" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6670" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6672" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a><a id="6675" class="Symbol">)</a> <a id="6677" href="Data.List.Effectful.html#6601" class="Bound">xs</a> <a id="6680" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6686" class="Symbol">(</a><a id="6687" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6691" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6693" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6697" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="6701" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6705" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6707" class="Symbol">)</a>               <a id="6723" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6726" href="Data.List.Effectful.html#3573" class="Function">MonadProperties.right-distributive</a> <a id="6761" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6765" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6769" class="Symbol">(</a><a id="6770" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6774" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6776" class="Symbol">)</a> <a id="6778" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6784" class="Symbol">(</a><a id="6785" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6789" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="6793" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6797" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6799" class="Symbol">)</a> <a id="6801" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6803" class="Symbol">(</a><a id="6804" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6808" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="6812" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="6816" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6818" class="Symbol">)</a>  <a id="6821" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="6824" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="6832" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="6846" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6850" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="6864" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6868" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6870" class="Symbol">)</a> <a id="6872" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="6878" class="Symbol">(</a><a id="6879" href="Data.List.Effectful.html#6593" class="Bound">fs₁</a> <a id="6883" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6885" href="Data.List.Effectful.html#6601" class="Bound">xs</a> <a id="6888" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="6890" href="Data.List.Effectful.html#6597" class="Bound">fs₂</a> <a id="6894" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="6896" href="Data.List.Effectful.html#6601" class="Bound">xs</a><a id="6898" class="Symbol">)</a>                <a id="6915" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="6920" class="Comment">-- _⊛_ does not distribute over _∣_ from the left.</a>

  <a id="6974" class="Keyword">private</a>

    <a id="Applicative.not-left-distributive"></a><a id="6987" href="Data.List.Effectful.html#6987" class="Function">not-left-distributive</a> <a id="7009" class="Symbol">:</a>
      <a id="7017" class="Keyword">let</a> <a id="7021" href="Data.List.Effectful.html#7021" class="Bound">fs</a> <a id="7024" class="Symbol">=</a> <a id="7026" href="Function.Base.html#704" class="Function">id</a> <a id="7029" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7031" href="Function.Base.html#704" class="Function">id</a> <a id="7034" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7036" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7038" class="Symbol">;</a> <a id="7040" href="Data.List.Effectful.html#7040" class="Bound">xs₁</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7053" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7055" class="Symbol">;</a> <a id="7057" href="Data.List.Effectful.html#7057" class="Bound">xs₂</a> <a id="7061" class="Symbol">=</a> <a id="7063" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7070" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7076" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7078" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7081" class="Keyword">in</a>
      <a id="7090" class="Symbol">(</a><a id="7091" href="Data.List.Effectful.html#7021" class="Bound">fs</a> <a id="7094" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Data.List.Effectful.html#7040" class="Bound">xs₁</a> <a id="7101" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7103" href="Data.List.Effectful.html#7057" class="Bound">xs₂</a><a id="7106" class="Symbol">))</a> <a id="7109" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="7111" class="Symbol">(</a><a id="7112" href="Data.List.Effectful.html#7021" class="Bound">fs</a> <a id="7115" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="7117" href="Data.List.Effectful.html#7040" class="Bound">xs₁</a> <a id="7121" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7123" href="Data.List.Effectful.html#7021" class="Bound">fs</a> <a id="7126" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="7128" href="Data.List.Effectful.html#7057" class="Bound">xs₂</a><a id="7131" class="Symbol">)</a>
    <a id="7137" href="Data.List.Effectful.html#6987" class="Function">not-left-distributive</a> <a id="7159" class="Symbol">()</a>

  <a id="7165" class="Comment">-- Applicative functor laws.</a>

  <a id="Applicative.identity"></a><a id="7197" href="Data.List.Effectful.html#7197" class="Function">identity</a> <a id="7206" class="Symbol">:</a> <a id="7208" class="Symbol">∀</a> <a id="7210" class="Symbol">{</a><a id="7211" href="Data.List.Effectful.html#7211" class="Bound">a</a><a id="7212" class="Symbol">}</a> <a id="7214" class="Symbol">{</a><a id="7215" href="Data.List.Effectful.html#7215" class="Bound">A</a> <a id="7217" class="Symbol">:</a> <a id="7219" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7223" href="Data.List.Effectful.html#7211" class="Bound">a</a><a id="7224" class="Symbol">}</a> <a id="7226" class="Symbol">(</a><a id="7227" href="Data.List.Effectful.html#7227" class="Bound">xs</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7237" href="Data.List.Effectful.html#7215" class="Bound">A</a><a id="7238" class="Symbol">)</a> <a id="7240" class="Symbol">→</a> <a id="7242" class="Symbol">(</a><a id="7243" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7248" href="Function.Base.html#704" class="Function">id</a> <a id="7251" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="7253" href="Data.List.Effectful.html#7227" class="Bound">xs</a><a id="7255" class="Symbol">)</a> <a id="7257" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7259" href="Data.List.Effectful.html#7227" class="Bound">xs</a>
  <a id="7264" href="Data.List.Effectful.html#7197" class="Function">identity</a> <a id="7273" href="Data.List.Effectful.html#7273" class="Bound">xs</a> <a id="7276" class="Symbol">=</a> <a id="7278" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="7288" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7293" href="Function.Base.html#704" class="Function">id</a> <a id="7296" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="7298" href="Data.List.Effectful.html#7273" class="Bound">xs</a>          <a id="7310" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7313" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7328" href="Function.Base.html#704" class="Function">id</a><a id="7330" class="Symbol">)</a> <a id="7332" href="Data.List.Effectful.html#7273" class="Bound">xs</a> <a id="7335" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="7341" class="Symbol">(</a><a id="7342" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7347" href="Function.Base.html#704" class="Function">id</a> <a id="7350" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7354" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="7358" href="Data.List.Effectful.html#7273" class="Bound">xs</a><a id="7360" class="Symbol">)</a>  <a id="7363" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7366" href="Data.List.Effectful.html#2804" class="Function">MonadProperties.left-identity</a> <a id="7396" href="Function.Base.html#704" class="Function">id</a> <a id="7399" class="Symbol">(</a><a id="7400" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="7404" href="Data.List.Effectful.html#7273" class="Bound">xs</a><a id="7406" class="Symbol">)</a> <a id="7408" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="7414" class="Symbol">(</a><a id="7415" href="Data.List.Effectful.html#7273" class="Bound">xs</a> <a id="7418" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7422" href="Effect.Applicative.html#1152" class="Function">pure</a><a id="7426" class="Symbol">)</a>         <a id="7436" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7439" href="Data.List.Effectful.html#2950" class="Function">MonadProperties.right-identity</a> <a id="7470" href="Data.List.Effectful.html#7273" class="Bound">xs</a> <a id="7473" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="7479" href="Data.List.Effectful.html#7273" class="Bound">xs</a>                    <a id="7501" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="7506" class="Keyword">private</a>

    <a id="Applicative.pam-lemma"></a><a id="7519" href="Data.List.Effectful.html#7519" class="Function">pam-lemma</a> <a id="7529" class="Symbol">:</a> <a id="7531" class="Symbol">∀</a> <a id="7533" class="Symbol">{</a><a id="7534" href="Data.List.Effectful.html#7534" class="Bound">ℓ</a><a id="7535" class="Symbol">}</a> <a id="7537" class="Symbol">{</a><a id="7538" href="Data.List.Effectful.html#7538" class="Bound">A</a> <a id="7540" href="Data.List.Effectful.html#7540" class="Bound">B</a> <a id="7542" href="Data.List.Effectful.html#7542" class="Bound">C</a> <a id="7544" class="Symbol">:</a> <a id="7546" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7550" href="Data.List.Effectful.html#7534" class="Bound">ℓ</a><a id="7551" class="Symbol">}</a>
                <a id="7569" class="Symbol">(</a><a id="7570" href="Data.List.Effectful.html#7570" class="Bound">xs</a> <a id="7573" class="Symbol">:</a> <a id="7575" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7580" href="Data.List.Effectful.html#7538" class="Bound">A</a><a id="7581" class="Symbol">)</a> <a id="7583" class="Symbol">(</a><a id="7584" href="Data.List.Effectful.html#7584" class="Bound">f</a> <a id="7586" class="Symbol">:</a> <a id="7588" href="Data.List.Effectful.html#7538" class="Bound">A</a> <a id="7590" class="Symbol">→</a> <a id="7592" href="Data.List.Effectful.html#7540" class="Bound">B</a><a id="7593" class="Symbol">)</a> <a id="7595" class="Symbol">(</a><a id="7596" href="Data.List.Effectful.html#7596" class="Bound">fs</a> <a id="7599" class="Symbol">:</a> <a id="7601" href="Data.List.Effectful.html#7540" class="Bound">B</a> <a id="7603" class="Symbol">→</a> <a id="7605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7610" href="Data.List.Effectful.html#7542" class="Bound">C</a><a id="7611" class="Symbol">)</a> <a id="7613" class="Symbol">→</a>
                <a id="7631" class="Symbol">(</a><a id="7632" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="7636" href="Data.List.Effectful.html#7570" class="Bound">xs</a> <a id="7639" href="Data.List.Effectful.html#7584" class="Bound">f</a> <a id="7641" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7645" href="Data.List.Effectful.html#7596" class="Bound">fs</a><a id="7647" class="Symbol">)</a> <a id="7649" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7651" class="Symbol">(</a><a id="7652" href="Data.List.Effectful.html#7570" class="Bound">xs</a> <a id="7655" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7659" class="Symbol">λ</a> <a id="7661" href="Data.List.Effectful.html#7661" class="Bound">x</a> <a id="7663" class="Symbol">→</a> <a id="7665" href="Data.List.Effectful.html#7596" class="Bound">fs</a> <a id="7668" class="Symbol">(</a><a id="7669" href="Data.List.Effectful.html#7584" class="Bound">f</a> <a id="7671" href="Data.List.Effectful.html#7661" class="Bound">x</a><a id="7672" class="Symbol">))</a>
    <a id="7679" href="Data.List.Effectful.html#7519" class="Function">pam-lemma</a> <a id="7689" href="Data.List.Effectful.html#7689" class="Bound">xs</a> <a id="7692" href="Data.List.Effectful.html#7692" class="Bound">f</a> <a id="7694" href="Data.List.Effectful.html#7694" class="Bound">fs</a> <a id="7697" class="Symbol">=</a> <a id="7699" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="7711" class="Symbol">(</a><a id="7712" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="7716" href="Data.List.Effectful.html#7689" class="Bound">xs</a> <a id="7719" href="Data.List.Effectful.html#7692" class="Bound">f</a> <a id="7721" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7725" href="Data.List.Effectful.html#7694" class="Bound">fs</a><a id="7727" class="Symbol">)</a>                 <a id="7745" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="7748" href="Data.List.Effectful.html#4029" class="Function">MP.associative</a> <a id="7763" href="Data.List.Effectful.html#7689" class="Bound">xs</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7772" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7774" href="Data.List.Effectful.html#7692" class="Bound">f</a><a id="7775" class="Symbol">)</a> <a id="7777" href="Data.List.Effectful.html#7694" class="Bound">fs</a> <a id="7780" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
      <a id="7788" class="Symbol">(</a><a id="7789" href="Data.List.Effectful.html#7689" class="Bound">xs</a> <a id="7792" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7796" class="Symbol">λ</a> <a id="7798" href="Data.List.Effectful.html#7798" class="Bound">x</a> <a id="7800" class="Symbol">→</a> <a id="7802" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="7807" class="Symbol">(</a><a id="7808" href="Data.List.Effectful.html#7692" class="Bound">f</a> <a id="7810" href="Data.List.Effectful.html#7798" class="Bound">x</a><a id="7811" class="Symbol">)</a> <a id="7813" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7817" href="Data.List.Effectful.html#7694" class="Bound">fs</a><a id="7819" class="Symbol">)</a>  <a id="7822" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7825" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="7833" class="Symbol">(</a><a id="7834" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7839" class="Symbol">{</a><a id="7840" class="Argument">x</a> <a id="7842" class="Symbol">=</a> <a id="7844" href="Data.List.Effectful.html#7689" class="Bound">xs</a><a id="7846" class="Symbol">})</a> <a id="7849" class="Symbol">(λ</a> <a id="7852" href="Data.List.Effectful.html#7852" class="Bound">x</a> <a id="7854" class="Symbol">→</a> <a id="7856" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Data.List.Effectful.html#7692" class="Bound">f</a> <a id="7876" href="Data.List.Effectful.html#7852" class="Bound">x</a><a id="7877" class="Symbol">)</a> <a id="7879" href="Data.List.Effectful.html#7694" class="Bound">fs</a><a id="7881" class="Symbol">)</a> <a id="7883" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="7891" class="Symbol">(</a><a id="7892" href="Data.List.Effectful.html#7689" class="Bound">xs</a> <a id="7895" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="7899" class="Symbol">λ</a> <a id="7901" href="Data.List.Effectful.html#7901" class="Bound">x</a> <a id="7903" class="Symbol">→</a> <a id="7905" href="Data.List.Effectful.html#7694" class="Bound">fs</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Data.List.Effectful.html#7692" class="Bound">f</a> <a id="7911" href="Data.List.Effectful.html#7901" class="Bound">x</a><a id="7912" class="Symbol">))</a>           <a id="7925" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Applicative.composition"></a><a id="7930" href="Data.List.Effectful.html#7930" class="Function">composition</a> <a id="7942" class="Symbol">:</a> <a id="7944" class="Symbol">∀</a> <a id="7946" class="Symbol">{</a><a id="7947" href="Data.List.Effectful.html#7947" class="Bound">ℓ</a><a id="7948" class="Symbol">}</a> <a id="7950" class="Symbol">{</a><a id="7951" href="Data.List.Effectful.html#7951" class="Bound">A</a> <a id="7953" href="Data.List.Effectful.html#7953" class="Bound">B</a> <a id="7955" href="Data.List.Effectful.html#7955" class="Bound">C</a> <a id="7957" class="Symbol">:</a> <a id="7959" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7963" href="Data.List.Effectful.html#7947" class="Bound">ℓ</a><a id="7964" class="Symbol">}</a>
                <a id="7982" class="Symbol">(</a><a id="7983" href="Data.List.Effectful.html#7983" class="Bound">fs</a> <a id="7986" class="Symbol">:</a> <a id="7988" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Data.List.Effectful.html#7953" class="Bound">B</a> <a id="7996" class="Symbol">→</a> <a id="7998" href="Data.List.Effectful.html#7955" class="Bound">C</a><a id="7999" class="Symbol">))</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Data.List.Effectful.html#8003" class="Bound">gs</a> <a id="8006" class="Symbol">:</a> <a id="8008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Data.List.Effectful.html#7951" class="Bound">A</a> <a id="8016" class="Symbol">→</a> <a id="8018" href="Data.List.Effectful.html#7953" class="Bound">B</a><a id="8019" class="Symbol">))</a> <a id="8022" href="Data.List.Effectful.html#8022" class="Bound">xs</a> <a id="8025" class="Symbol">→</a>
                <a id="8043" class="Symbol">(</a><a id="8044" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8049" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8054" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8056" href="Data.List.Effectful.html#7983" class="Bound">fs</a> <a id="8059" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8061" href="Data.List.Effectful.html#8003" class="Bound">gs</a> <a id="8064" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8066" href="Data.List.Effectful.html#8022" class="Bound">xs</a><a id="8068" class="Symbol">)</a> <a id="8070" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8072" class="Symbol">(</a><a id="8073" href="Data.List.Effectful.html#7983" class="Bound">fs</a> <a id="8076" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Data.List.Effectful.html#8003" class="Bound">gs</a> <a id="8082" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8084" href="Data.List.Effectful.html#8022" class="Bound">xs</a><a id="8086" class="Symbol">))</a>
  <a id="8091" href="Data.List.Effectful.html#7930" class="Function">composition</a> <a id="8103" class="Symbol">{</a><a id="8104" href="Data.List.Effectful.html#8104" class="Bound">ℓ</a><a id="8105" class="Symbol">}</a> <a id="8107" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8110" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8113" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="8128" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8133" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8138" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8140" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8143" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8145" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8148" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8150" href="Data.List.Effectful.html#8113" class="Bound">xs</a>
      <a id="8159" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8162" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="8171" class="Symbol">(</a><a id="8172" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8177" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8182" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8184" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8187" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8189" href="Data.List.Effectful.html#8110" class="Bound">gs</a><a id="8191" class="Symbol">)</a> <a id="8193" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="8196" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8202" class="Symbol">(</a><a id="8203" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8208" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8213" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8215" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8218" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8220" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8223" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8227" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8231" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8233" class="Symbol">)</a>
      <a id="8241" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8244" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Effect.Monad.html#933" class="Function Operator">_&gt;&gt;=</a> <a id="8257" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8261" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8263" class="Symbol">)</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="8275" class="Symbol">(</a><a id="8276" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8281" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8286" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8288" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="8290" class="Symbol">)</a> <a id="8292" href="Data.List.Effectful.html#8110" class="Bound">gs</a><a id="8294" class="Symbol">)</a> <a id="8296" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8302" class="Symbol">(</a><a id="8303" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8308" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8313" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="8315" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8318" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8322" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8326" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8329" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8333" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8337" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8339" class="Symbol">)</a>
      <a id="8347" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8350" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8357" class="Symbol">(λ</a> <a id="8360" href="Data.List.Effectful.html#8360" class="Bound">h</a> <a id="8362" class="Symbol">→</a> <a id="8364" href="Data.List.Effectful.html#8360" class="Bound">h</a> <a id="8366" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8370" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8374" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8377" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8381" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8385" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8387" class="Symbol">)</a> <a id="8389" class="Symbol">(</a><a id="8390" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="8399" class="Symbol">(</a><a id="8400" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8405" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="8409" class="Symbol">)</a> <a id="8411" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="8413" class="Symbol">)</a> <a id="8415" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8421" class="Symbol">(</a><a id="8422" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="8427" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8432" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8436" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8440" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8443" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8447" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8451" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8454" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8458" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8462" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8464" class="Symbol">)</a>
      <a id="8472" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8475" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="8492" class="Symbol">(</a><a id="8493" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="8510" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8515" class="Symbol">(</a><a id="8516" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8520" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="8522" class="Symbol">))</a>
                 <a id="8542" class="Symbol">(λ</a> <a id="8545" href="Data.List.Effectful.html#8545" class="Bound">f</a> <a id="8547" class="Symbol">→</a> <a id="8549" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8554" class="Symbol">{</a><a id="8555" class="Argument">x</a> <a id="8557" class="Symbol">=</a> <a id="8559" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8563" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8566" href="Data.List.Effectful.html#8545" class="Bound">f</a><a id="8567" class="Symbol">}))</a>
                 <a id="8588" class="Symbol">(λ</a> <a id="8591" href="Data.List.Effectful.html#8591" class="Bound">fg</a> <a id="8594" class="Symbol">→</a> <a id="8596" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8601" class="Symbol">{</a><a id="8602" class="Argument">x</a> <a id="8604" class="Symbol">=</a> <a id="8606" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8610" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="8613" href="Data.List.Effectful.html#8591" class="Bound">fg</a><a id="8615" class="Symbol">})</a> <a id="8618" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8624" class="Symbol">(</a><a id="8625" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8629" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8632" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8637" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8641" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8645" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8648" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8652" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8656" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8658" class="Symbol">)</a>
      <a id="8666" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8669" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="8677" class="Symbol">(</a><a id="8678" href="Data.List.Effectful.html#7519" class="Function">pam-lemma</a> <a id="8688" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8691" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8696" class="Symbol">(</a><a id="8697" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8701" href="Data.List.Effectful.html#8110" class="Bound">gs</a><a id="8703" class="Symbol">))</a> <a id="8706" class="Symbol">(λ</a> <a id="8709" href="Data.List.Effectful.html#8709" class="Bound">_</a> <a id="8711" class="Symbol">→</a> <a id="8713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8717" class="Symbol">)</a> <a id="8719" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8725" class="Symbol">((</a><a id="8727" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8730" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8734" class="Symbol">λ</a> <a id="8736" href="Data.List.Effectful.html#8736" class="Bound">f</a> <a id="8738" class="Symbol">→</a> <a id="8740" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8744" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8747" class="Symbol">(</a><a id="8748" href="Data.List.Effectful.html#8736" class="Bound">f</a> <a id="8750" href="Function.Base.html#3626" class="Function Operator">∘′_</a><a id="8753" class="Symbol">))</a> <a id="8756" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8760" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8764" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8766" class="Symbol">)</a>
      <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="8777" href="Data.List.Effectful.html#4029" class="Function">MP.associative</a> <a id="8792" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8795" class="Symbol">(λ</a> <a id="8798" href="Data.List.Effectful.html#8798" class="Bound">f</a> <a id="8800" class="Symbol">→</a> <a id="8802" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8806" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8809" class="Symbol">(</a><a id="8810" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="8815" href="Data.List.Effectful.html#8798" class="Bound">f</a><a id="8816" class="Symbol">))</a> <a id="8819" class="Symbol">(</a><a id="8820" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8824" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8826" class="Symbol">)</a> <a id="8828" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="8834" class="Symbol">(</a><a id="8835" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8838" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8842" class="Symbol">λ</a> <a id="8844" href="Data.List.Effectful.html#8844" class="Bound">f</a> <a id="8846" class="Symbol">→</a> <a id="8848" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8852" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8855" class="Symbol">(</a><a id="8856" href="Data.List.Effectful.html#8844" class="Bound">f</a> <a id="8858" href="Function.Base.html#3626" class="Function Operator">∘′_</a><a id="8861" class="Symbol">)</a> <a id="8863" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8867" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8871" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8873" class="Symbol">)</a>
      <a id="8881" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8884" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8898" class="Symbol">{</a><a id="8899" class="Argument">x</a> <a id="8901" class="Symbol">=</a> <a id="8903" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="8905" class="Symbol">})</a> <a id="8908" class="Symbol">(λ</a> <a id="8911" href="Data.List.Effectful.html#8911" class="Bound">f</a> <a id="8913" class="Symbol">→</a> <a id="8915" href="Data.List.Effectful.html#7519" class="Function">pam-lemma</a> <a id="8925" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Data.List.Effectful.html#8911" class="Bound">f</a> <a id="8931" href="Function.Base.html#3626" class="Function Operator">∘′_</a><a id="8934" class="Symbol">)</a> <a id="8936" class="Symbol">(</a><a id="8937" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8941" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="8943" class="Symbol">))</a> <a id="8946" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="8952" class="Symbol">(</a><a id="8953" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="8956" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8960" class="Symbol">λ</a> <a id="8962" href="Data.List.Effectful.html#8962" class="Bound">f</a> <a id="8964" class="Symbol">→</a> <a id="8966" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="8969" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="8973" class="Symbol">λ</a> <a id="8975" href="Data.List.Effectful.html#8975" class="Bound">g</a> <a id="8977" class="Symbol">→</a> <a id="8979" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="8983" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Data.List.Effectful.html#8962" class="Bound">f</a> <a id="8989" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="8992" href="Data.List.Effectful.html#8975" class="Bound">g</a><a id="8993" class="Symbol">))</a>
      <a id="9002" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9005" class="Symbol">(</a><a id="9006" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="9014" class="Symbol">(</a><a id="9015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9020" class="Symbol">{</a><a id="9021" class="Argument">x</a> <a id="9023" class="Symbol">=</a> <a id="9025" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="9027" class="Symbol">})</a> <a id="9030" class="Symbol">λ</a> <a id="9032" href="Data.List.Effectful.html#9032" class="Bound">f</a> <a id="9034" class="Symbol">→</a>
         <a id="9045" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="9053" class="Symbol">(</a><a id="9054" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9059" class="Symbol">{</a><a id="9060" class="Argument">x</a> <a id="9062" class="Symbol">=</a> <a id="9064" href="Data.List.Effectful.html#8110" class="Bound">gs</a><a id="9066" class="Symbol">})</a> <a id="9069" class="Symbol">λ</a> <a id="9071" href="Data.List.Effectful.html#9071" class="Bound">g</a> <a id="9073" class="Symbol">→</a>
         <a id="9084" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="9090" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9092" href="Data.List.Effectful.html#7519" class="Function">pam-lemma</a> <a id="9102" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="9105" href="Data.List.Effectful.html#9071" class="Bound">g</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9113" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9115" href="Data.List.Effectful.html#9032" class="Bound">f</a><a id="9116" class="Symbol">))</a> <a id="9119" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9125" class="Symbol">(</a><a id="9126" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9129" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9133" class="Symbol">λ</a> <a id="9135" href="Data.List.Effectful.html#9135" class="Bound">f</a> <a id="9137" class="Symbol">→</a> <a id="9139" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9142" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9146" class="Symbol">λ</a> <a id="9148" href="Data.List.Effectful.html#9148" class="Bound">g</a> <a id="9150" class="Symbol">→</a> <a id="9152" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9161" href="Data.List.Effectful.html#8113" class="Bound">xs</a> <a id="9164" href="Data.List.Effectful.html#9148" class="Bound">g</a><a id="9165" class="Symbol">)</a> <a id="9167" href="Data.List.Effectful.html#9135" class="Bound">f</a><a id="9168" class="Symbol">)</a>
      <a id="9176" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9179" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="9187" class="Symbol">(</a><a id="9188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9193" class="Symbol">{</a><a id="9194" class="Argument">x</a> <a id="9196" class="Symbol">=</a> <a id="9198" href="Data.List.Effectful.html#8107" class="Bound">fs</a><a id="9200" class="Symbol">})</a> <a id="9203" class="Symbol">(λ</a> <a id="9206" href="Data.List.Effectful.html#9206" class="Bound">f</a> <a id="9208" class="Symbol">→</a> <a id="9210" href="Data.List.Effectful.html#4029" class="Function">MP.associative</a> <a id="9225" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9228" class="Symbol">(</a><a id="9229" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9233" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9235" class="Symbol">)</a> <a id="9237" class="Symbol">(</a><a id="9238" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9243" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9245" href="Data.List.Effectful.html#9206" class="Bound">f</a><a id="9246" class="Symbol">))</a> <a id="9249" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9255" class="Symbol">(</a><a id="9256" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9259" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9263" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9271" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9275" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9279" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9281" class="Symbol">))</a>
      <a id="9290" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9293" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="9302" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9305" class="Symbol">(</a><a id="9306" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9309" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9313" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9317" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9319" class="Symbol">)</a> <a id="9321" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="9327" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9330" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9336" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9340" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9344" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9346" class="Symbol">)</a>
      <a id="9354" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9357" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9368" href="Effect.Applicative.html#1610" class="Function Operator">⊛_</a><a id="9370" class="Symbol">)</a> <a id="9372" class="Symbol">(</a><a id="9373" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="9382" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9385" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9387" class="Symbol">)</a> <a id="9389" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="9395" href="Data.List.Effectful.html#8107" class="Bound">fs</a> <a id="9398" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9400" class="Symbol">(</a><a id="9401" href="Data.List.Effectful.html#8110" class="Bound">gs</a> <a id="9404" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9406" href="Data.List.Effectful.html#8113" class="Bound">xs</a><a id="9408" class="Symbol">)</a>
      <a id="9416" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Applicative.homomorphism"></a><a id="9421" href="Data.List.Effectful.html#9421" class="Function">homomorphism</a> <a id="9434" class="Symbol">:</a> <a id="9436" class="Symbol">∀</a> <a id="9438" class="Symbol">{</a><a id="9439" href="Data.List.Effectful.html#9439" class="Bound">ℓ</a><a id="9440" class="Symbol">}</a> <a id="9442" class="Symbol">{</a><a id="9443" href="Data.List.Effectful.html#9443" class="Bound">A</a> <a id="9445" href="Data.List.Effectful.html#9445" class="Bound">B</a> <a id="9447" class="Symbol">:</a> <a id="9449" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9453" href="Data.List.Effectful.html#9439" class="Bound">ℓ</a><a id="9454" class="Symbol">}</a> <a id="9456" class="Symbol">(</a><a id="9457" href="Data.List.Effectful.html#9457" class="Bound">f</a> <a id="9459" class="Symbol">:</a> <a id="9461" href="Data.List.Effectful.html#9443" class="Bound">A</a> <a id="9463" class="Symbol">→</a> <a id="9465" href="Data.List.Effectful.html#9445" class="Bound">B</a><a id="9466" class="Symbol">)</a> <a id="9468" href="Data.List.Effectful.html#9468" class="Bound">x</a> <a id="9470" class="Symbol">→</a>
                 <a id="9489" class="Symbol">(</a><a id="9490" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9495" href="Data.List.Effectful.html#9457" class="Bound">f</a> <a id="9497" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9499" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9504" href="Data.List.Effectful.html#9468" class="Bound">x</a><a id="9505" class="Symbol">)</a> <a id="9507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9509" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9514" class="Symbol">(</a><a id="9515" href="Data.List.Effectful.html#9457" class="Bound">f</a> <a id="9517" href="Data.List.Effectful.html#9468" class="Bound">x</a><a id="9518" class="Symbol">)</a>
  <a id="9522" href="Data.List.Effectful.html#9421" class="Function">homomorphism</a> <a id="9535" href="Data.List.Effectful.html#9535" class="Bound">f</a> <a id="9537" href="Data.List.Effectful.html#9537" class="Bound">x</a> <a id="9539" class="Symbol">=</a> <a id="9541" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9551" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9556" href="Data.List.Effectful.html#9535" class="Bound">f</a> <a id="9558" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9560" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9565" href="Data.List.Effectful.html#9537" class="Bound">x</a>            <a id="9578" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9586" class="Symbol">(</a><a id="9587" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9592" href="Data.List.Effectful.html#9535" class="Bound">f</a> <a id="9594" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9598" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9602" class="Symbol">(</a><a id="9603" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9608" href="Data.List.Effectful.html#9537" class="Bound">x</a><a id="9609" class="Symbol">))</a>  <a id="9613" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9616" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="9633" href="Data.List.Effectful.html#9535" class="Bound">f</a> <a id="9635" class="Symbol">(</a><a id="9636" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9640" class="Symbol">(</a><a id="9641" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9646" href="Data.List.Effectful.html#9537" class="Bound">x</a><a id="9647" class="Symbol">))</a> <a id="9650" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9656" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9660" class="Symbol">(</a><a id="9661" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9666" href="Data.List.Effectful.html#9537" class="Bound">x</a><a id="9667" class="Symbol">)</a> <a id="9669" href="Data.List.Effectful.html#9535" class="Bound">f</a>             <a id="9683" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9686" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="9703" href="Data.List.Effectful.html#9537" class="Bound">x</a> <a id="9705" class="Symbol">(</a><a id="9706" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9711" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9713" href="Data.List.Effectful.html#9535" class="Bound">f</a><a id="9714" class="Symbol">)</a> <a id="9716" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9722" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Data.List.Effectful.html#9535" class="Bound">f</a> <a id="9730" href="Data.List.Effectful.html#9537" class="Bound">x</a><a id="9731" class="Symbol">)</a>                 <a id="9749" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="Applicative.interchange"></a><a id="9754" href="Data.List.Effectful.html#9754" class="Function">interchange</a> <a id="9766" class="Symbol">:</a> <a id="9768" class="Symbol">∀</a> <a id="9770" class="Symbol">{</a><a id="9771" href="Data.List.Effectful.html#9771" class="Bound">ℓ</a><a id="9772" class="Symbol">}</a> <a id="9774" class="Symbol">{</a><a id="9775" href="Data.List.Effectful.html#9775" class="Bound">A</a> <a id="9777" href="Data.List.Effectful.html#9777" class="Bound">B</a> <a id="9779" class="Symbol">:</a> <a id="9781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9785" href="Data.List.Effectful.html#9771" class="Bound">ℓ</a><a id="9786" class="Symbol">}</a> <a id="9788" class="Symbol">(</a><a id="9789" href="Data.List.Effectful.html#9789" class="Bound">fs</a> <a id="9792" class="Symbol">:</a> <a id="9794" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9799" class="Symbol">(</a><a id="9800" href="Data.List.Effectful.html#9775" class="Bound">A</a> <a id="9802" class="Symbol">→</a> <a id="9804" href="Data.List.Effectful.html#9777" class="Bound">B</a><a id="9805" class="Symbol">))</a> <a id="9808" class="Symbol">{</a><a id="9809" href="Data.List.Effectful.html#9809" class="Bound">x</a><a id="9810" class="Symbol">}</a> <a id="9812" class="Symbol">→</a>
                <a id="9830" class="Symbol">(</a><a id="9831" href="Data.List.Effectful.html#9789" class="Bound">fs</a> <a id="9834" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9836" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9841" href="Data.List.Effectful.html#9809" class="Bound">x</a><a id="9842" class="Symbol">)</a> <a id="9844" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9846" class="Symbol">(</a><a id="9847" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="9857" href="Data.List.Effectful.html#9809" class="Bound">x</a><a id="9858" class="Symbol">)</a> <a id="9860" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9862" href="Data.List.Effectful.html#9789" class="Bound">fs</a><a id="9864" class="Symbol">)</a>
  <a id="9868" href="Data.List.Effectful.html#9754" class="Function">interchange</a> <a id="9880" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="9883" class="Symbol">{</a><a id="9884" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="9885" class="Symbol">}</a> <a id="9887" class="Symbol">=</a> <a id="9889" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9899" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="9902" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="9904" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9909" href="Data.List.Effectful.html#9884" class="Bound">x</a>                <a id="9926" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9934" class="Symbol">(</a><a id="9935" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="9938" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="9942" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="9946" class="Symbol">(</a><a id="9947" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="9952" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="9953" class="Symbol">))</a>      <a id="9961" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Data.List.Effectful.html#4498" class="Function">MP.cong</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9979" class="Symbol">{</a><a id="9980" class="Argument">x</a> <a id="9982" class="Symbol">=</a> <a id="9984" href="Data.List.Effectful.html#9880" class="Bound">fs</a><a id="9986" class="Symbol">})</a> <a id="9989" class="Symbol">λ</a> <a id="9991" href="Data.List.Effectful.html#9991" class="Bound">f</a> <a id="9993" class="Symbol">→</a>
                                      <a id="10033" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="10050" href="Data.List.Effectful.html#9884" class="Bound">x</a> <a id="10052" class="Symbol">(</a><a id="10053" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="10058" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10060" href="Data.List.Effectful.html#9991" class="Bound">f</a><a id="10061" class="Symbol">))</a> <a id="10064" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="10070" class="Symbol">(</a><a id="10071" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="10074" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="10078" class="Symbol">λ</a> <a id="10080" href="Data.List.Effectful.html#10080" class="Bound">f</a> <a id="10082" class="Symbol">→</a> <a id="10084" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="10089" class="Symbol">(</a><a id="10090" href="Data.List.Effectful.html#10080" class="Bound">f</a> <a id="10092" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10093" class="Symbol">))</a>  <a id="10097" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="10105" class="Symbol">(</a><a id="10106" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="10110" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="10113" class="Symbol">(</a><a id="10114" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="10118" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10119" class="Symbol">))</a>           <a id="10132" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10135" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="10141" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10143" href="Data.List.Effectful.html#2804" class="Function">MP.left-identity</a> <a id="10160" class="Symbol">(</a><a id="10161" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="10165" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10166" class="Symbol">)</a> <a id="10168" class="Symbol">(</a><a id="10169" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="10173" href="Data.List.Effectful.html#9880" class="Bound">fs</a><a id="10175" class="Symbol">)</a> <a id="10177" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="10183" class="Symbol">(</a><a id="10184" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="10189" class="Symbol">(</a><a id="10190" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="10194" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10195" class="Symbol">)</a> <a id="10197" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="10201" href="Data.List.Effectful.html#5112" class="Function">pam</a> <a id="10205" href="Data.List.Effectful.html#9880" class="Bound">fs</a><a id="10207" class="Symbol">)</a>  <a id="10210" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="10213" href="Data.List.Effectful.html#5959" class="Function">unfold-⊛</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="10228" class="Symbol">(</a><a id="10229" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="10233" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10234" class="Symbol">))</a> <a id="10237" href="Data.List.Effectful.html#9880" class="Bound">fs</a> <a id="10240" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="10246" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Function.Base.html#3839" class="Function Operator">_$′</a> <a id="10256" href="Data.List.Effectful.html#9884" class="Bound">x</a><a id="10257" class="Symbol">)</a> <a id="10259" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="10261" href="Data.List.Effectful.html#9880" class="Bound">fs</a>          <a id="10273" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Data.List.Membership.Propositional.Properties.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional.Properties.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to propositional list membership.</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Comment">-- This file is needed to break the cyclic dependency with the proof</a>
<a id="310" class="Comment">-- `Any-cong` in `Data.Any.Properties` which relies on `Any↔` in this</a>
<a id="380" class="Comment">-- file.</a>

<a id="390" class="Symbol">{-#</a> <a id="394" class="Keyword">OPTIONS</a> <a id="402" class="Pragma">--cubical-compatible</a> <a id="423" class="Pragma">--safe</a> <a id="430" class="Symbol">#-}</a>

<a id="435" class="Keyword">module</a> <a id="442" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="493" class="Keyword">where</a>

<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Function.Base.html" class="Module">Function.Base</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Function.Base.html#1638" class="Function">flip</a><a id="537" class="Symbol">;</a> <a id="539" href="Function.Base.html#704" class="Function">id</a><a id="541" class="Symbol">;</a> <a id="543" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="615" class="Symbol">)</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="658" class="Symbol">as</a> <a id="661" class="Module">Any</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="675" class="Symbol">;</a> <a id="677" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="681" class="Symbol">;</a> <a id="683" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="767" class="Symbol">as</a> <a id="770" class="Module">Prod</a>
  <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="787" class="Symbol">;</a> <a id="789" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="794" class="Symbol">;</a> <a id="796" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="801" class="Symbol">;</a> <a id="803" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="811" class="Symbol">;</a> <a id="813" href="Data.Product.Base.html#852" class="Function">∃</a><a id="814" class="Symbol">;</a> <a id="816" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="819" class="Symbol">)</a>
<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="Level.html" class="Module">Level</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="851" class="Symbol">)</a>
<a id="853" class="Keyword">open</a> <a id="858" class="Keyword">import</a> <a id="865" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="908" class="Symbol">as</a> <a id="911" class="Module">P</a>
  <a id="915" class="Keyword">using</a> <a id="921" class="Symbol">(</a><a id="922" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="925" class="Symbol">;</a> <a id="927" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="931" class="Symbol">)</a>
<a id="933" class="Keyword">open</a> <a id="938" class="Keyword">import</a> <a id="945" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="960" class="Keyword">using</a> <a id="966" class="Symbol">(</a><a id="967" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="971" class="Symbol">;</a> <a id="973" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a><a id="976" class="Symbol">)</a>

<a id="979" class="Keyword">private</a>
  <a id="989" class="Keyword">variable</a>
    <a id="1002" href="Data.List.Membership.Propositional.Properties.Core.html#1002" class="Generalizable">a</a> <a id="1004" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a> <a id="1006" href="Data.List.Membership.Propositional.Properties.Core.html#1006" class="Generalizable">q</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1020" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1028" href="Data.List.Membership.Propositional.Properties.Core.html#1002" class="Generalizable">a</a>

<a id="1031" class="Comment">------------------------------------------------------------------------</a>
<a id="1104" class="Comment">-- Lemmas relating map and find.</a>

<a id="map∘find"></a><a id="1138" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="1147" class="Symbol">:</a> <a id="1149" class="Symbol">∀</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Data.List.Membership.Propositional.Properties.Core.html#1152" class="Bound">P</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1161" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="1163" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a><a id="1164" class="Symbol">}</a> <a id="1166" class="Symbol">{</a><a id="1167" href="Data.List.Membership.Propositional.Properties.Core.html#1167" class="Bound">xs</a><a id="1169" class="Symbol">}</a>
           <a id="1182" class="Symbol">(</a><a id="1183" href="Data.List.Membership.Propositional.Properties.Core.html#1183" class="Bound">p</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1191" href="Data.List.Membership.Propositional.Properties.Core.html#1152" class="Bound">P</a> <a id="1193" href="Data.List.Membership.Propositional.Properties.Core.html#1167" class="Bound">xs</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" class="Keyword">let</a> <a id="1203" href="Data.List.Membership.Propositional.Properties.Core.html#1203" class="Bound">p′</a> <a id="1206" class="Symbol">=</a> <a id="1208" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1213" href="Data.List.Membership.Propositional.Properties.Core.html#1183" class="Bound">p</a> <a id="1215" class="Keyword">in</a>
           <a id="1229" class="Symbol">{</a><a id="1230" href="Data.List.Membership.Propositional.Properties.Core.html#1230" class="Bound">f</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1245" href="Data.List.Membership.Propositional.Properties.Core.html#1203" class="Bound">p′</a><a id="1247" class="Symbol">)</a> <a id="1249" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1251" href="Data.List.Membership.Propositional.Properties.Core.html#1152" class="Bound">P</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">→</a>
           <a id="1267" href="Data.List.Membership.Propositional.Properties.Core.html#1230" class="Bound">f</a> <a id="1269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1274" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1276" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1289" href="Data.List.Membership.Propositional.Properties.Core.html#1203" class="Bound">p′</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">→</a>
           <a id="1306" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="1314" href="Data.List.Membership.Propositional.Properties.Core.html#1230" class="Bound">f</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1330" href="Data.List.Membership.Propositional.Properties.Core.html#1203" class="Bound">p′</a><a id="1332" class="Symbol">))</a> <a id="1335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1337" href="Data.List.Membership.Propositional.Properties.Core.html#1183" class="Bound">p</a>
<a id="1339" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1355" href="Data.List.Membership.Propositional.Properties.Core.html#1355" class="Bound">p</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Data.List.Membership.Propositional.Properties.Core.html#1358" class="Bound">hyp</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="1371" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1377" href="Data.List.Membership.Propositional.Properties.Core.html#1358" class="Bound">hyp</a>
<a id="1381" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1397" href="Data.List.Membership.Propositional.Properties.Core.html#1397" class="Bound">p</a><a id="1398" class="Symbol">)</a> <a id="1400" href="Data.List.Membership.Propositional.Properties.Core.html#1400" class="Bound">hyp</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="1413" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="1429" href="Data.List.Membership.Propositional.Properties.Core.html#1397" class="Bound">p</a> <a id="1431" href="Data.List.Membership.Propositional.Properties.Core.html#1400" class="Bound">hyp</a><a id="1434" class="Symbol">)</a>

<a id="find∘map"></a><a id="1437" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="1446" class="Symbol">:</a> <a id="1448" class="Symbol">∀</a> <a id="1450" class="Symbol">{</a><a id="1451" href="Data.List.Membership.Propositional.Properties.Core.html#1451" class="Bound">P</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1460" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="1462" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a><a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Data.List.Membership.Propositional.Properties.Core.html#1466" class="Bound">Q</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1475" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="1477" href="Data.List.Membership.Propositional.Properties.Core.html#1006" class="Generalizable">q</a><a id="1478" class="Symbol">}</a>
           <a id="1491" class="Symbol">{</a><a id="1492" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">xs</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1502" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Data.List.Membership.Propositional.Properties.Core.html#1506" class="Bound">p</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1514" href="Data.List.Membership.Propositional.Properties.Core.html#1451" class="Bound">P</a> <a id="1516" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">xs</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">f</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Data.List.Membership.Propositional.Properties.Core.html#1451" class="Bound">P</a> <a id="1527" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1529" href="Data.List.Membership.Propositional.Properties.Core.html#1466" class="Bound">Q</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a>
           <a id="1545" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="1559" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">f</a> <a id="1561" href="Data.List.Membership.Propositional.Properties.Core.html#1506" class="Bound">p</a><a id="1562" class="Symbol">)</a> <a id="1564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1566" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1575" href="Function.Base.html#704" class="Function">id</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1588" href="Function.Base.html#704" class="Function">id</a> <a id="1591" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">f</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1600" href="Data.List.Membership.Propositional.Properties.Core.html#1506" class="Bound">p</a><a id="1601" class="Symbol">)</a>
<a id="1603" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1619" href="Data.List.Membership.Propositional.Properties.Core.html#1619" class="Bound">p</a><a id="1620" class="Symbol">)</a> <a id="1622" href="Data.List.Membership.Propositional.Properties.Core.html#1622" class="Bound">f</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1631" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1647" href="Data.List.Membership.Propositional.Properties.Core.html#1647" class="Bound">p</a><a id="1648" class="Symbol">)</a> <a id="1650" href="Data.List.Membership.Propositional.Properties.Core.html#1650" class="Bound">f</a> <a id="1652" class="Keyword">rewrite</a> <a id="1660" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="1669" href="Data.List.Membership.Propositional.Properties.Core.html#1647" class="Bound">p</a> <a id="1671" href="Data.List.Membership.Propositional.Properties.Core.html#1650" class="Bound">f</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1681" class="Comment">------------------------------------------------------------------------</a>
<a id="1754" class="Comment">-- find satisfies a simple equality when the predicate is a</a>
<a id="1814" class="Comment">-- propositional equality.</a>

<a id="find-∈"></a><a id="1842" href="Data.List.Membership.Propositional.Properties.Core.html#1842" class="Function">find-∈</a> <a id="1849" class="Symbol">:</a> <a id="1851" class="Symbol">∀</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Data.List.Membership.Propositional.Properties.Core.html#1854" class="Bound">x</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a><a id="1859" class="Symbol">}</a> <a id="1861" class="Symbol">{</a><a id="1862" href="Data.List.Membership.Propositional.Properties.Core.html#1862" class="Bound">xs</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1872" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a><a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Data.List.Membership.Propositional.Properties.Core.html#1876" class="Bound">x∈xs</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Data.List.Membership.Propositional.Properties.Core.html#1854" class="Bound">x</a> <a id="1885" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1887" href="Data.List.Membership.Propositional.Properties.Core.html#1862" class="Bound">xs</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a>
         <a id="1902" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1907" href="Data.List.Membership.Propositional.Properties.Core.html#1876" class="Bound">x∈xs</a> <a id="1912" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Data.List.Membership.Propositional.Properties.Core.html#1854" class="Bound">x</a> <a id="1917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1919" href="Data.List.Membership.Propositional.Properties.Core.html#1876" class="Bound">x∈xs</a> <a id="1924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1926" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1930" class="Symbol">)</a>
<a id="1932" href="Data.List.Membership.Propositional.Properties.Core.html#1842" class="Function">find-∈</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1945" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1949" class="Symbol">)</a>  <a id="1952" class="Symbol">=</a> <a id="1954" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1959" href="Data.List.Membership.Propositional.Properties.Core.html#1842" class="Function">find-∈</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1973" href="Data.List.Membership.Propositional.Properties.Core.html#1973" class="Bound">x∈xs</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Keyword">rewrite</a> <a id="1987" href="Data.List.Membership.Propositional.Properties.Core.html#1842" class="Function">find-∈</a> <a id="1994" href="Data.List.Membership.Propositional.Properties.Core.html#1973" class="Bound">x∈xs</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2007" class="Comment">------------------------------------------------------------------------</a>
<a id="2080" class="Comment">-- find and lose are inverses (more or less).</a>

<a id="lose∘find"></a><a id="2127" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a> <a id="2137" class="Symbol">:</a> <a id="2139" class="Symbol">∀</a> <a id="2141" class="Symbol">{</a><a id="2142" href="Data.List.Membership.Propositional.Properties.Core.html#2142" class="Bound">P</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2151" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="2153" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">{</a><a id="2157" href="Data.List.Membership.Propositional.Properties.Core.html#2157" class="Bound">xs</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2167" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a><a id="2168" class="Symbol">}</a>
            <a id="2182" class="Symbol">(</a><a id="2183" href="Data.List.Membership.Propositional.Properties.Core.html#2183" class="Bound">p</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2191" href="Data.List.Membership.Propositional.Properties.Core.html#2142" class="Bound">P</a> <a id="2193" href="Data.List.Membership.Propositional.Properties.Core.html#2157" class="Bound">xs</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">→</a>
            <a id="2211" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="2220" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="2238" href="Data.List.Membership.Propositional.Properties.Core.html#2183" class="Bound">p</a><a id="2239" class="Symbol">))</a> <a id="2242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2244" href="Data.List.Membership.Propositional.Properties.Core.html#2183" class="Bound">p</a>
<a id="2246" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a> <a id="2256" href="Data.List.Membership.Propositional.Properties.Core.html#2256" class="Bound">p</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="2269" href="Data.List.Membership.Propositional.Properties.Core.html#2256" class="Bound">p</a> <a id="2271" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="find∘lose"></a><a id="2279" href="Data.List.Membership.Propositional.Properties.Core.html#2279" class="Function">find∘lose</a> <a id="2289" class="Symbol">:</a> <a id="2291" class="Symbol">∀</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Data.List.Membership.Propositional.Properties.Core.html#2294" class="Bound">P</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2303" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="2305" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">{</a><a id="2309" href="Data.List.Membership.Propositional.Properties.Core.html#2309" class="Bound">x</a> <a id="2311" href="Data.List.Membership.Propositional.Properties.Core.html#2311" class="Bound">xs</a><a id="2313" class="Symbol">}</a>
            <a id="2327" class="Symbol">(</a><a id="2328" href="Data.List.Membership.Propositional.Properties.Core.html#2328" class="Bound">x∈xs</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Data.List.Membership.Propositional.Properties.Core.html#2309" class="Bound">x</a> <a id="2337" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2339" href="Data.List.Membership.Propositional.Properties.Core.html#2311" class="Bound">xs</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Data.List.Membership.Propositional.Properties.Core.html#2344" class="Bound">pp</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Data.List.Membership.Propositional.Properties.Core.html#2294" class="Bound">P</a> <a id="2351" href="Data.List.Membership.Propositional.Properties.Core.html#2309" class="Bound">x</a><a id="2352" class="Symbol">)</a> <a id="2354" class="Symbol">→</a>
            <a id="2368" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="2373" class="Symbol">{</a><a id="2374" class="Argument">P</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Data.List.Membership.Propositional.Properties.Core.html#2294" class="Bound">P</a><a id="2379" class="Symbol">}</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="2387" href="Data.List.Membership.Propositional.Properties.Core.html#2328" class="Bound">x∈xs</a> <a id="2392" href="Data.List.Membership.Propositional.Properties.Core.html#2344" class="Bound">pp</a><a id="2394" class="Symbol">)</a> <a id="2396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Data.List.Membership.Propositional.Properties.Core.html#2309" class="Bound">x</a> <a id="2401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2403" href="Data.List.Membership.Propositional.Properties.Core.html#2328" class="Bound">x∈xs</a> <a id="2408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2410" href="Data.List.Membership.Propositional.Properties.Core.html#2344" class="Bound">pp</a><a id="2412" class="Symbol">)</a>
<a id="2414" href="Data.List.Membership.Propositional.Properties.Core.html#2279" class="Function">find∘lose</a> <a id="2424" href="Data.List.Membership.Propositional.Properties.Core.html#2424" class="Bound">P</a> <a id="2426" href="Data.List.Membership.Propositional.Properties.Core.html#2426" class="Bound">x∈xs</a> <a id="2431" href="Data.List.Membership.Propositional.Properties.Core.html#2431" class="Bound">p</a>
  <a id="2435" class="Keyword">rewrite</a> <a id="2443" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="2452" href="Data.List.Membership.Propositional.Properties.Core.html#2426" class="Bound">x∈xs</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Function.Base.html#1638" class="Function">flip</a> <a id="2463" class="Symbol">(</a><a id="2464" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2472" href="Data.List.Membership.Propositional.Properties.Core.html#2424" class="Bound">P</a><a id="2473" class="Symbol">)</a> <a id="2475" href="Data.List.Membership.Propositional.Properties.Core.html#2431" class="Bound">p</a><a id="2476" class="Symbol">)</a>
        <a id="2486" class="Symbol">|</a> <a id="2488" href="Data.List.Membership.Propositional.Properties.Core.html#1842" class="Function">find-∈</a> <a id="2495" href="Data.List.Membership.Propositional.Properties.Core.html#2426" class="Bound">x∈xs</a>
        <a id="2508" class="Symbol">=</a> <a id="2510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2516" class="Comment">------------------------------------------------------------------------</a>
<a id="2589" class="Comment">-- Any can be expressed using _∈_</a>

<a id="2624" class="Keyword">module</a> <a id="2631" href="Data.List.Membership.Propositional.Properties.Core.html#2631" class="Module">_</a> <a id="2633" class="Symbol">{</a><a id="2634" href="Data.List.Membership.Propositional.Properties.Core.html#2634" class="Bound">P</a> <a id="2636" class="Symbol">:</a> <a id="2638" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2643" href="Data.List.Membership.Propositional.Properties.Core.html#1020" class="Generalizable">A</a> <a id="2645" href="Data.List.Membership.Propositional.Properties.Core.html#1004" class="Generalizable">p</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Keyword">where</a>

  <a id="2657" href="Data.List.Membership.Propositional.Properties.Core.html#2657" class="Function">∃∈-Any</a> <a id="2664" class="Symbol">:</a> <a id="2666" class="Symbol">∀</a>  <a id="2669" class="Symbol">{</a><a id="2670" href="Data.List.Membership.Propositional.Properties.Core.html#2670" class="Bound">xs</a><a id="2672" class="Symbol">}</a> <a id="2674" class="Symbol">→</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2679" class="Symbol">λ</a> <a id="2681" href="Data.List.Membership.Propositional.Properties.Core.html#2681" class="Bound">x</a> <a id="2683" class="Symbol">→</a> <a id="2685" href="Data.List.Membership.Propositional.Properties.Core.html#2681" class="Bound">x</a> <a id="2687" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2689" href="Data.List.Membership.Propositional.Properties.Core.html#2670" class="Bound">xs</a> <a id="2692" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2694" href="Data.List.Membership.Propositional.Properties.Core.html#2634" class="Bound">P</a> <a id="2696" href="Data.List.Membership.Propositional.Properties.Core.html#2681" class="Bound">x</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2705" href="Data.List.Membership.Propositional.Properties.Core.html#2634" class="Bound">P</a> <a id="2707" href="Data.List.Membership.Propositional.Properties.Core.html#2670" class="Bound">xs</a>
  <a id="2712" href="Data.List.Membership.Propositional.Properties.Core.html#2657" class="Function">∃∈-Any</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="2730" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="2735" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2737" href="Data.Product.Base.html#650" class="Field">proj₂</a>

  <a id="2746" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Data.List.Membership.Propositional.Properties.Core.html#2756" class="Bound">xs</a><a id="2758" class="Symbol">}</a> <a id="2760" class="Symbol">→</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2765" class="Symbol">λ</a> <a id="2767" href="Data.List.Membership.Propositional.Properties.Core.html#2767" class="Bound">x</a> <a id="2769" class="Symbol">→</a> <a id="2771" href="Data.List.Membership.Propositional.Properties.Core.html#2767" class="Bound">x</a> <a id="2773" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2775" href="Data.List.Membership.Propositional.Properties.Core.html#2756" class="Bound">xs</a> <a id="2778" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2780" href="Data.List.Membership.Propositional.Properties.Core.html#2634" class="Bound">P</a> <a id="2782" href="Data.List.Membership.Propositional.Properties.Core.html#2767" class="Bound">x</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2787" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2791" href="Data.List.Membership.Propositional.Properties.Core.html#2634" class="Bound">P</a> <a id="2793" href="Data.List.Membership.Propositional.Properties.Core.html#2756" class="Bound">xs</a>
  <a id="2798" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2811" href="Data.List.Membership.Propositional.Properties.Core.html#2657" class="Function">∃∈-Any</a> <a id="2818" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="2823" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a> <a id="2833" href="Data.List.Membership.Propositional.Properties.Core.html#2855" class="Function">from∘to</a>
    <a id="2845" class="Keyword">where</a>
    <a id="2855" href="Data.List.Membership.Propositional.Properties.Core.html#2855" class="Function">from∘to</a> <a id="2863" class="Symbol">:</a> <a id="2865" class="Symbol">∀</a> <a id="2867" href="Data.List.Membership.Propositional.Properties.Core.html#2867" class="Bound">v</a> <a id="2869" class="Symbol">→</a> <a id="2871" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.List.Membership.Propositional.Properties.Core.html#2657" class="Function">∃∈-Any</a> <a id="2884" href="Data.List.Membership.Propositional.Properties.Core.html#2867" class="Bound">v</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2889" href="Data.List.Membership.Propositional.Properties.Core.html#2867" class="Bound">v</a>
    <a id="2895" href="Data.List.Membership.Propositional.Properties.Core.html#2855" class="Function">from∘to</a> <a id="2903" href="Data.List.Membership.Propositional.Properties.Core.html#2903" class="Bound">p</a> <a id="2905" class="Symbol">=</a> <a id="2907" href="Data.List.Membership.Propositional.Properties.Core.html#2279" class="Function">find∘lose</a> <a id="2917" class="Symbol">_</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2933" href="Data.List.Membership.Propositional.Properties.Core.html#2903" class="Bound">p</a><a id="2934" class="Symbol">))</a> <a id="2937" class="Symbol">(</a><a id="2938" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2951" href="Data.List.Membership.Propositional.Properties.Core.html#2903" class="Bound">p</a><a id="2952" class="Symbol">))</a>
</pre></body></html>

==> anc/Data.List.Membership.Propositional.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to propositional list membership</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Algebra.html" class="Module">Algebra</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="370" class="Symbol">;</a> <a id="372" href="Algebra.Definitions.html#3841" class="Function">Selective</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Effect.Monad.html#779" class="Record">RawMonad</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="463" class="Symbol">;</a> <a id="465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="476" class="Symbol">;</a> <a id="478" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="546" class="Symbol">as</a> <a id="549" class="Module">List</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">Any</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="726" class="Keyword">import</a> <a id="733" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="772" class="Symbol">as</a> <a id="775" class="Module">Membershipₛ</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a>
  <a id="850" class="Keyword">using</a> <a id="856" class="Symbol">(</a><a id="857" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a><a id="860" class="Symbol">;</a> <a id="862" href="Data.List.Relation.Binary.Equality.Propositional.html#1136" class="Function">≡⇒≋</a><a id="865" class="Symbol">;</a> <a id="867" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Data.List.Effectful.html#1477" class="Function">monad</a><a id="916" class="Symbol">)</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="944" class="Keyword">using</a> <a id="950" class="Symbol">(</a><a id="951" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="952" class="Symbol">;</a> <a id="954" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="958" class="Symbol">;</a> <a id="960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="963" class="Symbol">;</a> <a id="965" href="Data.Nat.Base.html#5266" class="Function">pred</a><a id="969" class="Symbol">;</a> <a id="971" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="974" class="Symbol">;</a> <a id="976" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a><a id="979" class="Symbol">;</a> <a id="981" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Nat.Base.html#1477" class="Function Operator">_≤ᵇ_</a><a id="990" class="Symbol">)</a>
<a id="992" class="Keyword">open</a> <a id="997" class="Keyword">import</a> <a id="1004" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1054" class="Keyword">hiding</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Data.Product.Base.html#2173" class="Function">map</a><a id="1065" class="Symbol">)</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1103" class="Keyword">using</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Data.Product.Properties.html#3336" class="Function">×-≡,≡↔≡</a><a id="1117" class="Symbol">)</a>
<a id="1119" class="Keyword">open</a> <a id="1124" class="Keyword">import</a> <a id="1131" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="1180" class="Keyword">using</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a><a id="1195" class="Symbol">)</a>
<a id="1197" class="Keyword">import</a> <a id="1204" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1250" class="Symbol">as</a> <a id="1253" class="Module">Σ</a>
<a id="1255" class="Keyword">open</a> <a id="1260" class="Keyword">import</a> <a id="1267" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1281" class="Symbol">as</a> <a id="1284" class="Module">Sum</a> <a id="1288" class="Keyword">using</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1298" class="Symbol">;</a> <a id="1300" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1304" class="Symbol">;</a> <a id="1306" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1310" class="Symbol">)</a>
<a id="1312" class="Keyword">open</a> <a id="1317" class="Keyword">import</a> <a id="1324" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1338" class="Keyword">open</a> <a id="1343" class="Keyword">import</a> <a id="1350" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="1371" class="Keyword">import</a> <a id="1378" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1409" class="Symbol">as</a> <a id="1412" class="Module">Related</a>
<a id="1420" class="Keyword">open</a> <a id="1425" class="Keyword">import</a> <a id="1432" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1449" class="Keyword">open</a> <a id="1454" class="Keyword">import</a> <a id="1461" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a>
<a id="1495" class="Keyword">open</a> <a id="1500" class="Keyword">import</a> <a id="1507" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1535" class="Keyword">using</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a><a id="1546" class="Symbol">)</a>
<a id="1548" class="Keyword">open</a> <a id="1553" class="Keyword">import</a> <a id="1560" href="Level.html" class="Module">Level</a> <a id="1566" class="Keyword">using</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1578" class="Symbol">)</a>
<a id="1580" class="Keyword">open</a> <a id="1585" class="Keyword">import</a> <a id="1592" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1613" class="Keyword">using</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1623" class="Symbol">)</a>
<a id="1625" class="Keyword">open</a> <a id="1630" class="Keyword">import</a> <a id="1637" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1665" class="Symbol">as</a> <a id="1668" class="Module">B</a> <a id="1670" class="Keyword">hiding</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1687" class="Symbol">)</a>
<a id="1689" class="Keyword">open</a> <a id="1694" class="Keyword">import</a> <a id="1701" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="1739" class="Symbol">as</a> <a id="1742" class="Module">P</a>
  <a id="1746" class="Keyword">using</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1756" class="Symbol">;</a> <a id="1758" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="1761" class="Symbol">;</a> <a id="1763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1767" class="Symbol">;</a> <a id="1769" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="1772" class="Symbol">;</a> <a id="1774" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a><a id="1779" class="Symbol">;</a> <a id="1781" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="1785" class="Symbol">;</a> <a id="1787" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="1792" class="Symbol">;</a> <a id="1794" href="Relation.Binary.PropositionalEquality.html#1862" class="Function">→-to-⟶</a><a id="1800" class="Symbol">;</a> <a id="1802" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a><a id="1805" class="Symbol">)</a>
<a id="1807" class="Keyword">import</a> <a id="1814" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a> <a id="1855" class="Symbol">as</a> <a id="1858" class="Module">DTOProperties</a>
<a id="1872" class="Keyword">open</a> <a id="1877" class="Keyword">import</a> <a id="1884" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1899" class="Keyword">using</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Relation.Unary.html#5833" class="Function Operator">_⟨×⟩_</a><a id="1911" class="Symbol">;</a> <a id="1913" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="1922" class="Symbol">)</a>
<a id="1924" class="Keyword">import</a> <a id="1931" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1957" class="Symbol">as</a> <a id="1960" class="Module">Reflects</a>
<a id="1969" class="Keyword">open</a> <a id="1974" class="Keyword">import</a> <a id="1981" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2007" class="Keyword">using</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="2020" class="Symbol">)</a>
<a id="2022" class="Keyword">open</a> <a id="2027" class="Keyword">import</a> <a id="2034" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="2051" class="Keyword">using</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="2060" class="Symbol">;</a> <a id="2062" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="2065" class="Symbol">;</a> <a id="2067" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="2071" class="Symbol">;</a> <a id="2073" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="2076" class="Symbol">;</a> <a id="2078" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="2080" class="Symbol">;</a> <a id="2082" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="2091" class="Symbol">)</a>
<a id="2093" class="Keyword">open</a> <a id="2098" class="Keyword">import</a> <a id="2105" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="2131" class="Keyword">using</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="2151" class="Symbol">)</a>
<a id="2153" class="Keyword">open</a> <a id="2158" class="Keyword">import</a> <a id="2165" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2192" class="Keyword">using</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a><a id="2217" class="Symbol">)</a>

<a id="2220" class="Keyword">private</a>
  <a id="2230" class="Keyword">open</a> <a id="2235" class="Keyword">module</a> <a id="ListMonad"></a><a id="2242" href="Data.List.Membership.Propositional.Properties.html#2242" class="Module">ListMonad</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Data.List.Membership.Propositional.Properties.html#2253" class="Bound">ℓ</a><a id="2254" class="Symbol">}</a> <a id="2256" class="Symbol">=</a> <a id="2258" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.List.Effectful.html#1477" class="Function">monad</a> <a id="2274" class="Symbol">{</a><a id="2275" class="Argument">ℓ</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Data.List.Membership.Propositional.Properties.html#2253" class="Bound">ℓ</a><a id="2280" class="Symbol">})</a>

  <a id="2286" class="Keyword">variable</a>
    <a id="2299" href="Data.List.Membership.Propositional.Properties.html#2299" class="Generalizable">ℓ</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2313" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="2315" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a> <a id="2317" href="Data.List.Membership.Propositional.Properties.html#2317" class="Generalizable">C</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2325" href="Data.List.Membership.Propositional.Properties.html#2299" class="Generalizable">ℓ</a>

<a id="2328" class="Comment">------------------------------------------------------------------------</a>
<a id="2401" class="Comment">-- Publicly re-export properties from Core</a>

<a id="2445" class="Keyword">open</a> <a id="2450" class="Keyword">import</a> <a id="2457" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="2508" class="Keyword">public</a>

<a id="2516" class="Comment">------------------------------------------------------------------------</a>
<a id="2589" class="Comment">-- Equality</a>

<a id="∈-resp-≋"></a><a id="2602" href="Data.List.Membership.Propositional.Properties.html#2602" class="Function">∈-resp-≋</a> <a id="2611" class="Symbol">:</a> <a id="2613" class="Symbol">∀</a> <a id="2615" class="Symbol">{</a><a id="2616" href="Data.List.Membership.Propositional.Properties.html#2616" class="Bound">x</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="2621" class="Symbol">}</a> <a id="2623" class="Symbol">→</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Data.List.Membership.Propositional.Properties.html#2616" class="Bound">x</a> <a id="2628" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="2630" class="Symbol">)</a> <a id="2632" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2641" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="2645" href="Data.List.Membership.Propositional.Properties.html#2602" class="Function">∈-resp-≋</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Data.List.Membership.Setoid.Properties.html#2434" class="Function">Membershipₛ.∈-resp-≋</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="2687" class="Symbol">_)</a>

<a id="∉-resp-≋"></a><a id="2691" href="Data.List.Membership.Propositional.Properties.html#2691" class="Function">∉-resp-≋</a> <a id="2700" class="Symbol">:</a> <a id="2702" class="Symbol">∀</a> <a id="2704" class="Symbol">{</a><a id="2705" href="Data.List.Membership.Propositional.Properties.html#2705" class="Bound">x</a> <a id="2707" class="Symbol">:</a> <a id="2709" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="2710" class="Symbol">}</a> <a id="2712" class="Symbol">→</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.List.Membership.Propositional.Properties.html#2705" class="Bound">x</a> <a id="2717" href="Data.List.Membership.Setoid.html#999" class="Function Operator">∉_</a><a id="2719" class="Symbol">)</a> <a id="2721" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2730" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="2734" href="Data.List.Membership.Propositional.Properties.html#2691" class="Function">∉-resp-≋</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Data.List.Membership.Setoid.Properties.html#2516" class="Function">Membershipₛ.∉-resp-≋</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="2776" class="Symbol">_)</a>

<a id="2780" class="Comment">------------------------------------------------------------------------</a>
<a id="2853" class="Comment">-- mapWith∈</a>

<a id="mapWith∈-cong"></a><a id="2866" href="Data.List.Membership.Propositional.Properties.html#2866" class="Function">mapWith∈-cong</a> <a id="2880" class="Symbol">:</a> <a id="2882" class="Symbol">∀</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Data.List.Membership.Propositional.Properties.html#2885" class="Bound">xs</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2895" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="2896" class="Symbol">)</a> <a id="2898" class="Symbol">→</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Data.List.Membership.Propositional.Properties.html#2901" class="Bound">f</a> <a id="2903" href="Data.List.Membership.Propositional.Properties.html#2903" class="Bound">g</a> <a id="2905" class="Symbol">:</a> <a id="2907" class="Symbol">∀</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Data.List.Membership.Propositional.Properties.html#2910" class="Bound">x</a><a id="2911" class="Symbol">}</a> <a id="2913" class="Symbol">→</a> <a id="2915" href="Data.List.Membership.Propositional.Properties.html#2910" class="Bound">x</a> <a id="2917" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2919" href="Data.List.Membership.Propositional.Properties.html#2885" class="Bound">xs</a> <a id="2922" class="Symbol">→</a> <a id="2924" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="2925" class="Symbol">)</a> <a id="2927" class="Symbol">→</a>
                <a id="2945" class="Symbol">(∀</a> <a id="2948" class="Symbol">{</a><a id="2949" href="Data.List.Membership.Propositional.Properties.html#2949" class="Bound">x</a><a id="2950" class="Symbol">}</a> <a id="2952" class="Symbol">→</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Data.List.Membership.Propositional.Properties.html#2955" class="Bound">x∈xs</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Data.List.Membership.Propositional.Properties.html#2949" class="Bound">x</a> <a id="2964" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2966" href="Data.List.Membership.Propositional.Properties.html#2885" class="Bound">xs</a><a id="2968" class="Symbol">)</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Data.List.Membership.Propositional.Properties.html#2901" class="Bound">f</a> <a id="2974" href="Data.List.Membership.Propositional.Properties.html#2955" class="Bound">x∈xs</a> <a id="2979" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2981" href="Data.List.Membership.Propositional.Properties.html#2903" class="Bound">g</a> <a id="2983" href="Data.List.Membership.Propositional.Properties.html#2955" class="Bound">x∈xs</a><a id="2987" class="Symbol">)</a> <a id="2989" class="Symbol">→</a>
                <a id="3007" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3016" href="Data.List.Membership.Propositional.Properties.html#2885" class="Bound">xs</a> <a id="3019" href="Data.List.Membership.Propositional.Properties.html#2901" class="Bound">f</a> <a id="3021" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3023" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3032" href="Data.List.Membership.Propositional.Properties.html#2885" class="Bound">xs</a> <a id="3035" href="Data.List.Membership.Propositional.Properties.html#2903" class="Bound">g</a>
<a id="3037" href="Data.List.Membership.Propositional.Properties.html#2866" class="Function">mapWith∈-cong</a> <a id="3051" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3060" href="Data.List.Membership.Propositional.Properties.html#3060" class="Bound">f</a> <a id="3062" href="Data.List.Membership.Propositional.Properties.html#3062" class="Bound">g</a> <a id="3064" href="Data.List.Membership.Propositional.Properties.html#3064" class="Bound">cong</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3076" href="Data.List.Membership.Propositional.Properties.html#2866" class="Function">mapWith∈-cong</a> <a id="3090" class="Symbol">(</a><a id="3091" href="Data.List.Membership.Propositional.Properties.html#3091" class="Bound">x</a> <a id="3093" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3095" href="Data.List.Membership.Propositional.Properties.html#3095" class="Bound">xs</a><a id="3097" class="Symbol">)</a> <a id="3099" href="Data.List.Membership.Propositional.Properties.html#3099" class="Bound">f</a> <a id="3101" href="Data.List.Membership.Propositional.Properties.html#3101" class="Bound">g</a> <a id="3103" href="Data.List.Membership.Propositional.Properties.html#3103" class="Bound">cong</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="3118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Data.List.Membership.Propositional.Properties.html#3103" class="Bound">cong</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3134" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3138" class="Symbol">))</a>
  <a id="3143" class="Symbol">(</a><a id="3144" href="Data.List.Membership.Propositional.Properties.html#2866" class="Function">mapWith∈-cong</a> <a id="3158" href="Data.List.Membership.Propositional.Properties.html#3095" class="Bound">xs</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Data.List.Membership.Propositional.Properties.html#3099" class="Bound">f</a> <a id="3164" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3166" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">(</a><a id="3174" href="Data.List.Membership.Propositional.Properties.html#3101" class="Bound">g</a> <a id="3176" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3178" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="3183" class="Symbol">)</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Data.List.Membership.Propositional.Properties.html#3103" class="Bound">cong</a> <a id="3191" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3193" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="3198" class="Symbol">))</a>

<a id="mapWith∈≗map"></a><a id="3202" href="Data.List.Membership.Propositional.Properties.html#3202" class="Function">mapWith∈≗map</a> <a id="3215" class="Symbol">:</a> <a id="3217" class="Symbol">∀</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Data.List.Membership.Propositional.Properties.html#3220" class="Bound">f</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="3226" class="Symbol">→</a> <a id="3228" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="3229" class="Symbol">)</a> <a id="3231" href="Data.List.Membership.Propositional.Properties.html#3231" class="Bound">xs</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3245" href="Data.List.Membership.Propositional.Properties.html#3231" class="Bound">xs</a> <a id="3248" class="Symbol">(λ</a> <a id="3251" class="Symbol">{</a><a id="3252" href="Data.List.Membership.Propositional.Properties.html#3252" class="Bound">x</a><a id="3253" class="Symbol">}</a> <a id="3255" href="Data.List.Membership.Propositional.Properties.html#3255" class="Bound">_</a> <a id="3257" class="Symbol">→</a> <a id="3259" href="Data.List.Membership.Propositional.Properties.html#3220" class="Bound">f</a> <a id="3261" href="Data.List.Membership.Propositional.Properties.html#3252" class="Bound">x</a><a id="3262" class="Symbol">)</a> <a id="3264" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3266" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3270" href="Data.List.Membership.Propositional.Properties.html#3220" class="Bound">f</a> <a id="3272" href="Data.List.Membership.Propositional.Properties.html#3231" class="Bound">xs</a>
<a id="3275" href="Data.List.Membership.Propositional.Properties.html#3202" class="Function">mapWith∈≗map</a> <a id="3288" href="Data.List.Membership.Propositional.Properties.html#3288" class="Bound">f</a> <a id="3290" href="Data.List.Membership.Propositional.Properties.html#3290" class="Bound">xs</a> <a id="3293" class="Symbol">=</a>
  <a id="3297" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Data.List.Membership.Setoid.Properties.html#4687" class="Function">Membershipₛ.mapWith∈≗map</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3337" class="Symbol">_)</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3350" class="Symbol">_)</a> <a id="3353" href="Data.List.Membership.Propositional.Properties.html#3288" class="Bound">f</a> <a id="3355" href="Data.List.Membership.Propositional.Properties.html#3290" class="Bound">xs</a><a id="3357" class="Symbol">)</a>

<a id="mapWith∈-id"></a><a id="3360" href="Data.List.Membership.Propositional.Properties.html#3360" class="Function">mapWith∈-id</a> <a id="3372" class="Symbol">:</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Data.List.Membership.Propositional.Properties.html#3375" class="Bound">xs</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3385" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3399" href="Data.List.Membership.Propositional.Properties.html#3375" class="Bound">xs</a> <a id="3402" class="Symbol">(λ</a> <a id="3405" class="Symbol">{</a><a id="3406" href="Data.List.Membership.Propositional.Properties.html#3406" class="Bound">x</a><a id="3407" class="Symbol">}</a> <a id="3409" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">_</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Data.List.Membership.Propositional.Properties.html#3406" class="Bound">x</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3418" href="Data.List.Membership.Propositional.Properties.html#3375" class="Bound">xs</a>
<a id="3421" href="Data.List.Membership.Propositional.Properties.html#3360" class="Function">mapWith∈-id</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Data.List.Membership.Setoid.Properties.html#5131" class="Function">Membershipₛ.mapWith∈-id</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3469" class="Symbol">_)</a>

<a id="map-mapWith∈"></a><a id="3473" href="Data.List.Membership.Propositional.Properties.html#3473" class="Function">map-mapWith∈</a> <a id="3486" class="Symbol">:</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Data.List.Membership.Propositional.Properties.html#3489" class="Bound">xs</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3499" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="3500" class="Symbol">)</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Data.List.Membership.Propositional.Properties.html#3503" class="Bound">f</a> <a id="3505" class="Symbol">:</a> <a id="3507" class="Symbol">∀</a> <a id="3509" class="Symbol">{</a><a id="3510" href="Data.List.Membership.Propositional.Properties.html#3510" class="Bound">x</a><a id="3511" class="Symbol">}</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Data.List.Membership.Propositional.Properties.html#3510" class="Bound">x</a> <a id="3517" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3519" href="Data.List.Membership.Propositional.Properties.html#3489" class="Bound">xs</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Data.List.Membership.Propositional.Properties.html#3528" class="Bound">g</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a> <a id="3534" class="Symbol">→</a> <a id="3536" href="Data.List.Membership.Propositional.Properties.html#2317" class="Generalizable">C</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">→</a>
               <a id="3556" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3560" href="Data.List.Membership.Propositional.Properties.html#3528" class="Bound">g</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3572" href="Data.List.Membership.Propositional.Properties.html#3489" class="Bound">xs</a> <a id="3575" href="Data.List.Membership.Propositional.Properties.html#3503" class="Bound">f</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3580" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="3589" href="Data.List.Membership.Propositional.Properties.html#3489" class="Bound">xs</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Data.List.Membership.Propositional.Properties.html#3528" class="Bound">g</a> <a id="3595" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3598" href="Data.List.Membership.Propositional.Properties.html#3503" class="Bound">f</a><a id="3599" class="Symbol">)</a>
<a id="3601" href="Data.List.Membership.Propositional.Properties.html#3473" class="Function">map-mapWith∈</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Data.List.Membership.Setoid.Properties.html#5274" class="Function">Membershipₛ.map-mapWith∈</a> <a id="3641" class="Symbol">(</a><a id="3642" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3651" class="Symbol">_)</a>

<a id="3655" class="Comment">------------------------------------------------------------------------</a>
<a id="3728" class="Comment">-- map</a>

<a id="3736" class="Keyword">module</a> <a id="3743" href="Data.List.Membership.Propositional.Properties.html#3743" class="Module">_</a> <a id="3745" class="Symbol">(</a><a id="3746" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="3748" class="Symbol">:</a> <a id="3750" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="3752" class="Symbol">→</a> <a id="3754" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Keyword">where</a>

  <a id="3766" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈-map⁺</a> <a id="3773" class="Symbol">:</a> <a id="3775" class="Symbol">∀</a> <a id="3777" class="Symbol">{</a><a id="3778" href="Data.List.Membership.Propositional.Properties.html#3778" class="Bound">x</a> <a id="3780" href="Data.List.Membership.Propositional.Properties.html#3780" class="Bound">xs</a><a id="3782" class="Symbol">}</a> <a id="3784" class="Symbol">→</a> <a id="3786" href="Data.List.Membership.Propositional.Properties.html#3778" class="Bound">x</a> <a id="3788" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3790" href="Data.List.Membership.Propositional.Properties.html#3780" class="Bound">xs</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="3797" href="Data.List.Membership.Propositional.Properties.html#3778" class="Bound">x</a> <a id="3799" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3801" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3805" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="3807" href="Data.List.Membership.Propositional.Properties.html#3780" class="Bound">xs</a>
  <a id="3812" href="Data.List.Membership.Propositional.Properties.html#3766" class="Function">∈-map⁺</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="Data.List.Membership.Setoid.Properties.html#5983" class="Function">Membershipₛ.∈-map⁺</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3850" href="Data.List.Membership.Propositional.Properties.html#3750" class="Bound">A</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3863" href="Data.List.Membership.Propositional.Properties.html#3754" class="Bound">B</a><a id="3864" class="Symbol">)</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3874" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a><a id="3875" class="Symbol">)</a>

  <a id="3880" href="Data.List.Membership.Propositional.Properties.html#3880" class="Function">∈-map⁻</a> <a id="3887" class="Symbol">:</a> <a id="3889" class="Symbol">∀</a> <a id="3891" class="Symbol">{</a><a id="3892" href="Data.List.Membership.Propositional.Properties.html#3892" class="Bound">y</a> <a id="3894" href="Data.List.Membership.Propositional.Properties.html#3894" class="Bound">xs</a><a id="3896" class="Symbol">}</a> <a id="3898" class="Symbol">→</a> <a id="3900" href="Data.List.Membership.Propositional.Properties.html#3892" class="Bound">y</a> <a id="3902" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3904" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3908" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="3910" href="Data.List.Membership.Propositional.Properties.html#3894" class="Bound">xs</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3917" class="Symbol">λ</a> <a id="3919" href="Data.List.Membership.Propositional.Properties.html#3919" class="Bound">x</a> <a id="3921" class="Symbol">→</a> <a id="3923" href="Data.List.Membership.Propositional.Properties.html#3919" class="Bound">x</a> <a id="3925" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3927" href="Data.List.Membership.Propositional.Properties.html#3894" class="Bound">xs</a> <a id="3930" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3932" href="Data.List.Membership.Propositional.Properties.html#3892" class="Bound">y</a> <a id="3934" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3936" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="3938" href="Data.List.Membership.Propositional.Properties.html#3919" class="Bound">x</a>
  <a id="3942" href="Data.List.Membership.Propositional.Properties.html#3880" class="Function">∈-map⁻</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Data.List.Membership.Setoid.Properties.html#6128" class="Function">Membershipₛ.∈-map⁻</a> <a id="3970" class="Symbol">(</a><a id="3971" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3980" href="Data.List.Membership.Propositional.Properties.html#3750" class="Bound">A</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3993" href="Data.List.Membership.Propositional.Properties.html#3754" class="Bound">B</a><a id="3994" class="Symbol">)</a>

  <a id="3999" href="Data.List.Membership.Propositional.Properties.html#3999" class="Function">map-∈↔</a> <a id="4006" class="Symbol">:</a> <a id="4008" class="Symbol">∀</a> <a id="4010" class="Symbol">{</a><a id="4011" href="Data.List.Membership.Propositional.Properties.html#4011" class="Bound">y</a> <a id="4013" href="Data.List.Membership.Propositional.Properties.html#4013" class="Bound">xs</a><a id="4015" class="Symbol">}</a> <a id="4017" class="Symbol">→</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4022" class="Symbol">λ</a> <a id="4024" href="Data.List.Membership.Propositional.Properties.html#4024" class="Bound">x</a> <a id="4026" class="Symbol">→</a> <a id="4028" href="Data.List.Membership.Propositional.Properties.html#4024" class="Bound">x</a> <a id="4030" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4032" href="Data.List.Membership.Propositional.Properties.html#4013" class="Bound">xs</a> <a id="4035" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4037" href="Data.List.Membership.Propositional.Properties.html#4011" class="Bound">y</a> <a id="4039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4041" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="4043" href="Data.List.Membership.Propositional.Properties.html#4024" class="Bound">x</a><a id="4044" class="Symbol">)</a> <a id="4046" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4048" href="Data.List.Membership.Propositional.Properties.html#4011" class="Bound">y</a> <a id="4050" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4052" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4056" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="4058" href="Data.List.Membership.Propositional.Properties.html#4013" class="Bound">xs</a>
  <a id="4063" href="Data.List.Membership.Propositional.Properties.html#3999" class="Function">map-∈↔</a> <a id="4070" class="Symbol">{</a><a id="4071" href="Data.List.Membership.Propositional.Properties.html#4071" class="Bound">y</a><a id="4072" class="Symbol">}</a> <a id="4074" class="Symbol">{</a><a id="4075" href="Data.List.Membership.Propositional.Properties.html#4075" class="Bound">xs</a><a id="4077" class="Symbol">}</a> <a id="4079" class="Symbol">=</a>
    <a id="4085" class="Symbol">(</a><a id="4086" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4088" class="Symbol">λ</a> <a id="4090" href="Data.List.Membership.Propositional.Properties.html#4090" class="Bound">x</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="Data.List.Membership.Propositional.Properties.html#4090" class="Bound">x</a> <a id="4096" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4098" href="Data.List.Membership.Propositional.Properties.html#4075" class="Bound">xs</a> <a id="4101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4103" href="Data.List.Membership.Propositional.Properties.html#4071" class="Bound">y</a> <a id="4105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4107" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="4109" href="Data.List.Membership.Propositional.Properties.html#4090" class="Bound">x</a><a id="4110" class="Symbol">)</a>   <a id="4114" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="4117" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="4122" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="4128" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4132" class="Symbol">(λ</a> <a id="4135" href="Data.List.Membership.Propositional.Properties.html#4135" class="Bound">x</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Data.List.Membership.Propositional.Properties.html#4071" class="Bound">y</a> <a id="4141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4143" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="4145" href="Data.List.Membership.Propositional.Properties.html#4135" class="Bound">x</a><a id="4146" class="Symbol">)</a> <a id="4148" href="Data.List.Membership.Propositional.Properties.html#4075" class="Bound">xs</a>       <a id="4157" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="4160" href="Data.List.Relation.Unary.Any.Properties.html#11507" class="Function">map↔</a> <a id="4165" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="4171" href="Data.List.Membership.Propositional.Properties.html#4071" class="Bound">y</a> <a id="4173" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4175" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="4184" href="Data.List.Membership.Propositional.Properties.html#3746" class="Bound">f</a> <a id="4186" href="Data.List.Membership.Propositional.Properties.html#4075" class="Bound">xs</a>            <a id="4200" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4206" class="Keyword">where</a> <a id="4212" class="Keyword">open</a> <a id="4217" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="4246" class="Comment">------------------------------------------------------------------------</a>
<a id="4319" class="Comment">-- _++_</a>

<a id="4328" class="Keyword">module</a> <a id="4335" href="Data.List.Membership.Propositional.Properties.html#4335" class="Module">_</a> <a id="4337" class="Symbol">{</a><a id="4338" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="4343" class="Symbol">}</a> <a id="4345" class="Keyword">where</a>

  <a id="4354" href="Data.List.Membership.Propositional.Properties.html#4354" class="Function">∈-++⁺ˡ</a> <a id="4361" class="Symbol">:</a> <a id="4363" class="Symbol">∀</a> <a id="4365" class="Symbol">{</a><a id="4366" href="Data.List.Membership.Propositional.Properties.html#4366" class="Bound">xs</a> <a id="4369" href="Data.List.Membership.Propositional.Properties.html#4369" class="Bound">ys</a><a id="4371" class="Symbol">}</a> <a id="4373" class="Symbol">→</a> <a id="4375" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4377" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4379" href="Data.List.Membership.Propositional.Properties.html#4366" class="Bound">xs</a> <a id="4382" class="Symbol">→</a> <a id="4384" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4386" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4388" href="Data.List.Membership.Propositional.Properties.html#4366" class="Bound">xs</a> <a id="4391" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4394" href="Data.List.Membership.Propositional.Properties.html#4369" class="Bound">ys</a>
  <a id="4399" href="Data.List.Membership.Propositional.Properties.html#4354" class="Function">∈-++⁺ˡ</a> <a id="4406" class="Symbol">=</a> <a id="4408" href="Data.List.Membership.Setoid.Properties.html#6694" class="Function">Membershipₛ.∈-++⁺ˡ</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4437" href="Data.List.Membership.Propositional.Properties.html#4342" class="Bound">A</a><a id="4438" class="Symbol">)</a>

  <a id="4443" href="Data.List.Membership.Propositional.Properties.html#4443" class="Function">∈-++⁺ʳ</a> <a id="4450" class="Symbol">:</a> <a id="4452" class="Symbol">∀</a> <a id="4454" href="Data.List.Membership.Propositional.Properties.html#4454" class="Bound">xs</a> <a id="4457" class="Symbol">{</a><a id="4458" href="Data.List.Membership.Propositional.Properties.html#4458" class="Bound">ys</a><a id="4460" class="Symbol">}</a> <a id="4462" class="Symbol">→</a> <a id="4464" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4466" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4468" href="Data.List.Membership.Propositional.Properties.html#4458" class="Bound">ys</a> <a id="4471" class="Symbol">→</a> <a id="4473" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4475" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4477" href="Data.List.Membership.Propositional.Properties.html#4454" class="Bound">xs</a> <a id="4480" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4483" href="Data.List.Membership.Propositional.Properties.html#4458" class="Bound">ys</a>
  <a id="4488" href="Data.List.Membership.Propositional.Properties.html#4443" class="Function">∈-++⁺ʳ</a> <a id="4495" class="Symbol">=</a> <a id="4497" href="Data.List.Membership.Setoid.Properties.html#6762" class="Function">Membershipₛ.∈-++⁺ʳ</a> <a id="4516" class="Symbol">(</a><a id="4517" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4526" href="Data.List.Membership.Propositional.Properties.html#4342" class="Bound">A</a><a id="4527" class="Symbol">)</a>

  <a id="4532" href="Data.List.Membership.Propositional.Properties.html#4532" class="Function">∈-++⁻</a> <a id="4538" class="Symbol">:</a> <a id="4540" class="Symbol">∀</a> <a id="4542" href="Data.List.Membership.Propositional.Properties.html#4542" class="Bound">xs</a> <a id="4545" class="Symbol">{</a><a id="4546" href="Data.List.Membership.Propositional.Properties.html#4546" class="Bound">ys</a><a id="4548" class="Symbol">}</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4554" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4556" href="Data.List.Membership.Propositional.Properties.html#4542" class="Bound">xs</a> <a id="4559" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4562" href="Data.List.Membership.Propositional.Properties.html#4546" class="Bound">ys</a> <a id="4565" class="Symbol">→</a> <a id="4567" class="Symbol">(</a><a id="4568" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4570" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4572" href="Data.List.Membership.Propositional.Properties.html#4542" class="Bound">xs</a><a id="4574" class="Symbol">)</a> <a id="4576" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4581" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4583" href="Data.List.Membership.Propositional.Properties.html#4546" class="Bound">ys</a><a id="4585" class="Symbol">)</a>
  <a id="4589" href="Data.List.Membership.Propositional.Properties.html#4532" class="Function">∈-++⁻</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">Membershipₛ.∈-++⁻</a> <a id="4615" class="Symbol">(</a><a id="4616" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4625" href="Data.List.Membership.Propositional.Properties.html#4342" class="Bound">A</a><a id="4626" class="Symbol">)</a>

  <a id="4631" href="Data.List.Membership.Propositional.Properties.html#4631" class="Function">∈-insert</a> <a id="4640" class="Symbol">:</a> <a id="4642" class="Symbol">∀</a> <a id="4644" href="Data.List.Membership.Propositional.Properties.html#4644" class="Bound">xs</a> <a id="4647" class="Symbol">{</a><a id="4648" href="Data.List.Membership.Propositional.Properties.html#4648" class="Bound">ys</a><a id="4650" class="Symbol">}</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4656" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4658" href="Data.List.Membership.Propositional.Properties.html#4644" class="Bound">xs</a> <a id="4661" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4664" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="4666" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4668" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="4670" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4673" href="Data.List.Membership.Propositional.Properties.html#4648" class="Bound">ys</a>
  <a id="4678" href="Data.List.Membership.Propositional.Properties.html#4631" class="Function">∈-insert</a> <a id="4687" href="Data.List.Membership.Propositional.Properties.html#4687" class="Bound">xs</a> <a id="4690" class="Symbol">=</a> <a id="4692" href="Data.List.Membership.Setoid.Properties.html#7575" class="Function">Membershipₛ.∈-insert</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4723" href="Data.List.Membership.Propositional.Properties.html#4342" class="Bound">A</a><a id="4724" class="Symbol">)</a> <a id="4726" href="Data.List.Membership.Propositional.Properties.html#4687" class="Bound">xs</a> <a id="4729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4737" href="Data.List.Membership.Propositional.Properties.html#4737" class="Function">∈-∃++</a> <a id="4743" class="Symbol">:</a> <a id="4745" class="Symbol">∀</a> <a id="4747" class="Symbol">{</a><a id="4748" href="Data.List.Membership.Propositional.Properties.html#4748" class="Bound">xs</a><a id="4750" class="Symbol">}</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4756" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4758" href="Data.List.Membership.Propositional.Properties.html#4748" class="Bound">xs</a> <a id="4761" class="Symbol">→</a> <a id="4763" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="4766" class="Symbol">λ</a> <a id="4768" href="Data.List.Membership.Propositional.Properties.html#4768" class="Bound">ys</a> <a id="4771" href="Data.List.Membership.Propositional.Properties.html#4771" class="Bound">zs</a> <a id="4774" class="Symbol">→</a> <a id="4776" href="Data.List.Membership.Propositional.Properties.html#4748" class="Bound">xs</a> <a id="4779" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4781" href="Data.List.Membership.Propositional.Properties.html#4768" class="Bound">ys</a> <a id="4784" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4787" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="4789" href="Data.List.Membership.Propositional.Properties.html#4338" class="Bound">v</a> <a id="4791" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="4793" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="4796" href="Data.List.Membership.Propositional.Properties.html#4771" class="Bound">zs</a>
  <a id="4801" href="Data.List.Membership.Propositional.Properties.html#4737" class="Function">∈-∃++</a> <a id="4807" href="Data.List.Membership.Propositional.Properties.html#4807" class="Bound">v∈xs</a> <a id="4812" class="Keyword">with</a> <a id="4817" href="Data.List.Membership.Setoid.Properties.html#7668" class="Function">Membershipₛ.∈-∃++</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="4845" href="Data.List.Membership.Propositional.Properties.html#4342" class="Bound">A</a><a id="4846" class="Symbol">)</a> <a id="4848" href="Data.List.Membership.Propositional.Properties.html#4807" class="Bound">v∈xs</a>
  <a id="4855" class="Symbol">...</a> <a id="4859" class="Symbol">|</a> <a id="4861" href="Data.List.Membership.Propositional.Properties.html#4861" class="Bound">ys</a> <a id="4864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4866" href="Data.List.Membership.Propositional.Properties.html#4866" class="Bound">zs</a> <a id="4869" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4871" class="Symbol">_</a> <a id="4873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4875" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4882" href="Data.List.Membership.Propositional.Properties.html#4882" class="Bound">eq</a> <a id="4885" class="Symbol">=</a> <a id="4887" href="Data.List.Membership.Propositional.Properties.html#4861" class="Bound">ys</a> <a id="4890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4892" href="Data.List.Membership.Propositional.Properties.html#4866" class="Bound">zs</a> <a id="4895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4897" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="4901" href="Data.List.Membership.Propositional.Properties.html#4882" class="Bound">eq</a>

<a id="4905" class="Comment">------------------------------------------------------------------------</a>
<a id="4978" class="Comment">-- concat</a>

<a id="4989" class="Keyword">module</a> <a id="4996" href="Data.List.Membership.Propositional.Properties.html#4996" class="Module">_</a> <a id="4998" class="Symbol">{</a><a id="4999" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="5004" class="Symbol">}</a> <a id="5006" class="Keyword">where</a>

  <a id="5015" href="Data.List.Membership.Propositional.Properties.html#5015" class="Function">∈-concat⁺</a> <a id="5025" class="Symbol">:</a> <a id="5027" class="Symbol">∀</a> <a id="5029" class="Symbol">{</a><a id="5030" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xss</a><a id="5033" class="Symbol">}</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5041" class="Symbol">(</a><a id="5042" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5044" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="5046" class="Symbol">)</a> <a id="5048" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xss</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5056" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5058" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5065" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xss</a>
  <a id="5071" href="Data.List.Membership.Propositional.Properties.html#5015" class="Function">∈-concat⁺</a> <a id="5081" class="Symbol">=</a> <a id="5083" href="Data.List.Membership.Setoid.Properties.html#8207" class="Function">Membershipₛ.∈-concat⁺</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="5115" href="Data.List.Membership.Propositional.Properties.html#5003" class="Bound">A</a><a id="5116" class="Symbol">)</a>

  <a id="5121" href="Data.List.Membership.Propositional.Properties.html#5121" class="Function">∈-concat⁻</a> <a id="5131" class="Symbol">:</a> <a id="5133" class="Symbol">∀</a> <a id="5135" href="Data.List.Membership.Propositional.Properties.html#5135" class="Bound">xss</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5143" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5145" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5152" href="Data.List.Membership.Propositional.Properties.html#5135" class="Bound">xss</a> <a id="5156" class="Symbol">→</a> <a id="5158" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5165" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="5167" class="Symbol">)</a> <a id="5169" href="Data.List.Membership.Propositional.Properties.html#5135" class="Bound">xss</a>
  <a id="5175" href="Data.List.Membership.Propositional.Properties.html#5121" class="Function">∈-concat⁻</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="Data.List.Membership.Setoid.Properties.html#8292" class="Function">Membershipₛ.∈-concat⁻</a> <a id="5209" class="Symbol">(</a><a id="5210" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="5219" href="Data.List.Membership.Propositional.Properties.html#5003" class="Bound">A</a><a id="5220" class="Symbol">)</a>

  <a id="5225" href="Data.List.Membership.Propositional.Properties.html#5225" class="Function">∈-concat⁺′</a> <a id="5236" class="Symbol">:</a> <a id="5238" class="Symbol">∀</a> <a id="5240" class="Symbol">{</a><a id="5241" href="Data.List.Membership.Propositional.Properties.html#5241" class="Bound">vs</a> <a id="5244" href="Data.List.Membership.Propositional.Properties.html#5244" class="Bound">xss</a><a id="5247" class="Symbol">}</a> <a id="5249" class="Symbol">→</a> <a id="5251" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5253" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5255" href="Data.List.Membership.Propositional.Properties.html#5241" class="Bound">vs</a> <a id="5258" class="Symbol">→</a> <a id="5260" href="Data.List.Membership.Propositional.Properties.html#5241" class="Bound">vs</a> <a id="5263" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5265" href="Data.List.Membership.Propositional.Properties.html#5244" class="Bound">xss</a> <a id="5269" class="Symbol">→</a> <a id="5271" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5273" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5275" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5282" href="Data.List.Membership.Propositional.Properties.html#5244" class="Bound">xss</a>
  <a id="5288" href="Data.List.Membership.Propositional.Properties.html#5225" class="Function">∈-concat⁺′</a> <a id="5299" href="Data.List.Membership.Propositional.Properties.html#5299" class="Bound">v∈vs</a> <a id="5304" href="Data.List.Membership.Propositional.Properties.html#5304" class="Bound">vs∈xss</a> <a id="5311" class="Symbol">=</a>
    <a id="5317" href="Data.List.Membership.Setoid.Properties.html#8377" class="Function">Membershipₛ.∈-concat⁺′</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="5350" href="Data.List.Membership.Propositional.Properties.html#5003" class="Bound">A</a><a id="5351" class="Symbol">)</a> <a id="5353" href="Data.List.Membership.Propositional.Properties.html#5299" class="Bound">v∈vs</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="5367" href="Data.List.Relation.Binary.Equality.Propositional.html#1136" class="Function">≡⇒≋</a> <a id="5371" href="Data.List.Membership.Propositional.Properties.html#5304" class="Bound">vs∈xss</a><a id="5377" class="Symbol">)</a>

  <a id="5382" href="Data.List.Membership.Propositional.Properties.html#5382" class="Function">∈-concat⁻′</a> <a id="5393" class="Symbol">:</a> <a id="5395" class="Symbol">∀</a> <a id="5397" href="Data.List.Membership.Propositional.Properties.html#5397" class="Bound">xss</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5405" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5407" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5414" href="Data.List.Membership.Propositional.Properties.html#5397" class="Bound">xss</a> <a id="5418" class="Symbol">→</a> <a id="5420" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5422" class="Symbol">λ</a> <a id="5424" href="Data.List.Membership.Propositional.Properties.html#5424" class="Bound">xs</a> <a id="5427" class="Symbol">→</a> <a id="5429" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5431" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5433" href="Data.List.Membership.Propositional.Properties.html#5424" class="Bound">xs</a> <a id="5436" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5438" href="Data.List.Membership.Propositional.Properties.html#5424" class="Bound">xs</a> <a id="5441" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5443" href="Data.List.Membership.Propositional.Properties.html#5397" class="Bound">xss</a>
  <a id="5449" href="Data.List.Membership.Propositional.Properties.html#5382" class="Function">∈-concat⁻′</a> <a id="5460" href="Data.List.Membership.Propositional.Properties.html#5460" class="Bound">xss</a> <a id="5464" href="Data.List.Membership.Propositional.Properties.html#5464" class="Bound">v∈c</a> <a id="5468" class="Keyword">with</a> <a id="5473" href="Data.List.Membership.Setoid.Properties.html#8509" class="Function">Membershipₛ.∈-concat⁻′</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="5506" href="Data.List.Membership.Propositional.Properties.html#5003" class="Bound">A</a><a id="5507" class="Symbol">)</a> <a id="5509" href="Data.List.Membership.Propositional.Properties.html#5460" class="Bound">xss</a> <a id="5513" href="Data.List.Membership.Propositional.Properties.html#5464" class="Bound">v∈c</a>
  <a id="5519" class="Symbol">...</a> <a id="5523" class="Symbol">|</a> <a id="5525" href="Data.List.Membership.Propositional.Properties.html#5525" class="Bound">xs</a> <a id="5528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5530" href="Data.List.Membership.Propositional.Properties.html#5530" class="Bound">v∈xs</a> <a id="5535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5537" href="Data.List.Membership.Propositional.Properties.html#5537" class="Bound">xs∈xss</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Data.List.Membership.Propositional.Properties.html#5525" class="Bound">xs</a> <a id="5549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5551" href="Data.List.Membership.Propositional.Properties.html#5530" class="Bound">v∈xs</a> <a id="5556" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5558" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="5566" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="5570" href="Data.List.Membership.Propositional.Properties.html#5537" class="Bound">xs∈xss</a>

  <a id="5580" href="Data.List.Membership.Propositional.Properties.html#5580" class="Function">concat-∈↔</a> <a id="5590" class="Symbol">:</a> <a id="5592" class="Symbol">∀</a> <a id="5594" class="Symbol">{</a><a id="5595" href="Data.List.Membership.Propositional.Properties.html#5595" class="Bound">xss</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5606" class="Symbol">(</a><a id="5607" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5612" href="Data.List.Membership.Propositional.Properties.html#5003" class="Bound">A</a><a id="5613" class="Symbol">)}</a> <a id="5616" class="Symbol">→</a>
              <a id="5632" class="Symbol">(</a><a id="5633" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5635" class="Symbol">λ</a> <a id="5637" href="Data.List.Membership.Propositional.Properties.html#5637" class="Bound">xs</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5644" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5646" href="Data.List.Membership.Propositional.Properties.html#5637" class="Bound">xs</a> <a id="5649" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5651" href="Data.List.Membership.Propositional.Properties.html#5637" class="Bound">xs</a> <a id="5654" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5656" href="Data.List.Membership.Propositional.Properties.html#5595" class="Bound">xss</a><a id="5659" class="Symbol">)</a> <a id="5661" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5663" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5665" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5667" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5674" href="Data.List.Membership.Propositional.Properties.html#5595" class="Bound">xss</a>
  <a id="5680" href="Data.List.Membership.Propositional.Properties.html#5580" class="Function">concat-∈↔</a> <a id="5690" class="Symbol">{</a><a id="5691" href="Data.List.Membership.Propositional.Properties.html#5691" class="Bound">xss</a><a id="5694" class="Symbol">}</a> <a id="5696" class="Symbol">=</a>
    <a id="5702" class="Symbol">(</a><a id="5703" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5705" class="Symbol">λ</a> <a id="5707" href="Data.List.Membership.Propositional.Properties.html#5707" class="Bound">xs</a> <a id="5710" class="Symbol">→</a> <a id="5712" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5714" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5716" href="Data.List.Membership.Propositional.Properties.html#5707" class="Bound">xs</a> <a id="5719" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5721" href="Data.List.Membership.Propositional.Properties.html#5707" class="Bound">xs</a> <a id="5724" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5726" href="Data.List.Membership.Propositional.Properties.html#5691" class="Bound">xss</a><a id="5729" class="Symbol">)</a>  <a id="5732" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="5735" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">Σ.cong</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="5748" class="Symbol">_)</a> <a id="5751" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5753" href="Function.Related.TypeIsomorphisms.html#2046" class="Function">×-comm</a> <a id="5760" class="Symbol">_</a> <a id="5762" class="Symbol">_</a> <a id="5764" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="5770" class="Symbol">(</a><a id="5771" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5773" class="Symbol">λ</a> <a id="5775" href="Data.List.Membership.Propositional.Properties.html#5775" class="Bound">xs</a> <a id="5778" class="Symbol">→</a> <a id="5780" href="Data.List.Membership.Propositional.Properties.html#5775" class="Bound">xs</a> <a id="5783" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5785" href="Data.List.Membership.Propositional.Properties.html#5691" class="Bound">xss</a> <a id="5789" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5791" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5793" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5795" href="Data.List.Membership.Propositional.Properties.html#5775" class="Bound">xs</a><a id="5797" class="Symbol">)</a>  <a id="5800" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="5803" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="5808" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="5814" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="5828" class="Symbol">))</a> <a id="5831" href="Data.List.Membership.Propositional.Properties.html#5691" class="Bound">xss</a>          <a id="5844" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="5847" href="Data.List.Relation.Unary.Any.Properties.html#16257" class="Function">concat↔</a> <a id="5855" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="5861" href="Data.List.Membership.Propositional.Properties.html#4999" class="Bound">v</a> <a id="5863" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5865" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="5872" href="Data.List.Membership.Propositional.Properties.html#5691" class="Bound">xss</a>                <a id="5891" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="5897" class="Keyword">where</a> <a id="5903" class="Keyword">open</a> <a id="5908" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="5937" class="Comment">------------------------------------------------------------------------</a>
<a id="6010" class="Comment">-- cartesianProductWith</a>

<a id="6035" class="Keyword">module</a> <a id="6042" href="Data.List.Membership.Propositional.Properties.html#6042" class="Module">_</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a> <a id="6047" class="Symbol">:</a> <a id="6049" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="6051" class="Symbol">→</a> <a id="6053" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a> <a id="6055" class="Symbol">→</a> <a id="6057" href="Data.List.Membership.Propositional.Properties.html#2317" class="Generalizable">C</a><a id="6058" class="Symbol">)</a> <a id="6060" class="Keyword">where</a>

  <a id="6069" href="Data.List.Membership.Propositional.Properties.html#6069" class="Function">∈-cartesianProductWith⁺</a> <a id="6093" class="Symbol">:</a> <a id="6095" class="Symbol">∀</a> <a id="6097" class="Symbol">{</a><a id="6098" href="Data.List.Membership.Propositional.Properties.html#6098" class="Bound">xs</a> <a id="6101" href="Data.List.Membership.Propositional.Properties.html#6101" class="Bound">ys</a> <a id="6104" href="Data.List.Membership.Propositional.Properties.html#6104" class="Bound">a</a> <a id="6106" href="Data.List.Membership.Propositional.Properties.html#6106" class="Bound">b</a><a id="6107" class="Symbol">}</a> <a id="6109" class="Symbol">→</a> <a id="6111" href="Data.List.Membership.Propositional.Properties.html#6104" class="Bound">a</a> <a id="6113" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6115" href="Data.List.Membership.Propositional.Properties.html#6098" class="Bound">xs</a> <a id="6118" class="Symbol">→</a> <a id="6120" href="Data.List.Membership.Propositional.Properties.html#6106" class="Bound">b</a> <a id="6122" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6124" href="Data.List.Membership.Propositional.Properties.html#6101" class="Bound">ys</a> <a id="6127" class="Symbol">→</a>
                            <a id="6157" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a> <a id="6159" href="Data.List.Membership.Propositional.Properties.html#6104" class="Bound">a</a> <a id="6161" href="Data.List.Membership.Propositional.Properties.html#6106" class="Bound">b</a> <a id="6163" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6165" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="6186" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a> <a id="6188" href="Data.List.Membership.Propositional.Properties.html#6098" class="Bound">xs</a> <a id="6191" href="Data.List.Membership.Propositional.Properties.html#6101" class="Bound">ys</a>
  <a id="6196" href="Data.List.Membership.Propositional.Properties.html#6069" class="Function">∈-cartesianProductWith⁺</a> <a id="6220" class="Symbol">=</a> <a id="6222" href="Data.List.Membership.Setoid.Properties.html#9117" class="Function">Membershipₛ.∈-cartesianProductWith⁺</a>
    <a id="6262" class="Symbol">(</a><a id="6263" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6272" href="Data.List.Membership.Propositional.Properties.html#6049" class="Bound">A</a><a id="6273" class="Symbol">)</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6285" href="Data.List.Membership.Propositional.Properties.html#6053" class="Bound">B</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6298" href="Data.List.Membership.Propositional.Properties.html#6057" class="Bound">C</a><a id="6299" class="Symbol">)</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="6310" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a><a id="6311" class="Symbol">)</a>

  <a id="6316" href="Data.List.Membership.Propositional.Properties.html#6316" class="Function">∈-cartesianProductWith⁻</a> <a id="6340" class="Symbol">:</a> <a id="6342" class="Symbol">∀</a> <a id="6344" href="Data.List.Membership.Propositional.Properties.html#6344" class="Bound">xs</a> <a id="6347" href="Data.List.Membership.Propositional.Properties.html#6347" class="Bound">ys</a> <a id="6350" class="Symbol">{</a><a id="6351" href="Data.List.Membership.Propositional.Properties.html#6351" class="Bound">v</a><a id="6352" class="Symbol">}</a> <a id="6354" class="Symbol">→</a> <a id="6356" href="Data.List.Membership.Propositional.Properties.html#6351" class="Bound">v</a> <a id="6358" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6360" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="6381" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a> <a id="6383" href="Data.List.Membership.Propositional.Properties.html#6344" class="Bound">xs</a> <a id="6386" href="Data.List.Membership.Propositional.Properties.html#6347" class="Bound">ys</a> <a id="6389" class="Symbol">→</a>
                            <a id="6419" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6422" class="Symbol">λ</a> <a id="6424" href="Data.List.Membership.Propositional.Properties.html#6424" class="Bound">a</a> <a id="6426" href="Data.List.Membership.Propositional.Properties.html#6426" class="Bound">b</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Data.List.Membership.Propositional.Properties.html#6424" class="Bound">a</a> <a id="6432" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6434" href="Data.List.Membership.Propositional.Properties.html#6344" class="Bound">xs</a> <a id="6437" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6439" href="Data.List.Membership.Propositional.Properties.html#6426" class="Bound">b</a> <a id="6441" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6443" href="Data.List.Membership.Propositional.Properties.html#6347" class="Bound">ys</a> <a id="6446" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6448" href="Data.List.Membership.Propositional.Properties.html#6351" class="Bound">v</a> <a id="6450" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6452" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a> <a id="6454" href="Data.List.Membership.Propositional.Properties.html#6424" class="Bound">a</a> <a id="6456" href="Data.List.Membership.Propositional.Properties.html#6426" class="Bound">b</a>
  <a id="6460" href="Data.List.Membership.Propositional.Properties.html#6316" class="Function">∈-cartesianProductWith⁻</a> <a id="6484" class="Symbol">=</a> <a id="6486" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">Membershipₛ.∈-cartesianProductWith⁻</a>
    <a id="6526" class="Symbol">(</a><a id="6527" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6536" href="Data.List.Membership.Propositional.Properties.html#6049" class="Bound">A</a><a id="6537" class="Symbol">)</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6549" href="Data.List.Membership.Propositional.Properties.html#6053" class="Bound">B</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="6562" href="Data.List.Membership.Propositional.Properties.html#6057" class="Bound">C</a><a id="6563" class="Symbol">)</a> <a id="6565" href="Data.List.Membership.Propositional.Properties.html#6045" class="Bound">f</a>

<a id="6568" class="Comment">------------------------------------------------------------------------</a>
<a id="6641" class="Comment">-- cartesianProduct</a>

<a id="∈-cartesianProduct⁺"></a><a id="6662" href="Data.List.Membership.Propositional.Properties.html#6662" class="Function">∈-cartesianProduct⁺</a> <a id="6682" class="Symbol">:</a> <a id="6684" class="Symbol">∀</a> <a id="6686" class="Symbol">{</a><a id="6687" href="Data.List.Membership.Propositional.Properties.html#6687" class="Bound">x</a> <a id="6689" class="Symbol">:</a> <a id="6691" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="6692" class="Symbol">}</a> <a id="6694" class="Symbol">{</a><a id="6695" href="Data.List.Membership.Propositional.Properties.html#6695" class="Bound">y</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="6700" class="Symbol">}</a> <a id="6702" class="Symbol">{</a><a id="6703" href="Data.List.Membership.Propositional.Properties.html#6703" class="Bound">xs</a> <a id="6706" href="Data.List.Membership.Propositional.Properties.html#6706" class="Bound">ys</a><a id="6708" class="Symbol">}</a> <a id="6710" class="Symbol">→</a> <a id="6712" href="Data.List.Membership.Propositional.Properties.html#6687" class="Bound">x</a> <a id="6714" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6716" href="Data.List.Membership.Propositional.Properties.html#6703" class="Bound">xs</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="Data.List.Membership.Propositional.Properties.html#6695" class="Bound">y</a> <a id="6723" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6725" href="Data.List.Membership.Propositional.Properties.html#6706" class="Bound">ys</a> <a id="6728" class="Symbol">→</a>
                      <a id="6752" class="Symbol">(</a><a id="6753" href="Data.List.Membership.Propositional.Properties.html#6687" class="Bound">x</a> <a id="6755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6757" href="Data.List.Membership.Propositional.Properties.html#6695" class="Bound">y</a><a id="6758" class="Symbol">)</a> <a id="6760" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6762" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="6779" href="Data.List.Membership.Propositional.Properties.html#6703" class="Bound">xs</a> <a id="6782" href="Data.List.Membership.Propositional.Properties.html#6706" class="Bound">ys</a>
<a id="6785" href="Data.List.Membership.Propositional.Properties.html#6662" class="Function">∈-cartesianProduct⁺</a> <a id="6805" class="Symbol">=</a> <a id="6807" href="Data.List.Membership.Propositional.Properties.html#6069" class="Function">∈-cartesianProductWith⁺</a> <a id="6831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="∈-cartesianProduct⁻"></a><a id="6836" href="Data.List.Membership.Propositional.Properties.html#6836" class="Function">∈-cartesianProduct⁻</a> <a id="6856" class="Symbol">:</a> <a id="6858" class="Symbol">∀</a> <a id="6860" href="Data.List.Membership.Propositional.Properties.html#6860" class="Bound">xs</a> <a id="6863" href="Data.List.Membership.Propositional.Properties.html#6863" class="Bound">ys</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Data.List.Membership.Propositional.Properties.html#6867" class="Bound">xy</a><a id="6869" class="Symbol">@(</a><a id="6871" href="Data.List.Membership.Propositional.Properties.html#6871" class="Bound">x</a> <a id="6873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6875" href="Data.List.Membership.Propositional.Properties.html#6875" class="Bound">y</a><a id="6876" class="Symbol">)</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="6882" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6884" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="6885" class="Symbol">}</a> <a id="6887" class="Symbol">→</a>
                      <a id="6911" href="Data.List.Membership.Propositional.Properties.html#6867" class="Bound">xy</a> <a id="6914" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6916" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="6933" href="Data.List.Membership.Propositional.Properties.html#6860" class="Bound">xs</a> <a id="6936" href="Data.List.Membership.Propositional.Properties.html#6863" class="Bound">ys</a> <a id="6939" class="Symbol">→</a> <a id="6941" href="Data.List.Membership.Propositional.Properties.html#6871" class="Bound">x</a> <a id="6943" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6945" href="Data.List.Membership.Propositional.Properties.html#6860" class="Bound">xs</a> <a id="6948" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6950" href="Data.List.Membership.Propositional.Properties.html#6875" class="Bound">y</a> <a id="6952" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6954" href="Data.List.Membership.Propositional.Properties.html#6863" class="Bound">ys</a>
<a id="6957" href="Data.List.Membership.Propositional.Properties.html#6836" class="Function">∈-cartesianProduct⁻</a> <a id="6977" href="Data.List.Membership.Propositional.Properties.html#6977" class="Bound">xs</a> <a id="6980" href="Data.List.Membership.Propositional.Properties.html#6980" class="Bound">ys</a> <a id="6983" href="Data.List.Membership.Propositional.Properties.html#6983" class="Bound">xy∈p[xs,ys]</a> <a id="6995" class="Keyword">with</a> <a id="7000" href="Data.List.Membership.Propositional.Properties.html#6316" class="Function">∈-cartesianProductWith⁻</a> <a id="7024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="7028" href="Data.List.Membership.Propositional.Properties.html#6977" class="Bound">xs</a> <a id="7031" href="Data.List.Membership.Propositional.Properties.html#6980" class="Bound">ys</a> <a id="7034" href="Data.List.Membership.Propositional.Properties.html#6983" class="Bound">xy∈p[xs,ys]</a>
<a id="7046" class="Symbol">...</a> <a id="7050" class="Symbol">|</a> <a id="7052" class="Symbol">(</a><a id="7053" href="Data.List.Membership.Propositional.Properties.html#7053" class="Bound">x</a> <a id="7055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7057" href="Data.List.Membership.Propositional.Properties.html#7057" class="Bound">y</a> <a id="7059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7061" href="Data.List.Membership.Propositional.Properties.html#7061" class="Bound">x∈xs</a> <a id="7066" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7068" href="Data.List.Membership.Propositional.Properties.html#7068" class="Bound">y∈ys</a> <a id="7073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7079" class="Symbol">)</a> <a id="7081" class="Symbol">=</a> <a id="7083" href="Data.List.Membership.Propositional.Properties.html#7061" class="Bound">x∈xs</a> <a id="7088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7090" href="Data.List.Membership.Propositional.Properties.html#7068" class="Bound">y∈ys</a>

<a id="7096" class="Comment">------------------------------------------------------------------------</a>
<a id="7169" class="Comment">-- applyUpTo</a>

<a id="7183" class="Keyword">module</a> <a id="7190" href="Data.List.Membership.Propositional.Properties.html#7190" class="Module">_</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7199" class="Symbol">→</a> <a id="7201" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="7202" class="Symbol">)</a> <a id="7204" class="Keyword">where</a>

  <a id="7213" href="Data.List.Membership.Propositional.Properties.html#7213" class="Function">∈-applyUpTo⁺</a> <a id="7226" class="Symbol">:</a> <a id="7228" class="Symbol">∀</a> <a id="7230" class="Symbol">{</a><a id="7231" href="Data.List.Membership.Propositional.Properties.html#7231" class="Bound">i</a> <a id="7233" href="Data.List.Membership.Propositional.Properties.html#7233" class="Bound">n</a><a id="7234" class="Symbol">}</a> <a id="7236" class="Symbol">→</a> <a id="7238" href="Data.List.Membership.Propositional.Properties.html#7231" class="Bound">i</a> <a id="7240" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7242" href="Data.List.Membership.Propositional.Properties.html#7233" class="Bound">n</a> <a id="7244" class="Symbol">→</a> <a id="7246" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a> <a id="7248" href="Data.List.Membership.Propositional.Properties.html#7231" class="Bound">i</a> <a id="7250" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7252" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="7262" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a> <a id="7264" href="Data.List.Membership.Propositional.Properties.html#7233" class="Bound">n</a>
  <a id="7268" href="Data.List.Membership.Propositional.Properties.html#7213" class="Function">∈-applyUpTo⁺</a> <a id="7281" class="Symbol">=</a> <a id="7283" href="Data.List.Membership.Setoid.Properties.html#10869" class="Function">Membershipₛ.∈-applyUpTo⁺</a> <a id="7308" class="Symbol">(</a><a id="7309" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7318" class="Symbol">_)</a> <a id="7321" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a>

  <a id="7326" href="Data.List.Membership.Propositional.Properties.html#7326" class="Function">∈-applyUpTo⁻</a> <a id="7339" class="Symbol">:</a> <a id="7341" class="Symbol">∀</a> <a id="7343" class="Symbol">{</a><a id="7344" href="Data.List.Membership.Propositional.Properties.html#7344" class="Bound">v</a> <a id="7346" href="Data.List.Membership.Propositional.Properties.html#7346" class="Bound">n</a><a id="7347" class="Symbol">}</a> <a id="7349" class="Symbol">→</a> <a id="7351" href="Data.List.Membership.Propositional.Properties.html#7344" class="Bound">v</a> <a id="7353" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7355" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="7365" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a> <a id="7367" href="Data.List.Membership.Propositional.Properties.html#7346" class="Bound">n</a> <a id="7369" class="Symbol">→</a>
                 <a id="7388" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7390" class="Symbol">λ</a> <a id="7392" href="Data.List.Membership.Propositional.Properties.html#7392" class="Bound">i</a> <a id="7394" class="Symbol">→</a> <a id="7396" href="Data.List.Membership.Propositional.Properties.html#7392" class="Bound">i</a> <a id="7398" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7400" href="Data.List.Membership.Propositional.Properties.html#7346" class="Bound">n</a> <a id="7402" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7404" href="Data.List.Membership.Propositional.Properties.html#7344" class="Bound">v</a> <a id="7406" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7408" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a> <a id="7410" href="Data.List.Membership.Propositional.Properties.html#7392" class="Bound">i</a>
  <a id="7414" href="Data.List.Membership.Propositional.Properties.html#7326" class="Function">∈-applyUpTo⁻</a> <a id="7427" class="Symbol">=</a> <a id="7429" href="Data.List.Membership.Setoid.Properties.html#10968" class="Function">Membershipₛ.∈-applyUpTo⁻</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7464" class="Symbol">_)</a> <a id="7467" href="Data.List.Membership.Propositional.Properties.html#7193" class="Bound">f</a>

<a id="7470" class="Comment">------------------------------------------------------------------------</a>
<a id="7543" class="Comment">-- upTo</a>

<a id="∈-upTo⁺"></a><a id="7552" href="Data.List.Membership.Propositional.Properties.html#7552" class="Function">∈-upTo⁺</a> <a id="7560" class="Symbol">:</a> <a id="7562" class="Symbol">∀</a> <a id="7564" class="Symbol">{</a><a id="7565" href="Data.List.Membership.Propositional.Properties.html#7565" class="Bound">n</a> <a id="7567" href="Data.List.Membership.Propositional.Properties.html#7567" class="Bound">i</a><a id="7568" class="Symbol">}</a> <a id="7570" class="Symbol">→</a> <a id="7572" href="Data.List.Membership.Propositional.Properties.html#7567" class="Bound">i</a> <a id="7574" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7576" href="Data.List.Membership.Propositional.Properties.html#7565" class="Bound">n</a> <a id="7578" class="Symbol">→</a> <a id="7580" href="Data.List.Membership.Propositional.Properties.html#7567" class="Bound">i</a> <a id="7582" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7584" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="7589" href="Data.List.Membership.Propositional.Properties.html#7565" class="Bound">n</a>
<a id="7591" href="Data.List.Membership.Propositional.Properties.html#7552" class="Function">∈-upTo⁺</a> <a id="7599" class="Symbol">=</a> <a id="7601" href="Data.List.Membership.Propositional.Properties.html#7213" class="Function">∈-applyUpTo⁺</a> <a id="7614" href="Function.Base.html#704" class="Function">id</a>

<a id="∈-upTo⁻"></a><a id="7618" href="Data.List.Membership.Propositional.Properties.html#7618" class="Function">∈-upTo⁻</a> <a id="7626" class="Symbol">:</a> <a id="7628" class="Symbol">∀</a> <a id="7630" class="Symbol">{</a><a id="7631" href="Data.List.Membership.Propositional.Properties.html#7631" class="Bound">n</a> <a id="7633" href="Data.List.Membership.Propositional.Properties.html#7633" class="Bound">i</a><a id="7634" class="Symbol">}</a> <a id="7636" class="Symbol">→</a> <a id="7638" href="Data.List.Membership.Propositional.Properties.html#7633" class="Bound">i</a> <a id="7640" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7642" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="7647" href="Data.List.Membership.Propositional.Properties.html#7631" class="Bound">n</a> <a id="7649" class="Symbol">→</a> <a id="7651" href="Data.List.Membership.Propositional.Properties.html#7633" class="Bound">i</a> <a id="7653" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7655" href="Data.List.Membership.Propositional.Properties.html#7631" class="Bound">n</a>
<a id="7657" href="Data.List.Membership.Propositional.Properties.html#7618" class="Function">∈-upTo⁻</a> <a id="7665" href="Data.List.Membership.Propositional.Properties.html#7665" class="Bound">p</a> <a id="7667" class="Keyword">with</a> <a id="7672" href="Data.List.Membership.Propositional.Properties.html#7326" class="Function">∈-applyUpTo⁻</a> <a id="7685" href="Function.Base.html#704" class="Function">id</a> <a id="7688" href="Data.List.Membership.Propositional.Properties.html#7665" class="Bound">p</a>
<a id="7690" class="Symbol">...</a> <a id="7694" class="Symbol">|</a> <a id="7696" class="Symbol">_</a> <a id="7698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7700" href="Data.List.Membership.Propositional.Properties.html#7700" class="Bound">i&lt;n</a> <a id="7704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7711" class="Symbol">=</a> <a id="7713" href="Data.List.Membership.Propositional.Properties.html#7700" class="Bound">i&lt;n</a>

<a id="7718" class="Comment">------------------------------------------------------------------------</a>
<a id="7791" class="Comment">-- applyDownFrom</a>

<a id="7809" class="Keyword">module</a> <a id="7816" href="Data.List.Membership.Propositional.Properties.html#7816" class="Module">_</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a> <a id="7821" class="Symbol">:</a> <a id="7823" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7825" class="Symbol">→</a> <a id="7827" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="7828" class="Symbol">)</a> <a id="7830" class="Keyword">where</a>

  <a id="7839" href="Data.List.Membership.Propositional.Properties.html#7839" class="Function">∈-applyDownFrom⁺</a> <a id="7856" class="Symbol">:</a> <a id="7858" class="Symbol">∀</a> <a id="7860" class="Symbol">{</a><a id="7861" href="Data.List.Membership.Propositional.Properties.html#7861" class="Bound">i</a> <a id="7863" href="Data.List.Membership.Propositional.Properties.html#7863" class="Bound">n</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">→</a> <a id="7868" href="Data.List.Membership.Propositional.Properties.html#7861" class="Bound">i</a> <a id="7870" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7872" href="Data.List.Membership.Propositional.Properties.html#7863" class="Bound">n</a> <a id="7874" class="Symbol">→</a> <a id="7876" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a> <a id="7878" href="Data.List.Membership.Propositional.Properties.html#7861" class="Bound">i</a> <a id="7880" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7882" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="7896" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a> <a id="7898" href="Data.List.Membership.Propositional.Properties.html#7863" class="Bound">n</a>
  <a id="7902" href="Data.List.Membership.Propositional.Properties.html#7839" class="Function">∈-applyDownFrom⁺</a> <a id="7919" class="Symbol">=</a> <a id="7921" href="Data.List.Membership.Setoid.Properties.html#11184" class="Function">Membershipₛ.∈-applyDownFrom⁺</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7960" class="Symbol">_)</a> <a id="7963" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a>

  <a id="7968" href="Data.List.Membership.Propositional.Properties.html#7968" class="Function">∈-applyDownFrom⁻</a> <a id="7985" class="Symbol">:</a> <a id="7987" class="Symbol">∀</a> <a id="7989" class="Symbol">{</a><a id="7990" href="Data.List.Membership.Propositional.Properties.html#7990" class="Bound">v</a> <a id="7992" href="Data.List.Membership.Propositional.Properties.html#7992" class="Bound">n</a><a id="7993" class="Symbol">}</a> <a id="7995" class="Symbol">→</a> <a id="7997" href="Data.List.Membership.Propositional.Properties.html#7990" class="Bound">v</a> <a id="7999" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8001" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="8015" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a> <a id="8017" href="Data.List.Membership.Propositional.Properties.html#7992" class="Bound">n</a> <a id="8019" class="Symbol">→</a>
                     <a id="8042" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8044" class="Symbol">λ</a> <a id="8046" href="Data.List.Membership.Propositional.Properties.html#8046" class="Bound">i</a> <a id="8048" class="Symbol">→</a> <a id="8050" href="Data.List.Membership.Propositional.Properties.html#8046" class="Bound">i</a> <a id="8052" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="8054" href="Data.List.Membership.Propositional.Properties.html#7992" class="Bound">n</a> <a id="8056" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8058" href="Data.List.Membership.Propositional.Properties.html#7990" class="Bound">v</a> <a id="8060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8062" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a> <a id="8064" href="Data.List.Membership.Propositional.Properties.html#8046" class="Bound">i</a>
  <a id="8068" href="Data.List.Membership.Propositional.Properties.html#7968" class="Function">∈-applyDownFrom⁻</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Data.List.Membership.Setoid.Properties.html#11299" class="Function">Membershipₛ.∈-applyDownFrom⁻</a> <a id="8116" class="Symbol">(</a><a id="8117" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8126" class="Symbol">_)</a> <a id="8129" href="Data.List.Membership.Propositional.Properties.html#7819" class="Bound">f</a>

<a id="8132" class="Comment">------------------------------------------------------------------------</a>
<a id="8205" class="Comment">-- downFrom</a>

<a id="∈-downFrom⁺"></a><a id="8218" href="Data.List.Membership.Propositional.Properties.html#8218" class="Function">∈-downFrom⁺</a> <a id="8230" class="Symbol">:</a> <a id="8232" class="Symbol">∀</a> <a id="8234" class="Symbol">{</a><a id="8235" href="Data.List.Membership.Propositional.Properties.html#8235" class="Bound">n</a> <a id="8237" href="Data.List.Membership.Propositional.Properties.html#8237" class="Bound">i</a><a id="8238" class="Symbol">}</a> <a id="8240" class="Symbol">→</a> <a id="8242" href="Data.List.Membership.Propositional.Properties.html#8237" class="Bound">i</a> <a id="8244" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="8246" href="Data.List.Membership.Propositional.Properties.html#8235" class="Bound">n</a> <a id="8248" class="Symbol">→</a> <a id="8250" href="Data.List.Membership.Propositional.Properties.html#8237" class="Bound">i</a> <a id="8252" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8254" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="8263" href="Data.List.Membership.Propositional.Properties.html#8235" class="Bound">n</a>
<a id="8265" href="Data.List.Membership.Propositional.Properties.html#8218" class="Function">∈-downFrom⁺</a> <a id="8277" href="Data.List.Membership.Propositional.Properties.html#8277" class="Bound">i&lt;n</a> <a id="8281" class="Symbol">=</a> <a id="8283" href="Data.List.Membership.Propositional.Properties.html#7839" class="Function">∈-applyDownFrom⁺</a> <a id="8300" href="Function.Base.html#704" class="Function">id</a> <a id="8303" href="Data.List.Membership.Propositional.Properties.html#8277" class="Bound">i&lt;n</a>

<a id="∈-downFrom⁻"></a><a id="8308" href="Data.List.Membership.Propositional.Properties.html#8308" class="Function">∈-downFrom⁻</a> <a id="8320" class="Symbol">:</a> <a id="8322" class="Symbol">∀</a> <a id="8324" class="Symbol">{</a><a id="8325" href="Data.List.Membership.Propositional.Properties.html#8325" class="Bound">n</a> <a id="8327" href="Data.List.Membership.Propositional.Properties.html#8327" class="Bound">i</a><a id="8328" class="Symbol">}</a> <a id="8330" class="Symbol">→</a> <a id="8332" href="Data.List.Membership.Propositional.Properties.html#8327" class="Bound">i</a> <a id="8334" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8336" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="8345" href="Data.List.Membership.Propositional.Properties.html#8325" class="Bound">n</a> <a id="8347" class="Symbol">→</a> <a id="8349" href="Data.List.Membership.Propositional.Properties.html#8327" class="Bound">i</a> <a id="8351" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="8353" href="Data.List.Membership.Propositional.Properties.html#8325" class="Bound">n</a>
<a id="8355" href="Data.List.Membership.Propositional.Properties.html#8308" class="Function">∈-downFrom⁻</a> <a id="8367" href="Data.List.Membership.Propositional.Properties.html#8367" class="Bound">p</a> <a id="8369" class="Keyword">with</a> <a id="8374" href="Data.List.Membership.Propositional.Properties.html#7968" class="Function">∈-applyDownFrom⁻</a> <a id="8391" href="Function.Base.html#704" class="Function">id</a> <a id="8394" href="Data.List.Membership.Propositional.Properties.html#8367" class="Bound">p</a>
<a id="8396" class="Symbol">...</a> <a id="8400" class="Symbol">|</a> <a id="8402" class="Symbol">_</a> <a id="8404" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8406" href="Data.List.Membership.Propositional.Properties.html#8406" class="Bound">i&lt;n</a> <a id="8410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Data.List.Membership.Propositional.Properties.html#8406" class="Bound">i&lt;n</a>

<a id="8424" class="Comment">------------------------------------------------------------------------</a>
<a id="8497" class="Comment">-- tabulate</a>

<a id="8510" class="Keyword">module</a> <a id="8517" href="Data.List.Membership.Propositional.Properties.html#8517" class="Module">_</a> <a id="8519" class="Symbol">{</a><a id="8520" href="Data.List.Membership.Propositional.Properties.html#8520" class="Bound">n</a><a id="8521" class="Symbol">}</a> <a id="8523" class="Symbol">{</a><a id="8524" href="Data.List.Membership.Propositional.Properties.html#8524" class="Bound">f</a> <a id="8526" class="Symbol">:</a> <a id="8528" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="8532" href="Data.List.Membership.Propositional.Properties.html#8520" class="Bound">n</a> <a id="8534" class="Symbol">→</a> <a id="8536" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="8537" class="Symbol">}</a> <a id="8539" class="Keyword">where</a>

  <a id="8548" href="Data.List.Membership.Propositional.Properties.html#8548" class="Function">∈-tabulate⁺</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">∀</a> <a id="8564" href="Data.List.Membership.Propositional.Properties.html#8564" class="Bound">i</a> <a id="8566" class="Symbol">→</a> <a id="8568" href="Data.List.Membership.Propositional.Properties.html#8524" class="Bound">f</a> <a id="8570" href="Data.List.Membership.Propositional.Properties.html#8564" class="Bound">i</a> <a id="8572" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8574" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="8583" href="Data.List.Membership.Propositional.Properties.html#8524" class="Bound">f</a>
  <a id="8587" href="Data.List.Membership.Propositional.Properties.html#8548" class="Function">∈-tabulate⁺</a> <a id="8599" class="Symbol">=</a> <a id="8601" href="Data.List.Membership.Setoid.Properties.html#11654" class="Function">Membershipₛ.∈-tabulate⁺</a> <a id="8625" class="Symbol">(</a><a id="8626" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8635" class="Symbol">_)</a>

  <a id="8641" href="Data.List.Membership.Propositional.Properties.html#8641" class="Function">∈-tabulate⁻</a> <a id="8653" class="Symbol">:</a> <a id="8655" class="Symbol">∀</a> <a id="8657" class="Symbol">{</a><a id="8658" href="Data.List.Membership.Propositional.Properties.html#8658" class="Bound">v</a><a id="8659" class="Symbol">}</a> <a id="8661" class="Symbol">→</a> <a id="8663" href="Data.List.Membership.Propositional.Properties.html#8658" class="Bound">v</a> <a id="8665" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8667" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="8676" href="Data.List.Membership.Propositional.Properties.html#8524" class="Bound">f</a> <a id="8678" class="Symbol">→</a> <a id="8680" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8682" class="Symbol">λ</a> <a id="8684" href="Data.List.Membership.Propositional.Properties.html#8684" class="Bound">i</a> <a id="8686" class="Symbol">→</a> <a id="8688" href="Data.List.Membership.Propositional.Properties.html#8658" class="Bound">v</a> <a id="8690" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8692" href="Data.List.Membership.Propositional.Properties.html#8524" class="Bound">f</a> <a id="8694" href="Data.List.Membership.Propositional.Properties.html#8684" class="Bound">i</a>
  <a id="8698" href="Data.List.Membership.Propositional.Properties.html#8641" class="Function">∈-tabulate⁻</a> <a id="8710" class="Symbol">=</a> <a id="8712" href="Data.List.Membership.Setoid.Properties.html#11753" class="Function">Membershipₛ.∈-tabulate⁻</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8746" class="Symbol">_)</a>

<a id="8750" class="Comment">------------------------------------------------------------------------</a>
<a id="8823" class="Comment">-- filter</a>

<a id="8834" class="Keyword">module</a> <a id="8841" href="Data.List.Membership.Propositional.Properties.html#8841" class="Module">_</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Data.List.Membership.Propositional.Properties.html#8844" class="Bound">p</a><a id="8845" class="Symbol">}</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a> <a id="8850" class="Symbol">:</a> <a id="8852" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="8854" class="Symbol">→</a> <a id="8856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8860" href="Data.List.Membership.Propositional.Properties.html#8844" class="Bound">p</a><a id="8861" class="Symbol">}</a> <a id="8863" class="Symbol">(</a><a id="8864" href="Data.List.Membership.Propositional.Properties.html#8864" class="Bound">P?</a> <a id="8867" class="Symbol">:</a> <a id="8869" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="8879" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a><a id="8880" class="Symbol">)</a> <a id="8882" class="Keyword">where</a>

  <a id="8891" href="Data.List.Membership.Propositional.Properties.html#8891" class="Function">∈-filter⁺</a> <a id="8901" class="Symbol">:</a> <a id="8903" class="Symbol">∀</a> <a id="8905" class="Symbol">{</a><a id="8906" href="Data.List.Membership.Propositional.Properties.html#8906" class="Bound">x</a> <a id="8908" href="Data.List.Membership.Propositional.Properties.html#8908" class="Bound">xs</a><a id="8910" class="Symbol">}</a> <a id="8912" class="Symbol">→</a> <a id="8914" href="Data.List.Membership.Propositional.Properties.html#8906" class="Bound">x</a> <a id="8916" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8918" href="Data.List.Membership.Propositional.Properties.html#8908" class="Bound">xs</a> <a id="8921" class="Symbol">→</a> <a id="8923" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a> <a id="8925" href="Data.List.Membership.Propositional.Properties.html#8906" class="Bound">x</a> <a id="8927" class="Symbol">→</a> <a id="8929" href="Data.List.Membership.Propositional.Properties.html#8906" class="Bound">x</a> <a id="8931" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8933" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="8940" href="Data.List.Membership.Propositional.Properties.html#8864" class="Bound">P?</a> <a id="8943" href="Data.List.Membership.Propositional.Properties.html#8908" class="Bound">xs</a>
  <a id="8948" href="Data.List.Membership.Propositional.Properties.html#8891" class="Function">∈-filter⁺</a> <a id="8958" class="Symbol">=</a> <a id="8960" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">Membershipₛ.∈-filter⁺</a> <a id="8982" class="Symbol">(</a><a id="8983" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8992" href="Data.List.Membership.Propositional.Properties.html#8852" class="Bound">A</a><a id="8993" class="Symbol">)</a> <a id="8995" href="Data.List.Membership.Propositional.Properties.html#8864" class="Bound">P?</a> <a id="8998" class="Symbol">(</a><a id="8999" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9007" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a><a id="9008" class="Symbol">)</a>

  <a id="9013" href="Data.List.Membership.Propositional.Properties.html#9013" class="Function">∈-filter⁻</a> <a id="9023" class="Symbol">:</a> <a id="9025" class="Symbol">∀</a> <a id="9027" class="Symbol">{</a><a id="9028" href="Data.List.Membership.Propositional.Properties.html#9028" class="Bound">v</a> <a id="9030" href="Data.List.Membership.Propositional.Properties.html#9030" class="Bound">xs</a><a id="9032" class="Symbol">}</a> <a id="9034" class="Symbol">→</a> <a id="9036" href="Data.List.Membership.Propositional.Properties.html#9028" class="Bound">v</a> <a id="9038" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9040" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="9047" href="Data.List.Membership.Propositional.Properties.html#8864" class="Bound">P?</a> <a id="9050" href="Data.List.Membership.Propositional.Properties.html#9030" class="Bound">xs</a> <a id="9053" class="Symbol">→</a> <a id="9055" href="Data.List.Membership.Propositional.Properties.html#9028" class="Bound">v</a> <a id="9057" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9059" href="Data.List.Membership.Propositional.Properties.html#9030" class="Bound">xs</a> <a id="9062" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9064" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a> <a id="9066" href="Data.List.Membership.Propositional.Properties.html#9028" class="Bound">v</a>
  <a id="9070" href="Data.List.Membership.Propositional.Properties.html#9013" class="Function">∈-filter⁻</a> <a id="9080" class="Symbol">=</a> <a id="9082" href="Data.List.Membership.Setoid.Properties.html#12501" class="Function">Membershipₛ.∈-filter⁻</a> <a id="9104" class="Symbol">(</a><a id="9105" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="9114" href="Data.List.Membership.Propositional.Properties.html#8852" class="Bound">A</a><a id="9115" class="Symbol">)</a> <a id="9117" href="Data.List.Membership.Propositional.Properties.html#8864" class="Bound">P?</a> <a id="9120" class="Symbol">(</a><a id="9121" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9129" href="Data.List.Membership.Propositional.Properties.html#8848" class="Bound">P</a><a id="9130" class="Symbol">)</a>

<a id="9133" class="Comment">------------------------------------------------------------------------</a>
<a id="9206" class="Comment">-- derun and deduplicate</a>

<a id="9232" class="Keyword">module</a> <a id="9239" href="Data.List.Membership.Propositional.Properties.html#9239" class="Module">_</a> <a id="9241" class="Symbol">{</a><a id="9242" href="Data.List.Membership.Propositional.Properties.html#9242" class="Bound">r</a><a id="9243" class="Symbol">}</a> <a id="9245" class="Symbol">{</a><a id="9246" href="Data.List.Membership.Propositional.Properties.html#9246" class="Bound">R</a> <a id="9248" class="Symbol">:</a> <a id="9250" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9254" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="9256" href="Data.List.Membership.Propositional.Properties.html#9242" class="Bound">r</a><a id="9257" class="Symbol">}</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Data.List.Membership.Propositional.Properties.html#9260" class="Bound">R?</a> <a id="9263" class="Symbol">:</a> <a id="9265" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="9277" href="Data.List.Membership.Propositional.Properties.html#9246" class="Bound">R</a><a id="9278" class="Symbol">)</a> <a id="9280" class="Keyword">where</a>

  <a id="9289" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-derun⁻</a> <a id="9298" class="Symbol">:</a> <a id="9300" class="Symbol">∀</a> <a id="9302" href="Data.List.Membership.Propositional.Properties.html#9302" class="Bound">xs</a> <a id="9305" class="Symbol">{</a><a id="9306" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">z</a><a id="9307" class="Symbol">}</a> <a id="9309" class="Symbol">→</a> <a id="9311" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">z</a> <a id="9313" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9315" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="9321" href="Data.List.Membership.Propositional.Properties.html#9260" class="Bound">R?</a> <a id="9324" href="Data.List.Membership.Propositional.Properties.html#9302" class="Bound">xs</a> <a id="9327" class="Symbol">→</a> <a id="9329" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">z</a> <a id="9331" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9333" href="Data.List.Membership.Propositional.Properties.html#9302" class="Bound">xs</a>
  <a id="9338" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-derun⁻</a> <a id="9347" href="Data.List.Membership.Propositional.Properties.html#9347" class="Bound">xs</a> <a id="9350" href="Data.List.Membership.Propositional.Properties.html#9350" class="Bound">z∈derun[R,xs]</a> <a id="9364" class="Symbol">=</a> <a id="9366" href="Data.List.Membership.Setoid.Properties.html#13375" class="Function">Membershipₛ.∈-derun⁻</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="9397" href="Data.List.Membership.Propositional.Properties.html#9254" class="Bound">A</a><a id="9398" class="Symbol">)</a> <a id="9400" href="Data.List.Membership.Propositional.Properties.html#9260" class="Bound">R?</a> <a id="9403" href="Data.List.Membership.Propositional.Properties.html#9347" class="Bound">xs</a> <a id="9406" href="Data.List.Membership.Propositional.Properties.html#9350" class="Bound">z∈derun[R,xs]</a>

  <a id="9423" href="Data.List.Membership.Propositional.Properties.html#9423" class="Function">∈-deduplicate⁻</a> <a id="9438" class="Symbol">:</a> <a id="9440" class="Symbol">∀</a> <a id="9442" href="Data.List.Membership.Propositional.Properties.html#9442" class="Bound">xs</a> <a id="9445" class="Symbol">{</a><a id="9446" href="Data.List.Membership.Propositional.Properties.html#9446" class="Bound">z</a><a id="9447" class="Symbol">}</a> <a id="9449" class="Symbol">→</a> <a id="9451" href="Data.List.Membership.Propositional.Properties.html#9446" class="Bound">z</a> <a id="9453" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9455" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="9467" href="Data.List.Membership.Propositional.Properties.html#9260" class="Bound">R?</a> <a id="9470" href="Data.List.Membership.Propositional.Properties.html#9442" class="Bound">xs</a> <a id="9473" class="Symbol">→</a> <a id="9475" href="Data.List.Membership.Propositional.Properties.html#9446" class="Bound">z</a> <a id="9477" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9479" href="Data.List.Membership.Propositional.Properties.html#9442" class="Bound">xs</a>
  <a id="9484" href="Data.List.Membership.Propositional.Properties.html#9423" class="Function">∈-deduplicate⁻</a> <a id="9499" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">xs</a> <a id="9502" href="Data.List.Membership.Propositional.Properties.html#9502" class="Bound">z∈dedup[R,xs]</a> <a id="9516" class="Symbol">=</a> <a id="9518" href="Data.List.Membership.Setoid.Properties.html#13483" class="Function">Membershipₛ.∈-deduplicate⁻</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="9555" href="Data.List.Membership.Propositional.Properties.html#9254" class="Bound">A</a><a id="9556" class="Symbol">)</a> <a id="9558" href="Data.List.Membership.Propositional.Properties.html#9260" class="Bound">R?</a> <a id="9561" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">xs</a> <a id="9564" href="Data.List.Membership.Propositional.Properties.html#9502" class="Bound">z∈dedup[R,xs]</a>

<a id="9579" class="Keyword">module</a> <a id="9586" href="Data.List.Membership.Propositional.Properties.html#9586" class="Module">_</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Data.List.Membership.Propositional.Properties.html#9589" class="Bound Operator">_≈?_</a> <a id="9594" class="Symbol">:</a> <a id="9596" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="9608" class="Symbol">{</a><a id="9609" class="Argument">A</a> <a id="9611" class="Symbol">=</a> <a id="9613" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="9614" class="Symbol">}</a> <a id="9616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="9619" class="Symbol">)</a> <a id="9621" class="Keyword">where</a>

  <a id="9630" href="Data.List.Membership.Propositional.Properties.html#9630" class="Function">∈-derun⁺</a> <a id="9639" class="Symbol">:</a> <a id="9641" class="Symbol">∀</a> <a id="9643" class="Symbol">{</a><a id="9644" href="Data.List.Membership.Propositional.Properties.html#9644" class="Bound">xs</a> <a id="9647" href="Data.List.Membership.Propositional.Properties.html#9647" class="Bound">z</a><a id="9648" class="Symbol">}</a> <a id="9650" class="Symbol">→</a> <a id="9652" href="Data.List.Membership.Propositional.Properties.html#9647" class="Bound">z</a> <a id="9654" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9656" href="Data.List.Membership.Propositional.Properties.html#9644" class="Bound">xs</a> <a id="9659" class="Symbol">→</a> <a id="9661" href="Data.List.Membership.Propositional.Properties.html#9647" class="Bound">z</a> <a id="9663" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9665" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="9671" href="Data.List.Membership.Propositional.Properties.html#9589" class="Bound Operator">_≈?_</a> <a id="9676" href="Data.List.Membership.Propositional.Properties.html#9644" class="Bound">xs</a>
  <a id="9681" href="Data.List.Membership.Propositional.Properties.html#9630" class="Function">∈-derun⁺</a> <a id="9690" href="Data.List.Membership.Propositional.Properties.html#9690" class="Bound">z∈xs</a> <a id="9695" class="Symbol">=</a> <a id="9697" href="Data.List.Membership.Setoid.Properties.html#13079" class="Function">Membershipₛ.∈-derun⁺</a> <a id="9718" class="Symbol">(</a><a id="9719" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="9728" href="Data.List.Membership.Propositional.Properties.html#9613" class="Bound">A</a><a id="9729" class="Symbol">)</a> <a id="9731" href="Data.List.Membership.Propositional.Properties.html#9589" class="Bound Operator">_≈?_</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Function.Base.html#1638" class="Function">flip</a> <a id="9742" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a><a id="9747" class="Symbol">)</a> <a id="9749" href="Data.List.Membership.Propositional.Properties.html#9690" class="Bound">z∈xs</a>

  <a id="9757" href="Data.List.Membership.Propositional.Properties.html#9757" class="Function">∈-deduplicate⁺</a> <a id="9772" class="Symbol">:</a> <a id="9774" class="Symbol">∀</a> <a id="9776" class="Symbol">{</a><a id="9777" href="Data.List.Membership.Propositional.Properties.html#9777" class="Bound">xs</a> <a id="9780" href="Data.List.Membership.Propositional.Properties.html#9780" class="Bound">z</a><a id="9781" class="Symbol">}</a> <a id="9783" class="Symbol">→</a> <a id="9785" href="Data.List.Membership.Propositional.Properties.html#9780" class="Bound">z</a> <a id="9787" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9789" href="Data.List.Membership.Propositional.Properties.html#9777" class="Bound">xs</a> <a id="9792" class="Symbol">→</a> <a id="9794" href="Data.List.Membership.Propositional.Properties.html#9780" class="Bound">z</a> <a id="9796" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="9798" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="9810" href="Data.List.Membership.Propositional.Properties.html#9589" class="Bound Operator">_≈?_</a> <a id="9815" href="Data.List.Membership.Propositional.Properties.html#9777" class="Bound">xs</a>
  <a id="9820" href="Data.List.Membership.Propositional.Properties.html#9757" class="Function">∈-deduplicate⁺</a> <a id="9835" href="Data.List.Membership.Propositional.Properties.html#9835" class="Bound">z∈xs</a> <a id="9840" class="Symbol">=</a> <a id="9842" href="Data.List.Membership.Setoid.Properties.html#13202" class="Function">Membershipₛ.∈-deduplicate⁺</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="9879" href="Data.List.Membership.Propositional.Properties.html#9613" class="Bound">A</a><a id="9880" class="Symbol">)</a> <a id="9882" href="Data.List.Membership.Propositional.Properties.html#9589" class="Bound Operator">_≈?_</a> <a id="9887" class="Symbol">(λ</a> <a id="9890" href="Data.List.Membership.Propositional.Properties.html#9890" class="Bound">c≡b</a> <a id="9894" href="Data.List.Membership.Propositional.Properties.html#9894" class="Bound">a≡b</a> <a id="9898" class="Symbol">→</a> <a id="9900" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="9906" href="Data.List.Membership.Propositional.Properties.html#9894" class="Bound">a≡b</a> <a id="9910" class="Symbol">(</a><a id="9911" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9915" href="Data.List.Membership.Propositional.Properties.html#9890" class="Bound">c≡b</a><a id="9918" class="Symbol">))</a> <a id="9921" href="Data.List.Membership.Propositional.Properties.html#9835" class="Bound">z∈xs</a>

<a id="9927" class="Comment">------------------------------------------------------------------------</a>
<a id="10000" class="Comment">-- _&gt;&gt;=_</a>

<a id="&gt;&gt;=-∈↔"></a><a id="10010" href="Data.List.Membership.Propositional.Properties.html#10010" class="Function">&gt;&gt;=-∈↔</a> <a id="10017" class="Symbol">:</a> <a id="10019" class="Symbol">∀</a> <a id="10021" class="Symbol">{</a><a id="10022" href="Data.List.Membership.Propositional.Properties.html#10022" class="Bound">xs</a><a id="10024" class="Symbol">}</a> <a id="10026" class="Symbol">{</a><a id="10027" href="Data.List.Membership.Propositional.Properties.html#10027" class="Bound">f</a> <a id="10029" class="Symbol">:</a> <a id="10031" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="10033" class="Symbol">→</a> <a id="10035" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10040" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="10041" class="Symbol">}</a> <a id="10043" class="Symbol">{</a><a id="10044" href="Data.List.Membership.Propositional.Properties.html#10044" class="Bound">y</a><a id="10045" class="Symbol">}</a> <a id="10047" class="Symbol">→</a>
         <a id="10058" class="Symbol">(</a><a id="10059" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10061" class="Symbol">λ</a> <a id="10063" href="Data.List.Membership.Propositional.Properties.html#10063" class="Bound">x</a> <a id="10065" class="Symbol">→</a> <a id="10067" href="Data.List.Membership.Propositional.Properties.html#10063" class="Bound">x</a> <a id="10069" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10071" href="Data.List.Membership.Propositional.Properties.html#10022" class="Bound">xs</a> <a id="10074" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10076" href="Data.List.Membership.Propositional.Properties.html#10044" class="Bound">y</a> <a id="10078" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10080" href="Data.List.Membership.Propositional.Properties.html#10027" class="Bound">f</a> <a id="10082" href="Data.List.Membership.Propositional.Properties.html#10063" class="Bound">x</a><a id="10083" class="Symbol">)</a> <a id="10085" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10087" href="Data.List.Membership.Propositional.Properties.html#10044" class="Bound">y</a> <a id="10089" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10091" class="Symbol">(</a><a id="10092" href="Data.List.Membership.Propositional.Properties.html#10022" class="Bound">xs</a> <a id="10095" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="10099" href="Data.List.Membership.Propositional.Properties.html#10027" class="Bound">f</a><a id="10100" class="Symbol">)</a>
<a id="10102" href="Data.List.Membership.Propositional.Properties.html#10010" class="Function">&gt;&gt;=-∈↔</a> <a id="10109" class="Symbol">{</a><a id="10110" class="Argument">xs</a> <a id="10113" class="Symbol">=</a> <a id="10115" href="Data.List.Membership.Propositional.Properties.html#10115" class="Bound">xs</a><a id="10117" class="Symbol">}</a> <a id="10119" class="Symbol">{</a><a id="10120" href="Data.List.Membership.Propositional.Properties.html#10120" class="Bound">f</a><a id="10121" class="Symbol">}</a> <a id="10123" class="Symbol">{</a><a id="10124" href="Data.List.Membership.Propositional.Properties.html#10124" class="Bound">y</a><a id="10125" class="Symbol">}</a> <a id="10127" class="Symbol">=</a>
  <a id="10131" class="Symbol">(</a><a id="10132" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10134" class="Symbol">λ</a> <a id="10136" href="Data.List.Membership.Propositional.Properties.html#10136" class="Bound">x</a> <a id="10138" class="Symbol">→</a> <a id="10140" href="Data.List.Membership.Propositional.Properties.html#10136" class="Bound">x</a> <a id="10142" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10144" href="Data.List.Membership.Propositional.Properties.html#10115" class="Bound">xs</a> <a id="10147" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10149" href="Data.List.Membership.Propositional.Properties.html#10124" class="Bound">y</a> <a id="10151" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10153" href="Data.List.Membership.Propositional.Properties.html#10120" class="Bound">f</a> <a id="10155" href="Data.List.Membership.Propositional.Properties.html#10136" class="Bound">x</a><a id="10156" class="Symbol">)</a>  <a id="10159" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10162" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="10167" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10171" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10175" class="Symbol">(</a><a id="10176" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10180" class="Symbol">(</a><a id="10181" href="Data.List.Membership.Propositional.Properties.html#10124" class="Bound">y</a> <a id="10183" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="10185" class="Symbol">)</a> <a id="10187" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10189" href="Data.List.Membership.Propositional.Properties.html#10120" class="Bound">f</a><a id="10190" class="Symbol">)</a> <a id="10192" href="Data.List.Membership.Propositional.Properties.html#10115" class="Bound">xs</a>     <a id="10199" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10202" href="Data.List.Relation.Unary.Any.Properties.html#25139" class="Function">&gt;&gt;=↔</a> <a id="10207" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10211" href="Data.List.Membership.Propositional.Properties.html#10124" class="Bound">y</a> <a id="10213" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10215" class="Symbol">(</a><a id="10216" href="Data.List.Membership.Propositional.Properties.html#10115" class="Bound">xs</a> <a id="10219" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="10223" href="Data.List.Membership.Propositional.Properties.html#10120" class="Bound">f</a><a id="10224" class="Symbol">)</a>              <a id="10239" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="10243" class="Keyword">where</a> <a id="10249" class="Keyword">open</a> <a id="10254" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="10283" class="Comment">------------------------------------------------------------------------</a>
<a id="10356" class="Comment">-- _⊛_</a>

<a id="⊛-∈↔"></a><a id="10364" href="Data.List.Membership.Propositional.Properties.html#10364" class="Function">⊛-∈↔</a> <a id="10369" class="Symbol">:</a> <a id="10371" class="Symbol">∀</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">fs</a> <a id="10377" class="Symbol">:</a> <a id="10379" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10384" class="Symbol">(</a><a id="10385" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="10390" class="Symbol">))</a> <a id="10393" class="Symbol">{</a><a id="10394" href="Data.List.Membership.Propositional.Properties.html#10394" class="Bound">xs</a> <a id="10397" href="Data.List.Membership.Propositional.Properties.html#10397" class="Bound">y</a><a id="10398" class="Symbol">}</a> <a id="10400" class="Symbol">→</a>
       <a id="10409" class="Symbol">(</a><a id="10410" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="10413" class="Symbol">λ</a> <a id="10415" href="Data.List.Membership.Propositional.Properties.html#10415" class="Bound">f</a> <a id="10417" href="Data.List.Membership.Propositional.Properties.html#10417" class="Bound">x</a> <a id="10419" class="Symbol">→</a> <a id="10421" href="Data.List.Membership.Propositional.Properties.html#10415" class="Bound">f</a> <a id="10423" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10425" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">fs</a> <a id="10428" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10430" href="Data.List.Membership.Propositional.Properties.html#10417" class="Bound">x</a> <a id="10432" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10434" href="Data.List.Membership.Propositional.Properties.html#10394" class="Bound">xs</a> <a id="10437" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10439" href="Data.List.Membership.Propositional.Properties.html#10397" class="Bound">y</a> <a id="10441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10443" href="Data.List.Membership.Propositional.Properties.html#10415" class="Bound">f</a> <a id="10445" href="Data.List.Membership.Propositional.Properties.html#10417" class="Bound">x</a><a id="10446" class="Symbol">)</a> <a id="10448" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10450" href="Data.List.Membership.Propositional.Properties.html#10397" class="Bound">y</a> <a id="10452" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">fs</a> <a id="10458" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="10460" href="Data.List.Membership.Propositional.Properties.html#10394" class="Bound">xs</a><a id="10462" class="Symbol">)</a>
<a id="10464" href="Data.List.Membership.Propositional.Properties.html#10364" class="Function">⊛-∈↔</a> <a id="10469" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a> <a id="10472" class="Symbol">{</a><a id="10473" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a><a id="10475" class="Symbol">}</a> <a id="10477" class="Symbol">{</a><a id="10478" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a><a id="10479" class="Symbol">}</a> <a id="10481" class="Symbol">=</a>
  <a id="10485" class="Symbol">(</a><a id="10486" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="10489" class="Symbol">λ</a> <a id="10491" href="Data.List.Membership.Propositional.Properties.html#10491" class="Bound">f</a> <a id="10493" href="Data.List.Membership.Propositional.Properties.html#10493" class="Bound">x</a> <a id="10495" class="Symbol">→</a> <a id="10497" href="Data.List.Membership.Propositional.Properties.html#10491" class="Bound">f</a> <a id="10499" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10501" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a> <a id="10504" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10506" href="Data.List.Membership.Propositional.Properties.html#10493" class="Bound">x</a> <a id="10508" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10510" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a> <a id="10513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10515" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a> <a id="10517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10519" href="Data.List.Membership.Propositional.Properties.html#10491" class="Bound">f</a> <a id="10521" href="Data.List.Membership.Propositional.Properties.html#10493" class="Bound">x</a><a id="10522" class="Symbol">)</a>       <a id="10530" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10533" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">Σ.cong</a> <a id="10540" class="Symbol">(</a><a id="10541" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="10546" class="Symbol">_)</a> <a id="10549" class="Symbol">(</a><a id="10550" href="Function.Related.TypeIsomorphisms.html#8051" class="Function">∃∃↔∃∃</a> <a id="10556" class="Symbol">_)</a> <a id="10559" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10563" class="Symbol">(</a><a id="10564" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10566" class="Symbol">λ</a> <a id="10568" href="Data.List.Membership.Propositional.Properties.html#10568" class="Bound">f</a> <a id="10570" class="Symbol">→</a> <a id="10572" href="Data.List.Membership.Propositional.Properties.html#10568" class="Bound">f</a> <a id="10574" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10576" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a> <a id="10579" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10581" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10583" class="Symbol">λ</a> <a id="10585" href="Data.List.Membership.Propositional.Properties.html#10585" class="Bound">x</a> <a id="10587" class="Symbol">→</a> <a id="10589" href="Data.List.Membership.Propositional.Properties.html#10585" class="Bound">x</a> <a id="10591" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10593" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a> <a id="10596" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10598" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a> <a id="10600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10602" href="Data.List.Membership.Propositional.Properties.html#10568" class="Bound">f</a> <a id="10604" href="Data.List.Membership.Propositional.Properties.html#10585" class="Bound">x</a><a id="10605" class="Symbol">)</a>  <a id="10608" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10611" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">Σ.cong</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="10624" class="Symbol">_)</a> <a id="10627" class="Symbol">(</a><a id="10628" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="10633" class="Symbol">_</a> <a id="10635" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="10637" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="10646" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="10648" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a><a id="10652" class="Symbol">)</a> <a id="10654" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10658" class="Symbol">(</a><a id="10659" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10661" class="Symbol">λ</a> <a id="10663" href="Data.List.Membership.Propositional.Properties.html#10663" class="Bound">f</a> <a id="10665" class="Symbol">→</a> <a id="10667" href="Data.List.Membership.Propositional.Properties.html#10663" class="Bound">f</a> <a id="10669" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10671" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a> <a id="10674" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10676" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10680" class="Symbol">(</a><a id="10681" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10685" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a> <a id="10687" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10689" href="Data.List.Membership.Propositional.Properties.html#10663" class="Bound">f</a><a id="10690" class="Symbol">)</a> <a id="10692" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a><a id="10694" class="Symbol">)</a>        <a id="10703" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10706" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="10711" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10715" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10719" class="Symbol">(λ</a> <a id="10722" href="Data.List.Membership.Propositional.Properties.html#10722" class="Bound">f</a> <a id="10724" class="Symbol">→</a> <a id="10726" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10735" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a> <a id="10737" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10739" href="Data.List.Membership.Propositional.Properties.html#10722" class="Bound">f</a><a id="10740" class="Symbol">)</a> <a id="10742" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a><a id="10744" class="Symbol">)</a> <a id="10746" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a>            <a id="10760" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="10763" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="10766" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="10770" href="Data.List.Membership.Propositional.Properties.html#10478" class="Bound">y</a> <a id="10772" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10774" class="Symbol">(</a><a id="10775" href="Data.List.Membership.Propositional.Properties.html#10469" class="Bound">fs</a> <a id="10778" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="10780" href="Data.List.Membership.Propositional.Properties.html#10473" class="Bound">xs</a><a id="10782" class="Symbol">)</a>                                <a id="10815" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="10819" class="Keyword">where</a> <a id="10825" class="Keyword">open</a> <a id="10830" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="10859" class="Comment">------------------------------------------------------------------------</a>
<a id="10932" class="Comment">-- _⊗_</a>

<a id="⊗-∈↔"></a><a id="10940" href="Data.List.Membership.Propositional.Properties.html#10940" class="Function">⊗-∈↔</a> <a id="10945" class="Symbol">:</a> <a id="10947" class="Symbol">∀</a> <a id="10949" class="Symbol">{</a><a id="10950" href="Data.List.Membership.Propositional.Properties.html#10950" class="Bound">xs</a> <a id="10953" href="Data.List.Membership.Propositional.Properties.html#10953" class="Bound">ys</a><a id="10955" class="Symbol">}</a> <a id="10957" class="Symbol">{</a><a id="10958" href="Data.List.Membership.Propositional.Properties.html#10958" class="Bound">x</a> <a id="10960" class="Symbol">:</a> <a id="10962" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="10963" class="Symbol">}</a> <a id="10965" class="Symbol">{</a><a id="10966" href="Data.List.Membership.Propositional.Properties.html#10966" class="Bound">y</a> <a id="10968" class="Symbol">:</a> <a id="10970" href="Data.List.Membership.Propositional.Properties.html#2315" class="Generalizable">B</a><a id="10971" class="Symbol">}</a> <a id="10973" class="Symbol">→</a>
       <a id="10982" class="Symbol">(</a><a id="10983" href="Data.List.Membership.Propositional.Properties.html#10958" class="Bound">x</a> <a id="10985" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10987" href="Data.List.Membership.Propositional.Properties.html#10950" class="Bound">xs</a> <a id="10990" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10992" href="Data.List.Membership.Propositional.Properties.html#10966" class="Bound">y</a> <a id="10994" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10996" href="Data.List.Membership.Propositional.Properties.html#10953" class="Bound">ys</a><a id="10998" class="Symbol">)</a> <a id="11000" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="11002" class="Symbol">(</a><a id="11003" href="Data.List.Membership.Propositional.Properties.html#10958" class="Bound">x</a> <a id="11005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11007" href="Data.List.Membership.Propositional.Properties.html#10966" class="Bound">y</a><a id="11008" class="Symbol">)</a> <a id="11010" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11012" class="Symbol">(</a><a id="11013" href="Data.List.Membership.Propositional.Properties.html#10950" class="Bound">xs</a> <a id="11016" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="11018" href="Data.List.Membership.Propositional.Properties.html#10953" class="Bound">ys</a><a id="11020" class="Symbol">)</a>
<a id="11022" href="Data.List.Membership.Propositional.Properties.html#10940" class="Function">⊗-∈↔</a> <a id="11027" class="Symbol">{</a><a id="11028" class="Argument">xs</a> <a id="11031" class="Symbol">=</a> <a id="11033" href="Data.List.Membership.Propositional.Properties.html#11033" class="Bound">xs</a><a id="11035" class="Symbol">}</a> <a id="11037" class="Symbol">{</a><a id="11038" href="Data.List.Membership.Propositional.Properties.html#11038" class="Bound">ys</a><a id="11040" class="Symbol">}</a> <a id="11042" class="Symbol">{</a><a id="11043" href="Data.List.Membership.Propositional.Properties.html#11043" class="Bound">x</a><a id="11044" class="Symbol">}</a> <a id="11046" class="Symbol">{</a><a id="11047" href="Data.List.Membership.Propositional.Properties.html#11047" class="Bound">y</a><a id="11048" class="Symbol">}</a> <a id="11050" class="Symbol">=</a>
  <a id="11054" class="Symbol">(</a><a id="11055" href="Data.List.Membership.Propositional.Properties.html#11043" class="Bound">x</a> <a id="11057" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11059" href="Data.List.Membership.Propositional.Properties.html#11033" class="Bound">xs</a> <a id="11062" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11064" href="Data.List.Membership.Propositional.Properties.html#11047" class="Bound">y</a> <a id="11066" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11068" href="Data.List.Membership.Propositional.Properties.html#11038" class="Bound">ys</a><a id="11070" class="Symbol">)</a>             <a id="11084" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="11087" href="Data.List.Relation.Unary.Any.Properties.html#26963" class="Function">⊗↔′</a> <a id="11091" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="11095" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11099" class="Symbol">(</a><a id="11100" href="Data.List.Membership.Propositional.Properties.html#11043" class="Bound">x</a> <a id="11102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a> <a id="11105" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="11109" href="Data.List.Membership.Propositional.Properties.html#11047" class="Bound">y</a> <a id="11111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="11113" class="Symbol">)</a> <a id="11115" class="Symbol">(</a><a id="11116" href="Data.List.Membership.Propositional.Properties.html#11033" class="Bound">xs</a> <a id="11119" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="11121" href="Data.List.Membership.Propositional.Properties.html#11038" class="Bound">ys</a><a id="11123" class="Symbol">)</a> <a id="11125" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="11128" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="11137" class="Symbol">(λ</a> <a id="11140" href="Data.List.Membership.Propositional.Properties.html#11140" class="Bound">_</a> <a id="11142" class="Symbol">→</a> <a id="11144" href="Data.Product.Properties.html#3336" class="Function">×-≡,≡↔≡</a><a id="11151" class="Symbol">)</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="11159" class="Symbol">_)</a> <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="11166" class="Symbol">(</a><a id="11167" href="Data.List.Membership.Propositional.Properties.html#11043" class="Bound">x</a> <a id="11169" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11171" href="Data.List.Membership.Propositional.Properties.html#11047" class="Bound">y</a><a id="11172" class="Symbol">)</a> <a id="11174" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Data.List.Membership.Propositional.Properties.html#11033" class="Bound">xs</a> <a id="11180" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="11182" href="Data.List.Membership.Propositional.Properties.html#11038" class="Bound">ys</a><a id="11184" class="Symbol">)</a>           <a id="11196" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="11200" class="Keyword">where</a>
  <a id="11208" class="Keyword">open</a> <a id="11213" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="11242" class="Comment">------------------------------------------------------------------------</a>
<a id="11315" class="Comment">-- length</a>

<a id="∈-length"></a><a id="11326" href="Data.List.Membership.Propositional.Properties.html#11326" class="Function">∈-length</a> <a id="11335" class="Symbol">:</a> <a id="11337" class="Symbol">∀</a> <a id="11339" class="Symbol">{</a><a id="11340" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">x</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="11345" class="Symbol">}</a> <a id="11347" class="Symbol">{</a><a id="11348" href="Data.List.Membership.Propositional.Properties.html#11348" class="Bound">xs</a><a id="11350" class="Symbol">}</a> <a id="11352" class="Symbol">→</a> <a id="11354" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">x</a> <a id="11356" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11358" href="Data.List.Membership.Propositional.Properties.html#11348" class="Bound">xs</a> <a id="11361" class="Symbol">→</a> <a id="11363" class="Number">1</a> <a id="11365" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="11367" href="Data.List.Base.html#5083" class="Function">length</a> <a id="11374" href="Data.List.Membership.Propositional.Properties.html#11348" class="Bound">xs</a>
<a id="11377" href="Data.List.Membership.Propositional.Properties.html#11326" class="Function">∈-length</a> <a id="11386" class="Symbol">=</a> <a id="11388" href="Data.List.Membership.Setoid.Properties.html#13765" class="Function">Membershipₛ.∈-length</a> <a id="11409" class="Symbol">(</a><a id="11410" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="11419" class="Symbol">_)</a>

<a id="11423" class="Comment">------------------------------------------------------------------------</a>
<a id="11496" class="Comment">-- lookup</a>

<a id="∈-lookup"></a><a id="11507" href="Data.List.Membership.Propositional.Properties.html#11507" class="Function">∈-lookup</a> <a id="11516" class="Symbol">:</a> <a id="11518" class="Symbol">∀</a> <a id="11520" class="Symbol">{</a><a id="11521" href="Data.List.Membership.Propositional.Properties.html#11521" class="Bound">xs</a> <a id="11524" class="Symbol">:</a> <a id="11526" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11531" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="11532" class="Symbol">}</a> <a id="11534" href="Data.List.Membership.Propositional.Properties.html#11534" class="Bound">i</a> <a id="11536" class="Symbol">→</a> <a id="11538" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="11545" href="Data.List.Membership.Propositional.Properties.html#11521" class="Bound">xs</a> <a id="11548" href="Data.List.Membership.Propositional.Properties.html#11534" class="Bound">i</a> <a id="11550" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11552" href="Data.List.Membership.Propositional.Properties.html#11521" class="Bound">xs</a>
<a id="11555" href="Data.List.Membership.Propositional.Properties.html#11507" class="Function">∈-lookup</a> <a id="11564" class="Symbol">{</a><a id="11565" class="Argument">xs</a> <a id="11568" class="Symbol">=</a> <a id="11570" href="Data.List.Membership.Propositional.Properties.html#11570" class="Bound">xs</a><a id="11572" class="Symbol">}</a> <a id="11574" href="Data.List.Membership.Propositional.Properties.html#11574" class="Bound">i</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="Data.List.Membership.Setoid.Properties.html#14086" class="Function">Membershipₛ.∈-lookup</a> <a id="11599" class="Symbol">(</a><a id="11600" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="11609" class="Symbol">_)</a> <a id="11612" href="Data.List.Membership.Propositional.Properties.html#11570" class="Bound">xs</a> <a id="11615" href="Data.List.Membership.Propositional.Properties.html#11574" class="Bound">i</a>

<a id="11618" class="Comment">------------------------------------------------------------------------</a>
<a id="11691" class="Comment">-- foldr</a>

<a id="11701" class="Keyword">module</a> <a id="11708" href="Data.List.Membership.Propositional.Properties.html#11708" class="Module">_</a> <a id="11710" class="Symbol">{</a><a id="11711" href="Data.List.Membership.Propositional.Properties.html#11711" class="Bound Operator">_•_</a> <a id="11715" class="Symbol">:</a> <a id="11717" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11721" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="11722" class="Symbol">}</a> <a id="11724" class="Keyword">where</a>

  <a id="11733" href="Data.List.Membership.Propositional.Properties.html#11733" class="Function">foldr-selective</a> <a id="11749" class="Symbol">:</a> <a id="11751" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="11761" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11765" href="Data.List.Membership.Propositional.Properties.html#11711" class="Bound Operator">_•_</a> <a id="11769" class="Symbol">→</a> <a id="11771" class="Symbol">∀</a> <a id="11773" href="Data.List.Membership.Propositional.Properties.html#11773" class="Bound">e</a> <a id="11775" href="Data.List.Membership.Propositional.Properties.html#11775" class="Bound">xs</a> <a id="11778" class="Symbol">→</a>
                    <a id="11800" class="Symbol">(</a><a id="11801" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="11807" href="Data.List.Membership.Propositional.Properties.html#11711" class="Bound Operator">_•_</a> <a id="11811" href="Data.List.Membership.Propositional.Properties.html#11773" class="Bound">e</a> <a id="11813" href="Data.List.Membership.Propositional.Properties.html#11775" class="Bound">xs</a> <a id="11816" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11818" href="Data.List.Membership.Propositional.Properties.html#11773" class="Bound">e</a><a id="11819" class="Symbol">)</a> <a id="11821" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="11830" href="Data.List.Membership.Propositional.Properties.html#11711" class="Bound Operator">_•_</a> <a id="11834" href="Data.List.Membership.Propositional.Properties.html#11773" class="Bound">e</a> <a id="11836" href="Data.List.Membership.Propositional.Properties.html#11775" class="Bound">xs</a> <a id="11839" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11841" href="Data.List.Membership.Propositional.Properties.html#11775" class="Bound">xs</a><a id="11843" class="Symbol">)</a>
  <a id="11847" href="Data.List.Membership.Propositional.Properties.html#11733" class="Function">foldr-selective</a> <a id="11863" class="Symbol">=</a> <a id="11865" href="Data.List.Membership.Setoid.Properties.html#14437" class="Function">Membershipₛ.foldr-selective</a> <a id="11893" class="Symbol">(</a><a id="11894" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="11903" href="Data.List.Membership.Propositional.Properties.html#11721" class="Bound">A</a><a id="11904" class="Symbol">)</a>

<a id="11907" class="Comment">------------------------------------------------------------------------</a>
<a id="11980" class="Comment">-- allFin</a>

<a id="∈-allFin"></a><a id="11991" href="Data.List.Membership.Propositional.Properties.html#11991" class="Function">∈-allFin</a> <a id="12000" class="Symbol">:</a> <a id="12002" class="Symbol">∀</a> <a id="12004" class="Symbol">{</a><a id="12005" href="Data.List.Membership.Propositional.Properties.html#12005" class="Bound">n</a><a id="12006" class="Symbol">}</a> <a id="12008" class="Symbol">(</a><a id="12009" href="Data.List.Membership.Propositional.Properties.html#12009" class="Bound">k</a> <a id="12011" class="Symbol">:</a> <a id="12013" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="12017" href="Data.List.Membership.Propositional.Properties.html#12005" class="Bound">n</a><a id="12018" class="Symbol">)</a> <a id="12020" class="Symbol">→</a> <a id="12022" href="Data.List.Membership.Propositional.Properties.html#12009" class="Bound">k</a> <a id="12024" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12026" href="Data.List.Base.html#6950" class="Function">allFin</a> <a id="12033" href="Data.List.Membership.Propositional.Properties.html#12005" class="Bound">n</a>
<a id="12035" href="Data.List.Membership.Propositional.Properties.html#11991" class="Function">∈-allFin</a> <a id="12044" class="Symbol">=</a> <a id="12046" href="Data.List.Membership.Propositional.Properties.html#8548" class="Function">∈-tabulate⁺</a>

<a id="12059" class="Comment">------------------------------------------------------------------------</a>
<a id="12132" class="Comment">-- inits</a>

<a id="[]∈inits"></a><a id="12142" href="Data.List.Membership.Propositional.Properties.html#12142" class="Function">[]∈inits</a> <a id="12151" class="Symbol">:</a> <a id="12153" class="Symbol">∀</a> <a id="12155" class="Symbol">{</a><a id="12156" href="Data.List.Membership.Propositional.Properties.html#12156" class="Bound">a</a><a id="12157" class="Symbol">}</a> <a id="12159" class="Symbol">{</a><a id="12160" href="Data.List.Membership.Propositional.Properties.html#12160" class="Bound">A</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12168" href="Data.List.Membership.Propositional.Properties.html#12156" class="Bound">a</a><a id="12169" class="Symbol">}</a> <a id="12171" class="Symbol">(</a><a id="12172" href="Data.List.Membership.Propositional.Properties.html#12172" class="Bound">as</a> <a id="12175" class="Symbol">:</a> <a id="12177" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12182" href="Data.List.Membership.Propositional.Properties.html#12160" class="Bound">A</a><a id="12183" class="Symbol">)</a> <a id="12185" class="Symbol">→</a> <a id="12187" class="InductiveConstructor">[]</a> <a id="12190" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12192" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="12198" href="Data.List.Membership.Propositional.Properties.html#12172" class="Bound">as</a>
<a id="12201" href="Data.List.Membership.Propositional.Properties.html#12142" class="Function">[]∈inits</a> <a id="12210" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12219" class="Symbol">=</a> <a id="12221" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12231" href="Data.List.Membership.Propositional.Properties.html#12142" class="Function">[]∈inits</a> <a id="12240" class="Symbol">(</a><a id="12241" href="Data.List.Membership.Propositional.Properties.html#12241" class="Bound">a</a> <a id="12243" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12245" href="Data.List.Membership.Propositional.Properties.html#12245" class="Bound">as</a><a id="12247" class="Symbol">)</a> <a id="12249" class="Symbol">=</a> <a id="12251" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12256" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="12262" class="Comment">------------------------------------------------------------------------</a>
<a id="12335" class="Comment">-- Other properties</a>

<a id="12356" class="Comment">-- Only a finite number of distinct elements can be members of a</a>
<a id="12421" class="Comment">-- given list.</a>

<a id="finite"></a><a id="12437" href="Data.List.Membership.Propositional.Properties.html#12437" class="Function">finite</a> <a id="12444" class="Symbol">:</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Data.List.Membership.Propositional.Properties.html#12447" class="Bound">inj</a> <a id="12451" class="Symbol">:</a> <a id="12453" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12455" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="12457" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="12458" class="Symbol">)</a> <a id="12460" class="Symbol">→</a> <a id="12462" class="Symbol">∀</a> <a id="12464" href="Data.List.Membership.Propositional.Properties.html#12464" class="Bound">xs</a> <a id="12467" class="Symbol">→</a> <a id="12469" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="12471" class="Symbol">(∀</a> <a id="12474" href="Data.List.Membership.Propositional.Properties.html#12474" class="Bound">i</a> <a id="12476" class="Symbol">→</a> <a id="12478" href="Function.Bundles.html#2471" class="Field">Injection.to</a> <a id="12491" href="Data.List.Membership.Propositional.Properties.html#12447" class="Bound">inj</a> <a id="12495" href="Data.List.Membership.Propositional.Properties.html#12474" class="Bound">i</a> <a id="12497" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12499" href="Data.List.Membership.Propositional.Properties.html#12464" class="Bound">xs</a><a id="12501" class="Symbol">)</a>
<a id="12503" href="Data.List.Membership.Propositional.Properties.html#12437" class="Function">finite</a> <a id="12510" href="Data.List.Membership.Propositional.Properties.html#12510" class="Bound">inj</a> <a id="12514" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12523" href="Data.List.Membership.Propositional.Properties.html#12523" class="Bound">fᵢ∈[]</a>   <a id="12531" class="Symbol">=</a> <a id="12533" href="Data.List.Relation.Unary.Any.Properties.html#3177" class="Function">¬Any[]</a> <a id="12540" class="Symbol">(</a><a id="12541" href="Data.List.Membership.Propositional.Properties.html#12523" class="Bound">fᵢ∈[]</a> <a id="12547" class="Number">0</a><a id="12548" class="Symbol">)</a>
<a id="12550" href="Data.List.Membership.Propositional.Properties.html#12437" class="Function">finite</a> <a id="12557" href="Data.List.Membership.Propositional.Properties.html#12557" class="Bound">inj</a> <a id="12561" class="Symbol">(</a><a id="12562" href="Data.List.Membership.Propositional.Properties.html#12562" class="Bound">x</a> <a id="12564" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12566" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a><a id="12568" class="Symbol">)</a> <a id="12570" href="Data.List.Membership.Propositional.Properties.html#12570" class="Bound">fᵢ∈x∷xs</a> <a id="12578" class="Symbol">=</a> <a id="12580" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a> <a id="12599" href="Data.List.Membership.Propositional.Properties.html#12834" class="Function">helper</a>
  <a id="12608" class="Keyword">where</a>
  <a id="12616" class="Keyword">open</a> <a id="12621" href="Function.Bundles.html#2415" class="Module">Injection</a> <a id="12631" href="Data.List.Membership.Propositional.Properties.html#12557" class="Bound">inj</a> <a id="12635" class="Keyword">renaming</a> <a id="12644" class="Symbol">(</a><a id="12645" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="12655" class="Symbol">to</a> <a id="12658" class="Field">f-inj</a><a id="12663" class="Symbol">)</a>

  <a id="12668" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="12670" class="Symbol">:</a> <a id="12672" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12674" class="Symbol">→</a> <a id="12676" class="Symbol">_</a>
  <a id="12680" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="12682" class="Symbol">=</a> <a id="12684" href="Function.Bundles.html#2471" class="Function">to</a>

  <a id="12690" href="Data.List.Membership.Propositional.Properties.html#12690" class="Function">not-x</a> <a id="12696" class="Symbol">:</a> <a id="12698" class="Symbol">∀</a> <a id="12700" class="Symbol">{</a><a id="12701" href="Data.List.Membership.Propositional.Properties.html#12701" class="Bound">i</a><a id="12702" class="Symbol">}</a> <a id="12704" class="Symbol">→</a> <a id="12706" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="12708" href="Data.List.Membership.Propositional.Properties.html#12701" class="Bound">i</a> <a id="12710" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="12712" href="Data.List.Membership.Propositional.Properties.html#12562" class="Bound">x</a> <a id="12714" class="Symbol">→</a> <a id="12716" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="12718" href="Data.List.Membership.Propositional.Properties.html#12701" class="Bound">i</a> <a id="12720" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12722" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a>
  <a id="12727" href="Data.List.Membership.Propositional.Properties.html#12690" class="Function">not-x</a> <a id="12733" class="Symbol">{</a><a id="12734" href="Data.List.Membership.Propositional.Properties.html#12734" class="Bound">i</a><a id="12735" class="Symbol">}</a> <a id="12737" href="Data.List.Membership.Propositional.Properties.html#12737" class="Bound">fᵢ≢x</a> <a id="12742" class="Keyword">with</a> <a id="12747" href="Data.List.Membership.Propositional.Properties.html#12570" class="Bound">fᵢ∈x∷xs</a> <a id="12755" href="Data.List.Membership.Propositional.Properties.html#12734" class="Bound">i</a>
  <a id="12759" class="Symbol">...</a> <a id="12763" class="Symbol">|</a> <a id="12765" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="12771" href="Data.List.Membership.Propositional.Properties.html#12771" class="Bound">fᵢ≡x</a>  <a id="12777" class="Symbol">=</a> <a id="12779" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="12793" href="Data.List.Membership.Propositional.Properties.html#12771" class="Bound">fᵢ≡x</a> <a id="12798" class="Bound">fᵢ≢x</a>
  <a id="12805" class="Symbol">...</a> <a id="12809" class="Symbol">|</a> <a id="12811" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12817" href="Data.List.Membership.Propositional.Properties.html#12817" class="Bound">fᵢ∈xs</a> <a id="12823" class="Symbol">=</a> <a id="12825" href="Data.List.Membership.Propositional.Properties.html#12817" class="Bound">fᵢ∈xs</a>

  <a id="12834" href="Data.List.Membership.Propositional.Properties.html#12834" class="Function">helper</a> <a id="12841" class="Symbol">:</a> <a id="12843" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="12845" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="12849" class="Symbol">(</a><a id="12850" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="12852" class="Symbol">λ</a> <a id="12854" href="Data.List.Membership.Propositional.Properties.html#12854" class="Bound">i</a> <a id="12856" class="Symbol">→</a> <a id="12858" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="12860" href="Data.List.Membership.Propositional.Properties.html#12854" class="Bound">i</a> <a id="12862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12864" href="Data.List.Membership.Propositional.Properties.html#12562" class="Bound">x</a><a id="12865" class="Symbol">)</a>
  <a id="12869" href="Data.List.Membership.Propositional.Properties.html#12834" class="Function">helper</a> <a id="12876" class="Symbol">(</a><a id="12877" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="12880" href="Data.List.Membership.Propositional.Properties.html#12880" class="Bound">fᵢ≢x</a><a id="12884" class="Symbol">)</a>        <a id="12893" class="Symbol">=</a> <a id="12895" href="Data.List.Membership.Propositional.Properties.html#12437" class="Function">finite</a> <a id="12902" href="Data.List.Membership.Propositional.Properties.html#12557" class="Bound">inj</a>  <a id="12907" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a> <a id="12910" class="Symbol">(λ</a> <a id="12913" href="Data.List.Membership.Propositional.Properties.html#12913" class="Bound">i</a> <a id="12915" class="Symbol">→</a> <a id="12917" href="Data.List.Membership.Propositional.Properties.html#12690" class="Function">not-x</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Data.List.Membership.Propositional.Properties.html#12880" class="Bound">fᵢ≢x</a> <a id="12929" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="12935" href="Data.List.Membership.Propositional.Properties.html#12913" class="Bound">i</a><a id="12936" class="Symbol">))</a>
  <a id="12941" href="Data.List.Membership.Propositional.Properties.html#12834" class="Function">helper</a> <a id="12948" class="Symbol">(</a><a id="12949" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="12956" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12958" href="Data.List.Membership.Propositional.Properties.html#12958" class="Bound">fᵢ≡x</a><a id="12962" class="Symbol">))</a> <a id="12965" class="Symbol">=</a> <a id="12967" href="Data.List.Membership.Propositional.Properties.html#12437" class="Function">finite</a> <a id="12974" href="Data.List.Membership.Propositional.Properties.html#13945" class="Function">f′-inj</a> <a id="12981" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a> <a id="12984" href="Data.List.Membership.Propositional.Properties.html#13304" class="Function">f′ⱼ∈xs</a>
    <a id="12995" class="Keyword">where</a>
    <a id="13005" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a> <a id="13008" class="Symbol">:</a> <a id="13010" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13012" class="Symbol">→</a> <a id="13014" class="Symbol">_</a>
    <a id="13020" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a> <a id="13023" href="Data.List.Membership.Propositional.Properties.html#13023" class="Bound">j</a> <a id="13025" class="Keyword">with</a> <a id="13030" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="13035" class="Symbol">(</a><a id="13036" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13038" href="Data.Nat.Properties.html#6146" class="Function Operator">≤?</a> <a id="13041" href="Data.List.Membership.Propositional.Properties.html#13023" class="Bound">j</a><a id="13042" class="Symbol">)</a>
    <a id="13048" class="Symbol">...</a> <a id="13052" class="Symbol">|</a> <a id="13054" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13060" class="Symbol">=</a> <a id="13062" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="13064" class="Symbol">(</a><a id="13065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13069" class="Bound">j</a><a id="13070" class="Symbol">)</a>
    <a id="13076" class="Symbol">...</a> <a id="13080" class="Symbol">|</a> <a id="13082" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13088" class="Symbol">=</a> <a id="13090" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="13092" class="Bound">j</a>

    <a id="13099" href="Data.List.Membership.Propositional.Properties.html#13099" class="Function">∈-if-not-i</a> <a id="13110" class="Symbol">:</a> <a id="13112" class="Symbol">∀</a> <a id="13114" class="Symbol">{</a><a id="13115" href="Data.List.Membership.Propositional.Properties.html#13115" class="Bound">j</a><a id="13116" class="Symbol">}</a> <a id="13118" class="Symbol">→</a> <a id="13120" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13122" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13124" href="Data.List.Membership.Propositional.Properties.html#13115" class="Bound">j</a> <a id="13126" class="Symbol">→</a> <a id="13128" href="Data.List.Membership.Propositional.Properties.html#12668" class="Function">f</a> <a id="13130" href="Data.List.Membership.Propositional.Properties.html#13115" class="Bound">j</a> <a id="13132" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13134" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a>
    <a id="13141" href="Data.List.Membership.Propositional.Properties.html#13099" class="Function">∈-if-not-i</a> <a id="13152" href="Data.List.Membership.Propositional.Properties.html#13152" class="Bound">i≢j</a> <a id="13156" class="Symbol">=</a> <a id="13158" href="Data.List.Membership.Propositional.Properties.html#12690" class="Function">not-x</a> <a id="13164" class="Symbol">(</a><a id="13165" href="Data.List.Membership.Propositional.Properties.html#13152" class="Bound">i≢j</a> <a id="13169" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13171" href="Data.List.Membership.Propositional.Properties.html#12658" class="Function">f-inj</a> <a id="13177" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13179" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="13185" href="Data.List.Membership.Propositional.Properties.html#12958" class="Bound">fᵢ≡x</a> <a id="13190" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13192" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="13195" class="Symbol">)</a>

    <a id="13202" href="Data.List.Membership.Propositional.Properties.html#13202" class="Function">lemma</a> <a id="13208" class="Symbol">:</a> <a id="13210" class="Symbol">∀</a> <a id="13212" class="Symbol">{</a><a id="13213" href="Data.List.Membership.Propositional.Properties.html#13213" class="Bound">k</a> <a id="13215" href="Data.List.Membership.Propositional.Properties.html#13215" class="Bound">j</a><a id="13216" class="Symbol">}</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13222" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13224" href="Data.List.Membership.Propositional.Properties.html#13215" class="Bound">j</a> <a id="13226" class="Symbol">→</a> <a id="13228" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="13230" class="Symbol">(</a><a id="13231" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13233" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13235" href="Data.List.Membership.Propositional.Properties.html#13213" class="Bound">k</a><a id="13236" class="Symbol">)</a> <a id="13238" class="Symbol">→</a> <a id="13240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13244" href="Data.List.Membership.Propositional.Properties.html#13215" class="Bound">j</a> <a id="13246" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13248" href="Data.List.Membership.Propositional.Properties.html#13213" class="Bound">k</a>
    <a id="13254" href="Data.List.Membership.Propositional.Properties.html#13202" class="Function">lemma</a> <a id="13260" href="Data.List.Membership.Propositional.Properties.html#13260" class="Bound">i≤j</a> <a id="13264" href="Data.List.Membership.Propositional.Properties.html#13264" class="Bound">i≰1+j</a> <a id="13270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13275" class="Symbol">=</a> <a id="13277" href="Data.List.Membership.Propositional.Properties.html#13264" class="Bound">i≰1+j</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="13294" href="Data.List.Membership.Propositional.Properties.html#13260" class="Bound">i≤j</a><a id="13297" class="Symbol">)</a>

    <a id="13304" href="Data.List.Membership.Propositional.Properties.html#13304" class="Function">f′ⱼ∈xs</a> <a id="13311" class="Symbol">:</a> <a id="13313" class="Symbol">∀</a> <a id="13315" href="Data.List.Membership.Propositional.Properties.html#13315" class="Bound">j</a> <a id="13317" class="Symbol">→</a> <a id="13319" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a> <a id="13322" href="Data.List.Membership.Propositional.Properties.html#13315" class="Bound">j</a> <a id="13324" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13326" href="Data.List.Membership.Propositional.Properties.html#12566" class="Bound">xs</a>
    <a id="13333" href="Data.List.Membership.Propositional.Properties.html#13304" class="Function">f′ⱼ∈xs</a> <a id="13340" href="Data.List.Membership.Propositional.Properties.html#13340" class="Bound">j</a> <a id="13342" class="Keyword">with</a> <a id="13347" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13349" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="13352" href="Data.List.Membership.Propositional.Properties.html#13340" class="Bound">j</a> <a id="13354" class="Symbol">|</a> <a id="13356" href="Relation.Nullary.Reflects.html#1582" class="Function">Reflects.invert</a> <a id="13372" class="Symbol">(</a><a id="13373" href="Data.Nat.Properties.html#4759" class="Function">≤ᵇ-reflects-≤</a> <a id="13387" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13389" href="Data.List.Membership.Propositional.Properties.html#13340" class="Bound">j</a><a id="13390" class="Symbol">)</a>
    <a id="13396" class="Symbol">...</a> <a id="13400" class="Symbol">|</a> <a id="13402" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13408" class="Symbol">|</a> <a id="13410" href="Data.List.Membership.Propositional.Properties.html#13410" class="Bound">p</a> <a id="13412" class="Symbol">=</a> <a id="13414" href="Data.List.Membership.Propositional.Properties.html#13099" class="Function">∈-if-not-i</a> <a id="13425" class="Symbol">(</a><a id="13426" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a> <a id="13430" class="Symbol">(</a><a id="13431" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13435" href="Data.List.Membership.Propositional.Properties.html#13410" class="Bound">p</a><a id="13436" class="Symbol">))</a>
    <a id="13443" class="Symbol">...</a> <a id="13447" class="Symbol">|</a> <a id="13449" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13455" class="Symbol">|</a> <a id="13457" href="Data.List.Membership.Propositional.Properties.html#13457" class="Bound">p</a> <a id="13459" class="Symbol">=</a> <a id="13461" href="Data.List.Membership.Propositional.Properties.html#13099" class="Function">∈-if-not-i</a> <a id="13472" class="Symbol">(</a><a id="13473" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a> <a id="13477" class="Symbol">(</a><a id="13478" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="13482" href="Data.List.Membership.Propositional.Properties.html#13457" class="Bound">p</a><a id="13483" class="Symbol">)</a> <a id="13485" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13487" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="13490" class="Symbol">)</a>

    <a id="13497" href="Data.List.Membership.Propositional.Properties.html#13497" class="Function">f′-injective′</a> <a id="13511" class="Symbol">:</a> <a id="13513" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="13523" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13527" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13531" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a>
    <a id="13538" href="Data.List.Membership.Propositional.Properties.html#13497" class="Function">f′-injective′</a> <a id="13552" class="Symbol">{</a><a id="13553" href="Data.List.Membership.Propositional.Properties.html#13553" class="Bound">j</a><a id="13554" class="Symbol">}</a> <a id="13556" class="Symbol">{</a><a id="13557" href="Data.List.Membership.Propositional.Properties.html#13557" class="Bound">k</a><a id="13558" class="Symbol">}</a> <a id="13560" href="Data.List.Membership.Propositional.Properties.html#13560" class="Bound">eq</a> <a id="13563" class="Keyword">with</a> <a id="13568" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13570" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="13573" href="Data.List.Membership.Propositional.Properties.html#13553" class="Bound">j</a> <a id="13575" class="Symbol">|</a> <a id="13577" href="Relation.Nullary.Reflects.html#1582" class="Function">Reflects.invert</a> <a id="13593" class="Symbol">(</a><a id="13594" href="Data.Nat.Properties.html#4759" class="Function">≤ᵇ-reflects-≤</a> <a id="13608" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13610" href="Data.List.Membership.Propositional.Properties.html#13553" class="Bound">j</a><a id="13611" class="Symbol">)</a>
                                <a id="13645" class="Symbol">|</a> <a id="13647" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13649" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="13652" href="Data.List.Membership.Propositional.Properties.html#13557" class="Bound">k</a> <a id="13654" class="Symbol">|</a> <a id="13656" href="Relation.Nullary.Reflects.html#1582" class="Function">Reflects.invert</a> <a id="13672" class="Symbol">(</a><a id="13673" href="Data.Nat.Properties.html#4759" class="Function">≤ᵇ-reflects-≤</a> <a id="13687" href="Data.List.Membership.Propositional.Properties.html#12954" class="Bound">i</a> <a id="13689" href="Data.List.Membership.Propositional.Properties.html#13557" class="Bound">k</a><a id="13690" class="Symbol">)</a>
    <a id="13696" class="Symbol">...</a> <a id="13700" class="Symbol">|</a> <a id="13702" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13708" class="Symbol">|</a> <a id="13710" href="Data.List.Membership.Propositional.Properties.html#13710" class="Bound">p</a> <a id="13712" class="Symbol">|</a> <a id="13714" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13720" class="Symbol">|</a> <a id="13722" href="Data.List.Membership.Propositional.Properties.html#13722" class="Bound">q</a> <a id="13724" class="Symbol">=</a> <a id="13726" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="13733" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="13738" class="Symbol">(</a><a id="13739" href="Data.List.Membership.Propositional.Properties.html#12658" class="Function">f-inj</a> <a id="13745" class="Bound">eq</a><a id="13747" class="Symbol">)</a>
    <a id="13753" class="Symbol">...</a> <a id="13757" class="Symbol">|</a> <a id="13759" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13765" class="Symbol">|</a> <a id="13767" href="Data.List.Membership.Propositional.Properties.html#13767" class="Bound">p</a> <a id="13769" class="Symbol">|</a> <a id="13771" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13777" class="Symbol">|</a> <a id="13779" href="Data.List.Membership.Propositional.Properties.html#13779" class="Bound">q</a> <a id="13781" class="Symbol">=</a> <a id="13783" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="13797" class="Symbol">(</a><a id="13798" href="Data.List.Membership.Propositional.Properties.html#12658" class="Function">f-inj</a> <a id="13804" class="Bound">eq</a><a id="13806" class="Symbol">)</a> <a id="13808" class="Symbol">(</a><a id="13809" href="Data.List.Membership.Propositional.Properties.html#13202" class="Function">lemma</a> <a id="13815" href="Data.List.Membership.Propositional.Properties.html#13767" class="Bound">p</a> <a id="13817" href="Data.List.Membership.Propositional.Properties.html#13779" class="Bound">q</a><a id="13818" class="Symbol">)</a>
    <a id="13824" class="Symbol">...</a> <a id="13828" class="Symbol">|</a> <a id="13830" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13836" class="Symbol">|</a> <a id="13838" href="Data.List.Membership.Propositional.Properties.html#13838" class="Bound">p</a> <a id="13840" class="Symbol">|</a> <a id="13842" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13848" class="Symbol">|</a> <a id="13850" href="Data.List.Membership.Propositional.Properties.html#13850" class="Bound">q</a> <a id="13852" class="Symbol">=</a> <a id="13854" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="13868" class="Symbol">(</a><a id="13869" href="Data.List.Membership.Propositional.Properties.html#12658" class="Function">f-inj</a> <a id="13875" class="Bound">eq</a><a id="13877" class="Symbol">)</a> <a id="13879" class="Symbol">(</a><a id="13880" href="Data.List.Membership.Propositional.Properties.html#13202" class="Function">lemma</a> <a id="13886" href="Data.List.Membership.Propositional.Properties.html#13850" class="Bound">q</a> <a id="13888" href="Data.List.Membership.Propositional.Properties.html#13838" class="Bound">p</a> <a id="13890" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13892" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="13895" class="Symbol">)</a>
    <a id="13901" class="Symbol">...</a> <a id="13905" class="Symbol">|</a> <a id="13907" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13913" class="Symbol">|</a> <a id="13915" href="Data.List.Membership.Propositional.Properties.html#13915" class="Bound">p</a> <a id="13917" class="Symbol">|</a> <a id="13919" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13925" class="Symbol">|</a> <a id="13927" href="Data.List.Membership.Propositional.Properties.html#13927" class="Bound">q</a> <a id="13929" class="Symbol">=</a> <a id="13931" href="Data.List.Membership.Propositional.Properties.html#12658" class="Function">f-inj</a> <a id="13937" class="Bound">eq</a>

    <a id="13945" href="Data.List.Membership.Propositional.Properties.html#13945" class="Function">f′-inj</a> <a id="13952" class="Symbol">:</a> <a id="13954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13956" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="13958" class="Symbol">_</a>
    <a id="13964" href="Data.List.Membership.Propositional.Properties.html#13945" class="Function">f′-inj</a> <a id="13971" class="Symbol">=</a> <a id="13973" class="Keyword">record</a>
      <a id="13986" class="Symbol">{</a> <a id="13988" href="Function.Bundles.html#2471" class="Field">to</a>        <a id="13998" class="Symbol">=</a> <a id="14000" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a>
      <a id="14009" class="Symbol">;</a> <a id="14011" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="14021" class="Symbol">=</a> <a id="14023" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="14030" href="Data.List.Membership.Propositional.Properties.html#13005" class="Function">f′</a>
      <a id="14039" class="Symbol">;</a> <a id="14041" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="14051" class="Symbol">=</a> <a id="14053" href="Data.List.Membership.Propositional.Properties.html#13497" class="Function">f′-injective′</a>
      <a id="14073" class="Symbol">}</a>

<a id="14076" class="Comment">------------------------------------------------------------------------</a>
<a id="14149" class="Comment">-- Different members</a>

<a id="there-injective-≢∈"></a><a id="14171" href="Data.List.Membership.Propositional.Properties.html#14171" class="Function">there-injective-≢∈</a> <a id="14190" class="Symbol">:</a> <a id="14192" class="Symbol">∀</a> <a id="14194" class="Symbol">{</a><a id="14195" href="Data.List.Membership.Propositional.Properties.html#14195" class="Bound">xs</a><a id="14197" class="Symbol">}</a> <a id="14199" class="Symbol">{</a><a id="14200" href="Data.List.Membership.Propositional.Properties.html#14200" class="Bound">x</a> <a id="14202" href="Data.List.Membership.Propositional.Properties.html#14202" class="Bound">y</a> <a id="14204" href="Data.List.Membership.Propositional.Properties.html#14204" class="Bound">z</a> <a id="14206" class="Symbol">:</a> <a id="14208" href="Data.List.Membership.Propositional.Properties.html#2313" class="Generalizable">A</a><a id="14209" class="Symbol">}</a> <a id="14211" class="Symbol">{</a><a id="14212" href="Data.List.Membership.Propositional.Properties.html#14212" class="Bound">x∈xs</a> <a id="14217" class="Symbol">:</a> <a id="14219" href="Data.List.Membership.Propositional.Properties.html#14200" class="Bound">x</a> <a id="14221" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="14223" href="Data.List.Membership.Propositional.Properties.html#14195" class="Bound">xs</a><a id="14225" class="Symbol">}</a> <a id="14227" class="Symbol">{</a><a id="14228" href="Data.List.Membership.Propositional.Properties.html#14228" class="Bound">y∈xs</a> <a id="14233" class="Symbol">:</a> <a id="14235" href="Data.List.Membership.Propositional.Properties.html#14202" class="Bound">y</a> <a id="14237" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="14239" href="Data.List.Membership.Propositional.Properties.html#14195" class="Bound">xs</a><a id="14241" class="Symbol">}</a> <a id="14243" class="Symbol">→</a>
                     <a id="14266" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14272" class="Symbol">{</a><a id="14273" class="Argument">x</a> <a id="14275" class="Symbol">=</a> <a id="14277" href="Data.List.Membership.Propositional.Properties.html#14204" class="Bound">z</a><a id="14278" class="Symbol">}</a> <a id="14280" href="Data.List.Membership.Propositional.Properties.html#14212" class="Bound">x∈xs</a> <a id="14285" href="Data.List.Membership.Propositional.html#949" class="Function Operator">≢∈</a> <a id="14288" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14294" href="Data.List.Membership.Propositional.Properties.html#14228" class="Bound">y∈xs</a> <a id="14299" class="Symbol">→</a>
                     <a id="14322" href="Data.List.Membership.Propositional.Properties.html#14212" class="Bound">x∈xs</a> <a id="14327" href="Data.List.Membership.Propositional.html#949" class="Function Operator">≢∈</a> <a id="14330" href="Data.List.Membership.Propositional.Properties.html#14228" class="Bound">y∈xs</a>
<a id="14335" href="Data.List.Membership.Propositional.Properties.html#14171" class="Function">there-injective-≢∈</a> <a id="14354" href="Data.List.Membership.Propositional.Properties.html#14354" class="Bound">neq</a> <a id="14358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14363" href="Data.List.Membership.Propositional.Properties.html#14363" class="Bound">eq</a> <a id="14366" class="Symbol">=</a> <a id="14368" href="Data.List.Membership.Propositional.Properties.html#14354" class="Bound">neq</a> <a id="14372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="14385" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14391" href="Data.List.Membership.Propositional.Properties.html#14363" class="Bound">eq</a><a id="14393" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.List.Membership.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Data.List.Any.Membership instantiated with propositional equality,</a>
<a id="176" class="Comment">-- along with some additional definitions.</a>
<a id="219" class="Comment">------------------------------------------------------------------------</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="380" class="Symbol">{</a><a id="381" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">{</a><a id="385" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="387" class="Symbol">:</a> <a id="389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="393" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="394" class="Symbol">}</a> <a id="396" class="Keyword">where</a>

<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="511" class="Keyword">using</a> <a id="517" class="Symbol">(</a><a id="518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="521" class="Symbol">;</a> <a id="523" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="526" class="Symbol">;</a> <a id="528" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">import</a> <a id="619" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="647" class="Symbol">as</a> <a id="650" class="Module">SetoidMembership</a>

<a id="668" class="Comment">------------------------------------------------------------------------</a>
<a id="741" class="Comment">-- Re-export contents of setoid membership</a>

<a id="785" class="Keyword">open</a> <a id="790" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="807" class="Symbol">(</a><a id="808" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="815" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="816" class="Symbol">)</a> <a id="818" class="Keyword">public</a> <a id="825" class="Keyword">hiding</a> <a id="832" class="Symbol">(</a><a id="833" href="Data.List.Membership.Setoid.html#1652" class="Function">lose</a><a id="837" class="Symbol">)</a>

<a id="840" class="Comment">------------------------------------------------------------------------</a>
<a id="913" class="Comment">-- Different members</a>

<a id="935" class="Keyword">infix</a> <a id="941" class="Number">4</a> <a id="943" href="Data.List.Membership.Propositional.html#949" class="Function Operator">_≢∈_</a>

<a id="_≢∈_"></a><a id="949" href="Data.List.Membership.Propositional.html#949" class="Function Operator">_≢∈_</a> <a id="954" class="Symbol">:</a> <a id="956" class="Symbol">∀</a> <a id="958" class="Symbol">{</a><a id="959" href="Data.List.Membership.Propositional.html#959" class="Bound">x</a> <a id="961" href="Data.List.Membership.Propositional.html#961" class="Bound">y</a> <a id="963" class="Symbol">:</a> <a id="965" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Data.List.Membership.Propositional.html#969" class="Bound">xs</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a> <a id="975" href="Data.List.Membership.Propositional.html#959" class="Bound">x</a> <a id="977" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="979" href="Data.List.Membership.Propositional.html#969" class="Bound">xs</a> <a id="982" class="Symbol">→</a> <a id="984" href="Data.List.Membership.Propositional.html#961" class="Bound">y</a> <a id="986" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="988" href="Data.List.Membership.Propositional.html#969" class="Bound">xs</a> <a id="991" class="Symbol">→</a> <a id="993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="997" class="Symbol">_</a>
<a id="999" href="Data.List.Membership.Propositional.html#949" class="Function Operator">_≢∈_</a> <a id="1004" href="Data.List.Membership.Propositional.html#1004" class="Bound">x∈xs</a> <a id="1009" href="Data.List.Membership.Propositional.html#1009" class="Bound">y∈xs</a> <a id="1014" class="Symbol">=</a> <a id="1016" class="Symbol">∀</a> <a id="1018" href="Data.List.Membership.Propositional.html#1018" class="Bound">x≡y</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈</a> <a id="1034" class="Symbol">_)</a> <a id="1037" href="Data.List.Membership.Propositional.html#1018" class="Bound">x≡y</a> <a id="1041" href="Data.List.Membership.Propositional.html#1004" class="Bound">x∈xs</a> <a id="1046" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="1048" href="Data.List.Membership.Propositional.html#1009" class="Bound">y∈xs</a>

<a id="1054" class="Comment">------------------------------------------------------------------------</a>
<a id="1127" class="Comment">-- Other operations</a>

<a id="lose"></a><a id="1148" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="1153" class="Symbol">:</a> <a id="1155" class="Symbol">∀</a> <a id="1157" class="Symbol">{</a><a id="1158" href="Data.List.Membership.Propositional.html#1158" class="Bound">p</a><a id="1159" class="Symbol">}</a> <a id="1161" class="Symbol">{</a><a id="1162" href="Data.List.Membership.Propositional.html#1162" class="Bound">P</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="1168" class="Symbol">→</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" href="Data.List.Membership.Propositional.html#1158" class="Bound">p</a><a id="1175" class="Symbol">}</a> <a id="1177" class="Symbol">{</a><a id="1178" href="Data.List.Membership.Propositional.html#1178" class="Bound">x</a> <a id="1180" href="Data.List.Membership.Propositional.html#1180" class="Bound">xs</a><a id="1182" class="Symbol">}</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Data.List.Membership.Propositional.html#1178" class="Bound">x</a> <a id="1188" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1190" href="Data.List.Membership.Propositional.html#1180" class="Bound">xs</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Data.List.Membership.Propositional.html#1162" class="Bound">P</a> <a id="1197" href="Data.List.Membership.Propositional.html#1178" class="Bound">x</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1205" href="Data.List.Membership.Propositional.html#1162" class="Bound">P</a> <a id="1207" href="Data.List.Membership.Propositional.html#1180" class="Bound">xs</a>
<a id="1210" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="1215" class="Symbol">=</a> <a id="1217" href="Data.List.Membership.Setoid.html#1652" class="Function">SetoidMembership.lose</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1247" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1257" class="Symbol">_)</a>
</pre></body></html>

==> anc/Data.List.Membership.Setoid.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Setoid.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to setoid list membership</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="319" class="Keyword">where</a>

<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Algebra.html" class="Module">Algebra</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="356" class="Symbol">;</a> <a id="358" href="Algebra.Definitions.html#3841" class="Function">Selective</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="396" class="Keyword">using</a> <a id="402" class="Symbol">(</a><a id="403" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="407" class="Symbol">;</a> <a id="409" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="452" class="Symbol">;</a> <a id="454" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="458" class="Symbol">;</a> <a id="460" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="546" class="Keyword">hiding</a> <a id="553" class="Symbol">(</a><a id="554" href="Data.List.Base.html#13839" class="Function">find</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="601" class="Symbol">as</a> <a id="604" class="Module">Any</a> <a id="608" class="Keyword">using</a> <a id="614" class="Symbol">(</a><a id="615" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="624" class="Symbol">;</a> <a id="626" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">All</a> <a id="681" class="Keyword">using</a> <a id="687" class="Symbol">(</a><a id="688" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">import</a> <a id="700" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="740" class="Symbol">as</a> <a id="743" class="Module">Any</a>
<a id="747" class="Keyword">import</a> <a id="754" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="782" class="Symbol">as</a> <a id="785" class="Module">Membership</a>
<a id="796" class="Keyword">import</a> <a id="803" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="845" class="Symbol">as</a> <a id="848" class="Module">Equality</a>
<a id="857" class="Keyword">import</a> <a id="864" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="903" class="Symbol">as</a> <a id="906" class="Module">Unique</a>
<a id="913" class="Keyword">open</a> <a id="918" class="Keyword">import</a> <a id="925" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="939" class="Keyword">using</a> <a id="945" class="Symbol">(</a><a id="946" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="949" class="Symbol">;</a> <a id="951" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a><a id="954" class="Symbol">;</a> <a id="956" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="959" class="Symbol">;</a> <a id="961" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a><a id="964" class="Symbol">;</a> <a id="966" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1003" class="Keyword">using</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a><a id="1017" class="Symbol">;</a> <a id="1019" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a><a id="1024" class="Symbol">)</a>
<a id="1026" class="Keyword">open</a> <a id="1031" class="Keyword">import</a> <a id="1038" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1056" class="Symbol">as</a> <a id="1059" class="Module">Prod</a> <a id="1064" class="Keyword">using</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1072" class="Symbol">;</a> <a id="1074" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="1083" class="Symbol">;</a> <a id="1085" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1101" class="Symbol">)</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="1167" class="Keyword">using</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">_×ₛ_</a><a id="1178" class="Symbol">)</a>
<a id="1180" class="Keyword">open</a> <a id="1185" class="Keyword">import</a> <a id="1192" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1206" class="Keyword">using</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1216" class="Symbol">;</a> <a id="1218" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1222" class="Symbol">;</a> <a id="1224" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1228" class="Symbol">;</a> <a id="1230" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1236" class="Symbol">)</a>
<a id="1238" class="Keyword">open</a> <a id="1243" class="Keyword">import</a> <a id="1250" href="Function.Base.html" class="Module">Function.Base</a> <a id="1264" class="Keyword">using</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="1274" class="Symbol">;</a> <a id="1276" href="Function.Base.html#1638" class="Function">flip</a><a id="1280" class="Symbol">;</a> <a id="1282" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="1285" class="Symbol">;</a> <a id="1287" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="1291" class="Symbol">;</a> <a id="1293" href="Function.Base.html#704" class="Function">id</a><a id="1295" class="Symbol">)</a>
<a id="1297" class="Keyword">open</a> <a id="1302" class="Keyword">import</a> <a id="1309" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1326" class="Keyword">using</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="1336" class="Symbol">)</a>
<a id="1338" class="Keyword">open</a> <a id="1343" class="Keyword">import</a> <a id="1350" href="Level.html" class="Module">Level</a> <a id="1356" class="Keyword">using</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1368" class="Symbol">)</a>
<a id="1370" class="Keyword">open</a> <a id="1375" class="Keyword">import</a> <a id="1382" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1403" class="Keyword">using</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1413" class="Symbol">;</a> <a id="1415" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1431" class="Symbol">;</a> <a id="1433" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1446" class="Symbol">)</a>
<a id="1448" class="Keyword">open</a> <a id="1453" class="Keyword">import</a> <a id="1460" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1488" class="Symbol">as</a> <a id="1491" class="Module">B</a> <a id="1493" class="Keyword">hiding</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1510" class="Symbol">)</a>
<a id="1512" class="Keyword">open</a> <a id="1517" class="Keyword">import</a> <a id="1524" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1548" class="Keyword">using</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1561" class="Symbol">)</a>
<a id="1563" class="Keyword">open</a> <a id="1568" class="Keyword">import</a> <a id="1575" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1618" class="Symbol">as</a> <a id="1621" class="Module">P</a> <a id="1623" class="Keyword">using</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1633" class="Symbol">)</a>
<a id="1635" class="Keyword">open</a> <a id="1640" class="Keyword">import</a> <a id="1647" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1662" class="Symbol">as</a> <a id="1665" class="Module">U</a> <a id="1667" class="Keyword">using</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="1683" class="Symbol">;</a> <a id="1685" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1689" class="Symbol">)</a>
<a id="1691" class="Keyword">open</a> <a id="1696" class="Keyword">import</a> <a id="1703" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1720" class="Keyword">using</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1729" class="Symbol">;</a> <a id="1731" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="1735" class="Symbol">;</a> <a id="1737" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="1746" class="Symbol">;</a> <a id="1748" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1751" class="Symbol">;</a> <a id="1753" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1755" class="Symbol">)</a>
<a id="1757" class="Keyword">open</a> <a id="1762" class="Keyword">import</a> <a id="1769" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1795" class="Keyword">using</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="1808" class="Symbol">)</a>
<a id="1810" class="Keyword">open</a> <a id="1815" class="Keyword">import</a> <a id="1822" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1848" class="Keyword">using</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="1868" class="Symbol">)</a>
<a id="1870" class="Keyword">open</a> <a id="1875" class="Keyword">import</a> <a id="1882" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1909" class="Keyword">using</a> <a id="1915" class="Symbol">(</a><a id="1916" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="1918" class="Symbol">)</a>
<a id="1920" class="Keyword">open</a> <a id="1925" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1932" class="Keyword">using</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a><a id="1946" class="Symbol">)</a>

<a id="1949" class="Keyword">private</a>
  <a id="1959" class="Keyword">variable</a>
    <a id="1972" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="1974" href="Data.List.Membership.Setoid.Properties.html#1974" class="Generalizable">c₁</a> <a id="1977" href="Data.List.Membership.Setoid.Properties.html#1977" class="Generalizable">c₂</a> <a id="1980" href="Data.List.Membership.Setoid.Properties.html#1980" class="Generalizable">c₃</a> <a id="1983" href="Data.List.Membership.Setoid.Properties.html#1983" class="Generalizable">p</a> <a id="1985" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a> <a id="1987" href="Data.List.Membership.Setoid.Properties.html#1987" class="Generalizable">ℓ₁</a> <a id="1990" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a> <a id="1993" href="Data.List.Membership.Setoid.Properties.html#1993" class="Generalizable">ℓ₃</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="2005" class="Comment">------------------------------------------------------------------------</a>
<a id="2078" class="Comment">-- Equality properties</a>

<a id="2102" class="Keyword">module</a> <a id="2109" href="Data.List.Membership.Setoid.Properties.html#2109" class="Module">_</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Data.List.Membership.Setoid.Properties.html#2112" class="Bound">S</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2123" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="2125" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="2126" class="Symbol">)</a> <a id="2128" class="Keyword">where</a>

  <a id="2137" class="Keyword">open</a> <a id="2142" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2149" href="Data.List.Membership.Setoid.Properties.html#2112" class="Bound">S</a>
  <a id="2153" class="Keyword">open</a> <a id="2158" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="2167" href="Data.List.Membership.Setoid.Properties.html#2112" class="Bound">S</a>
  <a id="2171" class="Keyword">open</a> <a id="2176" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2187" href="Data.List.Membership.Setoid.Properties.html#2112" class="Bound">S</a>

  <a id="2192" class="Comment">-- _∈_ respects the underlying equality</a>

  <a id="2235" href="Data.List.Membership.Setoid.Properties.html#2235" class="Function">∈-resp-≈</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">∀</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Data.List.Membership.Setoid.Properties.html#2249" class="Bound">xs</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">→</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈</a> <a id="2259" href="Data.List.Membership.Setoid.Properties.html#2249" class="Bound">xs</a><a id="2261" class="Symbol">)</a> <a id="2263" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2272" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
  <a id="2278" href="Data.List.Membership.Setoid.Properties.html#2235" class="Function">∈-resp-≈</a> <a id="2287" href="Data.List.Membership.Setoid.Properties.html#2287" class="Bound">x≈y</a> <a id="2291" href="Data.List.Membership.Setoid.Properties.html#2291" class="Bound">x∈xs</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2318" href="Data.List.Membership.Setoid.Properties.html#2287" class="Bound">x≈y</a><a id="2321" class="Symbol">))</a> <a id="2324" href="Data.List.Membership.Setoid.Properties.html#2291" class="Bound">x∈xs</a>

  <a id="2332" href="Data.List.Membership.Setoid.Properties.html#2332" class="Function">∉-resp-≈</a> <a id="2341" class="Symbol">:</a> <a id="2343" class="Symbol">∀</a> <a id="2345" class="Symbol">{</a><a id="2346" href="Data.List.Membership.Setoid.Properties.html#2346" class="Bound">xs</a><a id="2348" class="Symbol">}</a> <a id="2350" class="Symbol">→</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Data.List.Membership.Setoid.html#999" class="Function Operator">_∉</a> <a id="2356" href="Data.List.Membership.Setoid.Properties.html#2346" class="Bound">xs</a><a id="2358" class="Symbol">)</a> <a id="2360" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2369" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
  <a id="2375" href="Data.List.Membership.Setoid.Properties.html#2332" class="Function">∉-resp-≈</a> <a id="2384" href="Data.List.Membership.Setoid.Properties.html#2384" class="Bound">v≈w</a> <a id="2388" href="Data.List.Membership.Setoid.Properties.html#2388" class="Bound">v∉xs</a> <a id="2393" href="Data.List.Membership.Setoid.Properties.html#2393" class="Bound">w∈xs</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Data.List.Membership.Setoid.Properties.html#2388" class="Bound">v∉xs</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Data.List.Membership.Setoid.Properties.html#2235" class="Function">∈-resp-≈</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2420" href="Data.List.Membership.Setoid.Properties.html#2384" class="Bound">v≈w</a><a id="2423" class="Symbol">)</a> <a id="2425" href="Data.List.Membership.Setoid.Properties.html#2393" class="Bound">w∈xs</a><a id="2429" class="Symbol">)</a>

  <a id="2434" href="Data.List.Membership.Setoid.Properties.html#2434" class="Function">∈-resp-≋</a> <a id="2443" class="Symbol">:</a> <a id="2445" class="Symbol">∀</a> <a id="2447" class="Symbol">{</a><a id="2448" href="Data.List.Membership.Setoid.Properties.html#2448" class="Bound">x</a><a id="2449" class="Symbol">}</a> <a id="2451" class="Symbol">→</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Data.List.Membership.Setoid.Properties.html#2448" class="Bound">x</a> <a id="2456" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2469" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
  <a id="2475" href="Data.List.Membership.Setoid.Properties.html#2434" class="Function">∈-resp-≋</a> <a id="2484" class="Symbol">=</a> <a id="2486" href="Data.List.Relation.Unary.Any.Properties.html#2657" class="Function">Any.lift-resp</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Function.Base.html#1638" class="Function">flip</a> <a id="2506" href="Relation.Binary.Structures.html#1226" class="Function">trans</a><a id="2511" class="Symbol">)</a>

  <a id="2516" href="Data.List.Membership.Setoid.Properties.html#2516" class="Function">∉-resp-≋</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">∀</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Data.List.Membership.Setoid.Properties.html#2530" class="Bound">x</a><a id="2531" class="Symbol">}</a> <a id="2533" class="Symbol">→</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Data.List.Membership.Setoid.Properties.html#2530" class="Bound">x</a> <a id="2538" href="Data.List.Membership.Setoid.html#999" class="Function Operator">∉_</a><a id="2540" class="Symbol">)</a> <a id="2542" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2551" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
  <a id="2557" href="Data.List.Membership.Setoid.Properties.html#2516" class="Function">∉-resp-≋</a> <a id="2566" href="Data.List.Membership.Setoid.Properties.html#2566" class="Bound">xs≋ys</a> <a id="2572" href="Data.List.Membership.Setoid.Properties.html#2572" class="Bound">v∉xs</a> <a id="2577" href="Data.List.Membership.Setoid.Properties.html#2577" class="Bound">v∈ys</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Data.List.Membership.Setoid.Properties.html#2572" class="Bound">v∉xs</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Data.List.Membership.Setoid.Properties.html#2434" class="Function">∈-resp-≋</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Data.List.Relation.Binary.Equality.Setoid.html#1715" class="Function">≋-sym</a> <a id="2606" href="Data.List.Membership.Setoid.Properties.html#2566" class="Bound">xs≋ys</a><a id="2611" class="Symbol">)</a> <a id="2613" href="Data.List.Membership.Setoid.Properties.html#2577" class="Bound">v∈ys</a><a id="2617" class="Symbol">)</a>

  <a id="2622" class="Comment">-- index is injective in its first argument.</a>

  <a id="2670" href="Data.List.Membership.Setoid.Properties.html#2670" class="Function">index-injective</a> <a id="2686" class="Symbol">:</a> <a id="2688" class="Symbol">∀</a> <a id="2690" class="Symbol">{</a><a id="2691" href="Data.List.Membership.Setoid.Properties.html#2691" class="Bound">x₁</a> <a id="2694" href="Data.List.Membership.Setoid.Properties.html#2694" class="Bound">x₂</a> <a id="2697" href="Data.List.Membership.Setoid.Properties.html#2697" class="Bound">xs</a><a id="2699" class="Symbol">}</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.List.Membership.Setoid.Properties.html#2702" class="Bound">x₁∈xs</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Data.List.Membership.Setoid.Properties.html#2691" class="Bound">x₁</a> <a id="2713" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2715" href="Data.List.Membership.Setoid.Properties.html#2697" class="Bound">xs</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.List.Membership.Setoid.Properties.html#2720" class="Bound">x₂∈xs</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Data.List.Membership.Setoid.Properties.html#2694" class="Bound">x₂</a> <a id="2731" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="2733" href="Data.List.Membership.Setoid.Properties.html#2697" class="Bound">xs</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">→</a>
                    <a id="2759" href="Data.List.Relation.Unary.Any.html#1824" class="Function">Any.index</a> <a id="2769" href="Data.List.Membership.Setoid.Properties.html#2702" class="Bound">x₁∈xs</a> <a id="2775" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2777" href="Data.List.Relation.Unary.Any.html#1824" class="Function">Any.index</a> <a id="2787" href="Data.List.Membership.Setoid.Properties.html#2720" class="Bound">x₂∈xs</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Data.List.Membership.Setoid.Properties.html#2691" class="Bound">x₁</a> <a id="2798" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="2800" href="Data.List.Membership.Setoid.Properties.html#2694" class="Bound">x₂</a>
  <a id="2805" href="Data.List.Membership.Setoid.Properties.html#2670" class="Function">index-injective</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2827" href="Data.List.Membership.Setoid.Properties.html#2827" class="Bound">x₁≈x</a><a id="2831" class="Symbol">)</a>   <a id="2835" class="Symbol">(</a><a id="2836" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2841" href="Data.List.Membership.Setoid.Properties.html#2841" class="Bound">x₂≈x</a><a id="2845" class="Symbol">)</a>   <a id="2849" class="Symbol">_</a>  <a id="2852" class="Symbol">=</a> <a id="2854" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="2860" href="Data.List.Membership.Setoid.Properties.html#2827" class="Bound">x₁≈x</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2870" href="Data.List.Membership.Setoid.Properties.html#2841" class="Bound">x₂≈x</a><a id="2874" class="Symbol">)</a>
  <a id="2878" href="Data.List.Membership.Setoid.Properties.html#2670" class="Function">index-injective</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2901" href="Data.List.Membership.Setoid.Properties.html#2901" class="Bound">x₁∈xs</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2915" href="Data.List.Membership.Setoid.Properties.html#2915" class="Bound">x₂∈xs</a><a id="2920" class="Symbol">)</a> <a id="2922" href="Data.List.Membership.Setoid.Properties.html#2922" class="Bound">eq</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Data.List.Membership.Setoid.Properties.html#2670" class="Function">index-injective</a> <a id="2943" href="Data.List.Membership.Setoid.Properties.html#2901" class="Bound">x₁∈xs</a> <a id="2949" href="Data.List.Membership.Setoid.Properties.html#2915" class="Bound">x₂∈xs</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Data.Fin.Properties.html#3517" class="Function">suc-injective</a> <a id="2970" href="Data.List.Membership.Setoid.Properties.html#2922" class="Bound">eq</a><a id="2972" class="Symbol">)</a>

<a id="2975" class="Comment">------------------------------------------------------------------------</a>
<a id="3048" class="Comment">-- Irrelevance</a>

<a id="3064" class="Keyword">module</a> <a id="3071" href="Data.List.Membership.Setoid.Properties.html#3071" class="Module">_</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Data.List.Membership.Setoid.Properties.html#3074" class="Bound">S</a> <a id="3076" class="Symbol">:</a> <a id="3078" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3085" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="3087" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Keyword">where</a>

  <a id="3099" class="Keyword">open</a> <a id="3104" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3111" href="Data.List.Membership.Setoid.Properties.html#3074" class="Bound">S</a>
  <a id="3115" class="Keyword">open</a> <a id="3120" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Unique</a> <a id="3127" href="Data.List.Membership.Setoid.Properties.html#3074" class="Bound">S</a>
  <a id="3131" class="Keyword">open</a> <a id="3136" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="3147" href="Data.List.Membership.Setoid.Properties.html#3074" class="Bound">S</a>

  <a id="3152" class="Keyword">private</a>
    <a id="3164" href="Data.List.Membership.Setoid.Properties.html#3164" class="Function">∉×∈⇒≉</a> <a id="3170" class="Symbol">:</a> <a id="3172" class="Symbol">∀</a> <a id="3174" class="Symbol">{</a><a id="3175" href="Data.List.Membership.Setoid.Properties.html#3175" class="Bound">x</a> <a id="3177" href="Data.List.Membership.Setoid.Properties.html#3177" class="Bound">y</a> <a id="3179" href="Data.List.Membership.Setoid.Properties.html#3179" class="Bound">xs</a><a id="3181" class="Symbol">}</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3189" class="Symbol">(</a><a id="3190" href="Data.List.Membership.Setoid.Properties.html#3177" class="Bound">y</a> <a id="3192" href="Relation.Binary.Bundles.html#1031" class="Function Operator">≉_</a><a id="3194" class="Symbol">)</a> <a id="3196" href="Data.List.Membership.Setoid.Properties.html#3179" class="Bound">xs</a> <a id="3199" class="Symbol">→</a> <a id="3201" href="Data.List.Membership.Setoid.Properties.html#3175" class="Bound">x</a> <a id="3203" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3205" href="Data.List.Membership.Setoid.Properties.html#3179" class="Bound">xs</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="Data.List.Membership.Setoid.Properties.html#3175" class="Bound">x</a> <a id="3212" href="Relation.Binary.Bundles.html#1031" class="Function Operator">≉</a> <a id="3214" href="Data.List.Membership.Setoid.Properties.html#3177" class="Bound">y</a>
    <a id="3220" href="Data.List.Membership.Setoid.Properties.html#3164" class="Function">∉×∈⇒≉</a> <a id="3226" class="Symbol">=</a> <a id="3228" href="Data.List.Relation.Unary.All.html#5823" class="Function">All.lookupWith</a> <a id="3243" class="Symbol">λ</a> <a id="3245" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">y≉z</a> <a id="3249" href="Data.List.Membership.Setoid.Properties.html#3249" class="Bound">x≈z</a> <a id="3253" href="Data.List.Membership.Setoid.Properties.html#3253" class="Bound">x≈y</a> <a id="3257" class="Symbol">→</a> <a id="3259" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">y≉z</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="3275" href="Data.List.Membership.Setoid.Properties.html#3253" class="Bound">x≈y</a><a id="3278" class="Symbol">)</a> <a id="3280" href="Data.List.Membership.Setoid.Properties.html#3249" class="Bound">x≈z</a><a id="3283" class="Symbol">)</a>

  <a id="3288" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Relation.Binary.Definitions.html#6651" class="Function">B.Irrelevant</a> <a id="3321" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3325" class="Symbol">→</a> <a id="3327" class="Symbol">∀</a> <a id="3329" class="Symbol">{</a><a id="3330" href="Data.List.Membership.Setoid.Properties.html#3330" class="Bound">xs</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Data.List.Relation.Unary.Unique.Setoid.html#785" class="Datatype">Unique</a> <a id="3343" href="Data.List.Membership.Setoid.Properties.html#3330" class="Bound">xs</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Relation.Unary.html#4125" class="Function">U.Irrelevant</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈</a> <a id="3365" href="Data.List.Membership.Setoid.Properties.html#3330" class="Bound">xs</a><a id="3367" class="Symbol">)</a>
  <a id="3371" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3389" href="Data.List.Membership.Setoid.Properties.html#3389" class="Bound">≈-irr</a> <a id="3395" class="Symbol">_</a>        <a id="3404" class="Symbol">(</a><a id="3405" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3410" href="Data.List.Membership.Setoid.Properties.html#3410" class="Bound">p</a><a id="3411" class="Symbol">)</a>  <a id="3414" class="Symbol">(</a><a id="3415" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3420" href="Data.List.Membership.Setoid.Properties.html#3420" class="Bound">q</a><a id="3421" class="Symbol">)</a>  <a id="3424" class="Symbol">=</a>
    <a id="3430" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3437" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Data.List.Membership.Setoid.Properties.html#3389" class="Bound">≈-irr</a> <a id="3449" href="Data.List.Membership.Setoid.Properties.html#3410" class="Bound">p</a> <a id="3451" href="Data.List.Membership.Setoid.Properties.html#3420" class="Bound">q</a><a id="3452" class="Symbol">)</a>
  <a id="3456" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3474" href="Data.List.Membership.Setoid.Properties.html#3474" class="Bound">≈-irr</a> <a id="3480" class="Symbol">(_</a>  <a id="3484" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3486" href="Data.List.Membership.Setoid.Properties.html#3486" class="Bound">u</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3496" href="Data.List.Membership.Setoid.Properties.html#3496" class="Bound">p</a><a id="3497" class="Symbol">)</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3506" href="Data.List.Membership.Setoid.Properties.html#3506" class="Bound">q</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">=</a>
    <a id="3515" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3522" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3547" href="Data.List.Membership.Setoid.Properties.html#3474" class="Bound">≈-irr</a> <a id="3553" href="Data.List.Membership.Setoid.Properties.html#3486" class="Bound">u</a> <a id="3555" href="Data.List.Membership.Setoid.Properties.html#3496" class="Bound">p</a> <a id="3557" href="Data.List.Membership.Setoid.Properties.html#3506" class="Bound">q</a><a id="3558" class="Symbol">)</a>
  <a id="3562" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3580" href="Data.List.Membership.Setoid.Properties.html#3580" class="Bound">≈-irr</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Data.List.Membership.Setoid.Properties.html#3587" class="Bound">≉s</a> <a id="3590" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3592" class="Symbol">_)</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3601" href="Data.List.Membership.Setoid.Properties.html#3601" class="Bound">p</a><a id="3602" class="Symbol">)</a>  <a id="3605" class="Symbol">(</a><a id="3606" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3612" href="Data.List.Membership.Setoid.Properties.html#3612" class="Bound">q</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">=</a>
    <a id="3621" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3635" href="Data.List.Membership.Setoid.Properties.html#3601" class="Bound">p</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Data.List.Membership.Setoid.Properties.html#3164" class="Function">∉×∈⇒≉</a> <a id="3644" href="Data.List.Membership.Setoid.Properties.html#3587" class="Bound">≉s</a> <a id="3647" href="Data.List.Membership.Setoid.Properties.html#3612" class="Bound">q</a><a id="3648" class="Symbol">)</a>
  <a id="3652" href="Data.List.Membership.Setoid.Properties.html#3288" class="Function">unique⇒irrelevant</a> <a id="3670" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">≈-irr</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Data.List.Membership.Setoid.Properties.html#3677" class="Bound">≉s</a> <a id="3680" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3682" class="Symbol">_)</a> <a id="3685" class="Symbol">(</a><a id="3686" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3692" href="Data.List.Membership.Setoid.Properties.html#3692" class="Bound">p</a><a id="3693" class="Symbol">)</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3701" href="Data.List.Membership.Setoid.Properties.html#3701" class="Bound">q</a><a id="3702" class="Symbol">)</a>  <a id="3705" class="Symbol">=</a>
    <a id="3711" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3725" href="Data.List.Membership.Setoid.Properties.html#3701" class="Bound">q</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Data.List.Membership.Setoid.Properties.html#3164" class="Function">∉×∈⇒≉</a> <a id="3734" href="Data.List.Membership.Setoid.Properties.html#3677" class="Bound">≉s</a> <a id="3737" href="Data.List.Membership.Setoid.Properties.html#3692" class="Bound">p</a><a id="3738" class="Symbol">)</a>

<a id="3741" class="Comment">------------------------------------------------------------------------</a>
<a id="3814" class="Comment">-- mapWith∈</a>

<a id="3827" class="Keyword">module</a> <a id="3834" href="Data.List.Membership.Setoid.Properties.html#3834" class="Module">_</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Data.List.Membership.Setoid.Properties.html#3837" class="Bound">S₁</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3849" href="Data.List.Membership.Setoid.Properties.html#1974" class="Generalizable">c₁</a> <a id="3852" href="Data.List.Membership.Setoid.Properties.html#1987" class="Generalizable">ℓ₁</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Data.List.Membership.Setoid.Properties.html#3857" class="Bound">S₂</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3869" href="Data.List.Membership.Setoid.Properties.html#1977" class="Generalizable">c₂</a> <a id="3872" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a><a id="3874" class="Symbol">)</a> <a id="3876" class="Keyword">where</a>

  <a id="3885" class="Keyword">open</a> <a id="3890" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3897" href="Data.List.Membership.Setoid.Properties.html#3837" class="Bound">S₁</a> <a id="3900" class="Keyword">renaming</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="3918" class="Symbol">to</a> <a id="3921" class="Field">A₁</a><a id="3923" class="Symbol">;</a> <a id="3925" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3929" class="Symbol">to</a> <a id="3932" class="Field Operator">_≈₁_</a><a id="3936" class="Symbol">;</a> <a id="3938" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3943" class="Symbol">to</a> <a id="3946" class="Function">refl₁</a><a id="3951" class="Symbol">)</a>
  <a id="3955" class="Keyword">open</a> <a id="3960" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3967" href="Data.List.Membership.Setoid.Properties.html#3857" class="Bound">S₂</a> <a id="3970" class="Keyword">renaming</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="3988" class="Symbol">to</a> <a id="3991" class="Field">A₂</a><a id="3993" class="Symbol">;</a> <a id="3995" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="3999" class="Symbol">to</a> <a id="4002" class="Field Operator">_≈₂_</a><a id="4006" class="Symbol">;</a> <a id="4008" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4013" class="Symbol">to</a> <a id="4016" class="Function">refl₂</a><a id="4021" class="Symbol">)</a>
  <a id="4025" class="Keyword">open</a> <a id="4030" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4039" href="Data.List.Membership.Setoid.Properties.html#3837" class="Bound">S₁</a> <a id="4042" class="Keyword">using</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a><a id="4051" class="Symbol">;</a> <a id="4053" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Keyword">renaming</a> <a id="4067" class="Symbol">(</a><a id="4068" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="4072" class="Symbol">to</a> <a id="4075" class="Function Operator">_≋₁_</a><a id="4079" class="Symbol">)</a>
  <a id="4083" class="Keyword">open</a> <a id="4088" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4097" href="Data.List.Membership.Setoid.Properties.html#3857" class="Bound">S₂</a> <a id="4100" class="Keyword">using</a> <a id="4106" class="Symbol">()</a> <a id="4109" class="Keyword">renaming</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="4123" class="Symbol">to</a> <a id="4126" class="Function Operator">_≋₂_</a><a id="4130" class="Symbol">)</a>
  <a id="4134" class="Keyword">open</a> <a id="4139" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="4150" href="Data.List.Membership.Setoid.Properties.html#3837" class="Bound">S₁</a>

  <a id="4156" href="Data.List.Membership.Setoid.Properties.html#4156" class="Function">mapWith∈-cong</a> <a id="4170" class="Symbol">:</a> <a id="4172" class="Symbol">∀</a> <a id="4174" class="Symbol">{</a><a id="4175" href="Data.List.Membership.Setoid.Properties.html#4175" class="Bound">xs</a> <a id="4178" href="Data.List.Membership.Setoid.Properties.html#4178" class="Bound">ys</a><a id="4180" class="Symbol">}</a> <a id="4182" class="Symbol">→</a> <a id="4184" href="Data.List.Membership.Setoid.Properties.html#4175" class="Bound">xs</a> <a id="4187" href="Data.List.Membership.Setoid.Properties.html#4075" class="Function Operator">≋₁</a> <a id="4190" href="Data.List.Membership.Setoid.Properties.html#4178" class="Bound">ys</a> <a id="4193" class="Symbol">→</a>
                  <a id="4213" class="Symbol">(</a><a id="4214" href="Data.List.Membership.Setoid.Properties.html#4214" class="Bound">f</a> <a id="4216" class="Symbol">:</a> <a id="4218" class="Symbol">∀</a> <a id="4220" class="Symbol">{</a><a id="4221" href="Data.List.Membership.Setoid.Properties.html#4221" class="Bound">x</a><a id="4222" class="Symbol">}</a> <a id="4224" class="Symbol">→</a> <a id="4226" href="Data.List.Membership.Setoid.Properties.html#4221" class="Bound">x</a> <a id="4228" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4230" href="Data.List.Membership.Setoid.Properties.html#4175" class="Bound">xs</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Data.List.Membership.Setoid.Properties.html#3991" class="Field">A₂</a><a id="4237" class="Symbol">)</a> <a id="4239" class="Symbol">→</a>
                  <a id="4259" class="Symbol">(</a><a id="4260" href="Data.List.Membership.Setoid.Properties.html#4260" class="Bound">g</a> <a id="4262" class="Symbol">:</a> <a id="4264" class="Symbol">∀</a> <a id="4266" class="Symbol">{</a><a id="4267" href="Data.List.Membership.Setoid.Properties.html#4267" class="Bound">y</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Data.List.Membership.Setoid.Properties.html#4267" class="Bound">y</a> <a id="4274" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4276" href="Data.List.Membership.Setoid.Properties.html#4178" class="Bound">ys</a> <a id="4279" class="Symbol">→</a> <a id="4281" href="Data.List.Membership.Setoid.Properties.html#3991" class="Field">A₂</a><a id="4283" class="Symbol">)</a> <a id="4285" class="Symbol">→</a>
                  <a id="4305" class="Symbol">(∀</a> <a id="4308" class="Symbol">{</a><a id="4309" href="Data.List.Membership.Setoid.Properties.html#4309" class="Bound">x</a> <a id="4311" href="Data.List.Membership.Setoid.Properties.html#4311" class="Bound">y</a><a id="4312" class="Symbol">}</a> <a id="4314" class="Symbol">→</a> <a id="4316" href="Data.List.Membership.Setoid.Properties.html#4309" class="Bound">x</a> <a id="4318" href="Data.List.Membership.Setoid.Properties.html#3932" class="Function Operator">≈₁</a> <a id="4321" href="Data.List.Membership.Setoid.Properties.html#4311" class="Bound">y</a> <a id="4323" class="Symbol">→</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Data.List.Membership.Setoid.Properties.html#4326" class="Bound">x∈xs</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Data.List.Membership.Setoid.Properties.html#4309" class="Bound">x</a> <a id="4335" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4337" href="Data.List.Membership.Setoid.Properties.html#4175" class="Bound">xs</a><a id="4339" class="Symbol">)</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Data.List.Membership.Setoid.Properties.html#4342" class="Bound">y∈ys</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Data.List.Membership.Setoid.Properties.html#4311" class="Bound">y</a> <a id="4351" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4353" href="Data.List.Membership.Setoid.Properties.html#4178" class="Bound">ys</a><a id="4355" class="Symbol">)</a> <a id="4357" class="Symbol">→</a>
                     <a id="4380" href="Data.List.Membership.Setoid.Properties.html#4214" class="Bound">f</a> <a id="4382" href="Data.List.Membership.Setoid.Properties.html#4326" class="Bound">x∈xs</a> <a id="4387" href="Data.List.Membership.Setoid.Properties.html#4002" class="Field Operator">≈₂</a> <a id="4390" href="Data.List.Membership.Setoid.Properties.html#4260" class="Bound">g</a> <a id="4392" href="Data.List.Membership.Setoid.Properties.html#4342" class="Bound">y∈ys</a><a id="4396" class="Symbol">)</a> <a id="4398" class="Symbol">→</a>
                  <a id="4418" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="4427" href="Data.List.Membership.Setoid.Properties.html#4175" class="Bound">xs</a> <a id="4430" href="Data.List.Membership.Setoid.Properties.html#4214" class="Bound">f</a> <a id="4432" href="Data.List.Membership.Setoid.Properties.html#4126" class="Function Operator">≋₂</a> <a id="4435" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="4444" href="Data.List.Membership.Setoid.Properties.html#4178" class="Bound">ys</a> <a id="4447" href="Data.List.Membership.Setoid.Properties.html#4260" class="Bound">g</a>
  <a id="4451" href="Data.List.Membership.Setoid.Properties.html#4156" class="Function">mapWith∈-cong</a> <a id="4465" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="4479" href="Data.List.Membership.Setoid.Properties.html#4479" class="Bound">f</a> <a id="4481" href="Data.List.Membership.Setoid.Properties.html#4481" class="Bound">g</a> <a id="4483" href="Data.List.Membership.Setoid.Properties.html#4483" class="Bound">cong</a> <a id="4488" class="Symbol">=</a> <a id="4490" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
  <a id="4495" href="Data.List.Membership.Setoid.Properties.html#4156" class="Function">mapWith∈-cong</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Data.List.Membership.Setoid.Properties.html#4510" class="Bound">x≈y</a> <a id="4514" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4516" href="Data.List.Membership.Setoid.Properties.html#4516" class="Bound">xs≋ys</a><a id="4521" class="Symbol">)</a> <a id="4523" href="Data.List.Membership.Setoid.Properties.html#4523" class="Bound">f</a> <a id="4525" href="Data.List.Membership.Setoid.Properties.html#4525" class="Bound">g</a> <a id="4527" href="Data.List.Membership.Setoid.Properties.html#4527" class="Bound">cong</a> <a id="4532" class="Symbol">=</a>
    <a id="4538" href="Data.List.Membership.Setoid.Properties.html#4527" class="Bound">cong</a> <a id="4543" href="Data.List.Membership.Setoid.Properties.html#4510" class="Bound">x≈y</a> <a id="4547" class="Symbol">(</a><a id="4548" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4553" href="Data.List.Membership.Setoid.Properties.html#3946" class="Function">refl₁</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4566" href="Data.List.Membership.Setoid.Properties.html#3946" class="Function">refl₁</a><a id="4571" class="Symbol">)</a> <a id="4573" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a>
    <a id="4579" href="Data.List.Membership.Setoid.Properties.html#4156" class="Function">mapWith∈-cong</a> <a id="4593" href="Data.List.Membership.Setoid.Properties.html#4516" class="Bound">xs≋ys</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Data.List.Membership.Setoid.Properties.html#4523" class="Bound">f</a> <a id="4602" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4604" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Data.List.Membership.Setoid.Properties.html#4525" class="Bound">g</a> <a id="4614" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4616" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="4621" class="Symbol">)</a>
      <a id="4629" class="Symbol">(λ</a> <a id="4632" href="Data.List.Membership.Setoid.Properties.html#4632" class="Bound">x≈y</a> <a id="4636" href="Data.List.Membership.Setoid.Properties.html#4636" class="Bound">x∈xs</a> <a id="4641" href="Data.List.Membership.Setoid.Properties.html#4641" class="Bound">y∈ys</a> <a id="4646" class="Symbol">→</a> <a id="4648" href="Data.List.Membership.Setoid.Properties.html#4527" class="Bound">cong</a> <a id="4653" href="Data.List.Membership.Setoid.Properties.html#4632" class="Bound">x≈y</a> <a id="4657" class="Symbol">(</a><a id="4658" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4664" href="Data.List.Membership.Setoid.Properties.html#4636" class="Bound">x∈xs</a><a id="4668" class="Symbol">)</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4677" href="Data.List.Membership.Setoid.Properties.html#4641" class="Bound">y∈ys</a><a id="4681" class="Symbol">))</a>

  <a id="4687" href="Data.List.Membership.Setoid.Properties.html#4687" class="Function">mapWith∈≗map</a> <a id="4700" class="Symbol">:</a> <a id="4702" class="Symbol">∀</a> <a id="4704" href="Data.List.Membership.Setoid.Properties.html#4704" class="Bound">f</a> <a id="4706" href="Data.List.Membership.Setoid.Properties.html#4706" class="Bound">xs</a> <a id="4709" class="Symbol">→</a> <a id="4711" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="4720" href="Data.List.Membership.Setoid.Properties.html#4706" class="Bound">xs</a> <a id="4723" class="Symbol">(λ</a> <a id="4726" class="Symbol">{</a><a id="4727" href="Data.List.Membership.Setoid.Properties.html#4727" class="Bound">x</a><a id="4728" class="Symbol">}</a> <a id="4730" href="Data.List.Membership.Setoid.Properties.html#4730" class="Symbol">_</a> <a id="4732" class="Symbol">→</a> <a id="4734" href="Data.List.Membership.Setoid.Properties.html#4704" class="Bound">f</a> <a id="4736" href="Data.List.Membership.Setoid.Properties.html#4727" class="Bound">x</a><a id="4737" class="Symbol">)</a> <a id="4739" href="Data.List.Membership.Setoid.Properties.html#4126" class="Function Operator">≋₂</a> <a id="4742" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4746" href="Data.List.Membership.Setoid.Properties.html#4704" class="Bound">f</a> <a id="4748" href="Data.List.Membership.Setoid.Properties.html#4706" class="Bound">xs</a>
  <a id="4753" href="Data.List.Membership.Setoid.Properties.html#4687" class="Function">mapWith∈≗map</a> <a id="4766" href="Data.List.Membership.Setoid.Properties.html#4766" class="Bound">f</a> <a id="4768" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4777" class="Symbol">=</a> <a id="4779" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
  <a id="4784" href="Data.List.Membership.Setoid.Properties.html#4687" class="Function">mapWith∈≗map</a> <a id="4797" href="Data.List.Membership.Setoid.Properties.html#4797" class="Bound">f</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Data.List.Membership.Setoid.Properties.html#4800" class="Bound">x</a> <a id="4802" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4804" href="Data.List.Membership.Setoid.Properties.html#4804" class="Bound">xs</a><a id="4806" class="Symbol">)</a> <a id="4808" class="Symbol">=</a> <a id="4810" href="Data.List.Membership.Setoid.Properties.html#4016" class="Function">refl₂</a> <a id="4816" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4818" href="Data.List.Membership.Setoid.Properties.html#4687" class="Function">mapWith∈≗map</a> <a id="4831" href="Data.List.Membership.Setoid.Properties.html#4797" class="Bound">f</a> <a id="4833" href="Data.List.Membership.Setoid.Properties.html#4804" class="Bound">xs</a>


<a id="4838" class="Keyword">module</a> <a id="4845" href="Data.List.Membership.Setoid.Properties.html#4845" class="Module">_</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Data.List.Membership.Setoid.Properties.html#4848" class="Bound">S</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4859" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="4861" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="4862" class="Symbol">)</a> <a id="4864" class="Keyword">where</a>

  <a id="4873" class="Keyword">open</a> <a id="4878" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4885" href="Data.List.Membership.Setoid.Properties.html#4848" class="Bound">S</a>
  <a id="4889" class="Keyword">open</a> <a id="4894" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="4905" href="Data.List.Membership.Setoid.Properties.html#4848" class="Bound">S</a>

  <a id="4910" href="Data.List.Membership.Setoid.Properties.html#4910" class="Function">length-mapWith∈</a> <a id="4926" class="Symbol">:</a> <a id="4928" class="Symbol">∀</a> <a id="4930" class="Symbol">{</a><a id="4931" href="Data.List.Membership.Setoid.Properties.html#4931" class="Bound">a</a><a id="4932" class="Symbol">}</a> <a id="4934" class="Symbol">{</a><a id="4935" href="Data.List.Membership.Setoid.Properties.html#4935" class="Bound">A</a> <a id="4937" class="Symbol">:</a> <a id="4939" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4943" href="Data.List.Membership.Setoid.Properties.html#4931" class="Bound">a</a><a id="4944" class="Symbol">}</a> <a id="4946" href="Data.List.Membership.Setoid.Properties.html#4946" class="Bound">xs</a> <a id="4949" class="Symbol">{</a><a id="4950" href="Data.List.Membership.Setoid.Properties.html#4950" class="Bound">f</a> <a id="4952" class="Symbol">:</a> <a id="4954" class="Symbol">∀</a> <a id="4956" class="Symbol">{</a><a id="4957" href="Data.List.Membership.Setoid.Properties.html#4957" class="Bound">x</a><a id="4958" class="Symbol">}</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Data.List.Membership.Setoid.Properties.html#4957" class="Bound">x</a> <a id="4964" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="4966" href="Data.List.Membership.Setoid.Properties.html#4946" class="Bound">xs</a> <a id="4969" class="Symbol">→</a> <a id="4971" href="Data.List.Membership.Setoid.Properties.html#4935" class="Bound">A</a><a id="4972" class="Symbol">}</a> <a id="4974" class="Symbol">→</a>
                    <a id="4996" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5003" class="Symbol">(</a><a id="5004" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="5013" href="Data.List.Membership.Setoid.Properties.html#4946" class="Bound">xs</a> <a id="5016" href="Data.List.Membership.Setoid.Properties.html#4950" class="Bound">f</a><a id="5017" class="Symbol">)</a> <a id="5019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5021" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5028" href="Data.List.Membership.Setoid.Properties.html#4946" class="Bound">xs</a>
  <a id="5033" href="Data.List.Membership.Setoid.Properties.html#4910" class="Function">length-mapWith∈</a> <a id="5049" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5058" class="Symbol">=</a> <a id="5060" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
  <a id="5069" href="Data.List.Membership.Setoid.Properties.html#4910" class="Function">length-mapWith∈</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Data.List.Membership.Setoid.Properties.html#5086" class="Bound">x</a> <a id="5088" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5090" href="Data.List.Membership.Setoid.Properties.html#5090" class="Bound">xs</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Data.List.Membership.Setoid.Properties.html#4910" class="Function">length-mapWith∈</a> <a id="5124" href="Data.List.Membership.Setoid.Properties.html#5090" class="Bound">xs</a><a id="5126" class="Symbol">)</a>

  <a id="5131" href="Data.List.Membership.Setoid.Properties.html#5131" class="Function">mapWith∈-id</a> <a id="5143" class="Symbol">:</a> <a id="5145" class="Symbol">∀</a> <a id="5147" href="Data.List.Membership.Setoid.Properties.html#5147" class="Bound">xs</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="5161" href="Data.List.Membership.Setoid.Properties.html#5147" class="Bound">xs</a> <a id="5164" class="Symbol">(λ</a> <a id="5167" class="Symbol">{</a><a id="5168" href="Data.List.Membership.Setoid.Properties.html#5168" class="Bound">x</a><a id="5169" class="Symbol">}</a> <a id="5171" href="Data.List.Membership.Setoid.Properties.html#5171" class="Symbol">_</a> <a id="5173" class="Symbol">→</a> <a id="5175" href="Data.List.Membership.Setoid.Properties.html#5168" class="Bound">x</a><a id="5176" class="Symbol">)</a> <a id="5178" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5180" href="Data.List.Membership.Setoid.Properties.html#5147" class="Bound">xs</a>
  <a id="5185" href="Data.List.Membership.Setoid.Properties.html#5131" class="Function">mapWith∈-id</a> <a id="5197" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5206" class="Symbol">=</a> <a id="5208" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
  <a id="5217" href="Data.List.Membership.Setoid.Properties.html#5131" class="Function">mapWith∈-id</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Data.List.Membership.Setoid.Properties.html#5230" class="Bound">x</a> <a id="5232" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5234" href="Data.List.Membership.Setoid.Properties.html#5234" class="Bound">xs</a><a id="5236" class="Symbol">)</a> <a id="5238" class="Symbol">=</a> <a id="5240" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Data.List.Membership.Setoid.Properties.html#5230" class="Bound">x</a> <a id="5250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5252" class="Symbol">)</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Data.List.Membership.Setoid.Properties.html#5131" class="Function">mapWith∈-id</a> <a id="5267" href="Data.List.Membership.Setoid.Properties.html#5234" class="Bound">xs</a><a id="5269" class="Symbol">)</a>

  <a id="5274" href="Data.List.Membership.Setoid.Properties.html#5274" class="Function">map-mapWith∈</a> <a id="5287" class="Symbol">:</a> <a id="5289" class="Symbol">∀</a> <a id="5291" class="Symbol">{</a><a id="5292" href="Data.List.Membership.Setoid.Properties.html#5292" class="Bound">a</a> <a id="5294" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">b</a><a id="5295" class="Symbol">}</a> <a id="5297" class="Symbol">{</a><a id="5298" href="Data.List.Membership.Setoid.Properties.html#5298" class="Bound">A</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5306" href="Data.List.Membership.Setoid.Properties.html#5292" class="Bound">a</a><a id="5307" class="Symbol">}</a> <a id="5309" class="Symbol">{</a><a id="5310" href="Data.List.Membership.Setoid.Properties.html#5310" class="Bound">B</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5318" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">b</a><a id="5319" class="Symbol">}</a> <a id="5321" class="Symbol">→</a>
                 <a id="5340" class="Symbol">∀</a> <a id="5342" href="Data.List.Membership.Setoid.Properties.html#5342" class="Bound">xs</a> <a id="5345" class="Symbol">(</a><a id="5346" href="Data.List.Membership.Setoid.Properties.html#5346" class="Bound">f</a> <a id="5348" class="Symbol">:</a> <a id="5350" class="Symbol">∀</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Data.List.Membership.Setoid.Properties.html#5353" class="Bound">x</a><a id="5354" class="Symbol">}</a> <a id="5356" class="Symbol">→</a> <a id="5358" href="Data.List.Membership.Setoid.Properties.html#5353" class="Bound">x</a> <a id="5360" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="5362" href="Data.List.Membership.Setoid.Properties.html#5342" class="Bound">xs</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Data.List.Membership.Setoid.Properties.html#5298" class="Bound">A</a><a id="5368" class="Symbol">)</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Data.List.Membership.Setoid.Properties.html#5371" class="Bound">g</a> <a id="5373" class="Symbol">:</a> <a id="5375" href="Data.List.Membership.Setoid.Properties.html#5298" class="Bound">A</a> <a id="5377" class="Symbol">→</a> <a id="5379" href="Data.List.Membership.Setoid.Properties.html#5310" class="Bound">B</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">→</a>
                 <a id="5401" href="Data.List.Base.html#1631" class="Function">map</a> <a id="5405" href="Data.List.Membership.Setoid.Properties.html#5371" class="Bound">g</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="5417" href="Data.List.Membership.Setoid.Properties.html#5342" class="Bound">xs</a> <a id="5420" href="Data.List.Membership.Setoid.Properties.html#5346" class="Bound">f</a><a id="5421" class="Symbol">)</a> <a id="5423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5425" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="5434" href="Data.List.Membership.Setoid.Properties.html#5342" class="Bound">xs</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Data.List.Membership.Setoid.Properties.html#5371" class="Bound">g</a> <a id="5440" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5443" href="Data.List.Membership.Setoid.Properties.html#5346" class="Bound">f</a><a id="5444" class="Symbol">)</a>
  <a id="5448" href="Data.List.Membership.Setoid.Properties.html#5274" class="Function">map-mapWith∈</a> <a id="5461" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5470" href="Data.List.Membership.Setoid.Properties.html#5470" class="Bound">f</a> <a id="5472" href="Data.List.Membership.Setoid.Properties.html#5472" class="Bound">g</a> <a id="5474" class="Symbol">=</a> <a id="5476" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
  <a id="5485" href="Data.List.Membership.Setoid.Properties.html#5274" class="Function">map-mapWith∈</a> <a id="5498" class="Symbol">(</a><a id="5499" href="Data.List.Membership.Setoid.Properties.html#5499" class="Bound">x</a> <a id="5501" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5503" href="Data.List.Membership.Setoid.Properties.html#5503" class="Bound">xs</a><a id="5505" class="Symbol">)</a> <a id="5507" href="Data.List.Membership.Setoid.Properties.html#5507" class="Bound">f</a> <a id="5509" href="Data.List.Membership.Setoid.Properties.html#5509" class="Bound">g</a> <a id="5511" class="Symbol">=</a> <a id="5513" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5520" class="Symbol">(_</a> <a id="5523" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Data.List.Membership.Setoid.Properties.html#5274" class="Function">map-mapWith∈</a> <a id="5541" href="Data.List.Membership.Setoid.Properties.html#5503" class="Bound">xs</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Data.List.Membership.Setoid.Properties.html#5507" class="Bound">f</a> <a id="5547" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5549" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Data.List.Membership.Setoid.Properties.html#5509" class="Bound">g</a><a id="5557" class="Symbol">)</a>

<a id="5560" class="Comment">------------------------------------------------------------------------</a>
<a id="5633" class="Comment">-- map</a>

<a id="5641" class="Keyword">module</a> <a id="5648" href="Data.List.Membership.Setoid.Properties.html#5648" class="Module">_</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Data.List.Membership.Setoid.Properties.html#5651" class="Bound">S₁</a> <a id="5654" class="Symbol">:</a> <a id="5656" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5663" href="Data.List.Membership.Setoid.Properties.html#1974" class="Generalizable">c₁</a> <a id="5666" href="Data.List.Membership.Setoid.Properties.html#1987" class="Generalizable">ℓ₁</a><a id="5668" class="Symbol">)</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Data.List.Membership.Setoid.Properties.html#5671" class="Bound">S₂</a> <a id="5674" class="Symbol">:</a> <a id="5676" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5683" href="Data.List.Membership.Setoid.Properties.html#1977" class="Generalizable">c₂</a> <a id="5686" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a><a id="5688" class="Symbol">)</a> <a id="5690" class="Keyword">where</a>

  <a id="5699" class="Keyword">open</a> <a id="5704" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5711" href="Data.List.Membership.Setoid.Properties.html#5651" class="Bound">S₁</a> <a id="5714" class="Keyword">renaming</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="5732" class="Symbol">to</a> <a id="5735" class="Field">A₁</a><a id="5737" class="Symbol">;</a> <a id="5739" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="5743" class="Symbol">to</a> <a id="5746" class="Field Operator">_≈₁_</a><a id="5750" class="Symbol">;</a> <a id="5752" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5757" class="Symbol">to</a> <a id="5760" class="Function">refl₁</a><a id="5765" class="Symbol">)</a>
  <a id="5769" class="Keyword">open</a> <a id="5774" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5781" href="Data.List.Membership.Setoid.Properties.html#5671" class="Bound">S₂</a> <a id="5784" class="Keyword">renaming</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="5802" class="Symbol">to</a> <a id="5805" class="Field">A₂</a><a id="5807" class="Symbol">;</a> <a id="5809" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="5813" class="Symbol">to</a> <a id="5816" class="Field Operator">_≈₂_</a><a id="5820" class="Symbol">)</a>
  <a id="5824" class="Keyword">private</a> <a id="5832" class="Keyword">module</a> <a id="5839" href="Data.List.Membership.Setoid.Properties.html#5839" class="Module">M₁</a> <a id="5842" class="Symbol">=</a> <a id="5844" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="5855" href="Data.List.Membership.Setoid.Properties.html#5651" class="Bound">S₁</a><a id="5857" class="Symbol">;</a> <a id="5859" class="Keyword">open</a> <a id="5864" href="Data.List.Membership.Setoid.Properties.html#5839" class="Module">M₁</a> <a id="5867" class="Keyword">using</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a><a id="5878" class="Symbol">)</a> <a id="5880" class="Keyword">renaming</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="5894" class="Symbol">to</a> <a id="5897" class="Function Operator">_∈₁_</a><a id="5901" class="Symbol">)</a>
  <a id="5905" class="Keyword">private</a> <a id="5913" class="Keyword">module</a> <a id="5920" href="Data.List.Membership.Setoid.Properties.html#5920" class="Module">M₂</a> <a id="5923" class="Symbol">=</a> <a id="5925" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="5936" href="Data.List.Membership.Setoid.Properties.html#5671" class="Bound">S₂</a><a id="5938" class="Symbol">;</a> <a id="5940" class="Keyword">open</a> <a id="5945" href="Data.List.Membership.Setoid.Properties.html#5920" class="Module">M₂</a> <a id="5948" class="Keyword">using</a> <a id="5954" class="Symbol">()</a> <a id="5957" class="Keyword">renaming</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="5971" class="Symbol">to</a> <a id="5974" class="Function Operator">_∈₂_</a><a id="5978" class="Symbol">)</a>

  <a id="5983" href="Data.List.Membership.Setoid.Properties.html#5983" class="Function">∈-map⁺</a> <a id="5990" class="Symbol">:</a> <a id="5992" class="Symbol">∀</a> <a id="5994" class="Symbol">{</a><a id="5995" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">f</a><a id="5996" class="Symbol">}</a> <a id="5998" class="Symbol">→</a> <a id="6000" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">f</a> <a id="6002" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6012" href="Data.List.Membership.Setoid.Properties.html#5746" class="Function Operator">_≈₁_</a> <a id="6017" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6019" href="Data.List.Membership.Setoid.Properties.html#5816" class="Field Operator">_≈₂_</a> <a id="6024" class="Symbol">→</a> <a id="6026" class="Symbol">∀</a> <a id="6028" class="Symbol">{</a><a id="6029" href="Data.List.Membership.Setoid.Properties.html#6029" class="Bound">v</a> <a id="6031" href="Data.List.Membership.Setoid.Properties.html#6031" class="Bound">xs</a><a id="6033" class="Symbol">}</a> <a id="6035" class="Symbol">→</a>
            <a id="6049" href="Data.List.Membership.Setoid.Properties.html#6029" class="Bound">v</a> <a id="6051" href="Data.List.Membership.Setoid.Properties.html#5897" class="Function Operator">∈₁</a> <a id="6054" href="Data.List.Membership.Setoid.Properties.html#6031" class="Bound">xs</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">f</a> <a id="6061" href="Data.List.Membership.Setoid.Properties.html#6029" class="Bound">v</a> <a id="6063" href="Data.List.Membership.Setoid.Properties.html#5974" class="Function Operator">∈₂</a> <a id="6066" href="Data.List.Base.html#1631" class="Function">map</a> <a id="6070" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">f</a> <a id="6072" href="Data.List.Membership.Setoid.Properties.html#6031" class="Bound">xs</a>
  <a id="6077" href="Data.List.Membership.Setoid.Properties.html#5983" class="Function">∈-map⁺</a> <a id="6084" href="Data.List.Membership.Setoid.Properties.html#6084" class="Bound">pres</a> <a id="6089" href="Data.List.Membership.Setoid.Properties.html#6089" class="Bound">x∈xs</a> <a id="6094" class="Symbol">=</a> <a id="6096" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">Any.map⁺</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="6114" href="Data.List.Membership.Setoid.Properties.html#6084" class="Bound">pres</a> <a id="6119" href="Data.List.Membership.Setoid.Properties.html#6089" class="Bound">x∈xs</a><a id="6123" class="Symbol">)</a>

  <a id="6128" href="Data.List.Membership.Setoid.Properties.html#6128" class="Function">∈-map⁻</a> <a id="6135" class="Symbol">:</a> <a id="6137" class="Symbol">∀</a> <a id="6139" class="Symbol">{</a><a id="6140" href="Data.List.Membership.Setoid.Properties.html#6140" class="Bound">v</a> <a id="6142" href="Data.List.Membership.Setoid.Properties.html#6142" class="Bound">xs</a> <a id="6145" href="Data.List.Membership.Setoid.Properties.html#6145" class="Bound">f</a><a id="6146" class="Symbol">}</a> <a id="6148" class="Symbol">→</a> <a id="6150" href="Data.List.Membership.Setoid.Properties.html#6140" class="Bound">v</a> <a id="6152" href="Data.List.Membership.Setoid.Properties.html#5974" class="Function Operator">∈₂</a> <a id="6155" href="Data.List.Base.html#1631" class="Function">map</a> <a id="6159" href="Data.List.Membership.Setoid.Properties.html#6145" class="Bound">f</a> <a id="6161" href="Data.List.Membership.Setoid.Properties.html#6142" class="Bound">xs</a> <a id="6164" class="Symbol">→</a>
           <a id="6177" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6179" class="Symbol">λ</a> <a id="6181" href="Data.List.Membership.Setoid.Properties.html#6181" class="Bound">x</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="Data.List.Membership.Setoid.Properties.html#6181" class="Bound">x</a> <a id="6187" href="Data.List.Membership.Setoid.Properties.html#5897" class="Function Operator">∈₁</a> <a id="6190" href="Data.List.Membership.Setoid.Properties.html#6142" class="Bound">xs</a> <a id="6193" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6195" href="Data.List.Membership.Setoid.Properties.html#6140" class="Bound">v</a> <a id="6197" href="Data.List.Membership.Setoid.Properties.html#5816" class="Field Operator">≈₂</a> <a id="6200" href="Data.List.Membership.Setoid.Properties.html#6145" class="Bound">f</a> <a id="6202" href="Data.List.Membership.Setoid.Properties.html#6181" class="Bound">x</a>
  <a id="6206" href="Data.List.Membership.Setoid.Properties.html#6128" class="Function">∈-map⁻</a> <a id="6213" href="Data.List.Membership.Setoid.Properties.html#6213" class="Bound">x∈map</a> <a id="6219" class="Symbol">=</a> <a id="6221" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">Any.map⁻</a> <a id="6236" href="Data.List.Membership.Setoid.Properties.html#6213" class="Bound">x∈map</a><a id="6241" class="Symbol">)</a>

  <a id="6246" href="Data.List.Membership.Setoid.Properties.html#6246" class="Function">map-∷=</a> <a id="6253" class="Symbol">:</a> <a id="6255" class="Symbol">∀</a> <a id="6257" class="Symbol">{</a><a id="6258" href="Data.List.Membership.Setoid.Properties.html#6258" class="Bound">f</a><a id="6259" class="Symbol">}</a> <a id="6261" class="Symbol">(</a><a id="6262" href="Data.List.Membership.Setoid.Properties.html#6262" class="Bound">f≈</a> <a id="6265" class="Symbol">:</a> <a id="6267" href="Data.List.Membership.Setoid.Properties.html#6258" class="Bound">f</a> <a id="6269" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6279" href="Data.List.Membership.Setoid.Properties.html#5746" class="Function Operator">_≈₁_</a> <a id="6284" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6286" href="Data.List.Membership.Setoid.Properties.html#5816" class="Field Operator">_≈₂_</a><a id="6290" class="Symbol">)</a>
           <a id="6303" class="Symbol">{</a><a id="6304" href="Data.List.Membership.Setoid.Properties.html#6304" class="Bound">xs</a> <a id="6307" href="Data.List.Membership.Setoid.Properties.html#6307" class="Bound">x</a> <a id="6309" href="Data.List.Membership.Setoid.Properties.html#6309" class="Bound">v</a><a id="6310" class="Symbol">}</a> <a id="6312" class="Symbol">→</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Data.List.Membership.Setoid.Properties.html#6315" class="Bound">x∈xs</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Data.List.Membership.Setoid.Properties.html#6307" class="Bound">x</a> <a id="6324" href="Data.List.Membership.Setoid.Properties.html#5897" class="Function Operator">∈₁</a> <a id="6327" href="Data.List.Membership.Setoid.Properties.html#6304" class="Bound">xs</a><a id="6329" class="Symbol">)</a> <a id="6331" class="Symbol">→</a>
           <a id="6344" href="Data.List.Base.html#1631" class="Function">map</a> <a id="6348" href="Data.List.Membership.Setoid.Properties.html#6258" class="Bound">f</a> <a id="6350" class="Symbol">(</a><a id="6351" href="Data.List.Membership.Setoid.Properties.html#6315" class="Bound">x∈xs</a> <a id="6356" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">M₁.∷=</a> <a id="6362" href="Data.List.Membership.Setoid.Properties.html#6309" class="Bound">v</a><a id="6363" class="Symbol">)</a> <a id="6365" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6367" href="Data.List.Membership.Setoid.Properties.html#5983" class="Function">∈-map⁺</a> <a id="6374" href="Data.List.Membership.Setoid.Properties.html#6262" class="Bound">f≈</a> <a id="6377" href="Data.List.Membership.Setoid.Properties.html#6315" class="Bound">x∈xs</a> <a id="6382" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">M₂.∷=</a> <a id="6388" href="Data.List.Membership.Setoid.Properties.html#6258" class="Bound">f</a> <a id="6390" href="Data.List.Membership.Setoid.Properties.html#6309" class="Bound">v</a>
  <a id="6394" href="Data.List.Membership.Setoid.Properties.html#6246" class="Function">map-∷=</a> <a id="6401" href="Data.List.Membership.Setoid.Properties.html#6401" class="Bound">f≈</a> <a id="6404" class="Symbol">(</a><a id="6405" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6410" href="Data.List.Membership.Setoid.Properties.html#6410" class="Bound">x≈y</a><a id="6413" class="Symbol">)</a>   <a id="6417" class="Symbol">=</a> <a id="6419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
  <a id="6428" href="Data.List.Membership.Setoid.Properties.html#6246" class="Function">map-∷=</a> <a id="6435" href="Data.List.Membership.Setoid.Properties.html#6435" class="Bound">f≈</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6445" href="Data.List.Membership.Setoid.Properties.html#6445" class="Bound">x∈xs</a><a id="6449" class="Symbol">)</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6460" class="Symbol">(_</a> <a id="6463" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6465" class="Symbol">)</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Data.List.Membership.Setoid.Properties.html#6246" class="Function">map-∷=</a> <a id="6475" href="Data.List.Membership.Setoid.Properties.html#6435" class="Bound">f≈</a> <a id="6478" href="Data.List.Membership.Setoid.Properties.html#6445" class="Bound">x∈xs</a><a id="6482" class="Symbol">)</a>

<a id="6485" class="Comment">------------------------------------------------------------------------</a>
<a id="6558" class="Comment">-- _++_</a>

<a id="6567" class="Keyword">module</a> <a id="6574" href="Data.List.Membership.Setoid.Properties.html#6574" class="Module">_</a> <a id="6576" class="Symbol">(</a><a id="6577" href="Data.List.Membership.Setoid.Properties.html#6577" class="Bound">S</a> <a id="6579" class="Symbol">:</a> <a id="6581" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6588" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="6590" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Keyword">where</a>

  <a id="6602" class="Keyword">open</a> <a id="6607" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6618" href="Data.List.Membership.Setoid.Properties.html#6577" class="Bound">S</a> <a id="6620" class="Keyword">using</a> <a id="6626" class="Symbol">(</a><a id="6627" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="6630" class="Symbol">)</a>
  <a id="6634" class="Keyword">open</a> <a id="6639" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="6646" href="Data.List.Membership.Setoid.Properties.html#6577" class="Bound">S</a>
  <a id="6650" class="Keyword">open</a> <a id="6655" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="6664" href="Data.List.Membership.Setoid.Properties.html#6577" class="Bound">S</a> <a id="6666" class="Keyword">using</a> <a id="6672" class="Symbol">(</a><a id="6673" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a><a id="6676" class="Symbol">;</a> <a id="6678" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a><a id="6681" class="Symbol">;</a> <a id="6683" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a><a id="6689" class="Symbol">)</a>

  <a id="6694" href="Data.List.Membership.Setoid.Properties.html#6694" class="Function">∈-++⁺ˡ</a> <a id="6701" class="Symbol">:</a> <a id="6703" class="Symbol">∀</a> <a id="6705" class="Symbol">{</a><a id="6706" href="Data.List.Membership.Setoid.Properties.html#6706" class="Bound">v</a> <a id="6708" href="Data.List.Membership.Setoid.Properties.html#6708" class="Bound">xs</a> <a id="6711" href="Data.List.Membership.Setoid.Properties.html#6711" class="Bound">ys</a><a id="6713" class="Symbol">}</a> <a id="6715" class="Symbol">→</a> <a id="6717" href="Data.List.Membership.Setoid.Properties.html#6706" class="Bound">v</a> <a id="6719" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6721" href="Data.List.Membership.Setoid.Properties.html#6708" class="Bound">xs</a> <a id="6724" class="Symbol">→</a> <a id="6726" href="Data.List.Membership.Setoid.Properties.html#6706" class="Bound">v</a> <a id="6728" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6730" href="Data.List.Membership.Setoid.Properties.html#6708" class="Bound">xs</a> <a id="6733" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6736" href="Data.List.Membership.Setoid.Properties.html#6711" class="Bound">ys</a>
  <a id="6741" href="Data.List.Membership.Setoid.Properties.html#6694" class="Function">∈-++⁺ˡ</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">Any.++⁺ˡ</a>

  <a id="6762" href="Data.List.Membership.Setoid.Properties.html#6762" class="Function">∈-++⁺ʳ</a> <a id="6769" class="Symbol">:</a> <a id="6771" class="Symbol">∀</a> <a id="6773" class="Symbol">{</a><a id="6774" href="Data.List.Membership.Setoid.Properties.html#6774" class="Bound">v</a><a id="6775" class="Symbol">}</a> <a id="6777" href="Data.List.Membership.Setoid.Properties.html#6777" class="Bound">xs</a> <a id="6780" class="Symbol">{</a><a id="6781" href="Data.List.Membership.Setoid.Properties.html#6781" class="Bound">ys</a><a id="6783" class="Symbol">}</a> <a id="6785" class="Symbol">→</a> <a id="6787" href="Data.List.Membership.Setoid.Properties.html#6774" class="Bound">v</a> <a id="6789" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6791" href="Data.List.Membership.Setoid.Properties.html#6781" class="Bound">ys</a> <a id="6794" class="Symbol">→</a> <a id="6796" href="Data.List.Membership.Setoid.Properties.html#6774" class="Bound">v</a> <a id="6798" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6800" href="Data.List.Membership.Setoid.Properties.html#6777" class="Bound">xs</a> <a id="6803" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6806" href="Data.List.Membership.Setoid.Properties.html#6781" class="Bound">ys</a>
  <a id="6811" href="Data.List.Membership.Setoid.Properties.html#6762" class="Function">∈-++⁺ʳ</a> <a id="6818" class="Symbol">=</a> <a id="6820" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">Any.++⁺ʳ</a>

  <a id="6832" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">∈-++⁻</a> <a id="6838" class="Symbol">:</a> <a id="6840" class="Symbol">∀</a> <a id="6842" class="Symbol">{</a><a id="6843" href="Data.List.Membership.Setoid.Properties.html#6843" class="Bound">v</a><a id="6844" class="Symbol">}</a> <a id="6846" href="Data.List.Membership.Setoid.Properties.html#6846" class="Bound">xs</a> <a id="6849" class="Symbol">{</a><a id="6850" href="Data.List.Membership.Setoid.Properties.html#6850" class="Bound">ys</a><a id="6852" class="Symbol">}</a> <a id="6854" class="Symbol">→</a> <a id="6856" href="Data.List.Membership.Setoid.Properties.html#6843" class="Bound">v</a> <a id="6858" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6860" href="Data.List.Membership.Setoid.Properties.html#6846" class="Bound">xs</a> <a id="6863" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6866" href="Data.List.Membership.Setoid.Properties.html#6850" class="Bound">ys</a> <a id="6869" class="Symbol">→</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Data.List.Membership.Setoid.Properties.html#6843" class="Bound">v</a> <a id="6874" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6876" href="Data.List.Membership.Setoid.Properties.html#6846" class="Bound">xs</a><a id="6878" class="Symbol">)</a> <a id="6880" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Data.List.Membership.Setoid.Properties.html#6843" class="Bound">v</a> <a id="6885" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6887" href="Data.List.Membership.Setoid.Properties.html#6850" class="Bound">ys</a><a id="6889" class="Symbol">)</a>
  <a id="6893" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">∈-++⁻</a> <a id="6899" class="Symbol">=</a> <a id="6901" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">Any.++⁻</a>

  <a id="6912" href="Data.List.Membership.Setoid.Properties.html#6912" class="Function">∈-++⁺∘++⁻</a> <a id="6922" class="Symbol">:</a> <a id="6924" class="Symbol">∀</a> <a id="6926" class="Symbol">{</a><a id="6927" href="Data.List.Membership.Setoid.Properties.html#6927" class="Bound">v</a><a id="6928" class="Symbol">}</a> <a id="6930" href="Data.List.Membership.Setoid.Properties.html#6930" class="Bound">xs</a> <a id="6933" class="Symbol">{</a><a id="6934" href="Data.List.Membership.Setoid.Properties.html#6934" class="Bound">ys</a><a id="6936" class="Symbol">}</a> <a id="6938" class="Symbol">(</a><a id="6939" href="Data.List.Membership.Setoid.Properties.html#6939" class="Bound">p</a> <a id="6941" class="Symbol">:</a> <a id="6943" href="Data.List.Membership.Setoid.Properties.html#6927" class="Bound">v</a> <a id="6945" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6947" href="Data.List.Membership.Setoid.Properties.html#6930" class="Bound">xs</a> <a id="6950" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6953" href="Data.List.Membership.Setoid.Properties.html#6934" class="Bound">ys</a><a id="6955" class="Symbol">)</a> <a id="6957" class="Symbol">→</a>
              <a id="6973" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="6975" href="Data.List.Membership.Setoid.Properties.html#6694" class="Function">∈-++⁺ˡ</a> <a id="6982" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="6984" href="Data.List.Membership.Setoid.Properties.html#6762" class="Function">∈-++⁺ʳ</a> <a id="6991" href="Data.List.Membership.Setoid.Properties.html#6930" class="Bound">xs</a> <a id="6994" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">∈-++⁻</a> <a id="7004" href="Data.List.Membership.Setoid.Properties.html#6930" class="Bound">xs</a> <a id="7007" href="Data.List.Membership.Setoid.Properties.html#6939" class="Bound">p</a><a id="7008" class="Symbol">)</a> <a id="7010" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7012" href="Data.List.Membership.Setoid.Properties.html#6939" class="Bound">p</a>
  <a id="7016" href="Data.List.Membership.Setoid.Properties.html#6912" class="Function">∈-++⁺∘++⁻</a> <a id="7026" class="Symbol">=</a> <a id="7028" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">Any.++⁺∘++⁻</a>

  <a id="7043" href="Data.List.Membership.Setoid.Properties.html#7043" class="Function">∈-++⁻∘++⁺</a> <a id="7053" class="Symbol">:</a> <a id="7055" class="Symbol">∀</a> <a id="7057" class="Symbol">{</a><a id="7058" href="Data.List.Membership.Setoid.Properties.html#7058" class="Bound">v</a><a id="7059" class="Symbol">}</a> <a id="7061" href="Data.List.Membership.Setoid.Properties.html#7061" class="Bound">xs</a> <a id="7064" class="Symbol">{</a><a id="7065" href="Data.List.Membership.Setoid.Properties.html#7065" class="Bound">ys</a><a id="7067" class="Symbol">}</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Data.List.Membership.Setoid.Properties.html#7070" class="Bound">p</a> <a id="7072" class="Symbol">:</a> <a id="7074" href="Data.List.Membership.Setoid.Properties.html#7058" class="Bound">v</a> <a id="7076" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7078" href="Data.List.Membership.Setoid.Properties.html#7061" class="Bound">xs</a> <a id="7081" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7083" href="Data.List.Membership.Setoid.Properties.html#7058" class="Bound">v</a> <a id="7085" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7087" href="Data.List.Membership.Setoid.Properties.html#7065" class="Bound">ys</a><a id="7089" class="Symbol">)</a> <a id="7091" class="Symbol">→</a>
              <a id="7107" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">∈-++⁻</a> <a id="7113" href="Data.List.Membership.Setoid.Properties.html#7061" class="Bound">xs</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7119" href="Data.List.Membership.Setoid.Properties.html#6694" class="Function">∈-++⁺ˡ</a> <a id="7126" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7128" href="Data.List.Membership.Setoid.Properties.html#6762" class="Function">∈-++⁺ʳ</a> <a id="7135" href="Data.List.Membership.Setoid.Properties.html#7061" class="Bound">xs</a> <a id="7138" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="7141" href="Data.List.Membership.Setoid.Properties.html#7070" class="Bound">p</a><a id="7142" class="Symbol">)</a> <a id="7144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7146" href="Data.List.Membership.Setoid.Properties.html#7070" class="Bound">p</a>
  <a id="7150" href="Data.List.Membership.Setoid.Properties.html#7043" class="Function">∈-++⁻∘++⁺</a> <a id="7160" class="Symbol">=</a> <a id="7162" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">Any.++⁻∘++⁺</a>

  <a id="7177" href="Data.List.Membership.Setoid.Properties.html#7177" class="Function">∈-++↔</a> <a id="7183" class="Symbol">:</a> <a id="7185" class="Symbol">∀</a> <a id="7187" class="Symbol">{</a><a id="7188" href="Data.List.Membership.Setoid.Properties.html#7188" class="Bound">v</a> <a id="7190" href="Data.List.Membership.Setoid.Properties.html#7190" class="Bound">xs</a> <a id="7193" href="Data.List.Membership.Setoid.Properties.html#7193" class="Bound">ys</a><a id="7195" class="Symbol">}</a> <a id="7197" class="Symbol">→</a> <a id="7199" class="Symbol">(</a><a id="7200" href="Data.List.Membership.Setoid.Properties.html#7188" class="Bound">v</a> <a id="7202" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7204" href="Data.List.Membership.Setoid.Properties.html#7190" class="Bound">xs</a> <a id="7207" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7209" href="Data.List.Membership.Setoid.Properties.html#7188" class="Bound">v</a> <a id="7211" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7213" href="Data.List.Membership.Setoid.Properties.html#7193" class="Bound">ys</a><a id="7215" class="Symbol">)</a> <a id="7217" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="7219" href="Data.List.Membership.Setoid.Properties.html#7188" class="Bound">v</a> <a id="7221" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7223" href="Data.List.Membership.Setoid.Properties.html#7190" class="Bound">xs</a> <a id="7226" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7229" href="Data.List.Membership.Setoid.Properties.html#7193" class="Bound">ys</a>
  <a id="7234" href="Data.List.Membership.Setoid.Properties.html#7177" class="Function">∈-++↔</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Data.List.Relation.Unary.Any.Properties.html#13223" class="Function">Any.++↔</a>

  <a id="7253" href="Data.List.Membership.Setoid.Properties.html#7253" class="Function">∈-++-comm</a> <a id="7263" class="Symbol">:</a> <a id="7265" class="Symbol">∀</a> <a id="7267" class="Symbol">{</a><a id="7268" href="Data.List.Membership.Setoid.Properties.html#7268" class="Bound">v</a><a id="7269" class="Symbol">}</a> <a id="7271" href="Data.List.Membership.Setoid.Properties.html#7271" class="Bound">xs</a> <a id="7274" href="Data.List.Membership.Setoid.Properties.html#7274" class="Bound">ys</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Data.List.Membership.Setoid.Properties.html#7268" class="Bound">v</a> <a id="7281" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7283" href="Data.List.Membership.Setoid.Properties.html#7271" class="Bound">xs</a> <a id="7286" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7289" href="Data.List.Membership.Setoid.Properties.html#7274" class="Bound">ys</a> <a id="7292" class="Symbol">→</a> <a id="7294" href="Data.List.Membership.Setoid.Properties.html#7268" class="Bound">v</a> <a id="7296" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7298" href="Data.List.Membership.Setoid.Properties.html#7274" class="Bound">ys</a> <a id="7301" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7304" href="Data.List.Membership.Setoid.Properties.html#7271" class="Bound">xs</a>
  <a id="7309" href="Data.List.Membership.Setoid.Properties.html#7253" class="Function">∈-++-comm</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">Any.++-comm</a>

  <a id="7336" href="Data.List.Membership.Setoid.Properties.html#7336" class="Function">∈-++-comm∘++-comm</a> <a id="7354" class="Symbol">:</a> <a id="7356" class="Symbol">∀</a> <a id="7358" class="Symbol">{</a><a id="7359" href="Data.List.Membership.Setoid.Properties.html#7359" class="Bound">v</a><a id="7360" class="Symbol">}</a> <a id="7362" href="Data.List.Membership.Setoid.Properties.html#7362" class="Bound">xs</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Data.List.Membership.Setoid.Properties.html#7366" class="Bound">ys</a><a id="7368" class="Symbol">}</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Data.List.Membership.Setoid.Properties.html#7371" class="Bound">p</a> <a id="7373" class="Symbol">:</a> <a id="7375" href="Data.List.Membership.Setoid.Properties.html#7359" class="Bound">v</a> <a id="7377" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7379" href="Data.List.Membership.Setoid.Properties.html#7362" class="Bound">xs</a> <a id="7382" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7385" href="Data.List.Membership.Setoid.Properties.html#7366" class="Bound">ys</a><a id="7387" class="Symbol">)</a> <a id="7389" class="Symbol">→</a>
                      <a id="7413" href="Data.List.Membership.Setoid.Properties.html#7253" class="Function">∈-++-comm</a> <a id="7423" href="Data.List.Membership.Setoid.Properties.html#7366" class="Bound">ys</a> <a id="7426" href="Data.List.Membership.Setoid.Properties.html#7362" class="Bound">xs</a> <a id="7429" class="Symbol">(</a><a id="7430" href="Data.List.Membership.Setoid.Properties.html#7253" class="Function">∈-++-comm</a> <a id="7440" href="Data.List.Membership.Setoid.Properties.html#7362" class="Bound">xs</a> <a id="7443" href="Data.List.Membership.Setoid.Properties.html#7366" class="Bound">ys</a> <a id="7446" href="Data.List.Membership.Setoid.Properties.html#7371" class="Bound">p</a><a id="7447" class="Symbol">)</a> <a id="7449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7451" href="Data.List.Membership.Setoid.Properties.html#7371" class="Bound">p</a>
  <a id="7455" href="Data.List.Membership.Setoid.Properties.html#7336" class="Function">∈-++-comm∘++-comm</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">Any.++-comm∘++-comm</a>

  <a id="7498" href="Data.List.Membership.Setoid.Properties.html#7498" class="Function">∈-++↔++</a> <a id="7506" class="Symbol">:</a> <a id="7508" class="Symbol">∀</a> <a id="7510" class="Symbol">{</a><a id="7511" href="Data.List.Membership.Setoid.Properties.html#7511" class="Bound">v</a><a id="7512" class="Symbol">}</a> <a id="7514" href="Data.List.Membership.Setoid.Properties.html#7514" class="Bound">xs</a> <a id="7517" href="Data.List.Membership.Setoid.Properties.html#7517" class="Bound">ys</a> <a id="7520" class="Symbol">→</a> <a id="7522" href="Data.List.Membership.Setoid.Properties.html#7511" class="Bound">v</a> <a id="7524" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7526" href="Data.List.Membership.Setoid.Properties.html#7514" class="Bound">xs</a> <a id="7529" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7532" href="Data.List.Membership.Setoid.Properties.html#7517" class="Bound">ys</a> <a id="7535" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="7537" href="Data.List.Membership.Setoid.Properties.html#7511" class="Bound">v</a> <a id="7539" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7541" href="Data.List.Membership.Setoid.Properties.html#7517" class="Bound">ys</a> <a id="7544" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7547" href="Data.List.Membership.Setoid.Properties.html#7514" class="Bound">xs</a>
  <a id="7552" href="Data.List.Membership.Setoid.Properties.html#7498" class="Function">∈-++↔++</a> <a id="7560" class="Symbol">=</a> <a id="7562" href="Data.List.Relation.Unary.Any.Properties.html#14246" class="Function">Any.++↔++</a>

  <a id="7575" href="Data.List.Membership.Setoid.Properties.html#7575" class="Function">∈-insert</a> <a id="7584" class="Symbol">:</a> <a id="7586" class="Symbol">∀</a> <a id="7588" href="Data.List.Membership.Setoid.Properties.html#7588" class="Bound">xs</a> <a id="7591" class="Symbol">{</a><a id="7592" href="Data.List.Membership.Setoid.Properties.html#7592" class="Bound">ys</a> <a id="7595" href="Data.List.Membership.Setoid.Properties.html#7595" class="Bound">v</a> <a id="7597" href="Data.List.Membership.Setoid.Properties.html#7597" class="Bound">w</a><a id="7598" class="Symbol">}</a> <a id="7600" class="Symbol">→</a> <a id="7602" href="Data.List.Membership.Setoid.Properties.html#7595" class="Bound">v</a> <a id="7604" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="7606" href="Data.List.Membership.Setoid.Properties.html#7597" class="Bound">w</a> <a id="7608" class="Symbol">→</a> <a id="7610" href="Data.List.Membership.Setoid.Properties.html#7595" class="Bound">v</a> <a id="7612" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7614" href="Data.List.Membership.Setoid.Properties.html#7588" class="Bound">xs</a> <a id="7617" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7620" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="7622" href="Data.List.Membership.Setoid.Properties.html#7597" class="Bound">w</a> <a id="7624" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="7626" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7629" href="Data.List.Membership.Setoid.Properties.html#7592" class="Bound">ys</a>
  <a id="7634" href="Data.List.Membership.Setoid.Properties.html#7575" class="Function">∈-insert</a> <a id="7643" href="Data.List.Membership.Setoid.Properties.html#7643" class="Bound">xs</a> <a id="7646" class="Symbol">=</a> <a id="7648" href="Data.List.Relation.Unary.Any.Properties.html#14423" class="Function">Any.++-insert</a> <a id="7662" href="Data.List.Membership.Setoid.Properties.html#7643" class="Bound">xs</a>

  <a id="7668" href="Data.List.Membership.Setoid.Properties.html#7668" class="Function">∈-∃++</a> <a id="7674" class="Symbol">:</a> <a id="7676" class="Symbol">∀</a> <a id="7678" class="Symbol">{</a><a id="7679" href="Data.List.Membership.Setoid.Properties.html#7679" class="Bound">v</a> <a id="7681" href="Data.List.Membership.Setoid.Properties.html#7681" class="Bound">xs</a><a id="7683" class="Symbol">}</a> <a id="7685" class="Symbol">→</a> <a id="7687" href="Data.List.Membership.Setoid.Properties.html#7679" class="Bound">v</a> <a id="7689" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="7691" href="Data.List.Membership.Setoid.Properties.html#7681" class="Bound">xs</a> <a id="7694" class="Symbol">→</a> <a id="7696" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="7699" class="Symbol">λ</a> <a id="7701" href="Data.List.Membership.Setoid.Properties.html#7701" class="Bound">ys</a> <a id="7704" href="Data.List.Membership.Setoid.Properties.html#7704" class="Bound">zs</a> <a id="7707" class="Symbol">→</a> <a id="7709" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7711" class="Symbol">λ</a> <a id="7713" href="Data.List.Membership.Setoid.Properties.html#7713" class="Bound">w</a> <a id="7715" class="Symbol">→</a>
          <a id="7727" href="Data.List.Membership.Setoid.Properties.html#7679" class="Bound">v</a> <a id="7729" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="7731" href="Data.List.Membership.Setoid.Properties.html#7713" class="Bound">w</a> <a id="7733" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7735" href="Data.List.Membership.Setoid.Properties.html#7681" class="Bound">xs</a> <a id="7738" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="7740" href="Data.List.Membership.Setoid.Properties.html#7701" class="Bound">ys</a> <a id="7743" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7746" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="7748" href="Data.List.Membership.Setoid.Properties.html#7713" class="Bound">w</a> <a id="7750" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="7752" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7755" href="Data.List.Membership.Setoid.Properties.html#7704" class="Bound">zs</a>
  <a id="7760" href="Data.List.Membership.Setoid.Properties.html#7668" class="Function">∈-∃++</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="7772" href="Data.List.Membership.Setoid.Properties.html#7772" class="Bound">px</a><a id="7774" class="Symbol">)</a>                  <a id="7793" class="Symbol">=</a> <a id="7795" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7800" class="Symbol">_</a> <a id="7802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7804" class="Symbol">_</a> <a id="7806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7808" href="Data.List.Membership.Setoid.Properties.html#7772" class="Bound">px</a> <a id="7811" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7813" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a>
  <a id="7822" href="Data.List.Membership.Setoid.Properties.html#7668" class="Function">∈-∃++</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="7835" class="Symbol">{</a><a id="7836" href="Data.List.Membership.Setoid.Properties.html#7836" class="Bound">d</a><a id="7837" class="Symbol">}</a> <a id="7839" href="Data.List.Membership.Setoid.Properties.html#7839" class="Bound">v∈xs</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Keyword">with</a> <a id="7850" href="Data.List.Membership.Setoid.Properties.html#7668" class="Function">∈-∃++</a> <a id="7856" href="Data.List.Membership.Setoid.Properties.html#7839" class="Bound">v∈xs</a>
  <a id="7863" class="Symbol">...</a> <a id="7867" class="Symbol">|</a> <a id="7869" href="Data.List.Membership.Setoid.Properties.html#7869" class="Bound">hs</a> <a id="7872" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7874" class="Symbol">_</a> <a id="7876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7878" class="Symbol">_</a> <a id="7880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7882" href="Data.List.Membership.Setoid.Properties.html#7882" class="Bound">v≈v′</a> <a id="7887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7889" href="Data.List.Membership.Setoid.Properties.html#7889" class="Bound">eq</a> <a id="7892" class="Symbol">=</a> <a id="7894" class="Bound">d</a> <a id="7896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7898" href="Data.List.Membership.Setoid.Properties.html#7869" class="Bound">hs</a> <a id="7901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7903" class="Symbol">_</a> <a id="7905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7907" class="Symbol">_</a> <a id="7909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7911" href="Data.List.Membership.Setoid.Properties.html#7882" class="Bound">v≈v′</a> <a id="7916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7918" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7923" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7925" href="Data.List.Membership.Setoid.Properties.html#7889" class="Bound">eq</a>

<a id="7929" class="Comment">------------------------------------------------------------------------</a>
<a id="8002" class="Comment">-- concat</a>

<a id="8013" class="Keyword">module</a> <a id="8020" href="Data.List.Membership.Setoid.Properties.html#8020" class="Module">_</a> <a id="8022" class="Symbol">(</a><a id="8023" href="Data.List.Membership.Setoid.Properties.html#8023" class="Bound">S</a> <a id="8025" class="Symbol">:</a> <a id="8027" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="8034" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="8036" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="8037" class="Symbol">)</a> <a id="8039" class="Keyword">where</a>

  <a id="8048" class="Keyword">open</a> <a id="8053" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="8060" href="Data.List.Membership.Setoid.Properties.html#8023" class="Bound">S</a> <a id="8062" class="Keyword">using</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="8072" class="Symbol">)</a>
  <a id="8076" class="Keyword">open</a> <a id="8081" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8092" href="Data.List.Membership.Setoid.Properties.html#8023" class="Bound">S</a> <a id="8094" class="Keyword">using</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="8104" class="Symbol">)</a>
  <a id="8108" class="Keyword">open</a> <a id="8113" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="8122" href="Data.List.Membership.Setoid.Properties.html#8023" class="Bound">S</a> <a id="8124" class="Keyword">using</a> <a id="8130" class="Symbol">(</a><a id="8131" href="Data.List.Relation.Binary.Equality.Setoid.html#1905" class="Function">≋-setoid</a><a id="8139" class="Symbol">)</a>
  <a id="8143" class="Keyword">open</a> <a id="8148" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8159" href="Data.List.Relation.Binary.Equality.Setoid.html#1905" class="Function">≋-setoid</a> <a id="8168" class="Keyword">using</a> <a id="8174" class="Symbol">(</a><a id="8175" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a><a id="8179" class="Symbol">)</a> <a id="8181" class="Keyword">renaming</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="8195" class="Symbol">to</a> <a id="8198" class="Function Operator">_∈ₗ_</a><a id="8202" class="Symbol">)</a>

  <a id="8207" href="Data.List.Membership.Setoid.Properties.html#8207" class="Function">∈-concat⁺</a> <a id="8217" class="Symbol">:</a> <a id="8219" class="Symbol">∀</a> <a id="8221" class="Symbol">{</a><a id="8222" href="Data.List.Membership.Setoid.Properties.html#8222" class="Bound">v</a> <a id="8224" href="Data.List.Membership.Setoid.Properties.html#8224" class="Bound">xss</a><a id="8227" class="Symbol">}</a> <a id="8229" class="Symbol">→</a> <a id="8231" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Data.List.Membership.Setoid.Properties.html#8222" class="Bound">v</a> <a id="8238" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="8240" class="Symbol">)</a> <a id="8242" href="Data.List.Membership.Setoid.Properties.html#8224" class="Bound">xss</a> <a id="8246" class="Symbol">→</a> <a id="8248" href="Data.List.Membership.Setoid.Properties.html#8222" class="Bound">v</a> <a id="8250" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8252" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="8259" href="Data.List.Membership.Setoid.Properties.html#8224" class="Bound">xss</a>
  <a id="8265" href="Data.List.Membership.Setoid.Properties.html#8207" class="Function">∈-concat⁺</a> <a id="8275" class="Symbol">=</a> <a id="8277" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">Any.concat⁺</a>

  <a id="8292" href="Data.List.Membership.Setoid.Properties.html#8292" class="Function">∈-concat⁻</a> <a id="8302" class="Symbol">:</a> <a id="8304" class="Symbol">∀</a> <a id="8306" class="Symbol">{</a><a id="8307" href="Data.List.Membership.Setoid.Properties.html#8307" class="Bound">v</a><a id="8308" class="Symbol">}</a> <a id="8310" href="Data.List.Membership.Setoid.Properties.html#8310" class="Bound">xss</a> <a id="8314" class="Symbol">→</a> <a id="8316" href="Data.List.Membership.Setoid.Properties.html#8307" class="Bound">v</a> <a id="8318" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8320" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="8327" href="Data.List.Membership.Setoid.Properties.html#8310" class="Bound">xss</a> <a id="8331" class="Symbol">→</a> <a id="8333" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8337" class="Symbol">(</a><a id="8338" href="Data.List.Membership.Setoid.Properties.html#8307" class="Bound">v</a> <a id="8340" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈_</a><a id="8342" class="Symbol">)</a> <a id="8344" href="Data.List.Membership.Setoid.Properties.html#8310" class="Bound">xss</a>
  <a id="8350" href="Data.List.Membership.Setoid.Properties.html#8292" class="Function">∈-concat⁻</a> <a id="8360" class="Symbol">=</a> <a id="8362" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">Any.concat⁻</a>

  <a id="8377" href="Data.List.Membership.Setoid.Properties.html#8377" class="Function">∈-concat⁺′</a> <a id="8388" class="Symbol">:</a> <a id="8390" class="Symbol">∀</a> <a id="8392" class="Symbol">{</a><a id="8393" href="Data.List.Membership.Setoid.Properties.html#8393" class="Bound">v</a> <a id="8395" href="Data.List.Membership.Setoid.Properties.html#8395" class="Bound">vs</a> <a id="8398" href="Data.List.Membership.Setoid.Properties.html#8398" class="Bound">xss</a><a id="8401" class="Symbol">}</a> <a id="8403" class="Symbol">→</a> <a id="8405" href="Data.List.Membership.Setoid.Properties.html#8393" class="Bound">v</a> <a id="8407" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8409" href="Data.List.Membership.Setoid.Properties.html#8395" class="Bound">vs</a> <a id="8412" class="Symbol">→</a> <a id="8414" href="Data.List.Membership.Setoid.Properties.html#8395" class="Bound">vs</a> <a id="8417" href="Data.List.Membership.Setoid.Properties.html#8198" class="Function Operator">∈ₗ</a> <a id="8420" href="Data.List.Membership.Setoid.Properties.html#8398" class="Bound">xss</a> <a id="8424" class="Symbol">→</a> <a id="8426" href="Data.List.Membership.Setoid.Properties.html#8393" class="Bound">v</a> <a id="8428" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8430" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="8437" href="Data.List.Membership.Setoid.Properties.html#8398" class="Bound">xss</a>
  <a id="8443" href="Data.List.Membership.Setoid.Properties.html#8377" class="Function">∈-concat⁺′</a> <a id="8454" href="Data.List.Membership.Setoid.Properties.html#8454" class="Bound">v∈vs</a> <a id="8459" class="Symbol">=</a> <a id="8461" href="Data.List.Membership.Setoid.Properties.html#8207" class="Function">∈-concat⁺</a> <a id="8471" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8473" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="8481" class="Symbol">(</a><a id="8482" href="Function.Base.html#1638" class="Function">flip</a> <a id="8487" class="Symbol">(</a><a id="8488" href="Data.List.Membership.Setoid.Properties.html#2434" class="Function">∈-resp-≋</a> <a id="8497" href="Data.List.Membership.Setoid.Properties.html#8023" class="Bound">S</a><a id="8498" class="Symbol">)</a> <a id="8500" href="Data.List.Membership.Setoid.Properties.html#8454" class="Bound">v∈vs</a><a id="8504" class="Symbol">)</a>

  <a id="8509" href="Data.List.Membership.Setoid.Properties.html#8509" class="Function">∈-concat⁻′</a> <a id="8520" class="Symbol">:</a> <a id="8522" class="Symbol">∀</a> <a id="8524" class="Symbol">{</a><a id="8525" href="Data.List.Membership.Setoid.Properties.html#8525" class="Bound">v</a><a id="8526" class="Symbol">}</a> <a id="8528" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">xss</a> <a id="8532" class="Symbol">→</a> <a id="8534" href="Data.List.Membership.Setoid.Properties.html#8525" class="Bound">v</a> <a id="8536" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8538" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="8545" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">xss</a> <a id="8549" class="Symbol">→</a> <a id="8551" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8553" class="Symbol">λ</a> <a id="8555" href="Data.List.Membership.Setoid.Properties.html#8555" class="Bound">xs</a> <a id="8558" class="Symbol">→</a> <a id="8560" href="Data.List.Membership.Setoid.Properties.html#8525" class="Bound">v</a> <a id="8562" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="8564" href="Data.List.Membership.Setoid.Properties.html#8555" class="Bound">xs</a> <a id="8567" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8569" href="Data.List.Membership.Setoid.Properties.html#8555" class="Bound">xs</a> <a id="8572" href="Data.List.Membership.Setoid.Properties.html#8198" class="Function Operator">∈ₗ</a> <a id="8575" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">xss</a>
  <a id="8581" href="Data.List.Membership.Setoid.Properties.html#8509" class="Function">∈-concat⁻′</a> <a id="8592" href="Data.List.Membership.Setoid.Properties.html#8592" class="Bound">xss</a> <a id="8596" href="Data.List.Membership.Setoid.Properties.html#8596" class="Bound">v∈c[xss]</a> <a id="8605" class="Keyword">with</a> <a id="8610" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8615" class="Symbol">(</a><a id="8616" href="Data.List.Membership.Setoid.Properties.html#8292" class="Function">∈-concat⁻</a> <a id="8626" href="Data.List.Membership.Setoid.Properties.html#8592" class="Bound">xss</a> <a id="8630" href="Data.List.Membership.Setoid.Properties.html#8596" class="Bound">v∈c[xss]</a><a id="8638" class="Symbol">)</a>
  <a id="8642" class="Symbol">...</a> <a id="8646" class="Symbol">|</a> <a id="8648" href="Data.List.Membership.Setoid.Properties.html#8648" class="Bound">xs</a> <a id="8651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8653" href="Data.List.Membership.Setoid.Properties.html#8653" class="Bound">t</a> <a id="8655" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8657" href="Data.List.Membership.Setoid.Properties.html#8657" class="Bound">s</a> <a id="8659" class="Symbol">=</a> <a id="8661" href="Data.List.Membership.Setoid.Properties.html#8648" class="Bound">xs</a> <a id="8664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8666" href="Data.List.Membership.Setoid.Properties.html#8657" class="Bound">s</a> <a id="8668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8670" href="Data.List.Membership.Setoid.Properties.html#8653" class="Bound">t</a>

<a id="8673" class="Comment">------------------------------------------------------------------------</a>
<a id="8746" class="Comment">-- cartesianProductWith</a>

<a id="8771" class="Keyword">module</a> <a id="8778" href="Data.List.Membership.Setoid.Properties.html#8778" class="Module">_</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Data.List.Membership.Setoid.Properties.html#8781" class="Bound">S₁</a> <a id="8784" class="Symbol">:</a> <a id="8786" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="8793" href="Data.List.Membership.Setoid.Properties.html#1974" class="Generalizable">c₁</a> <a id="8796" href="Data.List.Membership.Setoid.Properties.html#1987" class="Generalizable">ℓ₁</a><a id="8798" class="Symbol">)</a> <a id="8800" class="Symbol">(</a><a id="8801" href="Data.List.Membership.Setoid.Properties.html#8801" class="Bound">S₂</a> <a id="8804" class="Symbol">:</a> <a id="8806" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="8813" href="Data.List.Membership.Setoid.Properties.html#1977" class="Generalizable">c₂</a> <a id="8816" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a><a id="8818" class="Symbol">)</a> <a id="8820" class="Symbol">(</a><a id="8821" href="Data.List.Membership.Setoid.Properties.html#8821" class="Bound">S₃</a> <a id="8824" class="Symbol">:</a> <a id="8826" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="8833" href="Data.List.Membership.Setoid.Properties.html#1980" class="Generalizable">c₃</a> <a id="8836" href="Data.List.Membership.Setoid.Properties.html#1993" class="Generalizable">ℓ₃</a><a id="8838" class="Symbol">)</a> <a id="8840" class="Keyword">where</a>

  <a id="8849" class="Keyword">open</a> <a id="8854" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="8861" href="Data.List.Membership.Setoid.Properties.html#8781" class="Bound">S₁</a> <a id="8864" class="Keyword">renaming</a> <a id="8873" class="Symbol">(</a><a id="8874" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="8878" class="Symbol">to</a> <a id="8881" class="Field Operator">_≈₁_</a><a id="8885" class="Symbol">;</a> <a id="8887" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="8892" class="Symbol">to</a> <a id="8895" class="Function">refl₁</a><a id="8900" class="Symbol">)</a>
  <a id="8904" class="Keyword">open</a> <a id="8909" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="8916" href="Data.List.Membership.Setoid.Properties.html#8801" class="Bound">S₂</a> <a id="8919" class="Keyword">renaming</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="8933" class="Symbol">to</a> <a id="8936" class="Field Operator">_≈₂_</a><a id="8940" class="Symbol">)</a>
  <a id="8944" class="Keyword">open</a> <a id="8949" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="8956" href="Data.List.Membership.Setoid.Properties.html#8821" class="Bound">S₃</a> <a id="8959" class="Keyword">renaming</a> <a id="8968" class="Symbol">(</a><a id="8969" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="8973" class="Symbol">to</a> <a id="8976" class="Field Operator">_≈₃_</a><a id="8980" class="Symbol">)</a>
  <a id="8984" class="Keyword">open</a> <a id="8989" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9000" href="Data.List.Membership.Setoid.Properties.html#8781" class="Bound">S₁</a> <a id="9003" class="Keyword">renaming</a> <a id="9012" class="Symbol">(</a><a id="9013" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="9017" class="Symbol">to</a> <a id="9020" class="Function Operator">_∈₁_</a><a id="9024" class="Symbol">)</a>
  <a id="9028" class="Keyword">open</a> <a id="9033" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9044" href="Data.List.Membership.Setoid.Properties.html#8801" class="Bound">S₂</a> <a id="9047" class="Keyword">renaming</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="9061" class="Symbol">to</a> <a id="9064" class="Function Operator">_∈₂_</a><a id="9068" class="Symbol">)</a>
  <a id="9072" class="Keyword">open</a> <a id="9077" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9088" href="Data.List.Membership.Setoid.Properties.html#8821" class="Bound">S₃</a> <a id="9091" class="Keyword">renaming</a> <a id="9100" class="Symbol">(</a><a id="9101" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="9105" class="Symbol">to</a> <a id="9108" class="Function Operator">_∈₃_</a><a id="9112" class="Symbol">)</a>

  <a id="9117" href="Data.List.Membership.Setoid.Properties.html#9117" class="Function">∈-cartesianProductWith⁺</a> <a id="9141" class="Symbol">:</a> <a id="9143" class="Symbol">∀</a> <a id="9145" class="Symbol">{</a><a id="9146" href="Data.List.Membership.Setoid.Properties.html#9146" class="Bound">f</a><a id="9147" class="Symbol">}</a> <a id="9149" class="Symbol">→</a> <a id="9151" href="Data.List.Membership.Setoid.Properties.html#9146" class="Bound">f</a> <a id="9153" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="9164" href="Data.List.Membership.Setoid.Properties.html#8881" class="Function Operator">_≈₁_</a> <a id="9169" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="9171" href="Data.List.Membership.Setoid.Properties.html#8936" class="Function Operator">_≈₂_</a> <a id="9176" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="9178" href="Data.List.Membership.Setoid.Properties.html#8976" class="Field Operator">_≈₃_</a> <a id="9183" class="Symbol">→</a>
                            <a id="9213" class="Symbol">∀</a> <a id="9215" class="Symbol">{</a><a id="9216" href="Data.List.Membership.Setoid.Properties.html#9216" class="Bound">xs</a> <a id="9219" href="Data.List.Membership.Setoid.Properties.html#9219" class="Bound">ys</a> <a id="9222" href="Data.List.Membership.Setoid.Properties.html#9222" class="Bound">a</a> <a id="9224" href="Data.List.Membership.Setoid.Properties.html#9224" class="Bound">b</a><a id="9225" class="Symbol">}</a> <a id="9227" class="Symbol">→</a> <a id="9229" href="Data.List.Membership.Setoid.Properties.html#9222" class="Bound">a</a> <a id="9231" href="Data.List.Membership.Setoid.Properties.html#9020" class="Function Operator">∈₁</a> <a id="9234" href="Data.List.Membership.Setoid.Properties.html#9216" class="Bound">xs</a> <a id="9237" class="Symbol">→</a> <a id="9239" href="Data.List.Membership.Setoid.Properties.html#9224" class="Bound">b</a> <a id="9241" href="Data.List.Membership.Setoid.Properties.html#9064" class="Function Operator">∈₂</a> <a id="9244" href="Data.List.Membership.Setoid.Properties.html#9219" class="Bound">ys</a> <a id="9247" class="Symbol">→</a>
                            <a id="9277" href="Data.List.Membership.Setoid.Properties.html#9146" class="Bound">f</a> <a id="9279" href="Data.List.Membership.Setoid.Properties.html#9222" class="Bound">a</a> <a id="9281" href="Data.List.Membership.Setoid.Properties.html#9224" class="Bound">b</a> <a id="9283" href="Data.List.Membership.Setoid.Properties.html#9108" class="Function Operator">∈₃</a> <a id="9286" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="9307" href="Data.List.Membership.Setoid.Properties.html#9146" class="Bound">f</a> <a id="9309" href="Data.List.Membership.Setoid.Properties.html#9216" class="Bound">xs</a> <a id="9312" href="Data.List.Membership.Setoid.Properties.html#9219" class="Bound">ys</a>
  <a id="9317" href="Data.List.Membership.Setoid.Properties.html#9117" class="Function">∈-cartesianProductWith⁺</a> <a id="9341" href="Data.List.Membership.Setoid.Properties.html#9341" class="Bound">pres</a> <a id="9346" class="Symbol">=</a> <a id="9348" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">Any.cartesianProductWith⁺</a> <a id="9374" class="Symbol">_</a> <a id="9376" href="Data.List.Membership.Setoid.Properties.html#9341" class="Bound">pres</a>

  <a id="9384" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">∈-cartesianProductWith⁻</a> <a id="9408" class="Symbol">:</a> <a id="9410" class="Symbol">∀</a> <a id="9412" href="Data.List.Membership.Setoid.Properties.html#9412" class="Bound">f</a> <a id="9414" href="Data.List.Membership.Setoid.Properties.html#9414" class="Bound">xs</a> <a id="9417" href="Data.List.Membership.Setoid.Properties.html#9417" class="Bound">ys</a> <a id="9420" class="Symbol">{</a><a id="9421" href="Data.List.Membership.Setoid.Properties.html#9421" class="Bound">v</a><a id="9422" class="Symbol">}</a> <a id="9424" class="Symbol">→</a> <a id="9426" href="Data.List.Membership.Setoid.Properties.html#9421" class="Bound">v</a> <a id="9428" href="Data.List.Membership.Setoid.Properties.html#9108" class="Function Operator">∈₃</a> <a id="9431" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="9452" href="Data.List.Membership.Setoid.Properties.html#9412" class="Bound">f</a> <a id="9454" href="Data.List.Membership.Setoid.Properties.html#9414" class="Bound">xs</a> <a id="9457" href="Data.List.Membership.Setoid.Properties.html#9417" class="Bound">ys</a> <a id="9460" class="Symbol">→</a>
                            <a id="9490" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9493" class="Symbol">λ</a> <a id="9495" href="Data.List.Membership.Setoid.Properties.html#9495" class="Bound">a</a> <a id="9497" href="Data.List.Membership.Setoid.Properties.html#9497" class="Bound">b</a> <a id="9499" class="Symbol">→</a> <a id="9501" href="Data.List.Membership.Setoid.Properties.html#9495" class="Bound">a</a> <a id="9503" href="Data.List.Membership.Setoid.Properties.html#9020" class="Function Operator">∈₁</a> <a id="9506" href="Data.List.Membership.Setoid.Properties.html#9414" class="Bound">xs</a> <a id="9509" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9511" href="Data.List.Membership.Setoid.Properties.html#9497" class="Bound">b</a> <a id="9513" href="Data.List.Membership.Setoid.Properties.html#9064" class="Function Operator">∈₂</a> <a id="9516" href="Data.List.Membership.Setoid.Properties.html#9417" class="Bound">ys</a> <a id="9519" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9521" href="Data.List.Membership.Setoid.Properties.html#9421" class="Bound">v</a> <a id="9523" href="Data.List.Membership.Setoid.Properties.html#8976" class="Field Operator">≈₃</a> <a id="9526" href="Data.List.Membership.Setoid.Properties.html#9412" class="Bound">f</a> <a id="9528" href="Data.List.Membership.Setoid.Properties.html#9495" class="Bound">a</a> <a id="9530" href="Data.List.Membership.Setoid.Properties.html#9497" class="Bound">b</a>
  <a id="9534" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">∈-cartesianProductWith⁻</a> <a id="9558" href="Data.List.Membership.Setoid.Properties.html#9558" class="Bound">f</a> <a id="9560" class="Symbol">(</a><a id="9561" href="Data.List.Membership.Setoid.Properties.html#9561" class="Bound">x</a> <a id="9563" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9565" href="Data.List.Membership.Setoid.Properties.html#9565" class="Bound">xs</a><a id="9567" class="Symbol">)</a> <a id="9569" href="Data.List.Membership.Setoid.Properties.html#9569" class="Bound">ys</a> <a id="9572" href="Data.List.Membership.Setoid.Properties.html#9572" class="Bound">v∈c</a> <a id="9576" class="Keyword">with</a> <a id="9581" href="Data.List.Membership.Setoid.Properties.html#6832" class="Function">∈-++⁻</a> <a id="9587" href="Data.List.Membership.Setoid.Properties.html#8821" class="Bound">S₃</a> <a id="9590" class="Symbol">(</a><a id="9591" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9595" class="Symbol">(</a><a id="9596" href="Data.List.Membership.Setoid.Properties.html#9558" class="Bound">f</a> <a id="9598" href="Data.List.Membership.Setoid.Properties.html#9561" class="Bound">x</a><a id="9599" class="Symbol">)</a> <a id="9601" href="Data.List.Membership.Setoid.Properties.html#9569" class="Bound">ys</a><a id="9603" class="Symbol">)</a> <a id="9605" href="Data.List.Membership.Setoid.Properties.html#9572" class="Bound">v∈c</a>
  <a id="9611" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">∈-cartesianProductWith⁻</a> <a id="9635" href="Data.List.Membership.Setoid.Properties.html#9635" class="Bound">f</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Data.List.Membership.Setoid.Properties.html#9638" class="Bound">x</a> <a id="9640" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9642" href="Data.List.Membership.Setoid.Properties.html#9642" class="Bound">xs</a><a id="9644" class="Symbol">)</a> <a id="9646" href="Data.List.Membership.Setoid.Properties.html#9646" class="Bound">ys</a> <a id="9649" href="Data.List.Membership.Setoid.Properties.html#9649" class="Bound">v∈c</a> <a id="9653" class="Symbol">|</a> <a id="9655" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9660" href="Data.List.Membership.Setoid.Properties.html#9660" class="Bound">v∈map</a> <a id="9666" class="Keyword">with</a> <a id="9671" href="Data.List.Membership.Setoid.Properties.html#6128" class="Function">∈-map⁻</a> <a id="9678" href="Data.List.Membership.Setoid.Properties.html#8801" class="Bound">S₂</a> <a id="9681" href="Data.List.Membership.Setoid.Properties.html#8821" class="Bound">S₃</a> <a id="9684" href="Data.List.Membership.Setoid.Properties.html#9660" class="Bound">v∈map</a>
  <a id="9692" class="Symbol">...</a> <a id="9696" class="Symbol">|</a> <a id="9698" class="Symbol">(</a><a id="9699" href="Data.List.Membership.Setoid.Properties.html#9699" class="Bound">b</a> <a id="9701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9703" href="Data.List.Membership.Setoid.Properties.html#9703" class="Bound">b∈ys</a> <a id="9708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9710" href="Data.List.Membership.Setoid.Properties.html#9710" class="Bound">v≈fxb</a><a id="9715" class="Symbol">)</a> <a id="9717" class="Symbol">=</a> <a id="9719" class="Bound">x</a> <a id="9721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9723" href="Data.List.Membership.Setoid.Properties.html#9699" class="Bound">b</a> <a id="9725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9727" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="9732" href="Data.List.Membership.Setoid.Properties.html#8895" class="Function">refl₁</a> <a id="9738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9740" href="Data.List.Membership.Setoid.Properties.html#9703" class="Bound">b∈ys</a> <a id="9745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9747" href="Data.List.Membership.Setoid.Properties.html#9710" class="Bound">v≈fxb</a>
  <a id="9755" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">∈-cartesianProductWith⁻</a> <a id="9779" href="Data.List.Membership.Setoid.Properties.html#9779" class="Bound">f</a> <a id="9781" class="Symbol">(</a><a id="9782" href="Data.List.Membership.Setoid.Properties.html#9782" class="Bound">x</a> <a id="9784" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9786" href="Data.List.Membership.Setoid.Properties.html#9786" class="Bound">xs</a><a id="9788" class="Symbol">)</a> <a id="9790" href="Data.List.Membership.Setoid.Properties.html#9790" class="Bound">ys</a> <a id="9793" href="Data.List.Membership.Setoid.Properties.html#9793" class="Bound">v∈c</a> <a id="9797" class="Symbol">|</a> <a id="9799" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9804" href="Data.List.Membership.Setoid.Properties.html#9804" class="Bound">v∈com</a> <a id="9810" class="Keyword">with</a> <a id="9815" href="Data.List.Membership.Setoid.Properties.html#9384" class="Function">∈-cartesianProductWith⁻</a> <a id="9839" href="Data.List.Membership.Setoid.Properties.html#9779" class="Bound">f</a> <a id="9841" href="Data.List.Membership.Setoid.Properties.html#9786" class="Bound">xs</a> <a id="9844" href="Data.List.Membership.Setoid.Properties.html#9790" class="Bound">ys</a> <a id="9847" href="Data.List.Membership.Setoid.Properties.html#9804" class="Bound">v∈com</a>
  <a id="9855" class="Symbol">...</a> <a id="9859" class="Symbol">|</a> <a id="9861" class="Symbol">(</a><a id="9862" href="Data.List.Membership.Setoid.Properties.html#9862" class="Bound">a</a> <a id="9864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9866" href="Data.List.Membership.Setoid.Properties.html#9866" class="Bound">b</a> <a id="9868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9870" href="Data.List.Membership.Setoid.Properties.html#9870" class="Bound">a∈xs</a> <a id="9875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9877" href="Data.List.Membership.Setoid.Properties.html#9877" class="Bound">b∈ys</a> <a id="9882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9884" href="Data.List.Membership.Setoid.Properties.html#9884" class="Bound">v≈fab</a><a id="9889" class="Symbol">)</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="Data.List.Membership.Setoid.Properties.html#9862" class="Bound">a</a> <a id="9895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9897" href="Data.List.Membership.Setoid.Properties.html#9866" class="Bound">b</a> <a id="9899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9901" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="9907" href="Data.List.Membership.Setoid.Properties.html#9870" class="Bound">a∈xs</a> <a id="9912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9914" href="Data.List.Membership.Setoid.Properties.html#9877" class="Bound">b∈ys</a> <a id="9919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9921" href="Data.List.Membership.Setoid.Properties.html#9884" class="Bound">v≈fab</a>

<a id="9928" class="Comment">------------------------------------------------------------------------</a>
<a id="10001" class="Comment">-- cartesianProduct</a>

<a id="10022" class="Keyword">module</a> <a id="10029" href="Data.List.Membership.Setoid.Properties.html#10029" class="Module">_</a> <a id="10031" class="Symbol">(</a><a id="10032" href="Data.List.Membership.Setoid.Properties.html#10032" class="Bound">S₁</a> <a id="10035" class="Symbol">:</a> <a id="10037" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="10044" href="Data.List.Membership.Setoid.Properties.html#1974" class="Generalizable">c₁</a> <a id="10047" href="Data.List.Membership.Setoid.Properties.html#1987" class="Generalizable">ℓ₁</a><a id="10049" class="Symbol">)</a> <a id="10051" class="Symbol">(</a><a id="10052" href="Data.List.Membership.Setoid.Properties.html#10052" class="Bound">S₂</a> <a id="10055" class="Symbol">:</a> <a id="10057" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="10064" href="Data.List.Membership.Setoid.Properties.html#1977" class="Generalizable">c₂</a> <a id="10067" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a><a id="10069" class="Symbol">)</a> <a id="10071" class="Keyword">where</a>

  <a id="10080" class="Keyword">open</a> <a id="10085" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="10092" href="Data.List.Membership.Setoid.Properties.html#10032" class="Bound">S₁</a> <a id="10095" class="Keyword">renaming</a> <a id="10104" class="Symbol">(</a><a id="10105" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="10113" class="Symbol">to</a> <a id="10116" class="Field">A</a><a id="10117" class="Symbol">)</a>
  <a id="10121" class="Keyword">open</a> <a id="10126" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="10133" href="Data.List.Membership.Setoid.Properties.html#10052" class="Bound">S₂</a> <a id="10136" class="Keyword">renaming</a> <a id="10145" class="Symbol">(</a><a id="10146" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="10154" class="Symbol">to</a> <a id="10157" class="Field">B</a><a id="10158" class="Symbol">)</a>
  <a id="10162" class="Keyword">open</a> <a id="10167" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10178" href="Data.List.Membership.Setoid.Properties.html#10032" class="Bound">S₁</a> <a id="10181" class="Keyword">renaming</a> <a id="10190" class="Symbol">(</a><a id="10191" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="10195" class="Symbol">to</a> <a id="10198" class="Function Operator">_∈₁_</a><a id="10202" class="Symbol">)</a>
  <a id="10206" class="Keyword">open</a> <a id="10211" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10222" href="Data.List.Membership.Setoid.Properties.html#10052" class="Bound">S₂</a> <a id="10225" class="Keyword">renaming</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="10239" class="Symbol">to</a> <a id="10242" class="Function Operator">_∈₂_</a><a id="10246" class="Symbol">)</a>
  <a id="10250" class="Keyword">open</a> <a id="10255" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10266" class="Symbol">(</a><a id="10267" href="Data.List.Membership.Setoid.Properties.html#10032" class="Bound">S₁</a> <a id="10270" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="10273" href="Data.List.Membership.Setoid.Properties.html#10052" class="Bound">S₂</a><a id="10275" class="Symbol">)</a> <a id="10277" class="Keyword">renaming</a> <a id="10286" class="Symbol">(</a><a id="10287" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="10291" class="Symbol">to</a> <a id="10294" class="Function Operator">_∈₁₂_</a><a id="10299" class="Symbol">)</a>

  <a id="10304" href="Data.List.Membership.Setoid.Properties.html#10304" class="Function">∈-cartesianProduct⁺</a> <a id="10324" class="Symbol">:</a> <a id="10326" class="Symbol">∀</a> <a id="10328" class="Symbol">{</a><a id="10329" href="Data.List.Membership.Setoid.Properties.html#10329" class="Bound">x</a> <a id="10331" href="Data.List.Membership.Setoid.Properties.html#10331" class="Bound">y</a> <a id="10333" href="Data.List.Membership.Setoid.Properties.html#10333" class="Bound">xs</a> <a id="10336" href="Data.List.Membership.Setoid.Properties.html#10336" class="Bound">ys</a><a id="10338" class="Symbol">}</a> <a id="10340" class="Symbol">→</a> <a id="10342" href="Data.List.Membership.Setoid.Properties.html#10329" class="Bound">x</a> <a id="10344" href="Data.List.Membership.Setoid.Properties.html#10198" class="Function Operator">∈₁</a> <a id="10347" href="Data.List.Membership.Setoid.Properties.html#10333" class="Bound">xs</a> <a id="10350" class="Symbol">→</a> <a id="10352" href="Data.List.Membership.Setoid.Properties.html#10331" class="Bound">y</a> <a id="10354" href="Data.List.Membership.Setoid.Properties.html#10242" class="Function Operator">∈₂</a> <a id="10357" href="Data.List.Membership.Setoid.Properties.html#10336" class="Bound">ys</a> <a id="10360" class="Symbol">→</a>
                        <a id="10386" class="Symbol">(</a><a id="10387" href="Data.List.Membership.Setoid.Properties.html#10329" class="Bound">x</a> <a id="10389" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10391" href="Data.List.Membership.Setoid.Properties.html#10331" class="Bound">y</a><a id="10392" class="Symbol">)</a> <a id="10394" href="Data.List.Membership.Setoid.Properties.html#10294" class="Function Operator">∈₁₂</a> <a id="10398" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="10415" href="Data.List.Membership.Setoid.Properties.html#10333" class="Bound">xs</a> <a id="10418" href="Data.List.Membership.Setoid.Properties.html#10336" class="Bound">ys</a>
  <a id="10423" href="Data.List.Membership.Setoid.Properties.html#10304" class="Function">∈-cartesianProduct⁺</a> <a id="10443" class="Symbol">=</a> <a id="10445" href="Data.List.Relation.Unary.Any.Properties.html#17536" class="Function">Any.cartesianProduct⁺</a>

  <a id="10470" href="Data.List.Membership.Setoid.Properties.html#10470" class="Function">∈-cartesianProduct⁻</a> <a id="10490" class="Symbol">:</a> <a id="10492" class="Symbol">∀</a> <a id="10494" href="Data.List.Membership.Setoid.Properties.html#10494" class="Bound">xs</a> <a id="10497" href="Data.List.Membership.Setoid.Properties.html#10497" class="Bound">ys</a> <a id="10500" class="Symbol">{</a><a id="10501" href="Data.List.Membership.Setoid.Properties.html#10501" class="Bound">xy</a><a id="10503" class="Symbol">@(</a><a id="10505" href="Data.List.Membership.Setoid.Properties.html#10505" class="Bound">x</a> <a id="10507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10509" href="Data.List.Membership.Setoid.Properties.html#10509" class="Bound">y</a><a id="10510" class="Symbol">)</a> <a id="10512" class="Symbol">:</a> <a id="10514" href="Data.List.Membership.Setoid.Properties.html#10116" class="Function">A</a> <a id="10516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10518" href="Data.List.Membership.Setoid.Properties.html#10157" class="Field">B</a><a id="10519" class="Symbol">}</a> <a id="10521" class="Symbol">→</a>
                        <a id="10547" href="Data.List.Membership.Setoid.Properties.html#10501" class="Bound">xy</a> <a id="10550" href="Data.List.Membership.Setoid.Properties.html#10294" class="Function Operator">∈₁₂</a> <a id="10554" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="10571" href="Data.List.Membership.Setoid.Properties.html#10494" class="Bound">xs</a> <a id="10574" href="Data.List.Membership.Setoid.Properties.html#10497" class="Bound">ys</a> <a id="10577" class="Symbol">→</a>
                        <a id="10603" href="Data.List.Membership.Setoid.Properties.html#10505" class="Bound">x</a> <a id="10605" href="Data.List.Membership.Setoid.Properties.html#10198" class="Function Operator">∈₁</a> <a id="10608" href="Data.List.Membership.Setoid.Properties.html#10494" class="Bound">xs</a> <a id="10611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10613" href="Data.List.Membership.Setoid.Properties.html#10509" class="Bound">y</a> <a id="10615" href="Data.List.Membership.Setoid.Properties.html#10242" class="Function Operator">∈₂</a> <a id="10618" href="Data.List.Membership.Setoid.Properties.html#10497" class="Bound">ys</a>
  <a id="10623" href="Data.List.Membership.Setoid.Properties.html#10470" class="Function">∈-cartesianProduct⁻</a> <a id="10643" href="Data.List.Membership.Setoid.Properties.html#10643" class="Bound">xs</a> <a id="10646" href="Data.List.Membership.Setoid.Properties.html#10646" class="Bound">ys</a> <a id="10649" class="Symbol">=</a> <a id="10651" href="Data.List.Relation.Unary.Any.Properties.html#17688" class="Function">Any.cartesianProduct⁻</a> <a id="10673" href="Data.List.Membership.Setoid.Properties.html#10643" class="Bound">xs</a> <a id="10676" href="Data.List.Membership.Setoid.Properties.html#10646" class="Bound">ys</a>

<a id="10680" class="Comment">------------------------------------------------------------------------</a>
<a id="10753" class="Comment">-- applyUpTo</a>

<a id="10767" class="Keyword">module</a> <a id="10774" href="Data.List.Membership.Setoid.Properties.html#10774" class="Module">_</a> <a id="10776" class="Symbol">(</a><a id="10777" href="Data.List.Membership.Setoid.Properties.html#10777" class="Bound">S</a> <a id="10779" class="Symbol">:</a> <a id="10781" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="10788" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="10790" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="10791" class="Symbol">)</a> <a id="10793" class="Keyword">where</a>

  <a id="10802" class="Keyword">open</a> <a id="10807" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="10814" href="Data.List.Membership.Setoid.Properties.html#10777" class="Bound">S</a> <a id="10816" class="Keyword">using</a> <a id="10822" class="Symbol">(</a><a id="10823" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="10826" class="Symbol">;</a> <a id="10828" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="10832" class="Symbol">)</a>
  <a id="10836" class="Keyword">open</a> <a id="10841" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10852" href="Data.List.Membership.Setoid.Properties.html#10777" class="Bound">S</a> <a id="10854" class="Keyword">using</a> <a id="10860" class="Symbol">(</a><a id="10861" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="10864" class="Symbol">)</a>

  <a id="10869" href="Data.List.Membership.Setoid.Properties.html#10869" class="Function">∈-applyUpTo⁺</a> <a id="10882" class="Symbol">:</a> <a id="10884" class="Symbol">∀</a> <a id="10886" href="Data.List.Membership.Setoid.Properties.html#10886" class="Bound">f</a> <a id="10888" class="Symbol">{</a><a id="10889" href="Data.List.Membership.Setoid.Properties.html#10889" class="Bound">i</a> <a id="10891" href="Data.List.Membership.Setoid.Properties.html#10891" class="Bound">n</a><a id="10892" class="Symbol">}</a> <a id="10894" class="Symbol">→</a> <a id="10896" href="Data.List.Membership.Setoid.Properties.html#10889" class="Bound">i</a> <a id="10898" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="10900" href="Data.List.Membership.Setoid.Properties.html#10891" class="Bound">n</a> <a id="10902" class="Symbol">→</a> <a id="10904" href="Data.List.Membership.Setoid.Properties.html#10886" class="Bound">f</a> <a id="10906" href="Data.List.Membership.Setoid.Properties.html#10889" class="Bound">i</a> <a id="10908" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="10910" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="10920" href="Data.List.Membership.Setoid.Properties.html#10886" class="Bound">f</a> <a id="10922" href="Data.List.Membership.Setoid.Properties.html#10891" class="Bound">n</a>
  <a id="10926" href="Data.List.Membership.Setoid.Properties.html#10869" class="Function">∈-applyUpTo⁺</a> <a id="10939" href="Data.List.Membership.Setoid.Properties.html#10939" class="Bound">f</a> <a id="10941" class="Symbol">=</a> <a id="10943" href="Data.List.Relation.Unary.Any.Properties.html#17936" class="Function">Any.applyUpTo⁺</a> <a id="10958" href="Data.List.Membership.Setoid.Properties.html#10939" class="Bound">f</a> <a id="10960" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="10968" href="Data.List.Membership.Setoid.Properties.html#10968" class="Function">∈-applyUpTo⁻</a> <a id="10981" class="Symbol">:</a> <a id="10983" class="Symbol">∀</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Data.List.Membership.Setoid.Properties.html#10986" class="Bound">v</a><a id="10987" class="Symbol">}</a> <a id="10989" href="Data.List.Membership.Setoid.Properties.html#10989" class="Bound">f</a> <a id="10991" class="Symbol">{</a><a id="10992" href="Data.List.Membership.Setoid.Properties.html#10992" class="Bound">n</a><a id="10993" class="Symbol">}</a> <a id="10995" class="Symbol">→</a> <a id="10997" href="Data.List.Membership.Setoid.Properties.html#10986" class="Bound">v</a> <a id="10999" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11001" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="11011" href="Data.List.Membership.Setoid.Properties.html#10989" class="Bound">f</a> <a id="11013" href="Data.List.Membership.Setoid.Properties.html#10992" class="Bound">n</a> <a id="11015" class="Symbol">→</a>
                 <a id="11034" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11036" class="Symbol">λ</a> <a id="11038" href="Data.List.Membership.Setoid.Properties.html#11038" class="Bound">i</a> <a id="11040" class="Symbol">→</a> <a id="11042" href="Data.List.Membership.Setoid.Properties.html#11038" class="Bound">i</a> <a id="11044" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="11046" href="Data.List.Membership.Setoid.Properties.html#10992" class="Bound">n</a> <a id="11048" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11050" href="Data.List.Membership.Setoid.Properties.html#10986" class="Bound">v</a> <a id="11052" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="11054" href="Data.List.Membership.Setoid.Properties.html#10989" class="Bound">f</a> <a id="11056" href="Data.List.Membership.Setoid.Properties.html#11038" class="Bound">i</a>
  <a id="11060" href="Data.List.Membership.Setoid.Properties.html#10968" class="Function">∈-applyUpTo⁻</a> <a id="11073" class="Symbol">=</a> <a id="11075" href="Data.List.Relation.Unary.Any.Properties.html#18108" class="Function">Any.applyUpTo⁻</a>

<a id="11091" class="Comment">------------------------------------------------------------------------</a>
<a id="11164" class="Comment">-- applyDownFrom</a>

  <a id="11184" href="Data.List.Membership.Setoid.Properties.html#11184" class="Function">∈-applyDownFrom⁺</a> <a id="11201" class="Symbol">:</a> <a id="11203" class="Symbol">∀</a> <a id="11205" href="Data.List.Membership.Setoid.Properties.html#11205" class="Bound">f</a> <a id="11207" class="Symbol">{</a><a id="11208" href="Data.List.Membership.Setoid.Properties.html#11208" class="Bound">i</a> <a id="11210" href="Data.List.Membership.Setoid.Properties.html#11210" class="Bound">n</a><a id="11211" class="Symbol">}</a> <a id="11213" class="Symbol">→</a> <a id="11215" href="Data.List.Membership.Setoid.Properties.html#11208" class="Bound">i</a> <a id="11217" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="11219" href="Data.List.Membership.Setoid.Properties.html#11210" class="Bound">n</a> <a id="11221" class="Symbol">→</a> <a id="11223" href="Data.List.Membership.Setoid.Properties.html#11205" class="Bound">f</a> <a id="11225" href="Data.List.Membership.Setoid.Properties.html#11208" class="Bound">i</a> <a id="11227" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11229" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="11243" href="Data.List.Membership.Setoid.Properties.html#11205" class="Bound">f</a> <a id="11245" href="Data.List.Membership.Setoid.Properties.html#11210" class="Bound">n</a>
  <a id="11249" href="Data.List.Membership.Setoid.Properties.html#11184" class="Function">∈-applyDownFrom⁺</a> <a id="11266" href="Data.List.Membership.Setoid.Properties.html#11266" class="Bound">f</a> <a id="11268" class="Symbol">=</a> <a id="11270" href="Data.List.Relation.Unary.Any.Properties.html#18431" class="Function">Any.applyDownFrom⁺</a> <a id="11289" href="Data.List.Membership.Setoid.Properties.html#11266" class="Bound">f</a> <a id="11291" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="11299" href="Data.List.Membership.Setoid.Properties.html#11299" class="Function">∈-applyDownFrom⁻</a> <a id="11316" class="Symbol">:</a> <a id="11318" class="Symbol">∀</a> <a id="11320" class="Symbol">{</a><a id="11321" href="Data.List.Membership.Setoid.Properties.html#11321" class="Bound">v</a><a id="11322" class="Symbol">}</a> <a id="11324" href="Data.List.Membership.Setoid.Properties.html#11324" class="Bound">f</a> <a id="11326" class="Symbol">{</a><a id="11327" href="Data.List.Membership.Setoid.Properties.html#11327" class="Bound">n</a><a id="11328" class="Symbol">}</a> <a id="11330" class="Symbol">→</a> <a id="11332" href="Data.List.Membership.Setoid.Properties.html#11321" class="Bound">v</a> <a id="11334" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11336" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="11350" href="Data.List.Membership.Setoid.Properties.html#11324" class="Bound">f</a> <a id="11352" href="Data.List.Membership.Setoid.Properties.html#11327" class="Bound">n</a> <a id="11354" class="Symbol">→</a>
                     <a id="11377" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11379" class="Symbol">λ</a> <a id="11381" href="Data.List.Membership.Setoid.Properties.html#11381" class="Bound">i</a> <a id="11383" class="Symbol">→</a> <a id="11385" href="Data.List.Membership.Setoid.Properties.html#11381" class="Bound">i</a> <a id="11387" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="11389" href="Data.List.Membership.Setoid.Properties.html#11327" class="Bound">n</a> <a id="11391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11393" href="Data.List.Membership.Setoid.Properties.html#11321" class="Bound">v</a> <a id="11395" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="11397" href="Data.List.Membership.Setoid.Properties.html#11324" class="Bound">f</a> <a id="11399" href="Data.List.Membership.Setoid.Properties.html#11381" class="Bound">i</a>
  <a id="11403" href="Data.List.Membership.Setoid.Properties.html#11299" class="Function">∈-applyDownFrom⁻</a> <a id="11420" class="Symbol">=</a> <a id="11422" href="Data.List.Relation.Unary.Any.Properties.html#18645" class="Function">Any.applyDownFrom⁻</a>

<a id="11442" class="Comment">------------------------------------------------------------------------</a>
<a id="11515" class="Comment">-- tabulate</a>

<a id="11528" class="Keyword">module</a> <a id="11535" href="Data.List.Membership.Setoid.Properties.html#11535" class="Module">_</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Data.List.Membership.Setoid.Properties.html#11538" class="Bound">S</a> <a id="11540" class="Symbol">:</a> <a id="11542" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="11549" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="11551" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="11552" class="Symbol">)</a> <a id="11554" class="Keyword">where</a>

  <a id="11563" class="Keyword">open</a> <a id="11568" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="11575" href="Data.List.Membership.Setoid.Properties.html#11538" class="Bound">S</a> <a id="11577" class="Keyword">using</a> <a id="11583" class="Symbol">(</a><a id="11584" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="11587" class="Symbol">;</a> <a id="11589" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="11593" class="Symbol">)</a> <a id="11595" class="Keyword">renaming</a> <a id="11604" class="Symbol">(</a><a id="11605" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="11613" class="Symbol">to</a> <a id="11616" class="Field">A</a><a id="11617" class="Symbol">)</a>
  <a id="11621" class="Keyword">open</a> <a id="11626" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11637" href="Data.List.Membership.Setoid.Properties.html#11538" class="Bound">S</a> <a id="11639" class="Keyword">using</a> <a id="11645" class="Symbol">(</a><a id="11646" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="11649" class="Symbol">)</a>

  <a id="11654" href="Data.List.Membership.Setoid.Properties.html#11654" class="Function">∈-tabulate⁺</a> <a id="11666" class="Symbol">:</a> <a id="11668" class="Symbol">∀</a> <a id="11670" class="Symbol">{</a><a id="11671" href="Data.List.Membership.Setoid.Properties.html#11671" class="Bound">n</a><a id="11672" class="Symbol">}</a> <a id="11674" class="Symbol">{</a><a id="11675" href="Data.List.Membership.Setoid.Properties.html#11675" class="Bound">f</a> <a id="11677" class="Symbol">:</a> <a id="11679" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11683" href="Data.List.Membership.Setoid.Properties.html#11671" class="Bound">n</a> <a id="11685" class="Symbol">→</a> <a id="11687" href="Data.List.Membership.Setoid.Properties.html#11616" class="Field">A</a><a id="11688" class="Symbol">}</a> <a id="11690" href="Data.List.Membership.Setoid.Properties.html#11690" class="Bound">i</a> <a id="11692" class="Symbol">→</a> <a id="11694" href="Data.List.Membership.Setoid.Properties.html#11675" class="Bound">f</a> <a id="11696" href="Data.List.Membership.Setoid.Properties.html#11690" class="Bound">i</a> <a id="11698" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11700" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="11709" href="Data.List.Membership.Setoid.Properties.html#11675" class="Bound">f</a>
  <a id="11713" href="Data.List.Membership.Setoid.Properties.html#11654" class="Function">∈-tabulate⁺</a> <a id="11725" href="Data.List.Membership.Setoid.Properties.html#11725" class="Bound">i</a> <a id="11727" class="Symbol">=</a> <a id="11729" href="Data.List.Relation.Unary.Any.Properties.html#18983" class="Function">Any.tabulate⁺</a> <a id="11743" href="Data.List.Membership.Setoid.Properties.html#11725" class="Bound">i</a> <a id="11745" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

  <a id="11753" href="Data.List.Membership.Setoid.Properties.html#11753" class="Function">∈-tabulate⁻</a> <a id="11765" class="Symbol">:</a> <a id="11767" class="Symbol">∀</a> <a id="11769" class="Symbol">{</a><a id="11770" href="Data.List.Membership.Setoid.Properties.html#11770" class="Bound">n</a><a id="11771" class="Symbol">}</a> <a id="11773" class="Symbol">{</a><a id="11774" href="Data.List.Membership.Setoid.Properties.html#11774" class="Bound">f</a> <a id="11776" class="Symbol">:</a> <a id="11778" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="11782" href="Data.List.Membership.Setoid.Properties.html#11770" class="Bound">n</a> <a id="11784" class="Symbol">→</a> <a id="11786" href="Data.List.Membership.Setoid.Properties.html#11616" class="Field">A</a><a id="11787" class="Symbol">}</a> <a id="11789" class="Symbol">{</a><a id="11790" href="Data.List.Membership.Setoid.Properties.html#11790" class="Bound">v</a><a id="11791" class="Symbol">}</a> <a id="11793" class="Symbol">→</a>
                <a id="11811" href="Data.List.Membership.Setoid.Properties.html#11790" class="Bound">v</a> <a id="11813" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="11815" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="11824" href="Data.List.Membership.Setoid.Properties.html#11774" class="Bound">f</a> <a id="11826" class="Symbol">→</a> <a id="11828" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11830" class="Symbol">λ</a> <a id="11832" href="Data.List.Membership.Setoid.Properties.html#11832" class="Bound">i</a> <a id="11834" class="Symbol">→</a> <a id="11836" href="Data.List.Membership.Setoid.Properties.html#11790" class="Bound">v</a> <a id="11838" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="11840" href="Data.List.Membership.Setoid.Properties.html#11774" class="Bound">f</a> <a id="11842" href="Data.List.Membership.Setoid.Properties.html#11832" class="Bound">i</a>
  <a id="11846" href="Data.List.Membership.Setoid.Properties.html#11753" class="Function">∈-tabulate⁻</a> <a id="11858" class="Symbol">=</a> <a id="11860" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">Any.tabulate⁻</a>

<a id="11875" class="Comment">------------------------------------------------------------------------</a>
<a id="11948" class="Comment">-- filter</a>

<a id="11959" class="Keyword">module</a> <a id="11966" href="Data.List.Membership.Setoid.Properties.html#11966" class="Module">_</a> <a id="11968" class="Symbol">(</a><a id="11969" href="Data.List.Membership.Setoid.Properties.html#11969" class="Bound">S</a> <a id="11971" class="Symbol">:</a> <a id="11973" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="11980" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="11982" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="11983" class="Symbol">)</a> <a id="11985" class="Symbol">{</a><a id="11986" href="Data.List.Membership.Setoid.Properties.html#11986" class="Bound">P</a> <a id="11988" class="Symbol">:</a> <a id="11990" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11995" class="Symbol">(</a><a id="11996" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="12004" href="Data.List.Membership.Setoid.Properties.html#11969" class="Bound">S</a><a id="12005" class="Symbol">)</a> <a id="12007" href="Data.List.Membership.Setoid.Properties.html#1983" class="Generalizable">p</a><a id="12008" class="Symbol">}</a>
         <a id="12019" class="Symbol">(</a><a id="12020" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12023" class="Symbol">:</a> <a id="12025" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="12035" href="Data.List.Membership.Setoid.Properties.html#11986" class="Bound">P</a><a id="12036" class="Symbol">)</a> <a id="12038" class="Symbol">(</a><a id="12039" href="Data.List.Membership.Setoid.Properties.html#12039" class="Bound">resp</a> <a id="12044" class="Symbol">:</a> <a id="12046" href="Data.List.Membership.Setoid.Properties.html#11986" class="Bound">P</a> <a id="12048" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="12057" class="Symbol">(</a><a id="12058" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="12069" href="Data.List.Membership.Setoid.Properties.html#11969" class="Bound">S</a><a id="12070" class="Symbol">))</a> <a id="12073" class="Keyword">where</a>

  <a id="12082" class="Keyword">open</a> <a id="12087" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="12094" href="Data.List.Membership.Setoid.Properties.html#11969" class="Bound">S</a> <a id="12096" class="Keyword">using</a> <a id="12102" class="Symbol">(</a><a id="12103" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="12106" class="Symbol">;</a> <a id="12108" href="Relation.Binary.Structures.html#1200" class="Function">sym</a><a id="12111" class="Symbol">)</a>
  <a id="12115" class="Keyword">open</a> <a id="12120" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="12131" href="Data.List.Membership.Setoid.Properties.html#11969" class="Bound">S</a> <a id="12133" class="Keyword">using</a> <a id="12139" class="Symbol">(</a><a id="12140" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="12143" class="Symbol">)</a>

  <a id="12148" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">∈-filter⁺</a> <a id="12158" class="Symbol">:</a> <a id="12160" class="Symbol">∀</a> <a id="12162" class="Symbol">{</a><a id="12163" href="Data.List.Membership.Setoid.Properties.html#12163" class="Bound">v</a> <a id="12165" href="Data.List.Membership.Setoid.Properties.html#12165" class="Bound">xs</a><a id="12167" class="Symbol">}</a> <a id="12169" class="Symbol">→</a> <a id="12171" href="Data.List.Membership.Setoid.Properties.html#12163" class="Bound">v</a> <a id="12173" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12175" href="Data.List.Membership.Setoid.Properties.html#12165" class="Bound">xs</a> <a id="12178" class="Symbol">→</a> <a id="12180" href="Data.List.Membership.Setoid.Properties.html#11986" class="Bound">P</a> <a id="12182" href="Data.List.Membership.Setoid.Properties.html#12163" class="Bound">v</a> <a id="12184" class="Symbol">→</a> <a id="12186" href="Data.List.Membership.Setoid.Properties.html#12163" class="Bound">v</a> <a id="12188" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12190" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="12197" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12200" href="Data.List.Membership.Setoid.Properties.html#12165" class="Bound">xs</a>
  <a id="12205" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">∈-filter⁺</a> <a id="12215" class="Symbol">{</a><a id="12216" class="Argument">xs</a> <a id="12219" class="Symbol">=</a> <a id="12221" href="Data.List.Membership.Setoid.Properties.html#12221" class="Bound">x</a> <a id="12223" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12225" class="Symbol">_}</a> <a id="12228" class="Symbol">(</a><a id="12229" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12234" href="Data.List.Membership.Setoid.Properties.html#12234" class="Bound">v≈x</a><a id="12237" class="Symbol">)</a> <a id="12239" href="Data.List.Membership.Setoid.Properties.html#12239" class="Bound">Pv</a> <a id="12242" class="Keyword">with</a> <a id="12247" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12250" href="Data.List.Membership.Setoid.Properties.html#12221" class="Bound">x</a>
  <a id="12254" class="Symbol">...</a> <a id="12258" class="Symbol">|</a>  <a id="12261" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12266" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="12276" class="Symbol">_</a>   <a id="12280" class="Symbol">=</a> <a id="12282" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12287" class="Bound">v≈x</a>
  <a id="12293" class="Symbol">...</a> <a id="12297" class="Symbol">|</a> <a id="12299" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12305" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="12313" href="Data.List.Membership.Setoid.Properties.html#12313" class="Bound">[¬Px]</a> <a id="12319" class="Symbol">=</a> <a id="12321" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Data.List.Membership.Setoid.Properties.html#12039" class="Bound">resp</a> <a id="12341" class="Bound">v≈x</a> <a id="12345" class="Bound">Pv</a><a id="12347" class="Symbol">)</a> <a id="12349" class="Symbol">(</a><a id="12350" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="12357" href="Data.List.Membership.Setoid.Properties.html#12313" class="Bound">[¬Px]</a><a id="12362" class="Symbol">)</a>
  <a id="12366" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">∈-filter⁺</a> <a id="12376" class="Symbol">{</a><a id="12377" class="Argument">xs</a> <a id="12380" class="Symbol">=</a> <a id="12382" href="Data.List.Membership.Setoid.Properties.html#12382" class="Bound">x</a> <a id="12384" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12386" class="Symbol">_}</a> <a id="12389" class="Symbol">(</a><a id="12390" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12396" href="Data.List.Membership.Setoid.Properties.html#12396" class="Bound">v∈xs</a><a id="12400" class="Symbol">)</a> <a id="12402" href="Data.List.Membership.Setoid.Properties.html#12402" class="Bound">Pv</a> <a id="12405" class="Keyword">with</a> <a id="12410" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="12415" class="Symbol">(</a><a id="12416" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12419" href="Data.List.Membership.Setoid.Properties.html#12382" class="Bound">x</a><a id="12420" class="Symbol">)</a>
  <a id="12424" class="Symbol">...</a> <a id="12428" class="Symbol">|</a> <a id="12430" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="12436" class="Symbol">=</a> <a id="12438" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12444" class="Symbol">(</a><a id="12445" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">∈-filter⁺</a> <a id="12455" class="Bound">v∈xs</a> <a id="12460" class="Bound">Pv</a><a id="12462" class="Symbol">)</a>
  <a id="12466" class="Symbol">...</a> <a id="12470" class="Symbol">|</a> <a id="12472" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12478" class="Symbol">=</a> <a id="12480" href="Data.List.Membership.Setoid.Properties.html#12148" class="Function">∈-filter⁺</a> <a id="12490" class="Bound">v∈xs</a> <a id="12495" class="Bound">Pv</a>

  <a id="12501" href="Data.List.Membership.Setoid.Properties.html#12501" class="Function">∈-filter⁻</a> <a id="12511" class="Symbol">:</a> <a id="12513" class="Symbol">∀</a> <a id="12515" class="Symbol">{</a><a id="12516" href="Data.List.Membership.Setoid.Properties.html#12516" class="Bound">v</a> <a id="12518" href="Data.List.Membership.Setoid.Properties.html#12518" class="Bound">xs</a><a id="12520" class="Symbol">}</a> <a id="12522" class="Symbol">→</a> <a id="12524" href="Data.List.Membership.Setoid.Properties.html#12516" class="Bound">v</a> <a id="12526" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12528" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="12535" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12538" href="Data.List.Membership.Setoid.Properties.html#12518" class="Bound">xs</a> <a id="12541" class="Symbol">→</a> <a id="12543" href="Data.List.Membership.Setoid.Properties.html#12516" class="Bound">v</a> <a id="12545" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="12547" href="Data.List.Membership.Setoid.Properties.html#12518" class="Bound">xs</a> <a id="12550" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12552" href="Data.List.Membership.Setoid.Properties.html#11986" class="Bound">P</a> <a id="12554" href="Data.List.Membership.Setoid.Properties.html#12516" class="Bound">v</a>
  <a id="12558" href="Data.List.Membership.Setoid.Properties.html#12501" class="Function">∈-filter⁻</a> <a id="12568" class="Symbol">{</a><a id="12569" class="Argument">xs</a> <a id="12572" class="Symbol">=</a> <a id="12574" href="Data.List.Membership.Setoid.Properties.html#12574" class="Bound">x</a> <a id="12576" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12578" href="Data.List.Membership.Setoid.Properties.html#12578" class="Bound">xs</a><a id="12580" class="Symbol">}</a> <a id="12582" href="Data.List.Membership.Setoid.Properties.html#12582" class="Bound">v∈f[x∷xs]</a> <a id="12592" class="Keyword">with</a> <a id="12597" href="Data.List.Membership.Setoid.Properties.html#12020" class="Bound">P?</a> <a id="12600" href="Data.List.Membership.Setoid.Properties.html#12574" class="Bound">x</a>
  <a id="12604" class="Symbol">...</a> <a id="12608" class="Symbol">|</a> <a id="12610" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12616" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="12625" class="Symbol">_</a>   <a id="12629" class="Symbol">=</a> <a id="12631" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="12640" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12646" href="Function.Base.html#704" class="Function">id</a> <a id="12649" class="Symbol">(</a><a id="12650" href="Data.List.Membership.Setoid.Properties.html#12501" class="Function">∈-filter⁻</a> <a id="12660" class="Bound">v∈f[x∷xs]</a><a id="12669" class="Symbol">)</a>
  <a id="12673" class="Symbol">...</a> <a id="12677" class="Symbol">|</a>  <a id="12680" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12685" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="12693" href="Data.List.Membership.Setoid.Properties.html#12693" class="Bound">[Px]</a> <a id="12698" class="Keyword">with</a> <a id="12703" class="Bound">v∈f[x∷xs]</a>
  <a id="12715" class="Symbol">...</a>   <a id="12721" class="Symbol">|</a> <a id="12723" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="12729" href="Data.List.Membership.Setoid.Properties.html#12729" class="Bound">v≈x</a>   <a id="12735" class="Symbol">=</a> <a id="12737" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12742" href="Data.List.Membership.Setoid.Properties.html#12729" class="Bound">v≈x</a> <a id="12746" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12748" href="Data.List.Membership.Setoid.Properties.html#12039" class="Bound">resp</a> <a id="12753" class="Symbol">(</a><a id="12754" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="12758" href="Data.List.Membership.Setoid.Properties.html#12729" class="Bound">v≈x</a><a id="12761" class="Symbol">)</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="12771" class="Bound">[Px]</a><a id="12775" class="Symbol">)</a>
  <a id="12779" class="Symbol">...</a>   <a id="12785" class="Symbol">|</a> <a id="12787" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12793" href="Data.List.Membership.Setoid.Properties.html#12793" class="Bound">v∈fxs</a> <a id="12799" class="Symbol">=</a> <a id="12801" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="12810" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12816" href="Function.Base.html#704" class="Function">id</a> <a id="12819" class="Symbol">(</a><a id="12820" href="Data.List.Membership.Setoid.Properties.html#12501" class="Function">∈-filter⁻</a> <a id="12830" href="Data.List.Membership.Setoid.Properties.html#12793" class="Bound">v∈fxs</a><a id="12835" class="Symbol">)</a>

<a id="12838" class="Comment">------------------------------------------------------------------------</a>
<a id="12911" class="Comment">-- derun and deduplicate</a>

<a id="12937" class="Keyword">module</a> <a id="12944" href="Data.List.Membership.Setoid.Properties.html#12944" class="Module">_</a> <a id="12946" class="Symbol">(</a><a id="12947" href="Data.List.Membership.Setoid.Properties.html#12947" class="Bound">S</a> <a id="12949" class="Symbol">:</a> <a id="12951" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="12958" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="12960" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="12961" class="Symbol">)</a> <a id="12963" class="Symbol">{</a><a id="12964" href="Data.List.Membership.Setoid.Properties.html#12964" class="Bound">R</a> <a id="12966" class="Symbol">:</a> <a id="12968" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="12981" href="Data.List.Membership.Setoid.Properties.html#12947" class="Bound">S</a><a id="12982" class="Symbol">)</a> <a id="12984" href="Data.List.Membership.Setoid.Properties.html#1990" class="Generalizable">ℓ₂</a><a id="12986" class="Symbol">}</a> <a id="12988" class="Symbol">(</a><a id="12989" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="12992" class="Symbol">:</a> <a id="12994" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="13006" href="Data.List.Membership.Setoid.Properties.html#12964" class="Bound">R</a><a id="13007" class="Symbol">)</a> <a id="13009" class="Keyword">where</a>

  <a id="13018" class="Keyword">open</a> <a id="13023" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="13030" href="Data.List.Membership.Setoid.Properties.html#12947" class="Bound">S</a> <a id="13032" class="Keyword">using</a> <a id="13038" class="Symbol">(</a><a id="13039" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="13042" class="Symbol">)</a>
  <a id="13046" class="Keyword">open</a> <a id="13051" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="13062" href="Data.List.Membership.Setoid.Properties.html#12947" class="Bound">S</a> <a id="13064" class="Keyword">using</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="13074" class="Symbol">)</a>

  <a id="13079" href="Data.List.Membership.Setoid.Properties.html#13079" class="Function">∈-derun⁺</a> <a id="13088" class="Symbol">:</a> <a id="13090" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="13094" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="13104" href="Data.List.Membership.Setoid.Properties.html#12964" class="Bound">R</a> <a id="13106" class="Symbol">→</a> <a id="13108" class="Symbol">∀</a> <a id="13110" class="Symbol">{</a><a id="13111" href="Data.List.Membership.Setoid.Properties.html#13111" class="Bound">xs</a> <a id="13114" href="Data.List.Membership.Setoid.Properties.html#13114" class="Bound">z</a><a id="13115" class="Symbol">}</a> <a id="13117" class="Symbol">→</a> <a id="13119" href="Data.List.Membership.Setoid.Properties.html#13114" class="Bound">z</a> <a id="13121" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13123" href="Data.List.Membership.Setoid.Properties.html#13111" class="Bound">xs</a> <a id="13126" class="Symbol">→</a> <a id="13128" href="Data.List.Membership.Setoid.Properties.html#13114" class="Bound">z</a> <a id="13130" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13132" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13138" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13141" href="Data.List.Membership.Setoid.Properties.html#13111" class="Bound">xs</a>
  <a id="13146" href="Data.List.Membership.Setoid.Properties.html#13079" class="Function">∈-derun⁺</a> <a id="13155" href="Data.List.Membership.Setoid.Properties.html#13155" class="Bound">≈-resp-R</a> <a id="13164" href="Data.List.Membership.Setoid.Properties.html#13164" class="Bound">z∈xs</a> <a id="13169" class="Symbol">=</a> <a id="13171" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">Any.derun⁺</a> <a id="13182" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13185" href="Data.List.Membership.Setoid.Properties.html#13155" class="Bound">≈-resp-R</a> <a id="13194" href="Data.List.Membership.Setoid.Properties.html#13164" class="Bound">z∈xs</a>

  <a id="13202" href="Data.List.Membership.Setoid.Properties.html#13202" class="Function">∈-deduplicate⁺</a> <a id="13217" class="Symbol">:</a> <a id="13219" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="13223" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="13233" class="Symbol">(</a><a id="13234" href="Function.Base.html#1638" class="Function">flip</a> <a id="13239" href="Data.List.Membership.Setoid.Properties.html#12964" class="Bound">R</a><a id="13240" class="Symbol">)</a> <a id="13242" class="Symbol">→</a> <a id="13244" class="Symbol">∀</a> <a id="13246" class="Symbol">{</a><a id="13247" href="Data.List.Membership.Setoid.Properties.html#13247" class="Bound">xs</a> <a id="13250" href="Data.List.Membership.Setoid.Properties.html#13250" class="Bound">z</a><a id="13251" class="Symbol">}</a> <a id="13253" class="Symbol">→</a>
                   <a id="13274" href="Data.List.Membership.Setoid.Properties.html#13250" class="Bound">z</a> <a id="13276" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13278" href="Data.List.Membership.Setoid.Properties.html#13247" class="Bound">xs</a> <a id="13281" class="Symbol">→</a> <a id="13283" href="Data.List.Membership.Setoid.Properties.html#13250" class="Bound">z</a> <a id="13285" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13287" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13299" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13302" href="Data.List.Membership.Setoid.Properties.html#13247" class="Bound">xs</a>
  <a id="13307" href="Data.List.Membership.Setoid.Properties.html#13202" class="Function">∈-deduplicate⁺</a> <a id="13322" href="Data.List.Membership.Setoid.Properties.html#13322" class="Bound">≈-resp-R</a> <a id="13331" href="Data.List.Membership.Setoid.Properties.html#13331" class="Bound">z∈xs</a> <a id="13336" class="Symbol">=</a> <a id="13338" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">Any.deduplicate⁺</a> <a id="13355" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13358" href="Data.List.Membership.Setoid.Properties.html#13322" class="Bound">≈-resp-R</a> <a id="13367" href="Data.List.Membership.Setoid.Properties.html#13331" class="Bound">z∈xs</a>

  <a id="13375" href="Data.List.Membership.Setoid.Properties.html#13375" class="Function">∈-derun⁻</a> <a id="13384" class="Symbol">:</a> <a id="13386" class="Symbol">∀</a> <a id="13388" href="Data.List.Membership.Setoid.Properties.html#13388" class="Bound">xs</a> <a id="13391" class="Symbol">{</a><a id="13392" href="Data.List.Membership.Setoid.Properties.html#13392" class="Bound">z</a><a id="13393" class="Symbol">}</a> <a id="13395" class="Symbol">→</a> <a id="13397" href="Data.List.Membership.Setoid.Properties.html#13392" class="Bound">z</a> <a id="13399" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13401" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="13407" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13410" href="Data.List.Membership.Setoid.Properties.html#13388" class="Bound">xs</a> <a id="13413" class="Symbol">→</a> <a id="13415" href="Data.List.Membership.Setoid.Properties.html#13392" class="Bound">z</a> <a id="13417" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13419" href="Data.List.Membership.Setoid.Properties.html#13388" class="Bound">xs</a>
  <a id="13424" href="Data.List.Membership.Setoid.Properties.html#13375" class="Function">∈-derun⁻</a> <a id="13433" href="Data.List.Membership.Setoid.Properties.html#13433" class="Bound">xs</a> <a id="13436" href="Data.List.Membership.Setoid.Properties.html#13436" class="Bound">z∈derun[R,xs]</a> <a id="13450" class="Symbol">=</a> <a id="13452" href="Data.List.Relation.Unary.Any.Properties.html#21454" class="Function">Any.derun⁻</a> <a id="13463" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13466" href="Data.List.Membership.Setoid.Properties.html#13436" class="Bound">z∈derun[R,xs]</a>

  <a id="13483" href="Data.List.Membership.Setoid.Properties.html#13483" class="Function">∈-deduplicate⁻</a> <a id="13498" class="Symbol">:</a> <a id="13500" class="Symbol">∀</a> <a id="13502" href="Data.List.Membership.Setoid.Properties.html#13502" class="Bound">xs</a> <a id="13505" class="Symbol">{</a><a id="13506" href="Data.List.Membership.Setoid.Properties.html#13506" class="Bound">z</a><a id="13507" class="Symbol">}</a> <a id="13509" class="Symbol">→</a> <a id="13511" href="Data.List.Membership.Setoid.Properties.html#13506" class="Bound">z</a> <a id="13513" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13515" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="13527" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13530" href="Data.List.Membership.Setoid.Properties.html#13502" class="Bound">xs</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Data.List.Membership.Setoid.Properties.html#13506" class="Bound">z</a> <a id="13537" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13539" href="Data.List.Membership.Setoid.Properties.html#13502" class="Bound">xs</a>
  <a id="13544" href="Data.List.Membership.Setoid.Properties.html#13483" class="Function">∈-deduplicate⁻</a> <a id="13559" href="Data.List.Membership.Setoid.Properties.html#13559" class="Bound">xs</a> <a id="13562" href="Data.List.Membership.Setoid.Properties.html#13562" class="Bound">z∈dedup[R,xs]</a> <a id="13576" class="Symbol">=</a> <a id="13578" href="Data.List.Relation.Unary.Any.Properties.html#21551" class="Function">Any.deduplicate⁻</a> <a id="13595" href="Data.List.Membership.Setoid.Properties.html#12989" class="Bound">R?</a> <a id="13598" href="Data.List.Membership.Setoid.Properties.html#13562" class="Bound">z∈dedup[R,xs]</a>

<a id="13613" class="Comment">------------------------------------------------------------------------</a>
<a id="13686" class="Comment">-- length</a>

<a id="13697" class="Keyword">module</a> <a id="13704" href="Data.List.Membership.Setoid.Properties.html#13704" class="Module">_</a> <a id="13706" class="Symbol">(</a><a id="13707" href="Data.List.Membership.Setoid.Properties.html#13707" class="Bound">S</a> <a id="13709" class="Symbol">:</a> <a id="13711" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="13718" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="13720" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="13721" class="Symbol">)</a> <a id="13723" class="Keyword">where</a>

  <a id="13732" class="Keyword">open</a> <a id="13737" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="13748" href="Data.List.Membership.Setoid.Properties.html#13707" class="Bound">S</a> <a id="13750" class="Keyword">using</a> <a id="13756" class="Symbol">(</a><a id="13757" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="13760" class="Symbol">)</a>

  <a id="13765" href="Data.List.Membership.Setoid.Properties.html#13765" class="Function">∈-length</a> <a id="13774" class="Symbol">:</a> <a id="13776" class="Symbol">∀</a> <a id="13778" class="Symbol">{</a><a id="13779" href="Data.List.Membership.Setoid.Properties.html#13779" class="Bound">x</a> <a id="13781" href="Data.List.Membership.Setoid.Properties.html#13781" class="Bound">xs</a><a id="13783" class="Symbol">}</a> <a id="13785" class="Symbol">→</a> <a id="13787" href="Data.List.Membership.Setoid.Properties.html#13779" class="Bound">x</a> <a id="13789" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="13791" href="Data.List.Membership.Setoid.Properties.html#13781" class="Bound">xs</a> <a id="13794" class="Symbol">→</a> <a id="13796" class="Number">1</a> <a id="13798" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13800" href="Data.List.Base.html#5083" class="Function">length</a> <a id="13807" href="Data.List.Membership.Setoid.Properties.html#13781" class="Bound">xs</a>
  <a id="13812" href="Data.List.Membership.Setoid.Properties.html#13765" class="Function">∈-length</a> <a id="13821" class="Symbol">(</a><a id="13822" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="13827" href="Data.List.Membership.Setoid.Properties.html#13827" class="Bound">px</a><a id="13829" class="Symbol">)</a>    <a id="13834" class="Symbol">=</a> <a id="13836" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13840" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="13846" href="Data.List.Membership.Setoid.Properties.html#13765" class="Function">∈-length</a> <a id="13855" class="Symbol">(</a><a id="13856" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="13862" href="Data.List.Membership.Setoid.Properties.html#13862" class="Bound">x∈xs</a><a id="13866" class="Symbol">)</a> <a id="13868" class="Symbol">=</a> <a id="13870" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="13878" class="Symbol">(</a><a id="13879" href="Data.List.Membership.Setoid.Properties.html#13765" class="Function">∈-length</a> <a id="13888" href="Data.List.Membership.Setoid.Properties.html#13862" class="Bound">x∈xs</a><a id="13892" class="Symbol">)</a> <a id="13894" class="Symbol">(</a><a id="13895" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="13901" class="Symbol">_)</a>

<a id="13905" class="Comment">------------------------------------------------------------------------</a>
<a id="13978" class="Comment">-- lookup</a>

<a id="13989" class="Keyword">module</a> <a id="13996" href="Data.List.Membership.Setoid.Properties.html#13996" class="Module">_</a> <a id="13998" class="Symbol">(</a><a id="13999" href="Data.List.Membership.Setoid.Properties.html#13999" class="Bound">S</a> <a id="14001" class="Symbol">:</a> <a id="14003" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="14010" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="14012" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="14013" class="Symbol">)</a> <a id="14015" class="Keyword">where</a>

  <a id="14024" class="Keyword">open</a> <a id="14029" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="14036" href="Data.List.Membership.Setoid.Properties.html#13999" class="Bound">S</a> <a id="14038" class="Keyword">using</a> <a id="14044" class="Symbol">(</a><a id="14045" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="14049" class="Symbol">)</a>
  <a id="14053" class="Keyword">open</a> <a id="14058" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14069" href="Data.List.Membership.Setoid.Properties.html#13999" class="Bound">S</a> <a id="14071" class="Keyword">using</a> <a id="14077" class="Symbol">(</a><a id="14078" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="14081" class="Symbol">)</a>

  <a id="14086" href="Data.List.Membership.Setoid.Properties.html#14086" class="Function">∈-lookup</a> <a id="14095" class="Symbol">:</a> <a id="14097" class="Symbol">∀</a> <a id="14099" href="Data.List.Membership.Setoid.Properties.html#14099" class="Bound">xs</a> <a id="14102" href="Data.List.Membership.Setoid.Properties.html#14102" class="Bound">i</a> <a id="14104" class="Symbol">→</a> <a id="14106" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="14113" href="Data.List.Membership.Setoid.Properties.html#14099" class="Bound">xs</a> <a id="14116" href="Data.List.Membership.Setoid.Properties.html#14102" class="Bound">i</a> <a id="14118" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="14120" href="Data.List.Membership.Setoid.Properties.html#14099" class="Bound">xs</a>
  <a id="14125" href="Data.List.Membership.Setoid.Properties.html#14086" class="Function">∈-lookup</a> <a id="14134" class="Symbol">(</a><a id="14135" href="Data.List.Membership.Setoid.Properties.html#14135" class="Bound">x</a> <a id="14137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14139" href="Data.List.Membership.Setoid.Properties.html#14139" class="Bound">xs</a><a id="14141" class="Symbol">)</a> <a id="14143" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="14151" class="Symbol">=</a> <a id="14153" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="14158" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="14165" href="Data.List.Membership.Setoid.Properties.html#14086" class="Function">∈-lookup</a> <a id="14174" class="Symbol">(</a><a id="14175" href="Data.List.Membership.Setoid.Properties.html#14175" class="Bound">x</a> <a id="14177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14179" href="Data.List.Membership.Setoid.Properties.html#14179" class="Bound">xs</a><a id="14181" class="Symbol">)</a> <a id="14183" class="Symbol">(</a><a id="14184" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14188" href="Data.List.Membership.Setoid.Properties.html#14188" class="Bound">i</a><a id="14189" class="Symbol">)</a> <a id="14191" class="Symbol">=</a> <a id="14193" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14199" class="Symbol">(</a><a id="14200" href="Data.List.Membership.Setoid.Properties.html#14086" class="Function">∈-lookup</a> <a id="14209" href="Data.List.Membership.Setoid.Properties.html#14179" class="Bound">xs</a> <a id="14212" href="Data.List.Membership.Setoid.Properties.html#14188" class="Bound">i</a><a id="14213" class="Symbol">)</a>

<a id="14216" class="Comment">------------------------------------------------------------------------</a>
<a id="14289" class="Comment">-- foldr</a>

<a id="14299" class="Keyword">module</a> <a id="14306" href="Data.List.Membership.Setoid.Properties.html#14306" class="Module">_</a> <a id="14308" class="Symbol">(</a><a id="14309" href="Data.List.Membership.Setoid.Properties.html#14309" class="Bound">S</a> <a id="14311" class="Symbol">:</a> <a id="14313" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="14320" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="14322" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">{</a><a id="14326" href="Data.List.Membership.Setoid.Properties.html#14326" class="Bound Operator">_•_</a> <a id="14330" class="Symbol">:</a> <a id="14332" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14336" class="Symbol">(</a><a id="14337" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="14345" href="Data.List.Membership.Setoid.Properties.html#14309" class="Bound">S</a><a id="14346" class="Symbol">)}</a> <a id="14349" class="Keyword">where</a>

  <a id="14358" class="Keyword">open</a> <a id="14363" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="14370" href="Data.List.Membership.Setoid.Properties.html#14309" class="Bound">S</a> <a id="14372" class="Keyword">using</a> <a id="14378" class="Symbol">(</a><a id="14379" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="14382" class="Symbol">;</a> <a id="14384" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="14388" class="Symbol">;</a> <a id="14390" href="Relation.Binary.Structures.html#1200" class="Function">sym</a><a id="14393" class="Symbol">;</a> <a id="14395" href="Relation.Binary.Structures.html#1226" class="Function">trans</a><a id="14400" class="Symbol">)</a>
  <a id="14404" class="Keyword">open</a> <a id="14409" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14420" href="Data.List.Membership.Setoid.Properties.html#14309" class="Bound">S</a> <a id="14422" class="Keyword">using</a> <a id="14428" class="Symbol">(</a><a id="14429" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="14432" class="Symbol">)</a>

  <a id="14437" href="Data.List.Membership.Setoid.Properties.html#14437" class="Function">foldr-selective</a> <a id="14453" class="Symbol">:</a> <a id="14455" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="14465" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="14469" href="Data.List.Membership.Setoid.Properties.html#14326" class="Bound Operator">_•_</a> <a id="14473" class="Symbol">→</a> <a id="14475" class="Symbol">∀</a> <a id="14477" href="Data.List.Membership.Setoid.Properties.html#14477" class="Bound">e</a> <a id="14479" href="Data.List.Membership.Setoid.Properties.html#14479" class="Bound">xs</a> <a id="14482" class="Symbol">→</a>
                    <a id="14504" class="Symbol">(</a><a id="14505" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="14511" href="Data.List.Membership.Setoid.Properties.html#14326" class="Bound Operator">_•_</a> <a id="14515" href="Data.List.Membership.Setoid.Properties.html#14477" class="Bound">e</a> <a id="14517" href="Data.List.Membership.Setoid.Properties.html#14479" class="Bound">xs</a> <a id="14520" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="14522" href="Data.List.Membership.Setoid.Properties.html#14477" class="Bound">e</a><a id="14523" class="Symbol">)</a> <a id="14525" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="14527" class="Symbol">(</a><a id="14528" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="14534" href="Data.List.Membership.Setoid.Properties.html#14326" class="Bound Operator">_•_</a> <a id="14538" href="Data.List.Membership.Setoid.Properties.html#14477" class="Bound">e</a> <a id="14540" href="Data.List.Membership.Setoid.Properties.html#14479" class="Bound">xs</a> <a id="14543" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="14545" href="Data.List.Membership.Setoid.Properties.html#14479" class="Bound">xs</a><a id="14547" class="Symbol">)</a>
  <a id="14551" href="Data.List.Membership.Setoid.Properties.html#14437" class="Function">foldr-selective</a> <a id="14567" href="Data.List.Membership.Setoid.Properties.html#14567" class="Bound">•-sel</a> <a id="14573" href="Data.List.Membership.Setoid.Properties.html#14573" class="Bound">i</a> <a id="14575" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14578" class="Symbol">=</a> <a id="14580" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14585" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="14592" href="Data.List.Membership.Setoid.Properties.html#14437" class="Function">foldr-selective</a> <a id="14608" href="Data.List.Membership.Setoid.Properties.html#14608" class="Bound">•-sel</a> <a id="14614" href="Data.List.Membership.Setoid.Properties.html#14614" class="Bound">i</a> <a id="14616" class="Symbol">(</a><a id="14617" href="Data.List.Membership.Setoid.Properties.html#14617" class="Bound">x</a> <a id="14619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14621" href="Data.List.Membership.Setoid.Properties.html#14621" class="Bound">xs</a><a id="14623" class="Symbol">)</a> <a id="14625" class="Keyword">with</a> <a id="14630" href="Data.List.Membership.Setoid.Properties.html#14608" class="Bound">•-sel</a> <a id="14636" href="Data.List.Membership.Setoid.Properties.html#14617" class="Bound">x</a> <a id="14638" class="Symbol">(</a><a id="14639" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="14645" href="Data.List.Membership.Setoid.Properties.html#14326" class="Bound Operator">_•_</a> <a id="14649" href="Data.List.Membership.Setoid.Properties.html#14614" class="Bound">i</a> <a id="14651" href="Data.List.Membership.Setoid.Properties.html#14621" class="Bound">xs</a><a id="14653" class="Symbol">)</a>
  <a id="14657" class="Symbol">...</a> <a id="14661" class="Symbol">|</a> <a id="14663" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14668" href="Data.List.Membership.Setoid.Properties.html#14668" class="Bound">x•f≈x</a> <a id="14674" class="Symbol">=</a> <a id="14676" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14681" class="Symbol">(</a><a id="14682" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="14687" href="Data.List.Membership.Setoid.Properties.html#14668" class="Bound">x•f≈x</a><a id="14692" class="Symbol">)</a>
  <a id="14696" class="Symbol">...</a> <a id="14700" class="Symbol">|</a> <a id="14702" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14707" href="Data.List.Membership.Setoid.Properties.html#14707" class="Bound">x•f≈f</a> <a id="14713" class="Keyword">with</a> <a id="14718" href="Data.List.Membership.Setoid.Properties.html#14437" class="Function">foldr-selective</a> <a id="14734" class="Bound">•-sel</a> <a id="14740" class="Bound">i</a> <a id="14742" class="Bound">xs</a>
  <a id="14747" class="Symbol">...</a>   <a id="14753" class="Symbol">|</a> <a id="14755" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14760" href="Data.List.Membership.Setoid.Properties.html#14760" class="Bound">f≈i</a>  <a id="14765" class="Symbol">=</a> <a id="14767" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14772" class="Symbol">(</a><a id="14773" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="14779" class="Bound">x•f≈f</a> <a id="14785" href="Data.List.Membership.Setoid.Properties.html#14760" class="Bound">f≈i</a><a id="14788" class="Symbol">)</a>
  <a id="14792" class="Symbol">...</a>   <a id="14798" class="Symbol">|</a> <a id="14800" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14805" href="Data.List.Membership.Setoid.Properties.html#14805" class="Bound">f∈xs</a> <a id="14810" class="Symbol">=</a> <a id="14812" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14817" class="Symbol">(</a><a id="14818" href="Data.List.Membership.Setoid.Properties.html#2235" class="Function">∈-resp-≈</a> <a id="14827" href="Data.List.Membership.Setoid.Properties.html#14309" class="Bound">S</a> <a id="14829" class="Symbol">(</a><a id="14830" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="14834" class="Bound">x•f≈f</a><a id="14839" class="Symbol">)</a> <a id="14841" class="Symbol">(</a><a id="14842" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14848" href="Data.List.Membership.Setoid.Properties.html#14805" class="Bound">f∈xs</a><a id="14852" class="Symbol">))</a>

<a id="14856" class="Comment">------------------------------------------------------------------------</a>
<a id="14929" class="Comment">-- _∷=_</a>

<a id="14938" class="Keyword">module</a> <a id="14945" href="Data.List.Membership.Setoid.Properties.html#14945" class="Module">_</a> <a id="14947" class="Symbol">(</a><a id="14948" href="Data.List.Membership.Setoid.Properties.html#14948" class="Bound">S</a> <a id="14950" class="Symbol">:</a> <a id="14952" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="14959" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">c</a> <a id="14961" href="Data.List.Membership.Setoid.Properties.html#1985" class="Generalizable">ℓ</a><a id="14962" class="Symbol">)</a> <a id="14964" class="Keyword">where</a>

  <a id="14973" class="Keyword">open</a> <a id="14978" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="14985" href="Data.List.Membership.Setoid.Properties.html#14948" class="Bound">S</a>
  <a id="14989" class="Keyword">open</a> <a id="14994" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="15005" href="Data.List.Membership.Setoid.Properties.html#14948" class="Bound">S</a>

  <a id="15010" href="Data.List.Membership.Setoid.Properties.html#15010" class="Function">∈-∷=⁺-updated</a> <a id="15024" class="Symbol">:</a> <a id="15026" class="Symbol">∀</a> <a id="15028" class="Symbol">{</a><a id="15029" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">xs</a> <a id="15032" href="Data.List.Membership.Setoid.Properties.html#15032" class="Bound">x</a> <a id="15034" href="Data.List.Membership.Setoid.Properties.html#15034" class="Bound">v</a><a id="15035" class="Symbol">}</a> <a id="15037" class="Symbol">(</a><a id="15038" href="Data.List.Membership.Setoid.Properties.html#15038" class="Bound">x∈xs</a> <a id="15043" class="Symbol">:</a> <a id="15045" href="Data.List.Membership.Setoid.Properties.html#15032" class="Bound">x</a> <a id="15047" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15049" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">xs</a><a id="15051" class="Symbol">)</a> <a id="15053" class="Symbol">→</a> <a id="15055" href="Data.List.Membership.Setoid.Properties.html#15034" class="Bound">v</a> <a id="15057" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15059" class="Symbol">(</a><a id="15060" href="Data.List.Membership.Setoid.Properties.html#15038" class="Bound">x∈xs</a> <a id="15065" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">∷=</a> <a id="15068" href="Data.List.Membership.Setoid.Properties.html#15034" class="Bound">v</a><a id="15069" class="Symbol">)</a>
  <a id="15073" href="Data.List.Membership.Setoid.Properties.html#15010" class="Function">∈-∷=⁺-updated</a> <a id="15087" class="Symbol">(</a><a id="15088" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15094" href="Data.List.Membership.Setoid.Properties.html#15094" class="Bound">px</a><a id="15096" class="Symbol">)</a>  <a id="15099" class="Symbol">=</a> <a id="15101" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15106" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="15113" href="Data.List.Membership.Setoid.Properties.html#15010" class="Function">∈-∷=⁺-updated</a> <a id="15127" class="Symbol">(</a><a id="15128" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15134" href="Data.List.Membership.Setoid.Properties.html#15134" class="Bound">pxs</a><a id="15137" class="Symbol">)</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Data.List.Membership.Setoid.Properties.html#15010" class="Function">∈-∷=⁺-updated</a> <a id="15162" href="Data.List.Membership.Setoid.Properties.html#15134" class="Bound">pxs</a><a id="15165" class="Symbol">)</a>

  <a id="15170" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15186" class="Symbol">:</a> <a id="15188" class="Symbol">∀</a> <a id="15190" class="Symbol">{</a><a id="15191" href="Data.List.Membership.Setoid.Properties.html#15191" class="Bound">xs</a> <a id="15194" href="Data.List.Membership.Setoid.Properties.html#15194" class="Bound">x</a> <a id="15196" href="Data.List.Membership.Setoid.Properties.html#15196" class="Bound">y</a> <a id="15198" href="Data.List.Membership.Setoid.Properties.html#15198" class="Bound">v</a><a id="15199" class="Symbol">}</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Data.List.Membership.Setoid.Properties.html#15202" class="Bound">x∈xs</a> <a id="15207" class="Symbol">:</a> <a id="15209" href="Data.List.Membership.Setoid.Properties.html#15194" class="Bound">x</a> <a id="15211" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15213" href="Data.List.Membership.Setoid.Properties.html#15191" class="Bound">xs</a><a id="15215" class="Symbol">)</a> <a id="15217" class="Symbol">→</a> <a id="15219" class="Symbol">(</a><a id="15220" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="15222" href="Data.List.Membership.Setoid.Properties.html#15194" class="Bound">x</a> <a id="15224" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="15226" href="Data.List.Membership.Setoid.Properties.html#15196" class="Bound">y</a><a id="15227" class="Symbol">)</a> <a id="15229" class="Symbol">→</a> <a id="15231" href="Data.List.Membership.Setoid.Properties.html#15196" class="Bound">y</a> <a id="15233" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15235" href="Data.List.Membership.Setoid.Properties.html#15191" class="Bound">xs</a> <a id="15238" class="Symbol">→</a> <a id="15240" href="Data.List.Membership.Setoid.Properties.html#15196" class="Bound">y</a> <a id="15242" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15244" class="Symbol">(</a><a id="15245" href="Data.List.Membership.Setoid.Properties.html#15202" class="Bound">x∈xs</a> <a id="15250" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">∷=</a> <a id="15253" href="Data.List.Membership.Setoid.Properties.html#15198" class="Bound">v</a><a id="15254" class="Symbol">)</a>
  <a id="15258" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15274" class="Symbol">(</a><a id="15275" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15281" href="Data.List.Membership.Setoid.Properties.html#15281" class="Bound">x≈z</a><a id="15284" class="Symbol">)</a>  <a id="15287" href="Data.List.Membership.Setoid.Properties.html#15287" class="Bound">x≉y</a> <a id="15291" class="Symbol">(</a><a id="15292" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15298" href="Data.List.Membership.Setoid.Properties.html#15298" class="Bound">y≈z</a><a id="15301" class="Symbol">)</a>  <a id="15304" class="Symbol">=</a> <a id="15306" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="15320" class="Symbol">(</a><a id="15321" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="15327" href="Data.List.Membership.Setoid.Properties.html#15281" class="Bound">x≈z</a> <a id="15331" class="Symbol">(</a><a id="15332" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="15336" href="Data.List.Membership.Setoid.Properties.html#15298" class="Bound">y≈z</a><a id="15339" class="Symbol">))</a> <a id="15342" href="Data.List.Membership.Setoid.Properties.html#15287" class="Bound">x≉y</a>
  <a id="15348" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15364" class="Symbol">(</a><a id="15365" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15371" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">x≈z</a><a id="15374" class="Symbol">)</a>  <a id="15377" href="Data.List.Membership.Setoid.Properties.html#15377" class="Bound">x≉y</a> <a id="15381" class="Symbol">(</a><a id="15382" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15388" href="Data.List.Membership.Setoid.Properties.html#15388" class="Bound">y∈xs</a><a id="15392" class="Symbol">)</a> <a id="15394" class="Symbol">=</a> <a id="15396" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15402" href="Data.List.Membership.Setoid.Properties.html#15388" class="Bound">y∈xs</a>
  <a id="15409" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15425" class="Symbol">(</a><a id="15426" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15432" href="Data.List.Membership.Setoid.Properties.html#15432" class="Bound">x∈xs</a><a id="15436" class="Symbol">)</a> <a id="15438" href="Data.List.Membership.Setoid.Properties.html#15438" class="Bound">x≉y</a> <a id="15442" class="Symbol">(</a><a id="15443" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15449" href="Data.List.Membership.Setoid.Properties.html#15449" class="Bound">y≈z</a><a id="15452" class="Symbol">)</a>  <a id="15455" class="Symbol">=</a> <a id="15457" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15462" href="Data.List.Membership.Setoid.Properties.html#15449" class="Bound">y≈z</a>
  <a id="15468" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15484" class="Symbol">(</a><a id="15485" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15491" href="Data.List.Membership.Setoid.Properties.html#15491" class="Bound">x∈xs</a><a id="15495" class="Symbol">)</a> <a id="15497" href="Data.List.Membership.Setoid.Properties.html#15497" class="Bound">x≉y</a> <a id="15501" class="Symbol">(</a><a id="15502" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15508" href="Data.List.Membership.Setoid.Properties.html#15508" class="Bound">y∈xs</a><a id="15512" class="Symbol">)</a> <a id="15514" class="Symbol">=</a> <a id="15516" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15522" class="Symbol">(</a><a id="15523" href="Data.List.Membership.Setoid.Properties.html#15170" class="Function">∈-∷=⁺-untouched</a> <a id="15539" href="Data.List.Membership.Setoid.Properties.html#15491" class="Bound">x∈xs</a> <a id="15544" href="Data.List.Membership.Setoid.Properties.html#15497" class="Bound">x≉y</a> <a id="15548" href="Data.List.Membership.Setoid.Properties.html#15508" class="Bound">y∈xs</a><a id="15552" class="Symbol">)</a>

  <a id="15557" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15563" class="Symbol">:</a> <a id="15565" class="Symbol">∀</a> <a id="15567" class="Symbol">{</a><a id="15568" href="Data.List.Membership.Setoid.Properties.html#15568" class="Bound">xs</a> <a id="15571" href="Data.List.Membership.Setoid.Properties.html#15571" class="Bound">x</a> <a id="15573" href="Data.List.Membership.Setoid.Properties.html#15573" class="Bound">y</a> <a id="15575" href="Data.List.Membership.Setoid.Properties.html#15575" class="Bound">v</a><a id="15576" class="Symbol">}</a> <a id="15578" class="Symbol">(</a><a id="15579" href="Data.List.Membership.Setoid.Properties.html#15579" class="Bound">x∈xs</a> <a id="15584" class="Symbol">:</a> <a id="15586" href="Data.List.Membership.Setoid.Properties.html#15571" class="Bound">x</a> <a id="15588" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15590" href="Data.List.Membership.Setoid.Properties.html#15568" class="Bound">xs</a><a id="15592" class="Symbol">)</a> <a id="15594" class="Symbol">→</a> <a id="15596" class="Symbol">(</a><a id="15597" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="15599" href="Data.List.Membership.Setoid.Properties.html#15573" class="Bound">y</a> <a id="15601" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="15603" href="Data.List.Membership.Setoid.Properties.html#15575" class="Bound">v</a><a id="15604" class="Symbol">)</a> <a id="15606" class="Symbol">→</a> <a id="15608" href="Data.List.Membership.Setoid.Properties.html#15573" class="Bound">y</a> <a id="15610" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Data.List.Membership.Setoid.Properties.html#15579" class="Bound">x∈xs</a> <a id="15618" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">∷=</a> <a id="15621" href="Data.List.Membership.Setoid.Properties.html#15575" class="Bound">v</a><a id="15622" class="Symbol">)</a> <a id="15624" class="Symbol">→</a> <a id="15626" href="Data.List.Membership.Setoid.Properties.html#15573" class="Bound">y</a> <a id="15628" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="15630" href="Data.List.Membership.Setoid.Properties.html#15568" class="Bound">xs</a>
  <a id="15635" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15641" class="Symbol">(</a><a id="15642" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15647" href="Data.List.Membership.Setoid.Properties.html#15647" class="Bound">x≈z</a><a id="15650" class="Symbol">)</a>   <a id="15654" href="Data.List.Membership.Setoid.Properties.html#15654" class="Bound">y≉v</a> <a id="15658" class="Symbol">(</a><a id="15659" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15664" href="Data.List.Membership.Setoid.Properties.html#15664" class="Bound">y≈v</a><a id="15667" class="Symbol">)</a> <a id="15669" class="Symbol">=</a> <a id="15671" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="15685" href="Data.List.Membership.Setoid.Properties.html#15664" class="Bound">y≈v</a> <a id="15689" href="Data.List.Membership.Setoid.Properties.html#15654" class="Bound">y≉v</a>
  <a id="15695" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15701" class="Symbol">(</a><a id="15702" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15707" href="Data.List.Membership.Setoid.Properties.html#15707" class="Bound">x≈z</a><a id="15710" class="Symbol">)</a>   <a id="15714" href="Data.List.Membership.Setoid.Properties.html#15714" class="Bound">y≉v</a> <a id="15718" class="Symbol">(</a><a id="15719" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15725" href="Data.List.Membership.Setoid.Properties.html#15725" class="Bound">y∈</a><a id="15727" class="Symbol">)</a> <a id="15729" class="Symbol">=</a> <a id="15731" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15737" href="Data.List.Membership.Setoid.Properties.html#15725" class="Bound">y∈</a>
  <a id="15742" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15748" class="Symbol">(</a><a id="15749" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15755" href="Data.List.Membership.Setoid.Properties.html#15755" class="Bound">x∈xs</a><a id="15759" class="Symbol">)</a> <a id="15761" href="Data.List.Membership.Setoid.Properties.html#15761" class="Bound">y≉v</a> <a id="15765" class="Symbol">(</a><a id="15766" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15771" href="Data.List.Membership.Setoid.Properties.html#15771" class="Bound">y≈z</a><a id="15774" class="Symbol">)</a> <a id="15776" class="Symbol">=</a> <a id="15778" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15783" href="Data.List.Membership.Setoid.Properties.html#15771" class="Bound">y≈z</a>
  <a id="15789" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15802" href="Data.List.Membership.Setoid.Properties.html#15802" class="Bound">x∈xs</a><a id="15806" class="Symbol">)</a> <a id="15808" href="Data.List.Membership.Setoid.Properties.html#15808" class="Bound">y≉v</a> <a id="15812" class="Symbol">(</a><a id="15813" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15819" href="Data.List.Membership.Setoid.Properties.html#15819" class="Bound">y∈</a><a id="15821" class="Symbol">)</a> <a id="15823" class="Symbol">=</a> <a id="15825" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15831" class="Symbol">(</a><a id="15832" href="Data.List.Membership.Setoid.Properties.html#15557" class="Function">∈-∷=⁻</a> <a id="15838" href="Data.List.Membership.Setoid.Properties.html#15802" class="Bound">x∈xs</a> <a id="15843" href="Data.List.Membership.Setoid.Properties.html#15808" class="Bound">y≉v</a> <a id="15847" href="Data.List.Membership.Setoid.Properties.html#15819" class="Bound">y∈</a><a id="15849" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.List.Membership.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Membership.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List membership and some related definitions</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="322" class="Symbol">)</a>
<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="381" class="Symbol">)</a>

<a id="384" class="Keyword">module</a> <a id="391" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="419" class="Symbol">{</a><a id="420" href="Data.List.Membership.Setoid.html#420" class="Bound">c</a> <a id="422" href="Data.List.Membership.Setoid.html#422" class="Bound">ℓ</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">(</a><a id="426" href="Data.List.Membership.Setoid.html#426" class="Bound">S</a> <a id="428" class="Symbol">:</a> <a id="430" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="437" href="Data.List.Membership.Setoid.html#420" class="Bound">c</a> <a id="439" href="Data.List.Membership.Setoid.html#422" class="Bound">ℓ</a><a id="440" class="Symbol">)</a> <a id="442" class="Keyword">where</a>

<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Function.Base.html" class="Module">Function.Base</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Base.html#704" class="Function">id</a><a id="489" class="Symbol">;</a> <a id="491" href="Function.Base.html#1638" class="Function">flip</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="524" class="Symbol">as</a> <a id="527" class="Module">List</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="543" class="Symbol">;</a> <a id="545" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="547" class="Symbol">;</a> <a id="549" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="552" class="Symbol">;</a> <a id="554" href="Data.List.Base.html#5083" class="Function">length</a><a id="560" class="Symbol">;</a> <a id="562" href="Data.List.Base.html#6732" class="Function">lookup</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="611" class="Symbol">as</a> <a id="614" class="Module">Any</a>
  <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="630" class="Symbol">;</a> <a id="632" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a><a id="642" class="Symbol">;</a> <a id="644" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="648" class="Symbol">;</a> <a id="650" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="655" class="Symbol">)</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="687" class="Symbol">as</a> <a id="690" class="Module">Prod</a> <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Data.Product.Base.html#852" class="Function">∃</a><a id="703" class="Symbol">;</a> <a id="705" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="708" class="Symbol">;</a> <a id="710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="742" class="Keyword">using</a> <a id="748" class="Symbol">(</a><a id="749" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="753" class="Symbol">)</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="793" class="Keyword">using</a> <a id="799" class="Symbol">(</a><a id="800" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="802" class="Symbol">)</a>

<a id="805" class="Keyword">open</a> <a id="810" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="817" href="Data.List.Membership.Setoid.html#426" class="Bound">S</a> <a id="819" class="Keyword">renaming</a> <a id="828" class="Symbol">(</a><a id="829" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="837" class="Symbol">to</a> <a id="840" class="Field">A</a><a id="841" class="Symbol">)</a>

<a id="844" class="Comment">------------------------------------------------------------------------</a>
<a id="917" class="Comment">-- Definitions</a>

<a id="933" class="Keyword">infix</a> <a id="939" class="Number">4</a> <a id="941" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="945" href="Data.List.Membership.Setoid.html#999" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="950" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="954" class="Symbol">:</a> <a id="956" href="Data.List.Membership.Setoid.html#840" class="Field">A</a> <a id="958" class="Symbol">→</a> <a id="960" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="965" href="Data.List.Membership.Setoid.html#840" class="Field">A</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">_</a>
<a id="975" href="Data.List.Membership.Setoid.html#975" class="Bound">x</a> <a id="977" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="979" href="Data.List.Membership.Setoid.html#979" class="Bound">xs</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="988" class="Symbol">(</a><a id="989" href="Data.List.Membership.Setoid.html#975" class="Bound">x</a> <a id="991" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈_</a><a id="993" class="Symbol">)</a> <a id="995" href="Data.List.Membership.Setoid.html#979" class="Bound">xs</a>

<a id="_∉_"></a><a id="999" href="Data.List.Membership.Setoid.html#999" class="Function Operator">_∉_</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Data.List.Membership.Setoid.html#840" class="Field">A</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1014" href="Data.List.Membership.Setoid.html#840" class="Field">A</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" class="Symbol">_</a>
<a id="1024" href="Data.List.Membership.Setoid.html#1024" class="Bound">x</a> <a id="1026" href="Data.List.Membership.Setoid.html#999" class="Function Operator">∉</a> <a id="1028" href="Data.List.Membership.Setoid.html#1028" class="Bound">xs</a> <a id="1031" class="Symbol">=</a> <a id="1033" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1035" href="Data.List.Membership.Setoid.html#1024" class="Bound">x</a> <a id="1037" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1039" href="Data.List.Membership.Setoid.html#1028" class="Bound">xs</a>

<a id="1043" class="Comment">------------------------------------------------------------------------</a>
<a id="1116" class="Comment">-- Operations</a>

<a id="_∷=_"></a><a id="1131" href="Data.List.Membership.Setoid.html#1131" class="Function Operator">_∷=_</a> <a id="1136" class="Symbol">=</a> <a id="1138" href="Data.List.Relation.Unary.Any.html#2027" class="Function Operator">Any._∷=_</a> <a id="1147" class="Symbol">{</a><a id="1148" class="Argument">A</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Data.List.Membership.Setoid.html#840" class="Field">A</a><a id="1153" class="Symbol">}</a>
<a id="_─_"></a><a id="1155" href="Data.List.Membership.Setoid.html#1155" class="Function Operator">_─_</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Data.List.Relation.Unary.Any.html#2138" class="Function Operator">Any._─_</a> <a id="1169" class="Symbol">{</a><a id="1170" class="Argument">A</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Data.List.Membership.Setoid.html#840" class="Field">A</a><a id="1175" class="Symbol">}</a>

<a id="mapWith∈"></a><a id="1178" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="1187" class="Symbol">:</a> <a id="1189" class="Symbol">∀</a> <a id="1191" class="Symbol">{</a><a id="1192" href="Data.List.Membership.Setoid.html#1192" class="Bound">b</a><a id="1193" class="Symbol">}</a> <a id="1195" class="Symbol">{</a><a id="1196" href="Data.List.Membership.Setoid.html#1196" class="Bound">B</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1204" href="Data.List.Membership.Setoid.html#1192" class="Bound">b</a><a id="1205" class="Symbol">}</a>
           <a id="1218" class="Symbol">(</a><a id="1219" href="Data.List.Membership.Setoid.html#1219" class="Bound">xs</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1229" href="Data.List.Membership.Setoid.html#840" class="Field">A</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(∀</a> <a id="1237" class="Symbol">{</a><a id="1238" href="Data.List.Membership.Setoid.html#1238" class="Bound">x</a><a id="1239" class="Symbol">}</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Data.List.Membership.Setoid.html#1238" class="Bound">x</a> <a id="1245" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1247" href="Data.List.Membership.Setoid.html#1219" class="Bound">xs</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.List.Membership.Setoid.html#1196" class="Bound">B</a><a id="1253" class="Symbol">)</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1262" href="Data.List.Membership.Setoid.html#1196" class="Bound">B</a>
<a id="1264" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="1273" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1282" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1289" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="1298" class="Symbol">(</a><a id="1299" href="Data.List.Membership.Setoid.html#1299" class="Bound">x</a> <a id="1301" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1303" href="Data.List.Membership.Setoid.html#1303" class="Bound">xs</a><a id="1305" class="Symbol">)</a> <a id="1307" href="Data.List.Membership.Setoid.html#1307" class="Bound">f</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Data.List.Membership.Setoid.html#1307" class="Bound">f</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1319" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1327" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="1336" href="Data.List.Membership.Setoid.html#1303" class="Bound">xs</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Data.List.Membership.Setoid.html#1307" class="Bound">f</a> <a id="1342" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1344" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="1349" class="Symbol">)</a>

<a id="1352" class="Comment">------------------------------------------------------------------------</a>
<a id="1425" class="Comment">-- Finding and losing witnesses</a>

<a id="1458" class="Keyword">module</a> <a id="1465" href="Data.List.Membership.Setoid.html#1465" class="Module">_</a> <a id="1467" class="Symbol">{</a><a id="1468" href="Data.List.Membership.Setoid.html#1468" class="Bound">p</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">{</a><a id="1472" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1481" href="Data.List.Membership.Setoid.html#840" class="Field">A</a> <a id="1483" href="Data.List.Membership.Setoid.html#1468" class="Bound">p</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Keyword">where</a>

  <a id="1495" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1500" class="Symbol">:</a> <a id="1502" class="Symbol">∀</a> <a id="1504" class="Symbol">{</a><a id="1505" href="Data.List.Membership.Setoid.html#1505" class="Bound">xs</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1515" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1517" href="Data.List.Membership.Setoid.html#1505" class="Bound">xs</a> <a id="1520" class="Symbol">→</a> <a id="1522" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1524" class="Symbol">λ</a> <a id="1526" href="Data.List.Membership.Setoid.html#1526" class="Bound">x</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Data.List.Membership.Setoid.html#1526" class="Bound">x</a> <a id="1532" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1534" href="Data.List.Membership.Setoid.html#1505" class="Bound">xs</a> <a id="1537" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1539" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1541" href="Data.List.Membership.Setoid.html#1526" class="Bound">x</a>
  <a id="1545" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1556" href="Data.List.Membership.Setoid.html#1556" class="Bound">px</a><a id="1558" class="Symbol">)</a>   <a id="1562" class="Symbol">=</a> <a id="1564" class="Symbol">(_</a> <a id="1567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1569" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1574" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1579" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1581" href="Data.List.Membership.Setoid.html#1556" class="Bound">px</a><a id="1583" class="Symbol">)</a>
  <a id="1587" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1599" href="Data.List.Membership.Setoid.html#1599" class="Bound">pxs</a><a id="1602" class="Symbol">)</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1615" href="Function.Base.html#704" class="Function">id</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1628" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1634" href="Function.Base.html#704" class="Function">id</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="1644" href="Data.List.Membership.Setoid.html#1599" class="Bound">pxs</a><a id="1647" class="Symbol">)</a>

  <a id="1652" href="Data.List.Membership.Setoid.html#1652" class="Function">lose</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1661" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1670" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1674" class="Symbol">→</a>  <a id="1677" class="Symbol">∀</a> <a id="1679" class="Symbol">{</a><a id="1680" href="Data.List.Membership.Setoid.html#1680" class="Bound">x</a> <a id="1682" href="Data.List.Membership.Setoid.html#1682" class="Bound">xs</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Data.List.Membership.Setoid.html#1680" class="Bound">x</a> <a id="1690" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="1692" href="Data.List.Membership.Setoid.html#1682" class="Bound">xs</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1699" href="Data.List.Membership.Setoid.html#1680" class="Bound">x</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1707" href="Data.List.Membership.Setoid.html#1472" class="Bound">P</a> <a id="1709" href="Data.List.Membership.Setoid.html#1682" class="Bound">xs</a>
  <a id="1714" href="Data.List.Membership.Setoid.html#1652" class="Function">lose</a> <a id="1719" href="Data.List.Membership.Setoid.html#1719" class="Bound">resp</a> <a id="1724" href="Data.List.Membership.Setoid.html#1724" class="Bound">x∈xs</a> <a id="1729" href="Data.List.Membership.Setoid.html#1729" class="Bound">px</a> <a id="1732" class="Symbol">=</a> <a id="1734" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Function.Base.html#1638" class="Function">flip</a> <a id="1744" href="Data.List.Membership.Setoid.html#1719" class="Bound">resp</a> <a id="1749" href="Data.List.Membership.Setoid.html#1729" class="Bound">px</a><a id="1751" class="Symbol">)</a> <a id="1753" href="Data.List.Membership.Setoid.html#1724" class="Bound">x∈xs</a>
</pre></body></html>

==> anc/Data.List.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List-related properties</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Comment">-- Note that the lemmas below could be generalised to work with other</a>
<a id="277" class="Comment">-- equalities than _≡_.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="375" class="Keyword">where</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="442" class="Symbol">as</a> <a id="445" class="Module">AlgebraicDefinitions</a> <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Algebra.Definitions.html#4153" class="Function">Involutive</a><a id="483" class="Symbol">)</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Morphism.Structures.html#1057" class="Record">IsMagmaHomomorphism</a><a id="551" class="Symbol">;</a> <a id="553" href="Algebra.Morphism.Structures.html#2693" class="Record">IsMonoidHomomorphism</a><a id="573" class="Symbol">)</a>
<a id="575" class="Keyword">import</a> <a id="582" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="601" class="Symbol">as</a> <a id="604" class="Module">AlgebraicStructures</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="662" class="Symbol">;</a> <a id="664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="669" class="Symbol">;</a> <a id="671" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="675" class="Symbol">;</a> <a id="677" href="Data.Bool.Base.html#941" class="Function">not</a><a id="680" class="Symbol">;</a> <a id="682" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a><a id="695" class="Symbol">)</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="733" class="Symbol">;</a> <a id="735" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="739" class="Symbol">;</a> <a id="741" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="744" class="Symbol">;</a> <a id="746" href="Data.Fin.Base.html#1541" class="Function">cast</a><a id="750" class="Symbol">;</a> <a id="752" href="Data.Fin.Base.html#1262" class="Function">toℕ</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="784" class="Symbol">as</a> <a id="787" class="Module">List</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a><a id="902" class="Symbol">;</a> <a id="904" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a><a id="906" class="Symbol">;</a> <a id="908" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a><a id="911" class="Symbol">)</a>
<a id="913" class="Keyword">open</a> <a id="918" class="Keyword">import</a> <a id="925" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="954" class="Keyword">using</a> <a id="960" class="Symbol">(</a><a id="961" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="964" class="Symbol">;</a> <a id="966" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="970" class="Symbol">;</a> <a id="972" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="977" class="Symbol">)</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1007" class="Symbol">as</a> <a id="1010" class="Module">Maybe</a> <a id="1016" class="Keyword">using</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1034" class="Symbol">;</a> <a id="1036" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1043" class="Symbol">)</a>
<a id="1045" class="Keyword">open</a> <a id="1050" class="Keyword">import</a> <a id="1057" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1071" class="Keyword">open</a> <a id="1076" class="Keyword">import</a> <a id="1083" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a>
<a id="1105" class="Keyword">open</a> <a id="1110" class="Keyword">import</a> <a id="1117" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1167" class="Symbol">as</a> <a id="1170" class="Module">Prod</a>
  <a id="1177" class="Keyword">using</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1187" class="Symbol">;</a> <a id="1189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1192" class="Symbol">;</a> <a id="1194" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1201" class="Symbol">;</a> <a id="1203" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="1211" class="Symbol">;</a> <a id="1213" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1232" class="Symbol">)</a>
<a id="1234" class="Keyword">import</a> <a id="1241" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="1273" class="Symbol">as</a> <a id="1276" class="Module">Prod</a> <a id="1281" class="Keyword">using</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a><a id="1291" class="Symbol">)</a>
<a id="1293" class="Keyword">open</a> <a id="1298" class="Keyword">import</a> <a id="1305" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1319" class="Keyword">using</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1329" class="Symbol">;</a> <a id="1331" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1335" class="Symbol">;</a> <a id="1337" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1341" class="Symbol">)</a>
<a id="1343" class="Keyword">open</a> <a id="1348" class="Keyword">import</a> <a id="1355" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="1371" class="Symbol">as</a> <a id="1374" class="Module">These</a> <a id="1380" class="Keyword">using</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Data.These.Base.html#537" class="Datatype">These</a><a id="1392" class="Symbol">;</a> <a id="1394" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="1398" class="Symbol">;</a> <a id="1400" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="1404" class="Symbol">;</a> <a id="1406" href="Data.These.Base.html#651" class="InductiveConstructor">these</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" class="Keyword">import</a> <a id="1425" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="1445" class="Keyword">using</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a><a id="1460" class="Symbol">)</a>
<a id="1462" class="Keyword">open</a> <a id="1467" class="Keyword">import</a> <a id="1474" href="Function.Base.html" class="Module">Function.Base</a> <a id="1488" class="Keyword">using</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Function.Base.html#704" class="Function">id</a><a id="1497" class="Symbol">;</a> <a id="1499" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="1502" class="Symbol">;</a> <a id="1504" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="1508" class="Symbol">;</a> <a id="1510" href="Function.Base.html#4486" class="Function Operator">_∋_</a><a id="1513" class="Symbol">;</a> <a id="1515" href="Function.Base.html#5426" class="Function Operator">_-⟨_∣</a><a id="1520" class="Symbol">;</a> <a id="1522" href="Function.Base.html#5545" class="Function Operator">∣_⟩-_</a><a id="1527" class="Symbol">;</a> <a id="1529" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="1532" class="Symbol">;</a> <a id="1534" href="Function.Base.html#725" class="Function">const</a><a id="1539" class="Symbol">;</a> <a id="1541" href="Function.Base.html#1638" class="Function">flip</a><a id="1545" class="Symbol">)</a>
<a id="1547" class="Keyword">open</a> <a id="1552" class="Keyword">import</a> <a id="1559" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1596" class="Symbol">)</a>
<a id="1598" class="Keyword">open</a> <a id="1603" class="Keyword">import</a> <a id="1610" href="Level.html" class="Module">Level</a> <a id="1616" class="Keyword">using</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1628" class="Symbol">)</a>
<a id="1630" class="Keyword">open</a> <a id="1635" class="Keyword">import</a> <a id="1642" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1670" class="Symbol">as</a> <a id="1673" class="Module">B</a> <a id="1675" class="Keyword">using</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a><a id="1699" class="Symbol">)</a>
<a id="1701" class="Keyword">import</a> <a id="1708" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1741" class="Symbol">as</a> <a id="1744" class="Module">EqR</a>
<a id="1748" class="Keyword">open</a> <a id="1753" class="Keyword">import</a> <a id="1760" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="1798" class="Symbol">as</a> <a id="1801" class="Module">P</a> <a id="1803" class="Keyword">hiding</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Relation.Binary.PropositionalEquality.html#4403" class="InductiveConstructor Operator">[_]</a><a id="1814" class="Symbol">)</a>
<a id="1816" class="Keyword">open</a> <a id="1821" class="Keyword">import</a> <a id="1828" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1849" class="Keyword">using</a> <a id="1855" class="Symbol">(</a><a id="1856" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1859" class="Symbol">)</a>
<a id="1861" class="Keyword">open</a> <a id="1866" class="Keyword">import</a> <a id="1873" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1899" class="Keyword">using</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="1912" class="Symbol">)</a>
<a id="1914" class="Keyword">open</a> <a id="1919" class="Keyword">import</a> <a id="1926" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1943" class="Keyword">using</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1952" class="Symbol">;</a> <a id="1954" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="1957" class="Symbol">;</a> <a id="1959" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="1963" class="Symbol">;</a> <a id="1965" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="1974" class="Symbol">;</a> <a id="1976" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1979" class="Symbol">;</a> <a id="1981" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1983" class="Symbol">;</a> <a id="1985" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="1998" class="Symbol">)</a>
<a id="2000" class="Keyword">open</a> <a id="2005" class="Keyword">import</a> <a id="2012" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2039" class="Symbol">as</a> <a id="2042" class="Module">Decidable</a> <a id="2052" class="Keyword">using</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a><a id="2064" class="Symbol">;</a> <a id="2066" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="2070" class="Symbol">;</a> <a id="2072" href="Relation.Nullary.Decidable.Core.html#3623" class="Function Operator">⌊_⌋</a><a id="2075" class="Symbol">;</a> <a id="2077" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="2079" class="Symbol">;</a> <a id="2081" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="2088" class="Symbol">)</a>
<a id="2090" class="Keyword">open</a> <a id="2095" class="Keyword">import</a> <a id="2102" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2117" class="Keyword">using</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="2128" class="Symbol">;</a> <a id="2130" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="2139" class="Symbol">;</a> <a id="2141" href="Relation.Unary.html#4561" class="Function">∁</a><a id="2142" class="Symbol">)</a>
<a id="2144" class="Keyword">open</a> <a id="2149" class="Keyword">import</a> <a id="2156" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2182" class="Keyword">using</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Relation.Unary.Properties.html#6160" class="Function">∁?</a><a id="2191" class="Symbol">)</a>
<a id="2193" class="Keyword">import</a> <a id="2200" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="2231" class="Symbol">as</a> <a id="2234" class="Module">ℕ</a>


<a id="2238" class="Keyword">open</a> <a id="2243" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="2256" class="Keyword">private</a>
  <a id="2266" class="Keyword">variable</a>
    <a id="2279" href="Data.List.Properties.html#2279" class="Generalizable">a</a> <a id="2281" href="Data.List.Properties.html#2281" class="Generalizable">b</a> <a id="2283" href="Data.List.Properties.html#2283" class="Generalizable">c</a> <a id="2285" href="Data.List.Properties.html#2285" class="Generalizable">d</a> <a id="2287" href="Data.List.Properties.html#2287" class="Generalizable">e</a> <a id="2289" href="Data.List.Properties.html#2289" class="Generalizable">p</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2303" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2311" href="Data.List.Properties.html#2279" class="Generalizable">a</a>
    <a id="2317" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2325" href="Data.List.Properties.html#2281" class="Generalizable">b</a>
    <a id="2331" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2339" href="Data.List.Properties.html#2283" class="Generalizable">c</a>
    <a id="2345" href="Data.List.Properties.html#2345" class="Generalizable">D</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2353" href="Data.List.Properties.html#2285" class="Generalizable">d</a>
    <a id="2359" href="Data.List.Properties.html#2359" class="Generalizable">E</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2367" href="Data.List.Properties.html#2287" class="Generalizable">e</a>

<a id="2370" class="Comment">------------------------------------------------------------------------</a>
<a id="2443" class="Comment">-- _∷_</a>

<a id="2451" class="Keyword">module</a> <a id="2458" href="Data.List.Properties.html#2458" class="Module">_</a> <a id="2460" class="Symbol">{</a><a id="2461" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2463" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2474" href="Data.List.Properties.html#2474" class="Bound">ys</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2484" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="2485" class="Symbol">}</a> <a id="2487" class="Keyword">where</a>

  <a id="2496" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2512" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2514" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2519" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2521" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2528" href="Data.List.Properties.html#2474" class="Bound">ys</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2535" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2537" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2539" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2541" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2544" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2546" href="Data.List.Properties.html#2474" class="Bound">ys</a>
  <a id="2551" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="2563" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2568" class="Symbol">=</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2578" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2582" class="Symbol">)</a>

  <a id="2587" href="Data.List.Properties.html#2587" class="Function">∷-injectiveˡ</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2606" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2611" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2613" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2620" href="Data.List.Properties.html#2474" class="Bound">ys</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2629" href="Data.List.Properties.html#2463" class="Bound">y</a>
  <a id="2633" href="Data.List.Properties.html#2587" class="Function">∷-injectiveˡ</a> <a id="2646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2661" href="Data.List.Properties.html#2661" class="Function">∷-injectiveʳ</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2678" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2680" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2685" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2694" href="Data.List.Properties.html#2474" class="Bound">ys</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2702" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2704" href="Data.List.Properties.html#2474" class="Bound">ys</a>
  <a id="2709" href="Data.List.Properties.html#2661" class="Function">∷-injectiveʳ</a> <a id="2722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2727" class="Symbol">=</a> <a id="2729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2737" href="Data.List.Properties.html#2737" class="Function">∷-dec</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2754" href="Data.List.Properties.html#2463" class="Bound">y</a><a id="2755" class="Symbol">)</a> <a id="2757" class="Symbol">→</a> <a id="2759" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2769" href="Data.List.Properties.html#2474" class="Bound">ys</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Data.List.Properties.html#2461" class="Bound">x</a> <a id="2782" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2789" href="Data.List.Properties.html#2471" class="Bound">xs</a> <a id="2792" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2794" href="Data.List.Properties.html#2463" class="Bound">y</a> <a id="2796" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2798" href="Data.List.Properties.html#2474" class="Bound">ys</a><a id="2800" class="Symbol">)</a>
  <a id="2804" href="Data.List.Properties.html#2737" class="Function">∷-dec</a> <a id="2810" href="Data.List.Properties.html#2810" class="Bound">x≟y</a> <a id="2814" href="Data.List.Properties.html#2814" class="Bound">xs≟ys</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Decidable.map′</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2853" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="2856" class="Symbol">))</a> <a id="2859" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Properties.html#2810" class="Bound">x≟y</a> <a id="2876" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="2882" href="Data.List.Properties.html#2814" class="Bound">xs≟ys</a><a id="2887" class="Symbol">)</a>

<a id="≡-dec"></a><a id="2890" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="2916" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="2918" class="Symbol">→</a> <a id="2920" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2944" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="2945" class="Symbol">)</a>
<a id="2947" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="2953" href="Data.List.Properties.html#2953" class="Bound Operator">_≟_</a> <a id="2957" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2966" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2975" class="Symbol">=</a> <a id="2977" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2981" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2986" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="2992" href="Data.List.Properties.html#2992" class="Bound Operator">_≟_</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Data.List.Properties.html#2997" class="Bound">x</a> <a id="2999" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3001" href="Data.List.Properties.html#3001" class="Bound">xs</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3014" class="Symbol">=</a> <a id="3016" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3019" class="Symbol">λ()</a>
<a id="3023" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="3029" href="Data.List.Properties.html#3029" class="Bound Operator">_≟_</a> <a id="3033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3042" class="Symbol">(</a><a id="3043" href="Data.List.Properties.html#3043" class="Bound">y</a> <a id="3045" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3047" href="Data.List.Properties.html#3047" class="Bound">ys</a><a id="3049" class="Symbol">)</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3056" class="Symbol">λ()</a>
<a id="3060" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="3066" href="Data.List.Properties.html#3066" class="Bound Operator">_≟_</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Data.List.Properties.html#3071" class="Bound">x</a> <a id="3073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3075" href="Data.List.Properties.html#3075" class="Bound">xs</a><a id="3077" class="Symbol">)</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Data.List.Properties.html#3080" class="Bound">y</a> <a id="3082" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3084" href="Data.List.Properties.html#3084" class="Bound">ys</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Data.List.Properties.html#2737" class="Function">∷-dec</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Data.List.Properties.html#3071" class="Bound">x</a> <a id="3099" href="Data.List.Properties.html#3066" class="Bound Operator">≟</a> <a id="3101" href="Data.List.Properties.html#3080" class="Bound">y</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Data.List.Properties.html#2890" class="Function">≡-dec</a> <a id="3111" href="Data.List.Properties.html#3066" class="Bound Operator">_≟_</a> <a id="3115" href="Data.List.Properties.html#3075" class="Bound">xs</a> <a id="3118" href="Data.List.Properties.html#3084" class="Bound">ys</a><a id="3120" class="Symbol">)</a>

<a id="3123" class="Comment">------------------------------------------------------------------------</a>
<a id="3196" class="Comment">-- map</a>

<a id="map-id"></a><a id="3204" href="Data.List.Properties.html#3204" class="Function">map-id</a> <a id="3211" class="Symbol">:</a> <a id="3213" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3217" href="Function.Base.html#704" class="Function">id</a> <a id="3220" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3222" href="Function.Base.html#704" class="Function">id</a> <a id="3225" class="Symbol">{</a><a id="3226" class="Argument">A</a> <a id="3228" class="Symbol">=</a> <a id="3230" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3235" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="3236" class="Symbol">}</a>
<a id="3238" href="Data.List.Properties.html#3204" class="Function">map-id</a> <a id="3245" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3254" class="Symbol">=</a> <a id="3256" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3261" href="Data.List.Properties.html#3204" class="Function">map-id</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.List.Properties.html#3269" class="Bound">x</a> <a id="3271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3273" href="Data.List.Properties.html#3273" class="Bound">xs</a><a id="3275" class="Symbol">)</a> <a id="3277" class="Symbol">=</a> <a id="3279" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Data.List.Properties.html#3269" class="Bound">x</a> <a id="3287" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3289" class="Symbol">)</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Data.List.Properties.html#3204" class="Function">map-id</a> <a id="3299" href="Data.List.Properties.html#3273" class="Bound">xs</a><a id="3301" class="Symbol">)</a>

<a id="map-id-local"></a><a id="3304" href="Data.List.Properties.html#3304" class="Function">map-id-local</a> <a id="3317" class="Symbol">:</a> <a id="3319" class="Symbol">∀</a> <a id="3321" class="Symbol">{</a><a id="3322" href="Data.List.Properties.html#3322" class="Bound">f</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="3331" class="Symbol">}</a> <a id="3333" class="Symbol">{</a><a id="3334" href="Data.List.Properties.html#3334" class="Bound">xs</a><a id="3336" class="Symbol">}</a> <a id="3338" class="Symbol">→</a> <a id="3340" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3344" class="Symbol">(λ</a> <a id="3347" href="Data.List.Properties.html#3347" class="Bound">x</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Data.List.Properties.html#3322" class="Bound">f</a> <a id="3353" href="Data.List.Properties.html#3347" class="Bound">x</a> <a id="3355" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3357" href="Data.List.Properties.html#3347" class="Bound">x</a><a id="3358" class="Symbol">)</a> <a id="3360" href="Data.List.Properties.html#3334" class="Bound">xs</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3369" href="Data.List.Properties.html#3322" class="Bound">f</a> <a id="3371" href="Data.List.Properties.html#3334" class="Bound">xs</a> <a id="3374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3376" href="Data.List.Properties.html#3334" class="Bound">xs</a>
<a id="3379" href="Data.List.Properties.html#3304" class="Function">map-id-local</a> <a id="3392" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>           <a id="3405" class="Symbol">=</a> <a id="3407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3412" href="Data.List.Properties.html#3304" class="Function">map-id-local</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Data.List.Properties.html#3426" class="Bound">fx≡x</a> <a id="3431" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3433" href="Data.List.Properties.html#3433" class="Bound">pxs</a><a id="3436" class="Symbol">)</a> <a id="3438" class="Symbol">=</a> <a id="3440" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3446" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3450" href="Data.List.Properties.html#3426" class="Bound">fx≡x</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Data.List.Properties.html#3304" class="Function">map-id-local</a> <a id="3469" href="Data.List.Properties.html#3433" class="Bound">pxs</a><a id="3472" class="Symbol">)</a>

<a id="map-++"></a><a id="3475" href="Data.List.Properties.html#3475" class="Function">map-++</a> <a id="3482" class="Symbol">:</a> <a id="3484" class="Symbol">∀</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Data.List.Properties.html#3487" class="Bound">f</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="3496" class="Symbol">)</a> <a id="3498" href="Data.List.Properties.html#3498" class="Bound">xs</a> <a id="3501" href="Data.List.Properties.html#3501" class="Bound">ys</a> <a id="3504" class="Symbol">→</a>
                 <a id="3523" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3527" href="Data.List.Properties.html#3487" class="Bound">f</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Data.List.Properties.html#3498" class="Bound">xs</a> <a id="3533" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3536" href="Data.List.Properties.html#3501" class="Bound">ys</a><a id="3538" class="Symbol">)</a> <a id="3540" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3542" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3546" href="Data.List.Properties.html#3487" class="Bound">f</a> <a id="3548" href="Data.List.Properties.html#3498" class="Bound">xs</a> <a id="3551" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3554" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3558" href="Data.List.Properties.html#3487" class="Bound">f</a> <a id="3560" href="Data.List.Properties.html#3501" class="Bound">ys</a>
<a id="3563" href="Data.List.Properties.html#3475" class="Function">map-++</a> <a id="3570" href="Data.List.Properties.html#3570" class="Bound">f</a> <a id="3572" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3581" href="Data.List.Properties.html#3581" class="Bound">ys</a> <a id="3584" class="Symbol">=</a> <a id="3586" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3591" href="Data.List.Properties.html#3475" class="Function">map-++</a> <a id="3598" href="Data.List.Properties.html#3598" class="Bound">f</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Data.List.Properties.html#3601" class="Bound">x</a> <a id="3603" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3605" href="Data.List.Properties.html#3605" class="Bound">xs</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Data.List.Properties.html#3609" class="Bound">ys</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3619" class="Symbol">(</a><a id="3620" href="Data.List.Properties.html#3598" class="Bound">f</a> <a id="3622" href="Data.List.Properties.html#3601" class="Bound">x</a> <a id="3624" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Data.List.Properties.html#3475" class="Function">map-++</a> <a id="3636" href="Data.List.Properties.html#3598" class="Bound">f</a> <a id="3638" href="Data.List.Properties.html#3605" class="Bound">xs</a> <a id="3641" href="Data.List.Properties.html#3609" class="Bound">ys</a><a id="3643" class="Symbol">)</a>

<a id="map-cong"></a><a id="3646" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="3655" class="Symbol">:</a> <a id="3657" class="Symbol">∀</a> <a id="3659" class="Symbol">{</a><a id="3660" href="Data.List.Properties.html#3660" class="Bound">f</a> <a id="3662" href="Data.List.Properties.html#3662" class="Bound">g</a> <a id="3664" class="Symbol">:</a> <a id="3666" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="3671" class="Symbol">}</a> <a id="3673" class="Symbol">→</a> <a id="3675" href="Data.List.Properties.html#3660" class="Bound">f</a> <a id="3677" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3679" href="Data.List.Properties.html#3662" class="Bound">g</a> <a id="3681" class="Symbol">→</a> <a id="3683" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3687" href="Data.List.Properties.html#3660" class="Bound">f</a> <a id="3689" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3691" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3695" href="Data.List.Properties.html#3662" class="Bound">g</a>
<a id="3697" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="3706" href="Data.List.Properties.html#3706" class="Bound">f≗g</a> <a id="3710" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3719" class="Symbol">=</a> <a id="3721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3726" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="3735" href="Data.List.Properties.html#3735" class="Bound">f≗g</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Data.List.Properties.html#3740" class="Bound">x</a> <a id="3742" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3744" href="Data.List.Properties.html#3744" class="Bound">xs</a><a id="3746" class="Symbol">)</a> <a id="3748" class="Symbol">=</a> <a id="3750" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3756" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Data.List.Properties.html#3735" class="Bound">f≗g</a> <a id="3765" href="Data.List.Properties.html#3740" class="Bound">x</a><a id="3766" class="Symbol">)</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="3778" href="Data.List.Properties.html#3735" class="Bound">f≗g</a> <a id="3782" href="Data.List.Properties.html#3744" class="Bound">xs</a><a id="3784" class="Symbol">)</a>

<a id="map-cong-local"></a><a id="3787" href="Data.List.Properties.html#3787" class="Function">map-cong-local</a> <a id="3802" class="Symbol">:</a> <a id="3804" class="Symbol">∀</a> <a id="3806" class="Symbol">{</a><a id="3807" href="Data.List.Properties.html#3807" class="Bound">f</a> <a id="3809" href="Data.List.Properties.html#3809" class="Bound">g</a> <a id="3811" class="Symbol">:</a> <a id="3813" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="3818" class="Symbol">}</a> <a id="3820" class="Symbol">{</a><a id="3821" href="Data.List.Properties.html#3821" class="Bound">xs</a><a id="3823" class="Symbol">}</a> <a id="3825" class="Symbol">→</a>
            <a id="3839" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3843" class="Symbol">(λ</a> <a id="3846" href="Data.List.Properties.html#3846" class="Bound">x</a> <a id="3848" class="Symbol">→</a> <a id="3850" href="Data.List.Properties.html#3807" class="Bound">f</a> <a id="3852" href="Data.List.Properties.html#3846" class="Bound">x</a> <a id="3854" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3856" href="Data.List.Properties.html#3809" class="Bound">g</a> <a id="3858" href="Data.List.Properties.html#3846" class="Bound">x</a><a id="3859" class="Symbol">)</a> <a id="3861" href="Data.List.Properties.html#3821" class="Bound">xs</a> <a id="3864" class="Symbol">→</a> <a id="3866" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3870" href="Data.List.Properties.html#3807" class="Bound">f</a> <a id="3872" href="Data.List.Properties.html#3821" class="Bound">xs</a> <a id="3875" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3877" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3881" href="Data.List.Properties.html#3809" class="Bound">g</a> <a id="3883" href="Data.List.Properties.html#3821" class="Bound">xs</a>
<a id="3886" href="Data.List.Properties.html#3787" class="Function">map-cong-local</a> <a id="3901" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>                <a id="3919" class="Symbol">=</a> <a id="3921" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3926" href="Data.List.Properties.html#3787" class="Function">map-cong-local</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Data.List.Properties.html#3942" class="Bound">fx≡gx</a> <a id="3948" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3950" href="Data.List.Properties.html#3950" class="Bound">fxs≡gxs</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">=</a> <a id="3961" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3967" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3971" href="Data.List.Properties.html#3942" class="Bound">fx≡gx</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Data.List.Properties.html#3787" class="Function">map-cong-local</a> <a id="3993" href="Data.List.Properties.html#3950" class="Bound">fxs≡gxs</a><a id="4000" class="Symbol">)</a>

<a id="length-map"></a><a id="4003" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="4014" class="Symbol">:</a> <a id="4016" class="Symbol">∀</a> <a id="4018" class="Symbol">(</a><a id="4019" href="Data.List.Properties.html#4019" class="Bound">f</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="4025" class="Symbol">→</a> <a id="4027" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="4028" class="Symbol">)</a> <a id="4030" href="Data.List.Properties.html#4030" class="Bound">xs</a> <a id="4033" class="Symbol">→</a> <a id="4035" href="Data.List.Base.html#5083" class="Function">length</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4047" href="Data.List.Properties.html#4019" class="Bound">f</a> <a id="4049" href="Data.List.Properties.html#4030" class="Bound">xs</a><a id="4051" class="Symbol">)</a> <a id="4053" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4055" href="Data.List.Base.html#5083" class="Function">length</a> <a id="4062" href="Data.List.Properties.html#4030" class="Bound">xs</a>
<a id="4065" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="4076" href="Data.List.Properties.html#4076" class="Bound">f</a> <a id="4078" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4087" class="Symbol">=</a> <a id="4089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4094" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="4105" href="Data.List.Properties.html#4105" class="Bound">f</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Data.List.Properties.html#4108" class="Bound">x</a> <a id="4110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4112" href="Data.List.Properties.html#4112" class="Bound">xs</a><a id="4114" class="Symbol">)</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4127" class="Symbol">(</a><a id="4128" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="4139" href="Data.List.Properties.html#4105" class="Bound">f</a> <a id="4141" href="Data.List.Properties.html#4112" class="Bound">xs</a><a id="4143" class="Symbol">)</a>

<a id="map-∘"></a><a id="4146" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="4152" class="Symbol">:</a> <a id="4154" class="Symbol">{</a><a id="4155" href="Data.List.Properties.html#4155" class="Bound">g</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="4161" class="Symbol">→</a> <a id="4163" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="4164" class="Symbol">}</a> <a id="4166" class="Symbol">{</a><a id="4167" href="Data.List.Properties.html#4167" class="Bound">f</a> <a id="4169" class="Symbol">:</a> <a id="4171" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="4173" class="Symbol">→</a> <a id="4175" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="4176" class="Symbol">}</a> <a id="4178" class="Symbol">→</a> <a id="4180" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4184" class="Symbol">(</a><a id="4185" href="Data.List.Properties.html#4155" class="Bound">g</a> <a id="4187" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4189" href="Data.List.Properties.html#4167" class="Bound">f</a><a id="4190" class="Symbol">)</a> <a id="4192" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="4194" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4198" href="Data.List.Properties.html#4155" class="Bound">g</a> <a id="4200" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4202" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4206" href="Data.List.Properties.html#4167" class="Bound">f</a>
<a id="4208" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="4214" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4223" class="Symbol">=</a> <a id="4225" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4230" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Data.List.Properties.html#4237" class="Bound">x</a> <a id="4239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4241" href="Data.List.Properties.html#4241" class="Bound">xs</a><a id="4243" class="Symbol">)</a> <a id="4245" class="Symbol">=</a> <a id="4247" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4252" class="Symbol">(_</a> <a id="4255" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4257" class="Symbol">)</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="4266" href="Data.List.Properties.html#4241" class="Bound">xs</a><a id="4268" class="Symbol">)</a>

<a id="map-injective"></a><a id="4271" href="Data.List.Properties.html#4271" class="Function">map-injective</a> <a id="4285" class="Symbol">:</a> <a id="4287" class="Symbol">∀</a> <a id="4289" class="Symbol">{</a><a id="4290" href="Data.List.Properties.html#4290" class="Bound">f</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="4299" class="Symbol">}</a> <a id="4301" class="Symbol">→</a> <a id="4303" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4317" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4321" href="Data.List.Properties.html#4290" class="Bound">f</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4339" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Data.List.Base.html#1631" class="Function">map</a> <a id="4348" href="Data.List.Properties.html#4290" class="Bound">f</a><a id="4349" class="Symbol">)</a>
<a id="4351" href="Data.List.Properties.html#4271" class="Function">map-injective</a> <a id="4365" href="Data.List.Properties.html#4365" class="Bound">finj</a> <a id="4370" class="Symbol">{</a><a id="4371" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4373" class="Symbol">}</a> <a id="4375" class="Symbol">{</a><a id="4376" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4378" class="Symbol">}</a> <a id="4380" href="Data.List.Properties.html#4380" class="Bound">eq</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4390" href="Data.List.Properties.html#4271" class="Function">map-injective</a> <a id="4404" href="Data.List.Properties.html#4404" class="Bound">finj</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Data.List.Properties.html#4410" class="Bound">x</a> <a id="4412" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4414" href="Data.List.Properties.html#4414" class="Bound">xs</a><a id="4416" class="Symbol">}</a> <a id="4418" class="Symbol">{</a><a id="4419" href="Data.List.Properties.html#4419" class="Bound">y</a> <a id="4421" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4423" href="Data.List.Properties.html#4423" class="Bound">ys</a><a id="4425" class="Symbol">}</a> <a id="4427" href="Data.List.Properties.html#4427" class="Bound">eq</a> <a id="4430" class="Symbol">=</a>
  <a id="4434" class="Keyword">let</a> <a id="4438" href="Data.List.Properties.html#4438" class="Bound">fx≡fy</a> <a id="4444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4446" href="Data.List.Properties.html#4446" class="Bound">fxs≡fys</a> <a id="4454" class="Symbol">=</a> <a id="4456" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="4468" href="Data.List.Properties.html#4427" class="Bound">eq</a> <a id="4471" class="Keyword">in</a>
  <a id="4476" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="4482" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4486" class="Symbol">(</a><a id="4487" href="Data.List.Properties.html#4404" class="Bound">finj</a> <a id="4492" href="Data.List.Properties.html#4438" class="Bound">fx≡fy</a><a id="4497" class="Symbol">)</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Data.List.Properties.html#4271" class="Function">map-injective</a> <a id="4514" href="Data.List.Properties.html#4404" class="Bound">finj</a> <a id="4519" href="Data.List.Properties.html#4446" class="Bound">fxs≡fys</a><a id="4526" class="Symbol">)</a>

<a id="4529" class="Comment">------------------------------------------------------------------------</a>
<a id="4602" class="Comment">-- mapMaybe</a>

<a id="mapMaybe-just"></a><a id="4615" href="Data.List.Properties.html#4615" class="Function">mapMaybe-just</a> <a id="4629" class="Symbol">:</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Data.List.Properties.html#4632" class="Bound">xs</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4642" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="4656" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4661" href="Data.List.Properties.html#4632" class="Bound">xs</a> <a id="4664" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4666" href="Data.List.Properties.html#4632" class="Bound">xs</a>
<a id="4669" href="Data.List.Properties.html#4615" class="Function">mapMaybe-just</a> <a id="4683" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4692" class="Symbol">=</a> <a id="4694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4699" href="Data.List.Properties.html#4615" class="Function">mapMaybe-just</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Data.List.Properties.html#4714" class="Bound">x</a> <a id="4716" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4718" href="Data.List.Properties.html#4718" class="Bound">xs</a><a id="4720" class="Symbol">)</a> <a id="4722" class="Symbol">=</a> <a id="4724" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Data.List.Properties.html#4714" class="Bound">x</a> <a id="4732" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4734" class="Symbol">)</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Data.List.Properties.html#4615" class="Function">mapMaybe-just</a> <a id="4751" href="Data.List.Properties.html#4718" class="Bound">xs</a><a id="4753" class="Symbol">)</a>

<a id="mapMaybe-nothing"></a><a id="4756" href="Data.List.Properties.html#4756" class="Function">mapMaybe-nothing</a> <a id="4773" class="Symbol">:</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Data.List.Properties.html#4776" class="Bound">xs</a> <a id="4779" class="Symbol">:</a> <a id="4781" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4786" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="4787" class="Symbol">)</a> <a id="4789" class="Symbol">→</a>
                   <a id="4810" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="4819" class="Symbol">{</a><a id="4820" class="Argument">B</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="4825" class="Symbol">}</a> <a id="4827" class="Symbol">(λ</a> <a id="4830" href="Data.List.Properties.html#4830" class="Bound">_</a> <a id="4832" class="Symbol">→</a> <a id="4834" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="4841" class="Symbol">)</a> <a id="4843" href="Data.List.Properties.html#4776" class="Bound">xs</a> <a id="4846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4848" class="InductiveConstructor">[]</a>
<a id="4851" href="Data.List.Properties.html#4756" class="Function">mapMaybe-nothing</a> <a id="4868" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4877" class="Symbol">=</a> <a id="4879" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4884" href="Data.List.Properties.html#4756" class="Function">mapMaybe-nothing</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Data.List.Properties.html#4902" class="Bound">x</a> <a id="4904" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4906" href="Data.List.Properties.html#4906" class="Bound">xs</a><a id="4908" class="Symbol">)</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="Data.List.Properties.html#4756" class="Function">mapMaybe-nothing</a> <a id="4929" href="Data.List.Properties.html#4906" class="Bound">xs</a>

<a id="4933" class="Keyword">module</a> <a id="4940" href="Data.List.Properties.html#4940" class="Module">_</a> <a id="4942" class="Symbol">(</a><a id="4943" href="Data.List.Properties.html#4943" class="Bound">f</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="4949" class="Symbol">→</a> <a id="4951" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4957" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Keyword">where</a>

  <a id="4969" href="Data.List.Properties.html#4969" class="Function">mapMaybe-concatMap</a> <a id="4988" class="Symbol">:</a> <a id="4990" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="4999" href="Data.List.Properties.html#4943" class="Bound">f</a> <a id="5001" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="5003" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Data.List.Base.html#5277" class="Function">fromMaybe</a> <a id="5024" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5026" href="Data.List.Properties.html#4943" class="Bound">f</a><a id="5027" class="Symbol">)</a>
  <a id="5031" href="Data.List.Properties.html#4969" class="Function">mapMaybe-concatMap</a> <a id="5050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5053" class="Symbol">=</a> <a id="5055" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5062" href="Data.List.Properties.html#4969" class="Function">mapMaybe-concatMap</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Data.List.Properties.html#5082" class="Bound">x</a> <a id="5084" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5086" href="Data.List.Properties.html#5086" class="Bound">xs</a><a id="5088" class="Symbol">)</a> <a id="5090" class="Keyword">with</a> <a id="5095" href="Data.List.Properties.html#5095" class="Bound">ih</a> ← <a id="5100" href="Data.List.Properties.html#4969" class="Function">mapMaybe-concatMap</a> <a id="5119" href="Data.List.Properties.html#5086" class="Bound">xs</a> <a id="5122" class="Symbol">|</a> <a id="5124" href="Data.List.Properties.html#4943" class="Bound">f</a> <a id="5126" href="Data.List.Properties.html#5082" class="Bound">x</a>
  <a id="5130" class="Symbol">...</a> <a id="5134" class="Symbol">|</a> <a id="5136" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5141" href="Data.List.Properties.html#5141" class="Bound">y</a>  <a id="5144" class="Symbol">=</a> <a id="5146" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Data.List.Properties.html#5141" class="Bound">y</a> <a id="5154" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5156" class="Symbol">)</a> <a id="5158" href="Data.List.Properties.html#5095" class="Bound">ih</a>
  <a id="5163" class="Symbol">...</a> <a id="5167" class="Symbol">|</a> <a id="5169" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5177" class="Symbol">=</a> <a id="5179" href="Data.List.Properties.html#5095" class="Bound">ih</a>

  <a id="5185" href="Data.List.Properties.html#5185" class="Function">length-mapMaybe</a> <a id="5201" class="Symbol">:</a> <a id="5203" class="Symbol">∀</a> <a id="5205" href="Data.List.Properties.html#5205" class="Bound">xs</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="5227" href="Data.List.Properties.html#4943" class="Bound">f</a> <a id="5229" href="Data.List.Properties.html#5205" class="Bound">xs</a><a id="5231" class="Symbol">)</a> <a id="5233" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="5235" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5242" href="Data.List.Properties.html#5205" class="Bound">xs</a>
  <a id="5247" href="Data.List.Properties.html#5185" class="Function">length-mapMaybe</a> <a id="5263" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5272" class="Symbol">=</a> <a id="5274" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="5280" href="Data.List.Properties.html#5185" class="Function">length-mapMaybe</a> <a id="5296" class="Symbol">(</a><a id="5297" href="Data.List.Properties.html#5297" class="Bound">x</a> <a id="5299" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5301" href="Data.List.Properties.html#5301" class="Bound">xs</a><a id="5303" class="Symbol">)</a> <a id="5305" class="Keyword">with</a> <a id="5310" href="Data.List.Properties.html#5310" class="Bound">ih</a> ← <a id="5315" href="Data.List.Properties.html#5185" class="Function">length-mapMaybe</a> <a id="5331" href="Data.List.Properties.html#5301" class="Bound">xs</a> <a id="5334" class="Symbol">|</a> <a id="5336" href="Data.List.Properties.html#4943" class="Bound">f</a> <a id="5338" href="Data.List.Properties.html#5297" class="Bound">x</a>
  <a id="5342" class="Symbol">...</a> <a id="5346" class="Symbol">|</a> <a id="5348" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5353" href="Data.List.Properties.html#5353" class="Bound">y</a>  <a id="5356" class="Symbol">=</a> <a id="5358" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5362" href="Data.List.Properties.html#5310" class="Bound">ih</a>
  <a id="5367" class="Symbol">...</a> <a id="5371" class="Symbol">|</a> <a id="5373" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="5393" href="Data.List.Properties.html#5310" class="Bound">ih</a>

<a id="5397" class="Comment">------------------------------------------------------------------------</a>
<a id="5470" class="Comment">-- _++_</a>

<a id="length-++"></a><a id="5479" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="5489" class="Symbol">:</a> <a id="5491" class="Symbol">∀</a> <a id="5493" class="Symbol">(</a><a id="5494" href="Data.List.Properties.html#5494" class="Bound">xs</a> <a id="5497" class="Symbol">:</a> <a id="5499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5504" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="5505" class="Symbol">)</a> <a id="5507" class="Symbol">{</a><a id="5508" href="Data.List.Properties.html#5508" class="Bound">ys</a><a id="5510" class="Symbol">}</a> <a id="5512" class="Symbol">→</a>
            <a id="5526" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Data.List.Properties.html#5494" class="Bound">xs</a> <a id="5537" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="5540" href="Data.List.Properties.html#5508" class="Bound">ys</a><a id="5542" class="Symbol">)</a> <a id="5544" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5546" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5553" href="Data.List.Properties.html#5494" class="Bound">xs</a> <a id="5556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5558" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5565" href="Data.List.Properties.html#5508" class="Bound">ys</a>
<a id="5568" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="5578" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5587" class="Symbol">=</a> <a id="5589" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5594" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Data.List.Properties.html#5605" class="Bound">x</a> <a id="5607" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5609" href="Data.List.Properties.html#5609" class="Bound">xs</a><a id="5611" class="Symbol">)</a> <a id="5613" class="Symbol">=</a> <a id="5615" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5624" class="Symbol">(</a><a id="5625" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="5635" href="Data.List.Properties.html#5609" class="Bound">xs</a><a id="5637" class="Symbol">)</a>

<a id="5640" class="Keyword">module</a> <a id="5647" href="Data.List.Properties.html#5647" class="Module">_</a> <a id="5649" class="Symbol">{</a><a id="5650" href="Data.List.Properties.html#5650" class="Bound">A</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5658" href="Data.List.Properties.html#2279" class="Generalizable">a</a><a id="5659" class="Symbol">}</a> <a id="5661" class="Keyword">where</a>

  <a id="5670" class="Keyword">open</a> <a id="5675" href="Algebra.Definitions.html" class="Module">AlgebraicDefinitions</a> <a id="5696" class="Symbol">{</a><a id="5697" class="Argument">A</a> <a id="5699" class="Symbol">=</a> <a id="5701" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5706" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="5707" class="Symbol">}</a> <a id="5709" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5715" class="Keyword">open</a> <a id="5720" href="Algebra.Structures.html" class="Module">AlgebraicStructures</a>  <a id="5741" class="Symbol">{</a><a id="5742" class="Argument">A</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5751" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="5752" class="Symbol">}</a> <a id="5754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="5761" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="5770" class="Symbol">:</a> <a id="5772" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="5784" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="5791" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="5800" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5809" href="Data.List.Properties.html#5809" class="Bound">ys</a> <a id="5812" href="Data.List.Properties.html#5812" class="Bound">zs</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5824" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Data.List.Properties.html#5834" class="Bound">x</a> <a id="5836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5838" href="Data.List.Properties.html#5838" class="Bound">xs</a><a id="5840" class="Symbol">)</a> <a id="5842" href="Data.List.Properties.html#5842" class="Bound">ys</a> <a id="5845" href="Data.List.Properties.html#5845" class="Bound">zs</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Data.List.Properties.html#5834" class="Bound">x</a> <a id="5858" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="5872" href="Data.List.Properties.html#5838" class="Bound">xs</a> <a id="5875" href="Data.List.Properties.html#5842" class="Bound">ys</a> <a id="5878" href="Data.List.Properties.html#5845" class="Bound">zs</a><a id="5880" class="Symbol">)</a>

  <a id="5885" href="Data.List.Properties.html#5885" class="Function">++-identityˡ</a> <a id="5898" class="Symbol">:</a> <a id="5900" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="5913" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5916" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="5923" href="Data.List.Properties.html#5885" class="Function">++-identityˡ</a> <a id="5936" href="Data.List.Properties.html#5936" class="Bound">xs</a> <a id="5939" class="Symbol">=</a> <a id="5941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="5949" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="5962" class="Symbol">:</a> <a id="5964" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="5978" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5981" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="5988" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="6001" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6010" class="Symbol">=</a> <a id="6012" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6019" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Data.List.Properties.html#6033" class="Bound">x</a> <a id="6035" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6037" href="Data.List.Properties.html#6037" class="Bound">xs</a><a id="6039" class="Symbol">)</a> <a id="6041" class="Symbol">=</a> <a id="6043" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Data.List.Properties.html#6033" class="Bound">x</a> <a id="6051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6053" class="Symbol">)</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="6069" href="Data.List.Properties.html#6037" class="Bound">xs</a><a id="6071" class="Symbol">)</a>

  <a id="6076" href="Data.List.Properties.html#6076" class="Function">++-identity</a> <a id="6088" class="Symbol">:</a> <a id="6090" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="6099" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6102" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="6109" href="Data.List.Properties.html#6076" class="Function">++-identity</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Data.List.Properties.html#5885" class="Function">++-identityˡ</a> <a id="6136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6138" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a>

  <a id="6154" href="Data.List.Properties.html#6154" class="Function">++-identityʳ-unique</a> <a id="6174" class="Symbol">:</a> <a id="6176" class="Symbol">∀</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Data.List.Properties.html#6179" class="Bound">xs</a> <a id="6182" class="Symbol">:</a> <a id="6184" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6189" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="6190" class="Symbol">)</a> <a id="6192" class="Symbol">{</a><a id="6193" href="Data.List.Properties.html#6193" class="Bound">ys</a><a id="6195" class="Symbol">}</a> <a id="6197" class="Symbol">→</a> <a id="6199" href="Data.List.Properties.html#6179" class="Bound">xs</a> <a id="6202" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6204" href="Data.List.Properties.html#6179" class="Bound">xs</a> <a id="6207" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6210" href="Data.List.Properties.html#6193" class="Bound">ys</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="Data.List.Properties.html#6193" class="Bound">ys</a> <a id="6218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6220" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="6225" href="Data.List.Properties.html#6154" class="Function">++-identityʳ-unique</a> <a id="6245" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6268" href="Data.List.Properties.html#6154" class="Function">++-identityʳ-unique</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Data.List.Properties.html#6289" class="Bound">x</a> <a id="6291" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6293" href="Data.List.Properties.html#6293" class="Bound">xs</a><a id="6295" class="Symbol">)</a> <a id="6297" href="Data.List.Properties.html#6297" class="Bound">eq</a>   <a id="6302" class="Symbol">=</a>
    <a id="6308" href="Data.List.Properties.html#6154" class="Function">++-identityʳ-unique</a> <a id="6328" href="Data.List.Properties.html#6293" class="Bound">xs</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="6351" href="Data.List.Properties.html#6297" class="Bound">eq</a><a id="6353" class="Symbol">))</a>

  <a id="6359" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a> <a id="6379" class="Symbol">:</a> <a id="6381" class="Symbol">∀</a> <a id="6383" class="Symbol">{</a><a id="6384" href="Data.List.Properties.html#6384" class="Bound">xs</a><a id="6386" class="Symbol">}</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Data.List.Properties.html#6389" class="Bound">ys</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6399" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="6400" class="Symbol">)</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Data.List.Properties.html#6384" class="Bound">xs</a> <a id="6407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6409" href="Data.List.Properties.html#6389" class="Bound">ys</a> <a id="6412" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6415" href="Data.List.Properties.html#6384" class="Bound">xs</a> <a id="6418" class="Symbol">→</a> <a id="6420" href="Data.List.Properties.html#6389" class="Bound">ys</a> <a id="6423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6425" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="6430" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a>               <a id="6464" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6473" class="Symbol">_</a>  <a id="6476" class="Symbol">=</a> <a id="6478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6485" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a> <a id="6505" class="Symbol">{</a><a id="6506" class="Argument">xs</a> <a id="6509" class="Symbol">=</a> <a id="6511" href="Data.List.Properties.html#6511" class="Bound">x</a> <a id="6513" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6515" href="Data.List.Properties.html#6515" class="Bound">xs</a><a id="6517" class="Symbol">}</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Data.List.Properties.html#6520" class="Bound">y</a> <a id="6522" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6524" href="Data.List.Properties.html#6524" class="Bound">ys</a><a id="6526" class="Symbol">)</a> <a id="6528" href="Data.List.Properties.html#6528" class="Bound">eq</a>
    <a id="6535" class="Keyword">with</a> <a id="6540" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a> <a id="6560" class="Symbol">(</a><a id="6561" href="Data.List.Properties.html#6524" class="Bound">ys</a> <a id="6564" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6567" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="6569" href="Data.List.Properties.html#6511" class="Bound">x</a> <a id="6571" href="Data.List.Base.html#5244" class="Function Operator">]</a><a id="6572" class="Symbol">)</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
         <a id="6590" href="Data.List.Properties.html#6515" class="Bound">xs</a>                  <a id="6610" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6613" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="6632" href="Data.List.Properties.html#6528" class="Bound">eq</a><a id="6634" class="Symbol">)</a> <a id="6636" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
         <a id="6647" href="Data.List.Properties.html#6524" class="Bound">ys</a> <a id="6650" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6653" href="Data.List.Properties.html#6511" class="Bound">x</a> <a id="6655" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6657" href="Data.List.Properties.html#6515" class="Bound">xs</a>        <a id="6667" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6670" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="6684" href="Data.List.Properties.html#6524" class="Bound">ys</a> <a id="6687" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="6689" href="Data.List.Properties.html#6511" class="Bound">x</a> <a id="6691" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="6693" href="Data.List.Properties.html#6515" class="Bound">xs</a><a id="6695" class="Symbol">)</a> <a id="6697" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
         <a id="6708" class="Symbol">(</a><a id="6709" href="Data.List.Properties.html#6524" class="Bound">ys</a> <a id="6712" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6715" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="6717" href="Data.List.Properties.html#6511" class="Bound">x</a> <a id="6719" href="Data.List.Base.html#5244" class="Function Operator">]</a><a id="6720" class="Symbol">)</a> <a id="6722" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6725" href="Data.List.Properties.html#6515" class="Bound">xs</a> <a id="6728" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="6729" class="Symbol">)</a>
  <a id="6733" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a> <a id="6753" class="Symbol">{</a><a id="6754" class="Argument">xs</a> <a id="6757" class="Symbol">=</a> <a id="6759" href="Data.List.Properties.html#6759" class="Bound">x</a> <a id="6761" class="InductiveConstructor Operator">∷</a> <a id="6763" href="Data.List.Properties.html#6763" class="Bound">xs</a><a id="6765" class="Symbol">}</a> <a id="6767" class="Symbol">(</a><a id="6768" href="Data.List.Properties.html#6768" class="Bound">y</a> <a id="6770" class="InductiveConstructor Operator">∷</a> <a id="6772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>   <a id="6777" class="Symbol">)</a> <a id="6779" href="Data.List.Properties.html#6779" class="Bound">eq</a> <a id="6782" class="Symbol">|</a> <a id="6784" class="Symbol">()</a>
  <a id="6789" href="Data.List.Properties.html#6359" class="Function">++-identityˡ-unique</a> <a id="6809" class="Symbol">{</a><a id="6810" class="Argument">xs</a> <a id="6813" class="Symbol">=</a> <a id="6815" href="Data.List.Properties.html#6815" class="Bound">x</a> <a id="6817" class="InductiveConstructor Operator">∷</a> <a id="6819" href="Data.List.Properties.html#6819" class="Bound">xs</a><a id="6821" class="Symbol">}</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Data.List.Properties.html#6824" class="Bound">y</a> <a id="6826" class="InductiveConstructor Operator">∷</a> <a id="6828" class="Symbol">_</a> <a id="6830" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6832" class="Symbol">_)</a> <a id="6835" href="Data.List.Properties.html#6835" class="Bound">eq</a> <a id="6838" class="Symbol">|</a> <a id="6840" class="Symbol">()</a>

  <a id="6846" href="Data.List.Properties.html#6846" class="Function">++-cancelˡ</a> <a id="6857" class="Symbol">:</a> <a id="6859" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="6876" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="6883" href="Data.List.Properties.html#6846" class="Function">++-cancelˡ</a> <a id="6894" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6903" class="Symbol">_</a> <a id="6905" class="Symbol">_</a> <a id="6907" href="Data.List.Properties.html#6907" class="Bound">ys≡zs</a>             <a id="6925" class="Symbol">=</a> <a id="6927" href="Data.List.Properties.html#6907" class="Bound">ys≡zs</a>
  <a id="6935" href="Data.List.Properties.html#6846" class="Function">++-cancelˡ</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Data.List.Properties.html#6947" class="Bound">x</a> <a id="6949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6951" href="Data.List.Properties.html#6951" class="Bound">xs</a><a id="6953" class="Symbol">)</a> <a id="6955" class="Symbol">_</a> <a id="6957" class="Symbol">_</a> <a id="6959" href="Data.List.Properties.html#6959" class="Bound">x∷xs++ys≡x∷xs++zs</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Data.List.Properties.html#6846" class="Function">++-cancelˡ</a> <a id="6990" href="Data.List.Properties.html#6951" class="Bound">xs</a> <a id="6993" class="Symbol">_</a> <a id="6995" class="Symbol">_</a> <a id="6997" class="Symbol">(</a><a id="6998" href="Data.List.Properties.html#2661" class="Function">∷-injectiveʳ</a> <a id="7011" href="Data.List.Properties.html#6959" class="Bound">x∷xs++ys≡x∷xs++zs</a><a id="7028" class="Symbol">)</a>

  <a id="7033" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7044" class="Symbol">:</a> <a id="7046" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="7064" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="7071" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7082" class="Symbol">_</a>  <a id="7085" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7094" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7103" class="Symbol">_</a>             <a id="7117" class="Symbol">=</a> <a id="7119" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7126" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7137" href="Data.List.Properties.html#7137" class="Bound">xs</a> <a id="7140" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7149" class="Symbol">(</a><a id="7150" href="Data.List.Properties.html#7150" class="Bound">z</a> <a id="7152" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7154" href="Data.List.Properties.html#7154" class="Bound">zs</a><a id="7156" class="Symbol">)</a> <a id="7158" href="Data.List.Properties.html#7158" class="Bound">eq</a> <a id="7161" class="Symbol">=</a>
    <a id="7167" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="7188" class="Symbol">(</a><a id="7189" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7194" href="Data.List.Base.html#5083" class="Function">length</a> <a id="7201" href="Data.List.Properties.html#7158" class="Bound">eq</a><a id="7203" class="Symbol">)</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="7216" class="Symbol">(</a><a id="7217" href="Data.List.Properties.html#7150" class="Bound">z</a> <a id="7219" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7221" href="Data.List.Properties.html#7154" class="Bound">zs</a><a id="7223" class="Symbol">)))</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Data.List.Base.html#5083" class="Function">length</a> <a id="7244" href="Data.List.Properties.html#7137" class="Bound">xs</a><a id="7246" class="Symbol">))</a>
  <a id="7251" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7262" href="Data.List.Properties.html#7262" class="Bound">xs</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Data.List.Properties.html#7266" class="Bound">y</a> <a id="7268" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7270" href="Data.List.Properties.html#7270" class="Bound">ys</a><a id="7272" class="Symbol">)</a> <a id="7274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7283" href="Data.List.Properties.html#7283" class="Bound">eq</a> <a id="7286" class="Symbol">=</a>
    <a id="7292" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="7306" class="Symbol">(</a><a id="7307" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="7313" class="Symbol">(</a><a id="7314" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="7329" class="Symbol">(</a><a id="7330" href="Data.List.Properties.html#7266" class="Bound">y</a> <a id="7332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7334" href="Data.List.Properties.html#7270" class="Bound">ys</a><a id="7336" class="Symbol">)))</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7346" href="Data.List.Base.html#5083" class="Function">length</a> <a id="7353" href="Data.List.Properties.html#7283" class="Bound">eq</a><a id="7355" class="Symbol">))</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Data.List.Base.html#5083" class="Function">length</a> <a id="7375" href="Data.List.Properties.html#7262" class="Bound">xs</a><a id="7377" class="Symbol">)</a> <a id="7379" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7381" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="7384" class="Symbol">)</a>
  <a id="7388" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7399" class="Symbol">_</a>  <a id="7402" class="Symbol">(</a><a id="7403" href="Data.List.Properties.html#7403" class="Bound">y</a> <a id="7405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7407" href="Data.List.Properties.html#7407" class="Bound">ys</a><a id="7409" class="Symbol">)</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Data.List.Properties.html#7412" class="Bound">z</a> <a id="7414" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7416" href="Data.List.Properties.html#7416" class="Bound">zs</a><a id="7418" class="Symbol">)</a> <a id="7420" href="Data.List.Properties.html#7420" class="Bound">eq</a> <a id="7423" class="Symbol">=</a>
    <a id="7429" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="7435" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="7439" class="Symbol">(</a><a id="7440" href="Data.List.Properties.html#2587" class="Function">∷-injectiveˡ</a> <a id="7453" href="Data.List.Properties.html#7420" class="Bound">eq</a><a id="7455" class="Symbol">)</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a> <a id="7469" class="Symbol">_</a> <a id="7471" href="Data.List.Properties.html#7407" class="Bound">ys</a> <a id="7474" href="Data.List.Properties.html#7416" class="Bound">zs</a> <a id="7477" class="Symbol">(</a><a id="7478" href="Data.List.Properties.html#2661" class="Function">∷-injectiveʳ</a> <a id="7491" href="Data.List.Properties.html#7420" class="Bound">eq</a><a id="7493" class="Symbol">))</a>

  <a id="7499" href="Data.List.Properties.html#7499" class="Function">++-cancel</a> <a id="7509" class="Symbol">:</a> <a id="7511" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="7524" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="7531" href="Data.List.Properties.html#7499" class="Function">++-cancel</a> <a id="7541" class="Symbol">=</a> <a id="7543" href="Data.List.Properties.html#6846" class="Function">++-cancelˡ</a> <a id="7554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7556" href="Data.List.Properties.html#7033" class="Function">++-cancelʳ</a>

  <a id="7570" href="Data.List.Properties.html#7570" class="Function">++-conicalˡ</a> <a id="7582" class="Symbol">:</a> <a id="7584" class="Symbol">∀</a> <a id="7586" class="Symbol">(</a><a id="7587" href="Data.List.Properties.html#7587" class="Bound">xs</a> <a id="7590" href="Data.List.Properties.html#7590" class="Bound">ys</a> <a id="7593" class="Symbol">:</a> <a id="7595" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7600" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="7601" class="Symbol">)</a> <a id="7603" class="Symbol">→</a> <a id="7605" href="Data.List.Properties.html#7587" class="Bound">xs</a> <a id="7608" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7611" href="Data.List.Properties.html#7590" class="Bound">ys</a> <a id="7614" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7616" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7619" class="Symbol">→</a> <a id="7621" href="Data.List.Properties.html#7587" class="Bound">xs</a> <a id="7624" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7631" href="Data.List.Properties.html#7570" class="Function">++-conicalˡ</a> <a id="7643" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7652" class="Symbol">_</a> <a id="7654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7659" class="Symbol">=</a> <a id="7661" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7669" href="Data.List.Properties.html#7669" class="Function">++-conicalʳ</a> <a id="7681" class="Symbol">:</a> <a id="7683" class="Symbol">∀</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Data.List.Properties.html#7686" class="Bound">xs</a> <a id="7689" href="Data.List.Properties.html#7689" class="Bound">ys</a> <a id="7692" class="Symbol">:</a> <a id="7694" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7699" href="Data.List.Properties.html#5650" class="Bound">A</a><a id="7700" class="Symbol">)</a> <a id="7702" class="Symbol">→</a> <a id="7704" href="Data.List.Properties.html#7686" class="Bound">xs</a> <a id="7707" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="7710" href="Data.List.Properties.html#7689" class="Bound">ys</a> <a id="7713" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7715" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="Data.List.Properties.html#7689" class="Bound">ys</a> <a id="7723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7730" href="Data.List.Properties.html#7669" class="Function">++-conicalʳ</a> <a id="7742" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7751" class="Symbol">_</a> <a id="7753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7758" class="Symbol">=</a> <a id="7760" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7768" href="Data.List.Properties.html#7768" class="Function">++-conical</a> <a id="7779" class="Symbol">:</a> <a id="7781" href="Algebra.Definitions.html#3073" class="Function">Conical</a> <a id="7789" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7792" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="7799" href="Data.List.Properties.html#7768" class="Function">++-conical</a> <a id="7810" class="Symbol">=</a> <a id="7812" href="Data.List.Properties.html#7570" class="Function">++-conicalˡ</a> <a id="7824" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7826" href="Data.List.Properties.html#7669" class="Function">++-conicalʳ</a>

  <a id="7841" href="Data.List.Properties.html#7841" class="Function">++-isMagma</a> <a id="7852" class="Symbol">:</a> <a id="7854" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="7862" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="7869" href="Data.List.Properties.html#7841" class="Function">++-isMagma</a> <a id="7880" class="Symbol">=</a> <a id="7882" class="Keyword">record</a>
    <a id="7893" class="Symbol">{</a> <a id="7895" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="7909" class="Symbol">=</a> <a id="7911" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
    <a id="7929" class="Symbol">;</a> <a id="7931" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="7945" class="Symbol">=</a> <a id="7947" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="7953" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
    <a id="7962" class="Symbol">}</a>

  <a id="7967" href="Data.List.Properties.html#7967" class="Function">++-isSemigroup</a> <a id="7982" class="Symbol">:</a> <a id="7984" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="7996" href="Data.List.Base.html#1954" class="Function Operator">_++_</a>
  <a id="8003" href="Data.List.Properties.html#7967" class="Function">++-isSemigroup</a> <a id="8018" class="Symbol">=</a> <a id="8020" class="Keyword">record</a>
    <a id="8031" class="Symbol">{</a> <a id="8033" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="8041" class="Symbol">=</a> <a id="8043" href="Data.List.Properties.html#7841" class="Function">++-isMagma</a>
    <a id="8058" class="Symbol">;</a> <a id="8060" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="8068" class="Symbol">=</a> <a id="8070" href="Data.List.Properties.html#5761" class="Function">++-assoc</a>
    <a id="8083" class="Symbol">}</a>

  <a id="8088" href="Data.List.Properties.html#8088" class="Function">++-isMonoid</a> <a id="8100" class="Symbol">:</a> <a id="8102" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="8111" href="Data.List.Base.html#1954" class="Function Operator">_++_</a> <a id="8116" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8121" href="Data.List.Properties.html#8088" class="Function">++-isMonoid</a> <a id="8133" class="Symbol">=</a> <a id="8135" class="Keyword">record</a>
    <a id="8146" class="Symbol">{</a> <a id="8148" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="8160" class="Symbol">=</a> <a id="8162" href="Data.List.Properties.html#7967" class="Function">++-isSemigroup</a>
    <a id="8181" class="Symbol">;</a> <a id="8183" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="8195" class="Symbol">=</a> <a id="8197" href="Data.List.Properties.html#6076" class="Function">++-identity</a>
    <a id="8213" class="Symbol">}</a>

<a id="8216" class="Keyword">module</a> <a id="8223" href="Data.List.Properties.html#8223" class="Module">_</a> <a id="8225" class="Symbol">(</a><a id="8226" href="Data.List.Properties.html#8226" class="Bound">A</a> <a id="8228" class="Symbol">:</a> <a id="8230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8234" href="Data.List.Properties.html#2279" class="Generalizable">a</a><a id="8235" class="Symbol">)</a> <a id="8237" class="Keyword">where</a>

  <a id="8246" href="Data.List.Properties.html#8246" class="Function">++-semigroup</a> <a id="8259" class="Symbol">:</a> <a id="8261" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="8271" href="Data.List.Properties.html#8234" class="Bound">a</a> <a id="8273" href="Data.List.Properties.html#8234" class="Bound">a</a>
  <a id="8277" href="Data.List.Properties.html#8246" class="Function">++-semigroup</a> <a id="8290" class="Symbol">=</a> <a id="8292" class="Keyword">record</a>
    <a id="8303" class="Symbol">{</a> <a id="8305" href="Algebra.Bundles.html#4221" class="Field">Carrier</a>     <a id="8317" class="Symbol">=</a> <a id="8319" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8324" href="Data.List.Properties.html#8226" class="Bound">A</a>
    <a id="8330" class="Symbol">;</a> <a id="8332" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="8344" class="Symbol">=</a> <a id="8346" href="Data.List.Properties.html#7967" class="Function">++-isSemigroup</a>
    <a id="8365" class="Symbol">}</a>

  <a id="8370" href="Data.List.Properties.html#8370" class="Function">++-monoid</a> <a id="8380" class="Symbol">:</a> <a id="8382" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="8389" href="Data.List.Properties.html#8234" class="Bound">a</a> <a id="8391" href="Data.List.Properties.html#8234" class="Bound">a</a>
  <a id="8395" href="Data.List.Properties.html#8370" class="Function">++-monoid</a> <a id="8405" class="Symbol">=</a> <a id="8407" class="Keyword">record</a>
    <a id="8418" class="Symbol">{</a> <a id="8420" href="Algebra.Bundles.html#6130" class="Field">Carrier</a>  <a id="8429" class="Symbol">=</a> <a id="8431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8436" href="Data.List.Properties.html#8226" class="Bound">A</a>
    <a id="8442" class="Symbol">;</a> <a id="8444" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="8453" class="Symbol">=</a> <a id="8455" href="Data.List.Properties.html#8088" class="Function">++-isMonoid</a>
    <a id="8471" class="Symbol">}</a>

<a id="8474" class="Keyword">module</a> <a id="8481" href="Data.List.Properties.html#8481" class="Module">_</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.List.Properties.html#8484" class="Bound">A</a> <a id="8486" class="Symbol">:</a> <a id="8488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8492" href="Data.List.Properties.html#2279" class="Generalizable">a</a><a id="8493" class="Symbol">)</a> <a id="8495" class="Keyword">where</a>

  <a id="8504" href="Data.List.Properties.html#8504" class="Function">length-isMagmaHomomorphism</a> <a id="8531" class="Symbol">:</a> <a id="8533" href="Algebra.Morphism.Structures.html#1057" class="Record">IsMagmaHomomorphism</a> <a id="8553" class="Symbol">(</a><a id="8554" href="Data.List.Base.html#15678" class="Function">++-rawMagma</a> <a id="8566" href="Data.List.Properties.html#8484" class="Bound">A</a><a id="8567" class="Symbol">)</a> <a id="8569" href="Data.Nat.Base.html#4462" class="Function">+-rawMagma</a> <a id="8580" href="Data.List.Base.html#5083" class="Function">length</a>
  <a id="8589" href="Data.List.Properties.html#8504" class="Function">length-isMagmaHomomorphism</a> <a id="8616" class="Symbol">=</a> <a id="8618" class="Keyword">record</a>
    <a id="8629" class="Symbol">{</a> <a id="8631" href="Algebra.Morphism.Structures.html#1133" class="Field">isRelHomomorphism</a> <a id="8649" class="Symbol">=</a> <a id="8651" class="Keyword">record</a>
      <a id="8664" class="Symbol">{</a> <a id="8666" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="8671" class="Symbol">=</a> <a id="8673" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="8678" href="Data.List.Base.html#5083" class="Function">length</a>
      <a id="8691" class="Symbol">}</a>
    <a id="8697" class="Symbol">;</a> <a id="8699" href="Algebra.Morphism.Structures.html#1191" class="Field">homo</a> <a id="8704" class="Symbol">=</a> <a id="8706" class="Symbol">λ</a> <a id="8708" href="Data.List.Properties.html#8708" class="Bound">xs</a> <a id="8711" href="Data.List.Properties.html#8711" class="Bound">ys</a> <a id="8714" class="Symbol">→</a> <a id="8716" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="8726" href="Data.List.Properties.html#8708" class="Bound">xs</a> <a id="8729" class="Symbol">{</a><a id="8730" href="Data.List.Properties.html#8711" class="Bound">ys</a><a id="8732" class="Symbol">}</a>
    <a id="8738" class="Symbol">}</a>

  <a id="8743" href="Data.List.Properties.html#8743" class="Function">length-isMonoidHomomorphism</a> <a id="8771" class="Symbol">:</a> <a id="8773" href="Algebra.Morphism.Structures.html#2693" class="Record">IsMonoidHomomorphism</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Data.List.Base.html#15793" class="Function">++-[]-rawMonoid</a> <a id="8811" href="Data.List.Properties.html#8484" class="Bound">A</a><a id="8812" class="Symbol">)</a> <a id="8814" href="Data.Nat.Base.html#4543" class="Function">+-0-rawMonoid</a> <a id="8828" href="Data.List.Base.html#5083" class="Function">length</a>
  <a id="8837" href="Data.List.Properties.html#8743" class="Function">length-isMonoidHomomorphism</a> <a id="8865" class="Symbol">=</a> <a id="8867" class="Keyword">record</a>
    <a id="8878" class="Symbol">{</a> <a id="8880" href="Algebra.Morphism.Structures.html#2770" class="Field">isMagmaHomomorphism</a> <a id="8900" class="Symbol">=</a> <a id="8902" href="Data.List.Properties.html#8504" class="Function">length-isMagmaHomomorphism</a>
    <a id="8933" class="Symbol">;</a> <a id="8935" href="Algebra.Morphism.Structures.html#2822" class="Field">ε-homo</a> <a id="8942" class="Symbol">=</a> <a id="8944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="8953" class="Symbol">}</a>

<a id="8956" class="Comment">------------------------------------------------------------------------</a>
<a id="9029" class="Comment">-- cartesianProductWith</a>

<a id="9054" class="Keyword">module</a> <a id="9061" href="Data.List.Properties.html#9061" class="Module">_</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9066" class="Symbol">:</a> <a id="9068" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="9070" class="Symbol">→</a> <a id="9072" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="9074" class="Symbol">→</a> <a id="9076" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="9077" class="Symbol">)</a> <a id="9079" class="Keyword">where</a>

  <a id="9088" class="Keyword">private</a>
    <a id="9100" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9105" class="Symbol">=</a> <a id="9107" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="9128" href="Data.List.Properties.html#9064" class="Bound">f</a>

  <a id="9133" href="Data.List.Properties.html#9133" class="Function">cartesianProductWith-zeroˡ</a> <a id="9160" class="Symbol">:</a> <a id="9162" class="Symbol">∀</a> <a id="9164" href="Data.List.Properties.html#9164" class="Bound">ys</a> <a id="9167" class="Symbol">→</a> <a id="9169" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9174" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9177" href="Data.List.Properties.html#9164" class="Bound">ys</a> <a id="9180" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9182" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9187" href="Data.List.Properties.html#9133" class="Function">cartesianProductWith-zeroˡ</a> <a id="9214" class="Symbol">_</a> <a id="9216" class="Symbol">=</a> <a id="9218" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="9226" href="Data.List.Properties.html#9226" class="Function">cartesianProductWith-zeroʳ</a> <a id="9253" class="Symbol">:</a> <a id="9255" class="Symbol">∀</a> <a id="9257" href="Data.List.Properties.html#9257" class="Bound">xs</a> <a id="9260" class="Symbol">→</a> <a id="9262" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9267" href="Data.List.Properties.html#9257" class="Bound">xs</a> <a id="9270" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9275" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9280" href="Data.List.Properties.html#9226" class="Function">cartesianProductWith-zeroʳ</a> <a id="9307" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9316" class="Symbol">=</a> <a id="9318" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="9325" href="Data.List.Properties.html#9226" class="Function">cartesianProductWith-zeroʳ</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Data.List.Properties.html#9353" class="Bound">x</a> <a id="9355" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9357" href="Data.List.Properties.html#9357" class="Bound">xs</a><a id="9359" class="Symbol">)</a> <a id="9361" class="Symbol">=</a> <a id="9363" href="Data.List.Properties.html#9226" class="Function">cartesianProductWith-zeroʳ</a> <a id="9390" href="Data.List.Properties.html#9357" class="Bound">xs</a>

  <a id="9396" href="Data.List.Properties.html#9396" class="Function">cartesianProductWith-distribʳ-++</a> <a id="9429" class="Symbol">:</a> <a id="9431" class="Symbol">∀</a> <a id="9433" href="Data.List.Properties.html#9433" class="Bound">xs</a> <a id="9436" href="Data.List.Properties.html#9436" class="Bound">ys</a> <a id="9439" href="Data.List.Properties.html#9439" class="Bound">zs</a> <a id="9442" class="Symbol">→</a> <a id="9444" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9449" class="Symbol">(</a><a id="9450" href="Data.List.Properties.html#9433" class="Bound">xs</a> <a id="9453" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9456" href="Data.List.Properties.html#9436" class="Bound">ys</a><a id="9458" class="Symbol">)</a> <a id="9460" href="Data.List.Properties.html#9439" class="Bound">zs</a> <a id="9463" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9465" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9470" href="Data.List.Properties.html#9433" class="Bound">xs</a> <a id="9473" href="Data.List.Properties.html#9439" class="Bound">zs</a> <a id="9476" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9479" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9484" href="Data.List.Properties.html#9436" class="Bound">ys</a> <a id="9487" href="Data.List.Properties.html#9439" class="Bound">zs</a>
  <a id="9492" href="Data.List.Properties.html#9396" class="Function">cartesianProductWith-distribʳ-++</a> <a id="9525" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9534" href="Data.List.Properties.html#9534" class="Bound">ys</a> <a id="9537" href="Data.List.Properties.html#9537" class="Bound">zs</a> <a id="9540" class="Symbol">=</a> <a id="9542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="9549" href="Data.List.Properties.html#9396" class="Function">cartesianProductWith-distribʳ-++</a> <a id="9582" class="Symbol">(</a><a id="9583" href="Data.List.Properties.html#9583" class="Bound">x</a> <a id="9585" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9587" href="Data.List.Properties.html#9587" class="Bound">xs</a><a id="9589" class="Symbol">)</a> <a id="9591" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9594" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9609" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9614" class="Symbol">(</a><a id="9615" href="Data.List.Properties.html#9583" class="Bound">x</a> <a id="9617" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9619" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9622" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9625" href="Data.List.Properties.html#9591" class="Bound">ys</a><a id="9627" class="Symbol">)</a> <a id="9629" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9632" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9640" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9644" class="Symbol">(</a><a id="9645" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9647" href="Data.List.Properties.html#9583" class="Bound">x</a><a id="9648" class="Symbol">)</a> <a id="9650" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9653" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9656" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9665" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9668" href="Data.List.Properties.html#9591" class="Bound">ys</a><a id="9670" class="Symbol">)</a> <a id="9672" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9675" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9678" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9683" class="Symbol">(</a><a id="9684" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9688" class="Symbol">(</a><a id="9689" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9691" href="Data.List.Properties.html#9583" class="Bound">x</a><a id="9692" class="Symbol">)</a> <a id="9694" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9697" href="Data.List.Base.html#1954" class="Function Operator">++_</a><a id="9700" class="Symbol">)</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Data.List.Properties.html#9396" class="Function">cartesianProductWith-distribʳ-++</a> <a id="9736" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9739" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9742" href="Data.List.Properties.html#9594" class="Bound">zs</a><a id="9744" class="Symbol">)</a> <a id="9746" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9752" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9759" href="Data.List.Properties.html#9583" class="Bound">x</a><a id="9760" class="Symbol">)</a> <a id="9762" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9765" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9768" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9773" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9776" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9779" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9782" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9787" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9790" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9793" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9796" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="9805" class="Symbol">(</a><a id="9806" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9810" class="Symbol">(</a><a id="9811" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9813" href="Data.List.Properties.html#9583" class="Bound">x</a><a id="9814" class="Symbol">)</a> <a id="9816" href="Data.List.Properties.html#9594" class="Bound">zs</a><a id="9818" class="Symbol">)</a> <a id="9820" class="Symbol">(</a><a id="9821" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9826" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9829" href="Data.List.Properties.html#9594" class="Bound">zs</a><a id="9831" class="Symbol">)</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9839" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9842" href="Data.List.Properties.html#9594" class="Bound">zs</a><a id="9844" class="Symbol">)</a> <a id="9846" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="9852" class="Symbol">(</a><a id="9853" href="Data.List.Base.html#1631" class="Function">map</a> <a id="9857" class="Symbol">(</a><a id="9858" href="Data.List.Properties.html#9064" class="Bound">f</a> <a id="9860" href="Data.List.Properties.html#9583" class="Bound">x</a><a id="9861" class="Symbol">)</a> <a id="9863" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9866" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9869" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9874" href="Data.List.Properties.html#9587" class="Bound">xs</a> <a id="9877" href="Data.List.Properties.html#9594" class="Bound">zs</a><a id="9879" class="Symbol">)</a> <a id="9881" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9884" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9889" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9892" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9895" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9903" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Data.List.Properties.html#9583" class="Bound">x</a> <a id="9911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9913" href="Data.List.Properties.html#9587" class="Bound">xs</a><a id="9915" class="Symbol">)</a> <a id="9917" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9920" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="9923" href="Data.List.Properties.html#9100" class="Function">prod</a> <a id="9928" href="Data.List.Properties.html#9591" class="Bound">ys</a> <a id="9931" href="Data.List.Properties.html#9594" class="Bound">zs</a> <a id="9934" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="9937" class="Comment">------------------------------------------------------------------------</a>
<a id="10010" class="Comment">-- alignWith</a>

<a id="10024" class="Keyword">module</a> <a id="10031" href="Data.List.Properties.html#10031" class="Module">_</a> <a id="10033" class="Symbol">{</a><a id="10034" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10036" href="Data.List.Properties.html#10036" class="Bound">g</a> <a id="10038" class="Symbol">:</a> <a id="10040" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="10046" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="10048" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="10050" class="Symbol">→</a> <a id="10052" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="10053" class="Symbol">}</a> <a id="10055" class="Keyword">where</a>

  <a id="10064" href="Data.List.Properties.html#10064" class="Function">alignWith-cong</a> <a id="10079" class="Symbol">:</a> <a id="10081" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10083" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="10085" href="Data.List.Properties.html#10036" class="Bound">g</a> <a id="10087" class="Symbol">→</a> <a id="10089" class="Symbol">∀</a> <a id="10091" href="Data.List.Properties.html#10091" class="Bound">as</a> <a id="10094" class="Symbol">→</a> <a id="10096" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="10106" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10108" href="Data.List.Properties.html#10091" class="Bound">as</a> <a id="10111" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="10113" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="10123" href="Data.List.Properties.html#10036" class="Bound">g</a> <a id="10125" href="Data.List.Properties.html#10091" class="Bound">as</a>
  <a id="10130" href="Data.List.Properties.html#10064" class="Function">alignWith-cong</a> <a id="10145" href="Data.List.Properties.html#10145" class="Bound">f≗g</a> <a id="10149" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="10160" href="Data.List.Properties.html#10160" class="Bound">bs</a>       <a id="10169" class="Symbol">=</a> <a id="10171" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="10180" class="Symbol">(</a><a id="10181" href="Data.List.Properties.html#10145" class="Bound">f≗g</a> <a id="10185" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10187" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="10191" class="Symbol">)</a> <a id="10193" href="Data.List.Properties.html#10160" class="Bound">bs</a>
  <a id="10198" href="Data.List.Properties.html#10064" class="Function">alignWith-cong</a> <a id="10213" href="Data.List.Properties.html#10213" class="Bound">f≗g</a> <a id="10217" href="Data.List.Properties.html#10217" class="Bound">as</a><a id="10219" class="Symbol">@(_</a> <a id="10223" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10225" class="Symbol">_)</a> <a id="10228" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10237" class="Symbol">=</a> <a id="10239" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="10248" class="Symbol">(</a><a id="10249" href="Data.List.Properties.html#10213" class="Bound">f≗g</a> <a id="10253" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10255" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="10259" class="Symbol">)</a> <a id="10261" href="Data.List.Properties.html#10217" class="Bound">as</a>
  <a id="10266" href="Data.List.Properties.html#10064" class="Function">alignWith-cong</a> <a id="10281" href="Data.List.Properties.html#10281" class="Bound">f≗g</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Data.List.Properties.html#10286" class="Bound">a</a> <a id="10288" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10290" href="Data.List.Properties.html#10290" class="Bound">as</a><a id="10292" class="Symbol">)</a>   <a id="10296" class="Symbol">(</a><a id="10297" href="Data.List.Properties.html#10297" class="Bound">b</a> <a id="10299" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10301" href="Data.List.Properties.html#10301" class="Bound">bs</a><a id="10303" class="Symbol">)</a> <a id="10305" class="Symbol">=</a>
    <a id="10311" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="10317" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="10321" class="Symbol">(</a><a id="10322" href="Data.List.Properties.html#10281" class="Bound">f≗g</a> <a id="10326" class="Symbol">(</a><a id="10327" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="10333" href="Data.List.Properties.html#10286" class="Bound">a</a> <a id="10335" href="Data.List.Properties.html#10297" class="Bound">b</a><a id="10336" class="Symbol">))</a> <a id="10339" class="Symbol">(</a><a id="10340" href="Data.List.Properties.html#10064" class="Function">alignWith-cong</a> <a id="10355" href="Data.List.Properties.html#10281" class="Bound">f≗g</a> <a id="10359" href="Data.List.Properties.html#10290" class="Bound">as</a> <a id="10362" href="Data.List.Properties.html#10301" class="Bound">bs</a><a id="10364" class="Symbol">)</a>

  <a id="10369" href="Data.List.Properties.html#10369" class="Function">length-alignWith</a> <a id="10386" class="Symbol">:</a> <a id="10388" class="Symbol">∀</a> <a id="10390" href="Data.List.Properties.html#10390" class="Bound">xs</a> <a id="10393" href="Data.List.Properties.html#10393" class="Bound">ys</a> <a id="10396" class="Symbol">→</a>
                   <a id="10417" href="Data.List.Base.html#5083" class="Function">length</a> <a id="10424" class="Symbol">(</a><a id="10425" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="10435" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10437" href="Data.List.Properties.html#10390" class="Bound">xs</a> <a id="10440" href="Data.List.Properties.html#10393" class="Bound">ys</a><a id="10442" class="Symbol">)</a> <a id="10444" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10446" href="Data.List.Base.html#5083" class="Function">length</a> <a id="10453" href="Data.List.Properties.html#10390" class="Bound">xs</a> <a id="10456" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="10458" href="Data.List.Base.html#5083" class="Function">length</a> <a id="10465" href="Data.List.Properties.html#10393" class="Bound">ys</a>
  <a id="10470" href="Data.List.Properties.html#10369" class="Function">length-alignWith</a> <a id="10487" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="10498" href="Data.List.Properties.html#10498" class="Bound">ys</a>       <a id="10507" class="Symbol">=</a> <a id="10509" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="10520" class="Symbol">(</a><a id="10521" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10523" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="10526" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="10530" class="Symbol">)</a> <a id="10532" href="Data.List.Properties.html#10498" class="Bound">ys</a>
  <a id="10537" href="Data.List.Properties.html#10369" class="Function">length-alignWith</a> <a id="10554" href="Data.List.Properties.html#10554" class="Bound">xs</a><a id="10556" class="Symbol">@(_</a> <a id="10560" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10562" class="Symbol">_)</a> <a id="10565" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10574" class="Symbol">=</a> <a id="10576" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="10587" class="Symbol">(</a><a id="10588" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10590" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="10593" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="10597" class="Symbol">)</a> <a id="10599" href="Data.List.Properties.html#10554" class="Bound">xs</a>
  <a id="10604" href="Data.List.Properties.html#10369" class="Function">length-alignWith</a> <a id="10621" class="Symbol">(</a><a id="10622" href="Data.List.Properties.html#10622" class="Bound">x</a> <a id="10624" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10626" href="Data.List.Properties.html#10626" class="Bound">xs</a><a id="10628" class="Symbol">)</a>   <a id="10632" class="Symbol">(</a><a id="10633" href="Data.List.Properties.html#10633" class="Bound">y</a> <a id="10635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10637" href="Data.List.Properties.html#10637" class="Bound">ys</a><a id="10639" class="Symbol">)</a> <a id="10641" class="Symbol">=</a> <a id="10643" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="10648" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10652" class="Symbol">(</a><a id="10653" href="Data.List.Properties.html#10369" class="Function">length-alignWith</a> <a id="10670" href="Data.List.Properties.html#10626" class="Bound">xs</a> <a id="10673" href="Data.List.Properties.html#10637" class="Bound">ys</a><a id="10675" class="Symbol">)</a>

  <a id="10680" href="Data.List.Properties.html#10680" class="Function">alignWith-map</a> <a id="10694" class="Symbol">:</a> <a id="10696" class="Symbol">(</a><a id="10697" href="Data.List.Properties.html#10697" class="Bound">g</a> <a id="10699" class="Symbol">:</a> <a id="10701" href="Data.List.Properties.html#2345" class="Generalizable">D</a> <a id="10703" class="Symbol">→</a> <a id="10705" href="Data.List.Properties.html#10046" class="Bound">A</a><a id="10706" class="Symbol">)</a> <a id="10708" class="Symbol">(</a><a id="10709" href="Data.List.Properties.html#10709" class="Bound">h</a> <a id="10711" class="Symbol">:</a> <a id="10713" href="Data.List.Properties.html#2359" class="Generalizable">E</a> <a id="10715" class="Symbol">→</a> <a id="10717" href="Data.List.Properties.html#10048" class="Bound">B</a><a id="10718" class="Symbol">)</a> <a id="10720" class="Symbol">→</a>
                  <a id="10740" class="Symbol">∀</a> <a id="10742" href="Data.List.Properties.html#10742" class="Bound">xs</a> <a id="10745" href="Data.List.Properties.html#10745" class="Bound">ys</a> <a id="10748" class="Symbol">→</a> <a id="10750" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="10760" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10762" class="Symbol">(</a><a id="10763" href="Data.List.Base.html#1631" class="Function">map</a> <a id="10767" href="Data.List.Properties.html#10697" class="Bound">g</a> <a id="10769" href="Data.List.Properties.html#10742" class="Bound">xs</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">(</a><a id="10774" href="Data.List.Base.html#1631" class="Function">map</a> <a id="10778" href="Data.List.Properties.html#10709" class="Bound">h</a> <a id="10780" href="Data.List.Properties.html#10745" class="Bound">ys</a><a id="10782" class="Symbol">)</a> <a id="10784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                            <a id="10814" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="10824" class="Symbol">(</a><a id="10825" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="10827" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="10830" href="Data.These.Base.html#844" class="Function">These.map</a> <a id="10840" href="Data.List.Properties.html#10697" class="Bound">g</a> <a id="10842" href="Data.List.Properties.html#10709" class="Bound">h</a><a id="10843" class="Symbol">)</a> <a id="10845" href="Data.List.Properties.html#10742" class="Bound">xs</a> <a id="10848" href="Data.List.Properties.html#10745" class="Bound">ys</a>
  <a id="10853" href="Data.List.Properties.html#10680" class="Function">alignWith-map</a> <a id="10867" href="Data.List.Properties.html#10867" class="Bound">g</a> <a id="10869" href="Data.List.Properties.html#10869" class="Bound">h</a> <a id="10871" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="10882" href="Data.List.Properties.html#10882" class="Bound">ys</a>     <a id="10889" class="Symbol">=</a> <a id="10891" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="10895" class="Symbol">(</a><a id="10896" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="10902" href="Data.List.Properties.html#10882" class="Bound">ys</a><a id="10904" class="Symbol">)</a>
  <a id="10908" href="Data.List.Properties.html#10680" class="Function">alignWith-map</a> <a id="10922" href="Data.List.Properties.html#10922" class="Bound">g</a> <a id="10924" href="Data.List.Properties.html#10924" class="Bound">h</a> <a id="10926" href="Data.List.Properties.html#10926" class="Bound">xs</a><a id="10928" class="Symbol">@(_</a> <a id="10932" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10934" class="Symbol">_)</a> <a id="10937" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="10944" class="Symbol">=</a> <a id="10946" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="10950" class="Symbol">(</a><a id="10951" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="10957" href="Data.List.Properties.html#10926" class="Bound">xs</a><a id="10959" class="Symbol">)</a>
  <a id="10963" href="Data.List.Properties.html#10680" class="Function">alignWith-map</a> <a id="10977" href="Data.List.Properties.html#10977" class="Bound">g</a> <a id="10979" href="Data.List.Properties.html#10979" class="Bound">h</a> <a id="10981" class="Symbol">(</a><a id="10982" href="Data.List.Properties.html#10982" class="Bound">x</a> <a id="10984" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10986" href="Data.List.Properties.html#10986" class="Bound">xs</a><a id="10988" class="Symbol">)</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Data.List.Properties.html#10991" class="Bound">y</a> <a id="10993" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10995" href="Data.List.Properties.html#10995" class="Bound">ys</a><a id="10997" class="Symbol">)</a> <a id="10999" class="Symbol">=</a>
    <a id="11005" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="11011" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Data.List.Properties.html#10680" class="Function">alignWith-map</a> <a id="11035" href="Data.List.Properties.html#10977" class="Bound">g</a> <a id="11037" href="Data.List.Properties.html#10979" class="Bound">h</a> <a id="11039" href="Data.List.Properties.html#10986" class="Bound">xs</a> <a id="11042" href="Data.List.Properties.html#10995" class="Bound">ys</a><a id="11044" class="Symbol">)</a>

  <a id="11049" href="Data.List.Properties.html#11049" class="Function">map-alignWith</a> <a id="11063" class="Symbol">:</a> <a id="11065" class="Symbol">∀</a> <a id="11067" class="Symbol">(</a><a id="11068" href="Data.List.Properties.html#11068" class="Bound">g</a> <a id="11070" class="Symbol">:</a> <a id="11072" href="Data.List.Properties.html#10052" class="Bound">C</a> <a id="11074" class="Symbol">→</a> <a id="11076" href="Data.List.Properties.html#2345" class="Generalizable">D</a><a id="11077" class="Symbol">)</a> <a id="11079" class="Symbol">→</a> <a id="11081" class="Symbol">∀</a> <a id="11083" href="Data.List.Properties.html#11083" class="Bound">xs</a> <a id="11086" href="Data.List.Properties.html#11086" class="Bound">ys</a> <a id="11089" class="Symbol">→</a>
                  <a id="11109" href="Data.List.Base.html#1631" class="Function">map</a> <a id="11113" href="Data.List.Properties.html#11068" class="Bound">g</a> <a id="11115" class="Symbol">(</a><a id="11116" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="11126" href="Data.List.Properties.html#10034" class="Bound">f</a> <a id="11128" href="Data.List.Properties.html#11083" class="Bound">xs</a> <a id="11131" href="Data.List.Properties.html#11086" class="Bound">ys</a><a id="11133" class="Symbol">)</a> <a id="11135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="11155" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="11165" class="Symbol">(</a><a id="11166" href="Data.List.Properties.html#11068" class="Bound">g</a> <a id="11168" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="11171" href="Data.List.Properties.html#10034" class="Bound">f</a><a id="11172" class="Symbol">)</a> <a id="11174" href="Data.List.Properties.html#11083" class="Bound">xs</a> <a id="11177" href="Data.List.Properties.html#11086" class="Bound">ys</a>
  <a id="11182" href="Data.List.Properties.html#11049" class="Function">map-alignWith</a> <a id="11196" href="Data.List.Properties.html#11196" class="Bound">g</a> <a id="11198" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11209" href="Data.List.Properties.html#11209" class="Bound">ys</a>     <a id="11216" class="Symbol">=</a> <a id="11218" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11222" class="Symbol">(</a><a id="11223" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="11229" href="Data.List.Properties.html#11209" class="Bound">ys</a><a id="11231" class="Symbol">)</a>
  <a id="11235" href="Data.List.Properties.html#11049" class="Function">map-alignWith</a> <a id="11249" href="Data.List.Properties.html#11249" class="Bound">g</a> <a id="11251" href="Data.List.Properties.html#11251" class="Bound">xs</a><a id="11253" class="Symbol">@(_</a> <a id="11257" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11259" class="Symbol">_)</a> <a id="11262" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="11269" class="Symbol">=</a> <a id="11271" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11275" class="Symbol">(</a><a id="11276" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="11282" href="Data.List.Properties.html#11251" class="Bound">xs</a><a id="11284" class="Symbol">)</a>
  <a id="11288" href="Data.List.Properties.html#11049" class="Function">map-alignWith</a> <a id="11302" href="Data.List.Properties.html#11302" class="Bound">g</a> <a id="11304" class="Symbol">(</a><a id="11305" href="Data.List.Properties.html#11305" class="Bound">x</a> <a id="11307" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11309" href="Data.List.Properties.html#11309" class="Bound">xs</a><a id="11311" class="Symbol">)</a> <a id="11313" class="Symbol">(</a><a id="11314" href="Data.List.Properties.html#11314" class="Bound">y</a> <a id="11316" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11318" href="Data.List.Properties.html#11318" class="Bound">ys</a><a id="11320" class="Symbol">)</a> <a id="11322" class="Symbol">=</a>
    <a id="11328" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="11334" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11338" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11343" class="Symbol">(</a><a id="11344" href="Data.List.Properties.html#11049" class="Function">map-alignWith</a> <a id="11358" href="Data.List.Properties.html#11302" class="Bound">g</a> <a id="11360" href="Data.List.Properties.html#11309" class="Bound">xs</a> <a id="11363" href="Data.List.Properties.html#11318" class="Bound">ys</a><a id="11365" class="Symbol">)</a>

<a id="11368" class="Comment">------------------------------------------------------------------------</a>
<a id="11441" class="Comment">-- zipWith</a>

<a id="11453" class="Keyword">module</a> <a id="11460" href="Data.List.Properties.html#11460" class="Module">_</a> <a id="11462" class="Symbol">(</a><a id="11463" href="Data.List.Properties.html#11463" class="Bound">f</a> <a id="11465" class="Symbol">:</a> <a id="11467" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="11469" class="Symbol">→</a> <a id="11471" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="11473" class="Symbol">→</a> <a id="11475" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="11476" class="Symbol">)</a> <a id="11478" class="Keyword">where</a>

  <a id="11487" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11500" class="Symbol">:</a> <a id="11502" class="Symbol">(∀</a> <a id="11505" href="Data.List.Properties.html#11505" class="Bound">x</a> <a id="11507" href="Data.List.Properties.html#11507" class="Bound">y</a> <a id="11509" class="Symbol">→</a> <a id="11511" href="Data.List.Properties.html#11463" class="Bound">f</a> <a id="11513" href="Data.List.Properties.html#11505" class="Bound">x</a> <a id="11515" href="Data.List.Properties.html#11507" class="Bound">y</a> <a id="11517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11519" href="Data.List.Properties.html#11463" class="Bound">f</a> <a id="11521" href="Data.List.Properties.html#11507" class="Bound">y</a> <a id="11523" href="Data.List.Properties.html#11505" class="Bound">x</a><a id="11524" class="Symbol">)</a> <a id="11526" class="Symbol">→</a>
                 <a id="11545" class="Symbol">∀</a> <a id="11547" href="Data.List.Properties.html#11547" class="Bound">xs</a> <a id="11550" href="Data.List.Properties.html#11550" class="Bound">ys</a> <a id="11553" class="Symbol">→</a> <a id="11555" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="11563" href="Data.List.Properties.html#11463" class="Bound">f</a> <a id="11565" href="Data.List.Properties.html#11547" class="Bound">xs</a> <a id="11568" href="Data.List.Properties.html#11550" class="Bound">ys</a> <a id="11571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11573" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="11581" href="Data.List.Properties.html#11463" class="Bound">f</a> <a id="11583" href="Data.List.Properties.html#11550" class="Bound">ys</a> <a id="11586" href="Data.List.Properties.html#11547" class="Bound">xs</a>
  <a id="11591" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11604" href="Data.List.Properties.html#11604" class="Bound">f-comm</a> <a id="11611" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11620" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11629" class="Symbol">=</a> <a id="11631" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11638" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11651" href="Data.List.Properties.html#11651" class="Bound">f-comm</a> <a id="11658" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11667" class="Symbol">(</a><a id="11668" href="Data.List.Properties.html#11668" class="Bound">x</a> <a id="11670" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11672" href="Data.List.Properties.html#11672" class="Bound">ys</a><a id="11674" class="Symbol">)</a> <a id="11676" class="Symbol">=</a> <a id="11678" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11685" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11698" href="Data.List.Properties.html#11698" class="Bound">f-comm</a> <a id="11705" class="Symbol">(</a><a id="11706" href="Data.List.Properties.html#11706" class="Bound">x</a> <a id="11708" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11710" href="Data.List.Properties.html#11710" class="Bound">xs</a><a id="11712" class="Symbol">)</a> <a id="11714" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11723" class="Symbol">=</a> <a id="11725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11732" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11745" href="Data.List.Properties.html#11745" class="Bound">f-comm</a> <a id="11752" class="Symbol">(</a><a id="11753" href="Data.List.Properties.html#11753" class="Bound">x</a> <a id="11755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11757" href="Data.List.Properties.html#11757" class="Bound">xs</a><a id="11759" class="Symbol">)</a> <a id="11761" class="Symbol">(</a><a id="11762" href="Data.List.Properties.html#11762" class="Bound">y</a> <a id="11764" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11766" href="Data.List.Properties.html#11766" class="Bound">ys</a><a id="11768" class="Symbol">)</a> <a id="11770" class="Symbol">=</a>
    <a id="11776" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="11782" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Data.List.Properties.html#11745" class="Bound">f-comm</a> <a id="11794" href="Data.List.Properties.html#11753" class="Bound">x</a> <a id="11796" href="Data.List.Properties.html#11762" class="Bound">y</a><a id="11797" class="Symbol">)</a> <a id="11799" class="Symbol">(</a><a id="11800" href="Data.List.Properties.html#11487" class="Function">zipWith-comm</a> <a id="11813" href="Data.List.Properties.html#11745" class="Bound">f-comm</a> <a id="11820" href="Data.List.Properties.html#11757" class="Bound">xs</a> <a id="11823" href="Data.List.Properties.html#11766" class="Bound">ys</a><a id="11825" class="Symbol">)</a>

<a id="11828" class="Keyword">module</a> <a id="11835" href="Data.List.Properties.html#11835" class="Module">_</a> <a id="11837" class="Symbol">(</a><a id="11838" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="11840" class="Symbol">:</a> <a id="11842" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="11844" class="Symbol">→</a> <a id="11846" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="11848" class="Symbol">→</a> <a id="11850" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="11851" class="Symbol">)</a> <a id="11853" class="Keyword">where</a>

  <a id="11862" href="Data.List.Properties.html#11862" class="Function">zipWith-zeroˡ</a> <a id="11876" class="Symbol">:</a> <a id="11878" class="Symbol">∀</a> <a id="11880" href="Data.List.Properties.html#11880" class="Bound">xs</a> <a id="11883" class="Symbol">→</a> <a id="11885" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="11893" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="11895" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11898" href="Data.List.Properties.html#11880" class="Bound">xs</a> <a id="11901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11903" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="11908" href="Data.List.Properties.html#11862" class="Function">zipWith-zeroˡ</a> <a id="11922" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11931" class="Symbol">=</a> <a id="11933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11940" href="Data.List.Properties.html#11862" class="Function">zipWith-zeroˡ</a> <a id="11954" class="Symbol">(</a><a id="11955" href="Data.List.Properties.html#11955" class="Bound">x</a> <a id="11957" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11959" href="Data.List.Properties.html#11959" class="Bound">xs</a><a id="11961" class="Symbol">)</a> <a id="11963" class="Symbol">=</a> <a id="11965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="11973" href="Data.List.Properties.html#11973" class="Function">zipWith-zeroʳ</a> <a id="11987" class="Symbol">:</a> <a id="11989" class="Symbol">∀</a> <a id="11991" href="Data.List.Properties.html#11991" class="Bound">xs</a> <a id="11994" class="Symbol">→</a> <a id="11996" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12004" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12006" href="Data.List.Properties.html#11991" class="Bound">xs</a> <a id="12009" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12012" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="12019" href="Data.List.Properties.html#11973" class="Function">zipWith-zeroʳ</a> <a id="12033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12042" class="Symbol">=</a> <a id="12044" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12051" href="Data.List.Properties.html#11973" class="Function">zipWith-zeroʳ</a> <a id="12065" class="Symbol">(</a><a id="12066" href="Data.List.Properties.html#12066" class="Bound">x</a> <a id="12068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12070" href="Data.List.Properties.html#12070" class="Bound">xs</a><a id="12072" class="Symbol">)</a> <a id="12074" class="Symbol">=</a> <a id="12076" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="12084" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12099" class="Symbol">:</a> <a id="12101" class="Symbol">∀</a> <a id="12103" href="Data.List.Properties.html#12103" class="Bound">xs</a> <a id="12106" href="Data.List.Properties.html#12106" class="Bound">ys</a> <a id="12109" class="Symbol">→</a>
                   <a id="12130" href="Data.List.Base.html#5083" class="Function">length</a> <a id="12137" class="Symbol">(</a><a id="12138" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12146" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12148" href="Data.List.Properties.html#12103" class="Bound">xs</a> <a id="12151" href="Data.List.Properties.html#12106" class="Bound">ys</a><a id="12153" class="Symbol">)</a> <a id="12155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12157" href="Data.List.Base.html#5083" class="Function">length</a> <a id="12164" href="Data.List.Properties.html#12103" class="Bound">xs</a> <a id="12167" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="12169" href="Data.List.Base.html#5083" class="Function">length</a> <a id="12176" href="Data.List.Properties.html#12106" class="Bound">ys</a>
  <a id="12181" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12196" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12214" class="Symbol">=</a> <a id="12216" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12223" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12238" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12247" class="Symbol">(</a><a id="12248" href="Data.List.Properties.html#12248" class="Bound">y</a> <a id="12250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12252" href="Data.List.Properties.html#12252" class="Bound">ys</a><a id="12254" class="Symbol">)</a> <a id="12256" class="Symbol">=</a> <a id="12258" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12265" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12280" class="Symbol">(</a><a id="12281" href="Data.List.Properties.html#12281" class="Bound">x</a> <a id="12283" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12285" href="Data.List.Properties.html#12285" class="Bound">xs</a><a id="12287" class="Symbol">)</a> <a id="12289" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12298" class="Symbol">=</a> <a id="12300" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12307" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Data.List.Properties.html#12323" class="Bound">x</a> <a id="12325" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12327" href="Data.List.Properties.html#12327" class="Bound">xs</a><a id="12329" class="Symbol">)</a> <a id="12331" class="Symbol">(</a><a id="12332" href="Data.List.Properties.html#12332" class="Bound">y</a> <a id="12334" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12336" href="Data.List.Properties.html#12336" class="Bound">ys</a><a id="12338" class="Symbol">)</a> <a id="12340" class="Symbol">=</a> <a id="12342" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="12347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12351" class="Symbol">(</a><a id="12352" href="Data.List.Properties.html#12084" class="Function">length-zipWith</a> <a id="12367" href="Data.List.Properties.html#12327" class="Bound">xs</a> <a id="12370" href="Data.List.Properties.html#12336" class="Bound">ys</a><a id="12372" class="Symbol">)</a>

  <a id="12377" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12389" class="Symbol">:</a> <a id="12391" class="Symbol">∀</a> <a id="12393" class="Symbol">{</a><a id="12394" href="Data.List.Properties.html#12394" class="Bound">d</a> <a id="12396" href="Data.List.Properties.html#12396" class="Bound">e</a><a id="12397" class="Symbol">}</a> <a id="12399" class="Symbol">{</a><a id="12400" href="Data.List.Properties.html#12400" class="Bound">D</a> <a id="12402" class="Symbol">:</a> <a id="12404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12408" href="Data.List.Properties.html#12394" class="Bound">d</a><a id="12409" class="Symbol">}</a> <a id="12411" class="Symbol">{</a><a id="12412" href="Data.List.Properties.html#12412" class="Bound">E</a> <a id="12414" class="Symbol">:</a> <a id="12416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12420" href="Data.List.Properties.html#12396" class="Bound">e</a><a id="12421" class="Symbol">}</a> <a id="12423" class="Symbol">(</a><a id="12424" href="Data.List.Properties.html#12424" class="Bound">g</a> <a id="12426" class="Symbol">:</a> <a id="12428" href="Data.List.Properties.html#12400" class="Bound">D</a> <a id="12430" class="Symbol">→</a> <a id="12432" href="Data.List.Properties.html#11842" class="Bound">A</a><a id="12433" class="Symbol">)</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Data.List.Properties.html#12436" class="Bound">h</a> <a id="12438" class="Symbol">:</a> <a id="12440" href="Data.List.Properties.html#12412" class="Bound">E</a> <a id="12442" class="Symbol">→</a> <a id="12444" href="Data.List.Properties.html#11846" class="Bound">B</a><a id="12445" class="Symbol">)</a> <a id="12447" class="Symbol">→</a>
                <a id="12465" class="Symbol">∀</a> <a id="12467" href="Data.List.Properties.html#12467" class="Bound">xs</a> <a id="12470" href="Data.List.Properties.html#12470" class="Bound">ys</a> <a id="12473" class="Symbol">→</a> <a id="12475" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12483" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12485" class="Symbol">(</a><a id="12486" href="Data.List.Base.html#1631" class="Function">map</a> <a id="12490" href="Data.List.Properties.html#12424" class="Bound">g</a> <a id="12492" href="Data.List.Properties.html#12467" class="Bound">xs</a><a id="12494" class="Symbol">)</a> <a id="12496" class="Symbol">(</a><a id="12497" href="Data.List.Base.html#1631" class="Function">map</a> <a id="12501" href="Data.List.Properties.html#12436" class="Bound">h</a> <a id="12503" href="Data.List.Properties.html#12470" class="Bound">ys</a><a id="12505" class="Symbol">)</a> <a id="12507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                          <a id="12535" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12543" class="Symbol">(λ</a> <a id="12546" href="Data.List.Properties.html#12546" class="Bound">x</a> <a id="12548" href="Data.List.Properties.html#12548" class="Bound">y</a> <a id="12550" class="Symbol">→</a> <a id="12552" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Data.List.Properties.html#12424" class="Bound">g</a> <a id="12557" href="Data.List.Properties.html#12546" class="Bound">x</a><a id="12558" class="Symbol">)</a> <a id="12560" class="Symbol">(</a><a id="12561" href="Data.List.Properties.html#12436" class="Bound">h</a> <a id="12563" href="Data.List.Properties.html#12548" class="Bound">y</a><a id="12564" class="Symbol">))</a> <a id="12567" href="Data.List.Properties.html#12467" class="Bound">xs</a> <a id="12570" href="Data.List.Properties.html#12470" class="Bound">ys</a>
  <a id="12575" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12587" href="Data.List.Properties.html#12587" class="Bound">g</a> <a id="12589" href="Data.List.Properties.html#12589" class="Bound">h</a> <a id="12591" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12600" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12609" class="Symbol">=</a> <a id="12611" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12618" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12630" href="Data.List.Properties.html#12630" class="Bound">g</a> <a id="12632" href="Data.List.Properties.html#12632" class="Bound">h</a> <a id="12634" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12643" class="Symbol">(</a><a id="12644" href="Data.List.Properties.html#12644" class="Bound">y</a> <a id="12646" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12648" href="Data.List.Properties.html#12648" class="Bound">ys</a><a id="12650" class="Symbol">)</a> <a id="12652" class="Symbol">=</a> <a id="12654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12661" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12673" href="Data.List.Properties.html#12673" class="Bound">g</a> <a id="12675" href="Data.List.Properties.html#12675" class="Bound">h</a> <a id="12677" class="Symbol">(</a><a id="12678" href="Data.List.Properties.html#12678" class="Bound">x</a> <a id="12680" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12682" href="Data.List.Properties.html#12682" class="Bound">xs</a><a id="12684" class="Symbol">)</a> <a id="12686" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12695" class="Symbol">=</a> <a id="12697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12704" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12716" href="Data.List.Properties.html#12716" class="Bound">g</a> <a id="12718" href="Data.List.Properties.html#12718" class="Bound">h</a> <a id="12720" class="Symbol">(</a><a id="12721" href="Data.List.Properties.html#12721" class="Bound">x</a> <a id="12723" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12725" href="Data.List.Properties.html#12725" class="Bound">xs</a><a id="12727" class="Symbol">)</a> <a id="12729" class="Symbol">(</a><a id="12730" href="Data.List.Properties.html#12730" class="Bound">y</a> <a id="12732" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12734" href="Data.List.Properties.html#12734" class="Bound">ys</a><a id="12736" class="Symbol">)</a> <a id="12738" class="Symbol">=</a>
    <a id="12744" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="12750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="12754" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12759" class="Symbol">(</a><a id="12760" href="Data.List.Properties.html#12377" class="Function">zipWith-map</a> <a id="12772" href="Data.List.Properties.html#12716" class="Bound">g</a> <a id="12774" href="Data.List.Properties.html#12718" class="Bound">h</a> <a id="12776" href="Data.List.Properties.html#12725" class="Bound">xs</a> <a id="12779" href="Data.List.Properties.html#12734" class="Bound">ys</a><a id="12781" class="Symbol">)</a>

  <a id="12786" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="12798" class="Symbol">:</a> <a id="12800" class="Symbol">∀</a> <a id="12802" class="Symbol">{</a><a id="12803" href="Data.List.Properties.html#12803" class="Bound">d</a><a id="12804" class="Symbol">}</a> <a id="12806" class="Symbol">{</a><a id="12807" href="Data.List.Properties.html#12807" class="Bound">D</a> <a id="12809" class="Symbol">:</a> <a id="12811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12815" href="Data.List.Properties.html#12803" class="Bound">d</a><a id="12816" class="Symbol">}</a> <a id="12818" class="Symbol">(</a><a id="12819" href="Data.List.Properties.html#12819" class="Bound">g</a> <a id="12821" class="Symbol">:</a> <a id="12823" href="Data.List.Properties.html#11850" class="Bound">C</a> <a id="12825" class="Symbol">→</a> <a id="12827" href="Data.List.Properties.html#12807" class="Bound">D</a><a id="12828" class="Symbol">)</a> <a id="12830" class="Symbol">→</a> <a id="12832" class="Symbol">∀</a> <a id="12834" href="Data.List.Properties.html#12834" class="Bound">xs</a> <a id="12837" href="Data.List.Properties.html#12837" class="Bound">ys</a> <a id="12840" class="Symbol">→</a>
                <a id="12858" href="Data.List.Base.html#1631" class="Function">map</a> <a id="12862" href="Data.List.Properties.html#12819" class="Bound">g</a> <a id="12864" class="Symbol">(</a><a id="12865" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12873" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12875" href="Data.List.Properties.html#12834" class="Bound">xs</a> <a id="12878" href="Data.List.Properties.html#12837" class="Bound">ys</a><a id="12880" class="Symbol">)</a> <a id="12882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                <a id="12900" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="12908" class="Symbol">(λ</a> <a id="12911" href="Data.List.Properties.html#12911" class="Bound">x</a> <a id="12913" href="Data.List.Properties.html#12913" class="Bound">y</a> <a id="12915" class="Symbol">→</a> <a id="12917" href="Data.List.Properties.html#12819" class="Bound">g</a> <a id="12919" class="Symbol">(</a><a id="12920" href="Data.List.Properties.html#11838" class="Bound">f</a> <a id="12922" href="Data.List.Properties.html#12911" class="Bound">x</a> <a id="12924" href="Data.List.Properties.html#12913" class="Bound">y</a><a id="12925" class="Symbol">))</a> <a id="12928" href="Data.List.Properties.html#12834" class="Bound">xs</a> <a id="12931" href="Data.List.Properties.html#12837" class="Bound">ys</a>
  <a id="12936" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="12948" href="Data.List.Properties.html#12948" class="Bound">g</a> <a id="12950" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12959" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12968" class="Symbol">=</a> <a id="12970" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12977" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="12989" href="Data.List.Properties.html#12989" class="Bound">g</a> <a id="12991" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13000" class="Symbol">(</a><a id="13001" href="Data.List.Properties.html#13001" class="Bound">y</a> <a id="13003" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13005" href="Data.List.Properties.html#13005" class="Bound">ys</a><a id="13007" class="Symbol">)</a> <a id="13009" class="Symbol">=</a> <a id="13011" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13018" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="13030" href="Data.List.Properties.html#13030" class="Bound">g</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Data.List.Properties.html#13033" class="Bound">x</a> <a id="13035" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13037" href="Data.List.Properties.html#13037" class="Bound">xs</a><a id="13039" class="Symbol">)</a> <a id="13041" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13050" class="Symbol">=</a> <a id="13052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13059" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="13071" href="Data.List.Properties.html#13071" class="Bound">g</a> <a id="13073" class="Symbol">(</a><a id="13074" href="Data.List.Properties.html#13074" class="Bound">x</a> <a id="13076" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13078" href="Data.List.Properties.html#13078" class="Bound">xs</a><a id="13080" class="Symbol">)</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Data.List.Properties.html#13083" class="Bound">y</a> <a id="13085" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13087" href="Data.List.Properties.html#13087" class="Bound">ys</a><a id="13089" class="Symbol">)</a> <a id="13091" class="Symbol">=</a>
    <a id="13097" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="13103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="13107" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13112" class="Symbol">(</a><a id="13113" href="Data.List.Properties.html#12786" class="Function">map-zipWith</a> <a id="13125" href="Data.List.Properties.html#13071" class="Bound">g</a> <a id="13127" href="Data.List.Properties.html#13078" class="Bound">xs</a> <a id="13130" href="Data.List.Properties.html#13087" class="Bound">ys</a><a id="13132" class="Symbol">)</a>

<a id="13135" class="Comment">------------------------------------------------------------------------</a>
<a id="13208" class="Comment">-- unalignWith</a>

<a id="unalignWith-this"></a><a id="13224" href="Data.List.Properties.html#13224" class="Function">unalignWith-this</a> <a id="13241" class="Symbol">:</a> <a id="13243" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="13255" class="Symbol">((</a><a id="13257" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="13259" class="Symbol">→</a> <a id="13261" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="13267" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="13269" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="13270" class="Symbol">)</a> <a id="13272" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="13274" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="13278" class="Symbol">)</a> <a id="13280" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="13282" class="Symbol">(</a><a id="13283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="13286" class="InductiveConstructor">[]</a><a id="13288" class="Symbol">)</a>
<a id="13290" href="Data.List.Properties.html#13224" class="Function">unalignWith-this</a> <a id="13307" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13316" class="Symbol">=</a> <a id="13318" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13323" href="Data.List.Properties.html#13224" class="Function">unalignWith-this</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Data.List.Properties.html#13341" class="Bound">a</a> <a id="13343" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13345" href="Data.List.Properties.html#13345" class="Bound">as</a><a id="13347" class="Symbol">)</a> <a id="13349" class="Symbol">=</a> <a id="13351" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13356" class="Symbol">(</a><a id="13357" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="13367" class="Symbol">(</a><a id="13368" href="Data.List.Properties.html#13341" class="Bound">a</a> <a id="13370" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13372" class="Symbol">))</a> <a id="13375" class="Symbol">(</a><a id="13376" href="Data.List.Properties.html#13224" class="Function">unalignWith-this</a> <a id="13393" href="Data.List.Properties.html#13345" class="Bound">as</a><a id="13395" class="Symbol">)</a>

<a id="unalignWith-that"></a><a id="13398" href="Data.List.Properties.html#13398" class="Function">unalignWith-that</a> <a id="13415" class="Symbol">:</a> <a id="13417" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="13429" class="Symbol">((</a><a id="13431" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="13433" class="Symbol">→</a> <a id="13435" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="13441" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="13443" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="13444" class="Symbol">)</a> <a id="13446" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="13448" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="13452" class="Symbol">)</a> <a id="13454" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="13456" class="Symbol">(</a><a id="13457" class="InductiveConstructor">[]</a> <a id="13460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="13462" class="Symbol">)</a>
<a id="13464" href="Data.List.Properties.html#13398" class="Function">unalignWith-that</a> <a id="13481" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13490" class="Symbol">=</a> <a id="13492" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13497" href="Data.List.Properties.html#13398" class="Function">unalignWith-that</a> <a id="13514" class="Symbol">(</a><a id="13515" href="Data.List.Properties.html#13515" class="Bound">b</a> <a id="13517" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13519" href="Data.List.Properties.html#13519" class="Bound">bs</a><a id="13521" class="Symbol">)</a> <a id="13523" class="Symbol">=</a> <a id="13525" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13530" class="Symbol">(</a><a id="13531" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="13541" class="Symbol">(</a><a id="13542" href="Data.List.Properties.html#13515" class="Bound">b</a> <a id="13544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13546" class="Symbol">))</a> <a id="13549" class="Symbol">(</a><a id="13550" href="Data.List.Properties.html#13398" class="Function">unalignWith-that</a> <a id="13567" href="Data.List.Properties.html#13519" class="Bound">bs</a><a id="13569" class="Symbol">)</a>

<a id="13572" class="Keyword">module</a> <a id="13579" href="Data.List.Properties.html#13579" class="Module">_</a> <a id="13581" class="Symbol">{</a><a id="13582" href="Data.List.Properties.html#13582" class="Bound">f</a> <a id="13584" href="Data.List.Properties.html#13584" class="Bound">g</a> <a id="13586" class="Symbol">:</a> <a id="13588" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="13590" class="Symbol">→</a> <a id="13592" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="13598" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="13600" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="13601" class="Symbol">}</a> <a id="13603" class="Keyword">where</a>

  <a id="13612" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="13629" class="Symbol">:</a> <a id="13631" href="Data.List.Properties.html#13582" class="Bound">f</a> <a id="13633" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="13635" href="Data.List.Properties.html#13584" class="Bound">g</a> <a id="13637" class="Symbol">→</a> <a id="13639" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="13651" href="Data.List.Properties.html#13582" class="Bound">f</a> <a id="13653" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="13655" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="13667" href="Data.List.Properties.html#13584" class="Bound">g</a>
  <a id="13671" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="13688" href="Data.List.Properties.html#13688" class="Bound">f≗g</a> <a id="13692" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13701" class="Symbol">=</a> <a id="13703" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13710" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="13727" href="Data.List.Properties.html#13727" class="Bound">f≗g</a> <a id="13731" class="Symbol">(</a><a id="13732" href="Data.List.Properties.html#13732" class="Bound">c</a> <a id="13734" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13736" href="Data.List.Properties.html#13736" class="Bound">cs</a><a id="13738" class="Symbol">)</a> <a id="13740" class="Keyword">with</a> <a id="13745" href="Data.List.Properties.html#13582" class="Bound">f</a> <a id="13747" href="Data.List.Properties.html#13732" class="Bound">c</a> <a id="13749" class="Symbol">|</a> <a id="13751" href="Data.List.Properties.html#13584" class="Bound">g</a> <a id="13753" href="Data.List.Properties.html#13732" class="Bound">c</a> <a id="13755" class="Symbol">|</a> <a id="13757" href="Data.List.Properties.html#13727" class="Bound">f≗g</a> <a id="13761" href="Data.List.Properties.html#13732" class="Bound">c</a>
  <a id="13765" class="Symbol">...</a> <a id="13769" class="Symbol">|</a> <a id="13771" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="13776" href="Data.List.Properties.html#13776" class="Bound">a</a>    <a id="13781" class="Symbol">|</a> <a id="13783" class="DottedPattern Symbol">._</a> <a id="13786" class="Symbol">|</a> <a id="13788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13793" class="Symbol">=</a> <a id="13795" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13800" class="Symbol">(</a><a id="13801" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="13811" class="Symbol">(</a><a id="13812" href="Data.List.Properties.html#13776" class="Bound">a</a> <a id="13814" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13816" class="Symbol">))</a> <a id="13819" class="Symbol">(</a><a id="13820" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="13837" class="Bound">f≗g</a> <a id="13841" class="Bound">cs</a><a id="13843" class="Symbol">)</a>
  <a id="13847" class="Symbol">...</a> <a id="13851" class="Symbol">|</a> <a id="13853" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="13858" href="Data.List.Properties.html#13858" class="Bound">b</a>    <a id="13863" class="Symbol">|</a> <a id="13865" class="DottedPattern Symbol">._</a> <a id="13868" class="Symbol">|</a> <a id="13870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13875" class="Symbol">=</a> <a id="13877" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13882" class="Symbol">(</a><a id="13883" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="13893" class="Symbol">(</a><a id="13894" href="Data.List.Properties.html#13858" class="Bound">b</a> <a id="13896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13898" class="Symbol">))</a> <a id="13901" class="Symbol">(</a><a id="13902" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="13919" class="Bound">f≗g</a> <a id="13923" class="Bound">cs</a><a id="13925" class="Symbol">)</a>
  <a id="13929" class="Symbol">...</a> <a id="13933" class="Symbol">|</a> <a id="13935" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="13941" href="Data.List.Properties.html#13941" class="Bound">a</a> <a id="13943" href="Data.List.Properties.html#13943" class="Bound">b</a> <a id="13945" class="Symbol">|</a> <a id="13947" class="DottedPattern Symbol">._</a> <a id="13950" class="Symbol">|</a> <a id="13952" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13957" class="Symbol">=</a> <a id="13959" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13964" class="Symbol">(</a><a id="13965" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="13974" class="Symbol">(</a><a id="13975" href="Data.List.Properties.html#13941" class="Bound">a</a> <a id="13977" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13979" class="Symbol">)</a> <a id="13981" class="Symbol">(</a><a id="13982" href="Data.List.Properties.html#13943" class="Bound">b</a> <a id="13984" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="13986" class="Symbol">))</a> <a id="13989" class="Symbol">(</a><a id="13990" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="14007" class="Bound">f≗g</a> <a id="14011" class="Bound">cs</a><a id="14013" class="Symbol">)</a>

<a id="14016" class="Keyword">module</a> <a id="14023" href="Data.List.Properties.html#14023" class="Module">_</a> <a id="14025" class="Symbol">(</a><a id="14026" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14028" class="Symbol">:</a> <a id="14030" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="14032" class="Symbol">→</a> <a id="14034" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="14040" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="14042" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="14043" class="Symbol">)</a> <a id="14045" class="Keyword">where</a>

  <a id="14054" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14070" class="Symbol">:</a> <a id="14072" class="Symbol">(</a><a id="14073" href="Data.List.Properties.html#14073" class="Bound">g</a> <a id="14075" class="Symbol">:</a> <a id="14077" href="Data.List.Properties.html#2345" class="Generalizable">D</a> <a id="14079" class="Symbol">→</a> <a id="14081" href="Data.List.Properties.html#14030" class="Bound">C</a><a id="14082" class="Symbol">)</a> <a id="14084" class="Symbol">→</a> <a id="14086" class="Symbol">∀</a> <a id="14088" href="Data.List.Properties.html#14088" class="Bound">ds</a> <a id="14091" class="Symbol">→</a>
                    <a id="14113" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="14125" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14127" class="Symbol">(</a><a id="14128" href="Data.List.Base.html#1631" class="Function">map</a> <a id="14132" href="Data.List.Properties.html#14073" class="Bound">g</a> <a id="14134" href="Data.List.Properties.html#14088" class="Bound">ds</a><a id="14136" class="Symbol">)</a> <a id="14138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14140" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="14152" class="Symbol">(</a><a id="14153" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14155" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="14158" href="Data.List.Properties.html#14073" class="Bound">g</a><a id="14159" class="Symbol">)</a> <a id="14161" href="Data.List.Properties.html#14088" class="Bound">ds</a>
  <a id="14166" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14182" href="Data.List.Properties.html#14182" class="Bound">g</a> <a id="14184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14193" class="Symbol">=</a> <a id="14195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14202" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14218" href="Data.List.Properties.html#14218" class="Bound">g</a> <a id="14220" class="Symbol">(</a><a id="14221" href="Data.List.Properties.html#14221" class="Bound">d</a> <a id="14223" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14225" href="Data.List.Properties.html#14225" class="Bound">ds</a><a id="14227" class="Symbol">)</a> <a id="14229" class="Keyword">with</a> <a id="14234" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14236" class="Symbol">(</a><a id="14237" href="Data.List.Properties.html#14218" class="Bound">g</a> <a id="14239" href="Data.List.Properties.html#14221" class="Bound">d</a><a id="14240" class="Symbol">)</a>
  <a id="14244" class="Symbol">...</a> <a id="14248" class="Symbol">|</a> <a id="14250" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="14255" href="Data.List.Properties.html#14255" class="Bound">a</a>    <a id="14260" class="Symbol">=</a> <a id="14262" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14267" class="Symbol">(</a><a id="14268" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="14278" class="Symbol">(</a><a id="14279" href="Data.List.Properties.html#14255" class="Bound">a</a> <a id="14281" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14283" class="Symbol">))</a> <a id="14286" class="Symbol">(</a><a id="14287" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14303" class="Bound">g</a> <a id="14305" class="Bound">ds</a><a id="14307" class="Symbol">)</a>
  <a id="14311" class="Symbol">...</a> <a id="14315" class="Symbol">|</a> <a id="14317" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="14322" href="Data.List.Properties.html#14322" class="Bound">b</a>    <a id="14327" class="Symbol">=</a> <a id="14329" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14334" class="Symbol">(</a><a id="14335" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="14345" class="Symbol">(</a><a id="14346" href="Data.List.Properties.html#14322" class="Bound">b</a> <a id="14348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14350" class="Symbol">))</a> <a id="14353" class="Symbol">(</a><a id="14354" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14370" class="Bound">g</a> <a id="14372" class="Bound">ds</a><a id="14374" class="Symbol">)</a>
  <a id="14378" class="Symbol">...</a> <a id="14382" class="Symbol">|</a> <a id="14384" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="14390" href="Data.List.Properties.html#14390" class="Bound">a</a> <a id="14392" href="Data.List.Properties.html#14392" class="Bound">b</a> <a id="14394" class="Symbol">=</a> <a id="14396" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14401" class="Symbol">(</a><a id="14402" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14411" class="Symbol">(</a><a id="14412" href="Data.List.Properties.html#14390" class="Bound">a</a> <a id="14414" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14416" class="Symbol">)</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Data.List.Properties.html#14392" class="Bound">b</a> <a id="14421" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14423" class="Symbol">))</a> <a id="14426" class="Symbol">(</a><a id="14427" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="14443" class="Bound">g</a> <a id="14445" class="Bound">ds</a><a id="14447" class="Symbol">)</a>

  <a id="14452" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14468" class="Symbol">:</a> <a id="14470" class="Symbol">(</a><a id="14471" href="Data.List.Properties.html#14471" class="Bound">g</a> <a id="14473" class="Symbol">:</a> <a id="14475" href="Data.List.Properties.html#14040" class="Bound">A</a> <a id="14477" class="Symbol">→</a> <a id="14479" href="Data.List.Properties.html#2345" class="Generalizable">D</a><a id="14480" class="Symbol">)</a> <a id="14482" class="Symbol">(</a><a id="14483" href="Data.List.Properties.html#14483" class="Bound">h</a> <a id="14485" class="Symbol">:</a> <a id="14487" href="Data.List.Properties.html#14042" class="Bound">B</a> <a id="14489" class="Symbol">→</a> <a id="14491" href="Data.List.Properties.html#2359" class="Generalizable">E</a><a id="14492" class="Symbol">)</a> <a id="14494" class="Symbol">→</a>
    <a id="14500" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14509" class="Symbol">(</a><a id="14510" href="Data.List.Base.html#1631" class="Function">map</a> <a id="14514" href="Data.List.Properties.html#14471" class="Bound">g</a><a id="14515" class="Symbol">)</a> <a id="14517" class="Symbol">(</a><a id="14518" href="Data.List.Base.html#1631" class="Function">map</a> <a id="14522" href="Data.List.Properties.html#14483" class="Bound">h</a><a id="14523" class="Symbol">)</a> <a id="14525" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="14528" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="14540" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14542" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="14544" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="14556" class="Symbol">(</a><a id="14557" href="Data.These.Base.html#844" class="Function">These.map</a> <a id="14567" href="Data.List.Properties.html#14471" class="Bound">g</a> <a id="14569" href="Data.List.Properties.html#14483" class="Bound">h</a> <a id="14571" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="14574" href="Data.List.Properties.html#14026" class="Bound">f</a><a id="14575" class="Symbol">)</a>
  <a id="14579" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14595" href="Data.List.Properties.html#14595" class="Bound">g</a> <a id="14597" href="Data.List.Properties.html#14597" class="Bound">h</a> <a id="14599" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14608" class="Symbol">=</a> <a id="14610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14617" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14633" href="Data.List.Properties.html#14633" class="Bound">g</a> <a id="14635" href="Data.List.Properties.html#14635" class="Bound">h</a> <a id="14637" class="Symbol">(</a><a id="14638" href="Data.List.Properties.html#14638" class="Bound">c</a> <a id="14640" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14642" href="Data.List.Properties.html#14642" class="Bound">cs</a><a id="14644" class="Symbol">)</a> <a id="14646" class="Keyword">with</a> <a id="14651" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14653" href="Data.List.Properties.html#14638" class="Bound">c</a>
  <a id="14657" class="Symbol">...</a> <a id="14661" class="Symbol">|</a> <a id="14663" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="14668" href="Data.List.Properties.html#14668" class="Bound">a</a>    <a id="14673" class="Symbol">=</a> <a id="14675" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14680" class="Symbol">(</a><a id="14681" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="14691" class="Symbol">(</a><a id="14692" class="Bound">g</a> <a id="14694" href="Data.List.Properties.html#14668" class="Bound">a</a> <a id="14696" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14698" class="Symbol">))</a> <a id="14701" class="Symbol">(</a><a id="14702" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14718" class="Bound">g</a> <a id="14720" class="Bound">h</a> <a id="14722" class="Bound">cs</a><a id="14724" class="Symbol">)</a>
  <a id="14728" class="Symbol">...</a> <a id="14732" class="Symbol">|</a> <a id="14734" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="14739" href="Data.List.Properties.html#14739" class="Bound">b</a>    <a id="14744" class="Symbol">=</a> <a id="14746" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14751" class="Symbol">(</a><a id="14752" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="14762" class="Symbol">(</a><a id="14763" class="Bound">h</a> <a id="14765" href="Data.List.Properties.html#14739" class="Bound">b</a> <a id="14767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14769" class="Symbol">))</a> <a id="14772" class="Symbol">(</a><a id="14773" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14789" class="Bound">g</a> <a id="14791" class="Bound">h</a> <a id="14793" class="Bound">cs</a><a id="14795" class="Symbol">)</a>
  <a id="14799" class="Symbol">...</a> <a id="14803" class="Symbol">|</a> <a id="14805" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="14811" href="Data.List.Properties.html#14811" class="Bound">a</a> <a id="14813" href="Data.List.Properties.html#14813" class="Bound">b</a> <a id="14815" class="Symbol">=</a> <a id="14817" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14822" class="Symbol">(</a><a id="14823" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14832" class="Symbol">(</a><a id="14833" class="Bound">g</a> <a id="14835" href="Data.List.Properties.html#14811" class="Bound">a</a> <a id="14837" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14839" class="Symbol">)</a> <a id="14841" class="Symbol">(</a><a id="14842" class="Bound">h</a> <a id="14844" href="Data.List.Properties.html#14813" class="Bound">b</a> <a id="14846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="14848" class="Symbol">))</a> <a id="14851" class="Symbol">(</a><a id="14852" href="Data.List.Properties.html#14452" class="Function">map-unalignWith</a> <a id="14868" class="Bound">g</a> <a id="14870" class="Bound">h</a> <a id="14872" class="Bound">cs</a><a id="14874" class="Symbol">)</a>

  <a id="14879" href="Data.List.Properties.html#14879" class="Function">unalignWith-alignWith</a> <a id="14901" class="Symbol">:</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Data.List.Properties.html#14904" class="Bound">g</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="14914" href="Data.List.Properties.html#14040" class="Bound">A</a> <a id="14916" href="Data.List.Properties.html#14042" class="Bound">B</a> <a id="14918" class="Symbol">→</a> <a id="14920" href="Data.List.Properties.html#14030" class="Bound">C</a><a id="14921" class="Symbol">)</a> <a id="14923" class="Symbol">→</a> <a id="14925" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14927" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="14930" href="Data.List.Properties.html#14904" class="Bound">g</a> <a id="14932" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="14934" href="Function.Base.html#704" class="Function">id</a> <a id="14937" class="Symbol">→</a> <a id="14939" class="Symbol">∀</a> <a id="14941" href="Data.List.Properties.html#14941" class="Bound">as</a> <a id="14944" href="Data.List.Properties.html#14944" class="Bound">bs</a> <a id="14947" class="Symbol">→</a>
                          <a id="14975" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="14987" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="14989" class="Symbol">(</a><a id="14990" href="Data.List.Base.html#2730" class="Function">alignWith</a> <a id="15000" href="Data.List.Properties.html#14904" class="Bound">g</a> <a id="15002" href="Data.List.Properties.html#14941" class="Bound">as</a> <a id="15005" href="Data.List.Properties.html#14944" class="Bound">bs</a><a id="15007" class="Symbol">)</a> <a id="15009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15011" class="Symbol">(</a><a id="15012" href="Data.List.Properties.html#14941" class="Bound">as</a> <a id="15015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15017" href="Data.List.Properties.html#14944" class="Bound">bs</a><a id="15019" class="Symbol">)</a>
  <a id="15023" href="Data.List.Properties.html#14879" class="Function">unalignWith-alignWith</a> <a id="15045" href="Data.List.Properties.html#15045" class="Bound">g</a> <a id="15047" href="Data.List.Properties.html#15047" class="Bound">g∘f≗id</a> <a id="15054" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="15065" href="Data.List.Properties.html#15065" class="Bound">bs</a> <a id="15068" class="Symbol">=</a> <a id="15070" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="15080" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15092" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="15094" class="Symbol">(</a><a id="15095" href="Data.List.Base.html#1631" class="Function">map</a> <a id="15099" class="Symbol">(</a><a id="15100" href="Data.List.Properties.html#15045" class="Bound">g</a> <a id="15102" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15105" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="15109" class="Symbol">)</a> <a id="15111" href="Data.List.Properties.html#15065" class="Bound">bs</a><a id="15113" class="Symbol">)</a> <a id="15115" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15118" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="15134" class="Symbol">(</a><a id="15135" href="Data.List.Properties.html#15045" class="Bound">g</a> <a id="15137" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15140" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="15144" class="Symbol">)</a> <a id="15146" href="Data.List.Properties.html#15065" class="Bound">bs</a> <a id="15149" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15155" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15167" class="Symbol">(</a><a id="15168" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="15170" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15173" href="Data.List.Properties.html#15045" class="Bound">g</a> <a id="15175" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15178" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="15182" class="Symbol">)</a> <a id="15184" href="Data.List.Properties.html#15065" class="Bound">bs</a>    <a id="15190" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15193" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="15210" class="Symbol">(</a><a id="15211" href="Data.List.Properties.html#15047" class="Bound">g∘f≗id</a> <a id="15218" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15220" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="15224" class="Symbol">)</a> <a id="15226" href="Data.List.Properties.html#15065" class="Bound">bs</a> <a id="15229" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15235" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15247" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="15252" href="Data.List.Properties.html#15065" class="Bound">bs</a>                <a id="15270" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15273" href="Data.List.Properties.html#13398" class="Function">unalignWith-that</a> <a id="15290" href="Data.List.Properties.html#15065" class="Bound">bs</a> <a id="15293" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15299" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="15302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15304" href="Data.List.Properties.html#15065" class="Bound">bs</a>                            <a id="15334" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="15338" href="Data.List.Properties.html#14879" class="Function">unalignWith-alignWith</a> <a id="15360" href="Data.List.Properties.html#15360" class="Bound">g</a> <a id="15362" href="Data.List.Properties.html#15362" class="Bound">g∘f≗id</a> <a id="15369" href="Data.List.Properties.html#15369" class="Bound">as</a><a id="15371" class="Symbol">@(_</a> <a id="15375" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15377" class="Symbol">_)</a> <a id="15380" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="15383" class="Symbol">=</a> <a id="15385" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="15395" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15407" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="15409" class="Symbol">(</a><a id="15410" href="Data.List.Base.html#1631" class="Function">map</a> <a id="15414" class="Symbol">(</a><a id="15415" href="Data.List.Properties.html#15360" class="Bound">g</a> <a id="15417" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15420" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="15424" class="Symbol">)</a> <a id="15426" href="Data.List.Properties.html#15369" class="Bound">as</a><a id="15428" class="Symbol">)</a> <a id="15430" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15433" href="Data.List.Properties.html#14054" class="Function">unalignWith-map</a> <a id="15449" class="Symbol">(</a><a id="15450" href="Data.List.Properties.html#15360" class="Bound">g</a> <a id="15452" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15455" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="15459" class="Symbol">)</a> <a id="15461" href="Data.List.Properties.html#15369" class="Bound">as</a> <a id="15464" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15470" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15482" class="Symbol">(</a><a id="15483" href="Data.List.Properties.html#14026" class="Bound">f</a> <a id="15485" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15488" href="Data.List.Properties.html#15360" class="Bound">g</a> <a id="15490" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="15493" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="15497" class="Symbol">)</a> <a id="15499" href="Data.List.Properties.html#15369" class="Bound">as</a>    <a id="15505" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15508" href="Data.List.Properties.html#13612" class="Function">unalignWith-cong</a> <a id="15525" class="Symbol">(</a><a id="15526" href="Data.List.Properties.html#15362" class="Bound">g∘f≗id</a> <a id="15533" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15535" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="15539" class="Symbol">)</a> <a id="15541" href="Data.List.Properties.html#15369" class="Bound">as</a> <a id="15544" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15550" href="Data.List.Base.html#3091" class="Function">unalignWith</a> <a id="15562" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="15567" href="Data.List.Properties.html#15369" class="Bound">as</a>                <a id="15585" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15588" href="Data.List.Properties.html#13224" class="Function">unalignWith-this</a> <a id="15605" href="Data.List.Properties.html#15369" class="Bound">as</a> <a id="15608" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15614" href="Data.List.Properties.html#15369" class="Bound">as</a> <a id="15617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15619" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                            <a id="15649" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="15653" href="Data.List.Properties.html#14879" class="Function">unalignWith-alignWith</a> <a id="15675" href="Data.List.Properties.html#15675" class="Bound">g</a> <a id="15677" href="Data.List.Properties.html#15677" class="Bound">g∘f≗id</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Data.List.Properties.html#15685" class="Bound">a</a> <a id="15687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15689" href="Data.List.Properties.html#15689" class="Bound">as</a><a id="15691" class="Symbol">)</a>   <a id="15695" class="Symbol">(</a><a id="15696" href="Data.List.Properties.html#15696" class="Bound">b</a> <a id="15698" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15700" href="Data.List.Properties.html#15700" class="Bound">bs</a><a id="15702" class="Symbol">)</a>
    <a id="15708" class="Keyword">rewrite</a> <a id="15716" href="Data.List.Properties.html#15677" class="Bound">g∘f≗id</a> <a id="15723" class="Symbol">(</a><a id="15724" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="15730" href="Data.List.Properties.html#15685" class="Bound">a</a> <a id="15732" href="Data.List.Properties.html#15696" class="Bound">b</a><a id="15733" class="Symbol">)</a> <a id="15735" class="Symbol">=</a>
    <a id="15741" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15746" class="Symbol">(</a><a id="15747" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="15756" class="Symbol">(</a><a id="15757" href="Data.List.Properties.html#15685" class="Bound">a</a> <a id="15759" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="15761" class="Symbol">)</a> <a id="15763" class="Symbol">(</a><a id="15764" href="Data.List.Properties.html#15696" class="Bound">b</a> <a id="15766" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="15768" class="Symbol">))</a> <a id="15771" class="Symbol">(</a><a id="15772" href="Data.List.Properties.html#14879" class="Function">unalignWith-alignWith</a> <a id="15794" href="Data.List.Properties.html#15675" class="Bound">g</a> <a id="15796" href="Data.List.Properties.html#15677" class="Bound">g∘f≗id</a> <a id="15803" href="Data.List.Properties.html#15689" class="Bound">as</a> <a id="15806" href="Data.List.Properties.html#15700" class="Bound">bs</a><a id="15808" class="Symbol">)</a>

<a id="15811" class="Comment">------------------------------------------------------------------------</a>
<a id="15884" class="Comment">-- unzipWith</a>

<a id="15898" class="Keyword">module</a> <a id="15905" href="Data.List.Properties.html#15905" class="Module">_</a> <a id="15907" class="Symbol">(</a><a id="15908" href="Data.List.Properties.html#15908" class="Bound">f</a> <a id="15910" class="Symbol">:</a> <a id="15912" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="15914" class="Symbol">→</a> <a id="15916" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="15918" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="15920" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="15921" class="Symbol">)</a> <a id="15923" class="Keyword">where</a>

  <a id="15932" href="Data.List.Properties.html#15932" class="Function">length-unzipWith₁</a> <a id="15950" class="Symbol">:</a> <a id="15952" class="Symbol">∀</a> <a id="15954" href="Data.List.Properties.html#15954" class="Bound">xys</a> <a id="15958" class="Symbol">→</a>
                     <a id="15981" href="Data.List.Base.html#5083" class="Function">length</a> <a id="15988" class="Symbol">(</a><a id="15989" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="15995" class="Symbol">(</a><a id="15996" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="16006" href="Data.List.Properties.html#15908" class="Bound">f</a> <a id="16008" href="Data.List.Properties.html#15954" class="Bound">xys</a><a id="16011" class="Symbol">))</a> <a id="16014" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16016" href="Data.List.Base.html#5083" class="Function">length</a> <a id="16023" href="Data.List.Properties.html#15954" class="Bound">xys</a>
  <a id="16029" href="Data.List.Properties.html#15932" class="Function">length-unzipWith₁</a> <a id="16047" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="16057" class="Symbol">=</a> <a id="16059" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="16066" href="Data.List.Properties.html#15932" class="Function">length-unzipWith₁</a> <a id="16084" class="Symbol">(</a><a id="16085" href="Data.List.Properties.html#16085" class="Bound">x</a> <a id="16087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16089" href="Data.List.Properties.html#16089" class="Bound">xys</a><a id="16092" class="Symbol">)</a> <a id="16094" class="Symbol">=</a> <a id="16096" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16105" class="Symbol">(</a><a id="16106" href="Data.List.Properties.html#15932" class="Function">length-unzipWith₁</a> <a id="16124" href="Data.List.Properties.html#16089" class="Bound">xys</a><a id="16127" class="Symbol">)</a>

  <a id="16132" href="Data.List.Properties.html#16132" class="Function">length-unzipWith₂</a> <a id="16150" class="Symbol">:</a> <a id="16152" class="Symbol">∀</a> <a id="16154" href="Data.List.Properties.html#16154" class="Bound">xys</a> <a id="16158" class="Symbol">→</a>
                     <a id="16181" href="Data.List.Base.html#5083" class="Function">length</a> <a id="16188" class="Symbol">(</a><a id="16189" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16195" class="Symbol">(</a><a id="16196" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="16206" href="Data.List.Properties.html#15908" class="Bound">f</a> <a id="16208" href="Data.List.Properties.html#16154" class="Bound">xys</a><a id="16211" class="Symbol">))</a> <a id="16214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16216" href="Data.List.Base.html#5083" class="Function">length</a> <a id="16223" href="Data.List.Properties.html#16154" class="Bound">xys</a>
  <a id="16229" href="Data.List.Properties.html#16132" class="Function">length-unzipWith₂</a> <a id="16247" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="16257" class="Symbol">=</a> <a id="16259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="16266" href="Data.List.Properties.html#16132" class="Function">length-unzipWith₂</a> <a id="16284" class="Symbol">(</a><a id="16285" href="Data.List.Properties.html#16285" class="Bound">x</a> <a id="16287" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16289" href="Data.List.Properties.html#16289" class="Bound">xys</a><a id="16292" class="Symbol">)</a> <a id="16294" class="Symbol">=</a> <a id="16296" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Data.List.Properties.html#16132" class="Function">length-unzipWith₂</a> <a id="16324" href="Data.List.Properties.html#16289" class="Bound">xys</a><a id="16327" class="Symbol">)</a>

  <a id="16332" href="Data.List.Properties.html#16332" class="Function">zipWith-unzipWith</a> <a id="16350" class="Symbol">:</a> <a id="16352" class="Symbol">(</a><a id="16353" href="Data.List.Properties.html#16353" class="Bound">g</a> <a id="16355" class="Symbol">:</a> <a id="16357" href="Data.List.Properties.html#15916" class="Bound">B</a> <a id="16359" class="Symbol">→</a> <a id="16361" href="Data.List.Properties.html#15920" class="Bound">C</a> <a id="16363" class="Symbol">→</a> <a id="16365" href="Data.List.Properties.html#15912" class="Bound">A</a><a id="16366" class="Symbol">)</a> <a id="16368" class="Symbol">→</a> <a id="16370" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="16379" href="Data.List.Properties.html#16353" class="Bound">g</a> <a id="16381" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="16383" href="Data.List.Properties.html#15908" class="Bound">f</a> <a id="16385" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="16387" href="Function.Base.html#704" class="Function">id</a> <a id="16390" class="Symbol">→</a>
                      <a id="16414" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="16423" class="Symbol">(</a><a id="16424" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="16432" href="Data.List.Properties.html#16353" class="Bound">g</a><a id="16433" class="Symbol">)</a> <a id="16435" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="16437" class="Symbol">(</a><a id="16438" href="Data.List.Base.html#3382" class="Function">unzipWith</a> <a id="16448" href="Data.List.Properties.html#15908" class="Bound">f</a><a id="16449" class="Symbol">)</a>  <a id="16452" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="16454" href="Function.Base.html#704" class="Function">id</a>
  <a id="16459" href="Data.List.Properties.html#16332" class="Function">zipWith-unzipWith</a> <a id="16477" href="Data.List.Properties.html#16477" class="Bound">g</a> <a id="16479" href="Data.List.Properties.html#16479" class="Bound">f∘g≗id</a> <a id="16486" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16495" class="Symbol">=</a> <a id="16497" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="16504" href="Data.List.Properties.html#16332" class="Function">zipWith-unzipWith</a> <a id="16522" href="Data.List.Properties.html#16522" class="Bound">g</a> <a id="16524" href="Data.List.Properties.html#16524" class="Bound">f∘g≗id</a> <a id="16531" class="Symbol">(</a><a id="16532" href="Data.List.Properties.html#16532" class="Bound">x</a> <a id="16534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16536" href="Data.List.Properties.html#16536" class="Bound">xs</a><a id="16538" class="Symbol">)</a> <a id="16540" class="Symbol">=</a>
    <a id="16546" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="16552" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="16556" class="Symbol">(</a><a id="16557" href="Data.List.Properties.html#16524" class="Bound">f∘g≗id</a> <a id="16564" href="Data.List.Properties.html#16532" class="Bound">x</a><a id="16565" class="Symbol">)</a> <a id="16567" class="Symbol">(</a><a id="16568" href="Data.List.Properties.html#16332" class="Function">zipWith-unzipWith</a> <a id="16586" href="Data.List.Properties.html#16522" class="Bound">g</a> <a id="16588" href="Data.List.Properties.html#16524" class="Bound">f∘g≗id</a> <a id="16595" href="Data.List.Properties.html#16536" class="Bound">xs</a><a id="16597" class="Symbol">)</a>

<a id="16600" class="Comment">------------------------------------------------------------------------</a>
<a id="16673" class="Comment">-- foldr</a>

<a id="foldr-universal"></a><a id="16683" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="16699" class="Symbol">:</a> <a id="16701" class="Symbol">∀</a> <a id="16703" class="Symbol">(</a><a id="16704" href="Data.List.Properties.html#16704" class="Bound">h</a> <a id="16706" class="Symbol">:</a> <a id="16708" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16713" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="16715" class="Symbol">→</a> <a id="16717" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="16718" class="Symbol">)</a> <a id="16720" href="Data.List.Properties.html#16720" class="Bound">f</a> <a id="16722" href="Data.List.Properties.html#16722" class="Bound">e</a> <a id="16724" class="Symbol">→</a> <a id="16726" class="Symbol">(</a><a id="16727" href="Data.List.Properties.html#16704" class="Bound">h</a> <a id="16729" class="InductiveConstructor">[]</a> <a id="16732" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16734" href="Data.List.Properties.html#16722" class="Bound">e</a><a id="16735" class="Symbol">)</a> <a id="16737" class="Symbol">→</a>
                  <a id="16757" class="Symbol">(∀</a> <a id="16760" href="Data.List.Properties.html#16760" class="Bound">x</a> <a id="16762" href="Data.List.Properties.html#16762" class="Bound">xs</a> <a id="16765" class="Symbol">→</a> <a id="16767" href="Data.List.Properties.html#16704" class="Bound">h</a> <a id="16769" class="Symbol">(</a><a id="16770" href="Data.List.Properties.html#16760" class="Bound">x</a> <a id="16772" class="InductiveConstructor Operator">∷</a> <a id="16774" href="Data.List.Properties.html#16762" class="Bound">xs</a><a id="16776" class="Symbol">)</a> <a id="16778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16780" href="Data.List.Properties.html#16720" class="Bound">f</a> <a id="16782" href="Data.List.Properties.html#16760" class="Bound">x</a> <a id="16784" class="Symbol">(</a><a id="16785" href="Data.List.Properties.html#16704" class="Bound">h</a> <a id="16787" href="Data.List.Properties.html#16762" class="Bound">xs</a><a id="16789" class="Symbol">))</a> <a id="16792" class="Symbol">→</a>
                  <a id="16812" href="Data.List.Properties.html#16704" class="Bound">h</a> <a id="16814" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="16816" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="16822" href="Data.List.Properties.html#16720" class="Bound">f</a> <a id="16824" href="Data.List.Properties.html#16722" class="Bound">e</a>
<a id="16826" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="16842" href="Data.List.Properties.html#16842" class="Bound">h</a> <a id="16844" href="Data.List.Properties.html#16844" class="Bound">f</a> <a id="16846" href="Data.List.Properties.html#16846" class="Bound">e</a> <a id="16848" href="Data.List.Properties.html#16848" class="Bound">base</a> <a id="16853" href="Data.List.Properties.html#16853" class="Bound">step</a> <a id="16858" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16867" class="Symbol">=</a> <a id="16869" href="Data.List.Properties.html#16848" class="Bound">base</a>
<a id="16874" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="16890" href="Data.List.Properties.html#16890" class="Bound">h</a> <a id="16892" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="16894" href="Data.List.Properties.html#16894" class="Bound">e</a> <a id="16896" href="Data.List.Properties.html#16896" class="Bound">base</a> <a id="16901" href="Data.List.Properties.html#16901" class="Bound">step</a> <a id="16906" class="Symbol">(</a><a id="16907" href="Data.List.Properties.html#16907" class="Bound">x</a> <a id="16909" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16911" href="Data.List.Properties.html#16911" class="Bound">xs</a><a id="16913" class="Symbol">)</a> <a id="16915" class="Symbol">=</a> <a id="16917" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="16925" href="Data.List.Properties.html#16890" class="Bound">h</a> <a id="16927" class="Symbol">(</a><a id="16928" href="Data.List.Properties.html#16907" class="Bound">x</a> <a id="16930" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16932" href="Data.List.Properties.html#16911" class="Bound">xs</a><a id="16934" class="Symbol">)</a>          <a id="16945" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16948" href="Data.List.Properties.html#16901" class="Bound">step</a> <a id="16953" href="Data.List.Properties.html#16907" class="Bound">x</a> <a id="16955" href="Data.List.Properties.html#16911" class="Bound">xs</a> <a id="16958" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="16962" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="16964" href="Data.List.Properties.html#16907" class="Bound">x</a> <a id="16966" class="Symbol">(</a><a id="16967" href="Data.List.Properties.html#16890" class="Bound">h</a> <a id="16969" href="Data.List.Properties.html#16911" class="Bound">xs</a><a id="16971" class="Symbol">)</a>          <a id="16982" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16985" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16990" class="Symbol">(</a><a id="16991" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="16993" href="Data.List.Properties.html#16907" class="Bound">x</a><a id="16994" class="Symbol">)</a> <a id="16996" class="Symbol">(</a><a id="16997" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="17013" href="Data.List.Properties.html#16890" class="Bound">h</a> <a id="17015" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="17017" href="Data.List.Properties.html#16894" class="Bound">e</a> <a id="17019" href="Data.List.Properties.html#16896" class="Bound">base</a> <a id="17024" href="Data.List.Properties.html#16901" class="Bound">step</a> <a id="17029" href="Data.List.Properties.html#16911" class="Bound">xs</a><a id="17031" class="Symbol">)</a> <a id="17033" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17037" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="17039" href="Data.List.Properties.html#16907" class="Bound">x</a> <a id="17041" class="Symbol">(</a><a id="17042" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17048" href="Data.List.Properties.html#16892" class="Bound">f</a> <a id="17050" href="Data.List.Properties.html#16894" class="Bound">e</a> <a id="17052" href="Data.List.Properties.html#16911" class="Bound">xs</a><a id="17054" class="Symbol">)</a>  <a id="17057" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="foldr-cong"></a><a id="17060" href="Data.List.Properties.html#17060" class="Function">foldr-cong</a> <a id="17071" class="Symbol">:</a> <a id="17073" class="Symbol">∀</a> <a id="17075" class="Symbol">{</a><a id="17076" href="Data.List.Properties.html#17076" class="Bound">f</a> <a id="17078" href="Data.List.Properties.html#17078" class="Bound">g</a> <a id="17080" class="Symbol">:</a> <a id="17082" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="17084" class="Symbol">→</a> <a id="17086" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="17088" class="Symbol">→</a> <a id="17090" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="17091" class="Symbol">}</a> <a id="17093" class="Symbol">{</a><a id="17094" href="Data.List.Properties.html#17094" class="Bound">d</a> <a id="17096" href="Data.List.Properties.html#17096" class="Bound">e</a> <a id="17098" class="Symbol">:</a> <a id="17100" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="17101" class="Symbol">}</a> <a id="17103" class="Symbol">→</a>
             <a id="17118" class="Symbol">(∀</a> <a id="17121" href="Data.List.Properties.html#17121" class="Bound">x</a> <a id="17123" href="Data.List.Properties.html#17123" class="Bound">y</a> <a id="17125" class="Symbol">→</a> <a id="17127" href="Data.List.Properties.html#17076" class="Bound">f</a> <a id="17129" href="Data.List.Properties.html#17121" class="Bound">x</a> <a id="17131" href="Data.List.Properties.html#17123" class="Bound">y</a> <a id="17133" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17135" href="Data.List.Properties.html#17078" class="Bound">g</a> <a id="17137" href="Data.List.Properties.html#17121" class="Bound">x</a> <a id="17139" href="Data.List.Properties.html#17123" class="Bound">y</a><a id="17140" class="Symbol">)</a> <a id="17142" class="Symbol">→</a> <a id="17144" href="Data.List.Properties.html#17094" class="Bound">d</a> <a id="17146" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17148" href="Data.List.Properties.html#17096" class="Bound">e</a> <a id="17150" class="Symbol">→</a>
             <a id="17165" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17171" href="Data.List.Properties.html#17076" class="Bound">f</a> <a id="17173" href="Data.List.Properties.html#17094" class="Bound">d</a> <a id="17175" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="17177" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17183" href="Data.List.Properties.html#17078" class="Bound">g</a> <a id="17185" href="Data.List.Properties.html#17096" class="Bound">e</a>
<a id="17187" href="Data.List.Properties.html#17060" class="Function">foldr-cong</a> <a id="17198" href="Data.List.Properties.html#17198" class="Bound">f≗g</a> <a id="17202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17207" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="17215" class="Symbol">=</a> <a id="17217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17222" href="Data.List.Properties.html#17060" class="CatchallClause Function">foldr-cong</a><a id="17232" class="CatchallClause"> </a><a id="17233" href="Data.List.Properties.html#17233" class="CatchallClause Bound">f≗g</a><a id="17236" class="CatchallClause"> </a><a id="17237" href="Data.List.Properties.html#17237" class="CatchallClause Bound">d≡e</a><a id="17240" class="CatchallClause"> </a><a id="17241" class="CatchallClause Symbol">(</a><a id="17242" href="Data.List.Properties.html#17242" class="CatchallClause Bound">x</a><a id="17243" class="CatchallClause"> </a><a id="17244" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="17245" class="CatchallClause"> </a><a id="17246" href="Data.List.Properties.html#17246" class="CatchallClause Bound">xs</a><a id="17248" class="CatchallClause Symbol">)</a> <a id="17250" class="Keyword">rewrite</a> <a id="17258" href="Data.List.Properties.html#17060" class="Function">foldr-cong</a> <a id="17269" href="Data.List.Properties.html#17233" class="Bound">f≗g</a> <a id="17273" href="Data.List.Properties.html#17237" class="Bound">d≡e</a> <a id="17277" href="Data.List.Properties.html#17246" class="Bound">xs</a> <a id="17280" class="Symbol">=</a> <a id="17282" href="Data.List.Properties.html#17233" class="Bound">f≗g</a> <a id="17286" href="Data.List.Properties.html#17242" class="Bound">x</a> <a id="17288" class="Symbol">_</a>

<a id="foldr-fusion"></a><a id="17291" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="17304" class="Symbol">:</a> <a id="17306" class="Symbol">∀</a> <a id="17308" class="Symbol">(</a><a id="17309" href="Data.List.Properties.html#17309" class="Bound">h</a> <a id="17311" class="Symbol">:</a> <a id="17313" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="17315" class="Symbol">→</a> <a id="17317" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="17318" class="Symbol">)</a> <a id="17320" class="Symbol">{</a><a id="17321" href="Data.List.Properties.html#17321" class="Bound">f</a> <a id="17323" class="Symbol">:</a> <a id="17325" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="17327" class="Symbol">→</a> <a id="17329" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="17331" class="Symbol">→</a> <a id="17333" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="17334" class="Symbol">}</a> <a id="17336" class="Symbol">{</a><a id="17337" href="Data.List.Properties.html#17337" class="Bound">g</a> <a id="17339" class="Symbol">:</a> <a id="17341" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="17343" class="Symbol">→</a> <a id="17345" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="17347" class="Symbol">→</a> <a id="17349" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="17350" class="Symbol">}</a> <a id="17352" class="Symbol">(</a><a id="17353" href="Data.List.Properties.html#17353" class="Bound">e</a> <a id="17355" class="Symbol">:</a> <a id="17357" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="17358" class="Symbol">)</a> <a id="17360" class="Symbol">→</a>
               <a id="17377" class="Symbol">(∀</a> <a id="17380" href="Data.List.Properties.html#17380" class="Bound">x</a> <a id="17382" href="Data.List.Properties.html#17382" class="Bound">y</a> <a id="17384" class="Symbol">→</a> <a id="17386" href="Data.List.Properties.html#17309" class="Bound">h</a> <a id="17388" class="Symbol">(</a><a id="17389" href="Data.List.Properties.html#17321" class="Bound">f</a> <a id="17391" href="Data.List.Properties.html#17380" class="Bound">x</a> <a id="17393" href="Data.List.Properties.html#17382" class="Bound">y</a><a id="17394" class="Symbol">)</a> <a id="17396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17398" href="Data.List.Properties.html#17337" class="Bound">g</a> <a id="17400" href="Data.List.Properties.html#17380" class="Bound">x</a> <a id="17402" class="Symbol">(</a><a id="17403" href="Data.List.Properties.html#17309" class="Bound">h</a> <a id="17405" href="Data.List.Properties.html#17382" class="Bound">y</a><a id="17406" class="Symbol">))</a> <a id="17409" class="Symbol">→</a>
               <a id="17426" href="Data.List.Properties.html#17309" class="Bound">h</a> <a id="17428" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17430" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17436" href="Data.List.Properties.html#17321" class="Bound">f</a> <a id="17438" href="Data.List.Properties.html#17353" class="Bound">e</a> <a id="17440" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="17442" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17448" href="Data.List.Properties.html#17337" class="Bound">g</a> <a id="17450" class="Symbol">(</a><a id="17451" href="Data.List.Properties.html#17309" class="Bound">h</a> <a id="17453" href="Data.List.Properties.html#17353" class="Bound">e</a><a id="17454" class="Symbol">)</a>
<a id="17456" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="17469" href="Data.List.Properties.html#17469" class="Bound">h</a> <a id="17471" class="Symbol">{</a><a id="17472" href="Data.List.Properties.html#17472" class="Bound">f</a><a id="17473" class="Symbol">}</a> <a id="17475" class="Symbol">{</a><a id="17476" href="Data.List.Properties.html#17476" class="Bound">g</a><a id="17477" class="Symbol">}</a> <a id="17479" href="Data.List.Properties.html#17479" class="Bound">e</a> <a id="17481" href="Data.List.Properties.html#17481" class="Bound">fuse</a> <a id="17486" class="Symbol">=</a>
  <a id="17490" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="17506" class="Symbol">(</a><a id="17507" href="Data.List.Properties.html#17469" class="Bound">h</a> <a id="17509" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17511" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17517" href="Data.List.Properties.html#17472" class="Bound">f</a> <a id="17519" href="Data.List.Properties.html#17479" class="Bound">e</a><a id="17520" class="Symbol">)</a> <a id="17522" href="Data.List.Properties.html#17476" class="Bound">g</a> <a id="17524" class="Symbol">(</a><a id="17525" href="Data.List.Properties.html#17469" class="Bound">h</a> <a id="17527" href="Data.List.Properties.html#17479" class="Bound">e</a><a id="17528" class="Symbol">)</a> <a id="17530" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                  <a id="17553" class="Symbol">(λ</a> <a id="17556" href="Data.List.Properties.html#17556" class="Bound">x</a> <a id="17558" href="Data.List.Properties.html#17558" class="Bound">xs</a> <a id="17561" class="Symbol">→</a> <a id="17563" href="Data.List.Properties.html#17481" class="Bound">fuse</a> <a id="17568" href="Data.List.Properties.html#17556" class="Bound">x</a> <a id="17570" class="Symbol">(</a><a id="17571" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17577" href="Data.List.Properties.html#17472" class="Bound">f</a> <a id="17579" href="Data.List.Properties.html#17479" class="Bound">e</a> <a id="17581" href="Data.List.Properties.html#17558" class="Bound">xs</a><a id="17583" class="Symbol">))</a>

<a id="id-is-foldr"></a><a id="17587" href="Data.List.Properties.html#17587" class="Function">id-is-foldr</a> <a id="17599" class="Symbol">:</a> <a id="17601" href="Function.Base.html#704" class="Function">id</a> <a id="17604" class="Symbol">{</a><a id="17605" class="Argument">A</a> <a id="17607" class="Symbol">=</a> <a id="17609" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17614" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="17615" class="Symbol">}</a> <a id="17617" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="17619" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17625" class="InductiveConstructor Operator">_∷_</a> <a id="17629" class="InductiveConstructor">[]</a>
<a id="17632" href="Data.List.Properties.html#17587" class="Function">id-is-foldr</a> <a id="17644" class="Symbol">=</a> <a id="17646" href="Data.List.Properties.html#16683" class="Function">foldr-universal</a> <a id="17662" href="Function.Base.html#704" class="Function">id</a> <a id="17665" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="17669" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="17672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17677" class="Symbol">(λ</a> <a id="17680" href="Data.List.Properties.html#17680" class="Bound">_</a> <a id="17682" href="Data.List.Properties.html#17682" class="Bound">_</a> <a id="17684" class="Symbol">→</a> <a id="17686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="17690" class="Symbol">)</a>

<a id="++-is-foldr"></a><a id="17693" href="Data.List.Properties.html#17693" class="Function">++-is-foldr</a> <a id="17705" class="Symbol">:</a> <a id="17707" class="Symbol">(</a><a id="17708" href="Data.List.Properties.html#17708" class="Bound">xs</a> <a id="17711" href="Data.List.Properties.html#17711" class="Bound">ys</a> <a id="17714" class="Symbol">:</a> <a id="17716" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17721" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="17722" class="Symbol">)</a> <a id="17724" class="Symbol">→</a> <a id="17726" href="Data.List.Properties.html#17708" class="Bound">xs</a> <a id="17729" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="17732" href="Data.List.Properties.html#17711" class="Bound">ys</a> <a id="17735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17737" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17743" class="InductiveConstructor Operator">_∷_</a> <a id="17747" href="Data.List.Properties.html#17711" class="Bound">ys</a> <a id="17750" href="Data.List.Properties.html#17708" class="Bound">xs</a>
<a id="17753" href="Data.List.Properties.html#17693" class="Function">++-is-foldr</a> <a id="17765" href="Data.List.Properties.html#17765" class="Bound">xs</a> <a id="17768" href="Data.List.Properties.html#17768" class="Bound">ys</a> <a id="17771" class="Symbol">=</a> <a id="17773" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="17781" href="Data.List.Properties.html#17765" class="Bound">xs</a> <a id="17784" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="17787" href="Data.List.Properties.html#17768" class="Bound">ys</a>                <a id="17805" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="17808" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17813" class="Symbol">(</a><a id="17814" href="Data.List.Base.html#1954" class="Function Operator">_++</a> <a id="17818" href="Data.List.Properties.html#17768" class="Bound">ys</a><a id="17820" class="Symbol">)</a> <a id="17822" class="Symbol">(</a><a id="17823" href="Data.List.Properties.html#17587" class="Function">id-is-foldr</a> <a id="17835" href="Data.List.Properties.html#17765" class="Bound">xs</a><a id="17837" class="Symbol">)</a> <a id="17839" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17843" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17849" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="17853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="17856" href="Data.List.Properties.html#17765" class="Bound">xs</a> <a id="17859" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="17862" href="Data.List.Properties.html#17768" class="Bound">ys</a>   <a id="17867" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="17870" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="17883" class="Symbol">(</a><a id="17884" href="Data.List.Base.html#1954" class="Function Operator">_++</a> <a id="17888" href="Data.List.Properties.html#17768" class="Bound">ys</a><a id="17890" class="Symbol">)</a> <a id="17892" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="17895" class="Symbol">(λ</a> <a id="17898" href="Data.List.Properties.html#17898" class="Bound">_</a> <a id="17900" href="Data.List.Properties.html#17900" class="Bound">_</a> <a id="17902" class="Symbol">→</a> <a id="17904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="17908" class="Symbol">)</a> <a id="17910" href="Data.List.Properties.html#17765" class="Bound">xs</a> <a id="17913" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17917" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17923" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="17927" class="Symbol">(</a><a id="17928" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="17931" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="17934" href="Data.List.Properties.html#17768" class="Bound">ys</a><a id="17936" class="Symbol">)</a> <a id="17938" href="Data.List.Properties.html#17765" class="Bound">xs</a> <a id="17941" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="17947" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="17953" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="17957" href="Data.List.Properties.html#17768" class="Bound">ys</a> <a id="17960" href="Data.List.Properties.html#17765" class="Bound">xs</a>         <a id="17971" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="foldr-++"></a><a id="17974" href="Data.List.Properties.html#17974" class="Function">foldr-++</a> <a id="17983" class="Symbol">:</a> <a id="17985" class="Symbol">∀</a> <a id="17987" class="Symbol">(</a><a id="17988" href="Data.List.Properties.html#17988" class="Bound">f</a> <a id="17990" class="Symbol">:</a> <a id="17992" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="17994" class="Symbol">→</a> <a id="17996" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="17998" class="Symbol">→</a> <a id="18000" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="18001" class="Symbol">)</a> <a id="18003" href="Data.List.Properties.html#18003" class="Bound">x</a> <a id="18005" href="Data.List.Properties.html#18005" class="Bound">ys</a> <a id="18008" href="Data.List.Properties.html#18008" class="Bound">zs</a> <a id="18011" class="Symbol">→</a>
           <a id="18024" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18030" href="Data.List.Properties.html#17988" class="Bound">f</a> <a id="18032" href="Data.List.Properties.html#18003" class="Bound">x</a> <a id="18034" class="Symbol">(</a><a id="18035" href="Data.List.Properties.html#18005" class="Bound">ys</a> <a id="18038" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="18041" href="Data.List.Properties.html#18008" class="Bound">zs</a><a id="18043" class="Symbol">)</a> <a id="18045" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18047" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18053" href="Data.List.Properties.html#17988" class="Bound">f</a> <a id="18055" class="Symbol">(</a><a id="18056" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18062" href="Data.List.Properties.html#17988" class="Bound">f</a> <a id="18064" href="Data.List.Properties.html#18003" class="Bound">x</a> <a id="18066" href="Data.List.Properties.html#18008" class="Bound">zs</a><a id="18068" class="Symbol">)</a> <a id="18070" href="Data.List.Properties.html#18005" class="Bound">ys</a>
<a id="18073" href="Data.List.Properties.html#17974" class="Function">foldr-++</a> <a id="18082" href="Data.List.Properties.html#18082" class="Bound">f</a> <a id="18084" href="Data.List.Properties.html#18084" class="Bound">x</a> <a id="18086" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="18095" href="Data.List.Properties.html#18095" class="Bound">zs</a> <a id="18098" class="Symbol">=</a> <a id="18100" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18105" href="Data.List.Properties.html#17974" class="Function">foldr-++</a> <a id="18114" href="Data.List.Properties.html#18114" class="Bound">f</a> <a id="18116" href="Data.List.Properties.html#18116" class="Bound">x</a> <a id="18118" class="Symbol">(</a><a id="18119" href="Data.List.Properties.html#18119" class="Bound">y</a> <a id="18121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18123" href="Data.List.Properties.html#18123" class="Bound">ys</a><a id="18125" class="Symbol">)</a> <a id="18127" href="Data.List.Properties.html#18127" class="Bound">zs</a> <a id="18130" class="Symbol">=</a> <a id="18132" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18137" class="Symbol">(</a><a id="18138" href="Data.List.Properties.html#18114" class="Bound">f</a> <a id="18140" href="Data.List.Properties.html#18119" class="Bound">y</a><a id="18141" class="Symbol">)</a> <a id="18143" class="Symbol">(</a><a id="18144" href="Data.List.Properties.html#17974" class="Function">foldr-++</a> <a id="18153" href="Data.List.Properties.html#18114" class="Bound">f</a> <a id="18155" href="Data.List.Properties.html#18116" class="Bound">x</a> <a id="18157" href="Data.List.Properties.html#18123" class="Bound">ys</a> <a id="18160" href="Data.List.Properties.html#18127" class="Bound">zs</a><a id="18162" class="Symbol">)</a>

<a id="map-is-foldr"></a><a id="18165" href="Data.List.Properties.html#18165" class="Function">map-is-foldr</a> <a id="18178" class="Symbol">:</a> <a id="18180" class="Symbol">{</a><a id="18181" href="Data.List.Properties.html#18181" class="Bound">f</a> <a id="18183" class="Symbol">:</a> <a id="18185" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18187" class="Symbol">→</a> <a id="18189" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="18190" class="Symbol">}</a> <a id="18192" class="Symbol">→</a> <a id="18194" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18198" href="Data.List.Properties.html#18181" class="Bound">f</a> <a id="18200" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="18202" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18208" class="Symbol">(λ</a> <a id="18211" href="Data.List.Properties.html#18211" class="Bound">x</a> <a id="18213" href="Data.List.Properties.html#18213" class="Bound">ys</a> <a id="18216" class="Symbol">→</a> <a id="18218" href="Data.List.Properties.html#18181" class="Bound">f</a> <a id="18220" href="Data.List.Properties.html#18211" class="Bound">x</a> <a id="18222" class="InductiveConstructor Operator">∷</a> <a id="18224" href="Data.List.Properties.html#18213" class="Bound">ys</a><a id="18226" class="Symbol">)</a> <a id="18228" class="InductiveConstructor">[]</a>
<a id="18231" href="Data.List.Properties.html#18165" class="Function">map-is-foldr</a> <a id="18244" class="Symbol">{</a><a id="18245" class="Argument">f</a> <a id="18247" class="Symbol">=</a> <a id="18249" href="Data.List.Properties.html#18249" class="Bound">f</a><a id="18250" class="Symbol">}</a> <a id="18252" href="Data.List.Properties.html#18252" class="Bound">xs</a> <a id="18255" class="Symbol">=</a> <a id="18257" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="18265" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18269" href="Data.List.Properties.html#18249" class="Bound">f</a> <a id="18271" href="Data.List.Properties.html#18252" class="Bound">xs</a>                        <a id="18297" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18300" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18305" class="Symbol">(</a><a id="18306" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18310" href="Data.List.Properties.html#18249" class="Bound">f</a><a id="18311" class="Symbol">)</a> <a id="18313" class="Symbol">(</a><a id="18314" href="Data.List.Properties.html#17587" class="Function">id-is-foldr</a> <a id="18326" href="Data.List.Properties.html#18252" class="Bound">xs</a><a id="18328" class="Symbol">)</a> <a id="18330" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="18334" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18338" href="Data.List.Properties.html#18249" class="Bound">f</a> <a id="18340" class="Symbol">(</a><a id="18341" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="18351" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18354" href="Data.List.Properties.html#18252" class="Bound">xs</a><a id="18356" class="Symbol">)</a>         <a id="18366" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18369" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="18382" class="Symbol">(</a><a id="18383" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18387" href="Data.List.Properties.html#18249" class="Bound">f</a><a id="18388" class="Symbol">)</a> <a id="18390" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18393" class="Symbol">(λ</a> <a id="18396" href="Data.List.Properties.html#18396" class="Bound">_</a> <a id="18398" href="Data.List.Properties.html#18398" class="Bound">_</a> <a id="18400" class="Symbol">→</a> <a id="18402" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="18406" class="Symbol">)</a> <a id="18408" href="Data.List.Properties.html#18252" class="Bound">xs</a> <a id="18411" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="18415" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18421" class="Symbol">(λ</a> <a id="18424" href="Data.List.Properties.html#18424" class="Bound">x</a> <a id="18426" href="Data.List.Properties.html#18426" class="Bound">ys</a> <a id="18429" class="Symbol">→</a> <a id="18431" href="Data.List.Properties.html#18249" class="Bound">f</a> <a id="18433" href="Data.List.Properties.html#18424" class="Bound">x</a> <a id="18435" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18437" href="Data.List.Properties.html#18426" class="Bound">ys</a><a id="18439" class="Symbol">)</a> <a id="18441" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18444" href="Data.List.Properties.html#18252" class="Bound">xs</a> <a id="18447" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="foldr-∷ʳ"></a><a id="18450" href="Data.List.Properties.html#18450" class="Function">foldr-∷ʳ</a> <a id="18459" class="Symbol">:</a> <a id="18461" class="Symbol">∀</a> <a id="18463" class="Symbol">(</a><a id="18464" href="Data.List.Properties.html#18464" class="Bound">f</a> <a id="18466" class="Symbol">:</a> <a id="18468" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18470" class="Symbol">→</a> <a id="18472" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="18474" class="Symbol">→</a> <a id="18476" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="18477" class="Symbol">)</a> <a id="18479" href="Data.List.Properties.html#18479" class="Bound">x</a> <a id="18481" href="Data.List.Properties.html#18481" class="Bound">y</a> <a id="18483" href="Data.List.Properties.html#18483" class="Bound">ys</a> <a id="18486" class="Symbol">→</a>
           <a id="18499" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18505" href="Data.List.Properties.html#18464" class="Bound">f</a> <a id="18507" href="Data.List.Properties.html#18479" class="Bound">x</a> <a id="18509" class="Symbol">(</a><a id="18510" href="Data.List.Properties.html#18483" class="Bound">ys</a> <a id="18513" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="18516" href="Data.List.Properties.html#18481" class="Bound">y</a><a id="18517" class="Symbol">)</a> <a id="18519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18521" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18527" href="Data.List.Properties.html#18464" class="Bound">f</a> <a id="18529" class="Symbol">(</a><a id="18530" href="Data.List.Properties.html#18464" class="Bound">f</a> <a id="18532" href="Data.List.Properties.html#18481" class="Bound">y</a> <a id="18534" href="Data.List.Properties.html#18479" class="Bound">x</a><a id="18535" class="Symbol">)</a> <a id="18537" href="Data.List.Properties.html#18483" class="Bound">ys</a>
<a id="18540" href="Data.List.Properties.html#18450" class="Function">foldr-∷ʳ</a> <a id="18549" href="Data.List.Properties.html#18549" class="Bound">f</a> <a id="18551" href="Data.List.Properties.html#18551" class="Bound">x</a> <a id="18553" href="Data.List.Properties.html#18553" class="Bound">y</a> <a id="18555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="18564" class="Symbol">=</a> <a id="18566" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18571" href="Data.List.Properties.html#18450" class="Function">foldr-∷ʳ</a> <a id="18580" href="Data.List.Properties.html#18580" class="Bound">f</a> <a id="18582" href="Data.List.Properties.html#18582" class="Bound">x</a> <a id="18584" href="Data.List.Properties.html#18584" class="Bound">y</a> <a id="18586" class="Symbol">(</a><a id="18587" href="Data.List.Properties.html#18587" class="Bound">z</a> <a id="18589" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18591" href="Data.List.Properties.html#18591" class="Bound">ys</a><a id="18593" class="Symbol">)</a> <a id="18595" class="Symbol">=</a> <a id="18597" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18602" class="Symbol">(</a><a id="18603" href="Data.List.Properties.html#18580" class="Bound">f</a> <a id="18605" href="Data.List.Properties.html#18587" class="Bound">z</a><a id="18606" class="Symbol">)</a> <a id="18608" class="Symbol">(</a><a id="18609" href="Data.List.Properties.html#18450" class="Function">foldr-∷ʳ</a> <a id="18618" href="Data.List.Properties.html#18580" class="Bound">f</a> <a id="18620" href="Data.List.Properties.html#18582" class="Bound">x</a> <a id="18622" href="Data.List.Properties.html#18584" class="Bound">y</a> <a id="18624" href="Data.List.Properties.html#18591" class="Bound">ys</a><a id="18626" class="Symbol">)</a>

<a id="foldr-map"></a><a id="18629" href="Data.List.Properties.html#18629" class="Function">foldr-map</a> <a id="18639" class="Symbol">:</a> <a id="18641" class="Symbol">∀</a> <a id="18643" class="Symbol">(</a><a id="18644" href="Data.List.Properties.html#18644" class="Bound">f</a> <a id="18646" class="Symbol">:</a> <a id="18648" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18650" class="Symbol">→</a> <a id="18652" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="18654" class="Symbol">→</a> <a id="18656" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="18657" class="Symbol">)</a> <a id="18659" class="Symbol">(</a><a id="18660" href="Data.List.Properties.html#18660" class="Bound">g</a> <a id="18662" class="Symbol">:</a> <a id="18664" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="18666" class="Symbol">→</a> <a id="18668" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="18669" class="Symbol">)</a> <a id="18671" href="Data.List.Properties.html#18671" class="Bound">x</a> <a id="18673" href="Data.List.Properties.html#18673" class="Bound">xs</a> <a id="18676" class="Symbol">→</a> <a id="18678" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18684" href="Data.List.Properties.html#18644" class="Bound">f</a> <a id="18686" href="Data.List.Properties.html#18671" class="Bound">x</a> <a id="18688" class="Symbol">(</a><a id="18689" href="Data.List.Base.html#1631" class="Function">map</a> <a id="18693" href="Data.List.Properties.html#18660" class="Bound">g</a> <a id="18695" href="Data.List.Properties.html#18673" class="Bound">xs</a><a id="18697" class="Symbol">)</a> <a id="18699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18701" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18707" class="Symbol">(</a><a id="18708" href="Data.List.Properties.html#18660" class="Bound">g</a> <a id="18710" href="Function.Base.html#5426" class="Function Operator">-⟨</a> <a id="18713" href="Data.List.Properties.html#18644" class="Bound">f</a> <a id="18715" href="Function.Base.html#5426" class="Function Operator">∣</a><a id="18716" class="Symbol">)</a> <a id="18718" href="Data.List.Properties.html#18671" class="Bound">x</a> <a id="18720" href="Data.List.Properties.html#18673" class="Bound">xs</a>
<a id="18723" href="Data.List.Properties.html#18629" class="Function">foldr-map</a> <a id="18733" href="Data.List.Properties.html#18733" class="Bound">f</a> <a id="18735" href="Data.List.Properties.html#18735" class="Bound">g</a> <a id="18737" href="Data.List.Properties.html#18737" class="Bound">x</a> <a id="18739" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="18748" class="Symbol">=</a> <a id="18750" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18755" href="Data.List.Properties.html#18629" class="Function">foldr-map</a> <a id="18765" href="Data.List.Properties.html#18765" class="Bound">f</a> <a id="18767" href="Data.List.Properties.html#18767" class="Bound">g</a> <a id="18769" href="Data.List.Properties.html#18769" class="Bound">x</a> <a id="18771" class="Symbol">(</a><a id="18772" href="Data.List.Properties.html#18772" class="Bound">y</a> <a id="18774" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18776" href="Data.List.Properties.html#18776" class="Bound">xs</a><a id="18778" class="Symbol">)</a> <a id="18780" class="Symbol">=</a> <a id="18782" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18787" class="Symbol">(</a><a id="18788" href="Data.List.Properties.html#18765" class="Bound">f</a> <a id="18790" class="Symbol">(</a><a id="18791" href="Data.List.Properties.html#18767" class="Bound">g</a> <a id="18793" href="Data.List.Properties.html#18772" class="Bound">y</a><a id="18794" class="Symbol">))</a> <a id="18797" class="Symbol">(</a><a id="18798" href="Data.List.Properties.html#18629" class="Function">foldr-map</a> <a id="18808" href="Data.List.Properties.html#18765" class="Bound">f</a> <a id="18810" href="Data.List.Properties.html#18767" class="Bound">g</a> <a id="18812" href="Data.List.Properties.html#18769" class="Bound">x</a> <a id="18814" href="Data.List.Properties.html#18776" class="Bound">xs</a><a id="18816" class="Symbol">)</a>

<a id="18819" class="Comment">-- Interaction with predicates</a>

<a id="18851" class="Keyword">module</a> <a id="18858" href="Data.List.Properties.html#18858" class="Module">_</a> <a id="18860" class="Symbol">{</a><a id="18861" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="18863" class="Symbol">:</a> <a id="18865" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="18870" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18872" href="Data.List.Properties.html#2289" class="Generalizable">p</a><a id="18873" class="Symbol">}</a> <a id="18875" class="Symbol">{</a><a id="18876" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="18878" class="Symbol">:</a> <a id="18880" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18882" class="Symbol">→</a> <a id="18884" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="18886" class="Symbol">→</a> <a id="18888" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="18889" class="Symbol">}</a> <a id="18891" class="Keyword">where</a>

  <a id="18900" href="Data.List.Properties.html#18900" class="Function">foldr-forcesᵇ</a> <a id="18914" class="Symbol">:</a> <a id="18916" class="Symbol">(∀</a> <a id="18919" href="Data.List.Properties.html#18919" class="Bound">x</a> <a id="18921" href="Data.List.Properties.html#18921" class="Bound">y</a> <a id="18923" class="Symbol">→</a> <a id="18925" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="18927" class="Symbol">(</a><a id="18928" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="18930" href="Data.List.Properties.html#18919" class="Bound">x</a> <a id="18932" href="Data.List.Properties.html#18921" class="Bound">y</a><a id="18933" class="Symbol">)</a> <a id="18935" class="Symbol">→</a> <a id="18937" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="18939" href="Data.List.Properties.html#18919" class="Bound">x</a> <a id="18941" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18943" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="18945" href="Data.List.Properties.html#18921" class="Bound">y</a><a id="18946" class="Symbol">)</a> <a id="18948" class="Symbol">→</a>
                  <a id="18968" class="Symbol">∀</a> <a id="18970" href="Data.List.Properties.html#18970" class="Bound">e</a> <a id="18972" href="Data.List.Properties.html#18972" class="Bound">xs</a> <a id="18975" class="Symbol">→</a> <a id="18977" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="18979" class="Symbol">(</a><a id="18980" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="18986" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="18988" href="Data.List.Properties.html#18970" class="Bound">e</a> <a id="18990" href="Data.List.Properties.html#18972" class="Bound">xs</a><a id="18992" class="Symbol">)</a> <a id="18994" class="Symbol">→</a> <a id="18996" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="19000" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19002" href="Data.List.Properties.html#18972" class="Bound">xs</a>
  <a id="19007" href="Data.List.Properties.html#18900" class="Function">foldr-forcesᵇ</a> <a id="19021" class="Symbol">_</a>      <a id="19028" class="Symbol">_</a> <a id="19030" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="19039" class="Symbol">_</a>     <a id="19045" class="Symbol">=</a> <a id="19047" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
  <a id="19052" href="Data.List.Properties.html#18900" class="Function">foldr-forcesᵇ</a> <a id="19066" href="Data.List.Properties.html#19066" class="Bound">forces</a> <a id="19073" class="Symbol">_</a> <a id="19075" class="Symbol">(</a><a id="19076" href="Data.List.Properties.html#19076" class="Bound">x</a> <a id="19078" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19080" href="Data.List.Properties.html#19080" class="Bound">xs</a><a id="19082" class="Symbol">)</a> <a id="19084" href="Data.List.Properties.html#19084" class="Bound">Pfold</a> <a id="19090" class="Symbol">=</a>
    <a id="19096" class="Keyword">let</a> <a id="19100" href="Data.List.Properties.html#19100" class="Bound">px</a> <a id="19103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19105" href="Data.List.Properties.html#19105" class="Bound">pfxs</a> <a id="19110" class="Symbol">=</a> <a id="19112" href="Data.List.Properties.html#19066" class="Bound">forces</a> <a id="19119" class="Symbol">_</a> <a id="19121" class="Symbol">_</a> <a id="19123" href="Data.List.Properties.html#19084" class="Bound">Pfold</a> <a id="19129" class="Keyword">in</a> <a id="19132" href="Data.List.Properties.html#19100" class="Bound">px</a> <a id="19135" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="19137" href="Data.List.Properties.html#18900" class="Function">foldr-forcesᵇ</a> <a id="19151" href="Data.List.Properties.html#19066" class="Bound">forces</a> <a id="19158" class="Symbol">_</a> <a id="19160" href="Data.List.Properties.html#19080" class="Bound">xs</a> <a id="19163" href="Data.List.Properties.html#19105" class="Bound">pfxs</a>

  <a id="19171" href="Data.List.Properties.html#19171" class="Function">foldr-preservesᵇ</a> <a id="19188" class="Symbol">:</a> <a id="19190" class="Symbol">(∀</a> <a id="19193" class="Symbol">{</a><a id="19194" href="Data.List.Properties.html#19194" class="Bound">x</a> <a id="19196" href="Data.List.Properties.html#19196" class="Bound">y</a><a id="19197" class="Symbol">}</a> <a id="19199" class="Symbol">→</a> <a id="19201" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19203" href="Data.List.Properties.html#19194" class="Bound">x</a> <a id="19205" class="Symbol">→</a> <a id="19207" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19209" href="Data.List.Properties.html#19196" class="Bound">y</a> <a id="19211" class="Symbol">→</a> <a id="19213" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19215" class="Symbol">(</a><a id="19216" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19218" href="Data.List.Properties.html#19194" class="Bound">x</a> <a id="19220" href="Data.List.Properties.html#19196" class="Bound">y</a><a id="19221" class="Symbol">))</a> <a id="19224" class="Symbol">→</a>
                     <a id="19247" class="Symbol">∀</a> <a id="19249" class="Symbol">{</a><a id="19250" href="Data.List.Properties.html#19250" class="Bound">e</a> <a id="19252" href="Data.List.Properties.html#19252" class="Bound">xs</a><a id="19254" class="Symbol">}</a> <a id="19256" class="Symbol">→</a> <a id="19258" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19260" href="Data.List.Properties.html#19250" class="Bound">e</a> <a id="19262" class="Symbol">→</a> <a id="19264" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="19268" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19270" href="Data.List.Properties.html#19252" class="Bound">xs</a> <a id="19273" class="Symbol">→</a> <a id="19275" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19277" class="Symbol">(</a><a id="19278" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="19284" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19286" href="Data.List.Properties.html#19250" class="Bound">e</a> <a id="19288" href="Data.List.Properties.html#19252" class="Bound">xs</a><a id="19290" class="Symbol">)</a>
  <a id="19294" href="Data.List.Properties.html#19171" class="Function">foldr-preservesᵇ</a> <a id="19311" class="Symbol">_</a>    <a id="19316" href="Data.List.Properties.html#19316" class="Bound">Pe</a> <a id="19319" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="19330" class="Symbol">=</a> <a id="19332" href="Data.List.Properties.html#19316" class="Bound">Pe</a>
  <a id="19337" href="Data.List.Properties.html#19171" class="Function">foldr-preservesᵇ</a> <a id="19354" href="Data.List.Properties.html#19354" class="Bound">pres</a> <a id="19359" href="Data.List.Properties.html#19359" class="Bound">Pe</a> <a id="19362" class="Symbol">(</a><a id="19363" href="Data.List.Properties.html#19363" class="Bound">px</a> <a id="19366" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="19368" href="Data.List.Properties.html#19368" class="Bound">pxs</a><a id="19371" class="Symbol">)</a> <a id="19373" class="Symbol">=</a> <a id="19375" href="Data.List.Properties.html#19354" class="Bound">pres</a> <a id="19380" href="Data.List.Properties.html#19363" class="Bound">px</a> <a id="19383" class="Symbol">(</a><a id="19384" href="Data.List.Properties.html#19171" class="Function">foldr-preservesᵇ</a> <a id="19401" href="Data.List.Properties.html#19354" class="Bound">pres</a> <a id="19406" href="Data.List.Properties.html#19359" class="Bound">Pe</a> <a id="19409" href="Data.List.Properties.html#19368" class="Bound">pxs</a><a id="19412" class="Symbol">)</a>

  <a id="19417" href="Data.List.Properties.html#19417" class="Function">foldr-preservesʳ</a> <a id="19434" class="Symbol">:</a> <a id="19436" class="Symbol">(∀</a> <a id="19439" href="Data.List.Properties.html#19439" class="Bound">x</a> <a id="19441" class="Symbol">{</a><a id="19442" href="Data.List.Properties.html#19442" class="Bound">y</a><a id="19443" class="Symbol">}</a> <a id="19445" class="Symbol">→</a> <a id="19447" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19449" href="Data.List.Properties.html#19442" class="Bound">y</a> <a id="19451" class="Symbol">→</a> <a id="19453" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19455" class="Symbol">(</a><a id="19456" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19458" href="Data.List.Properties.html#19439" class="Bound">x</a> <a id="19460" href="Data.List.Properties.html#19442" class="Bound">y</a><a id="19461" class="Symbol">))</a> <a id="19464" class="Symbol">→</a>
                     <a id="19487" class="Symbol">∀</a> <a id="19489" class="Symbol">{</a><a id="19490" href="Data.List.Properties.html#19490" class="Bound">e</a><a id="19491" class="Symbol">}</a> <a id="19493" class="Symbol">→</a> <a id="19495" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19497" href="Data.List.Properties.html#19490" class="Bound">e</a> <a id="19499" class="Symbol">→</a> <a id="19501" class="Symbol">∀</a> <a id="19503" href="Data.List.Properties.html#19503" class="Bound">xs</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19510" class="Symbol">(</a><a id="19511" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="19517" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19519" href="Data.List.Properties.html#19490" class="Bound">e</a> <a id="19521" href="Data.List.Properties.html#19503" class="Bound">xs</a><a id="19523" class="Symbol">)</a>
  <a id="19527" href="Data.List.Properties.html#19417" class="Function">foldr-preservesʳ</a> <a id="19544" href="Data.List.Properties.html#19544" class="Bound">pres</a> <a id="19549" href="Data.List.Properties.html#19549" class="Bound">Pe</a> <a id="19552" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="19561" class="Symbol">=</a> <a id="19563" href="Data.List.Properties.html#19549" class="Bound">Pe</a>
  <a id="19568" href="Data.List.Properties.html#19417" class="Function">foldr-preservesʳ</a> <a id="19585" href="Data.List.Properties.html#19585" class="Bound">pres</a> <a id="19590" href="Data.List.Properties.html#19590" class="Bound">Pe</a> <a id="19593" class="Symbol">(_</a> <a id="19596" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19598" href="Data.List.Properties.html#19598" class="Bound">xs</a><a id="19600" class="Symbol">)</a> <a id="19602" class="Symbol">=</a> <a id="19604" href="Data.List.Properties.html#19585" class="Bound">pres</a> <a id="19609" class="Symbol">_</a> <a id="19611" class="Symbol">(</a><a id="19612" href="Data.List.Properties.html#19417" class="Function">foldr-preservesʳ</a> <a id="19629" href="Data.List.Properties.html#19585" class="Bound">pres</a> <a id="19634" href="Data.List.Properties.html#19590" class="Bound">Pe</a> <a id="19637" href="Data.List.Properties.html#19598" class="Bound">xs</a><a id="19639" class="Symbol">)</a>

  <a id="19644" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="19661" class="Symbol">:</a> <a id="19663" class="Symbol">(∀</a> <a id="19666" href="Data.List.Properties.html#19666" class="Bound">x</a> <a id="19668" href="Data.List.Properties.html#19668" class="Bound">y</a> <a id="19670" class="Symbol">→</a> <a id="19672" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19674" href="Data.List.Properties.html#19666" class="Bound">x</a> <a id="19676" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19678" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19680" href="Data.List.Properties.html#19668" class="Bound">y</a> <a id="19682" class="Symbol">→</a> <a id="19684" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19686" class="Symbol">(</a><a id="19687" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19689" href="Data.List.Properties.html#19666" class="Bound">x</a> <a id="19691" href="Data.List.Properties.html#19668" class="Bound">y</a><a id="19692" class="Symbol">))</a> <a id="19695" class="Symbol">→</a>
                     <a id="19718" class="Symbol">∀</a> <a id="19720" href="Data.List.Properties.html#19720" class="Bound">e</a> <a id="19722" href="Data.List.Properties.html#19722" class="Bound">xs</a> <a id="19725" class="Symbol">→</a> <a id="19727" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19729" href="Data.List.Properties.html#19720" class="Bound">e</a> <a id="19731" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19733" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19737" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19739" href="Data.List.Properties.html#19722" class="Bound">xs</a> <a id="19742" class="Symbol">→</a> <a id="19744" href="Data.List.Properties.html#18861" class="Bound">P</a> <a id="19746" class="Symbol">(</a><a id="19747" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="19753" href="Data.List.Properties.html#18876" class="Bound">f</a> <a id="19755" href="Data.List.Properties.html#19720" class="Bound">e</a> <a id="19757" href="Data.List.Properties.html#19722" class="Bound">xs</a><a id="19759" class="Symbol">)</a>
  <a id="19763" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="19780" href="Data.List.Properties.html#19780" class="Bound">pres</a> <a id="19785" href="Data.List.Properties.html#19785" class="Bound">e</a> <a id="19787" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="19796" class="Symbol">(</a><a id="19797" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="19802" href="Data.List.Properties.html#19802" class="Bound">Pe</a><a id="19804" class="Symbol">)</a>          <a id="19815" class="Symbol">=</a> <a id="19817" href="Data.List.Properties.html#19802" class="Bound">Pe</a>
  <a id="19822" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="19839" href="Data.List.Properties.html#19839" class="Bound">pres</a> <a id="19844" href="Data.List.Properties.html#19844" class="Bound">e</a> <a id="19846" class="Symbol">(</a><a id="19847" href="Data.List.Properties.html#19847" class="Bound">x</a> <a id="19849" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19851" href="Data.List.Properties.html#19851" class="Bound">xs</a><a id="19853" class="Symbol">)</a> <a id="19855" class="Symbol">(</a><a id="19856" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="19861" href="Data.List.Properties.html#19861" class="Bound">Pe</a><a id="19863" class="Symbol">)</a>          <a id="19874" class="Symbol">=</a>
    <a id="19880" href="Data.List.Properties.html#19839" class="Bound">pres</a> <a id="19885" class="Symbol">_</a> <a id="19887" class="Symbol">_</a> <a id="19889" class="Symbol">(</a><a id="19890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="19895" class="Symbol">(</a><a id="19896" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="19913" href="Data.List.Properties.html#19839" class="Bound">pres</a> <a id="19918" href="Data.List.Properties.html#19844" class="Bound">e</a> <a id="19920" href="Data.List.Properties.html#19851" class="Bound">xs</a> <a id="19923" class="Symbol">(</a><a id="19924" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="19929" href="Data.List.Properties.html#19861" class="Bound">Pe</a><a id="19931" class="Symbol">)))</a>
  <a id="19937" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="19954" href="Data.List.Properties.html#19954" class="Bound">pres</a> <a id="19959" href="Data.List.Properties.html#19959" class="Bound">e</a> <a id="19961" class="Symbol">(</a><a id="19962" href="Data.List.Properties.html#19962" class="Bound">x</a> <a id="19964" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19966" href="Data.List.Properties.html#19966" class="Bound">xs</a><a id="19968" class="Symbol">)</a> <a id="19970" class="Symbol">(</a><a id="19971" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="19976" class="Symbol">(</a><a id="19977" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19982" href="Data.List.Properties.html#19982" class="Bound">px</a><a id="19984" class="Symbol">))</a>   <a id="19989" class="Symbol">=</a> <a id="19991" href="Data.List.Properties.html#19954" class="Bound">pres</a> <a id="19996" class="Symbol">_</a> <a id="19998" class="Symbol">_</a> <a id="20000" class="Symbol">(</a><a id="20001" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20006" href="Data.List.Properties.html#19982" class="Bound">px</a><a id="20008" class="Symbol">)</a>
  <a id="20012" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="20029" href="Data.List.Properties.html#20029" class="Bound">pres</a> <a id="20034" href="Data.List.Properties.html#20034" class="Bound">e</a> <a id="20036" class="Symbol">(</a><a id="20037" href="Data.List.Properties.html#20037" class="Bound">x</a> <a id="20039" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20041" href="Data.List.Properties.html#20041" class="Bound">xs</a><a id="20043" class="Symbol">)</a> <a id="20045" class="Symbol">(</a><a id="20046" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20051" class="Symbol">(</a><a id="20052" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="20058" href="Data.List.Properties.html#20058" class="Bound">pxs</a><a id="20061" class="Symbol">))</a> <a id="20064" class="Symbol">=</a>
    <a id="20070" href="Data.List.Properties.html#20029" class="Bound">pres</a> <a id="20075" class="Symbol">_</a> <a id="20077" class="Symbol">_</a> <a id="20079" class="Symbol">(</a><a id="20080" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20085" class="Symbol">(</a><a id="20086" href="Data.List.Properties.html#19644" class="Function">foldr-preservesᵒ</a> <a id="20103" href="Data.List.Properties.html#20029" class="Bound">pres</a> <a id="20108" href="Data.List.Properties.html#20034" class="Bound">e</a> <a id="20110" href="Data.List.Properties.html#20041" class="Bound">xs</a> <a id="20113" class="Symbol">(</a><a id="20114" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20119" href="Data.List.Properties.html#20058" class="Bound">pxs</a><a id="20122" class="Symbol">)))</a>

<a id="20127" class="Comment">------------------------------------------------------------------------</a>
<a id="20200" class="Comment">-- foldl</a>

<a id="foldl-++"></a><a id="20210" href="Data.List.Properties.html#20210" class="Function">foldl-++</a> <a id="20219" class="Symbol">:</a> <a id="20221" class="Symbol">∀</a> <a id="20223" class="Symbol">(</a><a id="20224" href="Data.List.Properties.html#20224" class="Bound">f</a> <a id="20226" class="Symbol">:</a> <a id="20228" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="20230" class="Symbol">→</a> <a id="20232" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="20234" class="Symbol">→</a> <a id="20236" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="20237" class="Symbol">)</a> <a id="20239" href="Data.List.Properties.html#20239" class="Bound">x</a> <a id="20241" href="Data.List.Properties.html#20241" class="Bound">ys</a> <a id="20244" href="Data.List.Properties.html#20244" class="Bound">zs</a> <a id="20247" class="Symbol">→</a>
           <a id="20260" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20266" href="Data.List.Properties.html#20224" class="Bound">f</a> <a id="20268" href="Data.List.Properties.html#20239" class="Bound">x</a> <a id="20270" class="Symbol">(</a><a id="20271" href="Data.List.Properties.html#20241" class="Bound">ys</a> <a id="20274" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="20277" href="Data.List.Properties.html#20244" class="Bound">zs</a><a id="20279" class="Symbol">)</a> <a id="20281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20283" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20289" href="Data.List.Properties.html#20224" class="Bound">f</a> <a id="20291" class="Symbol">(</a><a id="20292" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20298" href="Data.List.Properties.html#20224" class="Bound">f</a> <a id="20300" href="Data.List.Properties.html#20239" class="Bound">x</a> <a id="20302" href="Data.List.Properties.html#20241" class="Bound">ys</a><a id="20304" class="Symbol">)</a> <a id="20306" href="Data.List.Properties.html#20244" class="Bound">zs</a>
<a id="20309" href="Data.List.Properties.html#20210" class="Function">foldl-++</a> <a id="20318" href="Data.List.Properties.html#20318" class="Bound">f</a> <a id="20320" href="Data.List.Properties.html#20320" class="Bound">x</a> <a id="20322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20331" href="Data.List.Properties.html#20331" class="Bound">zs</a> <a id="20334" class="Symbol">=</a> <a id="20336" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20341" href="Data.List.Properties.html#20210" class="Function">foldl-++</a> <a id="20350" href="Data.List.Properties.html#20350" class="Bound">f</a> <a id="20352" href="Data.List.Properties.html#20352" class="Bound">x</a> <a id="20354" class="Symbol">(</a><a id="20355" href="Data.List.Properties.html#20355" class="Bound">y</a> <a id="20357" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20359" href="Data.List.Properties.html#20359" class="Bound">ys</a><a id="20361" class="Symbol">)</a> <a id="20363" href="Data.List.Properties.html#20363" class="Bound">zs</a> <a id="20366" class="Symbol">=</a> <a id="20368" href="Data.List.Properties.html#20210" class="Function">foldl-++</a> <a id="20377" href="Data.List.Properties.html#20350" class="Bound">f</a> <a id="20379" class="Symbol">(</a><a id="20380" href="Data.List.Properties.html#20350" class="Bound">f</a> <a id="20382" href="Data.List.Properties.html#20352" class="Bound">x</a> <a id="20384" href="Data.List.Properties.html#20355" class="Bound">y</a><a id="20385" class="Symbol">)</a> <a id="20387" href="Data.List.Properties.html#20359" class="Bound">ys</a> <a id="20390" href="Data.List.Properties.html#20363" class="Bound">zs</a>

<a id="foldl-∷ʳ"></a><a id="20394" href="Data.List.Properties.html#20394" class="Function">foldl-∷ʳ</a> <a id="20403" class="Symbol">:</a> <a id="20405" class="Symbol">∀</a> <a id="20407" class="Symbol">(</a><a id="20408" href="Data.List.Properties.html#20408" class="Bound">f</a> <a id="20410" class="Symbol">:</a> <a id="20412" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="20414" class="Symbol">→</a> <a id="20416" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="20418" class="Symbol">→</a> <a id="20420" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="20421" class="Symbol">)</a> <a id="20423" href="Data.List.Properties.html#20423" class="Bound">x</a> <a id="20425" href="Data.List.Properties.html#20425" class="Bound">y</a> <a id="20427" href="Data.List.Properties.html#20427" class="Bound">ys</a> <a id="20430" class="Symbol">→</a>
           <a id="20443" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20449" href="Data.List.Properties.html#20408" class="Bound">f</a> <a id="20451" href="Data.List.Properties.html#20423" class="Bound">x</a> <a id="20453" class="Symbol">(</a><a id="20454" href="Data.List.Properties.html#20427" class="Bound">ys</a> <a id="20457" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="20460" href="Data.List.Properties.html#20425" class="Bound">y</a><a id="20461" class="Symbol">)</a> <a id="20463" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20465" href="Data.List.Properties.html#20408" class="Bound">f</a> <a id="20467" class="Symbol">(</a><a id="20468" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20474" href="Data.List.Properties.html#20408" class="Bound">f</a> <a id="20476" href="Data.List.Properties.html#20423" class="Bound">x</a> <a id="20478" href="Data.List.Properties.html#20427" class="Bound">ys</a><a id="20480" class="Symbol">)</a> <a id="20482" href="Data.List.Properties.html#20425" class="Bound">y</a>
<a id="20484" href="Data.List.Properties.html#20394" class="Function">foldl-∷ʳ</a> <a id="20493" href="Data.List.Properties.html#20493" class="Bound">f</a> <a id="20495" href="Data.List.Properties.html#20495" class="Bound">x</a> <a id="20497" href="Data.List.Properties.html#20497" class="Bound">y</a> <a id="20499" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20508" class="Symbol">=</a> <a id="20510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20515" href="Data.List.Properties.html#20394" class="Function">foldl-∷ʳ</a> <a id="20524" href="Data.List.Properties.html#20524" class="Bound">f</a> <a id="20526" href="Data.List.Properties.html#20526" class="Bound">x</a> <a id="20528" href="Data.List.Properties.html#20528" class="Bound">y</a> <a id="20530" class="Symbol">(</a><a id="20531" href="Data.List.Properties.html#20531" class="Bound">z</a> <a id="20533" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20535" href="Data.List.Properties.html#20535" class="Bound">ys</a><a id="20537" class="Symbol">)</a> <a id="20539" class="Symbol">=</a> <a id="20541" href="Data.List.Properties.html#20394" class="Function">foldl-∷ʳ</a> <a id="20550" href="Data.List.Properties.html#20524" class="Bound">f</a> <a id="20552" class="Symbol">(</a><a id="20553" href="Data.List.Properties.html#20524" class="Bound">f</a> <a id="20555" href="Data.List.Properties.html#20526" class="Bound">x</a> <a id="20557" href="Data.List.Properties.html#20531" class="Bound">z</a><a id="20558" class="Symbol">)</a> <a id="20560" href="Data.List.Properties.html#20528" class="Bound">y</a> <a id="20562" href="Data.List.Properties.html#20535" class="Bound">ys</a>

<a id="foldl-map"></a><a id="20566" href="Data.List.Properties.html#20566" class="Function">foldl-map</a> <a id="20576" class="Symbol">:</a> <a id="20578" class="Symbol">∀</a> <a id="20580" class="Symbol">(</a><a id="20581" href="Data.List.Properties.html#20581" class="Bound">f</a> <a id="20583" class="Symbol">:</a> <a id="20585" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="20587" class="Symbol">→</a> <a id="20589" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="20591" class="Symbol">→</a> <a id="20593" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="20594" class="Symbol">)</a> <a id="20596" class="Symbol">(</a><a id="20597" href="Data.List.Properties.html#20597" class="Bound">g</a> <a id="20599" class="Symbol">:</a> <a id="20601" href="Data.List.Properties.html#2331" class="Generalizable">C</a> <a id="20603" class="Symbol">→</a> <a id="20605" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="20606" class="Symbol">)</a> <a id="20608" href="Data.List.Properties.html#20608" class="Bound">x</a> <a id="20610" href="Data.List.Properties.html#20610" class="Bound">xs</a> <a id="20613" class="Symbol">→</a> <a id="20615" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20621" href="Data.List.Properties.html#20581" class="Bound">f</a> <a id="20623" href="Data.List.Properties.html#20608" class="Bound">x</a> <a id="20625" class="Symbol">(</a><a id="20626" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20630" href="Data.List.Properties.html#20597" class="Bound">g</a> <a id="20632" href="Data.List.Properties.html#20610" class="Bound">xs</a><a id="20634" class="Symbol">)</a> <a id="20636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20638" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="20644" class="Symbol">(</a><a id="20645" href="Function.Base.html#5545" class="Function Operator">∣</a> <a id="20647" href="Data.List.Properties.html#20581" class="Bound">f</a> <a id="20649" href="Function.Base.html#5545" class="Function Operator">⟩-</a> <a id="20652" href="Data.List.Properties.html#20597" class="Bound">g</a><a id="20653" class="Symbol">)</a> <a id="20655" href="Data.List.Properties.html#20608" class="Bound">x</a> <a id="20657" href="Data.List.Properties.html#20610" class="Bound">xs</a>
<a id="20660" href="Data.List.Properties.html#20566" class="Function">foldl-map</a> <a id="20670" href="Data.List.Properties.html#20670" class="Bound">f</a> <a id="20672" href="Data.List.Properties.html#20672" class="Bound">g</a> <a id="20674" href="Data.List.Properties.html#20674" class="Bound">x</a> <a id="20676" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20685" class="Symbol">=</a> <a id="20687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20692" href="Data.List.Properties.html#20566" class="Function">foldl-map</a> <a id="20702" href="Data.List.Properties.html#20702" class="Bound">f</a> <a id="20704" href="Data.List.Properties.html#20704" class="Bound">g</a> <a id="20706" href="Data.List.Properties.html#20706" class="Bound">x</a> <a id="20708" class="Symbol">(</a><a id="20709" href="Data.List.Properties.html#20709" class="Bound">y</a> <a id="20711" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20713" href="Data.List.Properties.html#20713" class="Bound">xs</a><a id="20715" class="Symbol">)</a> <a id="20717" class="Symbol">=</a> <a id="20719" href="Data.List.Properties.html#20566" class="Function">foldl-map</a> <a id="20729" href="Data.List.Properties.html#20702" class="Bound">f</a> <a id="20731" href="Data.List.Properties.html#20704" class="Bound">g</a> <a id="20733" class="Symbol">(</a><a id="20734" href="Data.List.Properties.html#20702" class="Bound">f</a> <a id="20736" href="Data.List.Properties.html#20706" class="Bound">x</a> <a id="20738" class="Symbol">(</a><a id="20739" href="Data.List.Properties.html#20704" class="Bound">g</a> <a id="20741" href="Data.List.Properties.html#20709" class="Bound">y</a><a id="20742" class="Symbol">))</a> <a id="20745" href="Data.List.Properties.html#20713" class="Bound">xs</a>

<a id="20749" class="Comment">------------------------------------------------------------------------</a>
<a id="20822" class="Comment">-- concat</a>

<a id="concat-map"></a><a id="20833" href="Data.List.Properties.html#20833" class="Function">concat-map</a> <a id="20844" class="Symbol">:</a> <a id="20846" class="Symbol">∀</a> <a id="20848" class="Symbol">{</a><a id="20849" href="Data.List.Properties.html#20849" class="Bound">f</a> <a id="20851" class="Symbol">:</a> <a id="20853" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="20855" class="Symbol">→</a> <a id="20857" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="20858" class="Symbol">}</a> <a id="20860" class="Symbol">→</a> <a id="20862" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="20869" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="20871" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20875" class="Symbol">(</a><a id="20876" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20880" href="Data.List.Properties.html#20849" class="Bound">f</a><a id="20881" class="Symbol">)</a> <a id="20883" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="20885" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20889" href="Data.List.Properties.html#20849" class="Bound">f</a> <a id="20891" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="20893" href="Data.List.Base.html#4538" class="Function">concat</a>
<a id="20900" href="Data.List.Properties.html#20833" class="Function">concat-map</a> <a id="20911" class="Symbol">{</a><a id="20912" class="Argument">f</a> <a id="20914" class="Symbol">=</a> <a id="20916" href="Data.List.Properties.html#20916" class="Bound">f</a><a id="20917" class="Symbol">}</a> <a id="20919" href="Data.List.Properties.html#20919" class="Bound">xss</a> <a id="20923" class="Symbol">=</a> <a id="20925" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="20933" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="20940" class="Symbol">(</a><a id="20941" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20945" class="Symbol">(</a><a id="20946" href="Data.List.Base.html#1631" class="Function">map</a> <a id="20950" href="Data.List.Properties.html#20916" class="Bound">f</a><a id="20951" class="Symbol">)</a> <a id="20953" href="Data.List.Properties.html#20919" class="Bound">xss</a><a id="20956" class="Symbol">)</a>                   <a id="20976" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="20979" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20984" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="20991" class="Symbol">(</a><a id="20992" href="Data.List.Properties.html#18165" class="Function">map-is-foldr</a> <a id="21005" href="Data.List.Properties.html#20919" class="Bound">xss</a><a id="21008" class="Symbol">)</a> <a id="21010" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21014" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21021" class="Symbol">(</a><a id="21022" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="21028" class="Symbol">(λ</a> <a id="21031" href="Data.List.Properties.html#21031" class="Bound">xs</a> <a id="21034" class="Symbol">→</a> <a id="21036" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21040" href="Data.List.Properties.html#20916" class="Bound">f</a> <a id="21042" href="Data.List.Properties.html#21031" class="Bound">xs</a> <a id="21045" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="21047" class="Symbol">)</a> <a id="21049" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21052" href="Data.List.Properties.html#20919" class="Bound">xss</a><a id="21055" class="Symbol">)</a> <a id="21057" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21060" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="21073" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21080" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21083" class="Symbol">(λ</a> <a id="21086" href="Data.List.Properties.html#21086" class="Bound">_</a> <a id="21088" href="Data.List.Properties.html#21088" class="Bound">_</a> <a id="21090" class="Symbol">→</a> <a id="21092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21096" class="Symbol">)</a> <a id="21098" href="Data.List.Properties.html#20919" class="Bound">xss</a> <a id="21102" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21106" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="21112" class="Symbol">(λ</a> <a id="21115" href="Data.List.Properties.html#21115" class="Bound">ys</a> <a id="21118" class="Symbol">→</a> <a id="21120" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21124" href="Data.List.Properties.html#20916" class="Bound">f</a> <a id="21126" href="Data.List.Properties.html#21115" class="Bound">ys</a> <a id="21129" href="Data.List.Base.html#1954" class="Function Operator">++_</a><a id="21132" class="Symbol">)</a> <a id="21134" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21137" href="Data.List.Properties.html#20919" class="Bound">xss</a>         <a id="21149" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21152" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="21156" class="Symbol">(</a><a id="21157" href="Data.List.Properties.html#17291" class="Function">foldr-fusion</a> <a id="21170" class="Symbol">(</a><a id="21171" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21175" href="Data.List.Properties.html#20916" class="Bound">f</a><a id="21176" class="Symbol">)</a> <a id="21178" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21181" class="Symbol">(</a><a id="21182" href="Data.List.Properties.html#3475" class="Function">map-++</a> <a id="21189" href="Data.List.Properties.html#20916" class="Bound">f</a><a id="21190" class="Symbol">)</a> <a id="21192" href="Data.List.Properties.html#20919" class="Bound">xss</a><a id="21195" class="Symbol">)</a> <a id="21197" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21201" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21205" href="Data.List.Properties.html#20916" class="Bound">f</a> <a id="21207" class="Symbol">(</a><a id="21208" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21215" href="Data.List.Properties.html#20919" class="Bound">xss</a><a id="21218" class="Symbol">)</a>                         <a id="21244" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="concat-++"></a><a id="21247" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21257" class="Symbol">:</a> <a id="21259" class="Symbol">(</a><a id="21260" href="Data.List.Properties.html#21260" class="Bound">xss</a> <a id="21264" href="Data.List.Properties.html#21264" class="Bound">yss</a> <a id="21268" class="Symbol">:</a> <a id="21270" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="21275" class="Symbol">(</a><a id="21276" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="21281" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="21282" class="Symbol">))</a> <a id="21285" class="Symbol">→</a> <a id="21287" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21294" href="Data.List.Properties.html#21260" class="Bound">xss</a> <a id="21298" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="21301" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21308" href="Data.List.Properties.html#21264" class="Bound">yss</a> <a id="21312" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21314" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21321" class="Symbol">(</a><a id="21322" href="Data.List.Properties.html#21260" class="Bound">xss</a> <a id="21326" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="21329" href="Data.List.Properties.html#21264" class="Bound">yss</a><a id="21332" class="Symbol">)</a>
<a id="21334" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21344" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21347" href="Data.List.Properties.html#21347" class="Bound">yss</a> <a id="21351" class="Symbol">=</a> <a id="21353" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21358" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21368" class="Symbol">(</a><a id="21369" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21374" href="Data.List.Properties.html#21374" class="Bound">xss</a><a id="21377" class="Symbol">)</a> <a id="21379" href="Data.List.Properties.html#21379" class="Bound">yss</a> <a id="21383" class="Symbol">=</a> <a id="21385" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21395" href="Data.List.Properties.html#21374" class="Bound">xss</a> <a id="21399" href="Data.List.Properties.html#21379" class="Bound">yss</a>
<a id="21403" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21413" class="Symbol">((</a><a id="21415" href="Data.List.Properties.html#21415" class="Bound">x</a> <a id="21417" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21419" href="Data.List.Properties.html#21419" class="Bound">xs</a><a id="21421" class="Symbol">)</a> <a id="21423" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21425" href="Data.List.Properties.html#21425" class="Bound">xss</a><a id="21428" class="Symbol">)</a> <a id="21430" href="Data.List.Properties.html#21430" class="Bound">yss</a> <a id="21434" class="Symbol">=</a> <a id="21436" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21441" class="Symbol">(</a><a id="21442" href="Data.List.Properties.html#21415" class="Bound">x</a> <a id="21444" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="21446" class="Symbol">)</a> <a id="21448" class="Symbol">(</a><a id="21449" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21459" class="Symbol">(</a><a id="21460" href="Data.List.Properties.html#21419" class="Bound">xs</a> <a id="21463" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21465" href="Data.List.Properties.html#21425" class="Bound">xss</a><a id="21468" class="Symbol">)</a> <a id="21470" href="Data.List.Properties.html#21430" class="Bound">yss</a><a id="21473" class="Symbol">)</a>

<a id="concat-concat"></a><a id="21476" href="Data.List.Properties.html#21476" class="Function">concat-concat</a> <a id="21490" class="Symbol">:</a> <a id="21492" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21499" class="Symbol">{</a><a id="21500" class="Argument">A</a> <a id="21502" class="Symbol">=</a> <a id="21504" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="21505" class="Symbol">}</a> <a id="21507" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21509" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21513" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21520" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="21522" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21529" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21531" href="Data.List.Base.html#4538" class="Function">concat</a>
<a id="21538" href="Data.List.Properties.html#21476" class="Function">concat-concat</a> <a id="21552" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21555" class="Symbol">=</a> <a id="21557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21562" href="Data.List.Properties.html#21476" class="Function">concat-concat</a> <a id="21576" class="Symbol">(</a><a id="21577" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21581" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21583" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21587" class="Symbol">)</a> <a id="21589" class="Symbol">=</a> <a id="21591" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="21599" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21606" class="Symbol">(</a><a id="21607" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21611" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21618" class="Symbol">(</a><a id="21619" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21623" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21625" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21629" class="Symbol">))</a>   <a id="21634" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21637" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21642" class="Symbol">(</a><a id="21643" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21650" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21654" href="Data.List.Base.html#1954" class="Function Operator">++_</a><a id="21657" class="Symbol">)</a> <a id="21659" class="Symbol">(</a><a id="21660" href="Data.List.Properties.html#21476" class="Function">concat-concat</a> <a id="21674" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21678" class="Symbol">)</a> <a id="21680" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21684" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21691" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21695" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="21698" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21705" class="Symbol">(</a><a id="21706" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21713" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21717" class="Symbol">)</a> <a id="21719" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21722" href="Data.List.Properties.html#21247" class="Function">concat-++</a> <a id="21732" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21736" class="Symbol">(</a><a id="21737" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21744" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21748" class="Symbol">)</a> <a id="21750" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21754" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21761" class="Symbol">(</a><a id="21762" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21769" class="Symbol">(</a><a id="21770" href="Data.List.Properties.html#21577" class="Bound">xss</a> <a id="21774" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21776" href="Data.List.Properties.html#21583" class="Bound">xsss</a><a id="21780" class="Symbol">))</a>       <a id="21789" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="concat-[-]"></a><a id="21792" href="Data.List.Properties.html#21792" class="Function">concat-[-]</a> <a id="21803" class="Symbol">:</a> <a id="21805" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="21812" class="Symbol">{</a><a id="21813" class="Argument">A</a> <a id="21815" class="Symbol">=</a> <a id="21817" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="21818" class="Symbol">}</a> <a id="21820" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21822" href="Data.List.Base.html#1631" class="Function">map</a> <a id="21826" href="Data.List.Base.html#5244" class="Function Operator">[_]</a> <a id="21830" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="21832" href="Function.Base.html#704" class="Function">id</a>
<a id="21835" href="Data.List.Properties.html#21792" class="Function">concat-[-]</a> <a id="21846" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="21849" class="Symbol">=</a> <a id="21851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21856" href="Data.List.Properties.html#21792" class="Function">concat-[-]</a> <a id="21867" class="Symbol">(</a><a id="21868" href="Data.List.Properties.html#21868" class="Bound">x</a> <a id="21870" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21872" href="Data.List.Properties.html#21872" class="Bound">xs</a><a id="21874" class="Symbol">)</a> <a id="21876" class="Symbol">=</a> <a id="21878" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21883" class="Symbol">(</a><a id="21884" href="Data.List.Properties.html#21868" class="Bound">x</a> <a id="21886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="21888" class="Symbol">)</a> <a id="21890" class="Symbol">(</a><a id="21891" href="Data.List.Properties.html#21792" class="Function">concat-[-]</a> <a id="21902" href="Data.List.Properties.html#21872" class="Bound">xs</a><a id="21904" class="Symbol">)</a>

<a id="21907" class="Comment">------------------------------------------------------------------------</a>
<a id="21980" class="Comment">-- concatMap</a>

<a id="concatMap-cong"></a><a id="21994" href="Data.List.Properties.html#21994" class="Function">concatMap-cong</a> <a id="22009" class="Symbol">:</a> <a id="22011" class="Symbol">∀</a> <a id="22013" class="Symbol">{</a><a id="22014" href="Data.List.Properties.html#22014" class="Bound">f</a> <a id="22016" href="Data.List.Properties.html#22016" class="Bound">g</a> <a id="22018" class="Symbol">:</a> <a id="22020" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="22022" class="Symbol">→</a> <a id="22024" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22029" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="22030" class="Symbol">}</a> <a id="22032" class="Symbol">→</a> <a id="22034" href="Data.List.Properties.html#22014" class="Bound">f</a> <a id="22036" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="22038" href="Data.List.Properties.html#22016" class="Bound">g</a> <a id="22040" class="Symbol">→</a> <a id="22042" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22052" href="Data.List.Properties.html#22014" class="Bound">f</a> <a id="22054" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="22056" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22066" href="Data.List.Properties.html#22016" class="Bound">g</a>
<a id="22068" href="Data.List.Properties.html#21994" class="Function">concatMap-cong</a> <a id="22083" href="Data.List.Properties.html#22083" class="Bound">eq</a> <a id="22086" href="Data.List.Properties.html#22086" class="Bound">xs</a> <a id="22089" class="Symbol">=</a> <a id="22091" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22096" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="22103" class="Symbol">(</a><a id="22104" href="Data.List.Properties.html#3646" class="Function">map-cong</a> <a id="22113" href="Data.List.Properties.html#22083" class="Bound">eq</a> <a id="22116" href="Data.List.Properties.html#22086" class="Bound">xs</a><a id="22118" class="Symbol">)</a>

<a id="concatMap-pure"></a><a id="22121" href="Data.List.Properties.html#22121" class="Function">concatMap-pure</a> <a id="22136" class="Symbol">:</a> <a id="22138" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22148" class="Symbol">{</a><a id="22149" class="Argument">A</a> <a id="22151" class="Symbol">=</a> <a id="22153" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="22154" class="Symbol">}</a> <a id="22156" href="Data.List.Base.html#5244" class="Function Operator">[_]</a> <a id="22160" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="22162" href="Function.Base.html#704" class="Function">id</a>
<a id="22165" href="Data.List.Properties.html#22121" class="Function">concatMap-pure</a> <a id="22180" class="Symbol">=</a> <a id="22182" href="Data.List.Properties.html#21792" class="Function">concat-[-]</a>

<a id="concatMap-map"></a><a id="22194" href="Data.List.Properties.html#22194" class="Function">concatMap-map</a> <a id="22208" class="Symbol">:</a> <a id="22210" class="Symbol">(</a><a id="22211" href="Data.List.Properties.html#22211" class="Bound">g</a> <a id="22213" class="Symbol">:</a> <a id="22215" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="22217" class="Symbol">→</a> <a id="22219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22224" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="22225" class="Symbol">)</a> <a id="22227" class="Symbol">→</a> <a id="22229" class="Symbol">(</a><a id="22230" href="Data.List.Properties.html#22230" class="Bound">f</a> <a id="22232" class="Symbol">:</a> <a id="22234" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="22236" class="Symbol">→</a> <a id="22238" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="22239" class="Symbol">)</a> <a id="22241" class="Symbol">→</a> <a id="22243" class="Symbol">(</a><a id="22244" href="Data.List.Properties.html#22244" class="Bound">xs</a> <a id="22247" class="Symbol">:</a> <a id="22249" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22254" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="22255" class="Symbol">)</a> <a id="22257" class="Symbol">→</a>
                <a id="22275" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22285" href="Data.List.Properties.html#22211" class="Bound">g</a> <a id="22287" class="Symbol">(</a><a id="22288" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22292" href="Data.List.Properties.html#22230" class="Bound">f</a> <a id="22294" href="Data.List.Properties.html#22244" class="Bound">xs</a><a id="22296" class="Symbol">)</a> <a id="22298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22300" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22310" class="Symbol">(</a><a id="22311" href="Data.List.Properties.html#22211" class="Bound">g</a> <a id="22313" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22316" href="Data.List.Properties.html#22230" class="Bound">f</a><a id="22317" class="Symbol">)</a> <a id="22319" href="Data.List.Properties.html#22244" class="Bound">xs</a>
<a id="22322" href="Data.List.Properties.html#22194" class="Function">concatMap-map</a> <a id="22336" href="Data.List.Properties.html#22336" class="Bound">g</a> <a id="22338" href="Data.List.Properties.html#22338" class="Bound">f</a> <a id="22340" href="Data.List.Properties.html#22340" class="Bound">xs</a>
  <a id="22345" class="Symbol">=</a> <a id="22347" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22352" href="Data.List.Base.html#4538" class="Function">concat</a>
      <a id="22365" class="Symbol">{</a><a id="22366" class="Argument">x</a> <a id="22368" class="Symbol">=</a> <a id="22370" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22374" href="Data.List.Properties.html#22336" class="Bound">g</a> <a id="22376" class="Symbol">(</a><a id="22377" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22381" href="Data.List.Properties.html#22338" class="Bound">f</a> <a id="22383" href="Data.List.Properties.html#22340" class="Bound">xs</a><a id="22385" class="Symbol">)}</a>
      <a id="22394" class="Symbol">{</a><a id="22395" class="Argument">y</a> <a id="22397" class="Symbol">=</a> <a id="22399" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22403" class="Symbol">(</a><a id="22404" href="Data.List.Properties.html#22336" class="Bound">g</a> <a id="22406" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22409" href="Data.List.Properties.html#22338" class="Bound">f</a><a id="22410" class="Symbol">)</a> <a id="22412" href="Data.List.Properties.html#22340" class="Bound">xs</a><a id="22414" class="Symbol">}</a>
      <a id="22422" class="Symbol">(</a><a id="22423" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="22427" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="22429" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="22435" href="Data.List.Properties.html#22340" class="Bound">xs</a><a id="22437" class="Symbol">)</a>

<a id="map-concatMap"></a><a id="22440" href="Data.List.Properties.html#22440" class="Function">map-concatMap</a> <a id="22454" class="Symbol">:</a> <a id="22456" class="Symbol">(</a><a id="22457" href="Data.List.Properties.html#22457" class="Bound">f</a> <a id="22459" class="Symbol">:</a> <a id="22461" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="22463" class="Symbol">→</a> <a id="22465" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="22466" class="Symbol">)</a> <a id="22468" class="Symbol">(</a><a id="22469" href="Data.List.Properties.html#22469" class="Bound">g</a> <a id="22471" class="Symbol">:</a> <a id="22473" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="22475" class="Symbol">→</a> <a id="22477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22482" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="22483" class="Symbol">)</a> <a id="22485" class="Symbol">→</a>
                <a id="22503" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22507" href="Data.List.Properties.html#22457" class="Bound">f</a> <a id="22509" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22512" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22522" href="Data.List.Properties.html#22469" class="Bound">g</a> <a id="22524" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="22526" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22536" class="Symbol">(</a><a id="22537" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22541" href="Data.List.Properties.html#22457" class="Bound">f</a> <a id="22543" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22546" href="Data.List.Properties.html#22469" class="Bound">g</a><a id="22547" class="Symbol">)</a>
<a id="22549" href="Data.List.Properties.html#22440" class="Function">map-concatMap</a> <a id="22563" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22565" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22567" href="Data.List.Properties.html#22567" class="Bound">xs</a> <a id="22570" class="Symbol">=</a> <a id="22572" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="22580" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22584" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22586" class="Symbol">(</a><a id="22587" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22597" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22599" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22601" class="Symbol">)</a>
    <a id="22607" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="22613" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22617" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22619" class="Symbol">(</a><a id="22620" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="22627" class="Symbol">(</a><a id="22628" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22632" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22634" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22636" class="Symbol">))</a>
    <a id="22643" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="22646" href="Data.List.Properties.html#20833" class="Function">concat-map</a> <a id="22657" class="Symbol">(</a><a id="22658" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22662" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22664" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22666" class="Symbol">)</a> <a id="22668" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="22672" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="22679" class="Symbol">(</a><a id="22680" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22684" class="Symbol">(</a><a id="22685" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22689" href="Data.List.Properties.html#22563" class="Bound">f</a><a id="22690" class="Symbol">)</a> <a id="22692" class="Symbol">(</a><a id="22693" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22697" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22699" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22701" class="Symbol">))</a>
    <a id="22708" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="22711" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22716" href="Data.List.Base.html#4538" class="Function">concat</a>
         <a id="22732" class="Symbol">{</a><a id="22733" class="Argument">x</a> <a id="22735" class="Symbol">=</a> <a id="22737" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22741" class="Symbol">(</a><a id="22742" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22746" href="Data.List.Properties.html#22563" class="Bound">f</a><a id="22747" class="Symbol">)</a> <a id="22749" class="Symbol">(</a><a id="22750" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22754" href="Data.List.Properties.html#22565" class="Bound">g</a> <a id="22756" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22758" class="Symbol">)}</a>
         <a id="22770" class="Symbol">{</a><a id="22771" class="Argument">y</a> <a id="22773" class="Symbol">=</a> <a id="22775" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22779" class="Symbol">(</a><a id="22780" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22784" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22786" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22789" href="Data.List.Properties.html#22565" class="Bound">g</a><a id="22790" class="Symbol">)</a> <a id="22792" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22794" class="Symbol">}</a>
         <a id="22805" class="Symbol">(</a><a id="22806" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="22810" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="22812" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="22818" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22820" class="Symbol">)</a> <a id="22822" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="22826" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="22833" class="Symbol">(</a><a id="22834" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22838" class="Symbol">(</a><a id="22839" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22843" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22845" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22848" href="Data.List.Properties.html#22565" class="Bound">g</a><a id="22849" class="Symbol">)</a> <a id="22851" href="Data.List.Properties.html#22567" class="Bound">xs</a><a id="22853" class="Symbol">)</a>
    <a id="22859" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="22865" href="Data.List.Base.html#4594" class="Function">concatMap</a> <a id="22875" class="Symbol">(</a><a id="22876" href="Data.List.Base.html#1631" class="Function">map</a> <a id="22880" href="Data.List.Properties.html#22563" class="Bound">f</a> <a id="22882" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="22885" href="Data.List.Properties.html#22565" class="Bound">g</a><a id="22886" class="Symbol">)</a> <a id="22888" href="Data.List.Properties.html#22567" class="Bound">xs</a>
    <a id="22895" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="22898" class="Comment">------------------------------------------------------------------------</a>
<a id="22971" class="Comment">-- sum</a>

<a id="sum-++"></a><a id="22979" href="Data.List.Properties.html#22979" class="Function">sum-++</a> <a id="22986" class="Symbol">:</a> <a id="22988" class="Symbol">∀</a> <a id="22990" href="Data.List.Properties.html#22990" class="Bound">xs</a> <a id="22993" href="Data.List.Properties.html#22993" class="Bound">ys</a> <a id="22996" class="Symbol">→</a> <a id="22998" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23002" class="Symbol">(</a><a id="23003" href="Data.List.Properties.html#22990" class="Bound">xs</a> <a id="23006" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="23009" href="Data.List.Properties.html#22993" class="Bound">ys</a><a id="23011" class="Symbol">)</a> <a id="23013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23015" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23019" href="Data.List.Properties.html#22990" class="Bound">xs</a> <a id="23022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23024" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23028" href="Data.List.Properties.html#22993" class="Bound">ys</a>
<a id="23031" href="Data.List.Properties.html#22979" class="Function">sum-++</a> <a id="23038" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="23047" href="Data.List.Properties.html#23047" class="Bound">ys</a> <a id="23050" class="Symbol">=</a> <a id="23052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23057" href="Data.List.Properties.html#22979" class="Function">sum-++</a> <a id="23064" class="Symbol">(</a><a id="23065" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23067" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23069" href="Data.List.Properties.html#23069" class="Bound">xs</a><a id="23071" class="Symbol">)</a> <a id="23073" href="Data.List.Properties.html#23073" class="Bound">ys</a> <a id="23076" class="Symbol">=</a> <a id="23078" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="23086" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23088" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23090" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23094" class="Symbol">(</a><a id="23095" href="Data.List.Properties.html#23069" class="Bound">xs</a> <a id="23098" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="23101" href="Data.List.Properties.html#23073" class="Bound">ys</a><a id="23103" class="Symbol">)</a>     <a id="23109" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23112" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="23117" class="Symbol">(</a><a id="23118" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23120" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="23122" class="Symbol">)</a> <a id="23124" class="Symbol">(</a><a id="23125" href="Data.List.Properties.html#22979" class="Function">sum-++</a> <a id="23132" href="Data.List.Properties.html#23069" class="Bound">xs</a> <a id="23135" href="Data.List.Properties.html#23073" class="Bound">ys</a><a id="23137" class="Symbol">)</a> <a id="23139" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23143" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23145" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23147" class="Symbol">(</a><a id="23148" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23152" href="Data.List.Properties.html#23069" class="Bound">xs</a> <a id="23155" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23157" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23161" href="Data.List.Properties.html#23073" class="Bound">ys</a><a id="23163" class="Symbol">)</a>  <a id="23166" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="23169" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="23173" class="Symbol">(</a><a id="23174" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="23182" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23184" class="Symbol">_</a> <a id="23186" class="Symbol">_)</a> <a id="23189" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="23193" class="Symbol">(</a><a id="23194" href="Data.List.Properties.html#23065" class="Bound">x</a> <a id="23196" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23198" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23202" href="Data.List.Properties.html#23069" class="Bound">xs</a><a id="23204" class="Symbol">)</a> <a id="23206" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23208" href="Data.List.Base.html#5003" class="Function">sum</a> <a id="23212" href="Data.List.Properties.html#23073" class="Bound">ys</a>  <a id="23216" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="23219" class="Comment">------------------------------------------------------------------------</a>
<a id="23292" class="Comment">-- product</a>

<a id="∈⇒∣product"></a><a id="23304" href="Data.List.Properties.html#23304" class="Function">∈⇒∣product</a> <a id="23315" class="Symbol">:</a> <a id="23317" class="Symbol">∀</a> <a id="23319" class="Symbol">{</a><a id="23320" href="Data.List.Properties.html#23320" class="Bound">n</a> <a id="23322" href="Data.List.Properties.html#23322" class="Bound">ns</a><a id="23324" class="Symbol">}</a> <a id="23326" class="Symbol">→</a> <a id="23328" href="Data.List.Properties.html#23320" class="Bound">n</a> <a id="23330" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="23332" href="Data.List.Properties.html#23322" class="Bound">ns</a> <a id="23335" class="Symbol">→</a> <a id="23337" href="Data.List.Properties.html#23320" class="Bound">n</a> <a id="23339" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="23341" href="Data.List.Base.html#5039" class="Function">product</a> <a id="23349" href="Data.List.Properties.html#23322" class="Bound">ns</a>
<a id="23352" href="Data.List.Properties.html#23304" class="Function">∈⇒∣product</a> <a id="23363" class="Symbol">{</a><a id="23364" href="Data.List.Properties.html#23364" class="Bound">n</a><a id="23365" class="Symbol">}</a> <a id="23367" class="Symbol">{</a><a id="23368" href="Data.List.Properties.html#23364" class="Bound">n</a> <a id="23370" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23372" href="Data.List.Properties.html#23372" class="Bound">ns</a><a id="23374" class="Symbol">}</a> <a id="23376" class="Symbol">(</a><a id="23377" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="23383" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="23387" class="Symbol">)</a> <a id="23389" class="Symbol">=</a> <a id="23391" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="23399" class="Symbol">(</a><a id="23400" href="Data.List.Base.html#5039" class="Function">product</a> <a id="23408" href="Data.List.Properties.html#23372" class="Bound">ns</a><a id="23410" class="Symbol">)</a> <a id="23412" class="Symbol">(</a><a id="23413" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="23420" href="Data.List.Properties.html#23364" class="Bound">n</a> <a id="23422" class="Symbol">(</a><a id="23423" href="Data.List.Base.html#5039" class="Function">product</a> <a id="23431" href="Data.List.Properties.html#23372" class="Bound">ns</a><a id="23433" class="Symbol">))</a>
<a id="23436" href="Data.List.Properties.html#23304" class="Function">∈⇒∣product</a> <a id="23447" class="Symbol">{</a><a id="23448" href="Data.List.Properties.html#23448" class="Bound">n</a><a id="23449" class="Symbol">}</a> <a id="23451" class="Symbol">{</a><a id="23452" href="Data.List.Properties.html#23452" class="Bound">m</a> <a id="23454" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23456" href="Data.List.Properties.html#23456" class="Bound">ns</a><a id="23458" class="Symbol">}</a> <a id="23460" class="Symbol">(</a><a id="23461" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23467" href="Data.List.Properties.html#23467" class="Bound">n∈ns</a><a id="23471" class="Symbol">)</a> <a id="23473" class="Symbol">=</a> <a id="23475" href="Data.Nat.Divisibility.html#5405" class="Function">∣n⇒∣m*n</a> <a id="23483" href="Data.List.Properties.html#23452" class="Bound">m</a> <a id="23485" class="Symbol">(</a><a id="23486" href="Data.List.Properties.html#23304" class="Function">∈⇒∣product</a> <a id="23497" href="Data.List.Properties.html#23467" class="Bound">n∈ns</a><a id="23501" class="Symbol">)</a>

<a id="23504" class="Comment">------------------------------------------------------------------------</a>
<a id="23577" class="Comment">-- scanr</a>

<a id="scanr-defn"></a><a id="23587" href="Data.List.Properties.html#23587" class="Function">scanr-defn</a> <a id="23598" class="Symbol">:</a> <a id="23600" class="Symbol">∀</a> <a id="23602" class="Symbol">(</a><a id="23603" href="Data.List.Properties.html#23603" class="Bound">f</a> <a id="23605" class="Symbol">:</a> <a id="23607" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="23609" class="Symbol">→</a> <a id="23611" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="23613" class="Symbol">→</a> <a id="23615" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="23616" class="Symbol">)</a> <a id="23618" class="Symbol">(</a><a id="23619" href="Data.List.Properties.html#23619" class="Bound">e</a> <a id="23621" class="Symbol">:</a> <a id="23623" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="23624" class="Symbol">)</a> <a id="23626" class="Symbol">→</a>
             <a id="23641" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="23647" href="Data.List.Properties.html#23603" class="Bound">f</a> <a id="23649" href="Data.List.Properties.html#23619" class="Bound">e</a> <a id="23651" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="23653" href="Data.List.Base.html#1631" class="Function">map</a> <a id="23657" class="Symbol">(</a><a id="23658" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="23664" href="Data.List.Properties.html#23603" class="Bound">f</a> <a id="23666" href="Data.List.Properties.html#23619" class="Bound">e</a><a id="23667" class="Symbol">)</a> <a id="23669" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="23671" href="Data.List.Base.html#5657" class="Function">tails</a>
<a id="23677" href="Data.List.Properties.html#23587" class="Function">scanr-defn</a> <a id="23688" href="Data.List.Properties.html#23688" class="Bound">f</a> <a id="23690" href="Data.List.Properties.html#23690" class="Bound">e</a> <a id="23692" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="23707" class="Symbol">=</a> <a id="23709" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23714" href="Data.List.Properties.html#23587" class="Function">scanr-defn</a> <a id="23725" href="Data.List.Properties.html#23725" class="Bound">f</a> <a id="23727" href="Data.List.Properties.html#23727" class="Bound">e</a> <a id="23729" class="Symbol">(</a><a id="23730" href="Data.List.Properties.html#23730" class="Bound">x</a> <a id="23732" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23734" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="23736" class="Symbol">)</a>       <a id="23744" class="Symbol">=</a> <a id="23746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23751" href="Data.List.Properties.html#23587" class="Function">scanr-defn</a> <a id="23762" href="Data.List.Properties.html#23762" class="Bound">f</a> <a id="23764" href="Data.List.Properties.html#23764" class="Bound">e</a> <a id="23766" class="Symbol">(</a><a id="23767" href="Data.List.Properties.html#23767" class="Bound">x</a> <a id="23769" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23771" href="Data.List.Properties.html#23771" class="Bound">y∷xs</a><a id="23775" class="Symbol">@(_</a> <a id="23779" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23781" class="Symbol">_))</a>
  <a id="23787" class="Keyword">with</a> <a id="23792" href="Data.List.Properties.html#23792" class="Bound">eq</a> ← <a id="23797" href="Data.List.Properties.html#23587" class="Function">scanr-defn</a> <a id="23808" href="Data.List.Properties.html#23762" class="Bound">f</a> <a id="23810" href="Data.List.Properties.html#23764" class="Bound">e</a> <a id="23812" href="Data.List.Properties.html#23771" class="Bound">y∷xs</a>
  <a id="23819" class="Keyword">with</a> <a id="23824" href="Data.List.Properties.html#23824" class="Bound">z</a> <a id="23826" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23828" href="Data.List.Properties.html#23828" class="Bound">zs</a> ← <a id="23833" href="Data.List.Base.html#6063" class="Function">scanr</a> <a id="23839" href="Data.List.Properties.html#23762" class="Bound">f</a> <a id="23841" href="Data.List.Properties.html#23764" class="Bound">e</a> <a id="23843" href="Data.List.Properties.html#23771" class="Bound">y∷xs</a>
  <a id="23850" class="Symbol">=</a> <a id="23852" class="Keyword">let</a> <a id="23856" href="Data.List.Properties.html#23856" class="Bound">z≡fy⦇f⦈xs</a> <a id="23866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23868" class="Symbol">_</a> <a id="23870" class="Symbol">=</a> <a id="23872" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="23884" href="Data.List.Properties.html#23792" class="Bound">eq</a> <a id="23887" class="Keyword">in</a> <a id="23890" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="23896" class="Symbol">(λ</a> <a id="23899" href="Data.List.Properties.html#23899" class="Bound">z</a> <a id="23901" class="Symbol">→</a> <a id="23903" href="Data.List.Properties.html#23762" class="Bound">f</a> <a id="23905" href="Data.List.Properties.html#23767" class="Bound">x</a> <a id="23907" href="Data.List.Properties.html#23899" class="Bound">z</a> <a id="23909" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="23911" class="Symbol">)</a> <a id="23913" href="Data.List.Properties.html#23856" class="Bound">z≡fy⦇f⦈xs</a> <a id="23923" href="Data.List.Properties.html#23792" class="Bound">eq</a>

<a id="23927" class="Comment">------------------------------------------------------------------------</a>
<a id="24000" class="Comment">-- scanl</a>

<a id="scanl-defn"></a><a id="24010" href="Data.List.Properties.html#24010" class="Function">scanl-defn</a> <a id="24021" class="Symbol">:</a> <a id="24023" class="Symbol">∀</a> <a id="24025" class="Symbol">(</a><a id="24026" href="Data.List.Properties.html#24026" class="Bound">f</a> <a id="24028" class="Symbol">:</a> <a id="24030" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="24032" class="Symbol">→</a> <a id="24034" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="24036" class="Symbol">→</a> <a id="24038" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="24039" class="Symbol">)</a> <a id="24041" class="Symbol">(</a><a id="24042" href="Data.List.Properties.html#24042" class="Bound">e</a> <a id="24044" class="Symbol">:</a> <a id="24046" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="24047" class="Symbol">)</a> <a id="24049" class="Symbol">→</a>
             <a id="24064" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="24070" href="Data.List.Properties.html#24026" class="Bound">f</a> <a id="24072" href="Data.List.Properties.html#24042" class="Bound">e</a> <a id="24074" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="24076" href="Data.List.Base.html#1631" class="Function">map</a> <a id="24080" class="Symbol">(</a><a id="24081" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="24087" href="Data.List.Properties.html#24026" class="Bound">f</a> <a id="24089" href="Data.List.Properties.html#24042" class="Bound">e</a><a id="24090" class="Symbol">)</a> <a id="24092" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="24094" href="Data.List.Base.html#5556" class="Function">inits</a>
<a id="24100" href="Data.List.Properties.html#24010" class="Function">scanl-defn</a> <a id="24111" href="Data.List.Properties.html#24111" class="Bound">f</a> <a id="24113" href="Data.List.Properties.html#24113" class="Bound">e</a> <a id="24115" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24124" class="Symbol">=</a> <a id="24126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24131" href="Data.List.Properties.html#24010" class="Function">scanl-defn</a> <a id="24142" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24144" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24146" class="Symbol">(</a><a id="24147" href="Data.List.Properties.html#24147" class="Bound">x</a> <a id="24149" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24151" href="Data.List.Properties.html#24151" class="Bound">xs</a><a id="24153" class="Symbol">)</a> <a id="24155" class="Symbol">=</a> <a id="24157" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24162" class="Symbol">(</a><a id="24163" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24165" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="24167" class="Symbol">)</a> <a id="24169" class="Symbol">(</a><a id="24170" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
   <a id="24179" href="Data.List.Base.html#6249" class="Function">scanl</a> <a id="24185" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24187" class="Symbol">(</a><a id="24188" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24190" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24192" href="Data.List.Properties.html#24147" class="Bound">x</a><a id="24193" class="Symbol">)</a> <a id="24195" href="Data.List.Properties.html#24151" class="Bound">xs</a>
 <a id="24199" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24202" href="Data.List.Properties.html#24010" class="Function">scanl-defn</a> <a id="24213" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24215" class="Symbol">(</a><a id="24216" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24218" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24220" href="Data.List.Properties.html#24147" class="Bound">x</a><a id="24221" class="Symbol">)</a> <a id="24223" href="Data.List.Properties.html#24151" class="Bound">xs</a> <a id="24226" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
   <a id="24231" href="Data.List.Base.html#1631" class="Function">map</a> <a id="24235" class="Symbol">(</a><a id="24236" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="24242" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24244" class="Symbol">(</a><a id="24245" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24247" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24249" href="Data.List.Properties.html#24147" class="Bound">x</a><a id="24250" class="Symbol">))</a> <a id="24253" class="Symbol">(</a><a id="24254" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="24260" href="Data.List.Properties.html#24151" class="Bound">xs</a><a id="24262" class="Symbol">)</a>
 <a id="24265" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="24273" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
   <a id="24278" href="Data.List.Base.html#1631" class="Function">map</a> <a id="24282" class="Symbol">(</a><a id="24283" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="24289" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24291" href="Data.List.Properties.html#24144" class="Bound">e</a> <a id="24293" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="24295" class="Symbol">(</a><a id="24296" href="Data.List.Properties.html#24147" class="Bound">x</a> <a id="24298" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="24300" class="Symbol">))</a> <a id="24303" class="Symbol">(</a><a id="24304" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="24310" href="Data.List.Properties.html#24151" class="Bound">xs</a><a id="24312" class="Symbol">)</a>
 <a id="24315" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="24318" href="Data.List.Properties.html#4146" class="Function">map-∘</a> <a id="24324" class="Symbol">(</a><a id="24325" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="24331" href="Data.List.Properties.html#24151" class="Bound">xs</a><a id="24333" class="Symbol">)</a> <a id="24335" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
   <a id="24340" href="Data.List.Base.html#1631" class="Function">map</a> <a id="24344" class="Symbol">(</a><a id="24345" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="24351" href="Data.List.Properties.html#24142" class="Bound">f</a> <a id="24353" href="Data.List.Properties.html#24144" class="Bound">e</a><a id="24354" class="Symbol">)</a> <a id="24356" class="Symbol">(</a><a id="24357" href="Data.List.Base.html#1631" class="Function">map</a> <a id="24361" class="Symbol">(</a><a id="24362" href="Data.List.Properties.html#24147" class="Bound">x</a> <a id="24364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="24366" class="Symbol">)</a> <a id="24368" class="Symbol">(</a><a id="24369" href="Data.List.Base.html#5556" class="Function">inits</a> <a id="24375" href="Data.List.Properties.html#24151" class="Bound">xs</a><a id="24377" class="Symbol">))</a>
 <a id="24381" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="24382" class="Symbol">)</a>

<a id="24385" class="Comment">------------------------------------------------------------------------</a>
<a id="24458" class="Comment">-- applyUpTo</a>

<a id="length-applyUpTo"></a><a id="24472" href="Data.List.Properties.html#24472" class="Function">length-applyUpTo</a> <a id="24489" class="Symbol">:</a> <a id="24491" class="Symbol">∀</a> <a id="24493" class="Symbol">(</a><a id="24494" href="Data.List.Properties.html#24494" class="Bound">f</a> <a id="24496" class="Symbol">:</a> <a id="24498" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24500" class="Symbol">→</a> <a id="24502" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="24503" class="Symbol">)</a> <a id="24505" href="Data.List.Properties.html#24505" class="Bound">n</a> <a id="24507" class="Symbol">→</a> <a id="24509" href="Data.List.Base.html#5083" class="Function">length</a> <a id="24516" class="Symbol">(</a><a id="24517" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="24527" href="Data.List.Properties.html#24494" class="Bound">f</a> <a id="24529" href="Data.List.Properties.html#24505" class="Bound">n</a><a id="24530" class="Symbol">)</a> <a id="24532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24534" href="Data.List.Properties.html#24505" class="Bound">n</a>
<a id="24536" href="Data.List.Properties.html#24472" class="Function">length-applyUpTo</a> <a id="24553" href="Data.List.Properties.html#24553" class="Bound">f</a> <a id="24555" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="24563" class="Symbol">=</a> <a id="24565" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24570" href="Data.List.Properties.html#24472" class="Function">length-applyUpTo</a> <a id="24587" href="Data.List.Properties.html#24587" class="Bound">f</a> <a id="24589" class="Symbol">(</a><a id="24590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24594" href="Data.List.Properties.html#24594" class="Bound">n</a><a id="24595" class="Symbol">)</a> <a id="24597" class="Symbol">=</a> <a id="24599" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24608" class="Symbol">(</a><a id="24609" href="Data.List.Properties.html#24472" class="Function">length-applyUpTo</a> <a id="24626" class="Symbol">(</a><a id="24627" href="Data.List.Properties.html#24587" class="Bound">f</a> <a id="24629" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="24631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="24634" class="Symbol">)</a> <a id="24636" href="Data.List.Properties.html#24594" class="Bound">n</a><a id="24637" class="Symbol">)</a>

<a id="lookup-applyUpTo"></a><a id="24640" href="Data.List.Properties.html#24640" class="Function">lookup-applyUpTo</a> <a id="24657" class="Symbol">:</a> <a id="24659" class="Symbol">∀</a> <a id="24661" class="Symbol">(</a><a id="24662" href="Data.List.Properties.html#24662" class="Bound">f</a> <a id="24664" class="Symbol">:</a> <a id="24666" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24668" class="Symbol">→</a> <a id="24670" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="24671" class="Symbol">)</a> <a id="24673" href="Data.List.Properties.html#24673" class="Bound">n</a> <a id="24675" href="Data.List.Properties.html#24675" class="Bound">i</a> <a id="24677" class="Symbol">→</a> <a id="24679" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="24686" class="Symbol">(</a><a id="24687" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="24697" href="Data.List.Properties.html#24662" class="Bound">f</a> <a id="24699" href="Data.List.Properties.html#24673" class="Bound">n</a><a id="24700" class="Symbol">)</a> <a id="24702" href="Data.List.Properties.html#24675" class="Bound">i</a> <a id="24704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24706" href="Data.List.Properties.html#24662" class="Bound">f</a> <a id="24708" class="Symbol">(</a><a id="24709" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="24713" href="Data.List.Properties.html#24675" class="Bound">i</a><a id="24714" class="Symbol">)</a>
<a id="24716" href="Data.List.Properties.html#24640" class="Function">lookup-applyUpTo</a> <a id="24733" href="Data.List.Properties.html#24733" class="Bound">f</a> <a id="24735" class="Symbol">(</a><a id="24736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24740" href="Data.List.Properties.html#24740" class="Bound">n</a><a id="24741" class="Symbol">)</a> <a id="24743" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="24751" class="Symbol">=</a> <a id="24753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24758" href="Data.List.Properties.html#24640" class="Function">lookup-applyUpTo</a> <a id="24775" href="Data.List.Properties.html#24775" class="Bound">f</a> <a id="24777" class="Symbol">(</a><a id="24778" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24782" href="Data.List.Properties.html#24782" class="Bound">n</a><a id="24783" class="Symbol">)</a> <a id="24785" class="Symbol">(</a><a id="24786" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="24790" href="Data.List.Properties.html#24790" class="Bound">i</a><a id="24791" class="Symbol">)</a> <a id="24793" class="Symbol">=</a> <a id="24795" href="Data.List.Properties.html#24640" class="Function">lookup-applyUpTo</a> <a id="24812" class="Symbol">(</a><a id="24813" href="Data.List.Properties.html#24775" class="Bound">f</a> <a id="24815" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="24817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="24820" class="Symbol">)</a> <a id="24822" href="Data.List.Properties.html#24782" class="Bound">n</a> <a id="24824" href="Data.List.Properties.html#24790" class="Bound">i</a>

<a id="24827" class="Comment">------------------------------------------------------------------------</a>
<a id="24900" class="Comment">-- applyUpTo</a>

<a id="24914" class="Keyword">module</a> <a id="24921" href="Data.List.Properties.html#24921" class="Module">_</a> <a id="24923" class="Symbol">(</a><a id="24924" href="Data.List.Properties.html#24924" class="Bound">f</a> <a id="24926" class="Symbol">:</a> <a id="24928" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="24930" class="Symbol">→</a> <a id="24932" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="24933" class="Symbol">)</a> <a id="24935" class="Keyword">where</a>

  <a id="24944" href="Data.List.Properties.html#24944" class="Function">length-applyDownFrom</a> <a id="24965" class="Symbol">:</a> <a id="24967" class="Symbol">∀</a> <a id="24969" href="Data.List.Properties.html#24969" class="Bound">n</a> <a id="24971" class="Symbol">→</a> <a id="24973" href="Data.List.Base.html#5083" class="Function">length</a> <a id="24980" class="Symbol">(</a><a id="24981" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="24995" href="Data.List.Properties.html#24924" class="Bound">f</a> <a id="24997" href="Data.List.Properties.html#24969" class="Bound">n</a><a id="24998" class="Symbol">)</a> <a id="25000" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25002" href="Data.List.Properties.html#24969" class="Bound">n</a>
  <a id="25006" href="Data.List.Properties.html#24944" class="Function">length-applyDownFrom</a> <a id="25027" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25035" class="Symbol">=</a> <a id="25037" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25044" href="Data.List.Properties.html#24944" class="Function">length-applyDownFrom</a> <a id="25065" class="Symbol">(</a><a id="25066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25070" href="Data.List.Properties.html#25070" class="Bound">n</a><a id="25071" class="Symbol">)</a> <a id="25073" class="Symbol">=</a> <a id="25075" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="25080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25084" class="Symbol">(</a><a id="25085" href="Data.List.Properties.html#24944" class="Function">length-applyDownFrom</a> <a id="25106" href="Data.List.Properties.html#25070" class="Bound">n</a><a id="25107" class="Symbol">)</a>

  <a id="25112" href="Data.List.Properties.html#25112" class="Function">lookup-applyDownFrom</a> <a id="25133" class="Symbol">:</a> <a id="25135" class="Symbol">∀</a> <a id="25137" href="Data.List.Properties.html#25137" class="Bound">n</a> <a id="25139" href="Data.List.Properties.html#25139" class="Bound">i</a> <a id="25141" class="Symbol">→</a> <a id="25143" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="25150" class="Symbol">(</a><a id="25151" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="25165" href="Data.List.Properties.html#24924" class="Bound">f</a> <a id="25167" href="Data.List.Properties.html#25137" class="Bound">n</a><a id="25168" class="Symbol">)</a> <a id="25170" href="Data.List.Properties.html#25139" class="Bound">i</a> <a id="25172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25174" href="Data.List.Properties.html#24924" class="Bound">f</a> <a id="25176" class="Symbol">(</a><a id="25177" href="Data.List.Properties.html#25137" class="Bound">n</a> <a id="25179" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="25181" class="Symbol">(</a><a id="25182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25186" class="Symbol">(</a><a id="25187" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25191" href="Data.List.Properties.html#25139" class="Bound">i</a><a id="25192" class="Symbol">)))</a>
  <a id="25198" href="Data.List.Properties.html#25112" class="Function">lookup-applyDownFrom</a> <a id="25219" class="Symbol">(</a><a id="25220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25224" href="Data.List.Properties.html#25224" class="Bound">n</a><a id="25225" class="Symbol">)</a> <a id="25227" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="25235" class="Symbol">=</a> <a id="25237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25244" href="Data.List.Properties.html#25112" class="Function">lookup-applyDownFrom</a> <a id="25265" class="Symbol">(</a><a id="25266" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25270" href="Data.List.Properties.html#25270" class="Bound">n</a><a id="25271" class="Symbol">)</a> <a id="25273" class="Symbol">(</a><a id="25274" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="25278" href="Data.List.Properties.html#25278" class="Bound">i</a><a id="25279" class="Symbol">)</a> <a id="25281" class="Symbol">=</a> <a id="25283" href="Data.List.Properties.html#25112" class="Function">lookup-applyDownFrom</a> <a id="25304" href="Data.List.Properties.html#25270" class="Bound">n</a> <a id="25306" href="Data.List.Properties.html#25278" class="Bound">i</a>

<a id="25309" class="Comment">------------------------------------------------------------------------</a>
<a id="25382" class="Comment">-- upTo</a>

<a id="length-upTo"></a><a id="25391" href="Data.List.Properties.html#25391" class="Function">length-upTo</a> <a id="25403" class="Symbol">:</a> <a id="25405" class="Symbol">∀</a> <a id="25407" href="Data.List.Properties.html#25407" class="Bound">n</a> <a id="25409" class="Symbol">→</a> <a id="25411" href="Data.List.Base.html#5083" class="Function">length</a> <a id="25418" class="Symbol">(</a><a id="25419" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="25424" href="Data.List.Properties.html#25407" class="Bound">n</a><a id="25425" class="Symbol">)</a> <a id="25427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25429" href="Data.List.Properties.html#25407" class="Bound">n</a>
<a id="25431" href="Data.List.Properties.html#25391" class="Function">length-upTo</a> <a id="25443" class="Symbol">=</a> <a id="25445" href="Data.List.Properties.html#24472" class="Function">length-applyUpTo</a> <a id="25462" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-upTo"></a><a id="25466" href="Data.List.Properties.html#25466" class="Function">lookup-upTo</a> <a id="25478" class="Symbol">:</a> <a id="25480" class="Symbol">∀</a> <a id="25482" href="Data.List.Properties.html#25482" class="Bound">n</a> <a id="25484" href="Data.List.Properties.html#25484" class="Bound">i</a> <a id="25486" class="Symbol">→</a> <a id="25488" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="25495" class="Symbol">(</a><a id="25496" href="Data.List.Base.html#6860" class="Function">upTo</a> <a id="25501" href="Data.List.Properties.html#25482" class="Bound">n</a><a id="25502" class="Symbol">)</a> <a id="25504" href="Data.List.Properties.html#25484" class="Bound">i</a> <a id="25506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25508" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25512" href="Data.List.Properties.html#25484" class="Bound">i</a>
<a id="25514" href="Data.List.Properties.html#25466" class="Function">lookup-upTo</a> <a id="25526" class="Symbol">=</a> <a id="25528" href="Data.List.Properties.html#24640" class="Function">lookup-applyUpTo</a> <a id="25545" href="Function.Base.html#704" class="Function">id</a>

<a id="25549" class="Comment">------------------------------------------------------------------------</a>
<a id="25622" class="Comment">-- downFrom</a>

<a id="length-downFrom"></a><a id="25635" href="Data.List.Properties.html#25635" class="Function">length-downFrom</a> <a id="25651" class="Symbol">:</a> <a id="25653" class="Symbol">∀</a> <a id="25655" href="Data.List.Properties.html#25655" class="Bound">n</a> <a id="25657" class="Symbol">→</a> <a id="25659" href="Data.List.Base.html#5083" class="Function">length</a> <a id="25666" class="Symbol">(</a><a id="25667" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="25676" href="Data.List.Properties.html#25655" class="Bound">n</a><a id="25677" class="Symbol">)</a> <a id="25679" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25681" href="Data.List.Properties.html#25655" class="Bound">n</a>
<a id="25683" href="Data.List.Properties.html#25635" class="Function">length-downFrom</a> <a id="25699" class="Symbol">=</a> <a id="25701" href="Data.List.Properties.html#24944" class="Function">length-applyDownFrom</a> <a id="25722" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-downFrom"></a><a id="25726" href="Data.List.Properties.html#25726" class="Function">lookup-downFrom</a> <a id="25742" class="Symbol">:</a> <a id="25744" class="Symbol">∀</a> <a id="25746" href="Data.List.Properties.html#25746" class="Bound">n</a> <a id="25748" href="Data.List.Properties.html#25748" class="Bound">i</a> <a id="25750" class="Symbol">→</a> <a id="25752" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="25759" class="Symbol">(</a><a id="25760" href="Data.List.Base.html#6899" class="Function">downFrom</a> <a id="25769" href="Data.List.Properties.html#25746" class="Bound">n</a><a id="25770" class="Symbol">)</a> <a id="25772" href="Data.List.Properties.html#25748" class="Bound">i</a> <a id="25774" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25776" href="Data.List.Properties.html#25746" class="Bound">n</a> <a id="25778" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="25780" class="Symbol">(</a><a id="25781" class="InductiveConstructor">suc</a> <a id="25785" class="Symbol">(</a><a id="25786" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="25790" href="Data.List.Properties.html#25748" class="Bound">i</a><a id="25791" class="Symbol">))</a>
<a id="25794" href="Data.List.Properties.html#25726" class="Function">lookup-downFrom</a> <a id="25810" class="Symbol">=</a> <a id="25812" href="Data.List.Properties.html#25112" class="Function">lookup-applyDownFrom</a> <a id="25833" href="Function.Base.html#704" class="Function">id</a>

<a id="25837" class="Comment">------------------------------------------------------------------------</a>
<a id="25910" class="Comment">-- tabulate</a>

<a id="tabulate-cong"></a><a id="25923" href="Data.List.Properties.html#25923" class="Function">tabulate-cong</a> <a id="25937" class="Symbol">:</a> <a id="25939" class="Symbol">∀</a> <a id="25941" class="Symbol">{</a><a id="25942" href="Data.List.Properties.html#25942" class="Bound">n</a><a id="25943" class="Symbol">}</a> <a id="25945" class="Symbol">{</a><a id="25946" href="Data.List.Properties.html#25946" class="Bound">f</a> <a id="25948" href="Data.List.Properties.html#25948" class="Bound">g</a> <a id="25950" class="Symbol">:</a> <a id="25952" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="25956" href="Data.List.Properties.html#25942" class="Bound">n</a> <a id="25958" class="Symbol">→</a> <a id="25960" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="25961" class="Symbol">}</a> <a id="25963" class="Symbol">→</a>
                <a id="25981" href="Data.List.Properties.html#25946" class="Bound">f</a> <a id="25983" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="25985" href="Data.List.Properties.html#25948" class="Bound">g</a> <a id="25987" class="Symbol">→</a> <a id="25989" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="25998" href="Data.List.Properties.html#25946" class="Bound">f</a> <a id="26000" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26002" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26011" href="Data.List.Properties.html#25948" class="Bound">g</a>
<a id="26013" href="Data.List.Properties.html#25923" class="Function">tabulate-cong</a> <a id="26027" class="Symbol">{</a><a id="26028" class="Argument">n</a> <a id="26030" class="Symbol">=</a> <a id="26032" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26036" class="Symbol">}</a>  <a id="26039" href="Data.List.Properties.html#26039" class="Bound">p</a> <a id="26041" class="Symbol">=</a> <a id="26043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26048" href="Data.List.Properties.html#25923" class="Function">tabulate-cong</a> <a id="26062" class="Symbol">{</a><a id="26063" class="Argument">n</a> <a id="26065" class="Symbol">=</a> <a id="26067" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26071" href="Data.List.Properties.html#26071" class="Bound">n</a><a id="26072" class="Symbol">}</a> <a id="26074" href="Data.List.Properties.html#26074" class="Bound">p</a> <a id="26076" class="Symbol">=</a> <a id="26078" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="26084" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="26088" class="Symbol">(</a><a id="26089" href="Data.List.Properties.html#26074" class="Bound">p</a> <a id="26091" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="26095" class="Symbol">)</a> <a id="26097" class="Symbol">(</a><a id="26098" href="Data.List.Properties.html#25923" class="Function">tabulate-cong</a> <a id="26112" class="Symbol">(</a><a id="26113" href="Data.List.Properties.html#26074" class="Bound">p</a> <a id="26115" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="26117" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="26120" class="Symbol">))</a>

<a id="tabulate-lookup"></a><a id="26124" href="Data.List.Properties.html#26124" class="Function">tabulate-lookup</a> <a id="26140" class="Symbol">:</a> <a id="26142" class="Symbol">∀</a> <a id="26144" class="Symbol">(</a><a id="26145" href="Data.List.Properties.html#26145" class="Bound">xs</a> <a id="26148" class="Symbol">:</a> <a id="26150" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26155" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="26156" class="Symbol">)</a> <a id="26158" class="Symbol">→</a> <a id="26160" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26169" class="Symbol">(</a><a id="26170" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="26177" href="Data.List.Properties.html#26145" class="Bound">xs</a><a id="26179" class="Symbol">)</a> <a id="26181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26183" href="Data.List.Properties.html#26145" class="Bound">xs</a>
<a id="26186" href="Data.List.Properties.html#26124" class="Function">tabulate-lookup</a> <a id="26202" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26211" class="Symbol">=</a> <a id="26213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26218" href="Data.List.Properties.html#26124" class="Function">tabulate-lookup</a> <a id="26234" class="Symbol">(</a><a id="26235" href="Data.List.Properties.html#26235" class="Bound">x</a> <a id="26237" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26239" href="Data.List.Properties.html#26239" class="Bound">xs</a><a id="26241" class="Symbol">)</a> <a id="26243" class="Symbol">=</a> <a id="26245" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="26250" class="Symbol">(_</a> <a id="26253" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="26255" class="Symbol">)</a> <a id="26257" class="Symbol">(</a><a id="26258" href="Data.List.Properties.html#26124" class="Function">tabulate-lookup</a> <a id="26274" href="Data.List.Properties.html#26239" class="Bound">xs</a><a id="26276" class="Symbol">)</a>

<a id="length-tabulate"></a><a id="26279" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="26295" class="Symbol">:</a> <a id="26297" class="Symbol">∀</a> <a id="26299" class="Symbol">{</a><a id="26300" href="Data.List.Properties.html#26300" class="Bound">n</a><a id="26301" class="Symbol">}</a> <a id="26303" class="Symbol">→</a> <a id="26305" class="Symbol">(</a><a id="26306" href="Data.List.Properties.html#26306" class="Bound">f</a> <a id="26308" class="Symbol">:</a> <a id="26310" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26314" href="Data.List.Properties.html#26300" class="Bound">n</a> <a id="26316" class="Symbol">→</a> <a id="26318" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="26319" class="Symbol">)</a> <a id="26321" class="Symbol">→</a>
                  <a id="26341" href="Data.List.Base.html#5083" class="Function">length</a> <a id="26348" class="Symbol">(</a><a id="26349" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26358" href="Data.List.Properties.html#26306" class="Bound">f</a><a id="26359" class="Symbol">)</a> <a id="26361" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26363" href="Data.List.Properties.html#26300" class="Bound">n</a>
<a id="26365" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="26381" class="Symbol">{</a><a id="26382" class="Argument">n</a> <a id="26384" class="Symbol">=</a> <a id="26386" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26390" class="Symbol">}</a> <a id="26392" href="Data.List.Properties.html#26392" class="Bound">f</a> <a id="26394" class="Symbol">=</a> <a id="26396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26401" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="26417" class="Symbol">{</a><a id="26418" class="Argument">n</a> <a id="26420" class="Symbol">=</a> <a id="26422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26426" href="Data.List.Properties.html#26426" class="Bound">n</a><a id="26427" class="Symbol">}</a> <a id="26429" href="Data.List.Properties.html#26429" class="Bound">f</a> <a id="26431" class="Symbol">=</a> <a id="26433" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="26438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26442" class="Symbol">(</a><a id="26443" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="26459" class="Symbol">(λ</a> <a id="26462" href="Data.List.Properties.html#26462" class="Bound">z</a> <a id="26464" class="Symbol">→</a> <a id="26466" href="Data.List.Properties.html#26429" class="Bound">f</a> <a id="26468" class="Symbol">(</a><a id="26469" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="26473" href="Data.List.Properties.html#26462" class="Bound">z</a><a id="26474" class="Symbol">)))</a>

<a id="lookup-tabulate"></a><a id="26479" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="26495" class="Symbol">:</a> <a id="26497" class="Symbol">∀</a> <a id="26499" class="Symbol">{</a><a id="26500" href="Data.List.Properties.html#26500" class="Bound">n</a><a id="26501" class="Symbol">}</a> <a id="26503" class="Symbol">→</a> <a id="26505" class="Symbol">(</a><a id="26506" href="Data.List.Properties.html#26506" class="Bound">f</a> <a id="26508" class="Symbol">:</a> <a id="26510" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26514" href="Data.List.Properties.html#26500" class="Bound">n</a> <a id="26516" class="Symbol">→</a> <a id="26518" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="26519" class="Symbol">)</a> <a id="26521" class="Symbol">→</a>
                  <a id="26541" class="Symbol">∀</a> <a id="26543" href="Data.List.Properties.html#26543" class="Bound">i</a> <a id="26545" class="Symbol">→</a> <a id="26547" class="Keyword">let</a> <a id="26551" href="Data.List.Properties.html#26551" class="Bound">i′</a> <a id="26554" class="Symbol">=</a> <a id="26556" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="26561" class="Symbol">(</a><a id="26562" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="26566" class="Symbol">(</a><a id="26567" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="26583" href="Data.List.Properties.html#26506" class="Bound">f</a><a id="26584" class="Symbol">))</a> <a id="26587" href="Data.List.Properties.html#26543" class="Bound">i</a>
                        <a id="26613" class="Keyword">in</a> <a id="26616" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26633" href="Data.List.Properties.html#26506" class="Bound">f</a><a id="26634" class="Symbol">)</a> <a id="26636" href="Data.List.Properties.html#26551" class="Bound">i′</a> <a id="26639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26641" href="Data.List.Properties.html#26506" class="Bound">f</a> <a id="26643" href="Data.List.Properties.html#26543" class="Bound">i</a>
<a id="26645" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="26661" href="Data.List.Properties.html#26661" class="Bound">f</a> <a id="26663" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="26671" class="Symbol">=</a> <a id="26673" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26678" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="26694" href="Data.List.Properties.html#26694" class="Bound">f</a> <a id="26696" class="Symbol">(</a><a id="26697" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="26701" href="Data.List.Properties.html#26701" class="Bound">i</a><a id="26702" class="Symbol">)</a> <a id="26704" class="Symbol">=</a> <a id="26706" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="26722" class="Symbol">(</a><a id="26723" href="Data.List.Properties.html#26694" class="Bound">f</a> <a id="26725" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="26727" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="26730" class="Symbol">)</a> <a id="26732" href="Data.List.Properties.html#26701" class="Bound">i</a>

<a id="map-tabulate"></a><a id="26735" href="Data.List.Properties.html#26735" class="Function">map-tabulate</a> <a id="26748" class="Symbol">:</a> <a id="26750" class="Symbol">∀</a> <a id="26752" class="Symbol">{</a><a id="26753" href="Data.List.Properties.html#26753" class="Bound">n</a><a id="26754" class="Symbol">}</a> <a id="26756" class="Symbol">(</a><a id="26757" href="Data.List.Properties.html#26757" class="Bound">g</a> <a id="26759" class="Symbol">:</a> <a id="26761" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="26765" href="Data.List.Properties.html#26753" class="Bound">n</a> <a id="26767" class="Symbol">→</a> <a id="26769" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="26770" class="Symbol">)</a> <a id="26772" class="Symbol">(</a><a id="26773" href="Data.List.Properties.html#26773" class="Bound">f</a> <a id="26775" class="Symbol">:</a> <a id="26777" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="26779" class="Symbol">→</a> <a id="26781" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="26782" class="Symbol">)</a> <a id="26784" class="Symbol">→</a>
               <a id="26801" href="Data.List.Base.html#1631" class="Function">map</a> <a id="26805" href="Data.List.Properties.html#26773" class="Bound">f</a> <a id="26807" class="Symbol">(</a><a id="26808" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26817" href="Data.List.Properties.html#26757" class="Bound">g</a><a id="26818" class="Symbol">)</a> <a id="26820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26822" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="26831" class="Symbol">(</a><a id="26832" href="Data.List.Properties.html#26773" class="Bound">f</a> <a id="26834" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="26836" href="Data.List.Properties.html#26757" class="Bound">g</a><a id="26837" class="Symbol">)</a>
<a id="26839" href="Data.List.Properties.html#26735" class="Function">map-tabulate</a> <a id="26852" class="Symbol">{</a><a id="26853" class="Argument">n</a> <a id="26855" class="Symbol">=</a> <a id="26857" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26861" class="Symbol">}</a>  <a id="26864" href="Data.List.Properties.html#26864" class="Bound">g</a> <a id="26866" href="Data.List.Properties.html#26866" class="Bound">f</a> <a id="26868" class="Symbol">=</a> <a id="26870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26875" href="Data.List.Properties.html#26735" class="Function">map-tabulate</a> <a id="26888" class="Symbol">{</a><a id="26889" class="Argument">n</a> <a id="26891" class="Symbol">=</a> <a id="26893" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26897" href="Data.List.Properties.html#26897" class="Bound">n</a><a id="26898" class="Symbol">}</a> <a id="26900" href="Data.List.Properties.html#26900" class="Bound">g</a> <a id="26902" href="Data.List.Properties.html#26902" class="Bound">f</a> <a id="26904" class="Symbol">=</a> <a id="26906" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="26911" class="Symbol">(_</a> <a id="26914" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="26916" class="Symbol">)</a> <a id="26918" class="Symbol">(</a><a id="26919" href="Data.List.Properties.html#26735" class="Function">map-tabulate</a> <a id="26932" class="Symbol">(</a><a id="26933" href="Data.List.Properties.html#26900" class="Bound">g</a> <a id="26935" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="26937" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="26940" class="Symbol">)</a> <a id="26942" href="Data.List.Properties.html#26902" class="Bound">f</a><a id="26943" class="Symbol">)</a>

<a id="26946" class="Comment">------------------------------------------------------------------------</a>
<a id="27019" class="Comment">-- _[_]%=_</a>

<a id="length-%="></a><a id="27031" href="Data.List.Properties.html#27031" class="Function">length-%=</a> <a id="27041" class="Symbol">:</a> <a id="27043" class="Symbol">∀</a> <a id="27045" href="Data.List.Properties.html#27045" class="Bound">xs</a> <a id="27048" href="Data.List.Properties.html#27048" class="Bound">k</a> <a id="27050" class="Symbol">(</a><a id="27051" href="Data.List.Properties.html#27051" class="Bound">f</a> <a id="27053" class="Symbol">:</a> <a id="27055" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="27057" class="Symbol">→</a> <a id="27059" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="27060" class="Symbol">)</a> <a id="27062" class="Symbol">→</a> <a id="27064" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27071" class="Symbol">(</a><a id="27072" href="Data.List.Properties.html#27045" class="Bound">xs</a> <a id="27075" href="Data.List.Base.html#15043" class="Function Operator">[</a> <a id="27077" href="Data.List.Properties.html#27048" class="Bound">k</a> <a id="27079" href="Data.List.Base.html#15043" class="Function Operator">]%=</a> <a id="27083" href="Data.List.Properties.html#27051" class="Bound">f</a><a id="27084" class="Symbol">)</a> <a id="27086" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27088" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27095" href="Data.List.Properties.html#27045" class="Bound">xs</a>
<a id="27098" href="Data.List.Properties.html#27031" class="Function">length-%=</a> <a id="27108" class="Symbol">(</a><a id="27109" href="Data.List.Properties.html#27109" class="Bound">x</a> <a id="27111" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27113" href="Data.List.Properties.html#27113" class="Bound">xs</a><a id="27115" class="Symbol">)</a> <a id="27117" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="27125" href="Data.List.Properties.html#27125" class="Bound">f</a> <a id="27127" class="Symbol">=</a> <a id="27129" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27134" href="Data.List.Properties.html#27031" class="Function">length-%=</a> <a id="27144" class="Symbol">(</a><a id="27145" href="Data.List.Properties.html#27145" class="Bound">x</a> <a id="27147" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27149" href="Data.List.Properties.html#27149" class="Bound">xs</a><a id="27151" class="Symbol">)</a> <a id="27153" class="Symbol">(</a><a id="27154" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="27158" href="Data.List.Properties.html#27158" class="Bound">k</a><a id="27159" class="Symbol">)</a> <a id="27161" href="Data.List.Properties.html#27161" class="Bound">f</a> <a id="27163" class="Symbol">=</a> <a id="27165" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="27170" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27174" class="Symbol">(</a><a id="27175" href="Data.List.Properties.html#27031" class="Function">length-%=</a> <a id="27185" href="Data.List.Properties.html#27149" class="Bound">xs</a> <a id="27188" href="Data.List.Properties.html#27158" class="Bound">k</a> <a id="27190" href="Data.List.Properties.html#27161" class="Bound">f</a><a id="27191" class="Symbol">)</a>

<a id="27194" class="Comment">------------------------------------------------------------------------</a>
<a id="27267" class="Comment">-- _[_]∷=_</a>

<a id="length-∷="></a><a id="27279" href="Data.List.Properties.html#27279" class="Function">length-∷=</a> <a id="27289" class="Symbol">:</a> <a id="27291" class="Symbol">∀</a> <a id="27293" href="Data.List.Properties.html#27293" class="Bound">xs</a> <a id="27296" href="Data.List.Properties.html#27296" class="Bound">k</a> <a id="27298" class="Symbol">(</a><a id="27299" href="Data.List.Properties.html#27299" class="Bound">v</a> <a id="27301" class="Symbol">:</a> <a id="27303" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="27304" class="Symbol">)</a> <a id="27306" class="Symbol">→</a> <a id="27308" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27315" class="Symbol">(</a><a id="27316" href="Data.List.Properties.html#27293" class="Bound">xs</a> <a id="27319" href="Data.List.Base.html#15194" class="Function Operator">[</a> <a id="27321" href="Data.List.Properties.html#27296" class="Bound">k</a> <a id="27323" href="Data.List.Base.html#15194" class="Function Operator">]∷=</a> <a id="27327" href="Data.List.Properties.html#27299" class="Bound">v</a><a id="27328" class="Symbol">)</a> <a id="27330" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27332" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27339" href="Data.List.Properties.html#27293" class="Bound">xs</a>
<a id="27342" href="Data.List.Properties.html#27279" class="Function">length-∷=</a> <a id="27352" href="Data.List.Properties.html#27352" class="Bound">xs</a> <a id="27355" href="Data.List.Properties.html#27355" class="Bound">k</a> <a id="27357" href="Data.List.Properties.html#27357" class="Bound">v</a> <a id="27359" class="Symbol">=</a> <a id="27361" href="Data.List.Properties.html#27031" class="Function">length-%=</a> <a id="27371" href="Data.List.Properties.html#27352" class="Bound">xs</a> <a id="27374" href="Data.List.Properties.html#27355" class="Bound">k</a> <a id="27376" class="Symbol">(</a><a id="27377" href="Function.Base.html#725" class="Function">const</a> <a id="27383" href="Data.List.Properties.html#27357" class="Bound">v</a><a id="27384" class="Symbol">)</a>

<a id="map-∷="></a><a id="27387" href="Data.List.Properties.html#27387" class="Function">map-∷=</a> <a id="27394" class="Symbol">:</a> <a id="27396" class="Symbol">∀</a> <a id="27398" href="Data.List.Properties.html#27398" class="Bound">xs</a> <a id="27401" href="Data.List.Properties.html#27401" class="Bound">k</a> <a id="27403" class="Symbol">(</a><a id="27404" href="Data.List.Properties.html#27404" class="Bound">v</a> <a id="27406" class="Symbol">:</a> <a id="27408" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="27409" class="Symbol">)</a> <a id="27411" class="Symbol">(</a><a id="27412" href="Data.List.Properties.html#27412" class="Bound">f</a> <a id="27414" class="Symbol">:</a> <a id="27416" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="27418" class="Symbol">→</a> <a id="27420" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="27421" class="Symbol">)</a> <a id="27423" class="Symbol">→</a>
         <a id="27434" class="Keyword">let</a> <a id="27438" href="Data.List.Properties.html#27438" class="Bound">eq</a> <a id="27441" class="Symbol">=</a> <a id="27443" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="27447" class="Symbol">(</a><a id="27448" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="27459" href="Data.List.Properties.html#27412" class="Bound">f</a> <a id="27461" href="Data.List.Properties.html#27398" class="Bound">xs</a><a id="27463" class="Symbol">)</a> <a id="27465" class="Keyword">in</a>
         <a id="27477" href="Data.List.Base.html#1631" class="Function">map</a> <a id="27481" href="Data.List.Properties.html#27412" class="Bound">f</a> <a id="27483" class="Symbol">(</a><a id="27484" href="Data.List.Properties.html#27398" class="Bound">xs</a> <a id="27487" href="Data.List.Base.html#15194" class="Function Operator">[</a> <a id="27489" href="Data.List.Properties.html#27401" class="Bound">k</a> <a id="27491" href="Data.List.Base.html#15194" class="Function Operator">]∷=</a> <a id="27495" href="Data.List.Properties.html#27404" class="Bound">v</a><a id="27496" class="Symbol">)</a> <a id="27498" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27500" href="Data.List.Base.html#1631" class="Function">map</a> <a id="27504" href="Data.List.Properties.html#27412" class="Bound">f</a> <a id="27506" href="Data.List.Properties.html#27398" class="Bound">xs</a> <a id="27509" href="Data.List.Base.html#15194" class="Function Operator">[</a> <a id="27511" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="27516" href="Data.List.Properties.html#27438" class="Bound">eq</a> <a id="27519" href="Data.List.Properties.html#27401" class="Bound">k</a> <a id="27521" href="Data.List.Base.html#15194" class="Function Operator">]∷=</a> <a id="27525" href="Data.List.Properties.html#27412" class="Bound">f</a> <a id="27527" href="Data.List.Properties.html#27404" class="Bound">v</a>
<a id="27529" href="Data.List.Properties.html#27387" class="Function">map-∷=</a> <a id="27536" class="Symbol">(</a><a id="27537" href="Data.List.Properties.html#27537" class="Bound">x</a> <a id="27539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27541" href="Data.List.Properties.html#27541" class="Bound">xs</a><a id="27543" class="Symbol">)</a> <a id="27545" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="27553" href="Data.List.Properties.html#27553" class="Bound">v</a> <a id="27555" href="Data.List.Properties.html#27555" class="Bound">f</a> <a id="27557" class="Symbol">=</a> <a id="27559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27564" href="Data.List.Properties.html#27387" class="Function">map-∷=</a> <a id="27571" class="Symbol">(</a><a id="27572" href="Data.List.Properties.html#27572" class="Bound">x</a> <a id="27574" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27576" href="Data.List.Properties.html#27576" class="Bound">xs</a><a id="27578" class="Symbol">)</a> <a id="27580" class="Symbol">(</a><a id="27581" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="27585" href="Data.List.Properties.html#27585" class="Bound">k</a><a id="27586" class="Symbol">)</a> <a id="27588" href="Data.List.Properties.html#27588" class="Bound">v</a> <a id="27590" href="Data.List.Properties.html#27590" class="Bound">f</a> <a id="27592" class="Symbol">=</a> <a id="27594" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="27599" class="Symbol">(</a><a id="27600" href="Data.List.Properties.html#27590" class="Bound">f</a> <a id="27602" href="Data.List.Properties.html#27572" class="Bound">x</a> <a id="27604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="27606" class="Symbol">)</a> <a id="27608" class="Symbol">(</a><a id="27609" href="Data.List.Properties.html#27387" class="Function">map-∷=</a> <a id="27616" href="Data.List.Properties.html#27576" class="Bound">xs</a> <a id="27619" href="Data.List.Properties.html#27585" class="Bound">k</a> <a id="27621" href="Data.List.Properties.html#27588" class="Bound">v</a> <a id="27623" href="Data.List.Properties.html#27590" class="Bound">f</a><a id="27624" class="Symbol">)</a>

<a id="27627" class="Comment">------------------------------------------------------------------------</a>
<a id="27700" class="Comment">-- insertAt</a>

<a id="length-insertAt"></a><a id="27713" href="Data.List.Properties.html#27713" class="Function">length-insertAt</a> <a id="27729" class="Symbol">:</a> <a id="27731" class="Symbol">∀</a> <a id="27733" class="Symbol">(</a><a id="27734" href="Data.List.Properties.html#27734" class="Bound">xs</a> <a id="27737" class="Symbol">:</a> <a id="27739" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27744" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="27745" class="Symbol">)</a> <a id="27747" class="Symbol">(</a><a id="27748" href="Data.List.Properties.html#27748" class="Bound">i</a> <a id="27750" class="Symbol">:</a> <a id="27752" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="27756" class="Symbol">(</a><a id="27757" class="InductiveConstructor">suc</a> <a id="27761" class="Symbol">(</a><a id="27762" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27769" href="Data.List.Properties.html#27734" class="Bound">xs</a><a id="27771" class="Symbol">)))</a> <a id="27775" href="Data.List.Properties.html#27775" class="Bound">v</a> <a id="27777" class="Symbol">→</a>
                  <a id="27797" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27804" class="Symbol">(</a><a id="27805" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="27814" href="Data.List.Properties.html#27734" class="Bound">xs</a> <a id="27817" href="Data.List.Properties.html#27748" class="Bound">i</a> <a id="27819" href="Data.List.Properties.html#27775" class="Bound">v</a><a id="27820" class="Symbol">)</a> <a id="27822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27824" class="InductiveConstructor">suc</a> <a id="27828" class="Symbol">(</a><a id="27829" href="Data.List.Base.html#5083" class="Function">length</a> <a id="27836" href="Data.List.Properties.html#27734" class="Bound">xs</a><a id="27838" class="Symbol">)</a>
<a id="27840" href="Data.List.Properties.html#27713" class="Function">length-insertAt</a> <a id="27856" href="Data.List.Properties.html#27856" class="Bound">xs</a>       <a id="27865" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="27873" href="Data.List.Properties.html#27873" class="Bound">v</a> <a id="27875" class="Symbol">=</a> <a id="27877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27882" href="Data.List.Properties.html#27713" class="Function">length-insertAt</a> <a id="27898" class="Symbol">(</a><a id="27899" href="Data.List.Properties.html#27899" class="Bound">x</a> <a id="27901" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27903" href="Data.List.Properties.html#27903" class="Bound">xs</a><a id="27905" class="Symbol">)</a> <a id="27907" class="Symbol">(</a><a id="27908" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="27912" href="Data.List.Properties.html#27912" class="Bound">i</a><a id="27913" class="Symbol">)</a> <a id="27915" href="Data.List.Properties.html#27915" class="Bound">v</a> <a id="27917" class="Symbol">=</a> <a id="27919" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="27924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27928" class="Symbol">(</a><a id="27929" href="Data.List.Properties.html#27713" class="Function">length-insertAt</a> <a id="27945" href="Data.List.Properties.html#27903" class="Bound">xs</a> <a id="27948" href="Data.List.Properties.html#27912" class="Bound">i</a> <a id="27950" href="Data.List.Properties.html#27915" class="Bound">v</a><a id="27951" class="Symbol">)</a>

<a id="27954" class="Comment">------------------------------------------------------------------------</a>
<a id="28027" class="Comment">-- removeAt</a>

<a id="length-removeAt"></a><a id="28040" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a> <a id="28056" class="Symbol">:</a> <a id="28058" class="Symbol">∀</a> <a id="28060" class="Symbol">(</a><a id="28061" href="Data.List.Properties.html#28061" class="Bound">xs</a> <a id="28064" class="Symbol">:</a> <a id="28066" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28071" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="28072" class="Symbol">)</a> <a id="28074" href="Data.List.Properties.html#28074" class="Bound">k</a> <a id="28076" class="Symbol">→</a> <a id="28078" href="Data.List.Base.html#5083" class="Function">length</a> <a id="28085" class="Symbol">(</a><a id="28086" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="28095" href="Data.List.Properties.html#28061" class="Bound">xs</a> <a id="28098" href="Data.List.Properties.html#28074" class="Bound">k</a><a id="28099" class="Symbol">)</a> <a id="28101" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28103" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="28108" class="Symbol">(</a><a id="28109" href="Data.List.Base.html#5083" class="Function">length</a> <a id="28116" href="Data.List.Properties.html#28061" class="Bound">xs</a><a id="28118" class="Symbol">)</a>
<a id="28120" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a> <a id="28136" class="Symbol">(</a><a id="28137" href="Data.List.Properties.html#28137" class="Bound">x</a> <a id="28139" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28141" href="Data.List.Properties.html#28141" class="Bound">xs</a><a id="28143" class="Symbol">)</a> <a id="28145" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>            <a id="28161" class="Symbol">=</a> <a id="28163" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28168" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a> <a id="28184" class="Symbol">(</a><a id="28185" href="Data.List.Properties.html#28185" class="Bound">x</a> <a id="28187" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28189" href="Data.List.Properties.html#28189" class="Bound">xs</a><a id="28191" class="Symbol">@(_</a> <a id="28195" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28197" class="Symbol">_))</a> <a id="28201" class="Symbol">(</a><a id="28202" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="28206" href="Data.List.Properties.html#28206" class="Bound">k</a><a id="28207" class="Symbol">)</a> <a id="28209" class="Symbol">=</a> <a id="28211" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="28216" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28220" class="Symbol">(</a><a id="28221" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a> <a id="28237" href="Data.List.Properties.html#28189" class="Bound">xs</a> <a id="28240" href="Data.List.Properties.html#28206" class="Bound">k</a><a id="28241" class="Symbol">)</a>

<a id="length-removeAt′"></a><a id="28244" href="Data.List.Properties.html#28244" class="Function">length-removeAt′</a> <a id="28261" class="Symbol">:</a> <a id="28263" class="Symbol">∀</a> <a id="28265" class="Symbol">(</a><a id="28266" href="Data.List.Properties.html#28266" class="Bound">xs</a> <a id="28269" class="Symbol">:</a> <a id="28271" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28276" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="28277" class="Symbol">)</a> <a id="28279" href="Data.List.Properties.html#28279" class="Bound">k</a> <a id="28281" class="Symbol">→</a> <a id="28283" href="Data.List.Base.html#5083" class="Function">length</a> <a id="28290" href="Data.List.Properties.html#28266" class="Bound">xs</a> <a id="28293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28295" class="InductiveConstructor">suc</a> <a id="28299" class="Symbol">(</a><a id="28300" href="Data.List.Base.html#5083" class="Function">length</a> <a id="28307" class="Symbol">(</a><a id="28308" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="28317" href="Data.List.Properties.html#28266" class="Bound">xs</a> <a id="28320" href="Data.List.Properties.html#28279" class="Bound">k</a><a id="28321" class="Symbol">))</a>
<a id="28324" href="Data.List.Properties.html#28244" class="Function">length-removeAt′</a> <a id="28341" href="Data.List.Properties.html#28341" class="Bound">xs</a><a id="28343" class="Symbol">@(_</a> <a id="28347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28349" class="Symbol">_)</a> <a id="28352" href="Data.List.Properties.html#28352" class="Bound">k</a> <a id="28354" class="Keyword">rewrite</a> <a id="28362" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a> <a id="28378" href="Data.List.Properties.html#28341" class="Bound">xs</a> <a id="28381" href="Data.List.Properties.html#28352" class="Bound">k</a> <a id="28383" class="Symbol">=</a> <a id="28385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-removeAt"></a><a id="28391" href="Data.List.Properties.html#28391" class="Function">map-removeAt</a> <a id="28404" class="Symbol">:</a> <a id="28406" class="Symbol">∀</a> <a id="28408" href="Data.List.Properties.html#28408" class="Bound">xs</a> <a id="28411" href="Data.List.Properties.html#28411" class="Bound">k</a> <a id="28413" class="Symbol">(</a><a id="28414" href="Data.List.Properties.html#28414" class="Bound">f</a> <a id="28416" class="Symbol">:</a> <a id="28418" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="28420" class="Symbol">→</a> <a id="28422" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="28423" class="Symbol">)</a> <a id="28425" class="Symbol">→</a>
            <a id="28439" class="Keyword">let</a> <a id="28443" href="Data.List.Properties.html#28443" class="Bound">eq</a> <a id="28446" class="Symbol">=</a> <a id="28448" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="28452" class="Symbol">(</a><a id="28453" href="Data.List.Properties.html#4003" class="Function">length-map</a> <a id="28464" href="Data.List.Properties.html#28414" class="Bound">f</a> <a id="28466" href="Data.List.Properties.html#28408" class="Bound">xs</a><a id="28468" class="Symbol">)</a> <a id="28470" class="Keyword">in</a>
            <a id="28485" href="Data.List.Base.html#1631" class="Function">map</a> <a id="28489" href="Data.List.Properties.html#28414" class="Bound">f</a> <a id="28491" class="Symbol">(</a><a id="28492" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="28501" href="Data.List.Properties.html#28408" class="Bound">xs</a> <a id="28504" href="Data.List.Properties.html#28411" class="Bound">k</a><a id="28505" class="Symbol">)</a> <a id="28507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28509" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="28518" class="Symbol">(</a><a id="28519" href="Data.List.Base.html#1631" class="Function">map</a> <a id="28523" href="Data.List.Properties.html#28414" class="Bound">f</a> <a id="28525" href="Data.List.Properties.html#28408" class="Bound">xs</a><a id="28527" class="Symbol">)</a> <a id="28529" class="Symbol">(</a><a id="28530" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="28535" href="Data.List.Properties.html#28443" class="Bound">eq</a> <a id="28538" href="Data.List.Properties.html#28411" class="Bound">k</a><a id="28539" class="Symbol">)</a>
<a id="28541" href="Data.List.Properties.html#28391" class="Function">map-removeAt</a> <a id="28554" class="Symbol">(</a><a id="28555" href="Data.List.Properties.html#28555" class="Bound">x</a> <a id="28557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28559" href="Data.List.Properties.html#28559" class="Bound">xs</a><a id="28561" class="Symbol">)</a> <a id="28563" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="28571" href="Data.List.Properties.html#28571" class="Bound">f</a> <a id="28573" class="Symbol">=</a> <a id="28575" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28580" href="Data.List.Properties.html#28391" class="Function">map-removeAt</a> <a id="28593" class="Symbol">(</a><a id="28594" href="Data.List.Properties.html#28594" class="Bound">x</a> <a id="28596" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28598" href="Data.List.Properties.html#28598" class="Bound">xs</a><a id="28600" class="Symbol">)</a> <a id="28602" class="Symbol">(</a><a id="28603" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="28607" href="Data.List.Properties.html#28607" class="Bound">k</a><a id="28608" class="Symbol">)</a> <a id="28610" href="Data.List.Properties.html#28610" class="Bound">f</a> <a id="28612" class="Symbol">=</a> <a id="28614" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="28619" class="Symbol">(</a><a id="28620" href="Data.List.Properties.html#28610" class="Bound">f</a> <a id="28622" href="Data.List.Properties.html#28594" class="Bound">x</a> <a id="28624" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="28626" class="Symbol">)</a> <a id="28628" class="Symbol">(</a><a id="28629" href="Data.List.Properties.html#28391" class="Function">map-removeAt</a> <a id="28642" href="Data.List.Properties.html#28598" class="Bound">xs</a> <a id="28645" href="Data.List.Properties.html#28607" class="Bound">k</a> <a id="28647" href="Data.List.Properties.html#28610" class="Bound">f</a><a id="28648" class="Symbol">)</a>

<a id="28651" class="Comment">------------------------------------------------------------------------</a>
 <a id="28725" class="Comment">-- insertAt and removeAt</a>

<a id="removeAt-insertAt"></a><a id="28751" href="Data.List.Properties.html#28751" class="Function">removeAt-insertAt</a> <a id="28769" class="Symbol">:</a> <a id="28771" class="Symbol">∀</a> <a id="28773" class="Symbol">(</a><a id="28774" href="Data.List.Properties.html#28774" class="Bound">xs</a> <a id="28777" class="Symbol">:</a> <a id="28779" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28784" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="28785" class="Symbol">)</a> <a id="28787" class="Symbol">(</a><a id="28788" href="Data.List.Properties.html#28788" class="Bound">i</a> <a id="28790" class="Symbol">:</a> <a id="28792" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="28796" class="Symbol">(</a><a id="28797" class="InductiveConstructor">suc</a> <a id="28801" class="Symbol">(</a><a id="28802" href="Data.List.Base.html#5083" class="Function">length</a> <a id="28809" href="Data.List.Properties.html#28774" class="Bound">xs</a><a id="28811" class="Symbol">)))</a> <a id="28815" href="Data.List.Properties.html#28815" class="Bound">v</a> <a id="28817" class="Symbol">→</a>
  <a id="28821" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="28830" class="Symbol">(</a><a id="28831" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="28840" href="Data.List.Properties.html#28774" class="Bound">xs</a> <a id="28843" href="Data.List.Properties.html#28788" class="Bound">i</a> <a id="28845" href="Data.List.Properties.html#28815" class="Bound">v</a><a id="28846" class="Symbol">)</a> <a id="28848" class="Symbol">((</a><a id="28850" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="28855" class="Symbol">(</a><a id="28856" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="28860" class="Symbol">(</a><a id="28861" href="Data.List.Properties.html#27713" class="Function">length-insertAt</a> <a id="28877" href="Data.List.Properties.html#28774" class="Bound">xs</a> <a id="28880" href="Data.List.Properties.html#28788" class="Bound">i</a> <a id="28882" href="Data.List.Properties.html#28815" class="Bound">v</a><a id="28883" class="Symbol">))</a> <a id="28886" href="Data.List.Properties.html#28788" class="Bound">i</a><a id="28887" class="Symbol">))</a> <a id="28890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28892" href="Data.List.Properties.html#28774" class="Bound">xs</a>
<a id="28895" href="Data.List.Properties.html#28751" class="Function">removeAt-insertAt</a> <a id="28913" href="Data.List.Properties.html#28913" class="Bound">xs</a>       <a id="28922" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="28930" href="Data.List.Properties.html#28930" class="Bound">v</a> <a id="28932" class="Symbol">=</a> <a id="28934" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28939" href="Data.List.Properties.html#28751" class="Function">removeAt-insertAt</a> <a id="28957" class="Symbol">(</a><a id="28958" href="Data.List.Properties.html#28958" class="Bound">x</a> <a id="28960" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28962" href="Data.List.Properties.html#28962" class="Bound">xs</a><a id="28964" class="Symbol">)</a> <a id="28966" class="Symbol">(</a><a id="28967" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="28971" href="Data.List.Properties.html#28971" class="Bound">i</a><a id="28972" class="Symbol">)</a> <a id="28974" href="Data.List.Properties.html#28974" class="Bound">v</a> <a id="28976" class="Symbol">=</a> <a id="28978" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="28983" class="Symbol">(_</a> <a id="28986" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="28988" class="Symbol">)</a> <a id="28990" class="Symbol">(</a><a id="28991" href="Data.List.Properties.html#28751" class="Function">removeAt-insertAt</a> <a id="29009" href="Data.List.Properties.html#28962" class="Bound">xs</a> <a id="29012" href="Data.List.Properties.html#28971" class="Bound">i</a> <a id="29014" href="Data.List.Properties.html#28974" class="Bound">v</a><a id="29015" class="Symbol">)</a>

<a id="insertAt-removeAt"></a><a id="29018" href="Data.List.Properties.html#29018" class="Function">insertAt-removeAt</a> <a id="29036" class="Symbol">:</a> <a id="29038" class="Symbol">(</a><a id="29039" href="Data.List.Properties.html#29039" class="Bound">xs</a> <a id="29042" class="Symbol">:</a> <a id="29044" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29049" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="29050" class="Symbol">)</a> <a id="29052" class="Symbol">(</a><a id="29053" href="Data.List.Properties.html#29053" class="Bound">i</a> <a id="29055" class="Symbol">:</a> <a id="29057" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="29061" class="Symbol">(</a><a id="29062" href="Data.List.Base.html#5083" class="Function">length</a> <a id="29069" href="Data.List.Properties.html#29039" class="Bound">xs</a><a id="29071" class="Symbol">))</a> <a id="29074" class="Symbol">→</a>
  <a id="29078" href="Data.List.Base.html#5751" class="Function">insertAt</a> <a id="29087" class="Symbol">(</a><a id="29088" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="29097" href="Data.List.Properties.html#29039" class="Bound">xs</a> <a id="29100" href="Data.List.Properties.html#29053" class="Bound">i</a><a id="29101" class="Symbol">)</a> <a id="29103" class="Symbol">(</a><a id="29104" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="29109" class="Symbol">(</a><a id="29110" href="Data.List.Properties.html#28244" class="Function">length-removeAt′</a> <a id="29127" href="Data.List.Properties.html#29039" class="Bound">xs</a> <a id="29130" href="Data.List.Properties.html#29053" class="Bound">i</a><a id="29131" class="Symbol">)</a> <a id="29133" href="Data.List.Properties.html#29053" class="Bound">i</a><a id="29134" class="Symbol">)</a> <a id="29136" class="Symbol">(</a><a id="29137" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="29144" href="Data.List.Properties.html#29039" class="Bound">xs</a> <a id="29147" href="Data.List.Properties.html#29053" class="Bound">i</a><a id="29148" class="Symbol">)</a> <a id="29150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29152" href="Data.List.Properties.html#29039" class="Bound">xs</a>
<a id="29155" href="Data.List.Properties.html#29018" class="Function">insertAt-removeAt</a> <a id="29173" class="Symbol">(</a><a id="29174" href="Data.List.Properties.html#29174" class="Bound">x</a> <a id="29176" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29178" href="Data.List.Properties.html#29178" class="Bound">xs</a><a id="29180" class="Symbol">)</a> <a id="29182" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="29190" class="Symbol">=</a> <a id="29192" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29197" href="Data.List.Properties.html#29018" class="Function">insertAt-removeAt</a> <a id="29215" class="Symbol">(</a><a id="29216" href="Data.List.Properties.html#29216" class="Bound">x</a> <a id="29218" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29220" href="Data.List.Properties.html#29220" class="Bound">xs</a><a id="29222" class="Symbol">)</a> <a id="29224" class="Symbol">(</a><a id="29225" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29229" href="Data.List.Properties.html#29229" class="Bound">i</a><a id="29230" class="Symbol">)</a> <a id="29232" class="Symbol">=</a> <a id="29234" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29239" class="Symbol">(</a><a id="29240" href="Data.List.Properties.html#29216" class="Bound">x</a> <a id="29242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="29244" class="Symbol">)</a> <a id="29246" class="Symbol">(</a><a id="29247" href="Data.List.Properties.html#29018" class="Function">insertAt-removeAt</a> <a id="29265" href="Data.List.Properties.html#29220" class="Bound">xs</a> <a id="29268" href="Data.List.Properties.html#29229" class="Bound">i</a><a id="29269" class="Symbol">)</a>

<a id="29272" class="Comment">------------------------------------------------------------------------</a>
<a id="29345" class="Comment">-- take</a>

<a id="length-take"></a><a id="29354" href="Data.List.Properties.html#29354" class="Function">length-take</a> <a id="29366" class="Symbol">:</a> <a id="29368" class="Symbol">∀</a> <a id="29370" href="Data.List.Properties.html#29370" class="Bound">n</a> <a id="29372" class="Symbol">(</a><a id="29373" href="Data.List.Properties.html#29373" class="Bound">xs</a> <a id="29376" class="Symbol">:</a> <a id="29378" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29383" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="29384" class="Symbol">)</a> <a id="29386" class="Symbol">→</a> <a id="29388" href="Data.List.Base.html#5083" class="Function">length</a> <a id="29395" class="Symbol">(</a><a id="29396" href="Data.List.Base.html#8881" class="Function">take</a> <a id="29401" href="Data.List.Properties.html#29370" class="Bound">n</a> <a id="29403" href="Data.List.Properties.html#29373" class="Bound">xs</a><a id="29405" class="Symbol">)</a> <a id="29407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29409" href="Data.List.Properties.html#29370" class="Bound">n</a> <a id="29411" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="29413" class="Symbol">(</a><a id="29414" href="Data.List.Base.html#5083" class="Function">length</a> <a id="29421" href="Data.List.Properties.html#29373" class="Bound">xs</a><a id="29423" class="Symbol">)</a>
<a id="29425" href="Data.List.Properties.html#29354" class="Function">length-take</a> <a id="29437" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29445" href="Data.List.Properties.html#29445" class="Bound">xs</a>       <a id="29454" class="Symbol">=</a> <a id="29456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29461" href="Data.List.Properties.html#29354" class="Function">length-take</a> <a id="29473" class="Symbol">(</a><a id="29474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29478" href="Data.List.Properties.html#29478" class="Bound">n</a><a id="29479" class="Symbol">)</a> <a id="29481" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="29490" class="Symbol">=</a> <a id="29492" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29497" href="Data.List.Properties.html#29354" class="Function">length-take</a> <a id="29509" class="Symbol">(</a><a id="29510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29514" href="Data.List.Properties.html#29514" class="Bound">n</a><a id="29515" class="Symbol">)</a> <a id="29517" class="Symbol">(</a><a id="29518" href="Data.List.Properties.html#29518" class="Bound">x</a> <a id="29520" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29522" href="Data.List.Properties.html#29522" class="Bound">xs</a><a id="29524" class="Symbol">)</a> <a id="29526" class="Symbol">=</a> <a id="29528" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29533" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29537" class="Symbol">(</a><a id="29538" href="Data.List.Properties.html#29354" class="Function">length-take</a> <a id="29550" href="Data.List.Properties.html#29514" class="Bound">n</a> <a id="29552" href="Data.List.Properties.html#29522" class="Bound">xs</a><a id="29554" class="Symbol">)</a>

<a id="29557" class="Comment">-- Take commutes with map.</a>
<a id="take-map"></a><a id="29584" href="Data.List.Properties.html#29584" class="Function">take-map</a> <a id="29593" class="Symbol">:</a> <a id="29595" class="Symbol">∀</a> <a id="29597" class="Symbol">{</a><a id="29598" href="Data.List.Properties.html#29598" class="Bound">f</a> <a id="29600" class="Symbol">:</a> <a id="29602" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="29604" class="Symbol">→</a> <a id="29606" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="29607" class="Symbol">}</a> <a id="29609" class="Symbol">(</a><a id="29610" href="Data.List.Properties.html#29610" class="Bound">n</a> <a id="29612" class="Symbol">:</a> <a id="29614" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="29615" class="Symbol">)</a> <a id="29617" href="Data.List.Properties.html#29617" class="Bound">xs</a> <a id="29620" class="Symbol">→</a> <a id="29622" href="Data.List.Base.html#8881" class="Function">take</a> <a id="29627" href="Data.List.Properties.html#29610" class="Bound">n</a> <a id="29629" class="Symbol">(</a><a id="29630" href="Data.List.Base.html#1631" class="Function">map</a> <a id="29634" href="Data.List.Properties.html#29598" class="Bound">f</a> <a id="29636" href="Data.List.Properties.html#29617" class="Bound">xs</a><a id="29638" class="Symbol">)</a> <a id="29640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29642" href="Data.List.Base.html#1631" class="Function">map</a> <a id="29646" href="Data.List.Properties.html#29598" class="Bound">f</a> <a id="29648" class="Symbol">(</a><a id="29649" href="Data.List.Base.html#8881" class="Function">take</a> <a id="29654" href="Data.List.Properties.html#29610" class="Bound">n</a> <a id="29656" href="Data.List.Properties.html#29617" class="Bound">xs</a><a id="29658" class="Symbol">)</a>
<a id="29660" href="Data.List.Properties.html#29584" class="Function">take-map</a> <a id="29669" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="29674" href="Data.List.Properties.html#29674" class="Bound">xs</a> <a id="29677" class="Symbol">=</a> <a id="29679" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29684" href="Data.List.Properties.html#29584" class="Function">take-map</a> <a id="29693" class="Symbol">(</a><a id="29694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29698" href="Data.List.Properties.html#29698" class="Bound">s</a><a id="29699" class="Symbol">)</a> <a id="29701" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="29704" class="Symbol">=</a> <a id="29706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29711" href="Data.List.Properties.html#29584" class="Function">take-map</a> <a id="29720" class="Symbol">(</a><a id="29721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29725" href="Data.List.Properties.html#29725" class="Bound">s</a><a id="29726" class="Symbol">)</a> <a id="29728" class="Symbol">(</a><a id="29729" href="Data.List.Properties.html#29729" class="Bound">a</a> <a id="29731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29733" href="Data.List.Properties.html#29733" class="Bound">xs</a><a id="29735" class="Symbol">)</a> <a id="29737" class="Symbol">=</a> <a id="29739" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29744" class="Symbol">(_</a> <a id="29747" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="29749" class="Symbol">)</a> <a id="29751" class="Symbol">(</a><a id="29752" href="Data.List.Properties.html#29584" class="Function">take-map</a> <a id="29761" href="Data.List.Properties.html#29725" class="Bound">s</a> <a id="29763" href="Data.List.Properties.html#29733" class="Bound">xs</a><a id="29765" class="Symbol">)</a>

<a id="take-suc"></a><a id="29768" href="Data.List.Properties.html#29768" class="Function">take-suc</a> <a id="29777" class="Symbol">:</a> <a id="29779" class="Symbol">(</a><a id="29780" href="Data.List.Properties.html#29780" class="Bound">xs</a> <a id="29783" class="Symbol">:</a> <a id="29785" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29790" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="29791" class="Symbol">)</a> <a id="29793" class="Symbol">(</a><a id="29794" href="Data.List.Properties.html#29794" class="Bound">i</a> <a id="29796" class="Symbol">:</a> <a id="29798" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="29802" class="Symbol">(</a><a id="29803" href="Data.List.Base.html#5083" class="Function">length</a> <a id="29810" href="Data.List.Properties.html#29780" class="Bound">xs</a><a id="29812" class="Symbol">))</a> <a id="29815" class="Symbol">→</a> <a id="29817" class="Keyword">let</a> <a id="29821" href="Data.List.Properties.html#29821" class="Bound">m</a> <a id="29823" class="Symbol">=</a> <a id="29825" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="29829" href="Data.List.Properties.html#29794" class="Bound">i</a> <a id="29831" class="Keyword">in</a>
           <a id="29845" href="Data.List.Base.html#8881" class="Function">take</a> <a id="29850" class="Symbol">(</a><a id="29851" class="InductiveConstructor">suc</a> <a id="29855" href="Data.List.Properties.html#29821" class="Bound">m</a><a id="29856" class="Symbol">)</a> <a id="29858" href="Data.List.Properties.html#29780" class="Bound">xs</a> <a id="29861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29863" href="Data.List.Base.html#8881" class="Function">take</a> <a id="29868" href="Data.List.Properties.html#29821" class="Bound">m</a> <a id="29870" href="Data.List.Properties.html#29780" class="Bound">xs</a> <a id="29873" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="29876" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="29883" href="Data.List.Properties.html#29780" class="Bound">xs</a> <a id="29886" href="Data.List.Properties.html#29794" class="Bound">i</a>
<a id="29888" href="Data.List.Properties.html#29768" class="Function">take-suc</a> <a id="29897" class="Symbol">(</a><a id="29898" href="Data.List.Properties.html#29898" class="Bound">x</a> <a id="29900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29902" href="Data.List.Properties.html#29902" class="Bound">xs</a><a id="29904" class="Symbol">)</a> <a id="29906" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="29914" class="Symbol">=</a> <a id="29916" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29921" href="Data.List.Properties.html#29768" class="Function">take-suc</a> <a id="29930" class="Symbol">(</a><a id="29931" href="Data.List.Properties.html#29931" class="Bound">x</a> <a id="29933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29935" href="Data.List.Properties.html#29935" class="Bound">xs</a><a id="29937" class="Symbol">)</a> <a id="29939" class="Symbol">(</a><a id="29940" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="29944" href="Data.List.Properties.html#29944" class="Bound">i</a><a id="29945" class="Symbol">)</a> <a id="29947" class="Symbol">=</a> <a id="29949" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29954" class="Symbol">(</a><a id="29955" href="Data.List.Properties.html#29931" class="Bound">x</a> <a id="29957" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="29959" class="Symbol">)</a> <a id="29961" class="Symbol">(</a><a id="29962" href="Data.List.Properties.html#29768" class="Function">take-suc</a> <a id="29971" href="Data.List.Properties.html#29935" class="Bound">xs</a> <a id="29974" href="Data.List.Properties.html#29944" class="Bound">i</a><a id="29975" class="Symbol">)</a>

<a id="take-suc-tabulate"></a><a id="29978" href="Data.List.Properties.html#29978" class="Function">take-suc-tabulate</a> <a id="29996" class="Symbol">:</a> <a id="29998" class="Symbol">∀</a> <a id="30000" class="Symbol">{</a><a id="30001" href="Data.List.Properties.html#30001" class="Bound">n</a><a id="30002" class="Symbol">}</a> <a id="30004" class="Symbol">(</a><a id="30005" href="Data.List.Properties.html#30005" class="Bound">f</a> <a id="30007" class="Symbol">:</a> <a id="30009" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="30013" href="Data.List.Properties.html#30001" class="Bound">n</a> <a id="30015" class="Symbol">→</a> <a id="30017" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="30018" class="Symbol">)</a> <a id="30020" class="Symbol">(</a><a id="30021" href="Data.List.Properties.html#30021" class="Bound">i</a> <a id="30023" class="Symbol">:</a> <a id="30025" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="30029" href="Data.List.Properties.html#30001" class="Bound">n</a><a id="30030" class="Symbol">)</a> <a id="30032" class="Symbol">→</a> <a id="30034" class="Keyword">let</a> <a id="30038" href="Data.List.Properties.html#30038" class="Bound">m</a> <a id="30040" class="Symbol">=</a> <a id="30042" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="30046" href="Data.List.Properties.html#30021" class="Bound">i</a> <a id="30048" class="Keyword">in</a>
                    <a id="30071" href="Data.List.Base.html#8881" class="Function">take</a> <a id="30076" class="Symbol">(</a><a id="30077" class="InductiveConstructor">suc</a> <a id="30081" href="Data.List.Properties.html#30038" class="Bound">m</a><a id="30082" class="Symbol">)</a> <a id="30084" class="Symbol">(</a><a id="30085" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="30094" href="Data.List.Properties.html#30005" class="Bound">f</a><a id="30095" class="Symbol">)</a> <a id="30097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30099" href="Data.List.Base.html#8881" class="Function">take</a> <a id="30104" href="Data.List.Properties.html#30038" class="Bound">m</a> <a id="30106" class="Symbol">(</a><a id="30107" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="30116" href="Data.List.Properties.html#30005" class="Bound">f</a><a id="30117" class="Symbol">)</a> <a id="30119" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="30122" href="Data.List.Properties.html#30005" class="Bound">f</a> <a id="30124" href="Data.List.Properties.html#30021" class="Bound">i</a>
<a id="30126" href="Data.List.Properties.html#29978" class="Function">take-suc-tabulate</a> <a id="30144" href="Data.List.Properties.html#30144" class="Bound">f</a> <a id="30146" href="Data.List.Properties.html#30146" class="Bound">i</a> <a id="30148" class="Keyword">rewrite</a> <a id="30156" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30160" class="Symbol">(</a><a id="30161" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="30170" class="Symbol">(</a><a id="30171" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30175" class="Symbol">(</a><a id="30176" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="30192" href="Data.List.Properties.html#30144" class="Bound">f</a><a id="30193" class="Symbol">))</a> <a id="30196" href="Data.List.Properties.html#30146" class="Bound">i</a><a id="30197" class="Symbol">)</a> <a id="30199" class="Symbol">|</a> <a id="30201" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30205" class="Symbol">(</a><a id="30206" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="30222" href="Data.List.Properties.html#30144" class="Bound">f</a> <a id="30224" href="Data.List.Properties.html#30146" class="Bound">i</a><a id="30225" class="Symbol">)</a>
  <a id="30229" class="Symbol">=</a> <a id="30231" href="Data.List.Properties.html#29768" class="Function">take-suc</a> <a id="30240" class="Symbol">(</a><a id="30241" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="30250" href="Data.List.Properties.html#30144" class="Bound">f</a><a id="30251" class="Symbol">)</a> <a id="30253" class="Symbol">(</a><a id="30254" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="30259" class="Symbol">_</a> <a id="30261" href="Data.List.Properties.html#30146" class="Bound">i</a><a id="30262" class="Symbol">)</a>

<a id="30265" class="Comment">-- If you take at least as many elements from a list as it has, you get</a>
<a id="30337" class="Comment">-- the whole list.</a>
<a id="take-all"></a><a id="30356" href="Data.List.Properties.html#30356" class="Function">take-all</a> <a id="30365" class="Symbol">:</a> <a id="30367" class="Symbol">(</a><a id="30368" href="Data.List.Properties.html#30368" class="Bound">n</a> <a id="30370" class="Symbol">:</a> <a id="30372" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="30373" class="Symbol">)</a> <a id="30375" class="Symbol">(</a><a id="30376" href="Data.List.Properties.html#30376" class="Bound">xs</a> <a id="30379" class="Symbol">:</a> <a id="30381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="30386" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="30387" class="Symbol">)</a> <a id="30389" class="Symbol">→</a> <a id="30391" href="Data.List.Properties.html#30368" class="Bound">n</a> <a id="30393" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="30395" href="Data.List.Base.html#5083" class="Function">length</a> <a id="30402" href="Data.List.Properties.html#30376" class="Bound">xs</a> <a id="30405" class="Symbol">→</a> <a id="30407" href="Data.List.Base.html#8881" class="Function">take</a> <a id="30412" href="Data.List.Properties.html#30368" class="Bound">n</a> <a id="30414" href="Data.List.Properties.html#30376" class="Bound">xs</a> <a id="30417" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30419" href="Data.List.Properties.html#30376" class="Bound">xs</a>
<a id="30422" href="Data.List.Properties.html#30356" class="Function">take-all</a> <a id="30431" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="30436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="30439" class="Symbol">_</a> <a id="30441" class="Symbol">=</a> <a id="30443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30448" href="Data.List.Properties.html#30356" class="Function">take-all</a> <a id="30457" class="Symbol">(</a><a id="30458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30462" class="Symbol">_)</a> <a id="30465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="30468" class="Symbol">_</a> <a id="30470" class="Symbol">=</a> <a id="30472" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30477" href="Data.List.Properties.html#30356" class="Function">take-all</a> <a id="30486" class="Symbol">(</a><a id="30487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30491" href="Data.List.Properties.html#30491" class="Bound">n</a><a id="30492" class="Symbol">)</a> <a id="30494" class="Symbol">(</a><a id="30495" href="Data.List.Properties.html#30495" class="Bound">x</a> <a id="30497" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30499" href="Data.List.Properties.html#30499" class="Bound">xs</a><a id="30501" class="Symbol">)</a> <a id="30503" class="Symbol">(</a><a id="30504" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="30508" href="Data.List.Properties.html#30508" class="Bound">pf</a><a id="30510" class="Symbol">)</a> <a id="30512" class="Symbol">=</a> <a id="30514" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="30519" class="Symbol">(</a><a id="30520" href="Data.List.Properties.html#30495" class="Bound">x</a> <a id="30522" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="30524" class="Symbol">)</a> <a id="30526" class="Symbol">(</a><a id="30527" href="Data.List.Properties.html#30356" class="Function">take-all</a> <a id="30536" href="Data.List.Properties.html#30491" class="Bound">n</a> <a id="30538" href="Data.List.Properties.html#30499" class="Bound">xs</a> <a id="30541" href="Data.List.Properties.html#30508" class="Bound">pf</a><a id="30543" class="Symbol">)</a>

<a id="30546" class="Comment">-- Taking from an empty list does nothing.</a>
<a id="take-[]"></a><a id="30589" href="Data.List.Properties.html#30589" class="Function">take-[]</a> <a id="30597" class="Symbol">:</a> <a id="30599" class="Symbol">∀</a> <a id="30601" href="Data.List.Properties.html#30601" class="Bound">m</a> <a id="30603" class="Symbol">→</a> <a id="30605" href="Data.List.Base.html#8881" class="Function">take</a> <a id="30610" class="Symbol">{</a><a id="30611" class="Argument">A</a> <a id="30613" class="Symbol">=</a> <a id="30615" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="30616" class="Symbol">}</a> <a id="30618" href="Data.List.Properties.html#30601" class="Bound">m</a> <a id="30620" class="InductiveConstructor">[]</a> <a id="30623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30625" class="InductiveConstructor">[]</a>
<a id="30628" href="Data.List.Properties.html#30589" class="Function">take-[]</a> <a id="30636" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="30641" class="Symbol">=</a> <a id="30643" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30648" href="Data.List.Properties.html#30589" class="Function">take-[]</a> <a id="30656" class="Symbol">(</a><a id="30657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30661" href="Data.List.Properties.html#30661" class="Bound">m</a><a id="30662" class="Symbol">)</a> <a id="30664" class="Symbol">=</a> <a id="30666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="30672" class="Comment">------------------------------------------------------------------------</a>
<a id="30745" class="Comment">-- drop</a>

<a id="length-drop"></a><a id="30754" href="Data.List.Properties.html#30754" class="Function">length-drop</a> <a id="30766" class="Symbol">:</a> <a id="30768" class="Symbol">∀</a> <a id="30770" href="Data.List.Properties.html#30770" class="Bound">n</a> <a id="30772" class="Symbol">(</a><a id="30773" href="Data.List.Properties.html#30773" class="Bound">xs</a> <a id="30776" class="Symbol">:</a> <a id="30778" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="30783" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="30784" class="Symbol">)</a> <a id="30786" class="Symbol">→</a> <a id="30788" href="Data.List.Base.html#5083" class="Function">length</a> <a id="30795" class="Symbol">(</a><a id="30796" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="30801" href="Data.List.Properties.html#30770" class="Bound">n</a> <a id="30803" href="Data.List.Properties.html#30773" class="Bound">xs</a><a id="30805" class="Symbol">)</a> <a id="30807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30809" href="Data.List.Base.html#5083" class="Function">length</a> <a id="30816" href="Data.List.Properties.html#30773" class="Bound">xs</a> <a id="30819" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="30821" href="Data.List.Properties.html#30770" class="Bound">n</a>
<a id="30823" href="Data.List.Properties.html#30754" class="Function">length-drop</a> <a id="30835" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30843" href="Data.List.Properties.html#30843" class="Bound">xs</a>       <a id="30852" class="Symbol">=</a> <a id="30854" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30859" href="Data.List.Properties.html#30754" class="Function">length-drop</a> <a id="30871" class="Symbol">(</a><a id="30872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30876" href="Data.List.Properties.html#30876" class="Bound">n</a><a id="30877" class="Symbol">)</a> <a id="30879" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="30888" class="Symbol">=</a> <a id="30890" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30895" href="Data.List.Properties.html#30754" class="Function">length-drop</a> <a id="30907" class="Symbol">(</a><a id="30908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30912" href="Data.List.Properties.html#30912" class="Bound">n</a><a id="30913" class="Symbol">)</a> <a id="30915" class="Symbol">(</a><a id="30916" href="Data.List.Properties.html#30916" class="Bound">x</a> <a id="30918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30920" href="Data.List.Properties.html#30920" class="Bound">xs</a><a id="30922" class="Symbol">)</a> <a id="30924" class="Symbol">=</a> <a id="30926" href="Data.List.Properties.html#30754" class="Function">length-drop</a> <a id="30938" href="Data.List.Properties.html#30912" class="Bound">n</a> <a id="30940" href="Data.List.Properties.html#30920" class="Bound">xs</a>

<a id="30944" class="Comment">-- Drop commutes with map.</a>
<a id="drop-map"></a><a id="30971" href="Data.List.Properties.html#30971" class="Function">drop-map</a> <a id="30980" class="Symbol">:</a> <a id="30982" class="Symbol">∀</a> <a id="30984" class="Symbol">{</a><a id="30985" href="Data.List.Properties.html#30985" class="Bound">f</a> <a id="30987" class="Symbol">:</a> <a id="30989" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="30991" class="Symbol">→</a> <a id="30993" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="30994" class="Symbol">}</a> <a id="30996" class="Symbol">(</a><a id="30997" href="Data.List.Properties.html#30997" class="Bound">n</a> <a id="30999" class="Symbol">:</a> <a id="31001" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="31002" class="Symbol">)</a> <a id="31004" href="Data.List.Properties.html#31004" class="Bound">xs</a> <a id="31007" class="Symbol">→</a> <a id="31009" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31014" href="Data.List.Properties.html#30997" class="Bound">n</a> <a id="31016" class="Symbol">(</a><a id="31017" href="Data.List.Base.html#1631" class="Function">map</a> <a id="31021" href="Data.List.Properties.html#30985" class="Bound">f</a> <a id="31023" href="Data.List.Properties.html#31004" class="Bound">xs</a><a id="31025" class="Symbol">)</a> <a id="31027" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31029" href="Data.List.Base.html#1631" class="Function">map</a> <a id="31033" href="Data.List.Properties.html#30985" class="Bound">f</a> <a id="31035" class="Symbol">(</a><a id="31036" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31041" href="Data.List.Properties.html#30997" class="Bound">n</a> <a id="31043" href="Data.List.Properties.html#31004" class="Bound">xs</a><a id="31045" class="Symbol">)</a>
<a id="31047" href="Data.List.Properties.html#30971" class="Function">drop-map</a> <a id="31056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="31061" href="Data.List.Properties.html#31061" class="Bound">xs</a> <a id="31064" class="Symbol">=</a> <a id="31066" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31071" href="Data.List.Properties.html#30971" class="Function">drop-map</a> <a id="31080" class="Symbol">(</a><a id="31081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31085" href="Data.List.Properties.html#31085" class="Bound">n</a><a id="31086" class="Symbol">)</a> <a id="31088" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="31091" class="Symbol">=</a> <a id="31093" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31098" href="Data.List.Properties.html#30971" class="Function">drop-map</a> <a id="31107" class="Symbol">(</a><a id="31108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31112" href="Data.List.Properties.html#31112" class="Bound">n</a><a id="31113" class="Symbol">)</a> <a id="31115" class="Symbol">(</a><a id="31116" href="Data.List.Properties.html#31116" class="Bound">a</a> <a id="31118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31120" href="Data.List.Properties.html#31120" class="Bound">xs</a><a id="31122" class="Symbol">)</a> <a id="31124" class="Symbol">=</a> <a id="31126" href="Data.List.Properties.html#30971" class="Function">drop-map</a> <a id="31135" href="Data.List.Properties.html#31112" class="Bound">n</a> <a id="31137" href="Data.List.Properties.html#31120" class="Bound">xs</a>

<a id="31141" class="Comment">-- Dropping from an empty list does nothing.</a>
<a id="drop-[]"></a><a id="31186" href="Data.List.Properties.html#31186" class="Function">drop-[]</a> <a id="31194" class="Symbol">:</a> <a id="31196" class="Symbol">∀</a> <a id="31198" href="Data.List.Properties.html#31198" class="Bound">m</a> <a id="31200" class="Symbol">→</a> <a id="31202" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31207" class="Symbol">{</a><a id="31208" class="Argument">A</a> <a id="31210" class="Symbol">=</a> <a id="31212" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="31213" class="Symbol">}</a> <a id="31215" href="Data.List.Properties.html#31198" class="Bound">m</a> <a id="31217" class="InductiveConstructor">[]</a> <a id="31220" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31222" class="InductiveConstructor">[]</a>
<a id="31225" href="Data.List.Properties.html#31186" class="Function">drop-[]</a> <a id="31233" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="31238" class="Symbol">=</a> <a id="31240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31245" href="Data.List.Properties.html#31186" class="Function">drop-[]</a> <a id="31253" class="Symbol">(</a><a id="31254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31258" href="Data.List.Properties.html#31258" class="Bound">m</a><a id="31259" class="Symbol">)</a> <a id="31261" class="Symbol">=</a> <a id="31263" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="take++drop≡id"></a><a id="31269" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a> <a id="31283" class="Symbol">:</a> <a id="31285" class="Symbol">∀</a> <a id="31287" href="Data.List.Properties.html#31287" class="Bound">n</a> <a id="31289" class="Symbol">(</a><a id="31290" href="Data.List.Properties.html#31290" class="Bound">xs</a> <a id="31293" class="Symbol">:</a> <a id="31295" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31300" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="31301" class="Symbol">)</a> <a id="31303" class="Symbol">→</a> <a id="31305" href="Data.List.Base.html#8881" class="Function">take</a> <a id="31310" href="Data.List.Properties.html#31287" class="Bound">n</a> <a id="31312" href="Data.List.Properties.html#31290" class="Bound">xs</a> <a id="31315" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="31318" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31323" href="Data.List.Properties.html#31287" class="Bound">n</a> <a id="31325" href="Data.List.Properties.html#31290" class="Bound">xs</a> <a id="31328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31330" href="Data.List.Properties.html#31290" class="Bound">xs</a>
<a id="31333" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a> <a id="31347" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31355" href="Data.List.Properties.html#31355" class="Bound">xs</a>       <a id="31364" class="Symbol">=</a> <a id="31366" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31371" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a> <a id="31385" class="Symbol">(</a><a id="31386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31390" href="Data.List.Properties.html#31390" class="Bound">n</a><a id="31391" class="Symbol">)</a> <a id="31393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="31402" class="Symbol">=</a> <a id="31404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31409" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a> <a id="31423" class="Symbol">(</a><a id="31424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31428" href="Data.List.Properties.html#31428" class="Bound">n</a><a id="31429" class="Symbol">)</a> <a id="31431" class="Symbol">(</a><a id="31432" href="Data.List.Properties.html#31432" class="Bound">x</a> <a id="31434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31436" href="Data.List.Properties.html#31436" class="Bound">xs</a><a id="31438" class="Symbol">)</a> <a id="31440" class="Symbol">=</a> <a id="31442" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="31447" class="Symbol">(</a><a id="31448" href="Data.List.Properties.html#31432" class="Bound">x</a> <a id="31450" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="31452" class="Symbol">)</a> <a id="31454" class="Symbol">(</a><a id="31455" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a> <a id="31469" href="Data.List.Properties.html#31428" class="Bound">n</a> <a id="31471" href="Data.List.Properties.html#31436" class="Bound">xs</a><a id="31473" class="Symbol">)</a>

<a id="drop-take-suc"></a><a id="31476" href="Data.List.Properties.html#31476" class="Function">drop-take-suc</a> <a id="31490" class="Symbol">:</a> <a id="31492" class="Symbol">(</a><a id="31493" href="Data.List.Properties.html#31493" class="Bound">xs</a> <a id="31496" class="Symbol">:</a> <a id="31498" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31503" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="31504" class="Symbol">)</a> <a id="31506" class="Symbol">(</a><a id="31507" href="Data.List.Properties.html#31507" class="Bound">i</a> <a id="31509" class="Symbol">:</a> <a id="31511" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31515" class="Symbol">(</a><a id="31516" href="Data.List.Base.html#5083" class="Function">length</a> <a id="31523" href="Data.List.Properties.html#31493" class="Bound">xs</a><a id="31525" class="Symbol">))</a> <a id="31528" class="Symbol">→</a> <a id="31530" class="Keyword">let</a> <a id="31534" href="Data.List.Properties.html#31534" class="Bound">m</a> <a id="31536" class="Symbol">=</a> <a id="31538" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="31542" href="Data.List.Properties.html#31507" class="Bound">i</a> <a id="31544" class="Keyword">in</a>
           <a id="31558" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31563" href="Data.List.Properties.html#31534" class="Bound">m</a> <a id="31565" class="Symbol">(</a><a id="31566" href="Data.List.Base.html#8881" class="Function">take</a> <a id="31571" class="Symbol">(</a><a id="31572" class="InductiveConstructor">suc</a> <a id="31576" href="Data.List.Properties.html#31534" class="Bound">m</a><a id="31577" class="Symbol">)</a> <a id="31579" href="Data.List.Properties.html#31493" class="Bound">xs</a><a id="31581" class="Symbol">)</a> <a id="31583" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31585" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="31587" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="31594" href="Data.List.Properties.html#31493" class="Bound">xs</a> <a id="31597" href="Data.List.Properties.html#31507" class="Bound">i</a> <a id="31599" href="Data.List.Base.html#5244" class="Function Operator">]</a>
<a id="31601" href="Data.List.Properties.html#31476" class="Function">drop-take-suc</a> <a id="31615" class="Symbol">(</a><a id="31616" href="Data.List.Properties.html#31616" class="Bound">x</a> <a id="31618" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31620" href="Data.List.Properties.html#31620" class="Bound">xs</a><a id="31622" class="Symbol">)</a> <a id="31624" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="31632" class="Symbol">=</a> <a id="31634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31639" href="Data.List.Properties.html#31476" class="Function">drop-take-suc</a> <a id="31653" class="Symbol">(</a><a id="31654" href="Data.List.Properties.html#31654" class="Bound">x</a> <a id="31656" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31658" href="Data.List.Properties.html#31658" class="Bound">xs</a><a id="31660" class="Symbol">)</a> <a id="31662" class="Symbol">(</a><a id="31663" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="31667" href="Data.List.Properties.html#31667" class="Bound">i</a><a id="31668" class="Symbol">)</a> <a id="31670" class="Symbol">=</a> <a id="31672" href="Data.List.Properties.html#31476" class="Function">drop-take-suc</a> <a id="31686" href="Data.List.Properties.html#31658" class="Bound">xs</a> <a id="31689" href="Data.List.Properties.html#31667" class="Bound">i</a>

<a id="drop-take-suc-tabulate"></a><a id="31692" href="Data.List.Properties.html#31692" class="Function">drop-take-suc-tabulate</a> <a id="31715" class="Symbol">:</a> <a id="31717" class="Symbol">∀</a> <a id="31719" class="Symbol">{</a><a id="31720" href="Data.List.Properties.html#31720" class="Bound">n</a><a id="31721" class="Symbol">}</a> <a id="31723" class="Symbol">(</a><a id="31724" href="Data.List.Properties.html#31724" class="Bound">f</a> <a id="31726" class="Symbol">:</a> <a id="31728" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31732" href="Data.List.Properties.html#31720" class="Bound">n</a> <a id="31734" class="Symbol">→</a> <a id="31736" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="31737" class="Symbol">)</a> <a id="31739" class="Symbol">(</a><a id="31740" href="Data.List.Properties.html#31740" class="Bound">i</a> <a id="31742" class="Symbol">:</a> <a id="31744" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="31748" href="Data.List.Properties.html#31720" class="Bound">n</a><a id="31749" class="Symbol">)</a> <a id="31751" class="Symbol">→</a> <a id="31753" class="Keyword">let</a> <a id="31757" href="Data.List.Properties.html#31757" class="Bound">m</a> <a id="31759" class="Symbol">=</a> <a id="31761" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="31765" href="Data.List.Properties.html#31740" class="Bound">i</a> <a id="31767" class="Keyword">in</a>
                  <a id="31788" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="31793" href="Data.List.Properties.html#31757" class="Bound">m</a> <a id="31795" class="Symbol">(</a><a id="31796" href="Data.List.Base.html#8881" class="Function">take</a> <a id="31801" class="Symbol">(</a><a id="31802" class="InductiveConstructor">suc</a> <a id="31806" href="Data.List.Properties.html#31757" class="Bound">m</a><a id="31807" class="Symbol">)</a> <a id="31809" class="Symbol">(</a><a id="31810" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="31819" href="Data.List.Properties.html#31724" class="Bound">f</a><a id="31820" class="Symbol">))</a> <a id="31823" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31825" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="31827" href="Data.List.Properties.html#31724" class="Bound">f</a> <a id="31829" href="Data.List.Properties.html#31740" class="Bound">i</a> <a id="31831" href="Data.List.Base.html#5244" class="Function Operator">]</a>
<a id="31833" href="Data.List.Properties.html#31692" class="Function">drop-take-suc-tabulate</a> <a id="31856" href="Data.List.Properties.html#31856" class="Bound">f</a> <a id="31858" href="Data.List.Properties.html#31858" class="Bound">i</a> <a id="31860" class="Keyword">rewrite</a> <a id="31868" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="31872" class="Symbol">(</a><a id="31873" href="Data.Fin.Properties.html#9494" class="Function">toℕ-cast</a> <a id="31882" class="Symbol">(</a><a id="31883" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="31887" class="Symbol">(</a><a id="31888" href="Data.List.Properties.html#26279" class="Function">length-tabulate</a> <a id="31904" href="Data.List.Properties.html#31856" class="Bound">f</a><a id="31905" class="Symbol">))</a> <a id="31908" href="Data.List.Properties.html#31858" class="Bound">i</a><a id="31909" class="Symbol">)</a> <a id="31911" class="Symbol">|</a> <a id="31913" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="31917" class="Symbol">(</a><a id="31918" href="Data.List.Properties.html#26479" class="Function">lookup-tabulate</a> <a id="31934" href="Data.List.Properties.html#31856" class="Bound">f</a> <a id="31936" href="Data.List.Properties.html#31858" class="Bound">i</a><a id="31937" class="Symbol">)</a>
  <a id="31941" class="Symbol">=</a> <a id="31943" href="Data.List.Properties.html#31476" class="Function">drop-take-suc</a> <a id="31957" class="Symbol">(</a><a id="31958" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="31967" href="Data.List.Properties.html#31856" class="Bound">f</a><a id="31968" class="Symbol">)</a> <a id="31970" class="Symbol">(</a><a id="31971" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="31976" class="Symbol">_</a> <a id="31978" href="Data.List.Properties.html#31858" class="Bound">i</a><a id="31979" class="Symbol">)</a>

<a id="31982" class="Comment">-- Dropping m elements and then n elements is same as dropping m+n elements</a>
<a id="drop-drop"></a><a id="32058" href="Data.List.Properties.html#32058" class="Function">drop-drop</a> <a id="32068" class="Symbol">:</a> <a id="32070" class="Symbol">(</a><a id="32071" href="Data.List.Properties.html#32071" class="Bound">m</a> <a id="32073" href="Data.List.Properties.html#32073" class="Bound">n</a> <a id="32075" class="Symbol">:</a> <a id="32077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="32078" class="Symbol">)</a> <a id="32080" class="Symbol">→</a> <a id="32082" class="Symbol">(</a><a id="32083" href="Data.List.Properties.html#32083" class="Bound">xs</a> <a id="32086" class="Symbol">:</a> <a id="32088" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="32093" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="32094" class="Symbol">)</a> <a id="32096" class="Symbol">→</a> <a id="32098" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="32103" href="Data.List.Properties.html#32073" class="Bound">n</a> <a id="32105" class="Symbol">(</a><a id="32106" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="32111" href="Data.List.Properties.html#32071" class="Bound">m</a> <a id="32113" href="Data.List.Properties.html#32083" class="Bound">xs</a><a id="32115" class="Symbol">)</a> <a id="32117" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32119" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="32124" class="Symbol">(</a><a id="32125" href="Data.List.Properties.html#32071" class="Bound">m</a> <a id="32127" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="32129" href="Data.List.Properties.html#32073" class="Bound">n</a><a id="32130" class="Symbol">)</a> <a id="32132" href="Data.List.Properties.html#32083" class="Bound">xs</a>
<a id="32135" href="Data.List.Properties.html#32058" class="Function">drop-drop</a> <a id="32145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="32150" href="Data.List.Properties.html#32150" class="Bound">n</a> <a id="32152" href="Data.List.Properties.html#32152" class="Bound">xs</a> <a id="32155" class="Symbol">=</a> <a id="32157" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32162" href="Data.List.Properties.html#32058" class="Function">drop-drop</a> <a id="32172" class="Symbol">(</a><a id="32173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32177" href="Data.List.Properties.html#32177" class="Bound">m</a><a id="32178" class="Symbol">)</a> <a id="32180" href="Data.List.Properties.html#32180" class="Bound">n</a> <a id="32182" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="32185" class="Symbol">=</a> <a id="32187" href="Data.List.Properties.html#31186" class="Function">drop-[]</a> <a id="32195" href="Data.List.Properties.html#32180" class="Bound">n</a>
<a id="32197" href="Data.List.Properties.html#32058" class="Function">drop-drop</a> <a id="32207" class="Symbol">(</a><a id="32208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32212" href="Data.List.Properties.html#32212" class="Bound">m</a><a id="32213" class="Symbol">)</a> <a id="32215" href="Data.List.Properties.html#32215" class="Bound">n</a> <a id="32217" class="Symbol">(</a><a id="32218" href="Data.List.Properties.html#32218" class="Bound">x</a> <a id="32220" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="32222" href="Data.List.Properties.html#32222" class="Bound">xs</a><a id="32224" class="Symbol">)</a> <a id="32226" class="Symbol">=</a> <a id="32228" href="Data.List.Properties.html#32058" class="Function">drop-drop</a> <a id="32238" href="Data.List.Properties.html#32212" class="Bound">m</a> <a id="32240" href="Data.List.Properties.html#32215" class="Bound">n</a> <a id="32242" href="Data.List.Properties.html#32222" class="Bound">xs</a>

<a id="drop-all"></a><a id="32246" href="Data.List.Properties.html#32246" class="Function">drop-all</a> <a id="32255" class="Symbol">:</a> <a id="32257" class="Symbol">(</a><a id="32258" href="Data.List.Properties.html#32258" class="Bound">n</a> <a id="32260" class="Symbol">:</a> <a id="32262" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="32263" class="Symbol">)</a> <a id="32265" class="Symbol">(</a><a id="32266" href="Data.List.Properties.html#32266" class="Bound">xs</a> <a id="32269" class="Symbol">:</a> <a id="32271" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="32276" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="32277" class="Symbol">)</a> <a id="32279" class="Symbol">→</a> <a id="32281" href="Data.List.Properties.html#32258" class="Bound">n</a> <a id="32283" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="32285" href="Data.List.Base.html#5083" class="Function">length</a> <a id="32292" href="Data.List.Properties.html#32266" class="Bound">xs</a> <a id="32295" class="Symbol">→</a> <a id="32297" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="32302" href="Data.List.Properties.html#32258" class="Bound">n</a> <a id="32304" href="Data.List.Properties.html#32266" class="Bound">xs</a> <a id="32307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32309" class="InductiveConstructor">[]</a>
<a id="32312" href="Data.List.Properties.html#32246" class="Function">drop-all</a> <a id="32321" href="Data.List.Properties.html#32321" class="Bound">n</a>       <a id="32329" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="32338" class="Symbol">_</a> <a id="32340" class="Symbol">=</a> <a id="32342" href="Data.List.Properties.html#31186" class="Function">drop-[]</a> <a id="32350" href="Data.List.Properties.html#32321" class="Bound">n</a>
<a id="32352" href="Data.List.Properties.html#32246" class="Function">drop-all</a> <a id="32361" class="Symbol">(</a><a id="32362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32366" href="Data.List.Properties.html#32366" class="Bound">n</a><a id="32367" class="Symbol">)</a> <a id="32369" class="Symbol">(</a><a id="32370" href="Data.List.Properties.html#32370" class="Bound">x</a> <a id="32372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="32374" href="Data.List.Properties.html#32374" class="Bound">xs</a><a id="32376" class="Symbol">)</a> <a id="32378" href="Data.List.Properties.html#32378" class="Bound">p</a> <a id="32380" class="Symbol">=</a> <a id="32382" href="Data.List.Properties.html#32246" class="Function">drop-all</a> <a id="32391" href="Data.List.Properties.html#32366" class="Bound">n</a> <a id="32393" href="Data.List.Properties.html#32374" class="Bound">xs</a> <a id="32396" class="Symbol">(</a><a id="32397" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a> <a id="32403" href="Data.List.Properties.html#32378" class="Bound">p</a><a id="32404" class="Symbol">)</a>

<a id="32407" class="Comment">------------------------------------------------------------------------</a>
<a id="32480" class="Comment">-- replicate</a>

<a id="length-replicate"></a><a id="32494" href="Data.List.Properties.html#32494" class="Function">length-replicate</a> <a id="32511" class="Symbol">:</a> <a id="32513" class="Symbol">∀</a> <a id="32515" href="Data.List.Properties.html#32515" class="Bound">n</a> <a id="32517" class="Symbol">{</a><a id="32518" href="Data.List.Properties.html#32518" class="Bound">x</a> <a id="32520" class="Symbol">:</a> <a id="32522" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="32523" class="Symbol">}</a> <a id="32525" class="Symbol">→</a> <a id="32527" href="Data.List.Base.html#5083" class="Function">length</a> <a id="32534" class="Symbol">(</a><a id="32535" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="32545" href="Data.List.Properties.html#32515" class="Bound">n</a> <a id="32547" href="Data.List.Properties.html#32518" class="Bound">x</a><a id="32548" class="Symbol">)</a> <a id="32550" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32552" href="Data.List.Properties.html#32515" class="Bound">n</a>
<a id="32554" href="Data.List.Properties.html#32494" class="Function">length-replicate</a> <a id="32571" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="32579" class="Symbol">=</a> <a id="32581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32586" href="Data.List.Properties.html#32494" class="Function">length-replicate</a> <a id="32603" class="Symbol">(</a><a id="32604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32608" href="Data.List.Properties.html#32608" class="Bound">n</a><a id="32609" class="Symbol">)</a> <a id="32611" class="Symbol">=</a> <a id="32613" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32618" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32622" class="Symbol">(</a><a id="32623" href="Data.List.Properties.html#32494" class="Function">length-replicate</a> <a id="32640" href="Data.List.Properties.html#32608" class="Bound">n</a><a id="32641" class="Symbol">)</a>

<a id="lookup-replicate"></a><a id="32644" href="Data.List.Properties.html#32644" class="Function">lookup-replicate</a> <a id="32661" class="Symbol">:</a> <a id="32663" class="Symbol">∀</a> <a id="32665" href="Data.List.Properties.html#32665" class="Bound">n</a> <a id="32667" class="Symbol">(</a><a id="32668" href="Data.List.Properties.html#32668" class="Bound">x</a> <a id="32670" class="Symbol">:</a> <a id="32672" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="32673" class="Symbol">)</a> <a id="32675" class="Symbol">(</a><a id="32676" href="Data.List.Properties.html#32676" class="Bound">i</a> <a id="32678" class="Symbol">:</a> <a id="32680" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="32684" href="Data.List.Properties.html#32665" class="Bound">n</a><a id="32685" class="Symbol">)</a> <a id="32687" class="Symbol">→</a>
                   <a id="32708" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="32715" class="Symbol">(</a><a id="32716" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="32726" href="Data.List.Properties.html#32665" class="Bound">n</a> <a id="32728" href="Data.List.Properties.html#32668" class="Bound">x</a><a id="32729" class="Symbol">)</a> <a id="32731" class="Symbol">(</a><a id="32732" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="32737" class="Symbol">(</a><a id="32738" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="32742" class="Symbol">(</a><a id="32743" href="Data.List.Properties.html#32494" class="Function">length-replicate</a> <a id="32760" href="Data.List.Properties.html#32665" class="Bound">n</a><a id="32761" class="Symbol">))</a> <a id="32764" href="Data.List.Properties.html#32676" class="Bound">i</a><a id="32765" class="Symbol">)</a> <a id="32767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32769" href="Data.List.Properties.html#32668" class="Bound">x</a>
<a id="32771" href="Data.List.Properties.html#32644" class="Function">lookup-replicate</a> <a id="32788" class="Symbol">(</a><a id="32789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32793" href="Data.List.Properties.html#32793" class="Bound">n</a><a id="32794" class="Symbol">)</a> <a id="32796" href="Data.List.Properties.html#32796" class="Bound">x</a> <a id="32798" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="32806" class="Symbol">=</a> <a id="32808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32813" href="Data.List.Properties.html#32644" class="Function">lookup-replicate</a> <a id="32830" class="Symbol">(</a><a id="32831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32835" href="Data.List.Properties.html#32835" class="Bound">n</a><a id="32836" class="Symbol">)</a> <a id="32838" href="Data.List.Properties.html#32838" class="Bound">x</a> <a id="32840" class="Symbol">(</a><a id="32841" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="32845" href="Data.List.Properties.html#32845" class="Bound">i</a><a id="32846" class="Symbol">)</a> <a id="32848" class="Symbol">=</a> <a id="32850" href="Data.List.Properties.html#32644" class="Function">lookup-replicate</a> <a id="32867" href="Data.List.Properties.html#32835" class="Bound">n</a> <a id="32869" href="Data.List.Properties.html#32838" class="Bound">x</a> <a id="32871" href="Data.List.Properties.html#32845" class="Bound">i</a>

<a id="map-replicate"></a><a id="32874" href="Data.List.Properties.html#32874" class="Function">map-replicate</a> <a id="32888" class="Symbol">:</a>  <a id="32891" class="Symbol">∀</a> <a id="32893" class="Symbol">(</a><a id="32894" href="Data.List.Properties.html#32894" class="Bound">f</a> <a id="32896" class="Symbol">:</a> <a id="32898" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="32900" class="Symbol">→</a> <a id="32902" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="32903" class="Symbol">)</a> <a id="32905" href="Data.List.Properties.html#32905" class="Bound">n</a> <a id="32907" class="Symbol">(</a><a id="32908" href="Data.List.Properties.html#32908" class="Bound">x</a> <a id="32910" class="Symbol">:</a> <a id="32912" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="32913" class="Symbol">)</a> <a id="32915" class="Symbol">→</a>
                 <a id="32934" href="Data.List.Base.html#1631" class="Function">map</a> <a id="32938" href="Data.List.Properties.html#32894" class="Bound">f</a> <a id="32940" class="Symbol">(</a><a id="32941" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="32951" href="Data.List.Properties.html#32905" class="Bound">n</a> <a id="32953" href="Data.List.Properties.html#32908" class="Bound">x</a><a id="32954" class="Symbol">)</a> <a id="32956" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32958" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="32968" href="Data.List.Properties.html#32905" class="Bound">n</a> <a id="32970" class="Symbol">(</a><a id="32971" href="Data.List.Properties.html#32894" class="Bound">f</a> <a id="32973" href="Data.List.Properties.html#32908" class="Bound">x</a><a id="32974" class="Symbol">)</a>
<a id="32976" href="Data.List.Properties.html#32874" class="Function">map-replicate</a> <a id="32990" href="Data.List.Properties.html#32990" class="Bound">f</a> <a id="32992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="33000" href="Data.List.Properties.html#33000" class="Bound">x</a> <a id="33002" class="Symbol">=</a> <a id="33004" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33009" href="Data.List.Properties.html#32874" class="Function">map-replicate</a> <a id="33023" href="Data.List.Properties.html#33023" class="Bound">f</a> <a id="33025" class="Symbol">(</a><a id="33026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33030" href="Data.List.Properties.html#33030" class="Bound">n</a><a id="33031" class="Symbol">)</a> <a id="33033" href="Data.List.Properties.html#33033" class="Bound">x</a> <a id="33035" class="Symbol">=</a> <a id="33037" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33042" class="Symbol">(_</a> <a id="33045" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="33047" class="Symbol">)</a> <a id="33049" class="Symbol">(</a><a id="33050" href="Data.List.Properties.html#32874" class="Function">map-replicate</a> <a id="33064" href="Data.List.Properties.html#33023" class="Bound">f</a> <a id="33066" href="Data.List.Properties.html#33030" class="Bound">n</a> <a id="33068" href="Data.List.Properties.html#33033" class="Bound">x</a><a id="33069" class="Symbol">)</a>

<a id="zipWith-replicate"></a><a id="33072" href="Data.List.Properties.html#33072" class="Function">zipWith-replicate</a> <a id="33090" class="Symbol">:</a> <a id="33092" class="Symbol">∀</a> <a id="33094" href="Data.List.Properties.html#33094" class="Bound">n</a> <a id="33096" class="Symbol">(</a><a id="33097" href="Data.List.Properties.html#33097" class="Bound Operator">_⊕_</a> <a id="33101" class="Symbol">:</a> <a id="33103" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="33105" class="Symbol">→</a> <a id="33107" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="33109" class="Symbol">→</a> <a id="33111" href="Data.List.Properties.html#2331" class="Generalizable">C</a><a id="33112" class="Symbol">)</a> <a id="33114" class="Symbol">(</a><a id="33115" href="Data.List.Properties.html#33115" class="Bound">x</a> <a id="33117" class="Symbol">:</a> <a id="33119" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="33120" class="Symbol">)</a> <a id="33122" class="Symbol">(</a><a id="33123" href="Data.List.Properties.html#33123" class="Bound">y</a> <a id="33125" class="Symbol">:</a> <a id="33127" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="33128" class="Symbol">)</a> <a id="33130" class="Symbol">→</a>
                    <a id="33152" href="Data.List.Base.html#2954" class="Function">zipWith</a> <a id="33160" href="Data.List.Properties.html#33097" class="Bound Operator">_⊕_</a> <a id="33164" class="Symbol">(</a><a id="33165" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="33175" href="Data.List.Properties.html#33094" class="Bound">n</a> <a id="33177" href="Data.List.Properties.html#33115" class="Bound">x</a><a id="33178" class="Symbol">)</a> <a id="33180" class="Symbol">(</a><a id="33181" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="33191" href="Data.List.Properties.html#33094" class="Bound">n</a> <a id="33193" href="Data.List.Properties.html#33123" class="Bound">y</a><a id="33194" class="Symbol">)</a> <a id="33196" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33198" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="33208" href="Data.List.Properties.html#33094" class="Bound">n</a> <a id="33210" class="Symbol">(</a><a id="33211" href="Data.List.Properties.html#33115" class="Bound">x</a> <a id="33213" href="Data.List.Properties.html#33097" class="Bound Operator">⊕</a> <a id="33215" href="Data.List.Properties.html#33123" class="Bound">y</a><a id="33216" class="Symbol">)</a>
<a id="33218" href="Data.List.Properties.html#33072" class="Function">zipWith-replicate</a> <a id="33236" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="33244" href="Data.List.Properties.html#33244" class="Bound Operator">_⊕_</a> <a id="33248" href="Data.List.Properties.html#33248" class="Bound">x</a> <a id="33250" href="Data.List.Properties.html#33250" class="Bound">y</a> <a id="33252" class="Symbol">=</a> <a id="33254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33259" href="Data.List.Properties.html#33072" class="Function">zipWith-replicate</a> <a id="33277" class="Symbol">(</a><a id="33278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33282" href="Data.List.Properties.html#33282" class="Bound">n</a><a id="33283" class="Symbol">)</a> <a id="33285" href="Data.List.Properties.html#33285" class="Bound Operator">_⊕_</a> <a id="33289" href="Data.List.Properties.html#33289" class="Bound">x</a> <a id="33291" href="Data.List.Properties.html#33291" class="Bound">y</a> <a id="33293" class="Symbol">=</a> <a id="33295" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33300" class="Symbol">(</a><a id="33301" href="Data.List.Properties.html#33289" class="Bound">x</a> <a id="33303" href="Data.List.Properties.html#33285" class="Bound Operator">⊕</a> <a id="33305" href="Data.List.Properties.html#33291" class="Bound">y</a> <a id="33307" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="33309" class="Symbol">)</a> <a id="33311" class="Symbol">(</a><a id="33312" href="Data.List.Properties.html#33072" class="Function">zipWith-replicate</a> <a id="33330" href="Data.List.Properties.html#33282" class="Bound">n</a> <a id="33332" href="Data.List.Properties.html#33285" class="Bound Operator">_⊕_</a> <a id="33336" href="Data.List.Properties.html#33289" class="Bound">x</a> <a id="33338" href="Data.List.Properties.html#33291" class="Bound">y</a><a id="33339" class="Symbol">)</a>

<a id="33342" class="Comment">------------------------------------------------------------------------</a>
<a id="33415" class="Comment">-- iterate</a>

<a id="length-iterate"></a><a id="33427" href="Data.List.Properties.html#33427" class="Function">length-iterate</a> <a id="33442" class="Symbol">:</a> <a id="33444" class="Symbol">∀</a> <a id="33446" href="Data.List.Properties.html#33446" class="Bound">f</a> <a id="33448" class="Symbol">(</a><a id="33449" href="Data.List.Properties.html#33449" class="Bound">x</a> <a id="33451" class="Symbol">:</a> <a id="33453" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="33454" class="Symbol">)</a> <a id="33456" href="Data.List.Properties.html#33456" class="Bound">n</a> <a id="33458" class="Symbol">→</a> <a id="33460" href="Data.List.Base.html#5083" class="Function">length</a> <a id="33467" class="Symbol">(</a><a id="33468" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="33476" href="Data.List.Properties.html#33446" class="Bound">f</a> <a id="33478" href="Data.List.Properties.html#33449" class="Bound">x</a> <a id="33480" href="Data.List.Properties.html#33456" class="Bound">n</a><a id="33481" class="Symbol">)</a> <a id="33483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33485" href="Data.List.Properties.html#33456" class="Bound">n</a>
<a id="33487" href="Data.List.Properties.html#33427" class="Function">length-iterate</a> <a id="33502" href="Data.List.Properties.html#33502" class="Bound">f</a> <a id="33504" href="Data.List.Properties.html#33504" class="Bound">x</a> <a id="33506" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="33514" class="Symbol">=</a> <a id="33516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33521" href="Data.List.Properties.html#33427" class="Function">length-iterate</a> <a id="33536" href="Data.List.Properties.html#33536" class="Bound">f</a> <a id="33538" href="Data.List.Properties.html#33538" class="Bound">x</a> <a id="33540" class="Symbol">(</a><a id="33541" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33545" href="Data.List.Properties.html#33545" class="Bound">n</a><a id="33546" class="Symbol">)</a> <a id="33548" class="Symbol">=</a> <a id="33550" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33559" class="Symbol">(</a><a id="33560" href="Data.List.Properties.html#33427" class="Function">length-iterate</a> <a id="33575" href="Data.List.Properties.html#33536" class="Bound">f</a> <a id="33577" class="Symbol">(</a><a id="33578" href="Data.List.Properties.html#33536" class="Bound">f</a> <a id="33580" href="Data.List.Properties.html#33538" class="Bound">x</a><a id="33581" class="Symbol">)</a> <a id="33583" href="Data.List.Properties.html#33545" class="Bound">n</a><a id="33584" class="Symbol">)</a>

<a id="iterate-id"></a><a id="33587" href="Data.List.Properties.html#33587" class="Function">iterate-id</a> <a id="33598" class="Symbol">:</a> <a id="33600" class="Symbol">∀</a> <a id="33602" class="Symbol">(</a><a id="33603" href="Data.List.Properties.html#33603" class="Bound">x</a> <a id="33605" class="Symbol">:</a> <a id="33607" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="33608" class="Symbol">)</a> <a id="33610" href="Data.List.Properties.html#33610" class="Bound">n</a> <a id="33612" class="Symbol">→</a> <a id="33614" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="33622" href="Function.Base.html#704" class="Function">id</a> <a id="33625" href="Data.List.Properties.html#33603" class="Bound">x</a> <a id="33627" href="Data.List.Properties.html#33610" class="Bound">n</a> <a id="33629" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33631" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="33641" href="Data.List.Properties.html#33610" class="Bound">n</a> <a id="33643" href="Data.List.Properties.html#33603" class="Bound">x</a>
<a id="33645" href="Data.List.Properties.html#33587" class="Function">iterate-id</a> <a id="33656" href="Data.List.Properties.html#33656" class="Bound">x</a> <a id="33658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="33666" class="Symbol">=</a> <a id="33668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33673" href="Data.List.Properties.html#33587" class="Function">iterate-id</a> <a id="33684" href="Data.List.Properties.html#33684" class="Bound">x</a> <a id="33686" class="Symbol">(</a><a id="33687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33691" href="Data.List.Properties.html#33691" class="Bound">n</a><a id="33692" class="Symbol">)</a> <a id="33694" class="Symbol">=</a> <a id="33696" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="33701" class="Symbol">(_</a> <a id="33704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="33706" class="Symbol">)</a> <a id="33708" class="Symbol">(</a><a id="33709" href="Data.List.Properties.html#33587" class="Function">iterate-id</a> <a id="33720" href="Data.List.Properties.html#33684" class="Bound">x</a> <a id="33722" href="Data.List.Properties.html#33691" class="Bound">n</a><a id="33723" class="Symbol">)</a>

<a id="lookup-iterate"></a><a id="33726" href="Data.List.Properties.html#33726" class="Function">lookup-iterate</a> <a id="33741" class="Symbol">:</a> <a id="33743" class="Symbol">∀</a> <a id="33745" href="Data.List.Properties.html#33745" class="Bound">f</a> <a id="33747" class="Symbol">(</a><a id="33748" href="Data.List.Properties.html#33748" class="Bound">x</a> <a id="33750" class="Symbol">:</a> <a id="33752" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="33753" class="Symbol">)</a> <a id="33755" href="Data.List.Properties.html#33755" class="Bound">n</a> <a id="33757" class="Symbol">(</a><a id="33758" href="Data.List.Properties.html#33758" class="Bound">i</a> <a id="33760" class="Symbol">:</a> <a id="33762" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="33766" href="Data.List.Properties.html#33755" class="Bound">n</a><a id="33767" class="Symbol">)</a> <a id="33769" class="Symbol">→</a>
  <a id="33773" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="33780" class="Symbol">(</a><a id="33781" href="Data.List.Base.html#5451" class="Function">iterate</a> <a id="33789" href="Data.List.Properties.html#33745" class="Bound">f</a> <a id="33791" href="Data.List.Properties.html#33748" class="Bound">x</a> <a id="33793" href="Data.List.Properties.html#33755" class="Bound">n</a><a id="33794" class="Symbol">)</a> <a id="33796" class="Symbol">(</a><a id="33797" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="33802" class="Symbol">(</a><a id="33803" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="33807" class="Symbol">(</a><a id="33808" href="Data.List.Properties.html#33427" class="Function">length-iterate</a> <a id="33823" href="Data.List.Properties.html#33745" class="Bound">f</a> <a id="33825" href="Data.List.Properties.html#33748" class="Bound">x</a> <a id="33827" href="Data.List.Properties.html#33755" class="Bound">n</a><a id="33828" class="Symbol">))</a> <a id="33831" href="Data.List.Properties.html#33758" class="Bound">i</a><a id="33832" class="Symbol">)</a> <a id="33834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33836" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">ℕ.iterate</a> <a id="33846" href="Data.List.Properties.html#33745" class="Bound">f</a> <a id="33848" href="Data.List.Properties.html#33748" class="Bound">x</a> <a id="33850" class="Symbol">(</a><a id="33851" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="33855" href="Data.List.Properties.html#33758" class="Bound">i</a><a id="33856" class="Symbol">)</a>
<a id="33858" href="Data.List.Properties.html#33726" class="Function">lookup-iterate</a> <a id="33873" href="Data.List.Properties.html#33873" class="Bound">f</a> <a id="33875" href="Data.List.Properties.html#33875" class="Bound">x</a> <a id="33877" class="Symbol">(</a><a id="33878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33882" href="Data.List.Properties.html#33882" class="Bound">n</a><a id="33883" class="Symbol">)</a> <a id="33885" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="33893" class="Symbol">=</a> <a id="33895" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33900" href="Data.List.Properties.html#33726" class="Function">lookup-iterate</a> <a id="33915" href="Data.List.Properties.html#33915" class="Bound">f</a> <a id="33917" href="Data.List.Properties.html#33917" class="Bound">x</a> <a id="33919" class="Symbol">(</a><a id="33920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33924" href="Data.List.Properties.html#33924" class="Bound">n</a><a id="33925" class="Symbol">)</a> <a id="33927" class="Symbol">(</a><a id="33928" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="33932" href="Data.List.Properties.html#33932" class="Bound">i</a><a id="33933" class="Symbol">)</a> <a id="33935" class="Symbol">=</a> <a id="33937" href="Data.List.Properties.html#33726" class="Function">lookup-iterate</a> <a id="33952" href="Data.List.Properties.html#33915" class="Bound">f</a> <a id="33954" class="Symbol">(</a><a id="33955" href="Data.List.Properties.html#33915" class="Bound">f</a> <a id="33957" href="Data.List.Properties.html#33917" class="Bound">x</a><a id="33958" class="Symbol">)</a> <a id="33960" href="Data.List.Properties.html#33924" class="Bound">n</a> <a id="33962" href="Data.List.Properties.html#33932" class="Bound">i</a>

<a id="33965" class="Comment">------------------------------------------------------------------------</a>
<a id="34038" class="Comment">-- splitAt</a>

<a id="splitAt-defn"></a><a id="34050" href="Data.List.Properties.html#34050" class="Function">splitAt-defn</a> <a id="34063" class="Symbol">:</a> <a id="34065" class="Symbol">∀</a> <a id="34067" href="Data.List.Properties.html#34067" class="Bound">n</a> <a id="34069" class="Symbol">→</a> <a id="34071" href="Data.List.Base.html#9117" class="Function">splitAt</a> <a id="34079" class="Symbol">{</a><a id="34080" class="Argument">A</a> <a id="34082" class="Symbol">=</a> <a id="34084" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="34085" class="Symbol">}</a> <a id="34087" href="Data.List.Properties.html#34067" class="Bound">n</a> <a id="34089" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="34091" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="34093" href="Data.List.Base.html#8881" class="Function">take</a> <a id="34098" href="Data.List.Properties.html#34067" class="Bound">n</a> <a id="34100" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="34102" href="Data.List.Base.html#9001" class="Function">drop</a> <a id="34107" href="Data.List.Properties.html#34067" class="Bound">n</a> <a id="34109" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
<a id="34111" href="Data.List.Properties.html#34050" class="Function">splitAt-defn</a> <a id="34124" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="34132" href="Data.List.Properties.html#34132" class="Bound">xs</a>       <a id="34141" class="Symbol">=</a> <a id="34143" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34148" href="Data.List.Properties.html#34050" class="Function">splitAt-defn</a> <a id="34161" class="Symbol">(</a><a id="34162" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34166" href="Data.List.Properties.html#34166" class="Bound">n</a><a id="34167" class="Symbol">)</a> <a id="34169" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="34178" class="Symbol">=</a> <a id="34180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34185" href="Data.List.Properties.html#34050" class="Function">splitAt-defn</a> <a id="34198" class="Symbol">(</a><a id="34199" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34203" href="Data.List.Properties.html#34203" class="Bound">n</a><a id="34204" class="Symbol">)</a> <a id="34206" class="Symbol">(</a><a id="34207" href="Data.List.Properties.html#34207" class="Bound">x</a> <a id="34209" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="34211" href="Data.List.Properties.html#34211" class="Bound">xs</a><a id="34213" class="Symbol">)</a> <a id="34215" class="Symbol">=</a> <a id="34217" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34222" class="Symbol">(</a><a id="34223" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="34232" class="Symbol">(</a><a id="34233" href="Data.List.Properties.html#34207" class="Bound">x</a> <a id="34235" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34237" class="Symbol">)</a> <a id="34239" href="Function.Base.html#704" class="Function">id</a><a id="34241" class="Symbol">)</a> <a id="34243" class="Symbol">(</a><a id="34244" href="Data.List.Properties.html#34050" class="Function">splitAt-defn</a> <a id="34257" href="Data.List.Properties.html#34203" class="Bound">n</a> <a id="34259" href="Data.List.Properties.html#34211" class="Bound">xs</a><a id="34261" class="Symbol">)</a>

<a id="34264" class="Comment">------------------------------------------------------------------------</a>
<a id="34337" class="Comment">-- takeWhile, dropWhile, and span</a>

<a id="34372" class="Keyword">module</a> <a id="34379" href="Data.List.Properties.html#34379" class="Module">_</a> <a id="34381" class="Symbol">{</a><a id="34382" href="Data.List.Properties.html#34382" class="Bound">P</a> <a id="34384" class="Symbol">:</a> <a id="34386" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="34391" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="34393" href="Data.List.Properties.html#2289" class="Generalizable">p</a><a id="34394" class="Symbol">}</a> <a id="34396" class="Symbol">(</a><a id="34397" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34400" class="Symbol">:</a> <a id="34402" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="34412" href="Data.List.Properties.html#34382" class="Bound">P</a><a id="34413" class="Symbol">)</a> <a id="34415" class="Keyword">where</a>

  <a id="34424" href="Data.List.Properties.html#34424" class="Function">takeWhile++dropWhile</a> <a id="34445" class="Symbol">:</a> <a id="34447" class="Symbol">∀</a> <a id="34449" href="Data.List.Properties.html#34449" class="Bound">xs</a> <a id="34452" class="Symbol">→</a> <a id="34454" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="34464" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34467" href="Data.List.Properties.html#34449" class="Bound">xs</a> <a id="34470" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="34473" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="34483" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34486" href="Data.List.Properties.html#34449" class="Bound">xs</a> <a id="34489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34491" href="Data.List.Properties.html#34449" class="Bound">xs</a>
  <a id="34496" href="Data.List.Properties.html#34424" class="Function">takeWhile++dropWhile</a> <a id="34517" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="34526" class="Symbol">=</a> <a id="34528" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="34535" href="Data.List.Properties.html#34424" class="Function">takeWhile++dropWhile</a> <a id="34556" class="Symbol">(</a><a id="34557" href="Data.List.Properties.html#34557" class="Bound">x</a> <a id="34559" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="34561" href="Data.List.Properties.html#34561" class="Bound">xs</a><a id="34563" class="Symbol">)</a> <a id="34565" class="Keyword">with</a> <a id="34570" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="34575" class="Symbol">(</a><a id="34576" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34579" href="Data.List.Properties.html#34557" class="Bound">x</a><a id="34580" class="Symbol">)</a>
  <a id="34584" class="Symbol">...</a> <a id="34588" class="Symbol">|</a> <a id="34590" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34596" class="Symbol">=</a> <a id="34598" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34603" class="Symbol">(</a><a id="34604" class="Bound">x</a> <a id="34606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34608" class="Symbol">)</a> <a id="34610" class="Symbol">(</a><a id="34611" href="Data.List.Properties.html#34424" class="Function">takeWhile++dropWhile</a> <a id="34632" class="Bound">xs</a><a id="34634" class="Symbol">)</a>
  <a id="34638" class="Symbol">...</a> <a id="34642" class="Symbol">|</a> <a id="34644" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34650" class="Symbol">=</a> <a id="34652" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="34660" href="Data.List.Properties.html#34660" class="Function">span-defn</a> <a id="34670" class="Symbol">:</a> <a id="34672" href="Data.List.Base.html#11447" class="Function">span</a> <a id="34677" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34680" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="34682" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="34684" href="Data.List.Base.html#10366" class="Function">takeWhile</a> <a id="34694" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34697" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="34699" href="Data.List.Base.html#10622" class="Function">dropWhile</a> <a id="34709" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34712" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="34716" href="Data.List.Properties.html#34660" class="Function">span-defn</a> <a id="34726" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="34735" class="Symbol">=</a> <a id="34737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="34744" href="Data.List.Properties.html#34660" class="Function">span-defn</a> <a id="34754" class="Symbol">(</a><a id="34755" href="Data.List.Properties.html#34755" class="Bound">x</a> <a id="34757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="34759" href="Data.List.Properties.html#34759" class="Bound">xs</a><a id="34761" class="Symbol">)</a> <a id="34763" class="Keyword">with</a> <a id="34768" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="34773" class="Symbol">(</a><a id="34774" href="Data.List.Properties.html#34397" class="Bound">P?</a> <a id="34777" href="Data.List.Properties.html#34755" class="Bound">x</a><a id="34778" class="Symbol">)</a>
  <a id="34782" class="Symbol">...</a> <a id="34786" class="Symbol">|</a> <a id="34788" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34794" class="Symbol">=</a> <a id="34796" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="34801" class="Symbol">(</a><a id="34802" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="34811" class="Symbol">(</a><a id="34812" class="Bound">x</a> <a id="34814" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34816" class="Symbol">)</a> <a id="34818" href="Function.Base.html#704" class="Function">id</a><a id="34820" class="Symbol">)</a> <a id="34822" class="Symbol">(</a><a id="34823" href="Data.List.Properties.html#34660" class="Function">span-defn</a> <a id="34833" class="Bound">xs</a><a id="34835" class="Symbol">)</a>
  <a id="34839" class="Symbol">...</a> <a id="34843" class="Symbol">|</a> <a id="34845" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34851" class="Symbol">=</a> <a id="34853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="34859" class="Comment">------------------------------------------------------------------------</a>
<a id="34932" class="Comment">-- filter</a>

<a id="34943" class="Keyword">module</a> <a id="34950" href="Data.List.Properties.html#34950" class="Module">_</a> <a id="34952" class="Symbol">{</a><a id="34953" href="Data.List.Properties.html#34953" class="Bound">P</a> <a id="34955" class="Symbol">:</a> <a id="34957" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="34962" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="34964" href="Data.List.Properties.html#2289" class="Generalizable">p</a><a id="34965" class="Symbol">}</a> <a id="34967" class="Symbol">(</a><a id="34968" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="34971" class="Symbol">:</a> <a id="34973" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="34983" href="Data.List.Properties.html#34953" class="Bound">P</a><a id="34984" class="Symbol">)</a> <a id="34986" class="Keyword">where</a>

  <a id="34995" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="35009" class="Symbol">:</a> <a id="35011" class="Symbol">∀</a> <a id="35013" href="Data.List.Properties.html#35013" class="Bound">xs</a> <a id="35016" class="Symbol">→</a> <a id="35018" href="Data.List.Base.html#5083" class="Function">length</a> <a id="35025" class="Symbol">(</a><a id="35026" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="35033" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35036" href="Data.List.Properties.html#35013" class="Bound">xs</a><a id="35038" class="Symbol">)</a> <a id="35040" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="35042" href="Data.List.Base.html#5083" class="Function">length</a> <a id="35049" href="Data.List.Properties.html#35013" class="Bound">xs</a>
  <a id="35054" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="35068" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="35077" class="Symbol">=</a> <a id="35079" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="35085" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="35099" class="Symbol">(</a><a id="35100" href="Data.List.Properties.html#35100" class="Bound">x</a> <a id="35102" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35104" href="Data.List.Properties.html#35104" class="Bound">xs</a><a id="35106" class="Symbol">)</a> <a id="35108" class="Keyword">with</a> <a id="35113" href="Data.List.Properties.html#35113" class="Bound">ih</a> ← <a id="35118" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="35132" href="Data.List.Properties.html#35104" class="Bound">xs</a> <a id="35135" class="Symbol">|</a> <a id="35137" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="35142" class="Symbol">(</a><a id="35143" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35146" href="Data.List.Properties.html#35100" class="Bound">x</a><a id="35147" class="Symbol">)</a>
  <a id="35151" class="Symbol">...</a> <a id="35155" class="Symbol">|</a> <a id="35157" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="35163" class="Symbol">=</a> <a id="35165" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="35175" href="Data.List.Properties.html#35113" class="Bound">ih</a>
  <a id="35180" class="Symbol">...</a> <a id="35184" class="Symbol">|</a> <a id="35186" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="35192" class="Symbol">=</a> <a id="35194" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="35198" href="Data.List.Properties.html#35113" class="Bound">ih</a>

  <a id="35204" href="Data.List.Properties.html#35204" class="Function">filter-all</a> <a id="35215" class="Symbol">:</a> <a id="35217" class="Symbol">∀</a> <a id="35219" class="Symbol">{</a><a id="35220" href="Data.List.Properties.html#35220" class="Bound">xs</a><a id="35222" class="Symbol">}</a> <a id="35224" class="Symbol">→</a> <a id="35226" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="35230" href="Data.List.Properties.html#34953" class="Bound">P</a> <a id="35232" href="Data.List.Properties.html#35220" class="Bound">xs</a> <a id="35235" class="Symbol">→</a> <a id="35237" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="35244" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35247" href="Data.List.Properties.html#35220" class="Bound">xs</a> <a id="35250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35252" href="Data.List.Properties.html#35220" class="Bound">xs</a>
  <a id="35257" href="Data.List.Properties.html#35204" class="Function">filter-all</a> <a id="35268" class="Symbol">{</a><a id="35269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="35271" class="Symbol">}</a>     <a id="35277" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="35288" class="Symbol">=</a> <a id="35290" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35297" href="Data.List.Properties.html#35204" class="Function">filter-all</a> <a id="35308" class="Symbol">{</a><a id="35309" href="Data.List.Properties.html#35309" class="Bound">x</a> <a id="35311" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35313" href="Data.List.Properties.html#35313" class="Bound">xs</a><a id="35315" class="Symbol">}</a> <a id="35317" class="Symbol">(</a><a id="35318" href="Data.List.Properties.html#35318" class="Bound">px</a> <a id="35321" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="35323" href="Data.List.Properties.html#35323" class="Bound">pxs</a><a id="35326" class="Symbol">)</a> <a id="35328" class="Keyword">with</a> <a id="35333" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35336" href="Data.List.Properties.html#35309" class="Bound">x</a>
  <a id="35340" class="Symbol">...</a> <a id="35344" class="Symbol">|</a> <a id="35346" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>          <a id="35358" href="Data.List.Properties.html#35358" class="Bound">¬px</a> <a id="35362" class="Symbol">=</a> <a id="35364" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="35378" class="Bound">px</a> <a id="35381" href="Data.List.Properties.html#35358" class="Bound">¬px</a>
  <a id="35387" class="Symbol">...</a> <a id="35391" class="Symbol">|</a> <a id="35393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="35399" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="35407" class="Symbol">_</a> <a id="35409" class="Symbol">=</a> <a id="35411" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="35416" class="Symbol">(</a><a id="35417" class="Bound">x</a> <a id="35419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="35421" class="Symbol">)</a> <a id="35423" class="Symbol">(</a><a id="35424" href="Data.List.Properties.html#35204" class="Function">filter-all</a> <a id="35435" class="Bound">pxs</a><a id="35438" class="Symbol">)</a>

  <a id="35443" href="Data.List.Properties.html#35443" class="Function">filter-notAll</a> <a id="35457" class="Symbol">:</a> <a id="35459" class="Symbol">∀</a> <a id="35461" href="Data.List.Properties.html#35461" class="Bound">xs</a> <a id="35464" class="Symbol">→</a> <a id="35466" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="35470" class="Symbol">(</a><a id="35471" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="35473" href="Data.List.Properties.html#34953" class="Bound">P</a><a id="35474" class="Symbol">)</a> <a id="35476" href="Data.List.Properties.html#35461" class="Bound">xs</a> <a id="35479" class="Symbol">→</a> <a id="35481" href="Data.List.Base.html#5083" class="Function">length</a> <a id="35488" class="Symbol">(</a><a id="35489" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="35496" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35499" href="Data.List.Properties.html#35461" class="Bound">xs</a><a id="35501" class="Symbol">)</a> <a id="35503" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="35505" href="Data.List.Base.html#5083" class="Function">length</a> <a id="35512" href="Data.List.Properties.html#35461" class="Bound">xs</a>
  <a id="35517" href="Data.List.Properties.html#35443" class="Function">filter-notAll</a> <a id="35531" class="Symbol">(</a><a id="35532" href="Data.List.Properties.html#35532" class="Bound">x</a> <a id="35534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35536" href="Data.List.Properties.html#35536" class="Bound">xs</a><a id="35538" class="Symbol">)</a> <a id="35540" class="Symbol">(</a><a id="35541" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="35546" href="Data.List.Properties.html#35546" class="Bound">¬px</a><a id="35549" class="Symbol">)</a> <a id="35551" class="Keyword">with</a> <a id="35556" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35559" href="Data.List.Properties.html#35532" class="Bound">x</a>
  <a id="35563" class="Symbol">...</a> <a id="35567" class="Symbol">|</a> <a id="35569" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="35575" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="35583" class="Symbol">_</a> <a id="35585" class="Symbol">=</a> <a id="35587" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="35591" class="Symbol">(</a><a id="35592" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="35606" class="Bound">xs</a><a id="35608" class="Symbol">)</a>
  <a id="35612" class="Symbol">...</a> <a id="35616" class="Symbol">|</a> <a id="35618" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a>          <a id="35631" href="Data.List.Properties.html#35631" class="Bound">px</a> <a id="35634" class="Symbol">=</a> <a id="35636" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="35650" href="Data.List.Properties.html#35631" class="Bound">px</a> <a id="35653" class="Bound">¬px</a>
  <a id="35659" href="Data.List.Properties.html#35443" class="Function">filter-notAll</a> <a id="35673" class="Symbol">(</a><a id="35674" href="Data.List.Properties.html#35674" class="Bound">x</a> <a id="35676" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35678" href="Data.List.Properties.html#35678" class="Bound">xs</a><a id="35680" class="Symbol">)</a> <a id="35682" class="Symbol">(</a><a id="35683" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="35689" href="Data.List.Properties.html#35689" class="Bound">any</a><a id="35692" class="Symbol">)</a> <a id="35694" class="Keyword">with</a> <a id="35699" href="Data.List.Properties.html#35699" class="Bound">ih</a> ← <a id="35704" href="Data.List.Properties.html#35443" class="Function">filter-notAll</a> <a id="35718" href="Data.List.Properties.html#35678" class="Bound">xs</a> <a id="35721" href="Data.List.Properties.html#35689" class="Bound">any</a> <a id="35725" class="Symbol">|</a> <a id="35727" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="35732" class="Symbol">(</a><a id="35733" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35736" href="Data.List.Properties.html#35674" class="Bound">x</a><a id="35737" class="Symbol">)</a>
  <a id="35741" class="Symbol">...</a> <a id="35745" class="Symbol">|</a> <a id="35747" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="35753" class="Symbol">=</a> <a id="35755" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="35765" href="Data.List.Properties.html#35699" class="Bound">ih</a>
  <a id="35770" class="Symbol">...</a> <a id="35774" class="Symbol">|</a> <a id="35776" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="35782" class="Symbol">=</a> <a id="35784" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="35788" href="Data.List.Properties.html#35699" class="Bound">ih</a>

  <a id="35794" href="Data.List.Properties.html#35794" class="Function">filter-some</a> <a id="35806" class="Symbol">:</a> <a id="35808" class="Symbol">∀</a> <a id="35810" class="Symbol">{</a><a id="35811" href="Data.List.Properties.html#35811" class="Bound">xs</a><a id="35813" class="Symbol">}</a> <a id="35815" class="Symbol">→</a> <a id="35817" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="35821" href="Data.List.Properties.html#34953" class="Bound">P</a> <a id="35823" href="Data.List.Properties.html#35811" class="Bound">xs</a> <a id="35826" class="Symbol">→</a> <a id="35828" class="Number">0</a> <a id="35830" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="35832" href="Data.List.Base.html#5083" class="Function">length</a> <a id="35839" class="Symbol">(</a><a id="35840" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="35847" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35850" href="Data.List.Properties.html#35811" class="Bound">xs</a><a id="35852" class="Symbol">)</a>
  <a id="35856" href="Data.List.Properties.html#35794" class="Function">filter-some</a> <a id="35868" class="Symbol">{</a><a id="35869" href="Data.List.Properties.html#35869" class="Bound">x</a> <a id="35871" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35873" href="Data.List.Properties.html#35873" class="Bound">xs</a><a id="35875" class="Symbol">}</a> <a id="35877" class="Symbol">(</a><a id="35878" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="35883" href="Data.List.Properties.html#35883" class="Bound">px</a><a id="35885" class="Symbol">)</a>   <a id="35889" class="Keyword">with</a> <a id="35894" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="35897" href="Data.List.Properties.html#35869" class="Bound">x</a>
  <a id="35901" class="Symbol">...</a> <a id="35905" class="Symbol">|</a> <a id="35907" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="35912" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="35920" class="Symbol">_</a> <a id="35922" class="Symbol">=</a> <a id="35924" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
  <a id="35930" class="Symbol">...</a> <a id="35934" class="Symbol">|</a> <a id="35936" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>         <a id="35947" href="Data.List.Properties.html#35947" class="Bound">¬px</a> <a id="35951" class="Symbol">=</a> <a id="35953" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="35967" class="Bound">px</a> <a id="35970" href="Data.List.Properties.html#35947" class="Bound">¬px</a>
  <a id="35976" href="Data.List.Properties.html#35794" class="Function">filter-some</a> <a id="35988" class="Symbol">{</a><a id="35989" href="Data.List.Properties.html#35989" class="Bound">x</a> <a id="35991" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="35993" href="Data.List.Properties.html#35993" class="Bound">xs</a><a id="35995" class="Symbol">}</a> <a id="35997" class="Symbol">(</a><a id="35998" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="36004" href="Data.List.Properties.html#36004" class="Bound">pxs</a><a id="36007" class="Symbol">)</a> <a id="36009" class="Keyword">with</a> <a id="36014" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="36019" class="Symbol">(</a><a id="36020" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36023" href="Data.List.Properties.html#35989" class="Bound">x</a><a id="36024" class="Symbol">)</a>
  <a id="36028" class="Symbol">...</a> <a id="36032" class="Symbol">|</a> <a id="36034" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="36040" class="Symbol">=</a> <a id="36042" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="36052" class="Symbol">(</a><a id="36053" href="Data.List.Properties.html#35794" class="Function">filter-some</a> <a id="36065" class="Bound">pxs</a><a id="36068" class="Symbol">)</a>
  <a id="36072" class="Symbol">...</a> <a id="36076" class="Symbol">|</a> <a id="36078" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="36084" class="Symbol">=</a> <a id="36086" href="Data.List.Properties.html#35794" class="Function">filter-some</a> <a id="36098" class="Bound">pxs</a>

  <a id="36105" href="Data.List.Properties.html#36105" class="Function">filter-none</a> <a id="36117" class="Symbol">:</a> <a id="36119" class="Symbol">∀</a> <a id="36121" class="Symbol">{</a><a id="36122" href="Data.List.Properties.html#36122" class="Bound">xs</a><a id="36124" class="Symbol">}</a> <a id="36126" class="Symbol">→</a> <a id="36128" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="36132" class="Symbol">(</a><a id="36133" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="36135" href="Data.List.Properties.html#34953" class="Bound">P</a><a id="36136" class="Symbol">)</a> <a id="36138" href="Data.List.Properties.html#36122" class="Bound">xs</a> <a id="36141" class="Symbol">→</a> <a id="36143" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36150" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36153" href="Data.List.Properties.html#36122" class="Bound">xs</a> <a id="36156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36158" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="36163" href="Data.List.Properties.html#36105" class="Function">filter-none</a> <a id="36175" class="Symbol">{</a><a id="36176" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="36178" class="Symbol">}</a>     <a id="36184" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>           <a id="36197" class="Symbol">=</a> <a id="36199" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="36206" href="Data.List.Properties.html#36105" class="Function">filter-none</a> <a id="36218" class="Symbol">{</a><a id="36219" href="Data.List.Properties.html#36219" class="Bound">x</a> <a id="36221" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="36223" href="Data.List.Properties.html#36223" class="Bound">xs</a><a id="36225" class="Symbol">}</a> <a id="36227" class="Symbol">(</a><a id="36228" href="Data.List.Properties.html#36228" class="Bound">¬px</a> <a id="36232" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="36234" href="Data.List.Properties.html#36234" class="Bound">¬pxs</a><a id="36238" class="Symbol">)</a> <a id="36240" class="Keyword">with</a> <a id="36245" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36248" href="Data.List.Properties.html#36219" class="Bound">x</a>
  <a id="36252" class="Symbol">...</a> <a id="36256" class="Symbol">|</a> <a id="36258" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="36264" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="36272" class="Symbol">_</a> <a id="36274" class="Symbol">=</a> <a id="36276" href="Data.List.Properties.html#36105" class="Function">filter-none</a> <a id="36288" class="Bound">¬pxs</a>
  <a id="36295" class="Symbol">...</a> <a id="36299" class="Symbol">|</a> <a id="36301" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a>          <a id="36314" href="Data.List.Properties.html#36314" class="Bound">px</a> <a id="36317" class="Symbol">=</a> <a id="36319" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="36333" href="Data.List.Properties.html#36314" class="Bound">px</a> <a id="36336" class="Bound">¬px</a>

  <a id="36343" href="Data.List.Properties.html#36343" class="Function">filter-complete</a> <a id="36359" class="Symbol">:</a> <a id="36361" class="Symbol">∀</a> <a id="36363" class="Symbol">{</a><a id="36364" href="Data.List.Properties.html#36364" class="Bound">xs</a><a id="36366" class="Symbol">}</a> <a id="36368" class="Symbol">→</a> <a id="36370" href="Data.List.Base.html#5083" class="Function">length</a> <a id="36377" class="Symbol">(</a><a id="36378" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36385" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36388" href="Data.List.Properties.html#36364" class="Bound">xs</a><a id="36390" class="Symbol">)</a> <a id="36392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36394" href="Data.List.Base.html#5083" class="Function">length</a> <a id="36401" href="Data.List.Properties.html#36364" class="Bound">xs</a> <a id="36404" class="Symbol">→</a>
                    <a id="36426" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36433" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36436" href="Data.List.Properties.html#36364" class="Bound">xs</a> <a id="36439" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36441" href="Data.List.Properties.html#36364" class="Bound">xs</a>
  <a id="36446" href="Data.List.Properties.html#36343" class="Function">filter-complete</a> <a id="36462" class="Symbol">{</a><a id="36463" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="36465" class="Symbol">}</a>     <a id="36471" href="Data.List.Properties.html#36471" class="Bound">eq</a> <a id="36474" class="Symbol">=</a> <a id="36476" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="36483" href="Data.List.Properties.html#36343" class="Function">filter-complete</a> <a id="36499" class="Symbol">{</a><a id="36500" href="Data.List.Properties.html#36500" class="Bound">x</a> <a id="36502" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="36504" href="Data.List.Properties.html#36504" class="Bound">xs</a><a id="36506" class="Symbol">}</a> <a id="36508" href="Data.List.Properties.html#36508" class="Bound">eq</a> <a id="36511" class="Keyword">with</a> <a id="36516" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="36521" class="Symbol">(</a><a id="36522" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36525" href="Data.List.Properties.html#36500" class="Bound">x</a><a id="36526" class="Symbol">)</a>
  <a id="36530" class="Symbol">...</a> <a id="36534" class="Symbol">|</a> <a id="36536" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="36542" class="Symbol">=</a> <a id="36544" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="36558" class="Bound">eq</a> <a id="36561" class="Symbol">(</a><a id="36562" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a> <a id="36566" class="Symbol">(</a><a id="36567" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="36571" class="Symbol">(</a><a id="36572" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="36586" class="Bound">xs</a><a id="36588" class="Symbol">)))</a>
  <a id="36594" class="Symbol">...</a> <a id="36598" class="Symbol">|</a> <a id="36600" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="36606" class="Symbol">=</a> <a id="36608" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="36613" class="Symbol">(</a><a id="36614" class="Bound">x</a> <a id="36616" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="36618" class="Symbol">)</a> <a id="36620" class="Symbol">(</a><a id="36621" href="Data.List.Properties.html#36343" class="Function">filter-complete</a> <a id="36637" class="Symbol">(</a><a id="36638" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="36652" class="Bound">eq</a><a id="36654" class="Symbol">))</a>

  <a id="36660" href="Data.List.Properties.html#36660" class="Function">filter-accept</a> <a id="36674" class="Symbol">:</a> <a id="36676" class="Symbol">∀</a> <a id="36678" class="Symbol">{</a><a id="36679" href="Data.List.Properties.html#36679" class="Bound">x</a> <a id="36681" href="Data.List.Properties.html#36681" class="Bound">xs</a><a id="36683" class="Symbol">}</a> <a id="36685" class="Symbol">→</a> <a id="36687" href="Data.List.Properties.html#34953" class="Bound">P</a> <a id="36689" href="Data.List.Properties.html#36679" class="Bound">x</a> <a id="36691" class="Symbol">→</a> <a id="36693" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36700" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36703" class="Symbol">(</a><a id="36704" href="Data.List.Properties.html#36679" class="Bound">x</a> <a id="36706" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="36708" href="Data.List.Properties.html#36681" class="Bound">xs</a><a id="36710" class="Symbol">)</a> <a id="36712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36714" href="Data.List.Properties.html#36679" class="Bound">x</a> <a id="36716" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="36718" class="Symbol">(</a><a id="36719" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36726" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36729" href="Data.List.Properties.html#36681" class="Bound">xs</a><a id="36731" class="Symbol">)</a>
  <a id="36735" href="Data.List.Properties.html#36660" class="Function">filter-accept</a> <a id="36749" class="Symbol">{</a><a id="36750" href="Data.List.Properties.html#36750" class="Bound">x</a><a id="36751" class="Symbol">}</a> <a id="36753" href="Data.List.Properties.html#36753" class="Bound">Px</a> <a id="36756" class="Keyword">with</a> <a id="36761" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36764" href="Data.List.Properties.html#36750" class="Bound">x</a>
  <a id="36768" class="Symbol">...</a> <a id="36772" class="Symbol">|</a> <a id="36774" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="36779" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="36787" class="Symbol">_</a> <a id="36789" class="Symbol">=</a> <a id="36791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="36798" class="Symbol">...</a> <a id="36802" class="Symbol">|</a> <a id="36804" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>         <a id="36815" href="Data.List.Properties.html#36815" class="Bound">¬Px</a> <a id="36819" class="Symbol">=</a> <a id="36821" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="36835" class="Bound">Px</a> <a id="36838" href="Data.List.Properties.html#36815" class="Bound">¬Px</a>

  <a id="36845" href="Data.List.Properties.html#36845" class="Function">filter-reject</a> <a id="36859" class="Symbol">:</a> <a id="36861" class="Symbol">∀</a> <a id="36863" class="Symbol">{</a><a id="36864" href="Data.List.Properties.html#36864" class="Bound">x</a> <a id="36866" href="Data.List.Properties.html#36866" class="Bound">xs</a><a id="36868" class="Symbol">}</a> <a id="36870" class="Symbol">→</a> <a id="36872" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="36874" href="Data.List.Properties.html#34953" class="Bound">P</a> <a id="36876" href="Data.List.Properties.html#36864" class="Bound">x</a> <a id="36878" class="Symbol">→</a> <a id="36880" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36887" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36890" class="Symbol">(</a><a id="36891" href="Data.List.Properties.html#36864" class="Bound">x</a> <a id="36893" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="36895" href="Data.List.Properties.html#36866" class="Bound">xs</a><a id="36897" class="Symbol">)</a> <a id="36899" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36901" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="36908" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36911" href="Data.List.Properties.html#36866" class="Bound">xs</a>
  <a id="36916" href="Data.List.Properties.html#36845" class="Function">filter-reject</a> <a id="36930" class="Symbol">{</a><a id="36931" href="Data.List.Properties.html#36931" class="Bound">x</a><a id="36932" class="Symbol">}</a> <a id="36934" href="Data.List.Properties.html#36934" class="Bound">¬Px</a> <a id="36938" class="Keyword">with</a> <a id="36943" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="36946" href="Data.List.Properties.html#36931" class="Bound">x</a>
  <a id="36950" class="Symbol">...</a> <a id="36954" class="Symbol">|</a> <a id="36956" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a>          <a id="36969" href="Data.List.Properties.html#36969" class="Bound">Px</a> <a id="36972" class="Symbol">=</a> <a id="36974" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="36988" href="Data.List.Properties.html#36969" class="Bound">Px</a> <a id="36991" class="Bound">¬Px</a>
  <a id="36997" class="Symbol">...</a> <a id="37001" class="Symbol">|</a> <a id="37003" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="37009" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="37017" class="Symbol">_</a> <a id="37019" class="Symbol">=</a> <a id="37021" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="37029" href="Data.List.Properties.html#37029" class="Function">filter-idem</a> <a id="37041" class="Symbol">:</a> <a id="37043" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37050" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37053" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="37055" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37062" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37065" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="37067" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37074" href="Data.List.Properties.html#34968" class="Bound">P?</a>
  <a id="37079" href="Data.List.Properties.html#37029" class="Function">filter-idem</a> <a id="37091" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="37100" class="Symbol">=</a> <a id="37102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="37109" href="Data.List.Properties.html#37029" class="Function">filter-idem</a> <a id="37121" class="Symbol">(</a><a id="37122" href="Data.List.Properties.html#37122" class="Bound">x</a> <a id="37124" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37126" href="Data.List.Properties.html#37126" class="Bound">xs</a><a id="37128" class="Symbol">)</a> <a id="37130" class="Keyword">with</a> <a id="37135" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="37140" class="Symbol">(</a><a id="37141" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37144" href="Data.List.Properties.html#37122" class="Bound">x</a><a id="37145" class="Symbol">)</a> <a id="37147" class="Keyword">in</a> <a id="37150" class="Argument">eq</a>
  <a id="37155" class="Symbol">...</a> <a id="37159" class="Symbol">|</a> <a id="37161" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>            <a id="37178" class="Symbol">=</a> <a id="37180" href="Data.List.Properties.html#37029" class="Function">filter-idem</a> <a id="37192" class="Bound">xs</a>
  <a id="37197" class="Symbol">...</a> <a id="37201" class="Symbol">|</a> <a id="37203" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="37209" class="Keyword">rewrite</a> <a id="37217" href="Data.List.Properties.html#37150" class="Bound">eq</a> <a id="37220" class="Symbol">=</a> <a id="37222" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="37227" class="Symbol">(</a><a id="37228" class="Bound">x</a> <a id="37230" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37232" class="Symbol">)</a> <a id="37234" class="Symbol">(</a><a id="37235" href="Data.List.Properties.html#37029" class="Function">filter-idem</a> <a id="37247" class="Bound">xs</a><a id="37249" class="Symbol">)</a>

  <a id="37254" href="Data.List.Properties.html#37254" class="Function">filter-++</a> <a id="37264" class="Symbol">:</a> <a id="37266" class="Symbol">∀</a> <a id="37268" href="Data.List.Properties.html#37268" class="Bound">xs</a> <a id="37271" href="Data.List.Properties.html#37271" class="Bound">ys</a> <a id="37274" class="Symbol">→</a> <a id="37276" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37283" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37286" class="Symbol">(</a><a id="37287" href="Data.List.Properties.html#37268" class="Bound">xs</a> <a id="37290" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="37293" href="Data.List.Properties.html#37271" class="Bound">ys</a><a id="37295" class="Symbol">)</a> <a id="37297" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37299" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37306" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37309" href="Data.List.Properties.html#37268" class="Bound">xs</a> <a id="37312" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="37315" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="37322" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37325" href="Data.List.Properties.html#37271" class="Bound">ys</a>
  <a id="37330" href="Data.List.Properties.html#37254" class="Function">filter-++</a> <a id="37340" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="37349" href="Data.List.Properties.html#37349" class="Bound">ys</a> <a id="37352" class="Symbol">=</a> <a id="37354" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="37361" href="Data.List.Properties.html#37254" class="Function">filter-++</a> <a id="37371" class="Symbol">(</a><a id="37372" href="Data.List.Properties.html#37372" class="Bound">x</a> <a id="37374" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37376" href="Data.List.Properties.html#37376" class="Bound">xs</a><a id="37378" class="Symbol">)</a> <a id="37380" href="Data.List.Properties.html#37380" class="Bound">ys</a> <a id="37383" class="Keyword">with</a> <a id="37388" href="Data.List.Properties.html#37388" class="Bound">ih</a> ← <a id="37393" href="Data.List.Properties.html#37254" class="Function">filter-++</a> <a id="37403" href="Data.List.Properties.html#37376" class="Bound">xs</a> <a id="37406" href="Data.List.Properties.html#37380" class="Bound">ys</a> <a id="37409" class="Symbol">|</a> <a id="37411" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="37416" class="Symbol">(</a><a id="37417" href="Data.List.Properties.html#34968" class="Bound">P?</a> <a id="37420" href="Data.List.Properties.html#37372" class="Bound">x</a><a id="37421" class="Symbol">)</a>
  <a id="37425" class="Symbol">...</a> <a id="37429" class="Symbol">|</a> <a id="37431" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="37437" class="Symbol">=</a> <a id="37439" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="37444" class="Symbol">(</a><a id="37445" class="Bound">x</a> <a id="37447" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37449" class="Symbol">)</a> <a id="37451" href="Data.List.Properties.html#37388" class="Bound">ih</a>
  <a id="37456" class="Symbol">...</a> <a id="37460" class="Symbol">|</a> <a id="37462" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="37468" class="Symbol">=</a> <a id="37470" href="Data.List.Properties.html#37388" class="Bound">ih</a>

<a id="37474" class="Comment">------------------------------------------------------------------------</a>
<a id="37547" class="Comment">-- derun and deduplicate</a>

<a id="37573" class="Keyword">module</a> <a id="37580" href="Data.List.Properties.html#37580" class="Module">_</a> <a id="37582" class="Symbol">{</a><a id="37583" href="Data.List.Properties.html#37583" class="Bound">R</a> <a id="37585" class="Symbol">:</a> <a id="37587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="37591" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="37593" href="Data.List.Properties.html#2289" class="Generalizable">p</a><a id="37594" class="Symbol">}</a> <a id="37596" class="Symbol">(</a><a id="37597" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="37600" class="Symbol">:</a> <a id="37602" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="37614" href="Data.List.Properties.html#37583" class="Bound">R</a><a id="37615" class="Symbol">)</a> <a id="37617" class="Keyword">where</a>

  <a id="37626" href="Data.List.Properties.html#37626" class="Function">length-derun</a> <a id="37639" class="Symbol">:</a> <a id="37641" class="Symbol">∀</a> <a id="37643" href="Data.List.Properties.html#37643" class="Bound">xs</a> <a id="37646" class="Symbol">→</a> <a id="37648" href="Data.List.Base.html#5083" class="Function">length</a> <a id="37655" class="Symbol">(</a><a id="37656" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="37662" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="37665" href="Data.List.Properties.html#37643" class="Bound">xs</a><a id="37667" class="Symbol">)</a> <a id="37669" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="37671" href="Data.List.Base.html#5083" class="Function">length</a> <a id="37678" href="Data.List.Properties.html#37643" class="Bound">xs</a>
  <a id="37683" href="Data.List.Properties.html#37626" class="Function">length-derun</a> <a id="37696" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="37699" class="Symbol">=</a> <a id="37701" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
  <a id="37710" href="Data.List.Properties.html#37626" class="Function">length-derun</a> <a id="37723" class="Symbol">(</a><a id="37724" href="Data.List.Properties.html#37724" class="Bound">x</a> <a id="37726" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37728" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="37730" class="Symbol">)</a> <a id="37732" class="Symbol">=</a> <a id="37734" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
  <a id="37743" href="Data.List.Properties.html#37626" class="Function">length-derun</a> <a id="37756" class="Symbol">(</a><a id="37757" href="Data.List.Properties.html#37757" class="Bound">x</a> <a id="37759" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37761" href="Data.List.Properties.html#37761" class="Bound">y</a> <a id="37763" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37765" href="Data.List.Properties.html#37765" class="Bound">xs</a><a id="37767" class="Symbol">)</a> <a id="37769" class="Keyword">with</a> <a id="37774" href="Data.List.Properties.html#37774" class="Bound">ih</a> ← <a id="37779" href="Data.List.Properties.html#37626" class="Function">length-derun</a> <a id="37792" class="Symbol">(</a><a id="37793" href="Data.List.Properties.html#37761" class="Bound">y</a> <a id="37795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37797" href="Data.List.Properties.html#37765" class="Bound">xs</a><a id="37799" class="Symbol">)</a> <a id="37801" class="Symbol">|</a> <a id="37803" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="37808" class="Symbol">(</a><a id="37809" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="37812" href="Data.List.Properties.html#37757" class="Bound">x</a> <a id="37814" href="Data.List.Properties.html#37761" class="Bound">y</a><a id="37815" class="Symbol">)</a>
  <a id="37819" class="Symbol">...</a> <a id="37823" class="Symbol">|</a> <a id="37825" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="37831" class="Symbol">=</a> <a id="37833" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="37843" href="Data.List.Properties.html#37774" class="Bound">ih</a>
  <a id="37848" class="Symbol">...</a> <a id="37852" class="Symbol">|</a> <a id="37854" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="37860" class="Symbol">=</a> <a id="37862" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="37866" href="Data.List.Properties.html#37774" class="Bound">ih</a>

  <a id="37872" href="Data.List.Properties.html#37872" class="Function">length-deduplicate</a> <a id="37891" class="Symbol">:</a> <a id="37893" class="Symbol">∀</a> <a id="37895" href="Data.List.Properties.html#37895" class="Bound">xs</a> <a id="37898" class="Symbol">→</a> <a id="37900" href="Data.List.Base.html#5083" class="Function">length</a> <a id="37907" class="Symbol">(</a><a id="37908" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="37920" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="37923" href="Data.List.Properties.html#37895" class="Bound">xs</a><a id="37925" class="Symbol">)</a> <a id="37927" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="37929" href="Data.List.Base.html#5083" class="Function">length</a> <a id="37936" href="Data.List.Properties.html#37895" class="Bound">xs</a>
  <a id="37941" href="Data.List.Properties.html#37872" class="Function">length-deduplicate</a> <a id="37960" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="37963" class="Symbol">=</a> <a id="37965" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="37971" href="Data.List.Properties.html#37872" class="Function">length-deduplicate</a> <a id="37990" class="Symbol">(</a><a id="37991" href="Data.List.Properties.html#37991" class="Bound">x</a> <a id="37993" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37995" href="Data.List.Properties.html#37995" class="Bound">xs</a><a id="37997" class="Symbol">)</a> <a id="37999" class="Symbol">=</a> <a id="38001" href="Data.List.Properties.html#38250" class="Function Operator">≤-begin</a>
    <a id="38013" class="Number">1</a> <a id="38015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="38017" href="Data.List.Base.html#5083" class="Function">length</a> <a id="38024" class="Symbol">(</a><a id="38025" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="38032" class="Symbol">(</a><a id="38033" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="38036" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="38038" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38041" href="Data.List.Properties.html#37991" class="Bound">x</a><a id="38042" class="Symbol">)</a> <a id="38044" href="Data.List.Properties.html#38276" class="Function">r</a><a id="38045" class="Symbol">)</a> <a id="38047" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="38050" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="38054" class="Symbol">(</a><a id="38055" href="Data.List.Properties.html#34995" class="Function">length-filter</a> <a id="38069" class="Symbol">(</a><a id="38070" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="38073" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="38075" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38078" href="Data.List.Properties.html#37991" class="Bound">x</a><a id="38079" class="Symbol">)</a> <a id="38081" href="Data.List.Properties.html#38276" class="Function">r</a><a id="38082" class="Symbol">)</a> <a id="38084" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
    <a id="38090" class="Number">1</a> <a id="38092" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="38094" href="Data.List.Base.html#5083" class="Function">length</a> <a id="38101" href="Data.List.Properties.html#38276" class="Function">r</a>                      <a id="38124" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="38127" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="38131" class="Symbol">(</a><a id="38132" href="Data.List.Properties.html#37872" class="Function">length-deduplicate</a> <a id="38151" href="Data.List.Properties.html#37995" class="Bound">xs</a><a id="38153" class="Symbol">)</a> <a id="38155" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
    <a id="38161" class="Number">1</a> <a id="38163" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="38165" href="Data.List.Base.html#5083" class="Function">length</a> <a id="38172" href="Data.List.Properties.html#37995" class="Bound">xs</a>                     <a id="38195" href="Data.List.Properties.html#38266" class="Function Operator">≤-∎</a>
    <a id="38203" class="Keyword">where</a>
    <a id="38213" class="Keyword">open</a> <a id="38218" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a> <a id="38230" class="Keyword">renaming</a> <a id="38239" class="Symbol">(</a><a id="38240" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin_</a> <a id="38247" class="Symbol">to</a> <a id="38250" class="Function Operator">≤-begin_</a><a id="38258" class="Symbol">;</a> <a id="38260" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">_∎</a> <a id="38263" class="Symbol">to</a> <a id="38266" class="Function Operator">_≤-∎</a><a id="38270" class="Symbol">)</a>
    <a id="38276" href="Data.List.Properties.html#38276" class="Function">r</a> <a id="38278" class="Symbol">=</a> <a id="38280" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="38292" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38295" href="Data.List.Properties.html#37995" class="Bound">xs</a>

  <a id="38301" href="Data.List.Properties.html#38301" class="Function">derun-reject</a> <a id="38314" class="Symbol">:</a> <a id="38316" class="Symbol">∀</a> <a id="38318" class="Symbol">{</a><a id="38319" href="Data.List.Properties.html#38319" class="Bound">x</a> <a id="38321" href="Data.List.Properties.html#38321" class="Bound">y</a><a id="38322" class="Symbol">}</a> <a id="38324" href="Data.List.Properties.html#38324" class="Bound">xs</a> <a id="38327" class="Symbol">→</a> <a id="38329" href="Data.List.Properties.html#37583" class="Bound">R</a> <a id="38331" href="Data.List.Properties.html#38319" class="Bound">x</a> <a id="38333" href="Data.List.Properties.html#38321" class="Bound">y</a> <a id="38335" class="Symbol">→</a> <a id="38337" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="38343" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38346" class="Symbol">(</a><a id="38347" href="Data.List.Properties.html#38319" class="Bound">x</a> <a id="38349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38351" href="Data.List.Properties.html#38321" class="Bound">y</a> <a id="38353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38355" href="Data.List.Properties.html#38324" class="Bound">xs</a><a id="38357" class="Symbol">)</a> <a id="38359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38361" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="38367" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38370" class="Symbol">(</a><a id="38371" href="Data.List.Properties.html#38321" class="Bound">y</a> <a id="38373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38375" href="Data.List.Properties.html#38324" class="Bound">xs</a><a id="38377" class="Symbol">)</a>
  <a id="38381" href="Data.List.Properties.html#38301" class="Function">derun-reject</a> <a id="38394" class="Symbol">{</a><a id="38395" href="Data.List.Properties.html#38395" class="Bound">x</a><a id="38396" class="Symbol">}</a> <a id="38398" class="Symbol">{</a><a id="38399" href="Data.List.Properties.html#38399" class="Bound">y</a><a id="38400" class="Symbol">}</a> <a id="38402" href="Data.List.Properties.html#38402" class="Bound">xs</a> <a id="38405" href="Data.List.Properties.html#38405" class="Bound">Rxy</a> <a id="38409" class="Keyword">with</a> <a id="38414" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38417" href="Data.List.Properties.html#38395" class="Bound">x</a> <a id="38419" href="Data.List.Properties.html#38399" class="Bound">y</a>
  <a id="38423" class="Symbol">...</a> <a id="38427" class="Symbol">|</a> <a id="38429" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="38433" class="Symbol">_</a>    <a id="38438" class="Symbol">=</a> <a id="38440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="38447" class="Symbol">...</a> <a id="38451" class="Symbol">|</a> <a id="38453" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="38457" href="Data.List.Properties.html#38457" class="Bound">¬Rxy</a> <a id="38462" class="Symbol">=</a> <a id="38464" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="38478" class="Bound">Rxy</a> <a id="38482" href="Data.List.Properties.html#38457" class="Bound">¬Rxy</a>

  <a id="38490" href="Data.List.Properties.html#38490" class="Function">derun-accept</a> <a id="38503" class="Symbol">:</a> <a id="38505" class="Symbol">∀</a> <a id="38507" class="Symbol">{</a><a id="38508" href="Data.List.Properties.html#38508" class="Bound">x</a> <a id="38510" href="Data.List.Properties.html#38510" class="Bound">y</a><a id="38511" class="Symbol">}</a> <a id="38513" href="Data.List.Properties.html#38513" class="Bound">xs</a> <a id="38516" class="Symbol">→</a> <a id="38518" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="38520" href="Data.List.Properties.html#37583" class="Bound">R</a> <a id="38522" href="Data.List.Properties.html#38508" class="Bound">x</a> <a id="38524" href="Data.List.Properties.html#38510" class="Bound">y</a> <a id="38526" class="Symbol">→</a> <a id="38528" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="38534" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38537" class="Symbol">(</a><a id="38538" href="Data.List.Properties.html#38508" class="Bound">x</a> <a id="38540" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38542" href="Data.List.Properties.html#38510" class="Bound">y</a> <a id="38544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38546" href="Data.List.Properties.html#38513" class="Bound">xs</a><a id="38548" class="Symbol">)</a> <a id="38550" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38552" href="Data.List.Properties.html#38508" class="Bound">x</a> <a id="38554" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38556" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="38562" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38565" class="Symbol">(</a><a id="38566" href="Data.List.Properties.html#38510" class="Bound">y</a> <a id="38568" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38570" href="Data.List.Properties.html#38513" class="Bound">xs</a><a id="38572" class="Symbol">)</a>
  <a id="38576" href="Data.List.Properties.html#38490" class="Function">derun-accept</a> <a id="38589" class="Symbol">{</a><a id="38590" href="Data.List.Properties.html#38590" class="Bound">x</a><a id="38591" class="Symbol">}</a> <a id="38593" class="Symbol">{</a><a id="38594" href="Data.List.Properties.html#38594" class="Bound">y</a><a id="38595" class="Symbol">}</a> <a id="38597" href="Data.List.Properties.html#38597" class="Bound">xs</a> <a id="38600" href="Data.List.Properties.html#38600" class="Bound">¬Rxy</a> <a id="38605" class="Keyword">with</a> <a id="38610" href="Data.List.Properties.html#37597" class="Bound">R?</a> <a id="38613" href="Data.List.Properties.html#38590" class="Bound">x</a> <a id="38615" href="Data.List.Properties.html#38594" class="Bound">y</a>
  <a id="38619" class="Symbol">...</a> <a id="38623" class="Symbol">|</a> <a id="38625" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="38629" href="Data.List.Properties.html#38629" class="Bound">Rxy</a> <a id="38633" class="Symbol">=</a> <a id="38635" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="38649" href="Data.List.Properties.html#38629" class="Bound">Rxy</a> <a id="38653" class="Bound">¬Rxy</a>
  <a id="38660" class="Symbol">...</a> <a id="38664" class="Symbol">|</a> <a id="38666" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="38670" class="Symbol">_</a>   <a id="38674" class="Symbol">=</a> <a id="38676" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="38682" class="Comment">------------------------------------------------------------------------</a>
<a id="38755" class="Comment">-- partition</a>

<a id="38769" class="Keyword">module</a> <a id="38776" href="Data.List.Properties.html#38776" class="Module">_</a> <a id="38778" class="Symbol">{</a><a id="38779" href="Data.List.Properties.html#38779" class="Bound">P</a> <a id="38781" class="Symbol">:</a> <a id="38783" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="38788" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="38790" href="Data.List.Properties.html#2289" class="Generalizable">p</a><a id="38791" class="Symbol">}</a> <a id="38793" class="Symbol">(</a><a id="38794" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="38797" class="Symbol">:</a> <a id="38799" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="38809" href="Data.List.Properties.html#38779" class="Bound">P</a><a id="38810" class="Symbol">)</a> <a id="38812" class="Keyword">where</a>

  <a id="38821" href="Data.List.Properties.html#38821" class="Function">partition-defn</a> <a id="38836" class="Symbol">:</a> <a id="38838" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="38848" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="38851" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="38853" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="38855" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="38862" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="38865" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="38867" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="38874" class="Symbol">(</a><a id="38875" href="Relation.Unary.Properties.html#6160" class="Function">∁?</a> <a id="38878" href="Data.List.Properties.html#38794" class="Bound">P?</a><a id="38880" class="Symbol">)</a> <a id="38882" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="38886" href="Data.List.Properties.html#38821" class="Function">partition-defn</a> <a id="38901" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="38910" class="Symbol">=</a> <a id="38912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="38919" href="Data.List.Properties.html#38821" class="Function">partition-defn</a> <a id="38934" class="Symbol">(</a><a id="38935" href="Data.List.Properties.html#38935" class="Bound">x</a> <a id="38937" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38939" href="Data.List.Properties.html#38939" class="Bound">xs</a><a id="38941" class="Symbol">)</a> <a id="38943" class="Keyword">with</a> <a id="38948" href="Data.List.Properties.html#38948" class="Bound">ih</a> ← <a id="38953" href="Data.List.Properties.html#38821" class="Function">partition-defn</a> <a id="38968" href="Data.List.Properties.html#38939" class="Bound">xs</a> <a id="38971" class="Symbol">|</a> <a id="38973" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="38978" class="Symbol">(</a><a id="38979" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="38982" href="Data.List.Properties.html#38935" class="Bound">x</a><a id="38983" class="Symbol">)</a>
  <a id="38987" class="Symbol">...</a>  <a id="38992" class="Symbol">|</a> <a id="38994" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="39000" class="Symbol">=</a> <a id="39002" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39007" class="Symbol">(</a><a id="39008" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="39017" class="Symbol">(</a><a id="39018" class="Bound">x</a> <a id="39020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39022" class="Symbol">)</a> <a id="39024" href="Function.Base.html#704" class="Function">id</a><a id="39026" class="Symbol">)</a> <a id="39028" href="Data.List.Properties.html#38948" class="Bound">ih</a>
  <a id="39033" class="Symbol">...</a>  <a id="39038" class="Symbol">|</a> <a id="39040" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="39046" class="Symbol">=</a> <a id="39048" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39053" class="Symbol">(</a><a id="39054" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="39063" href="Function.Base.html#704" class="Function">id</a> <a id="39066" class="Symbol">(</a><a id="39067" class="Bound">x</a> <a id="39069" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39071" class="Symbol">))</a> <a id="39074" href="Data.List.Properties.html#38948" class="Bound">ih</a>

  <a id="39080" href="Data.List.Properties.html#39080" class="Function">length-partition</a> <a id="39097" class="Symbol">:</a> <a id="39099" class="Symbol">∀</a> <a id="39101" href="Data.List.Properties.html#39101" class="Bound">xs</a> <a id="39104" class="Symbol">→</a> <a id="39106" class="Symbol">(</a><a id="39107" class="Keyword">let</a> <a id="39111" class="Symbol">(</a><a id="39112" href="Data.List.Properties.html#39112" class="Bound">ys</a> <a id="39115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39117" href="Data.List.Properties.html#39117" class="Bound">zs</a><a id="39119" class="Symbol">)</a> <a id="39121" class="Symbol">=</a> <a id="39123" href="Data.List.Base.html#11117" class="Function">partition</a> <a id="39133" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="39136" href="Data.List.Properties.html#39101" class="Bound">xs</a><a id="39138" class="Symbol">)</a> <a id="39140" class="Symbol">→</a>
                     <a id="39163" href="Data.List.Base.html#5083" class="Function">length</a> <a id="39170" href="Data.List.Properties.html#39112" class="Bound">ys</a> <a id="39173" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="39175" href="Data.List.Base.html#5083" class="Function">length</a> <a id="39182" href="Data.List.Properties.html#39101" class="Bound">xs</a> <a id="39185" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="39187" href="Data.List.Base.html#5083" class="Function">length</a> <a id="39194" href="Data.List.Properties.html#39117" class="Bound">zs</a> <a id="39197" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="39199" href="Data.List.Base.html#5083" class="Function">length</a> <a id="39206" href="Data.List.Properties.html#39101" class="Bound">xs</a>
  <a id="39211" href="Data.List.Properties.html#39080" class="Function">length-partition</a> <a id="39228" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="39237" class="Symbol">=</a> <a id="39239" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="39243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39245" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="39251" href="Data.List.Properties.html#39080" class="Function">length-partition</a> <a id="39268" class="Symbol">(</a><a id="39269" href="Data.List.Properties.html#39269" class="Bound">x</a> <a id="39271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39273" href="Data.List.Properties.html#39273" class="Bound">xs</a><a id="39275" class="Symbol">)</a> <a id="39277" class="Keyword">with</a> <a id="39282" href="Data.List.Properties.html#39282" class="Bound">ih</a> ← <a id="39287" href="Data.List.Properties.html#39080" class="Function">length-partition</a> <a id="39304" href="Data.List.Properties.html#39273" class="Bound">xs</a> <a id="39307" class="Symbol">|</a> <a id="39309" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="39314" class="Symbol">(</a><a id="39315" href="Data.List.Properties.html#38794" class="Bound">P?</a> <a id="39318" href="Data.List.Properties.html#39269" class="Bound">x</a><a id="39319" class="Symbol">)</a>
  <a id="39323" class="Symbol">...</a>  <a id="39328" class="Symbol">|</a> <a id="39330" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="39336" class="Symbol">=</a> <a id="39338" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="39347" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="39351" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="39361" href="Data.List.Properties.html#39282" class="Bound">ih</a>
  <a id="39366" class="Symbol">...</a>  <a id="39371" class="Symbol">|</a> <a id="39373" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="39379" class="Symbol">=</a> <a id="39381" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="39390" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="39400" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="39404" href="Data.List.Properties.html#39282" class="Bound">ih</a>

<a id="39408" class="Comment">------------------------------------------------------------------------</a>
<a id="39481" class="Comment">-- _ʳ++_</a>

<a id="ʳ++-defn"></a><a id="39491" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="39500" class="Symbol">:</a> <a id="39502" class="Symbol">∀</a> <a id="39504" class="Symbol">(</a><a id="39505" href="Data.List.Properties.html#39505" class="Bound">xs</a> <a id="39508" class="Symbol">:</a> <a id="39510" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39515" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="39516" class="Symbol">)</a> <a id="39518" class="Symbol">{</a><a id="39519" href="Data.List.Properties.html#39519" class="Bound">ys</a><a id="39521" class="Symbol">}</a> <a id="39523" class="Symbol">→</a> <a id="39525" href="Data.List.Properties.html#39505" class="Bound">xs</a> <a id="39528" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="39532" href="Data.List.Properties.html#39519" class="Bound">ys</a> <a id="39535" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39537" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="39545" href="Data.List.Properties.html#39505" class="Bound">xs</a> <a id="39548" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39551" href="Data.List.Properties.html#39519" class="Bound">ys</a>
<a id="39554" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="39563" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="39566" class="Symbol">=</a> <a id="39568" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39573" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="39582" class="Symbol">(</a><a id="39583" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39585" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39587" href="Data.List.Properties.html#39587" class="Bound">xs</a><a id="39589" class="Symbol">)</a> <a id="39591" class="Symbol">{</a><a id="39592" href="Data.List.Properties.html#39592" class="Bound">ys</a><a id="39594" class="Symbol">}</a> <a id="39596" class="Symbol">=</a> <a id="39598" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="39606" class="Symbol">(</a><a id="39607" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39609" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39611" href="Data.List.Properties.html#39587" class="Bound">xs</a><a id="39613" class="Symbol">)</a>             <a id="39627" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="39631" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39636" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="39642" href="Data.List.Properties.html#39587" class="Bound">xs</a>         <a id="39653" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a>   <a id="39659" href="Data.List.Properties.html#39583" class="Bound">x</a>     <a id="39665" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39667" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39672" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="39678" href="Data.List.Properties.html#39587" class="Bound">xs</a>         <a id="39689" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="39693" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="39695" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39697" href="Data.List.Base.html#5244" class="Function Operator">]</a>  <a id="39700" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39703" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39708" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="39711" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="39720" href="Data.List.Properties.html#39587" class="Bound">xs</a>  <a id="39724" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="39728" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="39736" href="Data.List.Properties.html#39587" class="Bound">xs</a>  <a id="39740" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39743" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="39745" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39747" href="Data.List.Base.html#5244" class="Function Operator">]</a>  <a id="39750" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39753" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39758" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="39761" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="39765" class="Symbol">(</a><a id="39766" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="39775" class="Symbol">(</a><a id="39776" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="39784" href="Data.List.Properties.html#39587" class="Bound">xs</a><a id="39786" class="Symbol">)</a> <a id="39788" class="Symbol">_</a> <a id="39790" class="Symbol">_)</a> <a id="39793" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="39797" class="Symbol">(</a><a id="39798" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="39806" href="Data.List.Properties.html#39587" class="Bound">xs</a> <a id="39809" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39812" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="39814" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39816" href="Data.List.Base.html#5244" class="Function Operator">]</a><a id="39817" class="Symbol">)</a> <a id="39819" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39822" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39827" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="39830" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39835" class="Symbol">(</a><a id="39836" href="Data.List.Base.html#1954" class="Function Operator">_++</a> <a id="39840" href="Data.List.Properties.html#39592" class="Bound">ys</a><a id="39842" class="Symbol">)</a> <a id="39844" class="Symbol">(</a><a id="39845" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="39849" class="Symbol">(</a><a id="39850" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="39859" href="Data.List.Properties.html#39587" class="Bound">xs</a><a id="39861" class="Symbol">))</a> <a id="39864" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="39868" class="Symbol">(</a><a id="39869" href="Data.List.Properties.html#39587" class="Bound">xs</a> <a id="39872" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="39876" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="39878" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39880" href="Data.List.Base.html#5244" class="Function Operator">]</a><a id="39881" class="Symbol">)</a>        <a id="39890" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39893" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39898" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="39904" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="39912" class="Symbol">(</a><a id="39913" href="Data.List.Properties.html#39583" class="Bound">x</a> <a id="39915" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39917" href="Data.List.Properties.html#39587" class="Bound">xs</a><a id="39919" class="Symbol">)</a>      <a id="39926" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="39929" href="Data.List.Properties.html#39592" class="Bound">ys</a>   <a id="39934" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="39937" class="Comment">-- Reverse-append of append is reverse-append after reverse-append.</a>

<a id="++-ʳ++"></a><a id="40006" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a> <a id="40013" class="Symbol">:</a> <a id="40015" class="Symbol">∀</a> <a id="40017" class="Symbol">(</a><a id="40018" href="Data.List.Properties.html#40018" class="Bound">xs</a> <a id="40021" class="Symbol">{</a><a id="40022" href="Data.List.Properties.html#40022" class="Bound">ys</a> <a id="40025" href="Data.List.Properties.html#40025" class="Bound">zs</a><a id="40027" class="Symbol">}</a> <a id="40029" class="Symbol">:</a> <a id="40031" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40036" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="40037" class="Symbol">)</a> <a id="40039" class="Symbol">→</a> <a id="40041" class="Symbol">(</a><a id="40042" href="Data.List.Properties.html#40018" class="Bound">xs</a> <a id="40045" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40048" href="Data.List.Properties.html#40022" class="Bound">ys</a><a id="40050" class="Symbol">)</a> <a id="40052" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40056" href="Data.List.Properties.html#40025" class="Bound">zs</a> <a id="40059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40061" href="Data.List.Properties.html#40022" class="Bound">ys</a> <a id="40064" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40068" href="Data.List.Properties.html#40018" class="Bound">xs</a> <a id="40071" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40075" href="Data.List.Properties.html#40025" class="Bound">zs</a>
<a id="40078" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a> <a id="40085" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="40088" class="Symbol">=</a> <a id="40090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40095" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a> <a id="40102" class="Symbol">(</a><a id="40103" href="Data.List.Properties.html#40103" class="Bound">x</a> <a id="40105" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40107" href="Data.List.Properties.html#40107" class="Bound">xs</a><a id="40109" class="Symbol">)</a> <a id="40111" class="Symbol">{</a><a id="40112" href="Data.List.Properties.html#40112" class="Bound">ys</a><a id="40114" class="Symbol">}</a> <a id="40116" class="Symbol">{</a><a id="40117" href="Data.List.Properties.html#40117" class="Bound">zs</a><a id="40119" class="Symbol">}</a> <a id="40121" class="Symbol">=</a> <a id="40123" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="40131" class="Symbol">(</a><a id="40132" href="Data.List.Properties.html#40103" class="Bound">x</a> <a id="40134" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40136" href="Data.List.Properties.html#40107" class="Bound">xs</a> <a id="40139" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40142" href="Data.List.Properties.html#40112" class="Bound">ys</a><a id="40144" class="Symbol">)</a> <a id="40146" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40150" href="Data.List.Properties.html#40117" class="Bound">zs</a>   <a id="40155" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40161" class="Symbol">(</a><a id="40162" href="Data.List.Properties.html#40107" class="Bound">xs</a> <a id="40165" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40168" href="Data.List.Properties.html#40112" class="Bound">ys</a><a id="40170" class="Symbol">)</a> <a id="40172" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40176" href="Data.List.Properties.html#40103" class="Bound">x</a> <a id="40178" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40180" href="Data.List.Properties.html#40117" class="Bound">zs</a>   <a id="40185" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40188" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a> <a id="40195" href="Data.List.Properties.html#40107" class="Bound">xs</a> <a id="40198" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40202" href="Data.List.Properties.html#40112" class="Bound">ys</a> <a id="40205" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40209" href="Data.List.Properties.html#40107" class="Bound">xs</a> <a id="40212" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40216" href="Data.List.Properties.html#40103" class="Bound">x</a> <a id="40218" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40220" href="Data.List.Properties.html#40117" class="Bound">zs</a>    <a id="40226" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40232" href="Data.List.Properties.html#40112" class="Bound">ys</a> <a id="40235" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40239" class="Symbol">(</a><a id="40240" href="Data.List.Properties.html#40103" class="Bound">x</a> <a id="40242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40244" href="Data.List.Properties.html#40107" class="Bound">xs</a><a id="40246" class="Symbol">)</a> <a id="40248" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40252" href="Data.List.Properties.html#40117" class="Bound">zs</a>  <a id="40256" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="40259" class="Comment">-- Reverse-append of reverse-append is commuted reverse-append after append.</a>

<a id="ʳ++-ʳ++"></a><a id="40337" href="Data.List.Properties.html#40337" class="Function">ʳ++-ʳ++</a> <a id="40345" class="Symbol">:</a> <a id="40347" class="Symbol">∀</a> <a id="40349" class="Symbol">(</a><a id="40350" href="Data.List.Properties.html#40350" class="Bound">xs</a> <a id="40353" class="Symbol">{</a><a id="40354" href="Data.List.Properties.html#40354" class="Bound">ys</a> <a id="40357" href="Data.List.Properties.html#40357" class="Bound">zs</a><a id="40359" class="Symbol">}</a> <a id="40361" class="Symbol">:</a> <a id="40363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40368" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="40369" class="Symbol">)</a> <a id="40371" class="Symbol">→</a> <a id="40373" class="Symbol">(</a><a id="40374" href="Data.List.Properties.html#40350" class="Bound">xs</a> <a id="40377" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40381" href="Data.List.Properties.html#40354" class="Bound">ys</a><a id="40383" class="Symbol">)</a> <a id="40385" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40389" href="Data.List.Properties.html#40357" class="Bound">zs</a> <a id="40392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40394" href="Data.List.Properties.html#40354" class="Bound">ys</a> <a id="40397" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40401" href="Data.List.Properties.html#40350" class="Bound">xs</a> <a id="40404" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40407" href="Data.List.Properties.html#40357" class="Bound">zs</a>
<a id="40410" href="Data.List.Properties.html#40337" class="Function">ʳ++-ʳ++</a> <a id="40418" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="40421" class="Symbol">=</a> <a id="40423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40428" href="Data.List.Properties.html#40337" class="Function">ʳ++-ʳ++</a> <a id="40436" class="Symbol">(</a><a id="40437" href="Data.List.Properties.html#40437" class="Bound">x</a> <a id="40439" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40441" href="Data.List.Properties.html#40441" class="Bound">xs</a><a id="40443" class="Symbol">)</a> <a id="40445" class="Symbol">{</a><a id="40446" href="Data.List.Properties.html#40446" class="Bound">ys</a><a id="40448" class="Symbol">}</a> <a id="40450" class="Symbol">{</a><a id="40451" href="Data.List.Properties.html#40451" class="Bound">zs</a><a id="40453" class="Symbol">}</a> <a id="40455" class="Symbol">=</a> <a id="40457" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="40465" class="Symbol">((</a><a id="40467" href="Data.List.Properties.html#40437" class="Bound">x</a> <a id="40469" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40471" href="Data.List.Properties.html#40441" class="Bound">xs</a><a id="40473" class="Symbol">)</a> <a id="40475" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40479" href="Data.List.Properties.html#40446" class="Bound">ys</a><a id="40481" class="Symbol">)</a> <a id="40483" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40487" href="Data.List.Properties.html#40451" class="Bound">zs</a>   <a id="40492" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40498" class="Symbol">(</a><a id="40499" href="Data.List.Properties.html#40441" class="Bound">xs</a> <a id="40502" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40506" href="Data.List.Properties.html#40437" class="Bound">x</a> <a id="40508" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40510" href="Data.List.Properties.html#40446" class="Bound">ys</a><a id="40512" class="Symbol">)</a> <a id="40514" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40518" href="Data.List.Properties.html#40451" class="Bound">zs</a>     <a id="40525" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40528" href="Data.List.Properties.html#40337" class="Function">ʳ++-ʳ++</a> <a id="40536" href="Data.List.Properties.html#40441" class="Bound">xs</a> <a id="40539" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40543" class="Symbol">(</a><a id="40544" href="Data.List.Properties.html#40437" class="Bound">x</a> <a id="40546" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40548" href="Data.List.Properties.html#40446" class="Bound">ys</a><a id="40550" class="Symbol">)</a> <a id="40552" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40556" href="Data.List.Properties.html#40441" class="Bound">xs</a> <a id="40559" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40562" href="Data.List.Properties.html#40451" class="Bound">zs</a>      <a id="40570" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40576" href="Data.List.Properties.html#40446" class="Bound">ys</a> <a id="40579" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40583" class="Symbol">(</a><a id="40584" href="Data.List.Properties.html#40437" class="Bound">x</a> <a id="40586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40588" href="Data.List.Properties.html#40441" class="Bound">xs</a><a id="40590" class="Symbol">)</a> <a id="40592" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="40595" href="Data.List.Properties.html#40451" class="Bound">zs</a>      <a id="40603" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="40606" class="Comment">-- Length of reverse-append</a>

<a id="length-ʳ++"></a><a id="40635" href="Data.List.Properties.html#40635" class="Function">length-ʳ++</a> <a id="40646" class="Symbol">:</a> <a id="40648" class="Symbol">∀</a> <a id="40650" class="Symbol">(</a><a id="40651" href="Data.List.Properties.html#40651" class="Bound">xs</a> <a id="40654" class="Symbol">{</a><a id="40655" href="Data.List.Properties.html#40655" class="Bound">ys</a><a id="40657" class="Symbol">}</a> <a id="40659" class="Symbol">:</a> <a id="40661" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40666" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="40667" class="Symbol">)</a> <a id="40669" class="Symbol">→</a>
             <a id="40684" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40691" class="Symbol">(</a><a id="40692" href="Data.List.Properties.html#40651" class="Bound">xs</a> <a id="40695" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40699" href="Data.List.Properties.html#40655" class="Bound">ys</a><a id="40701" class="Symbol">)</a> <a id="40703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40705" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40712" href="Data.List.Properties.html#40651" class="Bound">xs</a> <a id="40715" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="40717" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40724" href="Data.List.Properties.html#40655" class="Bound">ys</a>
<a id="40727" href="Data.List.Properties.html#40635" class="Function">length-ʳ++</a> <a id="40738" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="40741" class="Symbol">=</a> <a id="40743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40748" href="Data.List.Properties.html#40635" class="Function">length-ʳ++</a> <a id="40759" class="Symbol">(</a><a id="40760" href="Data.List.Properties.html#40760" class="Bound">x</a> <a id="40762" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40764" href="Data.List.Properties.html#40764" class="Bound">xs</a><a id="40766" class="Symbol">)</a> <a id="40768" class="Symbol">{</a><a id="40769" href="Data.List.Properties.html#40769" class="Bound">ys</a><a id="40771" class="Symbol">}</a> <a id="40773" class="Symbol">=</a> <a id="40775" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="40783" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40790" class="Symbol">((</a><a id="40792" href="Data.List.Properties.html#40760" class="Bound">x</a> <a id="40794" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40796" href="Data.List.Properties.html#40764" class="Bound">xs</a><a id="40798" class="Symbol">)</a> <a id="40800" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40804" href="Data.List.Properties.html#40769" class="Bound">ys</a><a id="40806" class="Symbol">)</a>      <a id="40813" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40819" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40826" class="Symbol">(</a><a id="40827" href="Data.List.Properties.html#40764" class="Bound">xs</a> <a id="40830" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="40834" href="Data.List.Properties.html#40760" class="Bound">x</a> <a id="40836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40838" href="Data.List.Properties.html#40769" class="Bound">ys</a><a id="40840" class="Symbol">)</a>        <a id="40849" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40852" href="Data.List.Properties.html#40635" class="Function">length-ʳ++</a> <a id="40863" href="Data.List.Properties.html#40764" class="Bound">xs</a> <a id="40866" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40870" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40877" href="Data.List.Properties.html#40764" class="Bound">xs</a> <a id="40880" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="40882" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40889" class="Symbol">(</a><a id="40890" href="Data.List.Properties.html#40760" class="Bound">x</a> <a id="40892" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40894" href="Data.List.Properties.html#40769" class="Bound">ys</a><a id="40896" class="Symbol">)</a>   <a id="40900" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="40903" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="40909" class="Symbol">_</a> <a id="40911" class="Symbol">_</a> <a id="40913" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="40917" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40924" class="Symbol">(</a><a id="40925" href="Data.List.Properties.html#40760" class="Bound">x</a> <a id="40927" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40929" href="Data.List.Properties.html#40764" class="Bound">xs</a><a id="40931" class="Symbol">)</a> <a id="40933" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="40935" href="Data.List.Base.html#5083" class="Function">length</a> <a id="40942" href="Data.List.Properties.html#40769" class="Bound">ys</a>   <a id="40947" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="40950" class="Comment">-- map distributes over reverse-append.</a>

<a id="map-ʳ++"></a><a id="40991" href="Data.List.Properties.html#40991" class="Function">map-ʳ++</a> <a id="40999" class="Symbol">:</a> <a id="41001" class="Symbol">(</a><a id="41002" href="Data.List.Properties.html#41002" class="Bound">f</a> <a id="41004" class="Symbol">:</a> <a id="41006" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="41008" class="Symbol">→</a> <a id="41010" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="41011" class="Symbol">)</a> <a id="41013" class="Symbol">(</a><a id="41014" href="Data.List.Properties.html#41014" class="Bound">xs</a> <a id="41017" class="Symbol">{</a><a id="41018" href="Data.List.Properties.html#41018" class="Bound">ys</a><a id="41020" class="Symbol">}</a> <a id="41022" class="Symbol">:</a> <a id="41024" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41029" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="41030" class="Symbol">)</a> <a id="41032" class="Symbol">→</a>
          <a id="41044" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41048" href="Data.List.Properties.html#41002" class="Bound">f</a> <a id="41050" class="Symbol">(</a><a id="41051" href="Data.List.Properties.html#41014" class="Bound">xs</a> <a id="41054" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41058" href="Data.List.Properties.html#41018" class="Bound">ys</a><a id="41060" class="Symbol">)</a> <a id="41062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41064" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41068" href="Data.List.Properties.html#41002" class="Bound">f</a> <a id="41070" href="Data.List.Properties.html#41014" class="Bound">xs</a> <a id="41073" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41077" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41081" href="Data.List.Properties.html#41002" class="Bound">f</a> <a id="41083" href="Data.List.Properties.html#41018" class="Bound">ys</a>
<a id="41086" href="Data.List.Properties.html#40991" class="Function">map-ʳ++</a> <a id="41094" href="Data.List.Properties.html#41094" class="Bound">f</a> <a id="41096" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="41110" class="Symbol">=</a> <a id="41112" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41117" href="Data.List.Properties.html#40991" class="Function">map-ʳ++</a> <a id="41125" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41127" class="Symbol">(</a><a id="41128" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41132" href="Data.List.Properties.html#41132" class="Bound">xs</a><a id="41134" class="Symbol">)</a> <a id="41136" class="Symbol">{</a><a id="41137" href="Data.List.Properties.html#41137" class="Bound">ys</a><a id="41139" class="Symbol">}</a> <a id="41141" class="Symbol">=</a> <a id="41143" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="41151" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41155" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41157" class="Symbol">((</a><a id="41159" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41161" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41163" href="Data.List.Properties.html#41132" class="Bound">xs</a><a id="41165" class="Symbol">)</a> <a id="41167" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41171" href="Data.List.Properties.html#41137" class="Bound">ys</a><a id="41173" class="Symbol">)</a>         <a id="41183" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41189" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41193" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41195" class="Symbol">(</a><a id="41196" href="Data.List.Properties.html#41132" class="Bound">xs</a> <a id="41199" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41203" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41205" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41207" href="Data.List.Properties.html#41137" class="Bound">ys</a><a id="41209" class="Symbol">)</a>           <a id="41221" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41224" href="Data.List.Properties.html#40991" class="Function">map-ʳ++</a> <a id="41232" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41234" href="Data.List.Properties.html#41132" class="Bound">xs</a> <a id="41237" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41241" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41245" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41247" href="Data.List.Properties.html#41132" class="Bound">xs</a> <a id="41250" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41254" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41258" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41260" class="Symbol">(</a><a id="41261" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41263" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41265" href="Data.List.Properties.html#41137" class="Bound">ys</a><a id="41267" class="Symbol">)</a>     <a id="41273" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41279" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41283" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41285" href="Data.List.Properties.html#41132" class="Bound">xs</a> <a id="41288" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41292" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41294" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41296" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41298" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41302" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41304" href="Data.List.Properties.html#41137" class="Bound">ys</a>     <a id="41311" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41317" class="Symbol">(</a><a id="41318" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41320" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41322" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41324" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41328" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41330" href="Data.List.Properties.html#41132" class="Bound">xs</a><a id="41332" class="Symbol">)</a> <a id="41334" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41338" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41342" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41344" href="Data.List.Properties.html#41137" class="Bound">ys</a>   <a id="41349" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41355" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41359" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41361" class="Symbol">(</a><a id="41362" href="Data.List.Properties.html#41128" class="Bound">x</a> <a id="41364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41366" href="Data.List.Properties.html#41132" class="Bound">xs</a><a id="41368" class="Symbol">)</a>   <a id="41372" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41376" href="Data.List.Base.html#1631" class="Function">map</a> <a id="41380" href="Data.List.Properties.html#41125" class="Bound">f</a> <a id="41382" href="Data.List.Properties.html#41137" class="Bound">ys</a>   <a id="41387" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="41390" class="Comment">-- A foldr after a reverse is a foldl.</a>

<a id="foldr-ʳ++"></a><a id="41430" href="Data.List.Properties.html#41430" class="Function">foldr-ʳ++</a> <a id="41440" class="Symbol">:</a> <a id="41442" class="Symbol">∀</a> <a id="41444" class="Symbol">(</a><a id="41445" href="Data.List.Properties.html#41445" class="Bound">f</a> <a id="41447" class="Symbol">:</a> <a id="41449" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="41451" class="Symbol">→</a> <a id="41453" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="41455" class="Symbol">→</a> <a id="41457" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="41458" class="Symbol">)</a> <a id="41460" href="Data.List.Properties.html#41460" class="Bound">b</a> <a id="41462" href="Data.List.Properties.html#41462" class="Bound">xs</a> <a id="41465" class="Symbol">{</a><a id="41466" href="Data.List.Properties.html#41466" class="Bound">ys</a><a id="41468" class="Symbol">}</a> <a id="41470" class="Symbol">→</a>
            <a id="41484" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41490" href="Data.List.Properties.html#41445" class="Bound">f</a> <a id="41492" href="Data.List.Properties.html#41460" class="Bound">b</a> <a id="41494" class="Symbol">(</a><a id="41495" href="Data.List.Properties.html#41462" class="Bound">xs</a> <a id="41498" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41502" href="Data.List.Properties.html#41466" class="Bound">ys</a><a id="41504" class="Symbol">)</a> <a id="41506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41508" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41514" class="Symbol">(</a><a id="41515" href="Function.Base.html#1638" class="Function">flip</a> <a id="41520" href="Data.List.Properties.html#41445" class="Bound">f</a><a id="41521" class="Symbol">)</a> <a id="41523" class="Symbol">(</a><a id="41524" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41530" href="Data.List.Properties.html#41445" class="Bound">f</a> <a id="41532" href="Data.List.Properties.html#41460" class="Bound">b</a> <a id="41534" href="Data.List.Properties.html#41466" class="Bound">ys</a><a id="41536" class="Symbol">)</a> <a id="41538" href="Data.List.Properties.html#41462" class="Bound">xs</a>
<a id="41541" href="Data.List.Properties.html#41430" class="Function">foldr-ʳ++</a> <a id="41551" href="Data.List.Properties.html#41551" class="Bound">f</a> <a id="41553" href="Data.List.Properties.html#41553" class="Bound">b</a> <a id="41555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="41564" class="Symbol">{_}</a>  <a id="41569" class="Symbol">=</a> <a id="41571" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41576" href="Data.List.Properties.html#41430" class="Function">foldr-ʳ++</a> <a id="41586" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41588" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41590" class="Symbol">(</a><a id="41591" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41593" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41595" href="Data.List.Properties.html#41595" class="Bound">xs</a><a id="41597" class="Symbol">)</a> <a id="41599" class="Symbol">{</a><a id="41600" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41602" class="Symbol">}</a> <a id="41604" class="Symbol">=</a> <a id="41606" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="41614" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41620" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41622" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41624" class="Symbol">((</a><a id="41626" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41628" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41630" href="Data.List.Properties.html#41595" class="Bound">xs</a><a id="41632" class="Symbol">)</a> <a id="41634" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41638" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41640" class="Symbol">)</a>              <a id="41655" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41661" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41667" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41669" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41671" class="Symbol">(</a><a id="41672" href="Data.List.Properties.html#41595" class="Bound">xs</a> <a id="41675" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41679" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41681" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41683" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41685" class="Symbol">)</a>                <a id="41702" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41705" href="Data.List.Properties.html#41430" class="Function">foldr-ʳ++</a> <a id="41715" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41717" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41719" href="Data.List.Properties.html#41595" class="Bound">xs</a> <a id="41722" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41726" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41732" class="Symbol">(</a><a id="41733" href="Function.Base.html#1638" class="Function">flip</a> <a id="41738" href="Data.List.Properties.html#41586" class="Bound">f</a><a id="41739" class="Symbol">)</a> <a id="41741" class="Symbol">(</a><a id="41742" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41748" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41750" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41752" class="Symbol">(</a><a id="41753" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41757" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41759" class="Symbol">))</a> <a id="41762" href="Data.List.Properties.html#41595" class="Bound">xs</a>   <a id="41767" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41773" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41779" class="Symbol">(</a><a id="41780" href="Function.Base.html#1638" class="Function">flip</a> <a id="41785" href="Data.List.Properties.html#41586" class="Bound">f</a><a id="41786" class="Symbol">)</a> <a id="41788" class="Symbol">(</a><a id="41789" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41791" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41793" class="Symbol">(</a><a id="41794" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41800" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41802" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41804" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41806" class="Symbol">))</a> <a id="41809" href="Data.List.Properties.html#41595" class="Bound">xs</a>   <a id="41814" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41820" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41826" class="Symbol">(</a><a id="41827" href="Function.Base.html#1638" class="Function">flip</a> <a id="41832" href="Data.List.Properties.html#41586" class="Bound">f</a><a id="41833" class="Symbol">)</a> <a id="41835" class="Symbol">(</a><a id="41836" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41842" href="Data.List.Properties.html#41586" class="Bound">f</a> <a id="41844" href="Data.List.Properties.html#41588" class="Bound">b</a> <a id="41846" href="Data.List.Properties.html#41600" class="Bound">ys</a><a id="41848" class="Symbol">)</a> <a id="41850" class="Symbol">(</a><a id="41851" href="Data.List.Properties.html#41591" class="Bound">x</a> <a id="41853" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41855" href="Data.List.Properties.html#41595" class="Bound">xs</a><a id="41857" class="Symbol">)</a>   <a id="41861" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="41864" class="Comment">-- A foldl after a reverse is a foldr.</a>

<a id="foldl-ʳ++"></a><a id="41904" href="Data.List.Properties.html#41904" class="Function">foldl-ʳ++</a> <a id="41914" class="Symbol">:</a> <a id="41916" class="Symbol">∀</a> <a id="41918" class="Symbol">(</a><a id="41919" href="Data.List.Properties.html#41919" class="Bound">f</a> <a id="41921" class="Symbol">:</a> <a id="41923" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="41925" class="Symbol">→</a> <a id="41927" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="41929" class="Symbol">→</a> <a id="41931" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="41932" class="Symbol">)</a> <a id="41934" href="Data.List.Properties.html#41934" class="Bound">b</a> <a id="41936" href="Data.List.Properties.html#41936" class="Bound">xs</a> <a id="41939" class="Symbol">{</a><a id="41940" href="Data.List.Properties.html#41940" class="Bound">ys</a><a id="41942" class="Symbol">}</a> <a id="41944" class="Symbol">→</a>
            <a id="41958" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41964" href="Data.List.Properties.html#41919" class="Bound">f</a> <a id="41966" href="Data.List.Properties.html#41934" class="Bound">b</a> <a id="41968" class="Symbol">(</a><a id="41969" href="Data.List.Properties.html#41936" class="Bound">xs</a> <a id="41972" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="41976" href="Data.List.Properties.html#41940" class="Bound">ys</a><a id="41978" class="Symbol">)</a> <a id="41980" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41982" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="41988" href="Data.List.Properties.html#41919" class="Bound">f</a> <a id="41990" class="Symbol">(</a><a id="41991" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="41997" class="Symbol">(</a><a id="41998" href="Function.Base.html#1638" class="Function">flip</a> <a id="42003" href="Data.List.Properties.html#41919" class="Bound">f</a><a id="42004" class="Symbol">)</a> <a id="42006" href="Data.List.Properties.html#41934" class="Bound">b</a> <a id="42008" href="Data.List.Properties.html#41936" class="Bound">xs</a><a id="42010" class="Symbol">)</a> <a id="42012" href="Data.List.Properties.html#41940" class="Bound">ys</a>
<a id="42015" href="Data.List.Properties.html#41904" class="Function">foldl-ʳ++</a> <a id="42025" href="Data.List.Properties.html#42025" class="Bound">f</a> <a id="42027" href="Data.List.Properties.html#42027" class="Bound">b</a> <a id="42029" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42038" class="Symbol">{_}</a>  <a id="42043" class="Symbol">=</a> <a id="42045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42050" href="Data.List.Properties.html#41904" class="Function">foldl-ʳ++</a> <a id="42060" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42062" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42064" class="Symbol">(</a><a id="42065" href="Data.List.Properties.html#42065" class="Bound">x</a> <a id="42067" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42069" href="Data.List.Properties.html#42069" class="Bound">xs</a><a id="42071" class="Symbol">)</a> <a id="42073" class="Symbol">{</a><a id="42074" href="Data.List.Properties.html#42074" class="Bound">ys</a><a id="42076" class="Symbol">}</a> <a id="42078" class="Symbol">=</a> <a id="42080" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="42088" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="42094" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42096" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42098" class="Symbol">((</a><a id="42100" href="Data.List.Properties.html#42065" class="Bound">x</a> <a id="42102" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42104" href="Data.List.Properties.html#42069" class="Bound">xs</a><a id="42106" class="Symbol">)</a> <a id="42108" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42112" href="Data.List.Properties.html#42074" class="Bound">ys</a><a id="42114" class="Symbol">)</a>              <a id="42129" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="42135" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="42141" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42143" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42145" class="Symbol">(</a><a id="42146" href="Data.List.Properties.html#42069" class="Bound">xs</a> <a id="42149" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42153" href="Data.List.Properties.html#42065" class="Bound">x</a> <a id="42155" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42157" href="Data.List.Properties.html#42074" class="Bound">ys</a><a id="42159" class="Symbol">)</a>                <a id="42176" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="42179" href="Data.List.Properties.html#41904" class="Function">foldl-ʳ++</a> <a id="42189" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42191" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42193" href="Data.List.Properties.html#42069" class="Bound">xs</a> <a id="42196" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="42200" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="42206" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42208" class="Symbol">(</a><a id="42209" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="42215" class="Symbol">(</a><a id="42216" href="Function.Base.html#1638" class="Function">flip</a> <a id="42221" href="Data.List.Properties.html#42060" class="Bound">f</a><a id="42222" class="Symbol">)</a> <a id="42224" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42226" href="Data.List.Properties.html#42069" class="Bound">xs</a><a id="42228" class="Symbol">)</a> <a id="42230" class="Symbol">(</a><a id="42231" href="Data.List.Properties.html#42065" class="Bound">x</a> <a id="42233" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42235" href="Data.List.Properties.html#42074" class="Bound">ys</a><a id="42237" class="Symbol">)</a>   <a id="42241" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="42247" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="42253" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42255" class="Symbol">(</a><a id="42256" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42258" class="Symbol">(</a><a id="42259" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="42265" class="Symbol">(</a><a id="42266" href="Function.Base.html#1638" class="Function">flip</a> <a id="42271" href="Data.List.Properties.html#42060" class="Bound">f</a><a id="42272" class="Symbol">)</a> <a id="42274" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42276" href="Data.List.Properties.html#42069" class="Bound">xs</a><a id="42278" class="Symbol">)</a> <a id="42280" href="Data.List.Properties.html#42065" class="Bound">x</a><a id="42281" class="Symbol">)</a> <a id="42283" href="Data.List.Properties.html#42074" class="Bound">ys</a>   <a id="42288" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="42294" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="42300" href="Data.List.Properties.html#42060" class="Bound">f</a> <a id="42302" class="Symbol">(</a><a id="42303" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="42309" class="Symbol">(</a><a id="42310" href="Function.Base.html#1638" class="Function">flip</a> <a id="42315" href="Data.List.Properties.html#42060" class="Bound">f</a><a id="42316" class="Symbol">)</a> <a id="42318" href="Data.List.Properties.html#42062" class="Bound">b</a> <a id="42320" class="Symbol">(</a><a id="42321" href="Data.List.Properties.html#42065" class="Bound">x</a> <a id="42323" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42325" href="Data.List.Properties.html#42069" class="Bound">xs</a><a id="42327" class="Symbol">))</a> <a id="42330" href="Data.List.Properties.html#42074" class="Bound">ys</a>   <a id="42335" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="42338" class="Comment">------------------------------------------------------------------------</a>
<a id="42411" class="Comment">-- reverse</a>

<a id="42423" class="Comment">-- reverse of cons is snoc of reverse.</a>

<a id="unfold-reverse"></a><a id="42463" href="Data.List.Properties.html#42463" class="Function">unfold-reverse</a> <a id="42478" class="Symbol">:</a> <a id="42480" class="Symbol">∀</a> <a id="42482" class="Symbol">(</a><a id="42483" href="Data.List.Properties.html#42483" class="Bound">x</a> <a id="42485" class="Symbol">:</a> <a id="42487" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="42488" class="Symbol">)</a> <a id="42490" href="Data.List.Properties.html#42490" class="Bound">xs</a> <a id="42493" class="Symbol">→</a> <a id="42495" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42503" class="Symbol">(</a><a id="42504" href="Data.List.Properties.html#42483" class="Bound">x</a> <a id="42506" class="InductiveConstructor Operator">∷</a> <a id="42508" href="Data.List.Properties.html#42490" class="Bound">xs</a><a id="42510" class="Symbol">)</a> <a id="42512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42514" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42522" href="Data.List.Properties.html#42490" class="Bound">xs</a> <a id="42525" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="42528" href="Data.List.Properties.html#42483" class="Bound">x</a>
<a id="42530" href="Data.List.Properties.html#42463" class="Function">unfold-reverse</a> <a id="42545" href="Data.List.Properties.html#42545" class="Bound">x</a> <a id="42547" href="Data.List.Properties.html#42547" class="Bound">xs</a> <a id="42550" class="Symbol">=</a> <a id="42552" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="42561" href="Data.List.Properties.html#42547" class="Bound">xs</a>

<a id="42565" class="Comment">-- reverse is an involution with respect to append.</a>

<a id="reverse-++"></a><a id="42618" href="Data.List.Properties.html#42618" class="Function">reverse-++</a> <a id="42629" class="Symbol">:</a> <a id="42631" class="Symbol">(</a><a id="42632" href="Data.List.Properties.html#42632" class="Bound">xs</a> <a id="42635" href="Data.List.Properties.html#42635" class="Bound">ys</a> <a id="42638" class="Symbol">:</a> <a id="42640" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42645" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="42646" class="Symbol">)</a> <a id="42648" class="Symbol">→</a>
                     <a id="42671" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42679" class="Symbol">(</a><a id="42680" href="Data.List.Properties.html#42632" class="Bound">xs</a> <a id="42683" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="42686" href="Data.List.Properties.html#42635" class="Bound">ys</a><a id="42688" class="Symbol">)</a> <a id="42690" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42692" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42700" href="Data.List.Properties.html#42635" class="Bound">ys</a> <a id="42703" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="42706" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42714" href="Data.List.Properties.html#42632" class="Bound">xs</a>
<a id="42717" href="Data.List.Properties.html#42618" class="Function">reverse-++</a> <a id="42728" href="Data.List.Properties.html#42728" class="Bound">xs</a> <a id="42731" href="Data.List.Properties.html#42731" class="Bound">ys</a> <a id="42734" class="Symbol">=</a> <a id="42736" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="42744" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42752" class="Symbol">(</a><a id="42753" href="Data.List.Properties.html#42728" class="Bound">xs</a> <a id="42756" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="42759" href="Data.List.Properties.html#42731" class="Bound">ys</a><a id="42761" class="Symbol">)</a>         <a id="42771" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="42777" class="Symbol">(</a><a id="42778" href="Data.List.Properties.html#42728" class="Bound">xs</a> <a id="42781" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="42784" href="Data.List.Properties.html#42731" class="Bound">ys</a><a id="42786" class="Symbol">)</a> <a id="42788" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42792" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="42804" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="42807" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a> <a id="42814" href="Data.List.Properties.html#42728" class="Bound">xs</a> <a id="42817" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="42821" href="Data.List.Properties.html#42731" class="Bound">ys</a> <a id="42824" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42828" href="Data.List.Properties.html#42728" class="Bound">xs</a> <a id="42831" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42835" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="42848" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="42854" href="Data.List.Properties.html#42731" class="Bound">ys</a> <a id="42857" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="42861" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42869" href="Data.List.Properties.html#42728" class="Bound">xs</a>          <a id="42881" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="42884" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="42893" href="Data.List.Properties.html#42731" class="Bound">ys</a> <a id="42896" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="42900" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42908" href="Data.List.Properties.html#42731" class="Bound">ys</a> <a id="42911" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="42914" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="42922" href="Data.List.Properties.html#42728" class="Bound">xs</a>   <a id="42927" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="42930" class="Comment">-- reverse is involutive.</a>

<a id="reverse-involutive"></a><a id="42957" href="Data.List.Properties.html#42957" class="Function">reverse-involutive</a> <a id="42976" class="Symbol">:</a> <a id="42978" href="Algebra.Definitions.html#4153" class="Function">Involutive</a> <a id="42989" class="Symbol">{</a><a id="42990" class="Argument">A</a> <a id="42992" class="Symbol">=</a> <a id="42994" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42999" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="43000" class="Symbol">}</a> <a id="43002" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43006" href="Data.List.Base.html#7419" class="Function">reverse</a>
<a id="43014" href="Data.List.Properties.html#42957" class="Function">reverse-involutive</a> <a id="43033" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43036" class="Symbol">=</a> <a id="43038" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="43046" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43054" class="Symbol">(</a><a id="43055" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43063" href="Data.List.Properties.html#43033" class="Bound">xs</a><a id="43065" class="Symbol">)</a>  <a id="43068" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="43074" class="Symbol">(</a><a id="43075" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43078" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="43082" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="43084" class="Symbol">)</a> <a id="43086" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="43090" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="43096" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="43099" href="Data.List.Properties.html#40337" class="Function">ʳ++-ʳ++</a> <a id="43107" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43110" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="43114" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="43117" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a>  <a id="43122" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43125" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="43128" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="43136" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="43142" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43145" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="43148" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>              <a id="43164" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="43167" href="Data.List.Properties.html#5949" class="Function">++-identityʳ</a> <a id="43180" href="Data.List.Properties.html#43033" class="Bound">xs</a> <a id="43183" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="43187" href="Data.List.Properties.html#43033" class="Bound">xs</a>                    <a id="43209" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="43212" class="Comment">-- reverse is injective.</a>

<a id="reverse-injective"></a><a id="43238" href="Data.List.Properties.html#43238" class="Function">reverse-injective</a> <a id="43256" class="Symbol">:</a> <a id="43258" class="Symbol">∀</a> <a id="43260" class="Symbol">{</a><a id="43261" href="Data.List.Properties.html#43261" class="Bound">xs</a> <a id="43264" href="Data.List.Properties.html#43264" class="Bound">ys</a> <a id="43267" class="Symbol">:</a> <a id="43269" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43274" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="43275" class="Symbol">}</a> <a id="43277" class="Symbol">→</a> <a id="43279" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43287" href="Data.List.Properties.html#43261" class="Bound">xs</a> <a id="43290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43292" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43300" href="Data.List.Properties.html#43264" class="Bound">ys</a> <a id="43303" class="Symbol">→</a> <a id="43305" href="Data.List.Properties.html#43261" class="Bound">xs</a> <a id="43308" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43310" href="Data.List.Properties.html#43264" class="Bound">ys</a>
<a id="43313" href="Data.List.Properties.html#43238" class="Function">reverse-injective</a> <a id="43331" class="Symbol">=</a> <a id="43333" href="Relation.Binary.PropositionalEquality.Core.html#1863" class="Function">subst₂</a> <a id="43340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43344" class="Symbol">(</a><a id="43345" href="Data.List.Properties.html#42957" class="Function">reverse-involutive</a> <a id="43364" class="Symbol">_)</a> <a id="43367" class="Symbol">(</a><a id="43368" href="Data.List.Properties.html#42957" class="Function">reverse-involutive</a> <a id="43387" class="Symbol">_)</a> <a id="43390" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="43392" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="43397" href="Data.List.Base.html#7419" class="Function">reverse</a>

<a id="43406" class="Comment">-- reverse preserves length.</a>

<a id="length-reverse"></a><a id="43436" href="Data.List.Properties.html#43436" class="Function">length-reverse</a> <a id="43451" class="Symbol">:</a> <a id="43453" class="Symbol">∀</a> <a id="43455" class="Symbol">(</a><a id="43456" href="Data.List.Properties.html#43456" class="Bound">xs</a> <a id="43459" class="Symbol">:</a> <a id="43461" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43466" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="43467" class="Symbol">)</a> <a id="43469" class="Symbol">→</a> <a id="43471" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43478" class="Symbol">(</a><a id="43479" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43487" href="Data.List.Properties.html#43456" class="Bound">xs</a><a id="43489" class="Symbol">)</a> <a id="43491" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43493" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43500" href="Data.List.Properties.html#43456" class="Bound">xs</a>
<a id="43503" href="Data.List.Properties.html#43436" class="Function">length-reverse</a> <a id="43518" href="Data.List.Properties.html#43518" class="Bound">xs</a> <a id="43521" class="Symbol">=</a> <a id="43523" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="43531" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43538" class="Symbol">(</a><a id="43539" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43547" href="Data.List.Properties.html#43518" class="Bound">xs</a><a id="43549" class="Symbol">)</a>   <a id="43553" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="43559" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43566" class="Symbol">(</a><a id="43567" href="Data.List.Properties.html#43518" class="Bound">xs</a> <a id="43570" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="43574" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="43576" class="Symbol">)</a>    <a id="43581" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="43584" href="Data.List.Properties.html#40635" class="Function">length-ʳ++</a> <a id="43595" href="Data.List.Properties.html#43518" class="Bound">xs</a> <a id="43598" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="43602" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43609" href="Data.List.Properties.html#43518" class="Bound">xs</a> <a id="43612" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43614" class="Number">0</a>         <a id="43624" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="43627" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="43639" class="Symbol">_</a> <a id="43641" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="43645" href="Data.List.Base.html#5083" class="Function">length</a> <a id="43652" href="Data.List.Properties.html#43518" class="Bound">xs</a>             <a id="43667" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="reverse-map"></a><a id="43670" href="Data.List.Properties.html#43670" class="Function">reverse-map</a> <a id="43682" class="Symbol">:</a> <a id="43684" class="Symbol">(</a><a id="43685" href="Data.List.Properties.html#43685" class="Bound">f</a> <a id="43687" class="Symbol">:</a> <a id="43689" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="43691" class="Symbol">→</a> <a id="43693" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="43694" class="Symbol">)</a> <a id="43696" class="Symbol">→</a> <a id="43698" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43702" href="Data.List.Properties.html#43685" class="Bound">f</a> <a id="43704" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="43706" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43714" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="43716" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43724" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="43726" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43730" href="Data.List.Properties.html#43685" class="Bound">f</a>
<a id="43732" href="Data.List.Properties.html#43670" class="Function">reverse-map</a> <a id="43744" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43746" href="Data.List.Properties.html#43746" class="Bound">xs</a> <a id="43749" class="Symbol">=</a> <a id="43751" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="43759" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43763" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43765" class="Symbol">(</a><a id="43766" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43774" href="Data.List.Properties.html#43746" class="Bound">xs</a><a id="43776" class="Symbol">)</a> <a id="43778" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="43784" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43788" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43790" class="Symbol">(</a><a id="43791" href="Data.List.Properties.html#43746" class="Bound">xs</a> <a id="43794" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="43798" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="43800" class="Symbol">)</a>  <a id="43803" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="43806" href="Data.List.Properties.html#40991" class="Function">map-ʳ++</a> <a id="43814" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43816" href="Data.List.Properties.html#43746" class="Bound">xs</a> <a id="43819" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="43823" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43827" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43829" href="Data.List.Properties.html#43746" class="Bound">xs</a> <a id="43832" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="43836" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="43842" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="43848" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43856" class="Symbol">(</a><a id="43857" href="Data.List.Base.html#1631" class="Function">map</a> <a id="43861" href="Data.List.Properties.html#43744" class="Bound">f</a> <a id="43863" href="Data.List.Properties.html#43746" class="Bound">xs</a><a id="43865" class="Symbol">)</a> <a id="43867" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="reverse-foldr"></a><a id="43870" href="Data.List.Properties.html#43870" class="Function">reverse-foldr</a> <a id="43884" class="Symbol">:</a> <a id="43886" class="Symbol">∀</a> <a id="43888" class="Symbol">(</a><a id="43889" href="Data.List.Properties.html#43889" class="Bound">f</a> <a id="43891" class="Symbol">:</a> <a id="43893" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="43895" class="Symbol">→</a> <a id="43897" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="43899" class="Symbol">→</a> <a id="43901" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="43902" class="Symbol">)</a> <a id="43904" href="Data.List.Properties.html#43904" class="Bound">b</a> <a id="43906" class="Symbol">→</a>
                <a id="43924" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="43930" href="Data.List.Properties.html#43889" class="Bound">f</a> <a id="43932" href="Data.List.Properties.html#43904" class="Bound">b</a> <a id="43934" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="43936" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="43944" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="43946" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="43952" class="Symbol">(</a><a id="43953" href="Function.Base.html#1638" class="Function">flip</a> <a id="43958" href="Data.List.Properties.html#43889" class="Bound">f</a><a id="43959" class="Symbol">)</a> <a id="43961" href="Data.List.Properties.html#43904" class="Bound">b</a>
<a id="43963" href="Data.List.Properties.html#43870" class="Function">reverse-foldr</a> <a id="43977" href="Data.List.Properties.html#43977" class="Bound">f</a> <a id="43979" href="Data.List.Properties.html#43979" class="Bound">b</a> <a id="43981" href="Data.List.Properties.html#43981" class="Bound">xs</a> <a id="43984" class="Symbol">=</a> <a id="43986" href="Data.List.Properties.html#41430" class="Function">foldr-ʳ++</a> <a id="43996" href="Data.List.Properties.html#43977" class="Bound">f</a> <a id="43998" href="Data.List.Properties.html#43979" class="Bound">b</a> <a id="44000" href="Data.List.Properties.html#43981" class="Bound">xs</a>

<a id="reverse-foldl"></a><a id="44004" href="Data.List.Properties.html#44004" class="Function">reverse-foldl</a> <a id="44018" class="Symbol">:</a> <a id="44020" class="Symbol">∀</a> <a id="44022" class="Symbol">(</a><a id="44023" href="Data.List.Properties.html#44023" class="Bound">f</a> <a id="44025" class="Symbol">:</a> <a id="44027" href="Data.List.Properties.html#2317" class="Generalizable">B</a> <a id="44029" class="Symbol">→</a> <a id="44031" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="44033" class="Symbol">→</a> <a id="44035" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="44036" class="Symbol">)</a> <a id="44038" href="Data.List.Properties.html#44038" class="Bound">b</a> <a id="44040" href="Data.List.Properties.html#44040" class="Bound">xs</a> <a id="44043" class="Symbol">→</a>
                <a id="44061" href="Data.List.Base.html#4437" class="Function">foldl</a> <a id="44067" href="Data.List.Properties.html#44023" class="Bound">f</a> <a id="44069" href="Data.List.Properties.html#44038" class="Bound">b</a> <a id="44071" class="Symbol">(</a><a id="44072" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="44080" href="Data.List.Properties.html#44040" class="Bound">xs</a><a id="44082" class="Symbol">)</a> <a id="44084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44086" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="44092" class="Symbol">(</a><a id="44093" href="Function.Base.html#1638" class="Function">flip</a> <a id="44098" href="Data.List.Properties.html#44023" class="Bound">f</a><a id="44099" class="Symbol">)</a> <a id="44101" href="Data.List.Properties.html#44038" class="Bound">b</a> <a id="44103" href="Data.List.Properties.html#44040" class="Bound">xs</a>
<a id="44106" href="Data.List.Properties.html#44004" class="Function">reverse-foldl</a> <a id="44120" href="Data.List.Properties.html#44120" class="Bound">f</a> <a id="44122" href="Data.List.Properties.html#44122" class="Bound">b</a> <a id="44124" href="Data.List.Properties.html#44124" class="Bound">xs</a> <a id="44127" class="Symbol">=</a> <a id="44129" href="Data.List.Properties.html#41904" class="Function">foldl-ʳ++</a> <a id="44139" href="Data.List.Properties.html#44120" class="Bound">f</a> <a id="44141" href="Data.List.Properties.html#44122" class="Bound">b</a> <a id="44143" href="Data.List.Properties.html#44124" class="Bound">xs</a>

<a id="44147" class="Comment">------------------------------------------------------------------------</a>
<a id="44220" class="Comment">-- _∷ʳ_</a>

<a id="44229" class="Keyword">module</a> <a id="44236" href="Data.List.Properties.html#44236" class="Module">_</a> <a id="44238" class="Symbol">{</a><a id="44239" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44241" href="Data.List.Properties.html#44241" class="Bound">y</a> <a id="44243" class="Symbol">:</a> <a id="44245" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="44246" class="Symbol">}</a> <a id="44248" class="Keyword">where</a>

  <a id="44257" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44270" class="Symbol">:</a> <a id="44272" class="Symbol">∀</a> <a id="44274" href="Data.List.Properties.html#44274" class="Bound">xs</a> <a id="44277" href="Data.List.Properties.html#44277" class="Bound">ys</a> <a id="44280" class="Symbol">→</a> <a id="44282" href="Data.List.Properties.html#44274" class="Bound">xs</a> <a id="44285" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44288" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44292" href="Data.List.Properties.html#44277" class="Bound">ys</a> <a id="44295" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44298" href="Data.List.Properties.html#44241" class="Bound">y</a> <a id="44300" class="Symbol">→</a> <a id="44302" href="Data.List.Properties.html#44274" class="Bound">xs</a> <a id="44305" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44307" href="Data.List.Properties.html#44277" class="Bound">ys</a> <a id="44310" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="44312" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44314" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44316" href="Data.List.Properties.html#44241" class="Bound">y</a>
  <a id="44320" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44333" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="44345" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="44357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="44362" class="Symbol">=</a> <a id="44364" class="Symbol">(</a><a id="44365" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="44370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="44372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="44376" class="Symbol">)</a>
  <a id="44380" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44393" class="Symbol">(</a><a id="44394" href="Data.List.Properties.html#44394" class="Bound">x</a> <a id="44396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44398" href="Data.List.Properties.html#44398" class="Bound">xs</a><a id="44400" class="Symbol">)</a>    <a id="44405" class="Symbol">(</a><a id="44406" href="Data.List.Properties.html#44406" class="Bound">y</a>  <a id="44409" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44411" href="Data.List.Properties.html#44411" class="Bound">ys</a><a id="44413" class="Symbol">)</a>   <a id="44417" href="Data.List.Properties.html#44417" class="Bound">eq</a>   <a id="44422" class="Keyword">with</a> <a id="44427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="44432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="44434" href="Data.List.Properties.html#44434" class="Bound">eq′</a>  ← <a id="44441" href="Data.List.Properties.html#2496" class="Function">∷-injective</a> <a id="44453" href="Data.List.Properties.html#44417" class="Bound">eq</a>
    <a id="44460" class="Symbol">=</a> <a id="44462" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="44471" class="Symbol">(</a><a id="44472" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="44477" class="Symbol">(</a><a id="44478" href="Data.List.Properties.html#44394" class="Bound">x</a> <a id="44480" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="44482" class="Symbol">))</a> <a id="44485" href="Function.Base.html#704" class="Function">id</a> <a id="44488" class="Symbol">(</a><a id="44489" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44502" href="Data.List.Properties.html#44398" class="Bound">xs</a> <a id="44505" href="Data.List.Properties.html#44411" class="Bound">ys</a> <a id="44508" href="Data.List.Properties.html#44434" class="Bound">eq′</a><a id="44511" class="Symbol">)</a>
  <a id="44515" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44528" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="44540" class="Symbol">(_</a> <a id="44543" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44545" class="Symbol">_</a> <a id="44547" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44549" class="Symbol">_)</a> <a id="44552" class="Symbol">()</a>
  <a id="44557" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44570" class="Symbol">(_</a> <a id="44573" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44575" class="Symbol">_</a> <a id="44577" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="44579" class="Symbol">_)</a> <a id="44582" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="44594" class="Symbol">()</a>

  <a id="44600" href="Data.List.Properties.html#44600" class="Function">∷ʳ-injectiveˡ</a> <a id="44614" class="Symbol">:</a> <a id="44616" class="Symbol">∀</a> <a id="44618" class="Symbol">(</a><a id="44619" href="Data.List.Properties.html#44619" class="Bound">xs</a> <a id="44622" href="Data.List.Properties.html#44622" class="Bound">ys</a> <a id="44625" class="Symbol">:</a> <a id="44627" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="44632" href="Data.List.Properties.html#44245" class="Bound">A</a><a id="44633" class="Symbol">)</a> <a id="44635" class="Symbol">→</a> <a id="44637" href="Data.List.Properties.html#44619" class="Bound">xs</a> <a id="44640" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44643" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44645" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44647" href="Data.List.Properties.html#44622" class="Bound">ys</a> <a id="44650" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44653" href="Data.List.Properties.html#44241" class="Bound">y</a> <a id="44655" class="Symbol">→</a> <a id="44657" href="Data.List.Properties.html#44619" class="Bound">xs</a> <a id="44660" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44662" href="Data.List.Properties.html#44622" class="Bound">ys</a>
  <a id="44667" href="Data.List.Properties.html#44600" class="Function">∷ʳ-injectiveˡ</a> <a id="44681" href="Data.List.Properties.html#44681" class="Bound">xs</a> <a id="44684" href="Data.List.Properties.html#44684" class="Bound">ys</a> <a id="44687" href="Data.List.Properties.html#44687" class="Bound">eq</a> <a id="44690" class="Symbol">=</a> <a id="44692" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="44698" class="Symbol">(</a><a id="44699" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44712" href="Data.List.Properties.html#44681" class="Bound">xs</a> <a id="44715" href="Data.List.Properties.html#44684" class="Bound">ys</a> <a id="44718" href="Data.List.Properties.html#44687" class="Bound">eq</a><a id="44720" class="Symbol">)</a>

  <a id="44725" href="Data.List.Properties.html#44725" class="Function">∷ʳ-injectiveʳ</a> <a id="44739" class="Symbol">:</a> <a id="44741" class="Symbol">∀</a> <a id="44743" class="Symbol">(</a><a id="44744" href="Data.List.Properties.html#44744" class="Bound">xs</a> <a id="44747" href="Data.List.Properties.html#44747" class="Bound">ys</a> <a id="44750" class="Symbol">:</a> <a id="44752" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="44757" href="Data.List.Properties.html#44245" class="Bound">A</a><a id="44758" class="Symbol">)</a> <a id="44760" class="Symbol">→</a> <a id="44762" href="Data.List.Properties.html#44744" class="Bound">xs</a> <a id="44765" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44768" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44770" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44772" href="Data.List.Properties.html#44747" class="Bound">ys</a> <a id="44775" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44778" href="Data.List.Properties.html#44241" class="Bound">y</a> <a id="44780" class="Symbol">→</a> <a id="44782" href="Data.List.Properties.html#44239" class="Bound">x</a> <a id="44784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44786" href="Data.List.Properties.html#44241" class="Bound">y</a>
  <a id="44790" href="Data.List.Properties.html#44725" class="Function">∷ʳ-injectiveʳ</a> <a id="44804" href="Data.List.Properties.html#44804" class="Bound">xs</a> <a id="44807" href="Data.List.Properties.html#44807" class="Bound">ys</a> <a id="44810" href="Data.List.Properties.html#44810" class="Bound">eq</a> <a id="44813" class="Symbol">=</a> <a id="44815" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="44821" class="Symbol">(</a><a id="44822" href="Data.List.Properties.html#44257" class="Function">∷ʳ-injective</a> <a id="44835" href="Data.List.Properties.html#44804" class="Bound">xs</a> <a id="44838" href="Data.List.Properties.html#44807" class="Bound">ys</a> <a id="44841" href="Data.List.Properties.html#44810" class="Bound">eq</a><a id="44843" class="Symbol">)</a>

<a id="∷ʳ-++"></a><a id="44846" href="Data.List.Properties.html#44846" class="Function">∷ʳ-++</a> <a id="44852" class="Symbol">:</a> <a id="44854" class="Symbol">∀</a> <a id="44856" class="Symbol">(</a><a id="44857" href="Data.List.Properties.html#44857" class="Bound">xs</a> <a id="44860" class="Symbol">:</a> <a id="44862" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="44867" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="44868" class="Symbol">)</a> <a id="44870" class="Symbol">(</a><a id="44871" href="Data.List.Properties.html#44871" class="Bound">a</a> <a id="44873" class="Symbol">:</a> <a id="44875" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="44876" class="Symbol">)</a> <a id="44878" class="Symbol">(</a><a id="44879" href="Data.List.Properties.html#44879" class="Bound">ys</a> <a id="44882" class="Symbol">:</a> <a id="44884" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="44889" href="Data.List.Properties.html#2303" class="Generalizable">A</a><a id="44890" class="Symbol">)</a> <a id="44892" class="Symbol">→</a> <a id="44894" href="Data.List.Properties.html#44857" class="Bound">xs</a> <a id="44897" href="Data.List.Base.html#7645" class="Function Operator">∷ʳ</a> <a id="44900" href="Data.List.Properties.html#44871" class="Bound">a</a> <a id="44902" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="44905" href="Data.List.Properties.html#44879" class="Bound">ys</a> <a id="44908" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44910" href="Data.List.Properties.html#44857" class="Bound">xs</a> <a id="44913" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="44916" href="Data.List.Properties.html#44871" class="Bound">a</a> <a id="44918" class="InductiveConstructor Operator">∷</a> <a id="44920" href="Data.List.Properties.html#44879" class="Bound">ys</a>
<a id="44923" href="Data.List.Properties.html#44846" class="Function">∷ʳ-++</a> <a id="44929" href="Data.List.Properties.html#44929" class="Bound">xs</a> <a id="44932" href="Data.List.Properties.html#44932" class="Bound">a</a> <a id="44934" href="Data.List.Properties.html#44934" class="Bound">ys</a> <a id="44937" class="Symbol">=</a> <a id="44939" href="Data.List.Properties.html#5761" class="Function">++-assoc</a> <a id="44948" href="Data.List.Properties.html#44929" class="Bound">xs</a> <a id="44951" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="44953" href="Data.List.Properties.html#44932" class="Bound">a</a> <a id="44955" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="44957" href="Data.List.Properties.html#44934" class="Bound">ys</a>



<a id="44963" class="Comment">------------------------------------------------------------------------</a>
<a id="45036" class="Comment">-- head</a>

<a id="45045" class="Comment">-- &#39;commute&#39; List.head and List.map to obtain a Maybe.map and List.head.</a>
<a id="head-map"></a><a id="45118" href="Data.List.Properties.html#45118" class="Function">head-map</a> <a id="45127" class="Symbol">:</a> <a id="45129" class="Symbol">∀</a> <a id="45131" class="Symbol">{</a><a id="45132" href="Data.List.Properties.html#45132" class="Bound">f</a> <a id="45134" class="Symbol">:</a> <a id="45136" href="Data.List.Properties.html#2303" class="Generalizable">A</a> <a id="45138" class="Symbol">→</a> <a id="45140" href="Data.List.Properties.html#2317" class="Generalizable">B</a><a id="45141" class="Symbol">}</a> <a id="45143" href="Data.List.Properties.html#45143" class="Bound">xs</a> <a id="45146" class="Symbol">→</a> <a id="45148" href="Data.List.Base.html#8635" class="Function">head</a> <a id="45153" class="Symbol">(</a><a id="45154" href="Data.List.Base.html#1631" class="Function">map</a> <a id="45158" href="Data.List.Properties.html#45132" class="Bound">f</a> <a id="45160" href="Data.List.Properties.html#45143" class="Bound">xs</a><a id="45162" class="Symbol">)</a> <a id="45164" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45166" href="Data.Maybe.Base.html#2049" class="Function">Maybe.map</a> <a id="45176" href="Data.List.Properties.html#45132" class="Bound">f</a> <a id="45178" class="Symbol">(</a><a id="45179" href="Data.List.Base.html#8635" class="Function">head</a> <a id="45184" href="Data.List.Properties.html#45143" class="Bound">xs</a><a id="45186" class="Symbol">)</a>
<a id="45188" href="Data.List.Properties.html#45118" class="Function">head-map</a> <a id="45197" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="45200" class="Symbol">=</a> <a id="45202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45207" href="Data.List.Properties.html#45118" class="Function">head-map</a> <a id="45216" class="Symbol">(_</a> <a id="45219" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="45221" class="Symbol">_)</a> <a id="45224" class="Symbol">=</a> <a id="45226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>




<a id="45235" class="Comment">------------------------------------------------------------------------</a>
<a id="45308" class="Comment">-- DEPRECATED</a>
<a id="45322" class="Comment">------------------------------------------------------------------------</a>
<a id="45395" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="45466" class="Comment">-- not guaranteed.</a>

<a id="45486" class="Comment">-- Version 2.0</a>

<a id="map-id₂"></a><a id="45502" href="Data.List.Properties.html#45502" class="Function">map-id₂</a> <a id="45510" class="Symbol">=</a> <a id="45512" href="Data.List.Properties.html#3304" class="Function">map-id-local</a>
<a id="45525" class="Symbol">{-#</a> <a id="45529" class="Keyword">WARNING_ON_USAGE</a> <a id="45546" class="Pragma">map-id₂</a>
<a id="45554" class="String">&quot;Warning: map-id₂ was deprecated in v2.0.
Please use map-id-local instead.&quot;</a>
<a id="45630" class="Symbol">#-}</a>

<a id="map-cong₂"></a><a id="45635" href="Data.List.Properties.html#45635" class="Function">map-cong₂</a> <a id="45645" class="Symbol">=</a> <a id="45647" href="Data.List.Properties.html#3787" class="Function">map-cong-local</a>
<a id="45662" class="Symbol">{-#</a> <a id="45666" class="Keyword">WARNING_ON_USAGE</a> <a id="45683" class="Pragma">map-id₂</a>
<a id="45691" class="String">&quot;Warning: map-cong₂ was deprecated in v2.0.
Please use map-cong-local instead.&quot;</a>
<a id="45771" class="Symbol">#-}</a>

<a id="map-compose"></a><a id="45776" href="Data.List.Properties.html#45776" class="Function">map-compose</a> <a id="45788" class="Symbol">=</a> <a id="45790" href="Data.List.Properties.html#4146" class="Function">map-∘</a>
<a id="45796" class="Symbol">{-#</a> <a id="45800" class="Keyword">WARNING_ON_USAGE</a> <a id="45817" class="Pragma">map-compose</a>
<a id="45829" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="45902" class="Symbol">#-}</a>

<a id="map-++-commute"></a><a id="45907" href="Data.List.Properties.html#45907" class="Function">map-++-commute</a> <a id="45922" class="Symbol">=</a> <a id="45924" href="Data.List.Properties.html#3475" class="Function">map-++</a>
<a id="45931" class="Symbol">{-#</a> <a id="45935" class="Keyword">WARNING_ON_USAGE</a> <a id="45952" class="Pragma">map-++-commute</a>
<a id="45967" class="String">&quot;Warning: map-++-commute was deprecated in v2.0.
Please use map-++ instead.&quot;</a>
<a id="46044" class="Symbol">#-}</a>

<a id="sum-++-commute"></a><a id="46049" href="Data.List.Properties.html#46049" class="Function">sum-++-commute</a> <a id="46064" class="Symbol">=</a> <a id="46066" href="Data.List.Properties.html#22979" class="Function">sum-++</a>
<a id="46073" class="Symbol">{-#</a> <a id="46077" class="Keyword">WARNING_ON_USAGE</a> <a id="46094" class="Pragma">sum-++-commute</a>
<a id="46109" class="String">&quot;Warning: map-++-commute was deprecated in v2.0.
Please use map-++ instead.&quot;</a>
<a id="46186" class="Symbol">#-}</a>

<a id="reverse-map-commute"></a><a id="46191" href="Data.List.Properties.html#46191" class="Function">reverse-map-commute</a> <a id="46211" class="Symbol">=</a> <a id="46213" href="Data.List.Properties.html#43670" class="Function">reverse-map</a>
<a id="46225" class="Symbol">{-#</a> <a id="46229" class="Keyword">WARNING_ON_USAGE</a> <a id="46246" class="Pragma">reverse-map-commute</a>
<a id="46266" class="String">&quot;Warning: reverse-map-commute was deprecated in v2.0.
Please use reverse-map instead.&quot;</a>
<a id="46353" class="Symbol">#-}</a>

<a id="reverse-++-commute"></a><a id="46358" href="Data.List.Properties.html#46358" class="Function">reverse-++-commute</a> <a id="46377" class="Symbol">=</a> <a id="46379" href="Data.List.Properties.html#42618" class="Function">reverse-++</a>
<a id="46390" class="Symbol">{-#</a> <a id="46394" class="Keyword">WARNING_ON_USAGE</a> <a id="46411" class="Pragma">reverse-++-commute</a>
<a id="46430" class="String">&quot;Warning: reverse-++-commute was deprecated in v2.0.
Please use reverse-++ instead.&quot;</a>
<a id="46515" class="Symbol">#-}</a>

<a id="zipWith-identityˡ"></a><a id="46520" href="Data.List.Properties.html#46520" class="Function">zipWith-identityˡ</a> <a id="46538" class="Symbol">=</a> <a id="46540" href="Data.List.Properties.html#11862" class="Function">zipWith-zeroˡ</a>
<a id="46554" class="Symbol">{-#</a> <a id="46558" class="Keyword">WARNING_ON_USAGE</a> <a id="46575" class="Pragma">zipWith-identityˡ</a>
<a id="46593" class="String">&quot;Warning: zipWith-identityˡ was deprecated in v2.0.
Please use zipWith-zeroˡ instead.&quot;</a>
<a id="46680" class="Symbol">#-}</a>

<a id="zipWith-identityʳ"></a><a id="46685" href="Data.List.Properties.html#46685" class="Function">zipWith-identityʳ</a> <a id="46703" class="Symbol">=</a> <a id="46705" href="Data.List.Properties.html#11973" class="Function">zipWith-zeroʳ</a>
<a id="46719" class="Symbol">{-#</a> <a id="46723" class="Keyword">WARNING_ON_USAGE</a> <a id="46740" class="Pragma">zipWith-identityʳ</a>
<a id="46758" class="String">&quot;Warning: zipWith-identityʳ was deprecated in v2.0.
Please use zipWith-zeroʳ instead.&quot;</a>
<a id="46845" class="Symbol">#-}</a>

<a id="ʳ++-++"></a><a id="46850" href="Data.List.Properties.html#46850" class="Function">ʳ++-++</a> <a id="46857" class="Symbol">=</a> <a id="46859" href="Data.List.Properties.html#40006" class="Function">++-ʳ++</a>
<a id="46866" class="Symbol">{-#</a> <a id="46870" class="Keyword">WARNING_ON_USAGE</a> <a id="46887" class="Pragma">ʳ++-++</a>
<a id="46894" class="String">&quot;Warning: ʳ++-++ was deprecated in v2.0.
Please use ++-ʳ++ instead.&quot;</a>
<a id="46963" class="Symbol">#-}</a>

<a id="take++drop"></a><a id="46968" href="Data.List.Properties.html#46968" class="Function">take++drop</a> <a id="46979" class="Symbol">=</a> <a id="46981" href="Data.List.Properties.html#31269" class="Function">take++drop≡id</a>
<a id="46995" class="Symbol">{-#</a> <a id="46999" class="Keyword">WARNING_ON_USAGE</a> <a id="47016" class="Pragma">take++drop</a>
<a id="47027" class="String">&quot;Warning: take++drop was deprecated in v2.0.
Please use take++drop≡id instead.&quot;</a>
<a id="47107" class="Symbol">#-}</a>

<a id="length-─"></a><a id="47112" href="Data.List.Properties.html#47112" class="Function">length-─</a> <a id="47121" class="Symbol">=</a> <a id="47123" href="Data.List.Properties.html#28040" class="Function">length-removeAt</a>
<a id="47139" class="Symbol">{-#</a> <a id="47143" class="Keyword">WARNING_ON_USAGE</a> <a id="47160" class="Pragma">length-─</a>
<a id="47169" class="String">&quot;Warning: length-─ was deprecated in v2.0.
Please use length-removeAt instead.&quot;</a>
<a id="47249" class="Symbol">#-}</a>

<a id="map-─"></a><a id="47254" href="Data.List.Properties.html#47254" class="Function">map-─</a> <a id="47260" class="Symbol">=</a> <a id="47262" href="Data.List.Properties.html#28391" class="Function">map-removeAt</a>
<a id="47275" class="Symbol">{-#</a> <a id="47279" class="Keyword">WARNING_ON_USAGE</a> <a id="47296" class="Pragma">map-─</a>
<a id="47302" class="String">&quot;Warning: map-─ was deprecated in v2.0.
Please use map-removeAt instead.&quot;</a>
<a id="47376" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.List.Relation.Binary.Equality.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Equality.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists using propositional equality</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Comment">-- Note think carefully about using this module as pointwise</a>
<a id="303" class="Comment">-- propositional equality can usually be replaced with propositional</a>
<a id="372" class="Comment">-- equality.</a>

<a id="386" class="Symbol">{-#</a> <a id="390" class="Keyword">OPTIONS</a> <a id="398" class="Pragma">--cubical-compatible</a> <a id="419" class="Pragma">--safe</a> <a id="426" class="Symbol">#-}</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">module</a> <a id="484" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a> <a id="533" class="Symbol">{</a><a id="534" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="535" class="Symbol">}</a> <a id="537" class="Symbol">{</a><a id="538" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="547" class="Symbol">}</a> <a id="549" class="Keyword">where</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="583" class="Keyword">import</a> <a id="590" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="632" class="Symbol">as</a> <a id="635" class="Module">SetoidEquality</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="705" class="Symbol">as</a> <a id="708" class="Module">P</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="778" class="Symbol">as</a> <a id="781" class="Module">P</a>

<a id="784" class="Comment">------------------------------------------------------------------------</a>
<a id="857" class="Comment">-- Re-export everything from setoid equality</a>

<a id="903" class="Keyword">open</a> <a id="908" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">SetoidEquality</a> <a id="923" class="Symbol">(</a><a id="924" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="933" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a><a id="934" class="Symbol">)</a> <a id="936" class="Keyword">public</a>

<a id="944" class="Comment">------------------------------------------------------------------------</a>
<a id="1017" class="Comment">-- ≋ is propositional</a>

<a id="≋⇒≡"></a><a id="1040" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="1050" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1052" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1056" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="1060" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>               <a id="1077" class="Symbol">=</a> <a id="1079" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="1086" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1098" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1100" href="Data.List.Relation.Binary.Equality.Propositional.html#1100" class="Bound">xs≈ys</a><a id="1105" class="Symbol">)</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="1116" class="Symbol">(_</a> <a id="1119" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.List.Relation.Binary.Equality.Propositional.html#1040" class="Function">≋⇒≡</a> <a id="1128" href="Data.List.Relation.Binary.Equality.Propositional.html#1100" class="Bound">xs≈ys</a><a id="1133" class="Symbol">)</a>

<a id="≡⇒≋"></a><a id="1136" href="Data.List.Relation.Binary.Equality.Propositional.html#1136" class="Function">≡⇒≋</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1146" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1148" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1152" href="Data.List.Relation.Binary.Equality.Propositional.html#1136" class="Function">≡⇒≋</a> <a id="1156" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a>
</pre></body></html>

==> anc/Data.List.Relation.Binary.Equality.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Equality.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists parameterised by a setoid</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="429" class="Symbol">;</a> <a id="431" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="440" class="Symbol">;</a> <a id="442" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="451" class="Symbol">;</a> <a id="453" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="524" class="Symbol">)</a>

<a id="527" class="Keyword">module</a> <a id="534" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="576" class="Symbol">{</a><a id="577" href="Data.List.Relation.Binary.Equality.Setoid.html#577" class="Bound">a</a> <a id="579" href="Data.List.Relation.Binary.Equality.Setoid.html#579" class="Bound">ℓ</a><a id="580" class="Symbol">}</a> <a id="582" class="Symbol">(</a><a id="583" href="Data.List.Relation.Binary.Equality.Setoid.html#583" class="Bound">S</a> <a id="585" class="Symbol">:</a> <a id="587" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="594" href="Data.List.Relation.Binary.Equality.Setoid.html#577" class="Bound">a</a> <a id="596" href="Data.List.Relation.Binary.Equality.Setoid.html#579" class="Bound">ℓ</a><a id="597" class="Symbol">)</a> <a id="599" class="Keyword">where</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="642" class="Symbol">)</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="719" class="Symbol">as</a> <a id="722" class="Module">PW</a> <a id="725" class="Keyword">using</a> <a id="731" class="Symbol">(</a><a id="732" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="794" href="Data.List.Relation.Binary.Equality.Setoid.html#583" class="Bound">S</a> <a id="796" class="Keyword">using</a> <a id="802" class="Symbol">(</a><a id="803" href="Data.List.Relation.Unary.Unique.Setoid.html#785" class="Datatype">Unique</a><a id="809" class="Symbol">)</a>
<a id="811" class="Keyword">open</a> <a id="816" class="Keyword">import</a> <a id="823" href="Function.Base.html" class="Module">Function.Base</a> <a id="837" class="Keyword">using</a> <a id="843" class="Symbol">(</a><a id="844" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="847" class="Symbol">)</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Level.html" class="Module">Level</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="900" class="Keyword">renaming</a> <a id="909" class="Symbol">(</a><a id="910" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="914" class="Symbol">to</a> <a id="917" class="Function">Rel₂</a><a id="921" class="Symbol">)</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="973" class="Symbol">as</a> <a id="976" class="Module">P</a> <a id="978" class="Keyword">using</a> <a id="984" class="Symbol">(</a><a id="985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="1036" href="Data.List.Relation.Binary.Equality.Setoid.html#583" class="Bound">S</a> <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Relation.Binary.Properties.Setoid.html#1992" class="Function">≉-resp₂</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1081" class="Symbol">as</a> <a id="1084" class="Module">U</a> <a id="1086" class="Keyword">using</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1097" class="Symbol">)</a>

<a id="1100" class="Keyword">open</a> <a id="1105" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1112" href="Data.List.Relation.Binary.Equality.Setoid.html#583" class="Bound">S</a> <a id="1114" class="Keyword">renaming</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="1132" class="Symbol">to</a> <a id="1135" class="Field">A</a><a id="1136" class="Symbol">)</a>

<a id="1139" class="Keyword">private</a>
  <a id="1149" class="Keyword">variable</a>
    <a id="1162" href="Data.List.Relation.Binary.Equality.Setoid.html#1162" class="Generalizable">p</a> <a id="1164" href="Data.List.Relation.Binary.Equality.Setoid.html#1164" class="Generalizable">q</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1175" class="Comment">------------------------------------------------------------------------</a>
<a id="1248" class="Comment">-- Definition of equality</a>
<a id="1274" class="Comment">------------------------------------------------------------------------</a>

<a id="1348" class="Keyword">infix</a> <a id="1354" class="Number">4</a> <a id="1356" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>

<a id="_≋_"></a><a id="1361" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Data.List.Relation.Binary.Equality.Setoid.html#917" class="Function">Rel₂</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1378" href="Data.List.Relation.Binary.Equality.Setoid.html#1135" class="Field">A</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Data.List.Relation.Binary.Equality.Setoid.html#577" class="Bound">a</a> <a id="1384" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1386" href="Data.List.Relation.Binary.Equality.Setoid.html#579" class="Bound">ℓ</a><a id="1387" class="Symbol">)</a>
<a id="1389" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1405" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>

<a id="1410" class="Keyword">open</a> <a id="1415" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="1418" class="Keyword">public</a>
  <a id="1427" class="Keyword">using</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a><a id="1436" class="Symbol">;</a> <a id="1438" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a><a id="1441" class="Symbol">)</a>

<a id="1444" class="Comment">------------------------------------------------------------------------</a>
<a id="1517" class="Comment">-- Relational properties</a>
<a id="1542" class="Comment">------------------------------------------------------------------------</a>

<a id="≋-refl"></a><a id="1616" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1635" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1639" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a> <a id="1646" class="Symbol">=</a> <a id="1648" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">PW.refl</a> <a id="1656" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>

<a id="≋-reflexive"></a><a id="1662" href="Data.List.Relation.Binary.Equality.Setoid.html#1662" class="Function">≋-reflexive</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1680" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1682" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1686" href="Data.List.Relation.Binary.Equality.Setoid.html#1662" class="Function">≋-reflexive</a> <a id="1698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Data.List.Relation.Binary.Equality.Setoid.html#1616" class="Function">≋-refl</a>

<a id="≋-sym"></a><a id="1715" href="Data.List.Relation.Binary.Equality.Setoid.html#1715" class="Function">≋-sym</a> <a id="1721" class="Symbol">:</a> <a id="1723" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1733" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1737" href="Data.List.Relation.Binary.Equality.Setoid.html#1715" class="Function">≋-sym</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">PW.symmetric</a> <a id="1758" href="Relation.Binary.Structures.html#1200" class="Function">sym</a>

<a id="≋-trans"></a><a id="1763" href="Data.List.Relation.Binary.Equality.Setoid.html#1763" class="Function">≋-trans</a> <a id="1771" class="Symbol">:</a> <a id="1773" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1784" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1788" href="Data.List.Relation.Binary.Equality.Setoid.html#1763" class="Function">≋-trans</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">PW.transitive</a> <a id="1812" href="Relation.Binary.Structures.html#1226" class="Function">trans</a>

<a id="≋-isEquivalence"></a><a id="1819" href="Data.List.Relation.Binary.Equality.Setoid.html#1819" class="Function">≋-isEquivalence</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1851" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="1855" href="Data.List.Relation.Binary.Equality.Setoid.html#1819" class="Function">≋-isEquivalence</a> <a id="1871" class="Symbol">=</a> <a id="1873" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">PW.isEquivalence</a> <a id="1890" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a>

<a id="≋-setoid"></a><a id="1905" href="Data.List.Relation.Binary.Equality.Setoid.html#1905" class="Function">≋-setoid</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1923" class="Symbol">_</a> <a id="1925" class="Symbol">_</a>
<a id="1927" href="Data.List.Relation.Binary.Equality.Setoid.html#1905" class="Function">≋-setoid</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Data.List.Relation.Binary.Pointwise.html#3246" class="Function">PW.setoid</a> <a id="1948" href="Data.List.Relation.Binary.Equality.Setoid.html#583" class="Bound">S</a>

<a id="1951" class="Comment">------------------------------------------------------------------------</a>
<a id="2024" class="Comment">-- Relationships to predicates</a>
<a id="2055" class="Comment">------------------------------------------------------------------------</a>

<a id="2129" class="Keyword">open</a> <a id="2134" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="2137" class="Keyword">public</a>
  <a id="2146" class="Keyword">using</a> <a id="2152" class="Symbol">()</a> <a id="2155" class="Keyword">renaming</a>
  <a id="2166" class="Symbol">(</a> <a id="2168" href="Data.List.Relation.Binary.Pointwise.html#4196" class="Function">Any-resp-Pointwise</a>      <a id="2192" class="Symbol">to</a> <a id="2195" class="Function">Any-resp-≋</a>
  <a id="2208" class="Symbol">;</a> <a id="2210" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a>      <a id="2234" class="Symbol">to</a> <a id="2237" class="Function">All-resp-≋</a>
  <a id="2250" class="Symbol">;</a> <a id="2252" href="Data.List.Relation.Binary.Pointwise.html#4462" class="Function">AllPairs-resp-Pointwise</a> <a id="2276" class="Symbol">to</a> <a id="2279" class="Function">AllPairs-resp-≋</a>
  <a id="2297" class="Symbol">)</a>

<a id="Unique-resp-≋"></a><a id="2300" href="Data.List.Relation.Binary.Equality.Setoid.html#2300" class="Function">Unique-resp-≋</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Data.List.Relation.Unary.Unique.Setoid.html#785" class="Datatype">Unique</a> <a id="2323" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2332" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a>
<a id="2336" href="Data.List.Relation.Binary.Equality.Setoid.html#2300" class="Function">Unique-resp-≋</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Data.List.Relation.Binary.Equality.Setoid.html#2279" class="Function">AllPairs-resp-≋</a> <a id="2368" href="Relation.Binary.Properties.Setoid.html#1992" class="Function">≉-resp₂</a>

<a id="2377" class="Comment">------------------------------------------------------------------------</a>
<a id="2450" class="Comment">-- List operations</a>
<a id="2469" class="Comment">------------------------------------------------------------------------</a>

<a id="2543" class="Comment">------------------------------------------------------------------------</a>
<a id="2616" class="Comment">-- length</a>

<a id="≋-length"></a><a id="2627" href="Data.List.Relation.Binary.Equality.Setoid.html#2627" class="Function">≋-length</a> <a id="2636" class="Symbol">:</a> <a id="2638" class="Symbol">∀</a> <a id="2640" class="Symbol">{</a><a id="2641" href="Data.List.Relation.Binary.Equality.Setoid.html#2641" class="Bound">xs</a> <a id="2644" href="Data.List.Relation.Binary.Equality.Setoid.html#2644" class="Bound">ys</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Data.List.Relation.Binary.Equality.Setoid.html#2641" class="Bound">xs</a> <a id="2653" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="2655" href="Data.List.Relation.Binary.Equality.Setoid.html#2644" class="Bound">ys</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Data.List.Base.html#5083" class="Function">length</a> <a id="2667" href="Data.List.Relation.Binary.Equality.Setoid.html#2641" class="Bound">xs</a> <a id="2670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2672" href="Data.List.Base.html#5083" class="Function">length</a> <a id="2679" href="Data.List.Relation.Binary.Equality.Setoid.html#2644" class="Bound">ys</a>
<a id="2682" href="Data.List.Relation.Binary.Equality.Setoid.html#2627" class="Function">≋-length</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">PW.Pointwise-length</a>

<a id="2714" class="Comment">------------------------------------------------------------------------</a>
<a id="2787" class="Comment">-- map</a>

<a id="2795" class="Keyword">module</a> <a id="2802" href="Data.List.Relation.Binary.Equality.Setoid.html#2802" class="Module">_</a> <a id="2804" class="Symbol">{</a><a id="2805" href="Data.List.Relation.Binary.Equality.Setoid.html#2805" class="Bound">b</a> <a id="2807" href="Data.List.Relation.Binary.Equality.Setoid.html#2807" class="Bound">ℓ₂</a><a id="2809" class="Symbol">}</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Data.List.Relation.Binary.Equality.Setoid.html#2812" class="Bound">T</a> <a id="2814" class="Symbol">:</a> <a id="2816" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2823" href="Data.List.Relation.Binary.Equality.Setoid.html#2805" class="Bound">b</a> <a id="2825" href="Data.List.Relation.Binary.Equality.Setoid.html#2807" class="Bound">ℓ₂</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Keyword">where</a>

  <a id="2838" class="Keyword">open</a> <a id="2843" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2850" href="Data.List.Relation.Binary.Equality.Setoid.html#2812" class="Bound">T</a> <a id="2852" class="Keyword">using</a> <a id="2858" class="Symbol">()</a> <a id="2861" class="Keyword">renaming</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2875" class="Symbol">to</a> <a id="2878" class="Field Operator">_≈′_</a><a id="2882" class="Symbol">)</a>
  <a id="2886" class="Keyword">private</a>
    <a id="2898" href="Data.List.Relation.Binary.Equality.Setoid.html#2898" class="Function Operator">_≋′_</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2915" href="Data.List.Relation.Binary.Equality.Setoid.html#2878" class="Field Operator">_≈′_</a>

  <a id="2923" href="Data.List.Relation.Binary.Equality.Setoid.html#2923" class="Function">map⁺</a> <a id="2928" class="Symbol">:</a> <a id="2930" class="Symbol">∀</a> <a id="2932" class="Symbol">{</a><a id="2933" href="Data.List.Relation.Binary.Equality.Setoid.html#2933" class="Bound">f</a><a id="2934" class="Symbol">}</a> <a id="2936" class="Symbol">→</a> <a id="2938" href="Data.List.Relation.Binary.Equality.Setoid.html#2933" class="Bound">f</a> <a id="2940" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2950" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2954" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2956" href="Data.List.Relation.Binary.Equality.Setoid.html#2878" class="Field Operator">_≈′_</a> <a id="2961" class="Symbol">→</a>
         <a id="2972" class="Symbol">∀</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Data.List.Relation.Binary.Equality.Setoid.html#2975" class="Bound">xs</a> <a id="2978" href="Data.List.Relation.Binary.Equality.Setoid.html#2978" class="Bound">ys</a><a id="2980" class="Symbol">}</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Data.List.Relation.Binary.Equality.Setoid.html#2975" class="Bound">xs</a> <a id="2987" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="2989" href="Data.List.Relation.Binary.Equality.Setoid.html#2978" class="Bound">ys</a> <a id="2992" class="Symbol">→</a> <a id="2994" href="Data.List.Base.html#1631" class="Function">map</a> <a id="2998" href="Data.List.Relation.Binary.Equality.Setoid.html#2933" class="Bound">f</a> <a id="3000" href="Data.List.Relation.Binary.Equality.Setoid.html#2975" class="Bound">xs</a> <a id="3003" href="Data.List.Relation.Binary.Equality.Setoid.html#2898" class="Function Operator">≋′</a> <a id="3006" href="Data.List.Base.html#1631" class="Function">map</a> <a id="3010" href="Data.List.Relation.Binary.Equality.Setoid.html#2933" class="Bound">f</a> <a id="3012" href="Data.List.Relation.Binary.Equality.Setoid.html#2978" class="Bound">ys</a>
  <a id="3017" href="Data.List.Relation.Binary.Equality.Setoid.html#2923" class="Function">map⁺</a> <a id="3022" class="Symbol">{</a><a id="3023" href="Data.List.Relation.Binary.Equality.Setoid.html#3023" class="Bound">f</a><a id="3024" class="Symbol">}</a> <a id="3026" href="Data.List.Relation.Binary.Equality.Setoid.html#3026" class="Bound">pres</a> <a id="3031" href="Data.List.Relation.Binary.Equality.Setoid.html#3031" class="Bound">xs≋ys</a> <a id="3037" class="Symbol">=</a> <a id="3039" href="Data.List.Relation.Binary.Pointwise.html#7553" class="Function">PW.map⁺</a> <a id="3047" href="Data.List.Relation.Binary.Equality.Setoid.html#3023" class="Bound">f</a> <a id="3049" href="Data.List.Relation.Binary.Equality.Setoid.html#3023" class="Bound">f</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">PW.map</a> <a id="3059" href="Data.List.Relation.Binary.Equality.Setoid.html#3026" class="Bound">pres</a> <a id="3064" href="Data.List.Relation.Binary.Equality.Setoid.html#3031" class="Bound">xs≋ys</a><a id="3069" class="Symbol">)</a>

<a id="3072" class="Comment">------------------------------------------------------------------------</a>
<a id="3145" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="3155" href="Data.List.Relation.Binary.Equality.Setoid.html#3155" class="Function">foldr⁺</a> <a id="3162" class="Symbol">:</a> <a id="3164" class="Symbol">∀</a> <a id="3166" class="Symbol">{</a><a id="3167" href="Data.List.Relation.Binary.Equality.Setoid.html#3167" class="Bound Operator">_•_</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3177" href="Data.List.Relation.Binary.Equality.Setoid.html#1135" class="Field">A</a><a id="3178" class="Symbol">}</a> <a id="3180" class="Symbol">{</a><a id="3181" href="Data.List.Relation.Binary.Equality.Setoid.html#3181" class="Bound Operator">_◦_</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3191" href="Data.List.Relation.Binary.Equality.Setoid.html#1135" class="Field">A</a><a id="3192" class="Symbol">}</a> <a id="3194" class="Symbol">→</a>
         <a id="3205" class="Symbol">(∀</a> <a id="3208" class="Symbol">{</a><a id="3209" href="Data.List.Relation.Binary.Equality.Setoid.html#3209" class="Bound">w</a> <a id="3211" href="Data.List.Relation.Binary.Equality.Setoid.html#3211" class="Bound">x</a> <a id="3213" href="Data.List.Relation.Binary.Equality.Setoid.html#3213" class="Bound">y</a> <a id="3215" href="Data.List.Relation.Binary.Equality.Setoid.html#3215" class="Bound">z</a><a id="3216" class="Symbol">}</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Data.List.Relation.Binary.Equality.Setoid.html#3209" class="Bound">w</a> <a id="3222" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="3224" href="Data.List.Relation.Binary.Equality.Setoid.html#3211" class="Bound">x</a> <a id="3226" class="Symbol">→</a> <a id="3228" href="Data.List.Relation.Binary.Equality.Setoid.html#3213" class="Bound">y</a> <a id="3230" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="3232" href="Data.List.Relation.Binary.Equality.Setoid.html#3215" class="Bound">z</a> <a id="3234" class="Symbol">→</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Data.List.Relation.Binary.Equality.Setoid.html#3209" class="Bound">w</a> <a id="3239" href="Data.List.Relation.Binary.Equality.Setoid.html#3167" class="Bound Operator">•</a> <a id="3241" href="Data.List.Relation.Binary.Equality.Setoid.html#3213" class="Bound">y</a><a id="3242" class="Symbol">)</a> <a id="3244" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Data.List.Relation.Binary.Equality.Setoid.html#3211" class="Bound">x</a> <a id="3249" href="Data.List.Relation.Binary.Equality.Setoid.html#3181" class="Bound Operator">◦</a> <a id="3251" href="Data.List.Relation.Binary.Equality.Setoid.html#3215" class="Bound">z</a><a id="3252" class="Symbol">))</a> <a id="3255" class="Symbol">→</a>
         <a id="3266" class="Symbol">∀</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Bound">xs</a> <a id="3272" href="Data.List.Relation.Binary.Equality.Setoid.html#3272" class="Bound">ys</a> <a id="3275" href="Data.List.Relation.Binary.Equality.Setoid.html#3275" class="Bound">e</a> <a id="3277" href="Data.List.Relation.Binary.Equality.Setoid.html#3277" class="Bound">f</a><a id="3278" class="Symbol">}</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Data.List.Relation.Binary.Equality.Setoid.html#3275" class="Bound">e</a> <a id="3284" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="3286" href="Data.List.Relation.Binary.Equality.Setoid.html#3277" class="Bound">f</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Bound">xs</a> <a id="3293" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3295" href="Data.List.Relation.Binary.Equality.Setoid.html#3272" class="Bound">ys</a> <a id="3298" class="Symbol">→</a>
         <a id="3309" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="3315" href="Data.List.Relation.Binary.Equality.Setoid.html#3167" class="Bound Operator">_•_</a> <a id="3319" href="Data.List.Relation.Binary.Equality.Setoid.html#3275" class="Bound">e</a> <a id="3321" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Bound">xs</a> <a id="3324" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="3326" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="3332" href="Data.List.Relation.Binary.Equality.Setoid.html#3181" class="Bound Operator">_◦_</a> <a id="3336" href="Data.List.Relation.Binary.Equality.Setoid.html#3277" class="Bound">f</a> <a id="3338" href="Data.List.Relation.Binary.Equality.Setoid.html#3272" class="Bound">ys</a>
<a id="3341" href="Data.List.Relation.Binary.Equality.Setoid.html#3155" class="Function">foldr⁺</a> <a id="3348" href="Data.List.Relation.Binary.Equality.Setoid.html#3348" class="Bound">∙⇔◦</a> <a id="3352" href="Data.List.Relation.Binary.Equality.Setoid.html#3352" class="Bound">e≈f</a> <a id="3356" href="Data.List.Relation.Binary.Equality.Setoid.html#3356" class="Bound">xs≋ys</a> <a id="3362" class="Symbol">=</a> <a id="3364" href="Data.List.Relation.Binary.Pointwise.html#8062" class="Function">PW.foldr⁺</a> <a id="3374" href="Data.List.Relation.Binary.Equality.Setoid.html#3348" class="Bound">∙⇔◦</a> <a id="3378" href="Data.List.Relation.Binary.Equality.Setoid.html#3352" class="Bound">e≈f</a> <a id="3382" href="Data.List.Relation.Binary.Equality.Setoid.html#3356" class="Bound">xs≋ys</a>

<a id="3389" class="Comment">------------------------------------------------------------------------</a>
<a id="3462" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="3471" href="Data.List.Relation.Binary.Equality.Setoid.html#3471" class="Function">++⁺</a> <a id="3475" class="Symbol">:</a> <a id="3477" class="Symbol">∀</a> <a id="3479" class="Symbol">{</a><a id="3480" href="Data.List.Relation.Binary.Equality.Setoid.html#3480" class="Bound">ws</a> <a id="3483" href="Data.List.Relation.Binary.Equality.Setoid.html#3483" class="Bound">xs</a> <a id="3486" href="Data.List.Relation.Binary.Equality.Setoid.html#3486" class="Bound">ys</a> <a id="3489" href="Data.List.Relation.Binary.Equality.Setoid.html#3489" class="Bound">zs</a><a id="3491" class="Symbol">}</a> <a id="3493" class="Symbol">→</a> <a id="3495" href="Data.List.Relation.Binary.Equality.Setoid.html#3480" class="Bound">ws</a> <a id="3498" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3500" href="Data.List.Relation.Binary.Equality.Setoid.html#3483" class="Bound">xs</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Data.List.Relation.Binary.Equality.Setoid.html#3486" class="Bound">ys</a> <a id="3508" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3510" href="Data.List.Relation.Binary.Equality.Setoid.html#3489" class="Bound">zs</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Data.List.Relation.Binary.Equality.Setoid.html#3480" class="Bound">ws</a> <a id="3518" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3521" href="Data.List.Relation.Binary.Equality.Setoid.html#3486" class="Bound">ys</a> <a id="3524" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3526" href="Data.List.Relation.Binary.Equality.Setoid.html#3483" class="Bound">xs</a> <a id="3529" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3532" href="Data.List.Relation.Binary.Equality.Setoid.html#3489" class="Bound">zs</a>
<a id="3535" href="Data.List.Relation.Binary.Equality.Setoid.html#3471" class="Function">++⁺</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">PW.++⁺</a>

<a id="++-cancelˡ"></a><a id="3549" href="Data.List.Relation.Binary.Equality.Setoid.html#3549" class="Function">++-cancelˡ</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">∀</a> <a id="3564" href="Data.List.Relation.Binary.Equality.Setoid.html#3564" class="Bound">xs</a> <a id="3567" class="Symbol">{</a><a id="3568" href="Data.List.Relation.Binary.Equality.Setoid.html#3568" class="Bound">ys</a> <a id="3571" href="Data.List.Relation.Binary.Equality.Setoid.html#3571" class="Bound">zs</a><a id="3573" class="Symbol">}</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="Data.List.Relation.Binary.Equality.Setoid.html#3564" class="Bound">xs</a> <a id="3580" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3583" href="Data.List.Relation.Binary.Equality.Setoid.html#3568" class="Bound">ys</a> <a id="3586" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3588" href="Data.List.Relation.Binary.Equality.Setoid.html#3564" class="Bound">xs</a> <a id="3591" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3594" href="Data.List.Relation.Binary.Equality.Setoid.html#3571" class="Bound">zs</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Data.List.Relation.Binary.Equality.Setoid.html#3568" class="Bound">ys</a> <a id="3602" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3604" href="Data.List.Relation.Binary.Equality.Setoid.html#3571" class="Bound">zs</a>
<a id="3607" href="Data.List.Relation.Binary.Equality.Setoid.html#3549" class="Function">++-cancelˡ</a> <a id="3618" href="Data.List.Relation.Binary.Equality.Setoid.html#3618" class="Bound">xs</a> <a id="3621" class="Symbol">=</a> <a id="3623" href="Data.List.Relation.Binary.Pointwise.html#5974" class="Function">PW.++-cancelˡ</a> <a id="3637" href="Data.List.Relation.Binary.Equality.Setoid.html#3618" class="Bound">xs</a>

<a id="++-cancelʳ"></a><a id="3641" href="Data.List.Relation.Binary.Equality.Setoid.html#3641" class="Function">++-cancelʳ</a> <a id="3652" class="Symbol">:</a> <a id="3654" class="Symbol">∀</a> <a id="3656" class="Symbol">{</a><a id="3657" href="Data.List.Relation.Binary.Equality.Setoid.html#3657" class="Bound">xs</a><a id="3659" class="Symbol">}</a> <a id="3661" href="Data.List.Relation.Binary.Equality.Setoid.html#3661" class="Bound">ys</a> <a id="3664" href="Data.List.Relation.Binary.Equality.Setoid.html#3664" class="Bound">zs</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="Data.List.Relation.Binary.Equality.Setoid.html#3661" class="Bound">ys</a> <a id="3672" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3675" href="Data.List.Relation.Binary.Equality.Setoid.html#3657" class="Bound">xs</a> <a id="3678" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3680" href="Data.List.Relation.Binary.Equality.Setoid.html#3664" class="Bound">zs</a> <a id="3683" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="3686" href="Data.List.Relation.Binary.Equality.Setoid.html#3657" class="Bound">xs</a> <a id="3689" class="Symbol">→</a> <a id="3691" href="Data.List.Relation.Binary.Equality.Setoid.html#3661" class="Bound">ys</a> <a id="3694" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3696" href="Data.List.Relation.Binary.Equality.Setoid.html#3664" class="Bound">zs</a>
<a id="3699" href="Data.List.Relation.Binary.Equality.Setoid.html#3641" class="Function">++-cancelʳ</a> <a id="3710" class="Symbol">=</a> <a id="3712" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">PW.++-cancelʳ</a>

<a id="3727" class="Comment">------------------------------------------------------------------------</a>
<a id="3800" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="3811" href="Data.List.Relation.Binary.Equality.Setoid.html#3811" class="Function">concat⁺</a> <a id="3819" class="Symbol">:</a> <a id="3821" class="Symbol">∀</a> <a id="3823" class="Symbol">{</a><a id="3824" href="Data.List.Relation.Binary.Equality.Setoid.html#3824" class="Bound">xss</a> <a id="3828" href="Data.List.Relation.Binary.Equality.Setoid.html#3828" class="Bound">yss</a><a id="3831" class="Symbol">}</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="3845" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">_≋_</a> <a id="3849" href="Data.List.Relation.Binary.Equality.Setoid.html#3824" class="Bound">xss</a> <a id="3853" href="Data.List.Relation.Binary.Equality.Setoid.html#3828" class="Bound">yss</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="3866" href="Data.List.Relation.Binary.Equality.Setoid.html#3824" class="Bound">xss</a> <a id="3870" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="3872" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="3879" href="Data.List.Relation.Binary.Equality.Setoid.html#3828" class="Bound">yss</a>
<a id="3883" href="Data.List.Relation.Binary.Equality.Setoid.html#3811" class="Function">concat⁺</a> <a id="3891" class="Symbol">=</a> <a id="3893" href="Data.List.Relation.Binary.Pointwise.html#6771" class="Function">PW.concat⁺</a>

<a id="3905" class="Comment">------------------------------------------------------------------------</a>
<a id="3978" class="Comment">-- tabulate</a>

<a id="3991" class="Keyword">module</a> <a id="3998" href="Data.List.Relation.Binary.Equality.Setoid.html#3998" class="Module">_</a> <a id="4000" class="Symbol">{</a><a id="4001" href="Data.List.Relation.Binary.Equality.Setoid.html#4001" class="Bound">n</a><a id="4002" class="Symbol">}</a> <a id="4004" class="Symbol">{</a><a id="4005" href="Data.List.Relation.Binary.Equality.Setoid.html#4005" class="Bound">f</a> <a id="4007" href="Data.List.Relation.Binary.Equality.Setoid.html#4007" class="Bound">g</a> <a id="4009" class="Symbol">:</a> <a id="4011" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4015" href="Data.List.Relation.Binary.Equality.Setoid.html#4001" class="Bound">n</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Data.List.Relation.Binary.Equality.Setoid.html#1135" class="Field">A</a><a id="4020" class="Symbol">}</a>
  <a id="4024" class="Keyword">where</a>

  <a id="4033" href="Data.List.Relation.Binary.Equality.Setoid.html#4033" class="Function">tabulate⁺</a> <a id="4043" class="Symbol">:</a> <a id="4045" class="Symbol">(∀</a> <a id="4048" href="Data.List.Relation.Binary.Equality.Setoid.html#4048" class="Bound">i</a> <a id="4050" class="Symbol">→</a> <a id="4052" href="Data.List.Relation.Binary.Equality.Setoid.html#4005" class="Bound">f</a> <a id="4054" href="Data.List.Relation.Binary.Equality.Setoid.html#4048" class="Bound">i</a> <a id="4056" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="4058" href="Data.List.Relation.Binary.Equality.Setoid.html#4007" class="Bound">g</a> <a id="4060" href="Data.List.Relation.Binary.Equality.Setoid.html#4048" class="Bound">i</a><a id="4061" class="Symbol">)</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="4074" href="Data.List.Relation.Binary.Equality.Setoid.html#4005" class="Bound">f</a> <a id="4076" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4078" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="4087" href="Data.List.Relation.Binary.Equality.Setoid.html#4007" class="Bound">g</a>
  <a id="4091" href="Data.List.Relation.Binary.Equality.Setoid.html#4033" class="Function">tabulate⁺</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Data.List.Relation.Binary.Pointwise.html#5261" class="Function">PW.tabulate⁺</a>

  <a id="4119" href="Data.List.Relation.Binary.Equality.Setoid.html#4119" class="Function">tabulate⁻</a> <a id="4129" class="Symbol">:</a> <a id="4131" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="4140" href="Data.List.Relation.Binary.Equality.Setoid.html#4005" class="Bound">f</a> <a id="4142" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4144" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="4153" href="Data.List.Relation.Binary.Equality.Setoid.html#4007" class="Bound">g</a> <a id="4155" class="Symbol">→</a> <a id="4157" class="Symbol">(∀</a> <a id="4160" href="Data.List.Relation.Binary.Equality.Setoid.html#4160" class="Bound">i</a> <a id="4162" class="Symbol">→</a> <a id="4164" href="Data.List.Relation.Binary.Equality.Setoid.html#4005" class="Bound">f</a> <a id="4166" href="Data.List.Relation.Binary.Equality.Setoid.html#4160" class="Bound">i</a> <a id="4168" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="4170" href="Data.List.Relation.Binary.Equality.Setoid.html#4007" class="Bound">g</a> <a id="4172" href="Data.List.Relation.Binary.Equality.Setoid.html#4160" class="Bound">i</a><a id="4173" class="Symbol">)</a>
  <a id="4177" href="Data.List.Relation.Binary.Equality.Setoid.html#4119" class="Function">tabulate⁻</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Data.List.Relation.Binary.Pointwise.html#5482" class="Function">PW.tabulate⁻</a>

<a id="4203" class="Comment">------------------------------------------------------------------------</a>
<a id="4276" class="Comment">-- filter</a>

<a id="4287" class="Keyword">module</a> <a id="4294" href="Data.List.Relation.Binary.Equality.Setoid.html#4294" class="Module">_</a> <a id="4296" class="Symbol">{</a><a id="4297" href="Data.List.Relation.Binary.Equality.Setoid.html#4297" class="Bound">P</a> <a id="4299" class="Symbol">:</a> <a id="4301" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4306" href="Data.List.Relation.Binary.Equality.Setoid.html#1135" class="Field">A</a> <a id="4308" href="Data.List.Relation.Binary.Equality.Setoid.html#1162" class="Generalizable">p</a><a id="4309" class="Symbol">}</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Data.List.Relation.Binary.Equality.Setoid.html#4312" class="Bound">P?</a> <a id="4315" class="Symbol">:</a> <a id="4317" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="4329" href="Data.List.Relation.Binary.Equality.Setoid.html#4297" class="Bound">P</a><a id="4330" class="Symbol">)</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Data.List.Relation.Binary.Equality.Setoid.html#4333" class="Bound">resp</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Data.List.Relation.Binary.Equality.Setoid.html#4297" class="Bound">P</a> <a id="4342" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="4351" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="4354" class="Symbol">)</a>
  <a id="4358" class="Keyword">where</a>

  <a id="4367" href="Data.List.Relation.Binary.Equality.Setoid.html#4367" class="Function">filter⁺</a> <a id="4375" class="Symbol">:</a> <a id="4377" class="Symbol">∀</a> <a id="4379" class="Symbol">{</a><a id="4380" href="Data.List.Relation.Binary.Equality.Setoid.html#4380" class="Bound">xs</a> <a id="4383" href="Data.List.Relation.Binary.Equality.Setoid.html#4383" class="Bound">ys</a><a id="4385" class="Symbol">}</a> <a id="4387" class="Symbol">→</a> <a id="4389" href="Data.List.Relation.Binary.Equality.Setoid.html#4380" class="Bound">xs</a> <a id="4392" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4394" href="Data.List.Relation.Binary.Equality.Setoid.html#4383" class="Bound">ys</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="4406" href="Data.List.Relation.Binary.Equality.Setoid.html#4312" class="Bound">P?</a> <a id="4409" href="Data.List.Relation.Binary.Equality.Setoid.html#4380" class="Bound">xs</a> <a id="4412" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4414" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="4421" href="Data.List.Relation.Binary.Equality.Setoid.html#4312" class="Bound">P?</a> <a id="4424" href="Data.List.Relation.Binary.Equality.Setoid.html#4383" class="Bound">ys</a>
  <a id="4429" href="Data.List.Relation.Binary.Equality.Setoid.html#4367" class="Function">filter⁺</a> <a id="4437" href="Data.List.Relation.Binary.Equality.Setoid.html#4437" class="Bound">xs≋ys</a> <a id="4443" class="Symbol">=</a> <a id="4445" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">PW.filter⁺</a> <a id="4456" href="Data.List.Relation.Binary.Equality.Setoid.html#4312" class="Bound">P?</a> <a id="4459" href="Data.List.Relation.Binary.Equality.Setoid.html#4312" class="Bound">P?</a> <a id="4462" href="Data.List.Relation.Binary.Equality.Setoid.html#4333" class="Bound">resp</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Data.List.Relation.Binary.Equality.Setoid.html#4333" class="Bound">resp</a> <a id="4473" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4475" href="Relation.Binary.Structures.html#1200" class="Function">sym</a><a id="4478" class="Symbol">)</a> <a id="4480" href="Data.List.Relation.Binary.Equality.Setoid.html#4437" class="Bound">xs≋ys</a>

<a id="4487" class="Comment">------------------------------------------------------------------------</a>
<a id="4560" class="Comment">-- reverse</a>

<a id="ʳ++⁺"></a><a id="4572" href="Data.List.Relation.Binary.Equality.Setoid.html#4572" class="Function">ʳ++⁺</a> <a id="4577" class="Symbol">:</a> <a id="4579" class="Symbol">∀{</a><a id="4581" href="Data.List.Relation.Binary.Equality.Setoid.html#4581" class="Bound">xs</a> <a id="4584" href="Data.List.Relation.Binary.Equality.Setoid.html#4584" class="Bound">xs′</a> <a id="4588" href="Data.List.Relation.Binary.Equality.Setoid.html#4588" class="Bound">ys</a> <a id="4591" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Bound">ys′</a><a id="4594" class="Symbol">}</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Data.List.Relation.Binary.Equality.Setoid.html#4581" class="Bound">xs</a> <a id="4601" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4603" href="Data.List.Relation.Binary.Equality.Setoid.html#4584" class="Bound">xs′</a> <a id="4607" class="Symbol">→</a> <a id="4609" href="Data.List.Relation.Binary.Equality.Setoid.html#4588" class="Bound">ys</a> <a id="4612" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4614" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Bound">ys′</a> <a id="4618" class="Symbol">→</a> <a id="4620" href="Data.List.Relation.Binary.Equality.Setoid.html#4581" class="Bound">xs</a> <a id="4623" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="4627" href="Data.List.Relation.Binary.Equality.Setoid.html#4588" class="Bound">ys</a> <a id="4630" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4632" href="Data.List.Relation.Binary.Equality.Setoid.html#4584" class="Bound">xs′</a> <a id="4636" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="4640" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Bound">ys′</a>
<a id="4644" href="Data.List.Relation.Binary.Equality.Setoid.html#4572" class="Function">ʳ++⁺</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Data.List.Relation.Binary.Pointwise.html#7252" class="Function">PW.ʳ++⁺</a>

<a id="reverse⁺"></a><a id="4660" href="Data.List.Relation.Binary.Equality.Setoid.html#4660" class="Function">reverse⁺</a> <a id="4669" class="Symbol">:</a> <a id="4671" class="Symbol">∀</a> <a id="4673" class="Symbol">{</a><a id="4674" href="Data.List.Relation.Binary.Equality.Setoid.html#4674" class="Bound">xs</a> <a id="4677" href="Data.List.Relation.Binary.Equality.Setoid.html#4677" class="Bound">ys</a><a id="4679" class="Symbol">}</a> <a id="4681" class="Symbol">→</a> <a id="4683" href="Data.List.Relation.Binary.Equality.Setoid.html#4674" class="Bound">xs</a> <a id="4686" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4688" href="Data.List.Relation.Binary.Equality.Setoid.html#4677" class="Bound">ys</a> <a id="4691" class="Symbol">→</a> <a id="4693" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="4701" href="Data.List.Relation.Binary.Equality.Setoid.html#4674" class="Bound">xs</a> <a id="4704" href="Data.List.Relation.Binary.Equality.Setoid.html#1361" class="Function Operator">≋</a> <a id="4706" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="4714" href="Data.List.Relation.Binary.Equality.Setoid.html#4677" class="Bound">ys</a>
<a id="4717" href="Data.List.Relation.Binary.Equality.Setoid.html#4660" class="Function">reverse⁺</a> <a id="4726" class="Symbol">=</a> <a id="4728" href="Data.List.Relation.Binary.Pointwise.html#7376" class="Function">PW.reverse⁺</a>
</pre></body></html>

==> anc/Data.List.Relation.Binary.Pointwise.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="316" class="Keyword">where</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="353" class="Keyword">using</a> <a id="359" class="Symbol">(</a><a id="360" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="363" class="Symbol">;</a> <a id="365" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Level.html" class="Module">Level</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="451" class="Symbol">;</a> <a id="453" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="456" class="Symbol">)</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="501" class="Symbol">;</a> <a id="503" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="506" class="Symbol">)</a>

<a id="509" class="Keyword">private</a>
  <a id="519" class="Keyword">variable</a>
    <a id="532" href="Data.List.Relation.Binary.Pointwise.Base.html#532" class="Generalizable">a</a> <a id="534" href="Data.List.Relation.Binary.Pointwise.Base.html#534" class="Generalizable">b</a> <a id="536" href="Data.List.Relation.Binary.Pointwise.Base.html#536" class="Generalizable">c</a> <a id="538" href="Data.List.Relation.Binary.Pointwise.Base.html#538" class="Generalizable">ℓ</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="552" href="Data.List.Relation.Binary.Pointwise.Base.html#552" class="Generalizable">A</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Data.List.Relation.Binary.Pointwise.Base.html#532" class="Generalizable">a</a>
    <a id="566" href="Data.List.Relation.Binary.Pointwise.Base.html#566" class="Generalizable">B</a> <a id="568" class="Symbol">:</a> <a id="570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="574" href="Data.List.Relation.Binary.Pointwise.Base.html#534" class="Generalizable">b</a>
    <a id="580" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="582" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="584" class="Symbol">:</a> <a id="586" href="Data.List.Relation.Binary.Pointwise.Base.html#552" class="Generalizable">A</a>
    <a id="592" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a> <a id="595" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="605" href="Data.List.Relation.Binary.Pointwise.Base.html#552" class="Generalizable">A</a>
    <a id="611" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="613" href="Data.List.Relation.Binary.Pointwise.Base.html#613" class="Generalizable">S</a> <a id="615" class="Symbol">:</a> <a id="617" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="621" href="Data.List.Relation.Binary.Pointwise.Base.html#552" class="Generalizable">A</a> <a id="623" href="Data.List.Relation.Binary.Pointwise.Base.html#566" class="Generalizable">B</a> <a id="625" href="Data.List.Relation.Binary.Pointwise.Base.html#538" class="Generalizable">ℓ</a>

<a id="628" class="Comment">------------------------------------------------------------------------</a>
<a id="701" class="Comment">-- Definition</a>
<a id="715" class="Comment">------------------------------------------------------------------------</a>

<a id="789" class="Keyword">infixr</a> <a id="796" class="Number">5</a> <a id="798" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a>

<a id="803" class="Keyword">data</a> <a id="Pointwise"></a><a id="808" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="818" class="Symbol">{</a><a id="819" href="Data.List.Relation.Binary.Pointwise.Base.html#819" class="Bound">A</a> <a id="821" class="Symbol">:</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="827" href="Data.List.Relation.Binary.Pointwise.Base.html#532" class="Generalizable">a</a><a id="828" class="Symbol">}</a> <a id="830" class="Symbol">{</a><a id="831" href="Data.List.Relation.Binary.Pointwise.Base.html#831" class="Bound">B</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="839" href="Data.List.Relation.Binary.Pointwise.Base.html#534" class="Generalizable">b</a><a id="840" class="Symbol">}</a> <a id="842" class="Symbol">(</a><a id="843" href="Data.List.Relation.Binary.Pointwise.Base.html#843" class="Bound">R</a> <a id="845" class="Symbol">:</a> <a id="847" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="851" href="Data.List.Relation.Binary.Pointwise.Base.html#819" class="Bound">A</a> <a id="853" href="Data.List.Relation.Binary.Pointwise.Base.html#831" class="Bound">B</a> <a id="855" href="Data.List.Relation.Binary.Pointwise.Base.html#538" class="Generalizable">ℓ</a><a id="856" class="Symbol">)</a>
               <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="880" href="Data.List.Relation.Binary.Pointwise.Base.html#819" class="Bound">A</a> <a id="882" class="Symbol">→</a> <a id="884" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="889" href="Data.List.Relation.Binary.Pointwise.Base.html#831" class="Bound">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">(</a><a id="898" href="Data.List.Relation.Binary.Pointwise.Base.html#827" class="Bound">a</a> <a id="900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="902" href="Data.List.Relation.Binary.Pointwise.Base.html#839" class="Bound">b</a> <a id="904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="906" href="Data.List.Relation.Binary.Pointwise.Base.html#855" class="Bound">ℓ</a><a id="907" class="Symbol">)</a> <a id="909" class="Keyword">where</a>
  <a id="Pointwise.[]"></a><a id="917" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>  <a id="921" class="Symbol">:</a> <a id="923" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="933" href="Data.List.Relation.Binary.Pointwise.Base.html#843" class="Bound">R</a> <a id="935" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="938" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Pointwise._∷_"></a><a id="943" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a> <a id="947" class="Symbol">:</a> <a id="949" class="Symbol">(</a><a id="950" href="Data.List.Relation.Binary.Pointwise.Base.html#950" class="Bound">x∼y</a> <a id="954" class="Symbol">:</a> <a id="956" href="Data.List.Relation.Binary.Pointwise.Base.html#843" class="Bound">R</a> <a id="958" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="960" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a><a id="961" class="Symbol">)</a> <a id="963" class="Symbol">(</a><a id="964" href="Data.List.Relation.Binary.Pointwise.Base.html#964" class="Bound">xs∼ys</a> <a id="970" class="Symbol">:</a> <a id="972" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="982" href="Data.List.Relation.Binary.Pointwise.Base.html#843" class="Bound">R</a> <a id="984" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a> <a id="987" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a>
        <a id="1001" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1011" href="Data.List.Relation.Binary.Pointwise.Base.html#843" class="Bound">R</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1016" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1018" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a><a id="1020" class="Symbol">)</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="1025" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1027" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a><a id="1029" class="Symbol">)</a>

<a id="1032" class="Comment">------------------------------------------------------------------------</a>
<a id="1105" class="Comment">-- Operations</a>
<a id="1119" class="Comment">------------------------------------------------------------------------</a>

<a id="head"></a><a id="1193" href="Data.List.Relation.Binary.Pointwise.Base.html#1193" class="Function">head</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1210" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1215" class="InductiveConstructor Operator">∷</a> <a id="1217" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a><a id="1219" class="Symbol">)</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="1224" class="InductiveConstructor Operator">∷</a> <a id="1226" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1234" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1236" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a>
<a id="1238" href="Data.List.Relation.Binary.Pointwise.Base.html#1193" class="Function">head</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Data.List.Relation.Binary.Pointwise.Base.html#1244" class="Bound">x∼y</a> <a id="1248" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1250" href="Data.List.Relation.Binary.Pointwise.Base.html#1250" class="Bound">xs∼ys</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">=</a> <a id="1259" href="Data.List.Relation.Binary.Pointwise.Base.html#1244" class="Bound">x∼y</a>

<a id="tail"></a><a id="1264" href="Data.List.Relation.Binary.Pointwise.Base.html#1264" class="Function">tail</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1281" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1286" class="InductiveConstructor Operator">∷</a> <a id="1288" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="1295" class="InductiveConstructor Operator">∷</a> <a id="1297" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1313" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1315" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a> <a id="1318" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a>
<a id="1321" href="Data.List.Relation.Binary.Pointwise.Base.html#1264" class="Function">tail</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Data.List.Relation.Binary.Pointwise.Base.html#1327" class="Bound">x∼y</a> <a id="1331" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1333" href="Data.List.Relation.Binary.Pointwise.Base.html#1333" class="Bound">xs∼ys</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Data.List.Relation.Binary.Pointwise.Base.html#1333" class="Bound">xs∼ys</a>

<a id="uncons"></a><a id="1349" href="Data.List.Relation.Binary.Pointwise.Base.html#1349" class="Function">uncons</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1368" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1373" class="InductiveConstructor Operator">∷</a> <a id="1375" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="1382" class="InductiveConstructor Operator">∷</a> <a id="1384" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a><a id="1386" class="Symbol">)</a> <a id="1388" class="Symbol">→</a> <a id="1390" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1392" href="Data.List.Relation.Binary.Pointwise.Base.html#580" class="Generalizable">x</a> <a id="1394" href="Data.List.Relation.Binary.Pointwise.Base.html#582" class="Generalizable">y</a> <a id="1396" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1398" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1408" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1410" href="Data.List.Relation.Binary.Pointwise.Base.html#592" class="Generalizable">xs</a> <a id="1413" href="Data.List.Relation.Binary.Pointwise.Base.html#595" class="Generalizable">ys</a>
<a id="1416" href="Data.List.Relation.Binary.Pointwise.Base.html#1349" class="Function">uncons</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1427" href="Data.List.Relation.Binary.Pointwise.Base.html#1193" class="Function">head</a> <a id="1432" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1434" href="Data.List.Relation.Binary.Pointwise.Base.html#1264" class="Function">tail</a> <a id="1439" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="rec"></a><a id="1442" href="Data.List.Relation.Binary.Pointwise.Base.html#1442" class="Function">rec</a> <a id="1446" class="Symbol">:</a> <a id="1448" class="Symbol">∀</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Data.List.Relation.Binary.Pointwise.Base.html#1451" class="Bound">P</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">∀</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Data.List.Relation.Binary.Pointwise.Base.html#1458" class="Bound">xs</a> <a id="1461" href="Data.List.Relation.Binary.Pointwise.Base.html#1461" class="Bound">ys</a><a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1477" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1479" href="Data.List.Relation.Binary.Pointwise.Base.html#1458" class="Bound">xs</a> <a id="1482" href="Data.List.Relation.Binary.Pointwise.Base.html#1461" class="Bound">ys</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1491" href="Data.List.Relation.Binary.Pointwise.Base.html#536" class="Generalizable">c</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">→</a>
      <a id="1502" class="Symbol">(∀</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Data.List.Relation.Binary.Pointwise.Base.html#1506" class="Bound">x</a> <a id="1508" href="Data.List.Relation.Binary.Pointwise.Base.html#1508" class="Bound">y</a> <a id="1510" href="Data.List.Relation.Binary.Pointwise.Base.html#1510" class="Bound">xs</a> <a id="1513" href="Data.List.Relation.Binary.Pointwise.Base.html#1513" class="Bound">ys</a><a id="1515" class="Symbol">}</a> <a id="1517" class="Symbol">{</a><a id="1518" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Bound">Rxsys</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1536" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1538" href="Data.List.Relation.Binary.Pointwise.Base.html#1510" class="Bound">xs</a> <a id="1541" href="Data.List.Relation.Binary.Pointwise.Base.html#1513" class="Bound">ys</a><a id="1543" class="Symbol">}</a> <a id="1545" class="Symbol">→</a>
        <a id="1555" class="Symbol">(</a><a id="1556" href="Data.List.Relation.Binary.Pointwise.Base.html#1556" class="Bound">Rxy</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1564" href="Data.List.Relation.Binary.Pointwise.Base.html#1506" class="Bound">x</a> <a id="1566" href="Data.List.Relation.Binary.Pointwise.Base.html#1508" class="Bound">y</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Data.List.Relation.Binary.Pointwise.Base.html#1451" class="Bound">P</a> <a id="1573" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Bound">Rxsys</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Data.List.Relation.Binary.Pointwise.Base.html#1451" class="Bound">P</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Data.List.Relation.Binary.Pointwise.Base.html#1556" class="Bound">Rxy</a> <a id="1588" class="InductiveConstructor Operator">∷</a> <a id="1590" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Bound">Rxsys</a><a id="1595" class="Symbol">))</a> <a id="1598" class="Symbol">→</a>
      <a id="1606" href="Data.List.Relation.Binary.Pointwise.Base.html#1451" class="Bound">P</a> <a id="1608" class="InductiveConstructor">[]</a> <a id="1611" class="Symbol">→</a>
      <a id="1619" class="Symbol">∀</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Data.List.Relation.Binary.Pointwise.Base.html#1622" class="Bound">xs</a> <a id="1625" href="Data.List.Relation.Binary.Pointwise.Base.html#1625" class="Bound">ys</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Data.List.Relation.Binary.Pointwise.Base.html#1630" class="Bound">Rxsys</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1648" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1650" href="Data.List.Relation.Binary.Pointwise.Base.html#1622" class="Bound">xs</a> <a id="1653" href="Data.List.Relation.Binary.Pointwise.Base.html#1625" class="Bound">ys</a><a id="1655" class="Symbol">)</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Data.List.Relation.Binary.Pointwise.Base.html#1451" class="Bound">P</a> <a id="1661" href="Data.List.Relation.Binary.Pointwise.Base.html#1630" class="Bound">Rxsys</a>
<a id="1667" href="Data.List.Relation.Binary.Pointwise.Base.html#1442" class="Function">rec</a> <a id="1671" href="Data.List.Relation.Binary.Pointwise.Base.html#1671" class="Bound">P</a> <a id="1673" href="Data.List.Relation.Binary.Pointwise.Base.html#1673" class="Bound">c</a> <a id="1675" href="Data.List.Relation.Binary.Pointwise.Base.html#1675" class="Bound">n</a> <a id="1677" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1691" class="Symbol">=</a> <a id="1693" href="Data.List.Relation.Binary.Pointwise.Base.html#1675" class="Bound">n</a>
<a id="1695" href="Data.List.Relation.Binary.Pointwise.Base.html#1442" class="Function">rec</a> <a id="1699" href="Data.List.Relation.Binary.Pointwise.Base.html#1699" class="Bound">P</a> <a id="1701" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">c</a> <a id="1703" href="Data.List.Relation.Binary.Pointwise.Base.html#1703" class="Bound">n</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxy</a> <a id="1710" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1712" href="Data.List.Relation.Binary.Pointwise.Base.html#1712" class="Bound">Rxsys</a><a id="1717" class="Symbol">)</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">c</a> <a id="1723" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxy</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Data.List.Relation.Binary.Pointwise.Base.html#1442" class="Function">rec</a> <a id="1732" href="Data.List.Relation.Binary.Pointwise.Base.html#1699" class="Bound">P</a> <a id="1734" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">c</a> <a id="1736" href="Data.List.Relation.Binary.Pointwise.Base.html#1703" class="Bound">n</a> <a id="1738" href="Data.List.Relation.Binary.Pointwise.Base.html#1712" class="Bound">Rxsys</a><a id="1743" class="Symbol">)</a>

<a id="map"></a><a id="1746" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">map</a> <a id="1750" class="Symbol">:</a> <a id="1752" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1754" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1756" href="Data.List.Relation.Binary.Pointwise.Base.html#613" class="Generalizable">S</a> <a id="1758" class="Symbol">→</a> <a id="1760" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1770" href="Data.List.Relation.Binary.Pointwise.Base.html#611" class="Generalizable">R</a> <a id="1772" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1774" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1784" href="Data.List.Relation.Binary.Pointwise.Base.html#613" class="Generalizable">S</a>
<a id="1786" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">map</a> <a id="1790" href="Data.List.Relation.Binary.Pointwise.Base.html#1790" class="Bound">R⇒S</a> <a id="1794" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1808" class="Symbol">=</a> <a id="1810" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1813" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">map</a> <a id="1817" href="Data.List.Relation.Binary.Pointwise.Base.html#1817" class="Bound">R⇒S</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Bound">Rxy</a> <a id="1826" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1828" href="Data.List.Relation.Binary.Pointwise.Base.html#1828" class="Bound">Rxsys</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Data.List.Relation.Binary.Pointwise.Base.html#1817" class="Bound">R⇒S</a> <a id="1841" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Bound">Rxy</a> <a id="1845" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1847" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">map</a> <a id="1851" href="Data.List.Relation.Binary.Pointwise.Base.html#1817" class="Bound">R⇒S</a> <a id="1855" href="Data.List.Relation.Binary.Pointwise.Base.html#1828" class="Bound">Rxsys</a>
</pre></body></html>

==> anc/Data.List.Relation.Binary.Pointwise.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of pointwise lifting of relations to lists</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="383" class="Symbol">;</a> <a id="385" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="432" class="Symbol">;</a> <a id="434" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="436" class="Symbol">;</a> <a id="438" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Level.html" class="Module">Level</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="504" class="Symbol">;</a> <a id="506" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="551" class="Keyword">import</a> <a id="558" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="601" class="Symbol">as</a> <a id="604" class="Module">P</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="635" class="Keyword">using</a> <a id="641" class="Symbol">(</a><a id="642" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="649" class="Symbol">;</a> <a id="651" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">import</a> <a id="667" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="694" class="Symbol">as</a> <a id="697" class="Module">Dec</a>

<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a>

<a id="756" class="Keyword">private</a>
  <a id="766" class="Keyword">variable</a>
    <a id="779" href="Data.List.Relation.Binary.Pointwise.Properties.html#779" class="Generalizable">a</a> <a id="781" href="Data.List.Relation.Binary.Pointwise.Properties.html#781" class="Generalizable">b</a> <a id="783" href="Data.List.Relation.Binary.Pointwise.Properties.html#783" class="Generalizable">ℓ</a> <a id="785" class="Symbol">:</a> <a id="787" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="797" href="Data.List.Relation.Binary.Pointwise.Properties.html#797" class="Generalizable">A</a> <a id="799" class="Symbol">:</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="805" href="Data.List.Relation.Binary.Pointwise.Properties.html#779" class="Generalizable">a</a>
    <a id="811" href="Data.List.Relation.Binary.Pointwise.Properties.html#811" class="Generalizable">B</a> <a id="813" class="Symbol">:</a> <a id="815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="819" href="Data.List.Relation.Binary.Pointwise.Properties.html#781" class="Generalizable">b</a>
    <a id="825" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="827" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="829" href="Data.List.Relation.Binary.Pointwise.Properties.html#829" class="Generalizable">T</a> <a id="831" class="Symbol">:</a> <a id="833" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="837" href="Data.List.Relation.Binary.Pointwise.Properties.html#797" class="Generalizable">A</a> <a id="839" href="Data.List.Relation.Binary.Pointwise.Properties.html#811" class="Generalizable">B</a> <a id="841" href="Data.List.Relation.Binary.Pointwise.Properties.html#783" class="Generalizable">ℓ</a>

<a id="844" class="Comment">------------------------------------------------------------------------</a>
<a id="917" class="Comment">-- Relational properties</a>
<a id="942" class="Comment">------------------------------------------------------------------------</a>

<a id="reflexive"></a><a id="1016" href="Data.List.Relation.Binary.Pointwise.Properties.html#1016" class="Function">reflexive</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1030" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1032" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="1034" class="Symbol">→</a> <a id="1036" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1046" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1048" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1050" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1060" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a>
<a id="1062" href="Data.List.Relation.Binary.Pointwise.Properties.html#1016" class="Function">reflexive</a> <a id="1072" class="Symbol">=</a> <a id="1074" href="Data.List.Relation.Binary.Pointwise.Base.html#1746" class="Function">map</a>

<a id="refl"></a><a id="1079" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1096" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1121" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="1122" class="Symbol">)</a>
<a id="1124" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a> <a id="1129" href="Data.List.Relation.Binary.Pointwise.Properties.html#1129" class="Bound">rfl</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1136" class="Symbol">}</a>     <a id="1142" class="Symbol">=</a> <a id="1144" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1147" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a> <a id="1152" href="Data.List.Relation.Binary.Pointwise.Properties.html#1152" class="Bound">rfl</a> <a id="1156" class="Symbol">{</a><a id="1157" href="Data.List.Relation.Binary.Pointwise.Properties.html#1157" class="Bound">x</a> <a id="1159" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1161" href="Data.List.Relation.Binary.Pointwise.Properties.html#1161" class="Bound">xs</a><a id="1163" class="Symbol">}</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Data.List.Relation.Binary.Pointwise.Properties.html#1152" class="Bound">rfl</a> <a id="1171" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1173" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a> <a id="1178" href="Data.List.Relation.Binary.Pointwise.Properties.html#1152" class="Bound">rfl</a>

<a id="symmetric"></a><a id="1183" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">symmetric</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="1199" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1201" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1220" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1234" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="1235" class="Symbol">)</a>
<a id="1237" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">symmetric</a> <a id="1247" href="Data.List.Relation.Binary.Pointwise.Properties.html#1247" class="Bound">sym</a> <a id="1251" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1265" class="Symbol">=</a> <a id="1267" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1270" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">symmetric</a> <a id="1280" href="Data.List.Relation.Binary.Pointwise.Properties.html#1280" class="Bound">sym</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Data.List.Relation.Binary.Pointwise.Properties.html#1285" class="Bound">x∼y</a> <a id="1289" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1291" href="Data.List.Relation.Binary.Pointwise.Properties.html#1291" class="Bound">xs∼ys</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="Data.List.Relation.Binary.Pointwise.Properties.html#1280" class="Bound">sym</a> <a id="1304" href="Data.List.Relation.Binary.Pointwise.Properties.html#1285" class="Bound">x∼y</a> <a id="1308" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1310" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">symmetric</a> <a id="1320" href="Data.List.Relation.Binary.Pointwise.Properties.html#1280" class="Bound">sym</a> <a id="1324" href="Data.List.Relation.Binary.Pointwise.Properties.html#1291" class="Bound">xs∼ys</a>

<a id="transitive"></a><a id="1331" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1350" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1352" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="1354" href="Data.List.Relation.Binary.Pointwise.Properties.html#829" class="Generalizable">T</a> <a id="1356" class="Symbol">→</a>
             <a id="1371" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1388" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1402" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1416" href="Data.List.Relation.Binary.Pointwise.Properties.html#829" class="Generalizable">T</a><a id="1417" class="Symbol">)</a>
<a id="1419" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a> <a id="1430" href="Data.List.Relation.Binary.Pointwise.Properties.html#1430" class="Bound">trans</a> <a id="1436" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1450" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1464" class="Symbol">=</a> <a id="1466" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1469" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a> <a id="1480" href="Data.List.Relation.Binary.Pointwise.Properties.html#1480" class="Bound">trans</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Data.List.Relation.Binary.Pointwise.Properties.html#1487" class="Bound">x∼y</a> <a id="1491" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1493" href="Data.List.Relation.Binary.Pointwise.Properties.html#1493" class="Bound">xs∼ys</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Data.List.Relation.Binary.Pointwise.Properties.html#1501" class="Bound">y∼z</a> <a id="1505" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1507" href="Data.List.Relation.Binary.Pointwise.Properties.html#1507" class="Bound">ys∼zs</a><a id="1512" class="Symbol">)</a> <a id="1514" class="Symbol">=</a>
  <a id="1518" href="Data.List.Relation.Binary.Pointwise.Properties.html#1480" class="Bound">trans</a> <a id="1524" href="Data.List.Relation.Binary.Pointwise.Properties.html#1487" class="Bound">x∼y</a> <a id="1528" href="Data.List.Relation.Binary.Pointwise.Properties.html#1501" class="Bound">y∼z</a> <a id="1532" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1534" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a> <a id="1545" href="Data.List.Relation.Binary.Pointwise.Properties.html#1480" class="Bound">trans</a> <a id="1551" href="Data.List.Relation.Binary.Pointwise.Properties.html#1493" class="Bound">xs∼ys</a> <a id="1557" href="Data.List.Relation.Binary.Pointwise.Properties.html#1507" class="Bound">ys∼zs</a>

<a id="antisymmetric"></a><a id="1564" href="Data.List.Relation.Binary.Pointwise.Properties.html#1564" class="Function">antisymmetric</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Relation.Binary.Definitions.html#2197" class="Function">Antisym</a> <a id="1588" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1590" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="1592" href="Data.List.Relation.Binary.Pointwise.Properties.html#829" class="Generalizable">T</a> <a id="1594" class="Symbol">→</a>
                <a id="1612" href="Relation.Binary.Definitions.html#2197" class="Function">Antisym</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1631" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1645" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">(</a><a id="1649" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1659" href="Data.List.Relation.Binary.Pointwise.Properties.html#829" class="Generalizable">T</a><a id="1660" class="Symbol">)</a>
<a id="1662" href="Data.List.Relation.Binary.Pointwise.Properties.html#1564" class="Function">antisymmetric</a> <a id="1676" href="Data.List.Relation.Binary.Pointwise.Properties.html#1676" class="Bound">antisym</a> <a id="1684" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1698" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1712" class="Symbol">=</a> <a id="1714" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1717" href="Data.List.Relation.Binary.Pointwise.Properties.html#1564" class="Function">antisymmetric</a> <a id="1731" href="Data.List.Relation.Binary.Pointwise.Properties.html#1731" class="Bound">antisym</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Data.List.Relation.Binary.Pointwise.Properties.html#1740" class="Bound">x∼y</a> <a id="1744" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1746" href="Data.List.Relation.Binary.Pointwise.Properties.html#1746" class="Bound">xs∼ys</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Data.List.Relation.Binary.Pointwise.Properties.html#1754" class="Bound">y∼x</a> <a id="1758" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1760" href="Data.List.Relation.Binary.Pointwise.Properties.html#1760" class="Bound">ys∼xs</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">=</a>
  <a id="1771" href="Data.List.Relation.Binary.Pointwise.Properties.html#1731" class="Bound">antisym</a> <a id="1779" href="Data.List.Relation.Binary.Pointwise.Properties.html#1740" class="Bound">x∼y</a> <a id="1783" href="Data.List.Relation.Binary.Pointwise.Properties.html#1754" class="Bound">y∼x</a> <a id="1787" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1789" href="Data.List.Relation.Binary.Pointwise.Properties.html#1564" class="Function">antisymmetric</a> <a id="1803" href="Data.List.Relation.Binary.Pointwise.Properties.html#1731" class="Bound">antisym</a> <a id="1811" href="Data.List.Relation.Binary.Pointwise.Properties.html#1746" class="Bound">xs∼ys</a> <a id="1817" href="Data.List.Relation.Binary.Pointwise.Properties.html#1760" class="Bound">ys∼xs</a>

<a id="respʳ"></a><a id="1824" href="Data.List.Relation.Binary.Pointwise.Properties.html#1824" class="Function">respʳ</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="1834" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1844" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="1846" class="Symbol">→</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1859" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="1860" class="Symbol">)</a> <a id="1862" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="1883" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="1884" class="Symbol">)</a>
<a id="1886" href="Data.List.Relation.Binary.Pointwise.Properties.html#1824" class="Function">respʳ</a> <a id="1892" href="Data.List.Relation.Binary.Pointwise.Properties.html#1892" class="Bound">resp</a> <a id="1897" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1911" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="1925" class="Symbol">=</a> <a id="1927" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="1930" href="Data.List.Relation.Binary.Pointwise.Properties.html#1824" class="Function">respʳ</a> <a id="1936" href="Data.List.Relation.Binary.Pointwise.Properties.html#1936" class="Bound">resp</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Data.List.Relation.Binary.Pointwise.Properties.html#1942" class="Bound">x≈y</a> <a id="1946" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1948" href="Data.List.Relation.Binary.Pointwise.Properties.html#1948" class="Bound">xs≈ys</a><a id="1953" class="Symbol">)</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Data.List.Relation.Binary.Pointwise.Properties.html#1956" class="Bound">z∼x</a> <a id="1960" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1962" href="Data.List.Relation.Binary.Pointwise.Properties.html#1962" class="Bound">zs∼xs</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">=</a> <a id="1971" href="Data.List.Relation.Binary.Pointwise.Properties.html#1936" class="Bound">resp</a> <a id="1976" href="Data.List.Relation.Binary.Pointwise.Properties.html#1942" class="Bound">x≈y</a> <a id="1980" href="Data.List.Relation.Binary.Pointwise.Properties.html#1956" class="Bound">z∼x</a> <a id="1984" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="1986" href="Data.List.Relation.Binary.Pointwise.Properties.html#1824" class="Function">respʳ</a> <a id="1992" href="Data.List.Relation.Binary.Pointwise.Properties.html#1936" class="Bound">resp</a> <a id="1997" href="Data.List.Relation.Binary.Pointwise.Properties.html#1948" class="Bound">xs≈ys</a> <a id="2003" href="Data.List.Relation.Binary.Pointwise.Properties.html#1962" class="Bound">zs∼xs</a>

<a id="respˡ"></a><a id="2010" href="Data.List.Relation.Binary.Pointwise.Properties.html#2010" class="Function">respˡ</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="2020" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2030" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="2032" class="Symbol">→</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2045" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="2046" class="Symbol">)</a> <a id="2048" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2069" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="2070" class="Symbol">)</a>
<a id="2072" href="Data.List.Relation.Binary.Pointwise.Properties.html#2010" class="Function">respˡ</a> <a id="2078" href="Data.List.Relation.Binary.Pointwise.Properties.html#2078" class="Bound">resp</a> <a id="2083" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="2097" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="2111" class="Symbol">=</a> <a id="2113" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="2116" href="Data.List.Relation.Binary.Pointwise.Properties.html#2010" class="Function">respˡ</a> <a id="2122" href="Data.List.Relation.Binary.Pointwise.Properties.html#2122" class="Bound">resp</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Data.List.Relation.Binary.Pointwise.Properties.html#2128" class="Bound">x≈y</a> <a id="2132" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2134" href="Data.List.Relation.Binary.Pointwise.Properties.html#2134" class="Bound">xs≈ys</a><a id="2139" class="Symbol">)</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Data.List.Relation.Binary.Pointwise.Properties.html#2142" class="Bound">x∼z</a> <a id="2146" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2148" href="Data.List.Relation.Binary.Pointwise.Properties.html#2148" class="Bound">xs∼zs</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Data.List.Relation.Binary.Pointwise.Properties.html#2122" class="Bound">resp</a> <a id="2162" href="Data.List.Relation.Binary.Pointwise.Properties.html#2128" class="Bound">x≈y</a> <a id="2166" href="Data.List.Relation.Binary.Pointwise.Properties.html#2142" class="Bound">x∼z</a> <a id="2170" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2172" href="Data.List.Relation.Binary.Pointwise.Properties.html#2010" class="Function">respˡ</a> <a id="2178" href="Data.List.Relation.Binary.Pointwise.Properties.html#2122" class="Bound">resp</a> <a id="2183" href="Data.List.Relation.Binary.Pointwise.Properties.html#2134" class="Bound">xs≈ys</a> <a id="2189" href="Data.List.Relation.Binary.Pointwise.Properties.html#2148" class="Bound">xs∼zs</a>

<a id="respects₂"></a><a id="2196" href="Data.List.Relation.Binary.Pointwise.Properties.html#2196" class="Function">respects₂</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="2210" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2220" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a> <a id="2222" class="Symbol">→</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2235" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="2236" class="Symbol">)</a> <a id="2238" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2259" href="Data.List.Relation.Binary.Pointwise.Properties.html#827" class="Generalizable">S</a><a id="2260" class="Symbol">)</a>
<a id="2262" href="Data.List.Relation.Binary.Pointwise.Properties.html#2196" class="Function">respects₂</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Data.List.Relation.Binary.Pointwise.Properties.html#2273" class="Bound">rʳ</a> <a id="2276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2278" href="Data.List.Relation.Binary.Pointwise.Properties.html#2278" class="Bound">rˡ</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Data.List.Relation.Binary.Pointwise.Properties.html#1824" class="Function">respʳ</a> <a id="2290" href="Data.List.Relation.Binary.Pointwise.Properties.html#2273" class="Bound">rʳ</a> <a id="2293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2295" href="Data.List.Relation.Binary.Pointwise.Properties.html#2010" class="Function">respˡ</a> <a id="2301" href="Data.List.Relation.Binary.Pointwise.Properties.html#2278" class="Bound">rˡ</a>

<a id="decidable"></a><a id="2305" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2327" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="2329" class="Symbol">→</a> <a id="2331" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2352" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="2353" class="Symbol">)</a>
<a id="2355" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2365" class="Symbol">_</a>  <a id="2368" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2377" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2386" class="Symbol">=</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2392" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="2395" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2405" class="Symbol">_</a>  <a id="2408" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2417" class="Symbol">(</a><a id="2418" href="Data.List.Relation.Binary.Pointwise.Properties.html#2418" class="Bound">y</a> <a id="2420" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2422" href="Data.List.Relation.Binary.Pointwise.Properties.html#2422" class="Bound">ys</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2431" class="Symbol">λ()</a>
<a id="2435" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2445" class="Symbol">_</a>  <a id="2448" class="Symbol">(</a><a id="2449" href="Data.List.Relation.Binary.Pointwise.Properties.html#2449" class="Bound">x</a> <a id="2451" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2453" href="Data.List.Relation.Binary.Pointwise.Properties.html#2453" class="Bound">xs</a><a id="2455" class="Symbol">)</a> <a id="2457" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2466" class="Symbol">=</a> <a id="2468" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2471" class="Symbol">λ()</a>
<a id="2475" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2485" href="Data.List.Relation.Binary.Pointwise.Properties.html#2485" class="Bound">R?</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Data.List.Relation.Binary.Pointwise.Properties.html#2489" class="Bound">x</a> <a id="2491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2493" href="Data.List.Relation.Binary.Pointwise.Properties.html#2493" class="Bound">xs</a><a id="2495" class="Symbol">)</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Data.List.Relation.Binary.Pointwise.Properties.html#2498" class="Bound">y</a> <a id="2500" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2502" href="Data.List.Relation.Binary.Pointwise.Properties.html#2502" class="Bound">ys</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">=</a> <a id="2508" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2526" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a><a id="2529" class="Symbol">)</a> <a id="2531" href="Data.List.Relation.Binary.Pointwise.Base.html#1349" class="Function">uncons</a>
  <a id="2540" class="Symbol">(</a><a id="2541" href="Data.List.Relation.Binary.Pointwise.Properties.html#2485" class="Bound">R?</a> <a id="2544" href="Data.List.Relation.Binary.Pointwise.Properties.html#2489" class="Bound">x</a> <a id="2546" href="Data.List.Relation.Binary.Pointwise.Properties.html#2498" class="Bound">y</a> <a id="2548" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="2554" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a> <a id="2564" href="Data.List.Relation.Binary.Pointwise.Properties.html#2485" class="Bound">R?</a> <a id="2567" href="Data.List.Relation.Binary.Pointwise.Properties.html#2493" class="Bound">xs</a> <a id="2570" href="Data.List.Relation.Binary.Pointwise.Properties.html#2502" class="Bound">ys</a><a id="2572" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2575" href="Data.List.Relation.Binary.Pointwise.Properties.html#2575" class="Function">irrelevant</a> <a id="2586" class="Symbol">:</a> <a id="2588" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="2599" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2625" href="Data.List.Relation.Binary.Pointwise.Properties.html#825" class="Generalizable">R</a><a id="2626" class="Symbol">)</a>
<a id="2628" href="Data.List.Relation.Binary.Pointwise.Properties.html#2575" class="Function">irrelevant</a> <a id="2639" href="Data.List.Relation.Binary.Pointwise.Properties.html#2639" class="Bound">irr</a> <a id="2643" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>       <a id="2652" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>         <a id="2663" class="Symbol">=</a> <a id="2665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="2672" href="Data.List.Relation.Binary.Pointwise.Properties.html#2575" class="Function">irrelevant</a> <a id="2683" href="Data.List.Relation.Binary.Pointwise.Properties.html#2683" class="Bound">irr</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Data.List.Relation.Binary.Pointwise.Properties.html#2688" class="Bound">r</a> <a id="2690" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2692" href="Data.List.Relation.Binary.Pointwise.Properties.html#2692" class="Bound">rs</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.List.Relation.Binary.Pointwise.Properties.html#2697" class="Bound">r₁</a> <a id="2700" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2702" href="Data.List.Relation.Binary.Pointwise.Properties.html#2702" class="Bound">rs₁</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">=</a>
  <a id="2711" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="2719" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Data.List.Relation.Binary.Pointwise.Properties.html#2683" class="Bound">irr</a> <a id="2728" href="Data.List.Relation.Binary.Pointwise.Properties.html#2688" class="Bound">r</a> <a id="2730" href="Data.List.Relation.Binary.Pointwise.Properties.html#2697" class="Bound">r₁</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">(</a><a id="2735" href="Data.List.Relation.Binary.Pointwise.Properties.html#2575" class="Function">irrelevant</a> <a id="2746" href="Data.List.Relation.Binary.Pointwise.Properties.html#2683" class="Bound">irr</a> <a id="2750" href="Data.List.Relation.Binary.Pointwise.Properties.html#2692" class="Bound">rs</a> <a id="2753" href="Data.List.Relation.Binary.Pointwise.Properties.html#2702" class="Bound">rs₁</a><a id="2756" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.List.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Binary.Pointwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Function.Base.html" class="Module">Function.Base</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="503" class="Keyword">hiding</a> <a id="510" class="Symbol">(</a><a id="511" href="Data.Product.Base.html#2173" class="Function">map</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="543" class="Symbol">as</a> <a id="546" class="Module">List</a> <a id="551" class="Keyword">hiding</a> <a id="558" class="Symbol">(</a><a id="559" href="Data.List.Base.html#1631" class="Function">map</a><a id="562" class="Symbol">;</a> <a id="564" href="Data.List.Base.html#8635" class="Function">head</a><a id="568" class="Symbol">;</a> <a id="570" href="Data.List.Base.html#8705" class="Function">tail</a><a id="574" class="Symbol">;</a> <a id="576" href="Data.List.Base.html#8539" class="Function">uncons</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Data.List.Properties.html#2890" class="Function">≡-dec</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.List.Properties.html#5479" class="Function">length-++</a><a id="640" class="Symbol">)</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="683" class="Symbol">as</a> <a id="686" class="Module">All</a> <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a><a id="700" class="Symbol">;</a> <a id="702" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a><a id="704" class="Symbol">;</a> <a id="706" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a><a id="709" class="Symbol">)</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="757" class="Keyword">using</a> <a id="763" class="Symbol">(</a><a id="764" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="776" class="Symbol">;</a> <a id="778" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="834" class="Symbol">;</a> <a id="836" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="840" class="Symbol">;</a> <a id="842" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="847" class="Symbol">)</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="875" class="Keyword">using</a> <a id="881" class="Symbol">(</a><a id="882" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="885" class="Symbol">;</a> <a id="887" href="Data.Fin.Base.html#1262" class="Function">toℕ</a><a id="890" class="Symbol">;</a> <a id="892" href="Data.Fin.Base.html#1541" class="Function">cast</a><a id="896" class="Symbol">)</a> <a id="898" class="Keyword">renaming</a> <a id="907" class="Symbol">(</a><a id="908" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="913" class="Symbol">to</a> <a id="916" class="InductiveConstructor">fzero</a><a id="921" class="Symbol">;</a> <a id="923" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="927" class="Symbol">to</a> <a id="930" class="InductiveConstructor">fsuc</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="962" class="Keyword">using</a> <a id="968" class="Symbol">(</a><a id="969" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="970" class="Symbol">;</a> <a id="972" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="976" class="Symbol">;</a> <a id="978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="981" class="Symbol">)</a>
<a id="983" class="Keyword">open</a> <a id="988" class="Keyword">import</a> <a id="995" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Level.html" class="Module">Level</a>
<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1062" class="Keyword">hiding</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="1080" class="Symbol">)</a>
<a id="1082" class="Keyword">import</a> <a id="1089" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1116" class="Symbol">as</a> <a id="1119" class="Module">Dec</a> <a id="1123" class="Keyword">using</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="1134" class="Symbol">)</a>
<a id="1136" class="Keyword">open</a> <a id="1141" class="Keyword">import</a> <a id="1148" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1163" class="Symbol">as</a> <a id="1166" class="Module">U</a> <a id="1168" class="Keyword">using</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1179" class="Symbol">)</a>
<a id="1181" class="Keyword">open</a> <a id="1186" class="Keyword">import</a> <a id="1193" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1214" class="Keyword">renaming</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1228" class="Symbol">to</a> <a id="1231" class="Function">Rel₂</a><a id="1235" class="Symbol">)</a>
<a id="1237" class="Keyword">open</a> <a id="1242" class="Keyword">import</a> <a id="1249" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1277" class="Keyword">using</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="1294" class="Symbol">;</a> <a id="1296" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="1307" class="Symbol">)</a>
<a id="1309" class="Keyword">open</a> <a id="1314" class="Keyword">import</a> <a id="1321" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1345" class="Keyword">using</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="1369" class="Symbol">;</a> <a id="1371" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="1379" class="Symbol">;</a> <a id="1381" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="1386" class="Symbol">)</a>
<a id="1388" class="Keyword">open</a> <a id="1393" class="Keyword">import</a> <a id="1400" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1427" class="Keyword">using</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="1447" class="Symbol">;</a> <a id="1449" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="1465" class="Symbol">;</a> <a id="1467" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="1481" class="Symbol">;</a> <a id="1483" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="1493" class="Symbol">)</a>
<a id="1495" class="Keyword">open</a> <a id="1500" class="Keyword">import</a> <a id="1507" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1550" class="Symbol">as</a> <a id="1553" class="Module">P</a> <a id="1555" class="Keyword">using</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1565" class="Symbol">)</a>
<a id="1567" class="Keyword">import</a> <a id="1574" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1623" class="Symbol">as</a> <a id="1626" class="Module">P</a>

<a id="1629" class="Keyword">private</a>
  <a id="1639" class="Keyword">variable</a>
    <a id="1652" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="1654" href="Data.List.Relation.Binary.Pointwise.html#1654" class="Generalizable">b</a> <a id="1656" href="Data.List.Relation.Binary.Pointwise.html#1656" class="Generalizable">c</a> <a id="1658" href="Data.List.Relation.Binary.Pointwise.html#1658" class="Generalizable">d</a> <a id="1660" href="Data.List.Relation.Binary.Pointwise.html#1660" class="Generalizable">p</a> <a id="1662" href="Data.List.Relation.Binary.Pointwise.html#1662" class="Generalizable">q</a> <a id="1664" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a> <a id="1666" href="Data.List.Relation.Binary.Pointwise.html#1666" class="Generalizable">ℓ₁</a> <a id="1669" href="Data.List.Relation.Binary.Pointwise.html#1669" class="Generalizable">ℓ₂</a> <a id="1672" class="Symbol">:</a> <a id="1674" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1684" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="1686" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a> <a id="1688" href="Data.List.Relation.Binary.Pointwise.html#1688" class="Generalizable">C</a> <a id="1690" href="Data.List.Relation.Binary.Pointwise.html#1690" class="Generalizable">D</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1698" href="Data.List.Relation.Binary.Pointwise.html#1658" class="Generalizable">d</a>
    <a id="1704" href="Data.List.Relation.Binary.Pointwise.html#1704" class="Generalizable">x</a> <a id="1706" href="Data.List.Relation.Binary.Pointwise.html#1706" class="Generalizable">y</a> <a id="1708" href="Data.List.Relation.Binary.Pointwise.html#1708" class="Generalizable">z</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a>
    <a id="1718" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="1721" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="1724" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="1727" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1737" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a>
    <a id="1743" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="1745" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a> <a id="1747" href="Data.List.Relation.Binary.Pointwise.html#1747" class="Generalizable">T</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1755" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="1757" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a> <a id="1759" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a>

<a id="1762" class="Comment">------------------------------------------------------------------------</a>
<a id="1835" class="Comment">-- Re-exporting the definition and basic operations</a>
<a id="1887" class="Comment">------------------------------------------------------------------------</a>

<a id="1961" class="Keyword">open</a> <a id="1966" class="Keyword">import</a> <a id="1973" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="2014" class="Keyword">public</a>
<a id="2021" class="Keyword">open</a> <a id="2026" class="Keyword">import</a> <a id="2033" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="2080" class="Keyword">public</a>

<a id="2088" class="Comment">------------------------------------------------------------------------</a>
<a id="2161" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2176" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">isEquivalence</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2206" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2235" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="2236" class="Symbol">)</a>
<a id="2238" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">isEquivalence</a> <a id="2252" href="Data.List.Relation.Binary.Pointwise.html#2252" class="Bound">eq</a> <a id="2255" class="Symbol">=</a> <a id="2257" class="Keyword">record</a>
  <a id="2266" class="Symbol">{</a> <a id="2268" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="2274" class="Symbol">=</a> <a id="2276" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a>       <a id="2287" href="Relation.Binary.Structures.html#1596" class="Field">Eq.refl</a>
  <a id="2297" class="Symbol">;</a> <a id="2299" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="2305" class="Symbol">=</a> <a id="2307" href="Data.List.Relation.Binary.Pointwise.Properties.html#1183" class="Function">symmetric</a>  <a id="2318" href="Relation.Binary.Structures.html#1622" class="Field">Eq.sym</a>
  <a id="2327" class="Symbol">;</a> <a id="2329" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a> <a id="2348" href="Relation.Binary.Structures.html#1648" class="Field">Eq.trans</a>
  <a id="2359" class="Symbol">}</a> <a id="2361" class="Keyword">where</a> <a id="2367" class="Keyword">module</a> <a id="2374" href="Data.List.Relation.Binary.Pointwise.html#2374" class="Module">Eq</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="2393" href="Data.List.Relation.Binary.Pointwise.html#2252" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="2397" href="Data.List.Relation.Binary.Pointwise.html#2397" class="Function">isDecEquivalence</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="2433" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2465" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="2466" class="Symbol">)</a>
<a id="2468" href="Data.List.Relation.Binary.Pointwise.html#2397" class="Function">isDecEquivalence</a> <a id="2485" href="Data.List.Relation.Binary.Pointwise.html#2485" class="Bound">eq</a> <a id="2488" class="Symbol">=</a> <a id="2490" class="Keyword">record</a>
  <a id="2499" class="Symbol">{</a> <a id="2501" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="2515" class="Symbol">=</a> <a id="2517" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">isEquivalence</a> <a id="2531" href="Relation.Binary.Structures.html#1915" class="Field">DE.isEquivalence</a>
  <a id="2550" class="Symbol">;</a> <a id="2552" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="2566" class="Symbol">=</a> <a id="2568" href="Data.List.Relation.Binary.Pointwise.Properties.html#2305" class="Function">decidable</a>     <a id="2582" href="Relation.Binary.Structures.html#1949" class="Field Operator">DE._≟_</a>
  <a id="2591" class="Symbol">}</a> <a id="2593" class="Keyword">where</a> <a id="2599" class="Keyword">module</a> <a id="2606" href="Data.List.Relation.Binary.Pointwise.html#2606" class="Module">DE</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="2628" href="Data.List.Relation.Binary.Pointwise.html#2485" class="Bound">eq</a>

<a id="isPreorder"></a><a id="2632" href="Data.List.Relation.Binary.Pointwise.html#2632" class="Function">isPreorder</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="2656" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="2658" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2684" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2698" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a><a id="2699" class="Symbol">)</a>
<a id="2701" href="Data.List.Relation.Binary.Pointwise.html#2632" class="Function">isPreorder</a> <a id="2712" href="Data.List.Relation.Binary.Pointwise.html#2712" class="Bound">pre</a> <a id="2716" class="Symbol">=</a> <a id="2718" class="Keyword">record</a>
  <a id="2727" class="Symbol">{</a> <a id="2729" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">isEquivalence</a> <a id="2759" href="Relation.Binary.Structures.html#2256" class="Field">Pre.isEquivalence</a>
  <a id="2779" class="Symbol">;</a> <a id="2781" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="2795" class="Symbol">=</a> <a id="2797" href="Data.List.Relation.Binary.Pointwise.Properties.html#1016" class="Function">reflexive</a>     <a id="2811" href="Relation.Binary.Structures.html#2359" class="Field">Pre.reflexive</a>
  <a id="2827" class="Symbol">;</a> <a id="2829" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="2843" class="Symbol">=</a> <a id="2845" href="Data.List.Relation.Binary.Pointwise.Properties.html#1331" class="Function">transitive</a>    <a id="2859" href="Relation.Binary.Structures.html#2389" class="Field">Pre.trans</a>
  <a id="2871" class="Symbol">}</a> <a id="2873" class="Keyword">where</a> <a id="2879" class="Keyword">module</a> <a id="2886" href="Data.List.Relation.Binary.Pointwise.html#2886" class="Module">Pre</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="2903" href="Data.List.Relation.Binary.Pointwise.html#2712" class="Bound">pre</a>

<a id="isPartialOrder"></a><a id="2908" href="Data.List.Relation.Binary.Pointwise.html#2908" class="Function">isPartialOrder</a> <a id="2923" class="Symbol">:</a> <a id="2925" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="2940" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="2942" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a> <a id="2944" class="Symbol">→</a>
                 <a id="2963" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2989" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="3003" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a><a id="3004" class="Symbol">)</a>
<a id="3006" href="Data.List.Relation.Binary.Pointwise.html#2908" class="Function">isPartialOrder</a> <a id="3021" href="Data.List.Relation.Binary.Pointwise.html#3021" class="Bound">po</a> <a id="3024" class="Symbol">=</a> <a id="3026" class="Keyword">record</a>
  <a id="3035" class="Symbol">{</a> <a id="3037" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3048" class="Symbol">=</a> <a id="3050" href="Data.List.Relation.Binary.Pointwise.html#2632" class="Function">isPreorder</a>    <a id="3064" href="Relation.Binary.Structures.html#3591" class="Field">PO.isPreorder</a>
  <a id="3080" class="Symbol">;</a> <a id="3082" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="3093" class="Symbol">=</a> <a id="3095" href="Data.List.Relation.Binary.Pointwise.Properties.html#1564" class="Function">antisymmetric</a> <a id="3109" href="Relation.Binary.Structures.html#3623" class="Field">PO.antisym</a>
  <a id="3122" class="Symbol">}</a> <a id="3124" class="Keyword">where</a> <a id="3130" class="Keyword">module</a> <a id="3137" href="Data.List.Relation.Binary.Pointwise.html#3137" class="Module">PO</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="3157" href="Data.List.Relation.Binary.Pointwise.html#3021" class="Bound">po</a>

<a id="3161" class="Comment">------------------------------------------------------------------------</a>
<a id="3234" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="3246" href="Data.List.Relation.Binary.Pointwise.html#3246" class="Function">setoid</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3262" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3264" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a> <a id="3266" class="Symbol">→</a> <a id="3268" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3275" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3280" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3282" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a><a id="3283" class="Symbol">)</a>
<a id="3285" href="Data.List.Relation.Binary.Pointwise.html#3246" class="Function">setoid</a> <a id="3292" href="Data.List.Relation.Binary.Pointwise.html#3292" class="Bound">s</a> <a id="3294" class="Symbol">=</a> <a id="3296" class="Keyword">record</a>
  <a id="3305" class="Symbol">{</a> <a id="3307" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.List.Relation.Binary.Pointwise.html#2176" class="Function">isEquivalence</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Relation.Binary.Bundles.html#1203" class="Field">Setoid.isEquivalence</a> <a id="3359" href="Data.List.Relation.Binary.Pointwise.html#3292" class="Bound">s</a><a id="3360" class="Symbol">)</a>
  <a id="3364" class="Symbol">}</a>

<a id="decSetoid"></a><a id="3367" href="Data.List.Relation.Binary.Pointwise.html#3367" class="Function">decSetoid</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="3389" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3391" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="3405" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3410" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3412" href="Data.List.Relation.Binary.Pointwise.html#1664" class="Generalizable">ℓ</a><a id="3413" class="Symbol">)</a>
<a id="3415" href="Data.List.Relation.Binary.Pointwise.html#3367" class="Function">decSetoid</a> <a id="3425" href="Data.List.Relation.Binary.Pointwise.html#3425" class="Bound">d</a> <a id="3427" class="Symbol">=</a> <a id="3429" class="Keyword">record</a>
  <a id="3438" class="Symbol">{</a> <a id="3440" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="3457" class="Symbol">=</a> <a id="3459" href="Data.List.Relation.Binary.Pointwise.html#2397" class="Function">isDecEquivalence</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Relation.Binary.Bundles.html#1680" class="Field">DecSetoid.isDecEquivalence</a> <a id="3504" href="Data.List.Relation.Binary.Pointwise.html#3425" class="Bound">d</a><a id="3505" class="Symbol">)</a>
  <a id="3509" class="Symbol">}</a>

<a id="preorder"></a><a id="3512" href="Data.List.Relation.Binary.Pointwise.html#3512" class="Function">preorder</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3532" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3534" href="Data.List.Relation.Binary.Pointwise.html#1666" class="Generalizable">ℓ₁</a> <a id="3537" href="Data.List.Relation.Binary.Pointwise.html#1669" class="Generalizable">ℓ₂</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3551" class="Symbol">_</a> <a id="3553" class="Symbol">_</a> <a id="3555" class="Symbol">_</a>
<a id="3557" href="Data.List.Relation.Binary.Pointwise.html#3512" class="Function">preorder</a> <a id="3566" href="Data.List.Relation.Binary.Pointwise.html#3566" class="Bound">p</a> <a id="3568" class="Symbol">=</a> <a id="3570" class="Keyword">record</a>
  <a id="3579" class="Symbol">{</a> <a id="3581" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="3592" class="Symbol">=</a> <a id="3594" href="Data.List.Relation.Binary.Pointwise.html#2632" class="Function">isPreorder</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Relation.Binary.Bundles.html#2334" class="Field">Preorder.isPreorder</a> <a id="3626" href="Data.List.Relation.Binary.Pointwise.html#3566" class="Bound">p</a><a id="3627" class="Symbol">)</a>
  <a id="3631" class="Symbol">}</a>

<a id="poset"></a><a id="3634" href="Data.List.Relation.Binary.Pointwise.html#3634" class="Function">poset</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="3648" href="Data.List.Relation.Binary.Pointwise.html#1652" class="Generalizable">a</a> <a id="3650" href="Data.List.Relation.Binary.Pointwise.html#1666" class="Generalizable">ℓ₁</a> <a id="3653" href="Data.List.Relation.Binary.Pointwise.html#1669" class="Generalizable">ℓ₂</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="3664" class="Symbol">_</a> <a id="3666" class="Symbol">_</a> <a id="3668" class="Symbol">_</a>
<a id="3670" href="Data.List.Relation.Binary.Pointwise.html#3634" class="Function">poset</a> <a id="3676" href="Data.List.Relation.Binary.Pointwise.html#3676" class="Bound">p</a> <a id="3678" class="Symbol">=</a> <a id="3680" class="Keyword">record</a>
  <a id="3689" class="Symbol">{</a> <a id="3691" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="3706" class="Symbol">=</a> <a id="3708" href="Data.List.Relation.Binary.Pointwise.html#2908" class="Function">isPartialOrder</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Relation.Binary.Bundles.html#3705" class="Field">Poset.isPartialOrder</a> <a id="3745" href="Data.List.Relation.Binary.Pointwise.html#3676" class="Bound">p</a><a id="3746" class="Symbol">)</a>
  <a id="3750" class="Symbol">}</a>

<a id="3753" class="Comment">------------------------------------------------------------------------</a>
<a id="3826" class="Comment">-- Relationships to other list predicates</a>
<a id="3868" class="Comment">------------------------------------------------------------------------</a>

<a id="All-resp-Pointwise"></a><a id="3942" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a> <a id="3961" class="Symbol">:</a> <a id="3963" class="Symbol">∀</a> <a id="3965" class="Symbol">{</a><a id="3966" href="Data.List.Relation.Binary.Pointwise.html#3966" class="Bound">P</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3975" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="3977" href="Data.List.Relation.Binary.Pointwise.html#1660" class="Generalizable">p</a><a id="3978" class="Symbol">}</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Data.List.Relation.Binary.Pointwise.html#3966" class="Bound">P</a> <a id="3984" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="3993" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="3995" class="Symbol">→</a>
                     <a id="4018" class="Symbol">(</a><a id="4019" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4023" href="Data.List.Relation.Binary.Pointwise.html#3966" class="Bound">P</a><a id="4024" class="Symbol">)</a> <a id="4026" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="4046" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="4047" class="Symbol">)</a>
<a id="4049" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a> <a id="4068" href="Data.List.Relation.Binary.Pointwise.html#4068" class="Bound">resp</a> <a id="4073" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>         <a id="4084" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="4095" class="Symbol">=</a> <a id="4097" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="4100" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a> <a id="4119" href="Data.List.Relation.Binary.Pointwise.html#4119" class="Bound">resp</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Data.List.Relation.Binary.Pointwise.html#4125" class="Bound">x∼y</a> <a id="4129" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4131" href="Data.List.Relation.Binary.Pointwise.html#4131" class="Bound">xs</a><a id="4133" class="Symbol">)</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Data.List.Relation.Binary.Pointwise.html#4136" class="Bound">px</a> <a id="4139" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4141" href="Data.List.Relation.Binary.Pointwise.html#4141" class="Bound">pxs</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">=</a>
  <a id="4150" href="Data.List.Relation.Binary.Pointwise.html#4119" class="Bound">resp</a> <a id="4155" href="Data.List.Relation.Binary.Pointwise.html#4125" class="Bound">x∼y</a> <a id="4159" href="Data.List.Relation.Binary.Pointwise.html#4136" class="Bound">px</a> <a id="4162" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4164" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a> <a id="4183" href="Data.List.Relation.Binary.Pointwise.html#4119" class="Bound">resp</a> <a id="4188" href="Data.List.Relation.Binary.Pointwise.html#4131" class="Bound">xs</a> <a id="4191" href="Data.List.Relation.Binary.Pointwise.html#4141" class="Bound">pxs</a>

<a id="Any-resp-Pointwise"></a><a id="4196" href="Data.List.Relation.Binary.Pointwise.html#4196" class="Function">Any-resp-Pointwise</a> <a id="4215" class="Symbol">:</a> <a id="4217" class="Symbol">∀</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Data.List.Relation.Binary.Pointwise.html#4220" class="Bound">P</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4229" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="4231" href="Data.List.Relation.Binary.Pointwise.html#1660" class="Generalizable">p</a><a id="4232" class="Symbol">}</a> <a id="4234" class="Symbol">→</a> <a id="4236" href="Data.List.Relation.Binary.Pointwise.html#4220" class="Bound">P</a> <a id="4238" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="4247" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="4249" class="Symbol">→</a>
                     <a id="4272" class="Symbol">(</a><a id="4273" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4277" href="Data.List.Relation.Binary.Pointwise.html#4220" class="Bound">P</a><a id="4278" class="Symbol">)</a> <a id="4280" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="4300" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="4301" class="Symbol">)</a>
<a id="4303" href="Data.List.Relation.Binary.Pointwise.html#4196" class="Function">Any-resp-Pointwise</a> <a id="4322" href="Data.List.Relation.Binary.Pointwise.html#4322" class="Bound">resp</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Data.List.Relation.Binary.Pointwise.html#4328" class="Bound">x∼y</a> <a id="4332" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4334" href="Data.List.Relation.Binary.Pointwise.html#4334" class="Bound">xs</a><a id="4336" class="Symbol">)</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4344" href="Data.List.Relation.Binary.Pointwise.html#4344" class="Bound">px</a><a id="4346" class="Symbol">)</a>   <a id="4350" class="Symbol">=</a> <a id="4352" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Data.List.Relation.Binary.Pointwise.html#4322" class="Bound">resp</a> <a id="4363" href="Data.List.Relation.Binary.Pointwise.html#4328" class="Bound">x∼y</a> <a id="4367" href="Data.List.Relation.Binary.Pointwise.html#4344" class="Bound">px</a><a id="4369" class="Symbol">)</a>
<a id="4371" href="Data.List.Relation.Binary.Pointwise.html#4196" class="Function">Any-resp-Pointwise</a> <a id="4390" href="Data.List.Relation.Binary.Pointwise.html#4390" class="Bound">resp</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Data.List.Relation.Binary.Pointwise.html#4396" class="Bound">x∼y</a> <a id="4400" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4402" href="Data.List.Relation.Binary.Pointwise.html#4402" class="Bound">xs</a><a id="4404" class="Symbol">)</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4413" href="Data.List.Relation.Binary.Pointwise.html#4413" class="Bound">pxs</a><a id="4416" class="Symbol">)</a> <a id="4418" class="Symbol">=</a>
  <a id="4422" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Data.List.Relation.Binary.Pointwise.html#4196" class="Function">Any-resp-Pointwise</a> <a id="4448" href="Data.List.Relation.Binary.Pointwise.html#4390" class="Bound">resp</a> <a id="4453" href="Data.List.Relation.Binary.Pointwise.html#4402" class="Bound">xs</a> <a id="4456" href="Data.List.Relation.Binary.Pointwise.html#4413" class="Bound">pxs</a><a id="4459" class="Symbol">)</a>

<a id="AllPairs-resp-Pointwise"></a><a id="4462" href="Data.List.Relation.Binary.Pointwise.html#4462" class="Function">AllPairs-resp-Pointwise</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="4490" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4500" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a> <a id="4502" class="Symbol">→</a>
                          <a id="4530" class="Symbol">(</a><a id="4531" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4540" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="4541" class="Symbol">)</a> <a id="4543" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="4563" href="Data.List.Relation.Binary.Pointwise.html#1745" class="Generalizable">S</a><a id="4564" class="Symbol">)</a>
<a id="4566" href="Data.List.Relation.Binary.Pointwise.html#4462" class="Function">AllPairs-resp-Pointwise</a> <a id="4590" class="Symbol">_</a>                    <a id="4611" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>         <a id="4622" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="4633" class="Symbol">=</a> <a id="4635" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="4638" href="Data.List.Relation.Binary.Pointwise.html#4462" class="Function">AllPairs-resp-Pointwise</a> <a id="4662" href="Data.List.Relation.Binary.Pointwise.html#4662" class="Bound">resp</a><a id="4666" class="Symbol">@(</a><a id="4668" href="Data.List.Relation.Binary.Pointwise.html#4668" class="Bound">respₗ</a> <a id="4674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4676" href="Data.List.Relation.Binary.Pointwise.html#4676" class="Bound">respᵣ</a><a id="4681" class="Symbol">)</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Data.List.Relation.Binary.Pointwise.html#4684" class="Bound">x∼y</a> <a id="4688" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="4690" href="Data.List.Relation.Binary.Pointwise.html#4690" class="Bound">xs</a><a id="4692" class="Symbol">)</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Data.List.Relation.Binary.Pointwise.html#4695" class="Bound">px</a> <a id="4698" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4700" href="Data.List.Relation.Binary.Pointwise.html#4700" class="Bound">pxs</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">=</a>
  <a id="4709" href="Data.List.Relation.Binary.Pointwise.html#3942" class="Function">All-resp-Pointwise</a> <a id="4728" href="Data.List.Relation.Binary.Pointwise.html#4668" class="Bound">respₗ</a> <a id="4734" href="Data.List.Relation.Binary.Pointwise.html#4690" class="Bound">xs</a> <a id="4737" class="Symbol">(</a><a id="4738" href="Data.List.Relation.Unary.All.html#3121" class="Function">All.map</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Data.List.Relation.Binary.Pointwise.html#4676" class="Bound">respᵣ</a> <a id="4753" href="Data.List.Relation.Binary.Pointwise.html#4684" class="Bound">x∼y</a><a id="4756" class="Symbol">)</a> <a id="4758" href="Data.List.Relation.Binary.Pointwise.html#4695" class="Bound">px</a><a id="4760" class="Symbol">)</a> <a id="4762" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4766" class="Symbol">(</a><a id="4767" href="Data.List.Relation.Binary.Pointwise.html#4462" class="Function">AllPairs-resp-Pointwise</a> <a id="4791" href="Data.List.Relation.Binary.Pointwise.html#4662" class="Bound">resp</a> <a id="4796" href="Data.List.Relation.Binary.Pointwise.html#4690" class="Bound">xs</a> <a id="4799" href="Data.List.Relation.Binary.Pointwise.html#4700" class="Bound">pxs</a><a id="4802" class="Symbol">)</a>

<a id="4805" class="Comment">------------------------------------------------------------------------</a>
<a id="4878" class="Comment">-- Relationship to functions over lists</a>
<a id="4918" class="Comment">------------------------------------------------------------------------</a>
<a id="4991" class="Comment">-- length</a>

<a id="Pointwise-length"></a><a id="5002" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="5019" class="Symbol">:</a> <a id="5021" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5031" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5033" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="5036" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5048" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="5051" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5053" href="Data.List.Base.html#5083" class="Function">length</a> <a id="5060" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a>
<a id="5063" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="5080" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="5094" class="Symbol">=</a> <a id="5096" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="5103" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Data.List.Relation.Binary.Pointwise.html#5121" class="Bound">x∼y</a> <a id="5125" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5127" href="Data.List.Relation.Binary.Pointwise.html#5127" class="Bound">xs∼ys</a><a id="5132" class="Symbol">)</a> <a id="5134" class="Symbol">=</a> <a id="5136" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="5167" href="Data.List.Relation.Binary.Pointwise.html#5127" class="Bound">xs∼ys</a><a id="5172" class="Symbol">)</a>

<a id="5175" class="Comment">------------------------------------------------------------------------</a>
<a id="5248" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="5261" href="Data.List.Relation.Binary.Pointwise.html#5261" class="Function">tabulate⁺</a> <a id="5271" class="Symbol">:</a> <a id="5273" class="Symbol">∀</a> <a id="5275" class="Symbol">{</a><a id="5276" href="Data.List.Relation.Binary.Pointwise.html#5276" class="Bound">n</a><a id="5277" class="Symbol">}</a> <a id="5279" class="Symbol">{</a><a id="5280" href="Data.List.Relation.Binary.Pointwise.html#5280" class="Bound">f</a> <a id="5282" class="Symbol">:</a> <a id="5284" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5288" href="Data.List.Relation.Binary.Pointwise.html#5276" class="Bound">n</a> <a id="5290" class="Symbol">→</a> <a id="5292" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="5293" class="Symbol">}</a> <a id="5295" class="Symbol">{</a><a id="5296" href="Data.List.Relation.Binary.Pointwise.html#5296" class="Bound">g</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5304" href="Data.List.Relation.Binary.Pointwise.html#5276" class="Bound">n</a> <a id="5306" class="Symbol">→</a> <a id="5308" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a><a id="5309" class="Symbol">}</a> <a id="5311" class="Symbol">→</a>
            <a id="5325" class="Symbol">(∀</a> <a id="5328" href="Data.List.Relation.Binary.Pointwise.html#5328" class="Bound">i</a> <a id="5330" class="Symbol">→</a> <a id="5332" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Data.List.Relation.Binary.Pointwise.html#5280" class="Bound">f</a> <a id="5337" href="Data.List.Relation.Binary.Pointwise.html#5328" class="Bound">i</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Data.List.Relation.Binary.Pointwise.html#5296" class="Bound">g</a> <a id="5343" href="Data.List.Relation.Binary.Pointwise.html#5328" class="Bound">i</a><a id="5344" class="Symbol">))</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5359" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="5371" href="Data.List.Relation.Binary.Pointwise.html#5280" class="Bound">f</a><a id="5372" class="Symbol">)</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="5384" href="Data.List.Relation.Binary.Pointwise.html#5296" class="Bound">g</a><a id="5385" class="Symbol">)</a>
<a id="5387" href="Data.List.Relation.Binary.Pointwise.html#5261" class="Function">tabulate⁺</a> <a id="5397" class="Symbol">{</a><a id="5398" class="Argument">n</a> <a id="5400" class="Symbol">=</a> <a id="5402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5406" class="Symbol">}</a>  <a id="5409" href="Data.List.Relation.Binary.Pointwise.html#5409" class="Bound">f∼g</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="5418" href="Data.List.Relation.Binary.Pointwise.html#5261" class="Function">tabulate⁺</a> <a id="5428" class="Symbol">{</a><a id="5429" class="Argument">n</a> <a id="5431" class="Symbol">=</a> <a id="5433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5437" href="Data.List.Relation.Binary.Pointwise.html#5437" class="Bound">n</a><a id="5438" class="Symbol">}</a> <a id="5440" href="Data.List.Relation.Binary.Pointwise.html#5440" class="Bound">f∼g</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Data.List.Relation.Binary.Pointwise.html#5440" class="Bound">f∼g</a> <a id="5450" href="Data.List.Relation.Binary.Pointwise.html#916" class="InductiveConstructor">fzero</a> <a id="5456" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5458" href="Data.List.Relation.Binary.Pointwise.html#5261" class="Function">tabulate⁺</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Data.List.Relation.Binary.Pointwise.html#5440" class="Bound">f∼g</a> <a id="5473" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5475" href="Data.List.Relation.Binary.Pointwise.html#930" class="InductiveConstructor">fsuc</a><a id="5479" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="5482" href="Data.List.Relation.Binary.Pointwise.html#5482" class="Function">tabulate⁻</a> <a id="5492" class="Symbol">:</a> <a id="5494" class="Symbol">∀</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Data.List.Relation.Binary.Pointwise.html#5497" class="Bound">n</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">{</a><a id="5501" href="Data.List.Relation.Binary.Pointwise.html#5501" class="Bound">f</a> <a id="5503" class="Symbol">:</a> <a id="5505" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5509" href="Data.List.Relation.Binary.Pointwise.html#5497" class="Bound">n</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="5514" class="Symbol">}</a> <a id="5516" class="Symbol">{</a><a id="5517" href="Data.List.Relation.Binary.Pointwise.html#5517" class="Bound">g</a> <a id="5519" class="Symbol">:</a> <a id="5521" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="5525" href="Data.List.Relation.Binary.Pointwise.html#5497" class="Bound">n</a> <a id="5527" class="Symbol">→</a> <a id="5529" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a><a id="5530" class="Symbol">}</a> <a id="5532" class="Symbol">→</a>
            <a id="5546" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5556" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="5568" href="Data.List.Relation.Binary.Pointwise.html#5501" class="Bound">f</a><a id="5569" class="Symbol">)</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="5581" href="Data.List.Relation.Binary.Pointwise.html#5517" class="Bound">g</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" class="Symbol">(∀</a> <a id="5589" href="Data.List.Relation.Binary.Pointwise.html#5589" class="Bound">i</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5595" class="Symbol">(</a><a id="5596" href="Data.List.Relation.Binary.Pointwise.html#5501" class="Bound">f</a> <a id="5598" href="Data.List.Relation.Binary.Pointwise.html#5589" class="Bound">i</a><a id="5599" class="Symbol">)</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Data.List.Relation.Binary.Pointwise.html#5517" class="Bound">g</a> <a id="5604" href="Data.List.Relation.Binary.Pointwise.html#5589" class="Bound">i</a><a id="5605" class="Symbol">))</a>
<a id="5608" href="Data.List.Relation.Binary.Pointwise.html#5482" class="Function">tabulate⁻</a> <a id="5618" class="Symbol">{</a><a id="5619" class="Argument">n</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5627" href="Data.List.Relation.Binary.Pointwise.html#5627" class="Bound">n</a><a id="5628" class="Symbol">}</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Data.List.Relation.Binary.Pointwise.html#5631" class="Bound">x∼y</a> <a id="5635" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5637" href="Data.List.Relation.Binary.Pointwise.html#5637" class="Bound">xs∼ys</a><a id="5642" class="Symbol">)</a> <a id="5644" href="Data.List.Relation.Binary.Pointwise.html#916" class="InductiveConstructor">fzero</a>    <a id="5653" class="Symbol">=</a> <a id="5655" href="Data.List.Relation.Binary.Pointwise.html#5631" class="Bound">x∼y</a>
<a id="5659" href="Data.List.Relation.Binary.Pointwise.html#5482" class="Function">tabulate⁻</a> <a id="5669" class="Symbol">{</a><a id="5670" class="Argument">n</a> <a id="5672" class="Symbol">=</a> <a id="5674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5678" href="Data.List.Relation.Binary.Pointwise.html#5678" class="Bound">n</a><a id="5679" class="Symbol">}</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Data.List.Relation.Binary.Pointwise.html#5682" class="Bound">x∼y</a> <a id="5686" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5688" href="Data.List.Relation.Binary.Pointwise.html#5688" class="Bound">xs∼ys</a><a id="5693" class="Symbol">)</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Data.List.Relation.Binary.Pointwise.html#930" class="InductiveConstructor">fsuc</a> <a id="5701" href="Data.List.Relation.Binary.Pointwise.html#5701" class="Bound">i</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">=</a> <a id="5706" href="Data.List.Relation.Binary.Pointwise.html#5482" class="Function">tabulate⁻</a> <a id="5716" href="Data.List.Relation.Binary.Pointwise.html#5688" class="Bound">xs∼ys</a> <a id="5722" href="Data.List.Relation.Binary.Pointwise.html#5701" class="Bound">i</a>

<a id="5725" class="Comment">------------------------------------------------------------------------</a>
<a id="5798" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="5807" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++⁺</a> <a id="5811" class="Symbol">:</a> <a id="5813" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5823" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5825" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="5828" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5843" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5845" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="5848" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a> <a id="5851" class="Symbol">→</a>
      <a id="5859" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="5869" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="5875" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="5878" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="5880" class="Symbol">)</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="5886" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="5889" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a><a id="5891" class="Symbol">)</a>
<a id="5893" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++⁺</a> <a id="5897" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="5911" href="Data.List.Relation.Binary.Pointwise.html#5911" class="Bound">ys∼zs</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Data.List.Relation.Binary.Pointwise.html#5911" class="Bound">ys∼zs</a>
<a id="5925" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++⁺</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Data.List.Relation.Binary.Pointwise.html#5930" class="Bound">w∼x</a> <a id="5934" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5936" href="Data.List.Relation.Binary.Pointwise.html#5936" class="Bound">ws∼xs</a><a id="5941" class="Symbol">)</a> <a id="5943" href="Data.List.Relation.Binary.Pointwise.html#5943" class="Bound">ys∼zs</a> <a id="5949" class="Symbol">=</a> <a id="5951" href="Data.List.Relation.Binary.Pointwise.html#5930" class="Bound">w∼x</a> <a id="5955" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="5957" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++⁺</a> <a id="5961" href="Data.List.Relation.Binary.Pointwise.html#5936" class="Bound">ws∼xs</a> <a id="5967" href="Data.List.Relation.Binary.Pointwise.html#5943" class="Bound">ys∼zs</a>

<a id="++-cancelˡ"></a><a id="5974" href="Data.List.Relation.Binary.Pointwise.html#5974" class="Function">++-cancelˡ</a> <a id="5985" class="Symbol">:</a> <a id="5987" class="Symbol">∀</a> <a id="5989" href="Data.List.Relation.Binary.Pointwise.html#5989" class="Bound">xs</a> <a id="5992" class="Symbol">→</a> <a id="5994" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6004" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Data.List.Relation.Binary.Pointwise.html#5989" class="Bound">xs</a> <a id="6010" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6013" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Data.List.Relation.Binary.Pointwise.html#5989" class="Bound">xs</a> <a id="6021" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6024" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a><a id="6026" class="Symbol">)</a> <a id="6028" class="Symbol">→</a> <a id="6030" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6040" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="6042" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="6045" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a>
<a id="6048" href="Data.List.Relation.Binary.Pointwise.html#5974" class="Function">++-cancelˡ</a> <a id="6059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6068" href="Data.List.Relation.Binary.Pointwise.html#6068" class="Bound">ys∼zs</a>               <a id="6088" class="Symbol">=</a> <a id="6090" href="Data.List.Relation.Binary.Pointwise.html#6068" class="Bound">ys∼zs</a>
<a id="6096" href="Data.List.Relation.Binary.Pointwise.html#5974" class="Function">++-cancelˡ</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.List.Relation.Binary.Pointwise.html#6108" class="Bound">x</a> <a id="6110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6112" href="Data.List.Relation.Binary.Pointwise.html#6112" class="Bound">xs</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(_</a> <a id="6119" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="6121" href="Data.List.Relation.Binary.Pointwise.html#6121" class="Bound">xs++ys∼xs++zs</a><a id="6134" class="Symbol">)</a> <a id="6136" class="Symbol">=</a> <a id="6138" href="Data.List.Relation.Binary.Pointwise.html#5974" class="Function">++-cancelˡ</a> <a id="6149" href="Data.List.Relation.Binary.Pointwise.html#6112" class="Bound">xs</a> <a id="6152" href="Data.List.Relation.Binary.Pointwise.html#6121" class="Bound">xs++ys∼xs++zs</a>

<a id="++-cancelʳ"></a><a id="6167" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6178" class="Symbol">:</a> <a id="6180" class="Symbol">∀</a> <a id="6182" href="Data.List.Relation.Binary.Pointwise.html#6182" class="Bound">ys</a> <a id="6185" href="Data.List.Relation.Binary.Pointwise.html#6185" class="Bound">zs</a> <a id="6188" class="Symbol">→</a> <a id="6190" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6200" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Data.List.Relation.Binary.Pointwise.html#6182" class="Bound">ys</a> <a id="6206" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6209" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="6211" class="Symbol">)</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Data.List.Relation.Binary.Pointwise.html#6185" class="Bound">zs</a> <a id="6217" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="6220" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="6222" class="Symbol">)</a> <a id="6224" class="Symbol">→</a> <a id="6226" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6236" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="6238" href="Data.List.Relation.Binary.Pointwise.html#6182" class="Bound">ys</a> <a id="6241" href="Data.List.Relation.Binary.Pointwise.html#6185" class="Bound">zs</a>
<a id="6244" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6255" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6264" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6273" class="Symbol">_</a>             <a id="6287" class="Symbol">=</a> <a id="6289" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="6292" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Data.List.Relation.Binary.Pointwise.html#6304" class="Bound">y</a> <a id="6306" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6308" href="Data.List.Relation.Binary.Pointwise.html#6308" class="Bound">ys</a><a id="6310" class="Symbol">)</a> <a id="6312" class="Symbol">(</a><a id="6313" href="Data.List.Relation.Binary.Pointwise.html#6313" class="Bound">z</a> <a id="6315" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6317" href="Data.List.Relation.Binary.Pointwise.html#6317" class="Bound">zs</a><a id="6319" class="Symbol">)</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Data.List.Relation.Binary.Pointwise.html#6322" class="Bound">y∼z</a> <a id="6326" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="6328" href="Data.List.Relation.Binary.Pointwise.html#6328" class="Bound">ys∼zs</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Symbol">=</a> <a id="6337" href="Data.List.Relation.Binary.Pointwise.html#6322" class="Bound">y∼z</a> <a id="6341" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="6343" class="Symbol">(</a><a id="6344" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6355" href="Data.List.Relation.Binary.Pointwise.html#6308" class="Bound">ys</a> <a id="6358" href="Data.List.Relation.Binary.Pointwise.html#6317" class="Bound">zs</a> <a id="6361" href="Data.List.Relation.Binary.Pointwise.html#6328" class="Bound">ys∼zs</a><a id="6366" class="Symbol">)</a>
<a id="6368" class="Comment">-- Impossible cases</a>
<a id="6388" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6399" class="Symbol">{</a><a id="6400" class="Argument">xs</a> <a id="6403" class="Symbol">=</a> <a id="6405" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">xs</a><a id="6407" class="Symbol">}</a>     <a id="6413" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6422" class="Symbol">(</a><a id="6423" href="Data.List.Relation.Binary.Pointwise.html#6423" class="Bound">z</a> <a id="6425" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6427" href="Data.List.Relation.Binary.Pointwise.html#6427" class="Bound">zs</a><a id="6429" class="Symbol">)</a> <a id="6431" href="Data.List.Relation.Binary.Pointwise.html#6431" class="Bound">eq</a>   <a id="6436" class="Symbol">=</a>
  <a id="6440" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="6481" href="Data.List.Relation.Binary.Pointwise.html#6431" class="Bound">eq</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">(</a><a id="6486" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Data.List.Relation.Binary.Pointwise.html#6423" class="Bound">z</a> <a id="6499" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6501" href="Data.List.Relation.Binary.Pointwise.html#6427" class="Bound">zs</a><a id="6503" class="Symbol">)))</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Data.List.Base.html#5083" class="Function">length</a> <a id="6524" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">xs</a><a id="6526" class="Symbol">))</a>
<a id="6529" href="Data.List.Relation.Binary.Pointwise.html#6167" class="Function">++-cancelʳ</a> <a id="6540" class="Symbol">{</a><a id="6541" class="Argument">xs</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">xs</a><a id="6548" class="Symbol">}</a>     <a id="6554" class="Symbol">(</a><a id="6555" href="Data.List.Relation.Binary.Pointwise.html#6555" class="Bound">y</a> <a id="6557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6559" href="Data.List.Relation.Binary.Pointwise.html#6559" class="Bound">ys</a><a id="6561" class="Symbol">)</a> <a id="6563" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6572" href="Data.List.Relation.Binary.Pointwise.html#6572" class="Bound">eq</a>   <a id="6577" class="Symbol">=</a>
  <a id="6581" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="6595" class="Symbol">(</a><a id="6596" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Data.List.Properties.html#5479" class="Function">length-++</a> <a id="6622" class="Symbol">(</a><a id="6623" href="Data.List.Relation.Binary.Pointwise.html#6555" class="Bound">y</a> <a id="6625" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6627" href="Data.List.Relation.Binary.Pointwise.html#6559" class="Bound">ys</a><a id="6629" class="Symbol">)))</a> <a id="6633" class="Symbol">(</a><a id="6634" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="6651" href="Data.List.Relation.Binary.Pointwise.html#6572" class="Bound">eq</a><a id="6653" class="Symbol">))</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Data.List.Base.html#5083" class="Function">length</a> <a id="6673" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">xs</a><a id="6675" class="Symbol">)</a> <a id="6677" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6679" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a><a id="6684" class="Symbol">)</a>

<a id="6687" class="Comment">------------------------------------------------------------------------</a>
<a id="6760" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="6771" href="Data.List.Relation.Binary.Pointwise.html#6771" class="Function">concat⁺</a> <a id="6779" class="Symbol">:</a> <a id="6781" class="Symbol">∀</a> <a id="6783" class="Symbol">{</a><a id="6784" href="Data.List.Relation.Binary.Pointwise.html#6784" class="Bound">xss</a> <a id="6788" href="Data.List.Relation.Binary.Pointwise.html#6788" class="Bound">yss</a><a id="6791" class="Symbol">}</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6816" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a><a id="6817" class="Symbol">)</a> <a id="6819" href="Data.List.Relation.Binary.Pointwise.html#6784" class="Bound">xss</a> <a id="6823" href="Data.List.Relation.Binary.Pointwise.html#6788" class="Bound">yss</a> <a id="6827" class="Symbol">→</a>
          <a id="6839" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="6849" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="6859" href="Data.List.Relation.Binary.Pointwise.html#6784" class="Bound">xss</a><a id="6862" class="Symbol">)</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="6872" href="Data.List.Relation.Binary.Pointwise.html#6788" class="Bound">yss</a><a id="6875" class="Symbol">)</a>
<a id="6877" href="Data.List.Relation.Binary.Pointwise.html#6771" class="Function">concat⁺</a> <a id="6885" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>                <a id="6903" class="Symbol">=</a> <a id="6905" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="6908" href="Data.List.Relation.Binary.Pointwise.html#6771" class="Function">concat⁺</a> <a id="6916" class="Symbol">(</a><a id="6917" href="Data.List.Relation.Binary.Pointwise.html#6917" class="Bound">xs∼ys</a> <a id="6923" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="6925" href="Data.List.Relation.Binary.Pointwise.html#6925" class="Bound">xss∼yss</a><a id="6932" class="Symbol">)</a> <a id="6934" class="Symbol">=</a> <a id="6936" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++⁺</a> <a id="6940" href="Data.List.Relation.Binary.Pointwise.html#6917" class="Bound">xs∼ys</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Data.List.Relation.Binary.Pointwise.html#6771" class="Function">concat⁺</a> <a id="6955" href="Data.List.Relation.Binary.Pointwise.html#6925" class="Bound">xss∼yss</a><a id="6962" class="Symbol">)</a>

<a id="6965" class="Comment">------------------------------------------------------------------------</a>
<a id="7038" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="7050" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7062" class="Symbol">:</a> <a id="7064" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7074" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7076" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="7079" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7094" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7096" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="7099" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a> <a id="7102" class="Symbol">→</a>
              <a id="7118" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7128" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="7142" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="7145" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="7147" class="Symbol">)</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="7161" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7164" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a><a id="7166" class="Symbol">)</a>
<a id="7168" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7180" href="Data.List.Relation.Binary.Pointwise.html#7180" class="Bound">rs′</a> <a id="7184" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>       <a id="7193" class="Symbol">=</a> <a id="7195" href="Data.List.Relation.Binary.Pointwise.html#7180" class="Bound">rs′</a>
<a id="7199" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7211" href="Data.List.Relation.Binary.Pointwise.html#7211" class="Bound">rs′</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.List.Relation.Binary.Pointwise.html#7216" class="Bound">r</a> <a id="7218" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7220" href="Data.List.Relation.Binary.Pointwise.html#7220" class="Bound">rs</a><a id="7222" class="Symbol">)</a> <a id="7224" class="Symbol">=</a> <a id="7226" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Data.List.Relation.Binary.Pointwise.html#7216" class="Bound">r</a> <a id="7241" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7243" href="Data.List.Relation.Binary.Pointwise.html#7211" class="Bound">rs′</a><a id="7246" class="Symbol">)</a> <a id="7248" href="Data.List.Relation.Binary.Pointwise.html#7220" class="Bound">rs</a>

<a id="ʳ++⁺"></a><a id="7252" href="Data.List.Relation.Binary.Pointwise.html#7252" class="Function">ʳ++⁺</a> <a id="7257" class="Symbol">:</a> <a id="7259" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7269" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7271" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="7274" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7277" class="Symbol">→</a> <a id="7279" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7289" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7291" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="7294" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a> <a id="7297" class="Symbol">→</a>
       <a id="7306" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7316" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Data.List.Relation.Binary.Pointwise.html#1718" class="Generalizable">ws</a> <a id="7322" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="7326" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="7328" class="Symbol">)</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7334" href="Data.List.Base.html#7536" class="Function Operator">ʳ++</a> <a id="7338" href="Data.List.Relation.Binary.Pointwise.html#1727" class="Generalizable">zs</a><a id="7340" class="Symbol">)</a>
<a id="7342" href="Data.List.Relation.Binary.Pointwise.html#7252" class="Function">ʳ++⁺</a> <a id="7347" href="Data.List.Relation.Binary.Pointwise.html#7347" class="Bound">rs</a> <a id="7350" href="Data.List.Relation.Binary.Pointwise.html#7350" class="Bound">rs′</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7368" href="Data.List.Relation.Binary.Pointwise.html#7350" class="Bound">rs′</a> <a id="7372" href="Data.List.Relation.Binary.Pointwise.html#7347" class="Bound">rs</a>

<a id="reverse⁺"></a><a id="7376" href="Data.List.Relation.Binary.Pointwise.html#7376" class="Function">reverse⁺</a> <a id="7385" class="Symbol">:</a> <a id="7387" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7397" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7399" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7402" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="7405" class="Symbol">→</a> <a id="7407" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7417" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7419" class="Symbol">(</a><a id="7420" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="7428" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="7430" class="Symbol">)</a> <a id="7432" class="Symbol">(</a><a id="7433" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="7441" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="7443" class="Symbol">)</a>
<a id="7445" href="Data.List.Relation.Binary.Pointwise.html#7376" class="Function">reverse⁺</a> <a id="7454" class="Symbol">=</a> <a id="7456" href="Data.List.Relation.Binary.Pointwise.html#7050" class="Function">reverseAcc⁺</a> <a id="7468" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>

<a id="7472" class="Comment">------------------------------------------------------------------------</a>
<a id="7545" class="Comment">-- map</a>

<a id="map⁺"></a><a id="7553" href="Data.List.Relation.Binary.Pointwise.html#7553" class="Function">map⁺</a> <a id="7558" class="Symbol">:</a> <a id="7560" class="Symbol">∀</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Data.List.Relation.Binary.Pointwise.html#7563" class="Bound">f</a> <a id="7565" class="Symbol">:</a> <a id="7567" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="7569" class="Symbol">→</a> <a id="7571" href="Data.List.Relation.Binary.Pointwise.html#1688" class="Generalizable">C</a><a id="7572" class="Symbol">)</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Data.List.Relation.Binary.Pointwise.html#7575" class="Bound">g</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a> <a id="7581" class="Symbol">→</a> <a id="7583" href="Data.List.Relation.Binary.Pointwise.html#1690" class="Generalizable">D</a><a id="7584" class="Symbol">)</a> <a id="7586" class="Symbol">→</a>
       <a id="7595" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7605" class="Symbol">(λ</a> <a id="7608" href="Data.List.Relation.Binary.Pointwise.html#7608" class="Bound">a</a> <a id="7610" href="Data.List.Relation.Binary.Pointwise.html#7610" class="Bound">b</a> <a id="7612" class="Symbol">→</a> <a id="7614" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Data.List.Relation.Binary.Pointwise.html#7563" class="Bound">f</a> <a id="7619" href="Data.List.Relation.Binary.Pointwise.html#7608" class="Bound">a</a><a id="7620" class="Symbol">)</a> <a id="7622" class="Symbol">(</a><a id="7623" href="Data.List.Relation.Binary.Pointwise.html#7575" class="Bound">g</a> <a id="7625" href="Data.List.Relation.Binary.Pointwise.html#7610" class="Bound">b</a><a id="7626" class="Symbol">))</a> <a id="7629" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7632" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="7635" class="Symbol">→</a>
       <a id="7644" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7654" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="7666" href="Data.List.Relation.Binary.Pointwise.html#7563" class="Bound">f</a> <a id="7668" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="7670" class="Symbol">)</a> <a id="7672" class="Symbol">(</a><a id="7673" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="7682" href="Data.List.Relation.Binary.Pointwise.html#7575" class="Bound">g</a> <a id="7684" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="7686" class="Symbol">)</a>
<a id="7688" href="Data.List.Relation.Binary.Pointwise.html#7553" class="Function">map⁺</a> <a id="7693" href="Data.List.Relation.Binary.Pointwise.html#7693" class="Bound">f</a> <a id="7695" href="Data.List.Relation.Binary.Pointwise.html#7695" class="Bound">g</a> <a id="7697" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>       <a id="7706" class="Symbol">=</a> <a id="7708" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="7711" href="Data.List.Relation.Binary.Pointwise.html#7553" class="Function">map⁺</a> <a id="7716" href="Data.List.Relation.Binary.Pointwise.html#7716" class="Bound">f</a> <a id="7718" href="Data.List.Relation.Binary.Pointwise.html#7718" class="Bound">g</a> <a id="7720" class="Symbol">(</a><a id="7721" href="Data.List.Relation.Binary.Pointwise.html#7721" class="Bound">r</a> <a id="7723" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7725" href="Data.List.Relation.Binary.Pointwise.html#7725" class="Bound">rs</a><a id="7727" class="Symbol">)</a> <a id="7729" class="Symbol">=</a> <a id="7731" href="Data.List.Relation.Binary.Pointwise.html#7721" class="Bound">r</a> <a id="7733" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7735" href="Data.List.Relation.Binary.Pointwise.html#7553" class="Function">map⁺</a> <a id="7740" href="Data.List.Relation.Binary.Pointwise.html#7716" class="Bound">f</a> <a id="7742" href="Data.List.Relation.Binary.Pointwise.html#7718" class="Bound">g</a> <a id="7744" href="Data.List.Relation.Binary.Pointwise.html#7725" class="Bound">rs</a>

<a id="map⁻"></a><a id="7748" href="Data.List.Relation.Binary.Pointwise.html#7748" class="Function">map⁻</a> <a id="7753" class="Symbol">:</a> <a id="7755" class="Symbol">∀</a> <a id="7757" class="Symbol">(</a><a id="7758" href="Data.List.Relation.Binary.Pointwise.html#7758" class="Bound">f</a> <a id="7760" class="Symbol">:</a> <a id="7762" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="7764" class="Symbol">→</a> <a id="7766" href="Data.List.Relation.Binary.Pointwise.html#1688" class="Generalizable">C</a><a id="7767" class="Symbol">)</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Data.List.Relation.Binary.Pointwise.html#7770" class="Bound">g</a> <a id="7772" class="Symbol">:</a> <a id="7774" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a> <a id="7776" class="Symbol">→</a> <a id="7778" href="Data.List.Relation.Binary.Pointwise.html#1690" class="Generalizable">D</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">→</a>
       <a id="7790" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7800" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="7812" href="Data.List.Relation.Binary.Pointwise.html#7758" class="Bound">f</a> <a id="7814" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="7816" class="Symbol">)</a> <a id="7818" class="Symbol">(</a><a id="7819" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="7828" href="Data.List.Relation.Binary.Pointwise.html#7770" class="Bound">g</a> <a id="7830" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="7832" class="Symbol">)</a> <a id="7834" class="Symbol">→</a>
       <a id="7843" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="7853" class="Symbol">(λ</a> <a id="7856" href="Data.List.Relation.Binary.Pointwise.html#7856" class="Bound">a</a> <a id="7858" href="Data.List.Relation.Binary.Pointwise.html#7858" class="Bound">b</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Data.List.Relation.Binary.Pointwise.html#7758" class="Bound">f</a> <a id="7867" href="Data.List.Relation.Binary.Pointwise.html#7856" class="Bound">a</a><a id="7868" class="Symbol">)</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Data.List.Relation.Binary.Pointwise.html#7770" class="Bound">g</a> <a id="7873" href="Data.List.Relation.Binary.Pointwise.html#7858" class="Bound">b</a><a id="7874" class="Symbol">))</a> <a id="7877" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="7880" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a>
<a id="7883" href="Data.List.Relation.Binary.Pointwise.html#7748" class="Function">map⁻</a> <a id="7888" class="Symbol">{</a><a id="7889" class="Argument">xs</a> <a id="7892" class="Symbol">=</a> <a id="7894" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7896" class="Symbol">}</a>    <a id="7901" class="Symbol">{</a><a id="7902" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7904" class="Symbol">}</a>    <a id="7909" href="Data.List.Relation.Binary.Pointwise.html#7909" class="Bound">f</a> <a id="7911" href="Data.List.Relation.Binary.Pointwise.html#7911" class="Bound">g</a> <a id="7913" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a> <a id="7916" class="Symbol">=</a> <a id="7918" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="7921" href="Data.List.Relation.Binary.Pointwise.html#7748" class="Function">map⁻</a> <a id="7926" class="Symbol">{</a><a id="7927" class="Argument">xs</a> <a id="7930" class="Symbol">=</a> <a id="7932" class="Symbol">_</a> <a id="7934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7936" class="Symbol">_}</a> <a id="7939" class="Symbol">{_</a> <a id="7942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7944" class="Symbol">_}</a> <a id="7947" href="Data.List.Relation.Binary.Pointwise.html#7947" class="Bound">f</a> <a id="7949" href="Data.List.Relation.Binary.Pointwise.html#7949" class="Bound">g</a> <a id="7951" class="Symbol">(</a><a id="7952" href="Data.List.Relation.Binary.Pointwise.html#7952" class="Bound">r</a> <a id="7954" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7956" href="Data.List.Relation.Binary.Pointwise.html#7956" class="Bound">rs</a><a id="7958" class="Symbol">)</a> <a id="7960" class="Symbol">=</a> <a id="7962" href="Data.List.Relation.Binary.Pointwise.html#7952" class="Bound">r</a> <a id="7964" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="7966" href="Data.List.Relation.Binary.Pointwise.html#7748" class="Function">map⁻</a> <a id="7971" href="Data.List.Relation.Binary.Pointwise.html#7947" class="Bound">f</a> <a id="7973" href="Data.List.Relation.Binary.Pointwise.html#7949" class="Bound">g</a> <a id="7975" href="Data.List.Relation.Binary.Pointwise.html#7956" class="Bound">rs</a>

<a id="7979" class="Comment">------------------------------------------------------------------------</a>
<a id="8052" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="8062" href="Data.List.Relation.Binary.Pointwise.html#8062" class="Function">foldr⁺</a> <a id="8069" class="Symbol">:</a> <a id="8071" class="Symbol">∀</a> <a id="8073" class="Symbol">{</a><a id="8074" href="Data.List.Relation.Binary.Pointwise.html#8074" class="Bound Operator">_•_</a> <a id="8078" class="Symbol">:</a> <a id="8080" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8084" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="8085" class="Symbol">}</a> <a id="8087" class="Symbol">{</a><a id="8088" href="Data.List.Relation.Binary.Pointwise.html#8088" class="Bound Operator">_◦_</a> <a id="8092" class="Symbol">:</a> <a id="8094" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8098" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a><a id="8099" class="Symbol">}</a> <a id="8101" class="Symbol">→</a>
         <a id="8112" class="Symbol">(∀</a> <a id="8115" class="Symbol">{</a><a id="8116" href="Data.List.Relation.Binary.Pointwise.html#8116" class="Bound">w</a> <a id="8118" href="Data.List.Relation.Binary.Pointwise.html#8118" class="Bound">x</a> <a id="8120" href="Data.List.Relation.Binary.Pointwise.html#8120" class="Bound">y</a> <a id="8122" href="Data.List.Relation.Binary.Pointwise.html#8122" class="Bound">z</a><a id="8123" class="Symbol">}</a> <a id="8125" class="Symbol">→</a> <a id="8127" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8129" href="Data.List.Relation.Binary.Pointwise.html#8116" class="Bound">w</a> <a id="8131" href="Data.List.Relation.Binary.Pointwise.html#8118" class="Bound">x</a> <a id="8133" class="Symbol">→</a> <a id="8135" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8137" href="Data.List.Relation.Binary.Pointwise.html#8120" class="Bound">y</a> <a id="8139" href="Data.List.Relation.Binary.Pointwise.html#8122" class="Bound">z</a> <a id="8141" class="Symbol">→</a> <a id="8143" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8145" class="Symbol">(</a><a id="8146" href="Data.List.Relation.Binary.Pointwise.html#8116" class="Bound">w</a> <a id="8148" href="Data.List.Relation.Binary.Pointwise.html#8074" class="Bound Operator">•</a> <a id="8150" href="Data.List.Relation.Binary.Pointwise.html#8120" class="Bound">y</a><a id="8151" class="Symbol">)</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Data.List.Relation.Binary.Pointwise.html#8118" class="Bound">x</a> <a id="8156" href="Data.List.Relation.Binary.Pointwise.html#8088" class="Bound Operator">◦</a> <a id="8158" href="Data.List.Relation.Binary.Pointwise.html#8122" class="Bound">z</a><a id="8159" class="Symbol">))</a> <a id="8162" class="Symbol">→</a>
         <a id="8173" class="Symbol">∀</a> <a id="8175" class="Symbol">{</a><a id="8176" href="Data.List.Relation.Binary.Pointwise.html#8176" class="Bound">e</a> <a id="8178" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">f</a><a id="8179" class="Symbol">}</a> <a id="8181" class="Symbol">→</a> <a id="8183" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8185" href="Data.List.Relation.Binary.Pointwise.html#8176" class="Bound">e</a> <a id="8187" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">f</a> <a id="8189" class="Symbol">→</a> <a id="8191" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="8201" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8203" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="8206" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="8209" class="Symbol">→</a>
         <a id="8220" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8222" class="Symbol">(</a><a id="8223" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="8229" href="Data.List.Relation.Binary.Pointwise.html#8074" class="Bound Operator">_•_</a> <a id="8233" href="Data.List.Relation.Binary.Pointwise.html#8176" class="Bound">e</a> <a id="8235" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="8237" class="Symbol">)</a> <a id="8239" class="Symbol">(</a><a id="8240" href="Data.List.Base.html#4336" class="Function">foldr</a> <a id="8246" href="Data.List.Relation.Binary.Pointwise.html#8088" class="Bound Operator">_◦_</a> <a id="8250" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">f</a> <a id="8252" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="8254" class="Symbol">)</a>
<a id="8256" href="Data.List.Relation.Binary.Pointwise.html#8062" class="Function">foldr⁺</a> <a id="8263" class="Symbol">_</a>    <a id="8268" href="Data.List.Relation.Binary.Pointwise.html#8268" class="Bound">e~f</a> <a id="8272" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>            <a id="8286" class="Symbol">=</a> <a id="8288" href="Data.List.Relation.Binary.Pointwise.html#8268" class="Bound">e~f</a>
<a id="8292" href="Data.List.Relation.Binary.Pointwise.html#8062" class="Function">foldr⁺</a> <a id="8299" href="Data.List.Relation.Binary.Pointwise.html#8299" class="Bound">pres</a> <a id="8304" href="Data.List.Relation.Binary.Pointwise.html#8304" class="Bound">e~f</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Data.List.Relation.Binary.Pointwise.html#8309" class="Bound">x~y</a> <a id="8313" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="8315" href="Data.List.Relation.Binary.Pointwise.html#8315" class="Bound">xs~ys</a><a id="8320" class="Symbol">)</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Data.List.Relation.Binary.Pointwise.html#8299" class="Bound">pres</a> <a id="8329" href="Data.List.Relation.Binary.Pointwise.html#8309" class="Bound">x~y</a> <a id="8333" class="Symbol">(</a><a id="8334" href="Data.List.Relation.Binary.Pointwise.html#8062" class="Function">foldr⁺</a> <a id="8341" href="Data.List.Relation.Binary.Pointwise.html#8299" class="Bound">pres</a> <a id="8346" href="Data.List.Relation.Binary.Pointwise.html#8304" class="Bound">e~f</a> <a id="8350" href="Data.List.Relation.Binary.Pointwise.html#8315" class="Bound">xs~ys</a><a id="8355" class="Symbol">)</a>

<a id="8358" class="Comment">------------------------------------------------------------------------</a>
<a id="8431" class="Comment">-- filter</a>

<a id="8442" class="Keyword">module</a> <a id="8449" href="Data.List.Relation.Binary.Pointwise.html#8449" class="Module">_</a> <a id="8451" class="Symbol">{</a><a id="8452" href="Data.List.Relation.Binary.Pointwise.html#8452" class="Bound">P</a> <a id="8454" class="Symbol">:</a> <a id="8456" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8461" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a> <a id="8463" href="Data.List.Relation.Binary.Pointwise.html#1660" class="Generalizable">p</a><a id="8464" class="Symbol">}</a> <a id="8466" class="Symbol">{</a><a id="8467" href="Data.List.Relation.Binary.Pointwise.html#8467" class="Bound">Q</a> <a id="8469" class="Symbol">:</a> <a id="8471" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8476" href="Data.List.Relation.Binary.Pointwise.html#1686" class="Generalizable">B</a> <a id="8478" href="Data.List.Relation.Binary.Pointwise.html#1662" class="Generalizable">q</a><a id="8479" class="Symbol">}</a>
         <a id="8490" class="Symbol">(</a><a id="8491" href="Data.List.Relation.Binary.Pointwise.html#8491" class="Bound">P?</a> <a id="8494" class="Symbol">:</a> <a id="8496" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="8508" href="Data.List.Relation.Binary.Pointwise.html#8452" class="Bound">P</a><a id="8509" class="Symbol">)</a> <a id="8511" class="Symbol">(</a><a id="8512" href="Data.List.Relation.Binary.Pointwise.html#8512" class="Bound">Q?</a> <a id="8515" class="Symbol">:</a> <a id="8517" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="8529" href="Data.List.Relation.Binary.Pointwise.html#8467" class="Bound">Q</a><a id="8530" class="Symbol">)</a>
         <a id="8541" class="Symbol">(</a><a id="8542" href="Data.List.Relation.Binary.Pointwise.html#8542" class="Bound">P⇒Q</a> <a id="8546" class="Symbol">:</a> <a id="8548" class="Symbol">∀</a> <a id="8550" class="Symbol">{</a><a id="8551" href="Data.List.Relation.Binary.Pointwise.html#8551" class="Bound">a</a> <a id="8553" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">b</a><a id="8554" class="Symbol">}</a> <a id="8556" class="Symbol">→</a> <a id="8558" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8560" href="Data.List.Relation.Binary.Pointwise.html#8551" class="Bound">a</a> <a id="8562" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">b</a> <a id="8564" class="Symbol">→</a> <a id="8566" href="Data.List.Relation.Binary.Pointwise.html#8452" class="Bound">P</a> <a id="8568" href="Data.List.Relation.Binary.Pointwise.html#8551" class="Bound">a</a> <a id="8570" class="Symbol">→</a> <a id="8572" href="Data.List.Relation.Binary.Pointwise.html#8467" class="Bound">Q</a> <a id="8574" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">b</a><a id="8575" class="Symbol">)</a>
         <a id="8586" class="Symbol">(</a><a id="8587" href="Data.List.Relation.Binary.Pointwise.html#8587" class="Bound">Q⇒P</a> <a id="8591" class="Symbol">:</a> <a id="8593" class="Symbol">∀</a> <a id="8595" class="Symbol">{</a><a id="8596" href="Data.List.Relation.Binary.Pointwise.html#8596" class="Bound">a</a> <a id="8598" href="Data.List.Relation.Binary.Pointwise.html#8598" class="Bound">b</a><a id="8599" class="Symbol">}</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="8605" href="Data.List.Relation.Binary.Pointwise.html#8596" class="Bound">a</a> <a id="8607" href="Data.List.Relation.Binary.Pointwise.html#8598" class="Bound">b</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Data.List.Relation.Binary.Pointwise.html#8467" class="Bound">Q</a> <a id="8613" href="Data.List.Relation.Binary.Pointwise.html#8598" class="Bound">b</a> <a id="8615" class="Symbol">→</a> <a id="8617" href="Data.List.Relation.Binary.Pointwise.html#8452" class="Bound">P</a> <a id="8619" href="Data.List.Relation.Binary.Pointwise.html#8596" class="Bound">a</a><a id="8620" class="Symbol">)</a>
         <a id="8631" class="Keyword">where</a>

  <a id="8640" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">filter⁺</a> <a id="8648" class="Symbol">:</a> <a id="8650" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="8660" href="Data.List.Relation.Binary.Pointwise.html#8558" class="Bound">R</a> <a id="8662" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="8665" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="8668" class="Symbol">→</a>
            <a id="8682" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="8692" href="Data.List.Relation.Binary.Pointwise.html#8558" class="Bound">R</a> <a id="8694" class="Symbol">(</a><a id="8695" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="8702" href="Data.List.Relation.Binary.Pointwise.html#8491" class="Bound">P?</a> <a id="8705" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a><a id="8707" class="Symbol">)</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="8717" href="Data.List.Relation.Binary.Pointwise.html#8512" class="Bound">Q?</a> <a id="8720" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="8722" class="Symbol">)</a>
  <a id="8726" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">filter⁺</a> <a id="8734" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>       <a id="8743" class="Symbol">=</a> <a id="8745" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
  <a id="8750" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">filter⁺</a> <a id="8758" class="Symbol">{</a><a id="8759" href="Data.List.Relation.Binary.Pointwise.html#8759" class="Bound">x</a> <a id="8761" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8763" class="Symbol">_}</a> <a id="8766" class="Symbol">{</a><a id="8767" href="Data.List.Relation.Binary.Pointwise.html#8767" class="Bound">y</a> <a id="8769" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8771" class="Symbol">_}</a> <a id="8774" class="Symbol">(</a><a id="8775" href="Data.List.Relation.Binary.Pointwise.html#8775" class="Bound">r</a> <a id="8777" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="8779" href="Data.List.Relation.Binary.Pointwise.html#8779" class="Bound">rs</a><a id="8781" class="Symbol">)</a> <a id="8783" class="Keyword">with</a> <a id="8788" href="Data.List.Relation.Binary.Pointwise.html#8491" class="Bound">P?</a> <a id="8791" href="Data.List.Relation.Binary.Pointwise.html#8759" class="Bound">x</a> <a id="8793" class="Symbol">|</a> <a id="8795" href="Data.List.Relation.Binary.Pointwise.html#8512" class="Bound">Q?</a> <a id="8798" href="Data.List.Relation.Binary.Pointwise.html#8767" class="Bound">y</a>
  <a id="8802" class="Symbol">...</a> <a id="8806" class="Symbol">|</a> <a id="8808" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8814" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="8822" class="Symbol">_</a> <a id="8824" class="Symbol">|</a> <a id="8826" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8832" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="8840" class="Symbol">_</a> <a id="8842" class="Symbol">=</a> <a id="8844" class="Bound">r</a> <a id="8846" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="8848" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">filter⁺</a> <a id="8856" class="Bound">rs</a>
  <a id="8861" class="Symbol">...</a> <a id="8865" class="Symbol">|</a> <a id="8867" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8873" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="8881" class="Symbol">_</a> <a id="8883" class="Symbol">|</a> <a id="8885" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8891" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="8899" class="Symbol">_</a> <a id="8901" class="Symbol">=</a> <a id="8903" href="Data.List.Relation.Binary.Pointwise.html#8640" class="Function">filter⁺</a> <a id="8911" class="Bound">rs</a>
  <a id="8916" class="Symbol">...</a> <a id="8920" class="Symbol">|</a> <a id="8922" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="8926" href="Data.List.Relation.Binary.Pointwise.html#8926" class="Bound">p</a>           <a id="8938" class="Symbol">|</a> <a id="8940" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="8943" href="Data.List.Relation.Binary.Pointwise.html#8943" class="Bound">¬q</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Data.List.Relation.Binary.Pointwise.html#8542" class="Bound">P⇒Q</a> <a id="8967" class="Bound">r</a> <a id="8969" href="Data.List.Relation.Binary.Pointwise.html#8926" class="Bound">p</a><a id="8970" class="Symbol">)</a> <a id="8972" href="Data.List.Relation.Binary.Pointwise.html#8943" class="Bound">¬q</a>
  <a id="8977" class="Symbol">...</a> <a id="8981" class="Symbol">|</a> <a id="8983" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="8986" href="Data.List.Relation.Binary.Pointwise.html#8986" class="Bound">¬p</a>           <a id="8999" class="Symbol">|</a> <a id="9001" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="9005" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">q</a> <a id="9007" class="Symbol">=</a> <a id="9009" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Data.List.Relation.Binary.Pointwise.html#8587" class="Bound">Q⇒P</a> <a id="9028" class="Bound">r</a> <a id="9030" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">q</a><a id="9031" class="Symbol">)</a> <a id="9033" href="Data.List.Relation.Binary.Pointwise.html#8986" class="Bound">¬p</a>

<a id="9037" class="Comment">------------------------------------------------------------------------</a>
<a id="9110" class="Comment">-- replicate</a>

<a id="replicate⁺"></a><a id="9124" href="Data.List.Relation.Binary.Pointwise.html#9124" class="Function">replicate⁺</a> <a id="9135" class="Symbol">:</a> <a id="9137" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9139" href="Data.List.Relation.Binary.Pointwise.html#1704" class="Generalizable">x</a> <a id="9141" href="Data.List.Relation.Binary.Pointwise.html#1706" class="Generalizable">y</a> <a id="9143" class="Symbol">→</a> <a id="9145" class="Symbol">∀</a> <a id="9147" href="Data.List.Relation.Binary.Pointwise.html#9147" class="Bound">n</a> <a id="9149" class="Symbol">→</a> <a id="9151" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="9161" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9163" class="Symbol">(</a><a id="9164" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="9174" href="Data.List.Relation.Binary.Pointwise.html#9147" class="Bound">n</a> <a id="9176" href="Data.List.Relation.Binary.Pointwise.html#1704" class="Generalizable">x</a><a id="9177" class="Symbol">)</a> <a id="9179" class="Symbol">(</a><a id="9180" href="Data.List.Base.html#5358" class="Function">replicate</a> <a id="9190" href="Data.List.Relation.Binary.Pointwise.html#9147" class="Bound">n</a> <a id="9192" href="Data.List.Relation.Binary.Pointwise.html#1706" class="Generalizable">y</a><a id="9193" class="Symbol">)</a>
<a id="9195" href="Data.List.Relation.Binary.Pointwise.html#9124" class="Function">replicate⁺</a> <a id="9206" href="Data.List.Relation.Binary.Pointwise.html#9206" class="Bound">r</a> <a id="9208" class="Number">0</a>       <a id="9216" class="Symbol">=</a> <a id="9218" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="9221" href="Data.List.Relation.Binary.Pointwise.html#9124" class="Function">replicate⁺</a> <a id="9232" href="Data.List.Relation.Binary.Pointwise.html#9232" class="Bound">r</a> <a id="9234" class="Symbol">(</a><a id="9235" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9239" href="Data.List.Relation.Binary.Pointwise.html#9239" class="Bound">n</a><a id="9240" class="Symbol">)</a> <a id="9242" class="Symbol">=</a> <a id="9244" href="Data.List.Relation.Binary.Pointwise.html#9232" class="Bound">r</a> <a id="9246" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="9248" href="Data.List.Relation.Binary.Pointwise.html#9124" class="Function">replicate⁺</a> <a id="9259" href="Data.List.Relation.Binary.Pointwise.html#9232" class="Bound">r</a> <a id="9261" href="Data.List.Relation.Binary.Pointwise.html#9239" class="Bound">n</a>

<a id="9264" class="Comment">------------------------------------------------------------------------</a>
<a id="9337" class="Comment">-- lookup</a>

<a id="lookup⁻"></a><a id="9348" href="Data.List.Relation.Binary.Pointwise.html#9348" class="Function">lookup⁻</a> <a id="9356" class="Symbol">:</a> <a id="9358" href="Data.List.Base.html#5083" class="Function">length</a> <a id="9365" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="9368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9370" href="Data.List.Base.html#5083" class="Function">length</a> <a id="9377" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="9380" class="Symbol">→</a>
          <a id="9392" class="Symbol">(∀</a> <a id="9395" class="Symbol">{</a><a id="9396" href="Data.List.Relation.Binary.Pointwise.html#9396" class="Bound">i</a> <a id="9398" href="Data.List.Relation.Binary.Pointwise.html#9398" class="Bound">j</a><a id="9399" class="Symbol">}</a> <a id="9401" class="Symbol">→</a> <a id="9403" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9407" href="Data.List.Relation.Binary.Pointwise.html#9396" class="Bound">i</a> <a id="9409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9411" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="9415" href="Data.List.Relation.Binary.Pointwise.html#9398" class="Bound">j</a> <a id="9417" class="Symbol">→</a> <a id="9419" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9421" class="Symbol">(</a><a id="9422" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="9429" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="9432" href="Data.List.Relation.Binary.Pointwise.html#9396" class="Bound">i</a><a id="9433" class="Symbol">)</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="9443" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="9446" href="Data.List.Relation.Binary.Pointwise.html#9398" class="Bound">j</a><a id="9447" class="Symbol">))</a> <a id="9450" class="Symbol">→</a>
          <a id="9462" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="9472" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9474" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="9477" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a>
<a id="9480" href="Data.List.Relation.Binary.Pointwise.html#9348" class="Function">lookup⁻</a> <a id="9488" class="Symbol">{</a><a id="9489" class="Argument">xs</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9496" class="Symbol">}</a>    <a id="9501" class="Symbol">{</a><a id="9502" class="Argument">ys</a> <a id="9505" class="Symbol">=</a> <a id="9507" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9509" class="Symbol">}</a>    <a id="9514" class="Symbol">_</a>             <a id="9528" class="Symbol">_</a>  <a id="9531" class="Symbol">=</a> <a id="9533" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>
<a id="9536" href="Data.List.Relation.Binary.Pointwise.html#9348" class="Function">lookup⁻</a> <a id="9544" class="Symbol">{</a><a id="9545" class="Argument">xs</a> <a id="9548" class="Symbol">=</a> <a id="9550" class="Symbol">_</a> <a id="9552" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9554" class="Symbol">_}</a> <a id="9557" class="Symbol">{</a><a id="9558" class="Argument">ys</a> <a id="9561" class="Symbol">=</a> <a id="9563" class="Symbol">_</a> <a id="9565" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9567" class="Symbol">_}</a> <a id="9570" href="Data.List.Relation.Binary.Pointwise.html#9570" class="Bound">|xs|≡|ys|</a> <a id="9580" href="Data.List.Relation.Binary.Pointwise.html#9580" class="Bound">eq</a> <a id="9583" class="Symbol">=</a> <a id="9585" href="Data.List.Relation.Binary.Pointwise.html#9580" class="Bound">eq</a> <a id="9588" class="Symbol">{</a><a id="9589" href="Data.List.Relation.Binary.Pointwise.html#916" class="InductiveConstructor">fzero</a><a id="9594" class="Symbol">}</a> <a id="9596" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="9603" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a>
  <a id="9607" href="Data.List.Relation.Binary.Pointwise.html#9348" class="Function">lookup⁻</a> <a id="9615" class="Symbol">(</a><a id="9616" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="9630" href="Data.List.Relation.Binary.Pointwise.html#9570" class="Bound">|xs|≡|ys|</a><a id="9639" class="Symbol">)</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.List.Relation.Binary.Pointwise.html#9580" class="Bound">eq</a> <a id="9645" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9647" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="9659" class="Symbol">)</a>

<a id="lookup⁺"></a><a id="9662" href="Data.List.Relation.Binary.Pointwise.html#9662" class="Function">lookup⁺</a> <a id="9670" class="Symbol">:</a> <a id="9672" class="Symbol">∀</a> <a id="9674" class="Symbol">(</a><a id="9675" href="Data.List.Relation.Binary.Pointwise.html#9675" class="Bound">Rxys</a> <a id="9680" class="Symbol">:</a> <a id="9682" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="9692" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9694" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="9697" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a><a id="9699" class="Symbol">)</a> <a id="9701" class="Symbol">→</a>
          <a id="9713" class="Symbol">∀</a> <a id="9715" href="Data.List.Relation.Binary.Pointwise.html#9715" class="Bound">i</a> <a id="9717" class="Symbol">→</a> <a id="9719" class="Symbol">(</a><a id="9720" class="Keyword">let</a> <a id="9724" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Bound">j</a> <a id="9726" class="Symbol">=</a> <a id="9728" href="Data.Fin.Base.html#1541" class="Function">cast</a> <a id="9733" class="Symbol">(</a><a id="9734" href="Data.List.Relation.Binary.Pointwise.html#5002" class="Function">Pointwise-length</a> <a id="9751" href="Data.List.Relation.Binary.Pointwise.html#9675" class="Bound">Rxys</a><a id="9755" class="Symbol">)</a> <a id="9757" href="Data.List.Relation.Binary.Pointwise.html#9715" class="Bound">i</a><a id="9758" class="Symbol">)</a> <a id="9760" class="Symbol">→</a>
          <a id="9772" href="Data.List.Relation.Binary.Pointwise.html#1743" class="Generalizable">R</a> <a id="9774" class="Symbol">(</a><a id="9775" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="9782" href="Data.List.Relation.Binary.Pointwise.html#1721" class="Generalizable">xs</a> <a id="9785" href="Data.List.Relation.Binary.Pointwise.html#9715" class="Bound">i</a><a id="9786" class="Symbol">)</a> <a id="9788" class="Symbol">(</a><a id="9789" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="9796" href="Data.List.Relation.Binary.Pointwise.html#1724" class="Generalizable">ys</a> <a id="9799" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Bound">j</a><a id="9800" class="Symbol">)</a>
<a id="9802" href="Data.List.Relation.Binary.Pointwise.html#9662" class="Function">lookup⁺</a> <a id="9810" class="Symbol">(</a><a id="9811" href="Data.List.Relation.Binary.Pointwise.html#9811" class="Bound">Rxy</a> <a id="9815" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="9817" class="Symbol">_)</a>    <a id="9823" href="Data.List.Relation.Binary.Pointwise.html#916" class="InductiveConstructor">fzero</a>    <a id="9832" class="Symbol">=</a> <a id="9834" href="Data.List.Relation.Binary.Pointwise.html#9811" class="Bound">Rxy</a>
<a id="9838" href="Data.List.Relation.Binary.Pointwise.html#9662" class="Function">lookup⁺</a> <a id="9846" class="Symbol">(_</a>   <a id="9851" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="9853" href="Data.List.Relation.Binary.Pointwise.html#9853" class="Bound">Rxys</a><a id="9857" class="Symbol">)</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Data.List.Relation.Binary.Pointwise.html#930" class="InductiveConstructor">fsuc</a> <a id="9865" href="Data.List.Relation.Binary.Pointwise.html#9865" class="Bound">i</a><a id="9866" class="Symbol">)</a> <a id="9868" class="Symbol">=</a> <a id="9870" href="Data.List.Relation.Binary.Pointwise.html#9662" class="Function">lookup⁺</a> <a id="9878" href="Data.List.Relation.Binary.Pointwise.html#9853" class="Bound">Rxys</a> <a id="9883" href="Data.List.Relation.Binary.Pointwise.html#9865" class="Bound">i</a>

<a id="9886" class="Comment">------------------------------------------------------------------------</a>
<a id="9959" class="Comment">-- Properties of propositional pointwise</a>
<a id="10000" class="Comment">------------------------------------------------------------------------</a>

<a id="Pointwise-≡⇒≡"></a><a id="10074" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a> <a id="10088" class="Symbol">:</a> <a id="10090" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="10100" class="Symbol">{</a><a id="10101" class="Argument">A</a> <a id="10103" class="Symbol">=</a> <a id="10105" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="10106" class="Symbol">}</a> <a id="10108" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10112" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10118" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a> <a id="10132" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a>               <a id="10149" class="Symbol">=</a> <a id="10151" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="10158" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a> <a id="10172" class="Symbol">(</a><a id="10173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="10180" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="10182" href="Data.List.Relation.Binary.Pointwise.html#10182" class="Bound">xs∼ys</a><a id="10187" class="Symbol">)</a> <a id="10189" class="Keyword">with</a> <a id="10194" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a> <a id="10208" href="Data.List.Relation.Binary.Pointwise.html#10182" class="Bound">xs∼ys</a>
<a id="10214" class="Symbol">...</a> <a id="10218" class="Symbol">|</a> <a id="10220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="10227" class="Symbol">=</a> <a id="10229" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="≡⇒Pointwise-≡"></a><a id="10237" href="Data.List.Relation.Binary.Pointwise.html#10237" class="Function">≡⇒Pointwise-≡</a> <a id="10251" class="Symbol">:</a>  <a id="10254" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10258" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10260" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="10270" class="Symbol">{</a><a id="10271" class="Argument">A</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="10276" class="Symbol">}</a> <a id="10278" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10282" href="Data.List.Relation.Binary.Pointwise.html#10237" class="Function">≡⇒Pointwise-≡</a> <a id="10296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="10303" class="Symbol">=</a> <a id="10305" href="Data.List.Relation.Binary.Pointwise.Properties.html#1079" class="Function">refl</a> <a id="10310" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="10318" href="Data.List.Relation.Binary.Pointwise.html#10318" class="Function">Pointwise-≡↔≡</a> <a id="10332" class="Symbol">:</a> <a id="10334" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="10342" class="Symbol">(</a><a id="10343" href="Data.List.Relation.Binary.Pointwise.html#3246" class="Function">setoid</a> <a id="10350" class="Symbol">(</a><a id="10351" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="10360" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="10361" class="Symbol">))</a> <a id="10364" class="Symbol">(</a><a id="10365" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="10374" class="Symbol">(</a><a id="10375" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10380" href="Data.List.Relation.Binary.Pointwise.html#1684" class="Generalizable">A</a><a id="10381" class="Symbol">))</a>
<a id="10384" href="Data.List.Relation.Binary.Pointwise.html#10318" class="Function">Pointwise-≡↔≡</a> <a id="10398" class="Symbol">=</a> <a id="10400" class="Keyword">record</a>
  <a id="10409" class="Symbol">{</a> <a id="10411" href="Function.Bundles.html#7394" class="Field">to</a> <a id="10414" class="Symbol">=</a> <a id="10416" href="Function.Base.html#704" class="Function">id</a>
  <a id="10421" class="Symbol">;</a> <a id="10423" href="Function.Bundles.html#7418" class="Field">from</a> <a id="10428" class="Symbol">=</a> <a id="10430" href="Function.Base.html#704" class="Function">id</a>
  <a id="10435" class="Symbol">;</a> <a id="10437" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="10445" class="Symbol">=</a> <a id="10447" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a>
  <a id="10463" class="Symbol">;</a> <a id="10465" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="10475" class="Symbol">=</a> <a id="10477" href="Data.List.Relation.Binary.Pointwise.html#10237" class="Function">≡⇒Pointwise-≡</a>
  <a id="10493" class="Symbol">;</a> <a id="10495" href="Function.Bundles.html#7526" class="Field">inverse</a> <a id="10503" class="Symbol">=</a> <a id="10505" href="Data.List.Relation.Binary.Pointwise.html#10074" class="Function">Pointwise-≡⇒≡</a> <a id="10519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10521" href="Data.List.Relation.Binary.Pointwise.html#10237" class="Function">≡⇒Pointwise-≡</a>
  <a id="10537" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where all elements satisfy a given property</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Data.Empty.html#895" class="Function">⊥</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="437" class="Symbol">as</a> <a id="440" class="Module">List</a> <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="456" class="Symbol">;</a> <a id="458" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="508" class="Symbol">as</a> <a id="511" class="Module">Any</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="531" class="Symbol">;</a> <a id="533" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="538" class="Symbol">)</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="587" class="Keyword">renaming</a> <a id="596" class="Symbol">(</a><a id="597" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="601" class="Symbol">to</a> <a id="604" class="Function Operator">_∈ₚ_</a><a id="608" class="Symbol">)</a>
<a id="610" class="Keyword">import</a> <a id="617" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">SetoidMembership</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="695" class="Symbol">as</a> <a id="698" class="Module">Prod</a>
  <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.Product.Base.html#852" class="Function">∃</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="718" class="Symbol">;</a> <a id="720" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="723" class="Symbol">;</a> <a id="725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="728" class="Symbol">;</a> <a id="730" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="735" class="Symbol">;</a> <a id="737" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="742" class="Symbol">;</a> <a id="744" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="779" class="Symbol">as</a> <a id="782" class="Module">Sum</a> <a id="786" class="Keyword">using</a> <a id="792" class="Symbol">(</a><a id="793" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="797" class="Symbol">;</a> <a id="799" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="803" class="Symbol">)</a>
<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Function.Base.html" class="Module">Function.Base</a> <a id="831" class="Keyword">using</a> <a id="837" class="Symbol">(</a><a id="838" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="841" class="Symbol">;</a> <a id="843" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="847" class="Symbol">;</a> <a id="849" href="Function.Base.html#704" class="Function">id</a><a id="851" class="Symbol">;</a> <a id="853" href="Function.Base.html#725" class="Function">const</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Level.html" class="Module">Level</a> <a id="878" class="Keyword">using</a> <a id="884" class="Symbol">(</a><a id="885" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="890" class="Symbol">;</a> <a id="892" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="926" class="Keyword">hiding</a> <a id="933" class="Symbol">(</a><a id="934" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="944" class="Symbol">)</a>
<a id="946" class="Keyword">import</a> <a id="953" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="980" class="Symbol">as</a> <a id="983" class="Module">Dec</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1014" class="Keyword">hiding</a> <a id="1021" class="Symbol">(</a><a id="1022" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a><a id="1025" class="Symbol">)</a>
<a id="1027" class="Keyword">open</a> <a id="1032" class="Keyword">import</a> <a id="1039" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1063" class="Keyword">using</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1076" class="Symbol">)</a>
<a id="1078" class="Keyword">open</a> <a id="1083" class="Keyword">import</a> <a id="1090" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="1135" class="Symbol">)</a>
<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1192" class="Symbol">as</a> <a id="1195" class="Module">P</a>
<a id="1197" class="Keyword">import</a> <a id="1204" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1253" class="Symbol">as</a> <a id="1256" class="Module">P</a>

<a id="1259" class="Keyword">private</a>
  <a id="1269" class="Keyword">variable</a>
    <a id="1282" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="1284" href="Data.List.Relation.Unary.All.html#1284" class="Generalizable">b</a> <a id="1286" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a> <a id="1288" href="Data.List.Relation.Unary.All.html#1288" class="Generalizable">q</a> <a id="1290" href="Data.List.Relation.Unary.All.html#1290" class="Generalizable">r</a> <a id="1292" href="Data.List.Relation.Unary.All.html#1292" class="Generalizable">ℓ</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1306" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1314" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a>
    <a id="1320" href="Data.List.Relation.Unary.All.html#1320" class="Generalizable">B</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1328" href="Data.List.Relation.Unary.All.html#1284" class="Generalizable">b</a>
    <a id="1334" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="1336" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="1338" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1347" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a> <a id="1349" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a>
    <a id="1355" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a>
    <a id="1365" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1375" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a>

<a id="1378" class="Comment">------------------------------------------------------------------------</a>
<a id="1451" class="Comment">-- Definitions</a>

<a id="1467" class="Comment">-- Given a predicate P, then All P xs means that every element in xs</a>
<a id="1536" class="Comment">-- satisfies P. See `Relation.Unary` for an explanation of predicates.</a>

<a id="1608" class="Keyword">infixr</a> <a id="1615" class="Number">5</a> <a id="1617" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a>

<a id="1622" class="Keyword">data</a> <a id="All"></a><a id="1627" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Data.List.Relation.Unary.All.html#1632" class="Bound">A</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1640" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Data.List.Relation.Unary.All.html#1644" class="Bound">P</a> <a id="1646" class="Symbol">:</a> <a id="1648" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1653" href="Data.List.Relation.Unary.All.html#1632" class="Bound">A</a> <a id="1655" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1671" href="Data.List.Relation.Unary.All.html#1632" class="Bound">A</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Data.List.Relation.Unary.All.html#1640" class="Bound">a</a> <a id="1677" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1679" href="Data.List.Relation.Unary.All.html#1655" class="Bound">p</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Keyword">where</a>
  <a id="All.[]"></a><a id="1690" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>  <a id="1694" class="Symbol">:</a> <a id="1696" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1700" href="Data.List.Relation.Unary.All.html#1644" class="Bound">P</a> <a id="1702" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="All._∷_"></a><a id="1707" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="1711" class="Symbol">:</a> <a id="1713" class="Symbol">∀</a> <a id="1715" class="Symbol">{</a><a id="1716" href="Data.List.Relation.Unary.All.html#1716" class="Bound">x</a> <a id="1718" href="Data.List.Relation.Unary.All.html#1718" class="Bound">xs</a><a id="1720" class="Symbol">}</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Data.List.Relation.Unary.All.html#1723" class="Bound">px</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Data.List.Relation.Unary.All.html#1644" class="Bound">P</a> <a id="1730" href="Data.List.Relation.Unary.All.html#1716" class="Bound">x</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Data.List.Relation.Unary.All.html#1734" class="Bound">pxs</a> <a id="1738" class="Symbol">:</a> <a id="1740" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1744" href="Data.List.Relation.Unary.All.html#1644" class="Bound">P</a> <a id="1746" href="Data.List.Relation.Unary.All.html#1718" class="Bound">xs</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1756" href="Data.List.Relation.Unary.All.html#1644" class="Bound">P</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Data.List.Relation.Unary.All.html#1716" class="Bound">x</a> <a id="1761" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1763" href="Data.List.Relation.Unary.All.html#1718" class="Bound">xs</a><a id="1765" class="Symbol">)</a>

<a id="1768" class="Comment">-- All P xs is a finite map from indices x ∈ xs to content P x.</a>
<a id="1832" class="Comment">-- Relation pxs [ i ]= px states that, in map pxs, key i : x ∈ xs points</a>
<a id="1905" class="Comment">-- to value px.</a>

<a id="1922" class="Keyword">infix</a> <a id="1928" class="Number">4</a> <a id="1930" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">_[_]=_</a>

<a id="1938" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1943" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">_[_]=_</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Data.List.Relation.Unary.All.html#1951" class="Bound">A</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1959" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a><a id="1960" class="Symbol">}</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1972" href="Data.List.Relation.Unary.All.html#1951" class="Bound">A</a> <a id="1974" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a><a id="1975" class="Symbol">}</a> <a id="1977" class="Symbol">:</a>
            <a id="1991" class="Symbol">∀</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Data.List.Relation.Unary.All.html#1994" class="Bound">x</a> <a id="1996" href="Data.List.Relation.Unary.All.html#1996" class="Bound">xs</a><a id="1998" class="Symbol">}</a> <a id="2000" class="Symbol">→</a> <a id="2002" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2006" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2008" href="Data.List.Relation.Unary.All.html#1996" class="Bound">xs</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Data.List.Relation.Unary.All.html#1994" class="Bound">x</a> <a id="2015" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="2018" href="Data.List.Relation.Unary.All.html#1996" class="Bound">xs</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2025" href="Data.List.Relation.Unary.All.html#1994" class="Bound">x</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Data.List.Relation.Unary.All.html#1959" class="Bound">a</a> <a id="2036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2038" href="Data.List.Relation.Unary.All.html#1974" class="Bound">p</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Keyword">where</a>

  <a id="_[_]=_.here"></a><a id="2050" href="Data.List.Relation.Unary.All.html#2050" class="InductiveConstructor">here</a>  <a id="2056" class="Symbol">:</a> <a id="2058" class="Symbol">∀</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Data.List.Relation.Unary.All.html#2061" class="Bound">x</a> <a id="2063" href="Data.List.Relation.Unary.All.html#2063" class="Bound">xs</a><a id="2065" class="Symbol">}</a> <a id="2067" class="Symbol">{</a><a id="2068" href="Data.List.Relation.Unary.All.html#2068" class="Bound">px</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2075" href="Data.List.Relation.Unary.All.html#2061" class="Bound">x</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Data.List.Relation.Unary.All.html#2079" class="Bound">pxs</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2089" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2091" href="Data.List.Relation.Unary.All.html#2063" class="Bound">xs</a><a id="2093" class="Symbol">}</a> <a id="2095" class="Symbol">→</a>
          <a id="2107" href="Data.List.Relation.Unary.All.html#2068" class="Bound">px</a> <a id="2110" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="2112" href="Data.List.Relation.Unary.All.html#2079" class="Bound">pxs</a> <a id="2116" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">[</a> <a id="2118" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2128" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">]=</a> <a id="2131" href="Data.List.Relation.Unary.All.html#2068" class="Bound">px</a>

  <a id="_[_]=_.there"></a><a id="2137" href="Data.List.Relation.Unary.All.html#2137" class="InductiveConstructor">there</a> <a id="2143" class="Symbol">:</a> <a id="2145" class="Symbol">∀</a> <a id="2147" class="Symbol">{</a><a id="2148" href="Data.List.Relation.Unary.All.html#2148" class="Bound">x</a> <a id="2150" href="Data.List.Relation.Unary.All.html#2150" class="Bound">xs</a> <a id="2153" href="Data.List.Relation.Unary.All.html#2153" class="Bound">y</a><a id="2154" class="Symbol">}</a> <a id="2156" class="Symbol">{</a><a id="2157" href="Data.List.Relation.Unary.All.html#2157" class="Bound">px</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2164" href="Data.List.Relation.Unary.All.html#2148" class="Bound">x</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Data.List.Relation.Unary.All.html#2168" class="Bound">pxs</a> <a id="2172" class="Symbol">:</a> <a id="2174" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2178" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2180" href="Data.List.Relation.Unary.All.html#2150" class="Bound">xs</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">{</a><a id="2185" href="Data.List.Relation.Unary.All.html#2185" class="Bound">py</a> <a id="2188" class="Symbol">:</a> <a id="2190" href="Data.List.Relation.Unary.All.html#1963" class="Bound">P</a> <a id="2192" href="Data.List.Relation.Unary.All.html#2153" class="Bound">y</a><a id="2193" class="Symbol">}</a> <a id="2195" class="Symbol">{</a><a id="2196" href="Data.List.Relation.Unary.All.html#2196" class="Bound">i</a> <a id="2198" class="Symbol">:</a> <a id="2200" href="Data.List.Relation.Unary.All.html#2148" class="Bound">x</a> <a id="2202" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="2205" href="Data.List.Relation.Unary.All.html#2150" class="Bound">xs</a><a id="2207" class="Symbol">}</a> <a id="2209" class="Symbol">→</a>
          <a id="2221" href="Data.List.Relation.Unary.All.html#2168" class="Bound">pxs</a> <a id="2225" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">[</a> <a id="2227" href="Data.List.Relation.Unary.All.html#2196" class="Bound">i</a> <a id="2229" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">]=</a> <a id="2232" href="Data.List.Relation.Unary.All.html#2157" class="Bound">px</a> <a id="2235" class="Symbol">→</a>
          <a id="2247" href="Data.List.Relation.Unary.All.html#2185" class="Bound">py</a> <a id="2250" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="2252" href="Data.List.Relation.Unary.All.html#2168" class="Bound">pxs</a> <a id="2256" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">[</a> <a id="2258" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2264" href="Data.List.Relation.Unary.All.html#2196" class="Bound">i</a> <a id="2266" href="Data.List.Relation.Unary.All.html#1943" class="Datatype Operator">]=</a> <a id="2269" href="Data.List.Relation.Unary.All.html#2157" class="Bound">px</a>

<a id="2273" class="Comment">-- A list is empty if having an element is impossible.</a>

<a id="Null"></a><a id="2329" href="Data.List.Relation.Unary.All.html#2329" class="Function">Null</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2347" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a><a id="2348" class="Symbol">)</a> <a id="2350" class="Symbol">_</a>
<a id="2352" href="Data.List.Relation.Unary.All.html#2329" class="Function">Null</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2363" class="Symbol">(λ</a> <a id="2366" href="Data.List.Relation.Unary.All.html#2366" class="Bound">_</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Data.Empty.html#895" class="Function">⊥</a><a id="2371" class="Symbol">)</a>

<a id="2374" class="Comment">------------------------------------------------------------------------</a>
<a id="2447" class="Comment">-- Operations on All</a>

<a id="uncons"></a><a id="2469" href="Data.List.Relation.Unary.All.html#2469" class="Function">uncons</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2482" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="2487" class="InductiveConstructor Operator">∷</a> <a id="2489" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="2491" class="Symbol">)</a> <a id="2493" class="Symbol">→</a> <a id="2495" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2497" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="2499" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2501" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2505" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2507" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="2510" href="Data.List.Relation.Unary.All.html#2469" class="Function">uncons</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Data.List.Relation.Unary.All.html#2518" class="Bound">px</a> <a id="2521" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="2523" href="Data.List.Relation.Unary.All.html#2523" class="Bound">pxs</a><a id="2526" class="Symbol">)</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Data.List.Relation.Unary.All.html#2518" class="Bound">px</a> <a id="2533" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2535" href="Data.List.Relation.Unary.All.html#2523" class="Bound">pxs</a>

<a id="head"></a><a id="2540" href="Data.List.Relation.Unary.All.html#2540" class="Function">head</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2551" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="2556" class="InductiveConstructor Operator">∷</a> <a id="2558" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2566" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a>
<a id="2568" href="Data.List.Relation.Unary.All.html#2540" class="Function">head</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2581" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2583" href="Data.List.Relation.Unary.All.html#2469" class="Function">uncons</a>

<a id="tail"></a><a id="2591" href="Data.List.Relation.Unary.All.html#2591" class="Function">tail</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2602" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="2607" class="InductiveConstructor Operator">∷</a> <a id="2609" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="2611" class="Symbol">)</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2619" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2621" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="2624" href="Data.List.Relation.Unary.All.html#2591" class="Function">tail</a> <a id="2629" class="Symbol">=</a> <a id="2631" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2637" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2639" href="Data.List.Relation.Unary.All.html#2469" class="Function">uncons</a>

<a id="reduce"></a><a id="2647" href="Data.List.Relation.Unary.All.html#2647" class="Function">reduce</a> <a id="2654" class="Symbol">:</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Data.List.Relation.Unary.All.html#2657" class="Bound">f</a> <a id="2659" class="Symbol">:</a> <a id="2661" class="Symbol">∀</a> <a id="2663" class="Symbol">{</a><a id="2664" href="Data.List.Relation.Unary.All.html#2664" class="Bound">x</a><a id="2665" class="Symbol">}</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2671" href="Data.List.Relation.Unary.All.html#2664" class="Bound">x</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="Data.List.Relation.Unary.All.html#1320" class="Generalizable">B</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">→</a> <a id="2680" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2684" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2686" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2696" href="Data.List.Relation.Unary.All.html#1320" class="Generalizable">B</a>
<a id="2698" href="Data.List.Relation.Unary.All.html#2647" class="Function">reduce</a> <a id="2705" href="Data.List.Relation.Unary.All.html#2705" class="Bound">f</a> <a id="2707" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="2718" class="Symbol">=</a> <a id="2720" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2723" href="Data.List.Relation.Unary.All.html#2647" class="Function">reduce</a> <a id="2730" href="Data.List.Relation.Unary.All.html#2730" class="Bound">f</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Data.List.Relation.Unary.All.html#2733" class="Bound">px</a> <a id="2736" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="2738" href="Data.List.Relation.Unary.All.html#2738" class="Bound">pxs</a><a id="2741" class="Symbol">)</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Data.List.Relation.Unary.All.html#2730" class="Bound">f</a> <a id="2747" href="Data.List.Relation.Unary.All.html#2733" class="Bound">px</a> <a id="2750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2752" href="Data.List.Relation.Unary.All.html#2647" class="Function">reduce</a> <a id="2759" href="Data.List.Relation.Unary.All.html#2730" class="Bound">f</a> <a id="2761" href="Data.List.Relation.Unary.All.html#2738" class="Bound">pxs</a>

<a id="construct"></a><a id="2766" href="Data.List.Relation.Unary.All.html#2766" class="Function">construct</a> <a id="2776" class="Symbol">:</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Data.List.Relation.Unary.All.html#2779" class="Bound">f</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Data.List.Relation.Unary.All.html#1320" class="Generalizable">B</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2789" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Data.List.Relation.Unary.All.html#2793" class="Bound">xs</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2803" href="Data.List.Relation.Unary.All.html#1320" class="Generalizable">B</a><a id="2804" class="Symbol">)</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2815" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="2816" class="Symbol">)</a>
<a id="2818" href="Data.List.Relation.Unary.All.html#2766" class="Function">construct</a> <a id="2828" href="Data.List.Relation.Unary.All.html#2828" class="Bound">f</a> <a id="2830" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2839" class="Symbol">=</a> <a id="2841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2846" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="2849" href="Data.List.Relation.Unary.All.html#2766" class="Function">construct</a> <a id="2859" href="Data.List.Relation.Unary.All.html#2859" class="Bound">f</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Data.List.Relation.Unary.All.html#2862" class="Bound">x</a> <a id="2864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2866" href="Data.List.Relation.Unary.All.html#2866" class="Bound">xs</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2881" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2885" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="2889" class="Symbol">(</a><a id="2890" href="Data.List.Relation.Unary.All.html#2859" class="Bound">f</a> <a id="2892" href="Data.List.Relation.Unary.All.html#2862" class="Bound">x</a><a id="2893" class="Symbol">)</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Data.List.Relation.Unary.All.html#2766" class="Function">construct</a> <a id="2906" href="Data.List.Relation.Unary.All.html#2859" class="Bound">f</a> <a id="2908" href="Data.List.Relation.Unary.All.html#2866" class="Bound">xs</a><a id="2910" class="Symbol">)</a>

<a id="fromList"></a><a id="2913" href="Data.List.Relation.Unary.All.html#2913" class="Function">fromList</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Data.List.Relation.Unary.All.html#2925" class="Bound">xs</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2938" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="2939" class="Symbol">))</a> <a id="2942" class="Symbol">→</a> <a id="2944" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="2948" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="2960" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2966" href="Data.List.Relation.Unary.All.html#2925" class="Bound">xs</a><a id="2968" class="Symbol">)</a>
<a id="2970" href="Data.List.Relation.Unary.All.html#2913" class="Function">fromList</a> <a id="2979" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>              <a id="2995" class="Symbol">=</a> <a id="2997" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="3000" href="Data.List.Relation.Unary.All.html#2913" class="Function">fromList</a> <a id="3009" class="Symbol">((</a><a id="3011" href="Data.List.Relation.Unary.All.html#3011" class="Bound">x</a> <a id="3013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3015" href="Data.List.Relation.Unary.All.html#3015" class="Bound">p</a><a id="3016" class="Symbol">)</a> <a id="3018" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3020" href="Data.List.Relation.Unary.All.html#3020" class="Bound">xps</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Data.List.Relation.Unary.All.html#3015" class="Bound">p</a> <a id="3029" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3031" href="Data.List.Relation.Unary.All.html#2913" class="Function">fromList</a> <a id="3040" href="Data.List.Relation.Unary.All.html#3020" class="Bound">xps</a>

<a id="toList"></a><a id="3045" href="Data.List.Relation.Unary.All.html#3045" class="Function">toList</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3058" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3060" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3073" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="3074" class="Symbol">)</a>
<a id="3076" href="Data.List.Relation.Unary.All.html#3045" class="Function">toList</a> <a id="3083" href="Data.List.Relation.Unary.All.html#3083" class="Bound">pxs</a> <a id="3087" class="Symbol">=</a> <a id="3089" href="Data.List.Relation.Unary.All.html#2647" class="Function">reduce</a> <a id="3096" class="Symbol">(λ</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Data.List.Relation.Unary.All.html#3100" class="Bound">x</a><a id="3101" class="Symbol">}</a> <a id="3103" href="Data.List.Relation.Unary.All.html#3103" class="Bound">px</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Data.List.Relation.Unary.All.html#3100" class="Bound">x</a> <a id="3110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3112" href="Data.List.Relation.Unary.All.html#3103" class="Bound">px</a><a id="3114" class="Symbol">)</a> <a id="3116" href="Data.List.Relation.Unary.All.html#3083" class="Bound">pxs</a>

<a id="map"></a><a id="3121" href="Data.List.Relation.Unary.All.html#3121" class="Function">map</a> <a id="3125" class="Symbol">:</a> <a id="3127" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3129" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3131" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="3133" class="Symbol">→</a> <a id="3135" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3139" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3141" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3143" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3147" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a>
<a id="3149" href="Data.List.Relation.Unary.All.html#3121" class="Function">map</a> <a id="3153" href="Data.List.Relation.Unary.All.html#3153" class="Bound">g</a> <a id="3155" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="3166" class="Symbol">=</a> <a id="3168" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="3171" href="Data.List.Relation.Unary.All.html#3121" class="Function">map</a> <a id="3175" href="Data.List.Relation.Unary.All.html#3175" class="Bound">g</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Data.List.Relation.Unary.All.html#3178" class="Bound">px</a> <a id="3181" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3183" href="Data.List.Relation.Unary.All.html#3183" class="Bound">pxs</a><a id="3186" class="Symbol">)</a> <a id="3188" class="Symbol">=</a> <a id="3190" href="Data.List.Relation.Unary.All.html#3175" class="Bound">g</a> <a id="3192" href="Data.List.Relation.Unary.All.html#3178" class="Bound">px</a> <a id="3195" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3197" href="Data.List.Relation.Unary.All.html#3121" class="Function">map</a> <a id="3201" href="Data.List.Relation.Unary.All.html#3175" class="Bound">g</a> <a id="3203" href="Data.List.Relation.Unary.All.html#3183" class="Bound">pxs</a>

<a id="zipWith"></a><a id="3208" href="Data.List.Relation.Unary.All.html#3208" class="Function">zipWith</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3220" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3222" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="3224" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3226" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3234" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3236" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3238" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3242" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="3244" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3246" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3250" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a>
<a id="3252" href="Data.List.Relation.Unary.All.html#3208" class="Function">zipWith</a> <a id="3260" href="Data.List.Relation.Unary.All.html#3260" class="Bound">f</a> <a id="3262" class="Symbol">(</a><a id="3263" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a> <a id="3266" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3268" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a><a id="3270" class="Symbol">)</a>             <a id="3284" class="Symbol">=</a> <a id="3286" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="3289" href="Data.List.Relation.Unary.All.html#3208" class="Function">zipWith</a> <a id="3297" href="Data.List.Relation.Unary.All.html#3297" class="Bound">f</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Data.List.Relation.Unary.All.html#3300" class="Bound">px</a> <a id="3303" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3305" href="Data.List.Relation.Unary.All.html#3305" class="Bound">pxs</a> <a id="3309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3311" href="Data.List.Relation.Unary.All.html#3311" class="Bound">qx</a> <a id="3314" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3316" href="Data.List.Relation.Unary.All.html#3316" class="Bound">qxs</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.List.Relation.Unary.All.html#3297" class="Bound">f</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.List.Relation.Unary.All.html#3300" class="Bound">px</a> <a id="3329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3331" href="Data.List.Relation.Unary.All.html#3311" class="Bound">qx</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3337" href="Data.List.Relation.Unary.All.html#3208" class="Function">zipWith</a> <a id="3345" href="Data.List.Relation.Unary.All.html#3297" class="Bound">f</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Data.List.Relation.Unary.All.html#3305" class="Bound">pxs</a> <a id="3352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3354" href="Data.List.Relation.Unary.All.html#3316" class="Bound">qxs</a><a id="3357" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3360" href="Data.List.Relation.Unary.All.html#3360" class="Function">unzipWith</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="3374" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3376" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3378" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3380" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3388" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="3390" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3392" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3396" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3398" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3400" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3404" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a>
<a id="3406" href="Data.List.Relation.Unary.All.html#3360" class="Function">unzipWith</a> <a id="3416" href="Data.List.Relation.Unary.All.html#3416" class="Bound">f</a> <a id="3418" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>         <a id="3429" class="Symbol">=</a> <a id="3431" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a> <a id="3434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3436" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="3439" href="Data.List.Relation.Unary.All.html#3360" class="Function">unzipWith</a> <a id="3449" href="Data.List.Relation.Unary.All.html#3449" class="Bound">f</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Data.List.Relation.Unary.All.html#3452" class="Bound">rx</a> <a id="3455" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3457" href="Data.List.Relation.Unary.All.html#3457" class="Bound">rxs</a><a id="3460" class="Symbol">)</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="3473" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="3477" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Data.List.Relation.Unary.All.html#3449" class="Bound">f</a> <a id="3484" href="Data.List.Relation.Unary.All.html#3452" class="Bound">rx</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Data.List.Relation.Unary.All.html#3360" class="Function">unzipWith</a> <a id="3499" href="Data.List.Relation.Unary.All.html#3449" class="Bound">f</a> <a id="3501" href="Data.List.Relation.Unary.All.html#3457" class="Bound">rxs</a><a id="3504" class="Symbol">)</a>

<a id="zip"></a><a id="3507" href="Data.List.Relation.Unary.All.html#3507" class="Function">zip</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3517" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3519" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3521" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3525" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="3527" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3529" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3536" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3538" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a><a id="3539" class="Symbol">)</a>
<a id="3541" href="Data.List.Relation.Unary.All.html#3507" class="Function">zip</a> <a id="3545" class="Symbol">=</a> <a id="3547" href="Data.List.Relation.Unary.All.html#3208" class="Function">zipWith</a> <a id="3555" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3559" href="Data.List.Relation.Unary.All.html#3559" class="Function">unzip</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3574" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3576" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a><a id="3577" class="Symbol">)</a> <a id="3579" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3581" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3585" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3587" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="3589" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3593" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a>
<a id="3595" href="Data.List.Relation.Unary.All.html#3559" class="Function">unzip</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Data.List.Relation.Unary.All.html#3360" class="Function">unzipWith</a> <a id="3613" href="Function.Base.html#704" class="Function">id</a>

<a id="3617" class="Keyword">module</a> <a id="3624" href="Data.List.Relation.Unary.All.html#3624" class="Module">_</a><a id="3625" class="Symbol">(</a><a id="3626" href="Data.List.Relation.Unary.All.html#3626" class="Bound">S</a> <a id="3628" class="Symbol">:</a> <a id="3630" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3637" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="3639" href="Data.List.Relation.Unary.All.html#1292" class="Generalizable">ℓ</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">{</a><a id="3643" href="Data.List.Relation.Unary.All.html#3643" class="Bound">P</a> <a id="3645" class="Symbol">:</a> <a id="3647" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="3668" href="Data.List.Relation.Unary.All.html#3626" class="Bound">S</a><a id="3669" class="Symbol">)</a> <a id="3671" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a><a id="3672" class="Symbol">}</a> <a id="3674" class="Keyword">where</a>
  <a id="3682" class="Keyword">open</a> <a id="3687" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3694" href="Data.List.Relation.Unary.All.html#3626" class="Bound">S</a> <a id="3696" class="Keyword">renaming</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="3714" class="Symbol">to</a> <a id="3717" class="Field">C</a><a id="3718" class="Symbol">;</a> <a id="3720" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3725" class="Symbol">to</a> <a id="3728" class="Function">refl₁</a><a id="3733" class="Symbol">)</a>
  <a id="3737" class="Keyword">open</a> <a id="3742" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="3759" href="Data.List.Relation.Unary.All.html#3626" class="Bound">S</a>

  <a id="3764" href="Data.List.Relation.Unary.All.html#3764" class="Function">tabulateₛ</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">(∀</a> <a id="3779" class="Symbol">{</a><a id="3780" href="Data.List.Relation.Unary.All.html#3780" class="Bound">x</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Data.List.Relation.Unary.All.html#3780" class="Bound">x</a> <a id="3787" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3789" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Data.List.Relation.Unary.All.html#3643" class="Bound">P</a> <a id="3796" href="Data.List.Relation.Unary.All.html#3780" class="Bound">x</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">→</a> <a id="3801" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3805" href="Data.List.Relation.Unary.All.html#3643" class="Bound">P</a> <a id="3807" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
  <a id="3812" href="Data.List.Relation.Unary.All.html#3764" class="Function">tabulateₛ</a> <a id="3822" class="Symbol">{</a><a id="3823" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3825" class="Symbol">}</a>     <a id="3831" href="Data.List.Relation.Unary.All.html#3831" class="Bound">hyp</a> <a id="3835" class="Symbol">=</a> <a id="3837" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
  <a id="3842" href="Data.List.Relation.Unary.All.html#3764" class="Function">tabulateₛ</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Data.List.Relation.Unary.All.html#3853" class="Bound">x</a> <a id="3855" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3857" href="Data.List.Relation.Unary.All.html#3857" class="Bound">xs</a><a id="3859" class="Symbol">}</a> <a id="3861" href="Data.List.Relation.Unary.All.html#3861" class="Bound">hyp</a> <a id="3865" class="Symbol">=</a> <a id="3867" href="Data.List.Relation.Unary.All.html#3861" class="Bound">hyp</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3877" href="Data.List.Relation.Unary.All.html#3728" class="Function">refl₁</a><a id="3882" class="Symbol">)</a> <a id="3884" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="3886" href="Data.List.Relation.Unary.All.html#3764" class="Function">tabulateₛ</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Data.List.Relation.Unary.All.html#3861" class="Bound">hyp</a> <a id="3901" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3903" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="3908" class="Symbol">)</a>

<a id="tabulate"></a><a id="3911" href="Data.List.Relation.Unary.All.html#3911" class="Function">tabulate</a> <a id="3920" class="Symbol">:</a> <a id="3922" class="Symbol">(∀</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Data.List.Relation.Unary.All.html#3926" class="Bound">x</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">→</a> <a id="3931" href="Data.List.Relation.Unary.All.html#3926" class="Bound">x</a> <a id="3933" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="3936" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3943" href="Data.List.Relation.Unary.All.html#3926" class="Bound">x</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="3952" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="3954" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="3957" href="Data.List.Relation.Unary.All.html#3911" class="Function">tabulate</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="Data.List.Relation.Unary.All.html#3764" class="Function">tabulateₛ</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="3988" class="Symbol">_)</a>

<a id="self"></a><a id="3992" href="Data.List.Relation.Unary.All.html#3992" class="Function">self</a> <a id="3997" class="Symbol">:</a> <a id="3999" class="Symbol">∀</a> <a id="4001" class="Symbol">{</a><a id="4002" href="Data.List.Relation.Unary.All.html#4002" class="Bound">xs</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4012" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Function.Base.html#725" class="Function">const</a> <a id="4028" href="Data.List.Relation.Unary.All.html#1306" class="Generalizable">A</a><a id="4029" class="Symbol">)</a> <a id="4031" href="Data.List.Relation.Unary.All.html#4002" class="Bound">xs</a>
<a id="4034" href="Data.List.Relation.Unary.All.html#3992" class="Function">self</a> <a id="4039" class="Symbol">=</a> <a id="4041" href="Data.List.Relation.Unary.All.html#3911" class="Function">tabulate</a> <a id="4050" class="Symbol">(λ</a> <a id="4053" class="Symbol">{</a><a id="4054" href="Data.List.Relation.Unary.All.html#4054" class="Bound">x</a><a id="4055" class="Symbol">}</a> <a id="4057" href="Data.List.Relation.Unary.All.html#4057" class="Bound">_</a> <a id="4059" class="Symbol">→</a> <a id="4061" href="Data.List.Relation.Unary.All.html#4054" class="Bound">x</a><a id="4062" class="Symbol">)</a>

<a id="4065" class="Comment">------------------------------------------------------------------------</a>
<a id="4138" class="Comment">-- (weak) updateAt</a>

<a id="4158" class="Keyword">infixl</a> <a id="4165" class="Number">6</a> <a id="4167" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">_[_]%=_</a> <a id="4175" href="Data.List.Relation.Unary.All.html#4451" class="Function Operator">_[_]≔_</a>

<a id="updateAt"></a><a id="4183" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4192" class="Symbol">:</a> <a id="4194" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4196" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="4199" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4202" class="Symbol">→</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4207" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4209" class="Symbol">→</a> <a id="4211" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4213" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a><a id="4214" class="Symbol">)</a> <a id="4216" class="Symbol">→</a> <a id="4218" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4222" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4224" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4233" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4235" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="4238" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4247" class="Symbol">()</a> <a id="4250" href="Data.List.Relation.Unary.All.html#4250" class="Bound">f</a> <a id="4252" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="4255" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Data.List.Relation.Unary.All.html#4276" class="Bound">f</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Data.List.Relation.Unary.All.html#4279" class="Bound">px</a> <a id="4282" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4284" href="Data.List.Relation.Unary.All.html#4284" class="Bound">pxs</a><a id="4287" class="Symbol">)</a> <a id="4289" class="Symbol">=</a> <a id="4291" href="Data.List.Relation.Unary.All.html#4276" class="Bound">f</a> <a id="4293" href="Data.List.Relation.Unary.All.html#4279" class="Bound">px</a> <a id="4296" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4298" href="Data.List.Relation.Unary.All.html#4284" class="Bound">pxs</a>
<a id="4302" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4311" class="Symbol">(</a><a id="4312" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4318" href="Data.List.Relation.Unary.All.html#4318" class="Bound">i</a><a id="4319" class="Symbol">)</a>   <a id="4323" href="Data.List.Relation.Unary.All.html#4323" class="Bound">f</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Data.List.Relation.Unary.All.html#4326" class="Bound">px</a> <a id="4329" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4331" href="Data.List.Relation.Unary.All.html#4331" class="Bound">pxs</a><a id="4334" class="Symbol">)</a> <a id="4336" class="Symbol">=</a>   <a id="4340" href="Data.List.Relation.Unary.All.html#4326" class="Bound">px</a> <a id="4343" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4345" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4354" href="Data.List.Relation.Unary.All.html#4318" class="Bound">i</a> <a id="4356" href="Data.List.Relation.Unary.All.html#4323" class="Bound">f</a> <a id="4358" href="Data.List.Relation.Unary.All.html#4331" class="Bound">pxs</a>

<a id="_[_]%=_"></a><a id="4363" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">_[_]%=_</a> <a id="4371" class="Symbol">:</a> <a id="4373" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4377" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4379" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4382" class="Symbol">→</a> <a id="4384" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4386" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="4389" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4392" class="Symbol">→</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4397" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4403" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a><a id="4404" class="Symbol">)</a> <a id="4406" class="Symbol">→</a> <a id="4408" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4412" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4414" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="4417" href="Data.List.Relation.Unary.All.html#4417" class="Bound">pxs</a> <a id="4421" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">[</a> <a id="4423" href="Data.List.Relation.Unary.All.html#4423" class="Bound">i</a> <a id="4425" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">]%=</a> <a id="4429" href="Data.List.Relation.Unary.All.html#4429" class="Bound">f</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Data.List.Relation.Unary.All.html#4183" class="Function">updateAt</a> <a id="4442" href="Data.List.Relation.Unary.All.html#4423" class="Bound">i</a> <a id="4444" href="Data.List.Relation.Unary.All.html#4429" class="Bound">f</a> <a id="4446" href="Data.List.Relation.Unary.All.html#4417" class="Bound">pxs</a>

<a id="_[_]≔_"></a><a id="4451" href="Data.List.Relation.Unary.All.html#4451" class="Function Operator">_[_]≔_</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4464" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4466" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4473" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="4476" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="4479" class="Symbol">→</a> <a id="4481" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4483" href="Data.List.Relation.Unary.All.html#1355" class="Generalizable">x</a> <a id="4485" class="Symbol">→</a> <a id="4487" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4491" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="4493" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a>
<a id="4496" href="Data.List.Relation.Unary.All.html#4496" class="Bound">pxs</a> <a id="4500" href="Data.List.Relation.Unary.All.html#4451" class="Function Operator">[</a> <a id="4502" href="Data.List.Relation.Unary.All.html#4502" class="Bound">i</a> <a id="4504" href="Data.List.Relation.Unary.All.html#4451" class="Function Operator">]≔</a> <a id="4507" href="Data.List.Relation.Unary.All.html#4507" class="Bound">px</a> <a id="4510" class="Symbol">=</a> <a id="4512" href="Data.List.Relation.Unary.All.html#4496" class="Bound">pxs</a> <a id="4516" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">[</a> <a id="4518" href="Data.List.Relation.Unary.All.html#4502" class="Bound">i</a> <a id="4520" href="Data.List.Relation.Unary.All.html#4363" class="Function Operator">]%=</a> <a id="4524" href="Function.Base.html#725" class="Function">const</a> <a id="4530" href="Data.List.Relation.Unary.All.html#4507" class="Bound">px</a>

<a id="4534" class="Comment">------------------------------------------------------------------------</a>
<a id="4607" class="Comment">-- Traversable-like functions</a>

<a id="4638" class="Keyword">module</a> <a id="4645" href="Data.List.Relation.Unary.All.html#4645" class="Module">_</a> <a id="4647" class="Symbol">(</a><a id="4648" href="Data.List.Relation.Unary.All.html#4648" class="Bound">p</a> <a id="4650" class="Symbol">:</a> <a id="4652" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4657" class="Symbol">)</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Data.List.Relation.Unary.All.html#4660" class="Bound">A</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4668" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a><a id="4669" class="Symbol">}</a> <a id="4671" class="Symbol">{</a><a id="4672" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a> <a id="4674" class="Symbol">:</a> <a id="4676" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4681" href="Data.List.Relation.Unary.All.html#4660" class="Bound">A</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="4686" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4688" href="Data.List.Relation.Unary.All.html#4648" class="Bound">p</a><a id="4689" class="Symbol">)}</a>
         <a id="4701" class="Symbol">{</a><a id="4702" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4710" class="Symbol">(</a><a id="4711" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="4713" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4715" href="Data.List.Relation.Unary.All.html#4648" class="Bound">p</a><a id="4716" class="Symbol">)</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="4727" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4729" href="Data.List.Relation.Unary.All.html#4648" class="Bound">p</a><a id="4730" class="Symbol">)}</a>
         <a id="4742" class="Symbol">(</a><a id="4743" href="Data.List.Relation.Unary.All.html#4743" class="Bound">App</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="4764" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a><a id="4765" class="Symbol">)</a>
         <a id="4776" class="Keyword">where</a>

  <a id="4785" class="Keyword">open</a> <a id="4790" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="4805" href="Data.List.Relation.Unary.All.html#4743" class="Bound">App</a>

  <a id="4812" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="4822" class="Symbol">:</a> <a id="4824" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="4831" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4834" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a><a id="4835" class="Symbol">)</a> <a id="4837" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="4839" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="4841" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4844" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4848" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a>
  <a id="4852" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="4862" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>       <a id="4871" class="Symbol">=</a> <a id="4873" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="4878" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
  <a id="4883" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Data.List.Relation.Unary.All.html#4894" class="Bound">x</a> <a id="4896" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="4898" href="Data.List.Relation.Unary.All.html#4898" class="Bound">xs</a><a id="4900" class="Symbol">)</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="4908" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="4912" href="Data.List.Relation.Unary.All.html#4894" class="Bound">x</a> <a id="4914" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="4918" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="4928" href="Data.List.Relation.Unary.All.html#4898" class="Bound">xs</a>

  <a id="4934" href="Data.List.Relation.Unary.All.html#4934" class="Function">mapA</a> <a id="4939" class="Symbol">:</a> <a id="4941" class="Symbol">∀</a> <a id="4943" class="Symbol">{</a><a id="4944" href="Data.List.Relation.Unary.All.html#4944" class="Bound">Q</a> <a id="4946" class="Symbol">:</a> <a id="4948" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4953" href="Data.List.Relation.Unary.All.html#4660" class="Bound">A</a> <a id="4955" href="Data.List.Relation.Unary.All.html#1288" class="Generalizable">q</a><a id="4956" class="Symbol">}</a> <a id="4958" class="Symbol">→</a> <a id="4960" class="Symbol">(</a><a id="4961" href="Data.List.Relation.Unary.All.html#4944" class="Bound">Q</a> <a id="4963" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="4965" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="4967" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4970" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">→</a> <a id="4975" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4979" href="Data.List.Relation.Unary.All.html#4944" class="Bound">Q</a> <a id="4981" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="4983" class="Symbol">(</a><a id="4984" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="4986" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4989" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="4993" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a><a id="4994" class="Symbol">)</a>
  <a id="4998" href="Data.List.Relation.Unary.All.html#4934" class="Function">mapA</a> <a id="5003" href="Data.List.Relation.Unary.All.html#5003" class="Bound">f</a> <a id="5005" class="Symbol">=</a> <a id="5007" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="5017" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5020" href="Data.List.Relation.Unary.All.html#3121" class="Function">map</a> <a id="5024" href="Data.List.Relation.Unary.All.html#5003" class="Bound">f</a>

  <a id="5029" href="Data.List.Relation.Unary.All.html#5029" class="Function">forA</a> <a id="5034" class="Symbol">:</a> <a id="5036" class="Symbol">∀</a> <a id="5038" class="Symbol">{</a><a id="5039" href="Data.List.Relation.Unary.All.html#5039" class="Bound">Q</a> <a id="5041" class="Symbol">:</a> <a id="5043" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5048" href="Data.List.Relation.Unary.All.html#4660" class="Bound">A</a> <a id="5050" href="Data.List.Relation.Unary.All.html#1288" class="Generalizable">q</a><a id="5051" class="Symbol">}</a> <a id="5053" class="Symbol">→</a> <a id="5055" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5059" href="Data.List.Relation.Unary.All.html#5039" class="Bound">Q</a> <a id="5061" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5064" class="Symbol">→</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Data.List.Relation.Unary.All.html#5039" class="Bound">Q</a> <a id="5069" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5071" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="5073" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5076" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a><a id="5077" class="Symbol">)</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="Data.List.Relation.Unary.All.html#4702" class="Bound">F</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5088" href="Data.List.Relation.Unary.All.html#4672" class="Bound">P</a> <a id="5090" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="5092" class="Symbol">)</a>
  <a id="5096" href="Data.List.Relation.Unary.All.html#5029" class="Function">forA</a> <a id="5101" href="Data.List.Relation.Unary.All.html#5101" class="Bound">qxs</a> <a id="5105" href="Data.List.Relation.Unary.All.html#5105" class="Bound">f</a> <a id="5107" class="Symbol">=</a> <a id="5109" href="Data.List.Relation.Unary.All.html#4934" class="Function">mapA</a> <a id="5114" href="Data.List.Relation.Unary.All.html#5105" class="Bound">f</a> <a id="5116" href="Data.List.Relation.Unary.All.html#5101" class="Bound">qxs</a>

<a id="5121" class="Keyword">module</a> <a id="5128" href="Data.List.Relation.Unary.All.html#5128" class="Module">_</a> <a id="5130" class="Symbol">(</a><a id="5131" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">{</a><a id="5143" href="Data.List.Relation.Unary.All.html#5143" class="Bound">A</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5151" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a><a id="5152" class="Symbol">}</a> <a id="5154" class="Symbol">{</a><a id="5155" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a> <a id="5157" class="Symbol">:</a> <a id="5159" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5164" href="Data.List.Relation.Unary.All.html#5143" class="Bound">A</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="5169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5171" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a><a id="5172" class="Symbol">)}</a>
         <a id="5184" class="Symbol">{</a><a id="5185" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5187" class="Symbol">:</a> <a id="5189" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="5196" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5198" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a><a id="5199" class="Symbol">)</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="5210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5212" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a><a id="5213" class="Symbol">)}</a>
         <a id="5225" class="Symbol">(</a><a id="5226" href="Data.List.Relation.Unary.All.html#5226" class="Bound">Mon</a> <a id="5230" class="Symbol">:</a> <a id="5232" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="5241" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a><a id="5242" class="Symbol">)</a>
         <a id="5253" class="Keyword">where</a>

  <a id="5262" class="Keyword">private</a> <a id="5270" href="Data.List.Relation.Unary.All.html#5270" class="Function">App</a> <a id="5274" class="Symbol">=</a> <a id="5276" href="Effect.Monad.html#895" class="Field">RawMonad.rawApplicative</a> <a id="5300" href="Data.List.Relation.Unary.All.html#5226" class="Bound">Mon</a>

  <a id="5307" href="Data.List.Relation.Unary.All.html#5307" class="Function">sequenceM</a> <a id="5317" class="Symbol">:</a> <a id="5319" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5326" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5329" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a><a id="5330" class="Symbol">)</a> <a id="5332" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5334" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5336" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5339" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5343" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a>
  <a id="5347" href="Data.List.Relation.Unary.All.html#5307" class="Function">sequenceM</a> <a id="5357" class="Symbol">=</a> <a id="5359" href="Data.List.Relation.Unary.All.html#4812" class="Function">sequenceA</a> <a id="5369" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a> <a id="5371" href="Data.List.Relation.Unary.All.html#5270" class="Function">App</a>

  <a id="5378" href="Data.List.Relation.Unary.All.html#5378" class="Function">mapM</a> <a id="5383" class="Symbol">:</a> <a id="5385" class="Symbol">∀</a> <a id="5387" class="Symbol">{</a><a id="5388" href="Data.List.Relation.Unary.All.html#5388" class="Bound">Q</a> <a id="5390" class="Symbol">:</a> <a id="5392" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5397" href="Data.List.Relation.Unary.All.html#5143" class="Bound">A</a> <a id="5399" href="Data.List.Relation.Unary.All.html#1288" class="Generalizable">q</a><a id="5400" class="Symbol">}</a> <a id="5402" class="Symbol">→</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.List.Relation.Unary.All.html#5388" class="Bound">Q</a> <a id="5407" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5409" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5411" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5414" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">→</a> <a id="5419" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5423" href="Data.List.Relation.Unary.All.html#5388" class="Bound">Q</a> <a id="5425" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5427" class="Symbol">(</a><a id="5428" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5430" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5433" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5437" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a><a id="5438" class="Symbol">)</a>
  <a id="5442" href="Data.List.Relation.Unary.All.html#5378" class="Function">mapM</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Data.List.Relation.Unary.All.html#4934" class="Function">mapA</a> <a id="5454" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a> <a id="5456" href="Data.List.Relation.Unary.All.html#5270" class="Function">App</a>

  <a id="5463" href="Data.List.Relation.Unary.All.html#5463" class="Function">forM</a> <a id="5468" class="Symbol">:</a> <a id="5470" class="Symbol">∀</a> <a id="5472" class="Symbol">{</a><a id="5473" href="Data.List.Relation.Unary.All.html#5473" class="Bound">Q</a> <a id="5475" class="Symbol">:</a> <a id="5477" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5482" href="Data.List.Relation.Unary.All.html#5143" class="Bound">A</a> <a id="5484" href="Data.List.Relation.Unary.All.html#1288" class="Generalizable">q</a><a id="5485" class="Symbol">}</a> <a id="5487" class="Symbol">→</a> <a id="5489" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5493" href="Data.List.Relation.Unary.All.html#5473" class="Bound">Q</a> <a id="5495" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5498" class="Symbol">→</a> <a id="5500" class="Symbol">(</a><a id="5501" href="Data.List.Relation.Unary.All.html#5473" class="Bound">Q</a> <a id="5503" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5505" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5507" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="5510" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a><a id="5511" class="Symbol">)</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="Data.List.Relation.Unary.All.html#5185" class="Bound">M</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5522" href="Data.List.Relation.Unary.All.html#5155" class="Bound">P</a> <a id="5524" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="5526" class="Symbol">)</a>
  <a id="5530" href="Data.List.Relation.Unary.All.html#5463" class="Function">forM</a> <a id="5535" class="Symbol">=</a> <a id="5537" href="Data.List.Relation.Unary.All.html#5029" class="Function">forA</a> <a id="5542" href="Data.List.Relation.Unary.All.html#5131" class="Bound">p</a> <a id="5544" href="Data.List.Relation.Unary.All.html#5270" class="Function">App</a>

<a id="5549" class="Comment">------------------------------------------------------------------------</a>
<a id="5622" class="Comment">-- Generalised lookup based on a proof of Any</a>

<a id="lookupAny"></a><a id="5669" href="Data.List.Relation.Unary.All.html#5669" class="Function">lookupAny</a> <a id="5679" class="Symbol">:</a> <a id="5681" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5685" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5687" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5690" class="Symbol">→</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Data.List.Relation.Unary.All.html#5693" class="Bound">i</a> <a id="5695" class="Symbol">:</a> <a id="5697" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5701" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="5703" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="5705" class="Symbol">)</a> <a id="5707" class="Symbol">→</a> <a id="5709" class="Symbol">(</a><a id="5710" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5712" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="5714" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a><a id="5715" class="Symbol">)</a> <a id="5717" class="Symbol">(</a><a id="5718" href="Data.List.Relation.Unary.Any.html#1926" class="Function">Any.lookup</a> <a id="5729" href="Data.List.Relation.Unary.All.html#5693" class="Bound">i</a><a id="5730" class="Symbol">)</a>
<a id="5732" href="Data.List.Relation.Unary.All.html#5669" class="Function">lookupAny</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Data.List.Relation.Unary.All.html#5743" class="Bound">px</a> <a id="5746" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="5748" href="Data.List.Relation.Unary.All.html#5748" class="Bound">pxs</a><a id="5751" class="Symbol">)</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5759" href="Data.List.Relation.Unary.All.html#5759" class="Bound">qx</a><a id="5761" class="Symbol">)</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="Data.List.Relation.Unary.All.html#5743" class="Bound">px</a> <a id="5768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5770" href="Data.List.Relation.Unary.All.html#5759" class="Bound">qx</a>
<a id="5773" href="Data.List.Relation.Unary.All.html#5669" class="Function">lookupAny</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Data.List.Relation.Unary.All.html#5784" class="Bound">px</a> <a id="5787" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="5789" href="Data.List.Relation.Unary.All.html#5789" class="Bound">pxs</a><a id="5792" class="Symbol">)</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5801" href="Data.List.Relation.Unary.All.html#5801" class="Bound">i</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Data.List.Relation.Unary.All.html#5669" class="Function">lookupAny</a> <a id="5816" href="Data.List.Relation.Unary.All.html#5789" class="Bound">pxs</a> <a id="5820" href="Data.List.Relation.Unary.All.html#5801" class="Bound">i</a>

<a id="lookupWith"></a><a id="5823" href="Data.List.Relation.Unary.All.html#5823" class="Function">lookupWith</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Unary.html#3629" class="Function">∀[</a> <a id="5839" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5841" href="Relation.Unary.html#4621" class="Function Operator">⇒</a> <a id="5843" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="5845" href="Relation.Unary.html#4621" class="Function Operator">⇒</a> <a id="5847" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="5849" href="Relation.Unary.html#3629" class="Function">]</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5857" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5859" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5862" class="Symbol">→</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Data.List.Relation.Unary.All.html#5865" class="Bound">i</a> <a id="5867" class="Symbol">:</a> <a id="5869" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5873" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="5875" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">→</a> <a id="5881" href="Data.List.Relation.Unary.All.html#1338" class="Generalizable">R</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Data.List.Relation.Unary.Any.html#1926" class="Function">Any.lookup</a> <a id="5895" href="Data.List.Relation.Unary.All.html#5865" class="Bound">i</a><a id="5896" class="Symbol">)</a>
<a id="5898" href="Data.List.Relation.Unary.All.html#5823" class="Function">lookupWith</a> <a id="5909" href="Data.List.Relation.Unary.All.html#5909" class="Bound">f</a> <a id="5911" href="Data.List.Relation.Unary.All.html#5911" class="Bound">pxs</a> <a id="5915" href="Data.List.Relation.Unary.All.html#5915" class="Bound">i</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Data.Product.Base.html#3109" class="Function">Prod.uncurry</a> <a id="5932" href="Data.List.Relation.Unary.All.html#5909" class="Bound">f</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Data.List.Relation.Unary.All.html#5669" class="Function">lookupAny</a> <a id="5945" href="Data.List.Relation.Unary.All.html#5911" class="Bound">pxs</a> <a id="5949" href="Data.List.Relation.Unary.All.html#5915" class="Bound">i</a><a id="5950" class="Symbol">)</a>

<a id="lookup"></a><a id="5953" href="Data.List.Relation.Unary.All.html#5953" class="Function">lookup</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="5966" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5968" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5971" class="Symbol">→</a> <a id="5973" class="Symbol">(∀</a> <a id="5976" class="Symbol">{</a><a id="5977" href="Data.List.Relation.Unary.All.html#5977" class="Bound">x</a><a id="5978" class="Symbol">}</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Data.List.Relation.Unary.All.html#5977" class="Bound">x</a> <a id="5984" href="Data.List.Relation.Unary.All.html#604" class="Function Operator">∈ₚ</a> <a id="5987" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="5994" href="Data.List.Relation.Unary.All.html#5977" class="Bound">x</a><a id="5995" class="Symbol">)</a>
<a id="5997" href="Data.List.Relation.Unary.All.html#5953" class="Function">lookup</a> <a id="6004" href="Data.List.Relation.Unary.All.html#6004" class="Bound">pxs</a> <a id="6008" class="Symbol">=</a> <a id="6010" href="Data.List.Relation.Unary.All.html#5823" class="Function">lookupWith</a> <a id="6021" class="Symbol">(λ</a> <a id="6024" class="Symbol">{</a> <a id="6026" href="Data.List.Relation.Unary.All.html#6026" class="Bound">px</a> <a id="6029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6034" class="Symbol">→</a> <a id="6036" href="Data.List.Relation.Unary.All.html#6026" class="Bound">px</a> <a id="6039" class="Symbol">})</a> <a id="6042" href="Data.List.Relation.Unary.All.html#6004" class="Bound">pxs</a>

<a id="6047" class="Keyword">module</a> <a id="6054" href="Data.List.Relation.Unary.All.html#6054" class="Module">_</a><a id="6055" class="Symbol">(</a><a id="6056" href="Data.List.Relation.Unary.All.html#6056" class="Bound">S</a> <a id="6058" class="Symbol">:</a> <a id="6060" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6067" href="Data.List.Relation.Unary.All.html#1282" class="Generalizable">a</a> <a id="6069" href="Data.List.Relation.Unary.All.html#1292" class="Generalizable">ℓ</a><a id="6070" class="Symbol">)</a> <a id="6072" class="Symbol">{</a><a id="6073" href="Data.List.Relation.Unary.All.html#6073" class="Bound">P</a> <a id="6075" class="Symbol">:</a> <a id="6077" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6098" href="Data.List.Relation.Unary.All.html#6056" class="Bound">S</a><a id="6099" class="Symbol">)</a> <a id="6101" href="Data.List.Relation.Unary.All.html#1286" class="Generalizable">p</a><a id="6102" class="Symbol">}</a> <a id="6104" class="Keyword">where</a>
  <a id="6112" class="Keyword">open</a> <a id="6117" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="6124" href="Data.List.Relation.Unary.All.html#6056" class="Bound">S</a> <a id="6126" class="Keyword">renaming</a> <a id="6135" class="Symbol">(</a><a id="6136" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="6140" class="Symbol">to</a> <a id="6143" class="Function">sym₁</a><a id="6147" class="Symbol">)</a>
  <a id="6151" class="Keyword">open</a> <a id="6156" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="6173" href="Data.List.Relation.Unary.All.html#6056" class="Bound">S</a>

  <a id="6178" href="Data.List.Relation.Unary.All.html#6178" class="Function">lookupₛ</a> <a id="6186" class="Symbol">:</a> <a id="6188" href="Data.List.Relation.Unary.All.html#6073" class="Bound">P</a> <a id="6190" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="6199" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="6203" class="Symbol">→</a> <a id="6205" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="6209" href="Data.List.Relation.Unary.All.html#6073" class="Bound">P</a> <a id="6211" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="6214" class="Symbol">→</a> <a id="6216" class="Symbol">(∀</a> <a id="6219" class="Symbol">{</a><a id="6220" href="Data.List.Relation.Unary.All.html#6220" class="Bound">x</a><a id="6221" class="Symbol">}</a> <a id="6223" class="Symbol">→</a> <a id="6225" href="Data.List.Relation.Unary.All.html#6220" class="Bound">x</a> <a id="6227" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="6229" href="Data.List.Relation.Unary.All.html#1365" class="Generalizable">xs</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="Data.List.Relation.Unary.All.html#6073" class="Bound">P</a> <a id="6236" href="Data.List.Relation.Unary.All.html#6220" class="Bound">x</a><a id="6237" class="Symbol">)</a>
  <a id="6241" href="Data.List.Relation.Unary.All.html#6178" class="Function">lookupₛ</a> <a id="6249" href="Data.List.Relation.Unary.All.html#6249" class="Bound">resp</a> <a id="6254" href="Data.List.Relation.Unary.All.html#6254" class="Bound">pxs</a> <a id="6258" class="Symbol">=</a> <a id="6260" href="Data.List.Relation.Unary.All.html#5823" class="Function">lookupWith</a> <a id="6271" class="Symbol">(λ</a> <a id="6274" href="Data.List.Relation.Unary.All.html#6274" class="Bound">py</a> <a id="6277" href="Data.List.Relation.Unary.All.html#6277" class="Bound">x=y</a> <a id="6281" class="Symbol">→</a> <a id="6283" href="Data.List.Relation.Unary.All.html#6249" class="Bound">resp</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Data.List.Relation.Unary.All.html#6143" class="Function">sym₁</a> <a id="6294" href="Data.List.Relation.Unary.All.html#6277" class="Bound">x=y</a><a id="6297" class="Symbol">)</a> <a id="6299" href="Data.List.Relation.Unary.All.html#6274" class="Bound">py</a><a id="6301" class="Symbol">)</a> <a id="6303" href="Data.List.Relation.Unary.All.html#6254" class="Bound">pxs</a>

<a id="6308" class="Comment">------------------------------------------------------------------------</a>
<a id="6381" class="Comment">-- Properties of predicates preserved by All</a>

<a id="all?"></a><a id="6427" href="Data.List.Relation.Unary.All.html#6427" class="Function">all?</a> <a id="6432" class="Symbol">:</a> <a id="6434" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6444" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6458" class="Symbol">(</a><a id="6459" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="6463" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="6464" class="Symbol">)</a>
<a id="6466" href="Data.List.Relation.Unary.All.html#6427" class="Function">all?</a> <a id="6471" href="Data.List.Relation.Unary.All.html#6471" class="Bound">p</a> <a id="6473" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6482" class="Symbol">=</a> <a id="6484" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="6488" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="6491" href="Data.List.Relation.Unary.All.html#6427" class="Function">all?</a> <a id="6496" href="Data.List.Relation.Unary.All.html#6496" class="Bound">p</a> <a id="6498" class="Symbol">(</a><a id="6499" href="Data.List.Relation.Unary.All.html#6499" class="Bound">x</a> <a id="6501" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6503" href="Data.List.Relation.Unary.All.html#6503" class="Bound">xs</a><a id="6505" class="Symbol">)</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="6518" class="Symbol">(</a><a id="6519" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6527" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a><a id="6530" class="Symbol">)</a> <a id="6532" href="Data.List.Relation.Unary.All.html#2469" class="Function">uncons</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Data.List.Relation.Unary.All.html#6496" class="Bound">p</a> <a id="6542" href="Data.List.Relation.Unary.All.html#6499" class="Bound">x</a> <a id="6544" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="6550" href="Data.List.Relation.Unary.All.html#6427" class="Function">all?</a> <a id="6555" href="Data.List.Relation.Unary.All.html#6496" class="Bound">p</a> <a id="6557" href="Data.List.Relation.Unary.All.html#6503" class="Bound">xs</a><a id="6559" class="Symbol">)</a>

<a id="universal"></a><a id="6562" href="Data.List.Relation.Unary.All.html#6562" class="Function">universal</a> <a id="6572" class="Symbol">:</a> <a id="6574" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="6584" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="6586" class="Symbol">→</a> <a id="6588" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="6603" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="6604" class="Symbol">)</a>
<a id="6606" href="Data.List.Relation.Unary.All.html#6562" class="Function">universal</a> <a id="6616" href="Data.List.Relation.Unary.All.html#6616" class="Bound">u</a> <a id="6618" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6627" class="Symbol">=</a> <a id="6629" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="6632" href="Data.List.Relation.Unary.All.html#6562" class="Function">universal</a> <a id="6642" href="Data.List.Relation.Unary.All.html#6642" class="Bound">u</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Data.List.Relation.Unary.All.html#6645" class="Bound">x</a> <a id="6647" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6649" href="Data.List.Relation.Unary.All.html#6649" class="Bound">xs</a><a id="6651" class="Symbol">)</a> <a id="6653" class="Symbol">=</a> <a id="6655" href="Data.List.Relation.Unary.All.html#6642" class="Bound">u</a> <a id="6657" href="Data.List.Relation.Unary.All.html#6645" class="Bound">x</a> <a id="6659" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="6661" href="Data.List.Relation.Unary.All.html#6562" class="Function">universal</a> <a id="6671" href="Data.List.Relation.Unary.All.html#6642" class="Bound">u</a> <a id="6673" href="Data.List.Relation.Unary.All.html#6649" class="Bound">xs</a>

<a id="irrelevant"></a><a id="6677" href="Data.List.Relation.Unary.All.html#6677" class="Function">irrelevant</a> <a id="6688" class="Symbol">:</a> <a id="6690" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="6701" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="6703" class="Symbol">→</a> <a id="6705" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="6716" class="Symbol">(</a><a id="6717" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="6721" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="6722" class="Symbol">)</a>
<a id="6724" href="Data.List.Relation.Unary.All.html#6677" class="Function">irrelevant</a> <a id="6735" href="Data.List.Relation.Unary.All.html#6735" class="Bound">irr</a> <a id="6739" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>           <a id="6752" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>           <a id="6765" class="Symbol">=</a> <a id="6767" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="6774" href="Data.List.Relation.Unary.All.html#6677" class="Function">irrelevant</a> <a id="6785" href="Data.List.Relation.Unary.All.html#6785" class="Bound">irr</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Data.List.Relation.Unary.All.html#6790" class="Bound">px₁</a> <a id="6794" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="6796" href="Data.List.Relation.Unary.All.html#6796" class="Bound">pxs₁</a><a id="6800" class="Symbol">)</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Data.List.Relation.Unary.All.html#6803" class="Bound">px₂</a> <a id="6807" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷</a> <a id="6809" href="Data.List.Relation.Unary.All.html#6809" class="Bound">pxs₂</a><a id="6813" class="Symbol">)</a> <a id="6815" class="Symbol">=</a>
  <a id="6819" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="6827" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a> <a id="6831" class="Symbol">(</a><a id="6832" href="Data.List.Relation.Unary.All.html#6785" class="Bound">irr</a> <a id="6836" href="Data.List.Relation.Unary.All.html#6790" class="Bound">px₁</a> <a id="6840" href="Data.List.Relation.Unary.All.html#6803" class="Bound">px₂</a><a id="6843" class="Symbol">)</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Data.List.Relation.Unary.All.html#6677" class="Function">irrelevant</a> <a id="6857" href="Data.List.Relation.Unary.All.html#6785" class="Bound">irr</a> <a id="6861" href="Data.List.Relation.Unary.All.html#6796" class="Bound">pxs₁</a> <a id="6866" href="Data.List.Relation.Unary.All.html#6809" class="Bound">pxs₂</a><a id="6870" class="Symbol">)</a>

<a id="satisfiable"></a><a id="6873" href="Data.List.Relation.Unary.All.html#6873" class="Function">satisfiable</a> <a id="6885" class="Symbol">:</a> <a id="6887" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="6899" class="Symbol">(</a><a id="6900" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="6904" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a><a id="6905" class="Symbol">)</a>
<a id="6907" href="Data.List.Relation.Unary.All.html#6873" class="Function">satisfiable</a> <a id="6919" class="Symbol">=</a> <a id="6921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6926" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>

<a id="6930" class="Comment">------------------------------------------------------------------------</a>
<a id="7003" class="Comment">-- Generalised decidability procedure</a>

<a id="decide"></a><a id="7042" href="Data.List.Relation.Unary.All.html#7042" class="Function">decide</a> <a id="7049" class="Symbol">:</a>  <a id="7052" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="7055" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="7057" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="7059" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="7061" href="Relation.Unary.html#3491" class="Function">]</a> <a id="7063" class="Symbol">→</a> <a id="7065" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="7068" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="7072" href="Data.List.Relation.Unary.All.html#1334" class="Generalizable">P</a> <a id="7074" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="7076" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7080" href="Data.List.Relation.Unary.All.html#1336" class="Generalizable">Q</a> <a id="7082" href="Relation.Unary.html#3491" class="Function">]</a>
<a id="7084" href="Data.List.Relation.Unary.All.html#7042" class="Function">decide</a> <a id="7091" href="Data.List.Relation.Unary.All.html#7091" class="Bound">p∪q</a> <a id="7095" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7098" class="Symbol">=</a> <a id="7100" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7105" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a>
<a id="7108" href="Data.List.Relation.Unary.All.html#7042" class="Function">decide</a> <a id="7115" href="Data.List.Relation.Unary.All.html#7115" class="Bound">p∪q</a> <a id="7119" class="Symbol">(</a><a id="7120" href="Data.List.Relation.Unary.All.html#7120" class="Bound">x</a> <a id="7122" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7124" href="Data.List.Relation.Unary.All.html#7124" class="Bound">xs</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Keyword">with</a> <a id="7133" href="Data.List.Relation.Unary.All.html#7115" class="Bound">p∪q</a> <a id="7137" href="Data.List.Relation.Unary.All.html#7120" class="Bound">x</a>
<a id="7139" class="Symbol">...</a> <a id="7143" class="Symbol">|</a> <a id="7145" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7150" href="Data.List.Relation.Unary.All.html#7150" class="Bound">qx</a> <a id="7153" class="Symbol">=</a> <a id="7155" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="7166" href="Data.List.Relation.Unary.All.html#7150" class="Bound">qx</a><a id="7168" class="Symbol">)</a>
<a id="7170" class="Symbol">...</a> <a id="7174" class="Symbol">|</a> <a id="7176" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7181" href="Data.List.Relation.Unary.All.html#7181" class="Bound">px</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Data.List.Relation.Unary.All.html#7181" class="Bound">px</a> <a id="7198" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">∷_</a><a id="7200" class="Symbol">)</a> <a id="7202" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Data.List.Relation.Unary.All.html#7042" class="Function">decide</a> <a id="7216" class="Bound">p∪q</a> <a id="7220" class="Bound">xs</a><a id="7222" class="Symbol">)</a>

<a id="7225" class="Comment">------------------------------------------------------------------------</a>
<a id="7298" class="Comment">-- DEPRECATED</a>
<a id="7312" class="Comment">------------------------------------------------------------------------</a>
<a id="7385" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7456" class="Comment">-- not guaranteed.</a>

<a id="7476" class="Comment">-- Version 1.4</a>

<a id="all"></a><a id="7492" href="Data.List.Relation.Unary.All.html#7492" class="Function">all</a> <a id="7496" class="Symbol">=</a> <a id="7498" href="Data.List.Relation.Unary.All.html#6427" class="Function">all?</a>
<a id="7503" class="Symbol">{-#</a> <a id="7507" class="Keyword">WARNING_ON_USAGE</a> <a id="7524" class="Pragma">all</a>
<a id="7528" class="String">&quot;Warning: all was deprecated in v1.4.
Please use all? instead.&quot;</a>
<a id="7592" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.AllPairs.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.AllPairs.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Comment">-- Core modules are not meant to be used directly outside of the</a>
<a id="311" class="Comment">-- standard library.</a>

<a id="333" class="Comment">-- This module should be removable if and when Agda issue</a>
<a id="391" class="Comment">-- https://github.com/agda/agda/issues/3210 is fixed</a>

<a id="445" class="Symbol">{-#</a> <a id="449" class="Keyword">OPTIONS</a> <a id="457" class="Pragma">--cubical-compatible</a> <a id="478" class="Pragma">--safe</a> <a id="485" class="Symbol">#-}</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="533" class="Symbol">)</a>

<a id="536" class="Keyword">module</a> <a id="543" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a>
  <a id="584" class="Symbol">{</a><a id="585" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="587" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">{</a><a id="591" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="599" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a><a id="600" class="Symbol">}</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="605" class="Symbol">:</a> <a id="607" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="611" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="613" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="614" class="Symbol">)</a> <a id="616" class="Keyword">where</a>

<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Level.html" class="Module">Level</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>

<a id="710" class="Comment">------------------------------------------------------------------------</a>
<a id="783" class="Comment">-- Definition</a>

<a id="798" class="Comment">-- AllPairs R xs means that every pair of elements (x , y) in xs is a</a>
<a id="868" class="Comment">-- member of relation R (as long as x comes before y in the list).</a>

<a id="936" class="Keyword">infixr</a> <a id="943" class="Number">5</a> <a id="945" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a>

<a id="950" class="Keyword">data</a> <a id="AllPairs"></a><a id="955" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="971" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="973" class="Symbol">→</a> <a id="975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="979" class="Symbol">(</a><a id="980" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="985" class="Symbol">)</a> <a id="987" class="Keyword">where</a>
  <a id="AllPairs.[]"></a><a id="995" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>  <a id="999" class="Symbol">:</a> <a id="1001" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1010" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="AllPairs._∷_"></a><a id="1015" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="1019" class="Symbol">:</a> <a id="1021" class="Symbol">∀</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1026" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="1039" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1056" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1059" class="Symbol">→</a> <a id="1061" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1075" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1077" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.AllPairs.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.AllPairs</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="334" class="Symbol">;</a> <a id="336" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="339" class="Symbol">)</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a>
       <a id="390" class="Symbol">{</a><a id="391" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a> <a id="393" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="394" class="Symbol">}</a> <a id="396" class="Symbol">{</a><a id="397" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="399" class="Symbol">:</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="411" class="Symbol">:</a> <a id="413" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="417" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="419" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="467" class="Symbol">;</a> <a id="469" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="471" class="Symbol">;</a> <a id="473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="476" class="Symbol">)</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="519" class="Symbol">as</a> <a id="522" class="Module">All</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.List.Relation.Unary.All.html#1690" class="InductiveConstructor">[]</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Relation.Unary.All.html#1707" class="InductiveConstructor Operator">_∷_</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="577" class="Symbol">as</a> <a id="580" class="Module">Prod</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="595" class="Symbol">;</a> <a id="597" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="600" class="Symbol">;</a> <a id="602" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="609" class="Symbol">;</a> <a id="611" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="616" class="Symbol">)</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Function.Base.html" class="Module">Function.Base</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Function.Base.html#704" class="Function">id</a><a id="653" class="Symbol">;</a> <a id="655" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Level.html" class="Module">Level</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="730" class="Symbol">as</a> <a id="733" class="Module">B</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="786" class="Keyword">renaming</a> <a id="795" class="Symbol">(</a><a id="796" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">_∩_</a> <a id="800" class="Symbol">to</a> <a id="803" class="Function Operator">_∩ᵇ_</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="886" class="Symbol">as</a> <a id="889" class="Module">U</a> <a id="891" class="Keyword">renaming</a> <a id="900" class="Symbol">(</a><a id="901" href="Relation.Unary.html#4786" class="Function Operator">_∩_</a> <a id="905" class="Symbol">to</a> <a id="908" class="Function Operator">_∩ᵘ_</a><a id="912" class="Symbol">)</a> <a id="914" class="Keyword">hiding</a> <a id="921" class="Symbol">(</a><a id="922" href="Relation.Unary.html#4621" class="Function Operator">_⇒_</a><a id="925" class="Symbol">)</a>
<a id="927" class="Keyword">open</a> <a id="932" class="Keyword">import</a> <a id="939" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="966" class="Symbol">as</a> <a id="969" class="Module">Dec</a> <a id="973" class="Keyword">using</a> <a id="979" class="Symbol">(</a><a id="980" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="987" class="Symbol">;</a> <a id="989" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="992" class="Symbol">;</a> <a id="994" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="996" class="Symbol">)</a>

<a id="999" class="Comment">------------------------------------------------------------------------</a>
<a id="1072" class="Comment">-- Definition</a>

<a id="1087" class="Keyword">open</a> <a id="1092" class="Keyword">import</a> <a id="1099" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="1138" class="Keyword">public</a>

<a id="1146" class="Comment">------------------------------------------------------------------------</a>
<a id="1219" class="Comment">-- Operations</a>

<a id="head"></a><a id="1234" href="Data.List.Relation.Unary.AllPairs.html#1234" class="Function">head</a> <a id="1239" class="Symbol">:</a> <a id="1241" class="Symbol">∀</a> <a id="1243" class="Symbol">{</a><a id="1244" href="Data.List.Relation.Unary.AllPairs.html#1244" class="Bound">x</a> <a id="1246" href="Data.List.Relation.Unary.AllPairs.html#1246" class="Bound">xs</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1261" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Data.List.Relation.Unary.AllPairs.html#1244" class="Bound">x</a> <a id="1266" class="InductiveConstructor Operator">∷</a> <a id="1268" href="Data.List.Relation.Unary.AllPairs.html#1246" class="Bound">xs</a><a id="1270" class="Symbol">)</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1281" href="Data.List.Relation.Unary.AllPairs.html#1244" class="Bound">x</a><a id="1282" class="Symbol">)</a> <a id="1284" href="Data.List.Relation.Unary.AllPairs.html#1246" class="Bound">xs</a>
<a id="1287" href="Data.List.Relation.Unary.AllPairs.html#1234" class="Function">head</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Data.List.Relation.Unary.AllPairs.html#1293" class="Bound">px</a> <a id="1296" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1298" href="Data.List.Relation.Unary.AllPairs.html#1298" class="Bound">pxs</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Data.List.Relation.Unary.AllPairs.html#1293" class="Bound">px</a>

<a id="tail"></a><a id="1309" href="Data.List.Relation.Unary.AllPairs.html#1309" class="Function">tail</a> <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">∀</a> <a id="1318" class="Symbol">{</a><a id="1319" href="Data.List.Relation.Unary.AllPairs.html#1319" class="Bound">x</a> <a id="1321" href="Data.List.Relation.Unary.AllPairs.html#1321" class="Bound">xs</a><a id="1323" class="Symbol">}</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1336" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.List.Relation.Unary.AllPairs.html#1319" class="Bound">x</a> <a id="1341" class="InductiveConstructor Operator">∷</a> <a id="1343" href="Data.List.Relation.Unary.AllPairs.html#1321" class="Bound">xs</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1358" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1360" href="Data.List.Relation.Unary.AllPairs.html#1321" class="Bound">xs</a>
<a id="1363" href="Data.List.Relation.Unary.AllPairs.html#1309" class="Function">tail</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Data.List.Relation.Unary.AllPairs.html#1369" class="Bound">px</a> <a id="1372" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1374" href="Data.List.Relation.Unary.AllPairs.html#1374" class="Bound">pxs</a><a id="1377" class="Symbol">)</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Data.List.Relation.Unary.AllPairs.html#1374" class="Bound">pxs</a>

<a id="uncons"></a><a id="1386" href="Data.List.Relation.Unary.AllPairs.html#1386" class="Function">uncons</a> <a id="1393" class="Symbol">:</a> <a id="1395" class="Symbol">∀</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Data.List.Relation.Unary.AllPairs.html#1398" class="Bound">x</a> <a id="1400" href="Data.List.Relation.Unary.AllPairs.html#1400" class="Bound">xs</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1415" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Data.List.Relation.Unary.AllPairs.html#1398" class="Bound">x</a> <a id="1420" class="InductiveConstructor Operator">∷</a> <a id="1422" href="Data.List.Relation.Unary.AllPairs.html#1400" class="Bound">xs</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Data.List.Relation.Unary.All.html#1627" class="Datatype">All</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1435" href="Data.List.Relation.Unary.AllPairs.html#1398" class="Bound">x</a><a id="1436" class="Symbol">)</a> <a id="1438" href="Data.List.Relation.Unary.AllPairs.html#1400" class="Bound">xs</a> <a id="1441" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1443" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1452" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1454" href="Data.List.Relation.Unary.AllPairs.html#1400" class="Bound">xs</a>
<a id="1457" href="Data.List.Relation.Unary.AllPairs.html#1386" class="Function">uncons</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1468" href="Data.List.Relation.Unary.AllPairs.html#1234" class="Function">head</a> <a id="1473" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1475" href="Data.List.Relation.Unary.AllPairs.html#1309" class="Function">tail</a> <a id="1480" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1483" class="Keyword">module</a> <a id="1490" href="Data.List.Relation.Unary.AllPairs.html#1490" class="Module">_</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Data.List.Relation.Unary.AllPairs.html#1493" class="Bound">q</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Data.List.Relation.Unary.AllPairs.html#1497" class="Bound">S</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1505" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1507" href="Data.List.Relation.Unary.AllPairs.html#1493" class="Bound">q</a><a id="1508" class="Symbol">}</a> <a id="1510" class="Keyword">where</a>

  <a id="1519" href="Data.List.Relation.Unary.AllPairs.html#1519" class="Function">map</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1527" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1529" href="Data.List.Relation.Unary.AllPairs.html#1497" class="Bound">S</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1542" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1544" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1546" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1555" href="Data.List.Relation.Unary.AllPairs.html#1497" class="Bound">S</a>
  <a id="1559" href="Data.List.Relation.Unary.AllPairs.html#1519" class="Function">map</a> <a id="1563" href="Data.List.Relation.Unary.AllPairs.html#1563" class="Bound">~₁⇒~₂</a> <a id="1569" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1579" href="Data.List.Relation.Unary.AllPairs.html#1519" class="Function">map</a> <a id="1583" href="Data.List.Relation.Unary.AllPairs.html#1583" class="Bound">~₁⇒~₂</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Data.List.Relation.Unary.AllPairs.html#1590" class="Bound">x~xs</a> <a id="1595" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1597" href="Data.List.Relation.Unary.AllPairs.html#1597" class="Bound">pxs</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="Data.List.Relation.Unary.All.html#3121" class="Function">All.map</a> <a id="1612" href="Data.List.Relation.Unary.AllPairs.html#1583" class="Bound">~₁⇒~₂</a> <a id="1618" href="Data.List.Relation.Unary.AllPairs.html#1590" class="Bound">x~xs</a> <a id="1623" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Data.List.Relation.Unary.AllPairs.html#1519" class="Function">map</a> <a id="1630" href="Data.List.Relation.Unary.AllPairs.html#1583" class="Bound">~₁⇒~₂</a> <a id="1636" href="Data.List.Relation.Unary.AllPairs.html#1597" class="Bound">pxs</a><a id="1639" class="Symbol">)</a>

<a id="1642" class="Keyword">module</a> <a id="1649" href="Data.List.Relation.Unary.AllPairs.html#1649" class="Module">_</a> <a id="1651" class="Symbol">{</a><a id="1652" href="Data.List.Relation.Unary.AllPairs.html#1652" class="Bound">s</a> <a id="1654" href="Data.List.Relation.Unary.AllPairs.html#1654" class="Bound">t</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Data.List.Relation.Unary.AllPairs.html#1658" class="Bound">S</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1666" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1668" href="Data.List.Relation.Unary.AllPairs.html#1652" class="Bound">s</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Data.List.Relation.Unary.AllPairs.html#1672" class="Bound">T</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1680" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1682" href="Data.List.Relation.Unary.AllPairs.html#1654" class="Bound">t</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Keyword">where</a>

  <a id="1694" href="Data.List.Relation.Unary.AllPairs.html#1694" class="Function">zipWith</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1706" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1709" href="Data.List.Relation.Unary.AllPairs.html#1658" class="Bound">S</a> <a id="1711" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1713" href="Data.List.Relation.Unary.AllPairs.html#1672" class="Bound">T</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1726" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1728" href="Data.List.Relation.Unary.AllPairs.html#908" class="Function Operator">∩ᵘ</a> <a id="1731" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1740" href="Data.List.Relation.Unary.AllPairs.html#1658" class="Bound">S</a> <a id="1742" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1744" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1753" href="Data.List.Relation.Unary.AllPairs.html#1672" class="Bound">T</a>
  <a id="1757" href="Data.List.Relation.Unary.AllPairs.html#1694" class="Function">zipWith</a> <a id="1765" href="Data.List.Relation.Unary.AllPairs.html#1765" class="Bound">f</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1771" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1773" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="1775" class="Symbol">)</a>             <a id="1789" class="Symbol">=</a> <a id="1791" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1796" href="Data.List.Relation.Unary.AllPairs.html#1694" class="Function">zipWith</a> <a id="1804" href="Data.List.Relation.Unary.AllPairs.html#1804" class="Bound">f</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Data.List.Relation.Unary.AllPairs.html#1807" class="Bound">px</a> <a id="1810" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1812" href="Data.List.Relation.Unary.AllPairs.html#1812" class="Bound">pxs</a> <a id="1816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1818" href="Data.List.Relation.Unary.AllPairs.html#1818" class="Bound">qx</a> <a id="1821" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1823" href="Data.List.Relation.Unary.AllPairs.html#1823" class="Bound">qxs</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Data.List.Relation.Unary.All.html#3208" class="Function">All.zipWith</a> <a id="1842" href="Data.List.Relation.Unary.AllPairs.html#1804" class="Bound">f</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Data.List.Relation.Unary.AllPairs.html#1807" class="Bound">px</a> <a id="1848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1850" href="Data.List.Relation.Unary.AllPairs.html#1818" class="Bound">qx</a><a id="1852" class="Symbol">)</a> <a id="1854" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1856" href="Data.List.Relation.Unary.AllPairs.html#1694" class="Function">zipWith</a> <a id="1864" href="Data.List.Relation.Unary.AllPairs.html#1804" class="Bound">f</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Data.List.Relation.Unary.AllPairs.html#1812" class="Bound">pxs</a> <a id="1871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1873" href="Data.List.Relation.Unary.AllPairs.html#1823" class="Bound">qxs</a><a id="1876" class="Symbol">)</a>

  <a id="1881" href="Data.List.Relation.Unary.AllPairs.html#1881" class="Function">unzipWith</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="Data.List.Relation.Unary.AllPairs.html#1672" class="Bound">T</a> <a id="1895" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1897" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1899" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1902" href="Data.List.Relation.Unary.AllPairs.html#1658" class="Bound">S</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1915" href="Data.List.Relation.Unary.AllPairs.html#1672" class="Bound">T</a> <a id="1917" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1919" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1928" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1930" href="Data.List.Relation.Unary.AllPairs.html#908" class="Function Operator">∩ᵘ</a> <a id="1933" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1942" href="Data.List.Relation.Unary.AllPairs.html#1658" class="Bound">S</a>
  <a id="1946" href="Data.List.Relation.Unary.AllPairs.html#1881" class="Function">unzipWith</a> <a id="1956" href="Data.List.Relation.Unary.AllPairs.html#1956" class="Bound">f</a> <a id="1958" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="1969" class="Symbol">=</a> <a id="1971" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1976" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1981" href="Data.List.Relation.Unary.AllPairs.html#1881" class="Function">unzipWith</a> <a id="1991" href="Data.List.Relation.Unary.AllPairs.html#1991" class="Bound">f</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Data.List.Relation.Unary.AllPairs.html#1994" class="Bound">rx</a> <a id="1997" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1999" href="Data.List.Relation.Unary.AllPairs.html#1999" class="Bound">rxs</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2015" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2019" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Data.List.Relation.Unary.All.html#3360" class="Function">All.unzipWith</a> <a id="2038" href="Data.List.Relation.Unary.AllPairs.html#1991" class="Bound">f</a> <a id="2040" href="Data.List.Relation.Unary.AllPairs.html#1994" class="Bound">rx</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Data.List.Relation.Unary.AllPairs.html#1881" class="Function">unzipWith</a> <a id="2055" href="Data.List.Relation.Unary.AllPairs.html#1991" class="Bound">f</a> <a id="2057" href="Data.List.Relation.Unary.AllPairs.html#1999" class="Bound">rxs</a><a id="2060" class="Symbol">)</a>

<a id="2063" class="Keyword">module</a> <a id="2070" href="Data.List.Relation.Unary.AllPairs.html#2070" class="Module">_</a> <a id="2072" class="Symbol">{</a><a id="2073" href="Data.List.Relation.Unary.AllPairs.html#2073" class="Bound">s</a><a id="2074" class="Symbol">}</a> <a id="2076" class="Symbol">{</a><a id="2077" href="Data.List.Relation.Unary.AllPairs.html#2077" class="Bound">S</a> <a id="2079" class="Symbol">:</a> <a id="2081" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2085" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="2087" href="Data.List.Relation.Unary.AllPairs.html#2073" class="Bound">s</a><a id="2088" class="Symbol">}</a> <a id="2090" class="Keyword">where</a>

  <a id="2099" href="Data.List.Relation.Unary.AllPairs.html#2099" class="Function">zip</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2114" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2116" href="Data.List.Relation.Unary.AllPairs.html#908" class="Function Operator">∩ᵘ</a> <a id="2119" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2128" href="Data.List.Relation.Unary.AllPairs.html#2077" class="Bound">S</a> <a id="2130" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2132" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2144" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2147" href="Data.List.Relation.Unary.AllPairs.html#2077" class="Bound">S</a><a id="2148" class="Symbol">)</a>
  <a id="2152" href="Data.List.Relation.Unary.AllPairs.html#2099" class="Function">zip</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.List.Relation.Unary.AllPairs.html#1694" class="Function">zipWith</a> <a id="2166" href="Function.Base.html#704" class="Function">id</a>

  <a id="2172" href="Data.List.Relation.Unary.AllPairs.html#2172" class="Function">unzip</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2192" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2195" href="Data.List.Relation.Unary.AllPairs.html#2077" class="Bound">S</a><a id="2196" class="Symbol">)</a> <a id="2198" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2200" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2209" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2211" href="Data.List.Relation.Unary.AllPairs.html#908" class="Function Operator">∩ᵘ</a> <a id="2214" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2223" href="Data.List.Relation.Unary.AllPairs.html#2077" class="Bound">S</a>
  <a id="2227" href="Data.List.Relation.Unary.AllPairs.html#2172" class="Function">unzip</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Data.List.Relation.Unary.AllPairs.html#1881" class="Function">unzipWith</a> <a id="2245" href="Function.Base.html#704" class="Function">id</a>

<a id="2249" class="Comment">------------------------------------------------------------------------</a>
<a id="2322" class="Comment">-- Properties of predicates preserved by AllPairs</a>

<a id="allPairs?"></a><a id="2373" href="Data.List.Relation.Unary.AllPairs.html#2373" class="Function">allPairs?</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="2397" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2423" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2424" class="Symbol">)</a>
<a id="2426" href="Data.List.Relation.Unary.AllPairs.html#2373" class="Function">allPairs?</a> <a id="2436" href="Data.List.Relation.Unary.AllPairs.html#2436" class="Bound">R?</a> <a id="2439" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2448" class="Symbol">=</a> <a id="2450" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2454" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="2457" href="Data.List.Relation.Unary.AllPairs.html#2373" class="Function">allPairs?</a> <a id="2467" href="Data.List.Relation.Unary.AllPairs.html#2467" class="Bound">R?</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Data.List.Relation.Unary.AllPairs.html#2471" class="Bound">x</a> <a id="2473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2475" href="Data.List.Relation.Unary.AllPairs.html#2475" class="Bound">xs</a><a id="2477" class="Symbol">)</a> <a id="2479" class="Symbol">=</a>
  <a id="2483" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2501" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="2504" class="Symbol">)</a> <a id="2506" href="Data.List.Relation.Unary.AllPairs.html#1386" class="Function">uncons</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Data.List.Relation.Unary.All.html#6427" class="Function">All.all?</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Data.List.Relation.Unary.AllPairs.html#2467" class="Bound">R?</a> <a id="2527" href="Data.List.Relation.Unary.AllPairs.html#2471" class="Bound">x</a><a id="2528" class="Symbol">)</a> <a id="2530" href="Data.List.Relation.Unary.AllPairs.html#2475" class="Bound">xs</a> <a id="2533" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="2539" href="Data.List.Relation.Unary.AllPairs.html#2373" class="Function">allPairs?</a> <a id="2549" href="Data.List.Relation.Unary.AllPairs.html#2467" class="Bound">R?</a> <a id="2552" href="Data.List.Relation.Unary.AllPairs.html#2475" class="Bound">xs</a><a id="2554" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2557" href="Data.List.Relation.Unary.AllPairs.html#2557" class="Function">irrelevant</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Relation.Binary.Definitions.html#6651" class="Function">B.Irrelevant</a> <a id="2583" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Relation.Unary.html#4125" class="Function">U.Irrelevant</a> <a id="2600" class="Symbol">(</a><a id="2601" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2610" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2611" class="Symbol">)</a>
<a id="2613" href="Data.List.Relation.Unary.AllPairs.html#2557" class="Function">irrelevant</a> <a id="2624" href="Data.List.Relation.Unary.AllPairs.html#2624" class="Bound">irr</a> <a id="2628" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2641" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2654" class="Symbol">=</a> <a id="2656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2661" href="Data.List.Relation.Unary.AllPairs.html#2557" class="Function">irrelevant</a> <a id="2672" href="Data.List.Relation.Unary.AllPairs.html#2672" class="Bound">irr</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Data.List.Relation.Unary.AllPairs.html#2677" class="Bound">px₁</a> <a id="2681" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2683" href="Data.List.Relation.Unary.AllPairs.html#2683" class="Bound">pxs₁</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Data.List.Relation.Unary.AllPairs.html#2690" class="Bound">px₂</a> <a id="2694" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2696" href="Data.List.Relation.Unary.AllPairs.html#2696" class="Bound">pxs₂</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">=</a>
  <a id="2706" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2712" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Data.List.Relation.Unary.All.html#6677" class="Function">All.irrelevant</a> <a id="2732" href="Data.List.Relation.Unary.AllPairs.html#2672" class="Bound">irr</a> <a id="2736" href="Data.List.Relation.Unary.AllPairs.html#2677" class="Bound">px₁</a> <a id="2740" href="Data.List.Relation.Unary.AllPairs.html#2690" class="Bound">px₂</a><a id="2743" class="Symbol">)</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Data.List.Relation.Unary.AllPairs.html#2557" class="Function">irrelevant</a> <a id="2757" href="Data.List.Relation.Unary.AllPairs.html#2672" class="Bound">irr</a> <a id="2761" href="Data.List.Relation.Unary.AllPairs.html#2683" class="Bound">pxs₁</a> <a id="2766" href="Data.List.Relation.Unary.AllPairs.html#2696" class="Bound">pxs₂</a><a id="2770" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2773" href="Data.List.Relation.Unary.AllPairs.html#2773" class="Function">satisfiable</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Relation.Unary.html#3355" class="Function">U.Satisfiable</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2811" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2812" class="Symbol">)</a>
<a id="2814" href="Data.List.Relation.Unary.AllPairs.html#2773" class="Function">satisfiable</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2833" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.Any.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Any.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Any</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="346" class="Symbol">;</a> <a id="348" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="359" class="Symbol">;</a> <a id="361" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a><a id="407" class="Symbol">;</a> <a id="409" href="Data.Bool.Properties.html#17899" class="Function">T-≡</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Data.Empty.html#895" class="Function">⊥</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="483" class="Symbol">;</a> <a id="485" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="489" class="Symbol">;</a> <a id="491" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="523" class="Symbol">as</a> <a id="526" class="Module">List</a> <a id="531" class="Keyword">hiding</a> <a id="538" class="Symbol">(</a><a id="539" href="Data.List.Base.html#13839" class="Function">find</a><a id="543" class="Symbol">)</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a><a id="593" class="Symbol">)</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="627" class="Symbol">as</a> <a id="630" class="Module">Listₑ</a> <a id="636" class="Keyword">using</a> <a id="642" class="Symbol">(</a><a id="643" href="Data.List.Effectful.html#1477" class="Function">monad</a><a id="648" class="Symbol">)</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="691" class="Symbol">as</a> <a id="694" class="Module">Any</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a><a id="708" class="Symbol">;</a> <a id="710" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="721" class="Symbol">)</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a>
  <a id="835" class="Keyword">using</a> <a id="841" class="Symbol">(</a><a id="842" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a><a id="846" class="Symbol">;</a> <a id="848" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a><a id="856" class="Symbol">;</a> <a id="858" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a><a id="866" class="Symbol">;</a> <a id="868" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a><a id="877" class="Symbol">)</a>
<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a>
  <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a><a id="945" class="Symbol">;</a> <a id="947" href="Data.List.Relation.Binary.Pointwise.Base.html#917" class="InductiveConstructor">[]</a><a id="949" class="Symbol">;</a> <a id="951" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">_∷_</a><a id="954" class="Symbol">)</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="977" class="Keyword">using</a> <a id="983" class="Symbol">(</a><a id="984" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="988" class="Symbol">;</a> <a id="990" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="993" class="Symbol">;</a> <a id="995" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a><a id="998" class="Symbol">;</a> <a id="1000" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="1013" class="Symbol">)</a>
<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a><a id="1064" class="Symbol">;</a> <a id="1066" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a><a id="1072" class="Symbol">;</a> <a id="1074" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a><a id="1083" class="Symbol">)</a>
<a id="1085" class="Keyword">open</a> <a id="1090" class="Keyword">import</a> <a id="1097" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1125" class="Symbol">;</a> <a id="1127" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1140" class="Symbol">)</a>
<a id="1142" class="Keyword">open</a> <a id="1147" class="Keyword">import</a> <a id="1154" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1184" class="Symbol">as</a> <a id="1187" class="Module">MAny</a> <a id="1192" class="Keyword">using</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a><a id="1203" class="Symbol">)</a>
<a id="1205" class="Keyword">open</a> <a id="1210" class="Keyword">import</a> <a id="1217" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1235" class="Symbol">as</a> <a id="1238" class="Module">Prod</a>
  <a id="1245" class="Keyword">using</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1255" class="Symbol">;</a> <a id="1257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1260" class="Symbol">;</a> <a id="1262" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1263" class="Symbol">;</a> <a id="1265" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1267" class="Symbol">;</a> <a id="1269" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1274" class="Symbol">;</a> <a id="1276" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1281" class="Symbol">;</a> <a id="1283" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="1291" class="Symbol">)</a>
<a id="1293" class="Keyword">open</a> <a id="1298" class="Keyword">import</a> <a id="1305" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="1329" class="Keyword">open</a> <a id="1334" class="Keyword">import</a> <a id="1341" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
  <a id="1392" class="Keyword">using</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a><a id="1407" class="Symbol">)</a>
<a id="1409" class="Keyword">import</a> <a id="1416" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1462" class="Symbol">as</a> <a id="1465" class="Module">Σ</a>
<a id="1467" class="Keyword">open</a> <a id="1472" class="Keyword">import</a> <a id="1479" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1493" class="Symbol">as</a> <a id="1496" class="Module">Sum</a> <a id="1500" class="Keyword">using</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1510" class="Symbol">;</a> <a id="1512" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1516" class="Symbol">;</a> <a id="1518" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1522" class="Symbol">;</a> <a id="1524" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1530" class="Symbol">)</a>
<a id="1532" class="Keyword">open</a> <a id="1537" class="Keyword">import</a> <a id="1544" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="1576" class="Keyword">using</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a><a id="1591" class="Symbol">)</a>
<a id="1593" class="Keyword">open</a> <a id="1598" class="Keyword">import</a> <a id="1605" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="1618" class="Keyword">open</a> <a id="1623" class="Keyword">import</a> <a id="1630" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1644" class="Keyword">open</a> <a id="1649" class="Keyword">import</a> <a id="1656" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1673" class="Keyword">import</a> <a id="1680" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1708" class="Symbol">as</a> <a id="1711" class="Module">Inverse</a>
<a id="1719" class="Keyword">open</a> <a id="1724" class="Keyword">import</a> <a id="1731" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1762" class="Symbol">as</a> <a id="1765" class="Module">Related</a> <a id="1773" class="Keyword">using</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a><a id="1784" class="Symbol">;</a> <a id="1786" href="Function.Related.Propositional.html#2174" class="Function">Related</a><a id="1793" class="Symbol">)</a>
<a id="1795" class="Keyword">open</a> <a id="1800" class="Keyword">import</a> <a id="1807" href="Level.html" class="Module">Level</a> <a id="1813" class="Keyword">using</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1825" class="Symbol">)</a>
<a id="1827" class="Keyword">open</a> <a id="1832" class="Keyword">import</a> <a id="1839" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1860" class="Keyword">using</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1870" class="Symbol">;</a> <a id="1872" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1875" class="Symbol">)</a>
<a id="1877" class="Keyword">open</a> <a id="1882" class="Keyword">import</a> <a id="1889" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1917" class="Symbol">as</a> <a id="1920" class="Module">B</a>
<a id="1922" class="Keyword">open</a> <a id="1927" class="Keyword">import</a> <a id="1934" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1977" class="Symbol">as</a> <a id="1980" class="Module">P</a>
  <a id="1984" class="Keyword">using</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1994" class="Symbol">;</a> <a id="1996" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2000" class="Symbol">)</a>
<a id="2002" class="Keyword">open</a> <a id="2007" class="Keyword">import</a> <a id="2014" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2065" class="Keyword">using</a> <a id="2071" class="Symbol">(</a><a id="2072" class="Keyword">module</a> <a id="2079" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="2090" class="Symbol">)</a>
<a id="2092" class="Keyword">open</a> <a id="2097" class="Keyword">import</a> <a id="2104" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2119" class="Symbol">as</a> <a id="2122" class="Module">U</a>
  <a id="2126" class="Keyword">using</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="2137" class="Symbol">;</a> <a id="2139" href="Relation.Unary.html#5833" class="Function Operator">_⟨×⟩_</a><a id="2144" class="Symbol">;</a> <a id="2146" href="Relation.Unary.html#6133" class="Function Operator">_⟨→⟩_</a><a id="2151" class="Symbol">)</a> <a id="2153" class="Keyword">renaming</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="2167" class="Symbol">to</a> <a id="2170" class="Function Operator">_⋐_</a><a id="2173" class="Symbol">)</a>
<a id="2175" class="Keyword">open</a> <a id="2180" class="Keyword">import</a> <a id="2187" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="2204" class="Keyword">using</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="2213" class="Symbol">;</a> <a id="2215" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="2224" class="Symbol">;</a> <a id="2226" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="2230" class="Symbol">;</a> <a id="2232" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a><a id="2235" class="Symbol">;</a> <a id="2237" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a><a id="2240" class="Symbol">;</a> <a id="2242" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="2245" class="Symbol">;</a> <a id="2247" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="2249" class="Symbol">)</a>
<a id="2251" class="Keyword">open</a> <a id="2256" class="Keyword">import</a> <a id="2263" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2290" class="Keyword">using</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="2299" class="Symbol">;</a> <a id="2301" href="Relation.Nullary.Decidable.Core.html#5278" class="Function">decidable-stable</a><a id="2317" class="Symbol">)</a>
<a id="2319" class="Keyword">open</a> <a id="2324" class="Keyword">import</a> <a id="2331" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="2357" class="Keyword">using</a> <a id="2363" class="Symbol">(</a><a id="2364" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="2377" class="Symbol">)</a>

<a id="2380" class="Keyword">private</a>
  <a id="2390" class="Keyword">open</a> <a id="2395" class="Keyword">module</a> <a id="ListMonad"></a><a id="2402" href="Data.List.Relation.Unary.Any.Properties.html#2402" class="Module">ListMonad</a> <a id="2412" class="Symbol">{</a><a id="2413" href="Data.List.Relation.Unary.Any.Properties.html#2413" class="Bound">ℓ</a><a id="2414" class="Symbol">}</a> <a id="2416" class="Symbol">=</a> <a id="2418" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Data.List.Effectful.html#1477" class="Function">monad</a> <a id="2434" class="Symbol">{</a><a id="2435" class="Argument">ℓ</a> <a id="2437" class="Symbol">=</a> <a id="2439" href="Data.List.Relation.Unary.Any.Properties.html#2413" class="Bound">ℓ</a><a id="2440" class="Symbol">})</a>

<a id="2444" class="Keyword">private</a>
  <a id="2454" class="Keyword">variable</a>
    <a id="2467" href="Data.List.Relation.Unary.Any.Properties.html#2467" class="Generalizable">a</a> <a id="2469" href="Data.List.Relation.Unary.Any.Properties.html#2469" class="Generalizable">b</a> <a id="2471" href="Data.List.Relation.Unary.Any.Properties.html#2471" class="Generalizable">c</a> <a id="2473" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a> <a id="2475" href="Data.List.Relation.Unary.Any.Properties.html#2475" class="Generalizable">q</a> <a id="2477" href="Data.List.Relation.Unary.Any.Properties.html#2477" class="Generalizable">r</a> <a id="2479" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2493" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="2495" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="2497" href="Data.List.Relation.Unary.Any.Properties.html#2497" class="Generalizable">C</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2505" href="Data.List.Relation.Unary.Any.Properties.html#2467" class="Generalizable">a</a>
    <a id="2511" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="2513" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="2515" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2524" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="2526" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a>
    <a id="2532" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="2534" href="Data.List.Relation.Unary.Any.Properties.html#2534" class="Generalizable">y</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a>
    <a id="2544" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="2547" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2557" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a>

<a id="2560" class="Comment">------------------------------------------------------------------------</a>
<a id="2633" class="Comment">-- Equality properties</a>

<a id="lift-resp"></a><a id="2657" href="Data.List.Relation.Unary.Any.Properties.html#2657" class="Function">lift-resp</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">∀</a> <a id="2671" class="Symbol">{</a><a id="2672" href="Data.List.Relation.Unary.Any.Properties.html#2672" class="Bound Operator">_≈_</a> <a id="2676" class="Symbol">:</a> <a id="2678" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2682" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="2684" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="2685" class="Symbol">}</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="2691" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2700" href="Data.List.Relation.Unary.Any.Properties.html#2672" class="Bound Operator">_≈_</a> <a id="2704" class="Symbol">→</a>
            <a id="2718" class="Symbol">(</a><a id="2719" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2723" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a><a id="2724" class="Symbol">)</a> <a id="2726" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Data.List.Relation.Binary.Pointwise.Base.html#808" class="Datatype">Pointwise</a> <a id="2746" href="Data.List.Relation.Unary.Any.Properties.html#2672" class="Bound Operator">_≈_</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="Data.List.Relation.Unary.Any.Properties.html#2657" class="Function">lift-resp</a> <a id="2761" href="Data.List.Relation.Unary.Any.Properties.html#2761" class="Bound">resp</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Data.List.Relation.Unary.Any.Properties.html#2767" class="Bound">x≈y</a> <a id="2771" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2773" href="Data.List.Relation.Unary.Any.Properties.html#2773" class="Bound">xs≈ys</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2786" href="Data.List.Relation.Unary.Any.Properties.html#2786" class="Bound">px</a><a id="2788" class="Symbol">)</a>   <a id="2792" class="Symbol">=</a> <a id="2794" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Data.List.Relation.Unary.Any.Properties.html#2761" class="Bound">resp</a> <a id="2805" href="Data.List.Relation.Unary.Any.Properties.html#2767" class="Bound">x≈y</a> <a id="2809" href="Data.List.Relation.Unary.Any.Properties.html#2786" class="Bound">px</a><a id="2811" class="Symbol">)</a>
<a id="2813" href="Data.List.Relation.Unary.Any.Properties.html#2657" class="Function">lift-resp</a> <a id="2823" href="Data.List.Relation.Unary.Any.Properties.html#2823" class="Bound">resp</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.List.Relation.Unary.Any.Properties.html#2829" class="Bound">x≈y</a> <a id="2833" href="Data.List.Relation.Binary.Pointwise.Base.html#943" class="InductiveConstructor Operator">∷</a> <a id="2835" href="Data.List.Relation.Unary.Any.Properties.html#2835" class="Bound">xs≈ys</a><a id="2840" class="Symbol">)</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2849" href="Data.List.Relation.Unary.Any.Properties.html#2849" class="Bound">pxs</a><a id="2852" class="Symbol">)</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.List.Relation.Unary.Any.Properties.html#2657" class="Function">lift-resp</a> <a id="2873" href="Data.List.Relation.Unary.Any.Properties.html#2823" class="Bound">resp</a> <a id="2878" href="Data.List.Relation.Unary.Any.Properties.html#2835" class="Bound">xs≈ys</a> <a id="2884" href="Data.List.Relation.Unary.Any.Properties.html#2849" class="Bound">pxs</a><a id="2887" class="Symbol">)</a>

<a id="here-injective"></a><a id="2890" href="Data.List.Relation.Unary.Any.Properties.html#2890" class="Function">here-injective</a> <a id="2905" class="Symbol">:</a> <a id="2907" class="Symbol">∀</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Data.List.Relation.Unary.Any.Properties.html#2910" class="Bound">p</a> <a id="2912" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">q</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="2918" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="2919" class="Symbol">}</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2928" class="Symbol">{</a><a id="2929" class="Argument">P</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a><a id="2934" class="Symbol">}</a> <a id="2936" class="Symbol">{</a><a id="2937" class="Argument">xs</a> <a id="2940" class="Symbol">=</a> <a id="2942" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="2944" class="Symbol">}</a> <a id="2946" href="Data.List.Relation.Unary.Any.Properties.html#2910" class="Bound">p</a> <a id="2948" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2950" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2955" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">q</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Data.List.Relation.Unary.Any.Properties.html#2910" class="Bound">p</a> <a id="2961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2963" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">q</a>
<a id="2965" href="Data.List.Relation.Unary.Any.Properties.html#2890" class="Function">here-injective</a> <a id="2980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2985" class="Symbol">=</a> <a id="2987" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="there-injective"></a><a id="2993" href="Data.List.Relation.Unary.Any.Properties.html#2993" class="Function">there-injective</a> <a id="3009" class="Symbol">:</a> <a id="3011" class="Symbol">∀</a> <a id="3013" class="Symbol">{</a><a id="3014" href="Data.List.Relation.Unary.Any.Properties.html#3014" class="Bound">p</a> <a id="3016" href="Data.List.Relation.Unary.Any.Properties.html#3016" class="Bound">q</a> <a id="3018" class="Symbol">:</a> <a id="3020" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3024" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3026" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="3028" class="Symbol">}</a> <a id="3030" class="Symbol">→</a> <a id="3032" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3038" class="Symbol">{</a><a id="3039" class="Argument">x</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="3044" class="Symbol">}</a> <a id="3046" href="Data.List.Relation.Unary.Any.Properties.html#3014" class="Bound">p</a> <a id="3048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3050" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3056" href="Data.List.Relation.Unary.Any.Properties.html#3016" class="Bound">q</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Data.List.Relation.Unary.Any.Properties.html#3014" class="Bound">p</a> <a id="3062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3064" href="Data.List.Relation.Unary.Any.Properties.html#3016" class="Bound">q</a>
<a id="3066" href="Data.List.Relation.Unary.Any.Properties.html#2993" class="Function">there-injective</a> <a id="3082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3087" class="Symbol">=</a> <a id="3089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3095" class="Comment">------------------------------------------------------------------------</a>
<a id="3168" class="Comment">-- Misc</a>

<a id="¬Any[]"></a><a id="3177" href="Data.List.Relation.Unary.Any.Properties.html#3177" class="Function">¬Any[]</a> <a id="3184" class="Symbol">:</a> <a id="3186" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3188" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3192" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3194" class="InductiveConstructor">[]</a>
<a id="3197" href="Data.List.Relation.Unary.Any.Properties.html#3177" class="Function">¬Any[]</a> <a id="3204" class="Symbol">()</a>

<a id="3208" class="Comment">------------------------------------------------------------------------</a>
<a id="3281" class="Comment">-- Any is a congruence</a>

<a id="Any-cong"></a><a id="3305" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="3314" class="Symbol">:</a> <a id="3316" class="Symbol">∀</a> <a id="3318" class="Symbol">{</a><a id="3319" href="Data.List.Relation.Unary.Any.Properties.html#3319" class="Bound">k</a> <a id="3321" class="Symbol">:</a> <a id="3323" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">→</a> <a id="3331" class="Symbol">(∀</a> <a id="3334" href="Data.List.Relation.Unary.Any.Properties.html#3334" class="Bound">x</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="3346" href="Data.List.Relation.Unary.Any.Properties.html#3319" class="Bound">k</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3351" href="Data.List.Relation.Unary.Any.Properties.html#3334" class="Bound">x</a><a id="3352" class="Symbol">)</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="3357" href="Data.List.Relation.Unary.Any.Properties.html#3334" class="Bound">x</a><a id="3358" class="Symbol">))</a> <a id="3361" class="Symbol">→</a>
           <a id="3374" class="Symbol">(∀</a> <a id="3377" class="Symbol">{</a><a id="3378" href="Data.List.Relation.Unary.Any.Properties.html#3378" class="Bound">z</a><a id="3379" class="Symbol">}</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="3391" href="Data.List.Relation.Unary.Any.Properties.html#3319" class="Bound">k</a> <a id="3393" class="Symbol">(</a><a id="3394" href="Data.List.Relation.Unary.Any.Properties.html#3378" class="Bound">z</a> <a id="3396" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3398" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Data.List.Relation.Unary.Any.Properties.html#3378" class="Bound">z</a> <a id="3405" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3407" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="3409" class="Symbol">))</a> <a id="3412" class="Symbol">→</a>
           <a id="3425" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="3433" href="Data.List.Relation.Unary.Any.Properties.html#3319" class="Bound">k</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3440" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3442" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="3444" class="Symbol">)</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3451" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="3453" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="3455" class="Symbol">)</a>
<a id="3457" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="3466" class="Symbol">{</a><a id="3467" class="Argument">P</a> <a id="3469" class="Symbol">=</a> <a id="3471" href="Data.List.Relation.Unary.Any.Properties.html#3471" class="Bound">P</a><a id="3472" class="Symbol">}</a> <a id="3474" class="Symbol">{</a><a id="3475" class="Argument">Q</a> <a id="3477" class="Symbol">=</a> <a id="3479" href="Data.List.Relation.Unary.Any.Properties.html#3479" class="Bound">Q</a><a id="3480" class="Symbol">}</a> <a id="3482" class="Symbol">{</a><a id="3483" class="Argument">xs</a> <a id="3486" class="Symbol">=</a> <a id="3488" href="Data.List.Relation.Unary.Any.Properties.html#3488" class="Bound">xs</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Data.List.Relation.Unary.Any.Properties.html#3493" class="Bound">ys</a><a id="3495" class="Symbol">}</a> <a id="3497" href="Data.List.Relation.Unary.Any.Properties.html#3497" class="Bound">P↔Q</a> <a id="3501" href="Data.List.Relation.Unary.Any.Properties.html#3501" class="Bound">xs≈ys</a> <a id="3507" class="Symbol">=</a>
  <a id="3511" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3515" href="Data.List.Relation.Unary.Any.Properties.html#3471" class="Bound">P</a> <a id="3517" href="Data.List.Relation.Unary.Any.Properties.html#3488" class="Bound">xs</a>                <a id="3535" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="3538" href="Function.Related.Propositional.html#8137" class="Function">Related.SK-sym</a> <a id="3553" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="3558" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="3562" class="Symbol">(</a><a id="3563" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3565" class="Symbol">λ</a> <a id="3567" href="Data.List.Relation.Unary.Any.Properties.html#3567" class="Bound">x</a> <a id="3569" class="Symbol">→</a> <a id="3571" href="Data.List.Relation.Unary.Any.Properties.html#3567" class="Bound">x</a> <a id="3573" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3575" href="Data.List.Relation.Unary.Any.Properties.html#3488" class="Bound">xs</a> <a id="3578" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3580" href="Data.List.Relation.Unary.Any.Properties.html#3471" class="Bound">P</a> <a id="3582" href="Data.List.Relation.Unary.Any.Properties.html#3567" class="Bound">x</a><a id="3583" class="Symbol">)</a>  <a id="3586" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="3589" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">Σ.cong</a> <a id="3596" href="Function.Properties.Inverse.html#1702" class="Function">Inverse.↔-refl</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Data.List.Relation.Unary.Any.Properties.html#3501" class="Bound">xs≈ys</a> <a id="3618" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">×-cong</a> <a id="3625" href="Data.List.Relation.Unary.Any.Properties.html#3497" class="Bound">P↔Q</a> <a id="3629" class="Symbol">_)</a> <a id="3632" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
  <a id="3636" class="Symbol">(</a><a id="3637" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3639" class="Symbol">λ</a> <a id="3641" href="Data.List.Relation.Unary.Any.Properties.html#3641" class="Bound">x</a> <a id="3643" class="Symbol">→</a> <a id="3645" href="Data.List.Relation.Unary.Any.Properties.html#3641" class="Bound">x</a> <a id="3647" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="3649" href="Data.List.Relation.Unary.Any.Properties.html#3493" class="Bound">ys</a> <a id="3652" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3654" href="Data.List.Relation.Unary.Any.Properties.html#3479" class="Bound">Q</a> <a id="3656" href="Data.List.Relation.Unary.Any.Properties.html#3641" class="Bound">x</a><a id="3657" class="Symbol">)</a>  <a id="3660" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="3663" href="Data.List.Membership.Propositional.Properties.Core.html#2746" class="Function">Any↔</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="3672" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3676" href="Data.List.Relation.Unary.Any.Properties.html#3479" class="Bound">Q</a> <a id="3678" href="Data.List.Relation.Unary.Any.Properties.html#3493" class="Bound">ys</a>                <a id="3696" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3700" class="Keyword">where</a> <a id="3706" class="Keyword">open</a> <a id="3711" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="3740" class="Comment">------------------------------------------------------------------------</a>
<a id="3813" class="Comment">-- Any.map</a>

<a id="map-id"></a><a id="3825" href="Data.List.Relation.Unary.Any.Properties.html#3825" class="Function">map-id</a> <a id="3832" class="Symbol">:</a> <a id="3834" class="Symbol">∀</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Data.List.Relation.Unary.Any.Properties.html#3837" class="Bound">f</a> <a id="3839" class="Symbol">:</a> <a id="3841" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3843" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="3845" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">→</a> <a id="3850" class="Symbol">(∀</a> <a id="3853" class="Symbol">{</a><a id="3854" href="Data.List.Relation.Unary.Any.Properties.html#3854" class="Bound">x</a><a id="3855" class="Symbol">}</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Data.List.Relation.Unary.Any.Properties.html#3858" class="Bound">p</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3864" href="Data.List.Relation.Unary.Any.Properties.html#3854" class="Bound">x</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Data.List.Relation.Unary.Any.Properties.html#3837" class="Bound">f</a> <a id="3871" href="Data.List.Relation.Unary.Any.Properties.html#3858" class="Bound">p</a> <a id="3873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3875" href="Data.List.Relation.Unary.Any.Properties.html#3858" class="Bound">p</a><a id="3876" class="Symbol">)</a> <a id="3878" class="Symbol">→</a>
         <a id="3889" class="Symbol">(</a><a id="3890" href="Data.List.Relation.Unary.Any.Properties.html#3890" class="Bound">p</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="3898" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="3900" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="3902" class="Symbol">)</a> <a id="3904" class="Symbol">→</a> <a id="3906" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="3914" href="Data.List.Relation.Unary.Any.Properties.html#3837" class="Bound">f</a> <a id="3916" href="Data.List.Relation.Unary.Any.Properties.html#3890" class="Bound">p</a> <a id="3918" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3920" href="Data.List.Relation.Unary.Any.Properties.html#3890" class="Bound">p</a>
<a id="3922" href="Data.List.Relation.Unary.Any.Properties.html#3825" class="Function">map-id</a> <a id="3929" href="Data.List.Relation.Unary.Any.Properties.html#3929" class="Bound">f</a> <a id="3931" href="Data.List.Relation.Unary.Any.Properties.html#3931" class="Bound">hyp</a> <a id="3935" class="Symbol">(</a><a id="3936" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="3942" href="Data.List.Relation.Unary.Any.Properties.html#3942" class="Bound">p</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">=</a> <a id="3947" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3954" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Data.List.Relation.Unary.Any.Properties.html#3931" class="Bound">hyp</a> <a id="3964" href="Data.List.Relation.Unary.Any.Properties.html#3942" class="Bound">p</a><a id="3965" class="Symbol">)</a>
<a id="3967" href="Data.List.Relation.Unary.Any.Properties.html#3825" class="Function">map-id</a> <a id="3974" href="Data.List.Relation.Unary.Any.Properties.html#3974" class="Bound">f</a> <a id="3976" href="Data.List.Relation.Unary.Any.Properties.html#3976" class="Bound">hyp</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3987" href="Data.List.Relation.Unary.Any.Properties.html#3987" class="Bound">p</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3999" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4005" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4007" href="Data.List.Relation.Unary.Any.Properties.html#3825" class="Function">map-id</a> <a id="4014" href="Data.List.Relation.Unary.Any.Properties.html#3974" class="Bound">f</a> <a id="4016" href="Data.List.Relation.Unary.Any.Properties.html#3976" class="Bound">hyp</a> <a id="4020" href="Data.List.Relation.Unary.Any.Properties.html#3987" class="Bound">p</a>

<a id="map-∘"></a><a id="4023" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="4029" class="Symbol">:</a> <a id="4031" class="Symbol">∀</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Data.List.Relation.Unary.Any.Properties.html#4034" class="Bound">f</a> <a id="4036" class="Symbol">:</a> <a id="4038" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="4040" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="4042" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a><a id="4043" class="Symbol">)</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Data.List.Relation.Unary.Any.Properties.html#4046" class="Bound">g</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4052" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="4054" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a><a id="4055" class="Symbol">)</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Data.List.Relation.Unary.Any.Properties.html#4058" class="Bound">p</a> <a id="4060" class="Symbol">:</a> <a id="4062" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4066" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4068" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="4070" class="Symbol">)</a> <a id="4072" class="Symbol">→</a>
        <a id="4082" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="4090" class="Symbol">(</a><a id="4091" href="Data.List.Relation.Unary.Any.Properties.html#4034" class="Bound">f</a> <a id="4093" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4095" href="Data.List.Relation.Unary.Any.Properties.html#4046" class="Bound">g</a><a id="4096" class="Symbol">)</a> <a id="4098" href="Data.List.Relation.Unary.Any.Properties.html#4058" class="Bound">p</a> <a id="4100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4102" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="4110" href="Data.List.Relation.Unary.Any.Properties.html#4034" class="Bound">f</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="4121" href="Data.List.Relation.Unary.Any.Properties.html#4046" class="Bound">g</a> <a id="4123" href="Data.List.Relation.Unary.Any.Properties.html#4058" class="Bound">p</a><a id="4124" class="Symbol">)</a>
<a id="4126" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="4132" href="Data.List.Relation.Unary.Any.Properties.html#4132" class="Bound">f</a> <a id="4134" href="Data.List.Relation.Unary.Any.Properties.html#4134" class="Bound">g</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="4143" href="Data.List.Relation.Unary.Any.Properties.html#4143" class="Bound">p</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">=</a> <a id="4148" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4153" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="4159" href="Data.List.Relation.Unary.Any.Properties.html#4159" class="Bound">f</a> <a id="4161" href="Data.List.Relation.Unary.Any.Properties.html#4161" class="Bound">g</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4170" href="Data.List.Relation.Unary.Any.Properties.html#4170" class="Bound">p</a><a id="4171" class="Symbol">)</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4182" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4188" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4190" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="4196" href="Data.List.Relation.Unary.Any.Properties.html#4159" class="Bound">f</a> <a id="4198" href="Data.List.Relation.Unary.Any.Properties.html#4161" class="Bound">g</a> <a id="4200" href="Data.List.Relation.Unary.Any.Properties.html#4170" class="Bound">p</a>

<a id="4203" class="Comment">------------------------------------------------------------------------</a>
<a id="4276" class="Comment">-- Any.lookup</a>

<a id="lookup-result"></a><a id="4291" href="Data.List.Relation.Unary.Any.Properties.html#4291" class="Function">lookup-result</a> <a id="4305" class="Symbol">:</a> <a id="4307" class="Symbol">∀</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Data.List.Relation.Unary.Any.Properties.html#4310" class="Bound">p</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4318" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4320" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Data.List.Relation.Unary.Any.html#1926" class="Function">Any.lookup</a> <a id="4340" href="Data.List.Relation.Unary.Any.Properties.html#4310" class="Bound">p</a><a id="4341" class="Symbol">)</a>
<a id="4343" href="Data.List.Relation.Unary.Any.Properties.html#4291" class="Function">lookup-result</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4363" href="Data.List.Relation.Unary.Any.Properties.html#4363" class="Bound">px</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.List.Relation.Unary.Any.Properties.html#4363" class="Bound">px</a>
<a id="4372" href="Data.List.Relation.Unary.Any.Properties.html#4291" class="Function">lookup-result</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4393" href="Data.List.Relation.Unary.Any.Properties.html#4393" class="Bound">p</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Data.List.Relation.Unary.Any.Properties.html#4291" class="Function">lookup-result</a> <a id="4412" href="Data.List.Relation.Unary.Any.Properties.html#4393" class="Bound">p</a>

<a id="lookup-index"></a><a id="4415" href="Data.List.Relation.Unary.Any.Properties.html#4415" class="Function">lookup-index</a> <a id="4428" class="Symbol">:</a> <a id="4430" class="Symbol">∀</a> <a id="4432" class="Symbol">(</a><a id="4433" href="Data.List.Relation.Unary.Any.Properties.html#4433" class="Bound">p</a> <a id="4435" class="Symbol">:</a> <a id="4437" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4441" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4443" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="4451" class="Symbol">(</a><a id="4452" href="Data.List.Base.html#6732" class="Function">lookup</a> <a id="4459" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Data.List.Relation.Unary.Any.html#1824" class="Function">Any.index</a> <a id="4473" href="Data.List.Relation.Unary.Any.Properties.html#4433" class="Bound">p</a><a id="4474" class="Symbol">))</a>
<a id="4477" href="Data.List.Relation.Unary.Any.Properties.html#4415" class="Function">lookup-index</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4496" href="Data.List.Relation.Unary.Any.Properties.html#4496" class="Bound">px</a><a id="4498" class="Symbol">)</a>   <a id="4502" class="Symbol">=</a> <a id="4504" href="Data.List.Relation.Unary.Any.Properties.html#4496" class="Bound">px</a>
<a id="4507" href="Data.List.Relation.Unary.Any.Properties.html#4415" class="Function">lookup-index</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4527" href="Data.List.Relation.Unary.Any.Properties.html#4527" class="Bound">pxs</a><a id="4530" class="Symbol">)</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Data.List.Relation.Unary.Any.Properties.html#4415" class="Function">lookup-index</a> <a id="4547" href="Data.List.Relation.Unary.Any.Properties.html#4527" class="Bound">pxs</a>

<a id="4552" class="Comment">------------------------------------------------------------------------</a>
<a id="4625" class="Comment">-- Swapping</a>

<a id="4638" class="Comment">-- Nested occurrences of Any can sometimes be swapped. See also ×↔.</a>

<a id="swap"></a><a id="4707" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="4712" class="Symbol">:</a> <a id="4714" class="Symbol">∀</a> <a id="4716" class="Symbol">{</a><a id="4717" href="Data.List.Relation.Unary.Any.Properties.html#4717" class="Bound">P</a> <a id="4719" class="Symbol">:</a> <a id="4721" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4733" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="4734" class="Symbol">}</a> <a id="4736" class="Symbol">→</a>
       <a id="4745" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4749" class="Symbol">(λ</a> <a id="4752" href="Data.List.Relation.Unary.Any.Properties.html#4752" class="Bound">x</a> <a id="4754" class="Symbol">→</a> <a id="4756" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Data.List.Relation.Unary.Any.Properties.html#4717" class="Bound">P</a> <a id="4763" href="Data.List.Relation.Unary.Any.Properties.html#4752" class="Bound">x</a><a id="4764" class="Symbol">)</a> <a id="4766" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="4768" class="Symbol">)</a> <a id="4770" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4779" class="Symbol">(λ</a> <a id="4782" href="Data.List.Relation.Unary.Any.Properties.html#4782" class="Bound">y</a> <a id="4784" class="Symbol">→</a> <a id="4786" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Function.Base.html#1638" class="Function">flip</a> <a id="4796" href="Data.List.Relation.Unary.Any.Properties.html#4717" class="Bound">P</a> <a id="4798" href="Data.List.Relation.Unary.Any.Properties.html#4782" class="Bound">y</a><a id="4799" class="Symbol">)</a> <a id="4801" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="4803" class="Symbol">)</a> <a id="4805" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a>
<a id="4808" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="4820" href="Data.List.Relation.Unary.Any.Properties.html#4820" class="Bound">pys</a><a id="4823" class="Symbol">)</a>  <a id="4826" class="Symbol">=</a> <a id="4828" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="4836" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="4841" href="Data.List.Relation.Unary.Any.Properties.html#4820" class="Bound">pys</a>
<a id="4845" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="4850" class="Symbol">(</a><a id="4851" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4857" href="Data.List.Relation.Unary.Any.Properties.html#4857" class="Bound">pxys</a><a id="4861" class="Symbol">)</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="4873" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="4885" href="Data.List.Relation.Unary.Any.Properties.html#4857" class="Bound">pxys</a><a id="4889" class="Symbol">)</a>

<a id="swap-there"></a><a id="4892" href="Data.List.Relation.Unary.Any.Properties.html#4892" class="Function">swap-there</a> <a id="4903" class="Symbol">:</a> <a id="4905" class="Symbol">∀</a> <a id="4907" class="Symbol">{</a><a id="4908" href="Data.List.Relation.Unary.Any.Properties.html#4908" class="Bound">P</a> <a id="4910" class="Symbol">:</a> <a id="4912" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="4914" class="Symbol">→</a> <a id="4916" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="4918" class="Symbol">→</a> <a id="4920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4924" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="4925" class="Symbol">}</a> <a id="4927" class="Symbol">→</a>
             <a id="4942" class="Symbol">(</a><a id="4943" href="Data.List.Relation.Unary.Any.Properties.html#4943" class="Bound">any</a> <a id="4947" class="Symbol">:</a> <a id="4949" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4953" class="Symbol">(λ</a> <a id="4956" href="Data.List.Relation.Unary.Any.Properties.html#4956" class="Bound">x</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Data.List.Relation.Unary.Any.Properties.html#4908" class="Bound">P</a> <a id="4967" href="Data.List.Relation.Unary.Any.Properties.html#4956" class="Bound">x</a><a id="4968" class="Symbol">)</a> <a id="4970" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="4972" class="Symbol">)</a> <a id="4974" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="4976" class="Symbol">)</a> <a id="4978" class="Symbol">→</a>
             <a id="4993" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="5007" class="Symbol">(</a><a id="5008" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5014" class="Symbol">{</a><a id="5015" class="Argument">x</a> <a id="5017" class="Symbol">=</a> <a id="5019" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="5020" class="Symbol">})</a> <a id="5023" href="Data.List.Relation.Unary.Any.Properties.html#4943" class="Bound">any</a><a id="5026" class="Symbol">)</a> <a id="5028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5030" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5036" class="Symbol">(</a><a id="5037" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5042" href="Data.List.Relation.Unary.Any.Properties.html#4943" class="Bound">any</a><a id="5045" class="Symbol">)</a>
<a id="5047" href="Data.List.Relation.Unary.Any.Properties.html#4892" class="Function">swap-there</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="5065" href="Data.List.Relation.Unary.Any.Properties.html#5065" class="Bound">pys</a><a id="5068" class="Symbol">)</a>  <a id="5071" class="Symbol">=</a> <a id="5073" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5078" href="Data.List.Relation.Unary.Any.Properties.html#4892" class="Function">swap-there</a> <a id="5089" class="Symbol">(</a><a id="5090" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5096" href="Data.List.Relation.Unary.Any.Properties.html#5096" class="Bound">pxys</a><a id="5100" class="Symbol">)</a> <a id="5102" class="Symbol">=</a> <a id="5104" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="5120" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="5125" class="Symbol">)</a> <a id="5127" class="Symbol">(</a><a id="5128" href="Data.List.Relation.Unary.Any.Properties.html#4892" class="Function">swap-there</a> <a id="5139" href="Data.List.Relation.Unary.Any.Properties.html#5096" class="Bound">pxys</a><a id="5143" class="Symbol">)</a>

<a id="swap-invol"></a><a id="5146" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5157" class="Symbol">:</a> <a id="5159" class="Symbol">∀</a> <a id="5161" class="Symbol">{</a><a id="5162" href="Data.List.Relation.Unary.Any.Properties.html#5162" class="Bound">P</a> <a id="5164" class="Symbol">:</a> <a id="5166" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="5168" class="Symbol">→</a> <a id="5170" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5178" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="5179" class="Symbol">}</a> <a id="5181" class="Symbol">→</a>
             <a id="5196" class="Symbol">(</a><a id="5197" href="Data.List.Relation.Unary.Any.Properties.html#5197" class="Bound">any</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5207" class="Symbol">(λ</a> <a id="5210" href="Data.List.Relation.Unary.Any.Properties.html#5210" class="Bound">x</a> <a id="5212" class="Symbol">→</a> <a id="5214" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Data.List.Relation.Unary.Any.Properties.html#5162" class="Bound">P</a> <a id="5221" href="Data.List.Relation.Unary.Any.Properties.html#5210" class="Bound">x</a><a id="5222" class="Symbol">)</a> <a id="5224" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="5226" class="Symbol">)</a> <a id="5228" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="5230" class="Symbol">)</a> <a id="5232" class="Symbol">→</a>
             <a id="5247" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5252" class="Symbol">(</a><a id="5253" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5258" href="Data.List.Relation.Unary.Any.Properties.html#5197" class="Bound">any</a><a id="5261" class="Symbol">)</a> <a id="5263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5265" href="Data.List.Relation.Unary.Any.Properties.html#5197" class="Bound">any</a>
<a id="5269" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5292" href="Data.List.Relation.Unary.Any.Properties.html#5292" class="Bound">px</a><a id="5294" class="Symbol">))</a>   <a id="5299" class="Symbol">=</a> <a id="5301" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5306" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5317" class="Symbol">(</a><a id="5318" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5330" href="Data.List.Relation.Unary.Any.Properties.html#5330" class="Bound">pys</a><a id="5333" class="Symbol">))</a> <a id="5336" class="Symbol">=</a>
  <a id="5340" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="5356" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="5361" class="Symbol">)</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="5381" href="Data.List.Relation.Unary.Any.Properties.html#5330" class="Bound">pys</a><a id="5384" class="Symbol">))</a>
<a id="5387" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5405" href="Data.List.Relation.Unary.Any.Properties.html#5405" class="Bound">pxys</a><a id="5409" class="Symbol">)</a>       <a id="5417" class="Symbol">=</a>
  <a id="5421" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Data.List.Relation.Unary.Any.Properties.html#4892" class="Function">swap-there</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5447" href="Data.List.Relation.Unary.Any.Properties.html#5405" class="Bound">pxys</a><a id="5451" class="Symbol">))</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5462" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5480" href="Data.List.Relation.Unary.Any.Properties.html#5405" class="Bound">pxys</a><a id="5484" class="Symbol">))</a>

<a id="swap↔"></a><a id="5488" href="Data.List.Relation.Unary.Any.Properties.html#5488" class="Function">swap↔</a> <a id="5494" class="Symbol">:</a> <a id="5496" class="Symbol">∀</a> <a id="5498" class="Symbol">{</a><a id="5499" href="Data.List.Relation.Unary.Any.Properties.html#5499" class="Bound">P</a> <a id="5501" class="Symbol">:</a> <a id="5503" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="5505" class="Symbol">→</a> <a id="5507" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="5509" class="Symbol">→</a> <a id="5511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5515" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="5516" class="Symbol">}</a> <a id="5518" class="Symbol">→</a>
       <a id="5527" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5531" class="Symbol">(λ</a> <a id="5534" href="Data.List.Relation.Unary.Any.Properties.html#5534" class="Bound">x</a> <a id="5536" class="Symbol">→</a> <a id="5538" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Data.List.Relation.Unary.Any.Properties.html#5499" class="Bound">P</a> <a id="5545" href="Data.List.Relation.Unary.Any.Properties.html#5534" class="Bound">x</a><a id="5546" class="Symbol">)</a> <a id="5548" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="5550" class="Symbol">)</a> <a id="5552" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="5555" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5557" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5561" class="Symbol">(λ</a> <a id="5564" href="Data.List.Relation.Unary.Any.Properties.html#5564" class="Bound">y</a> <a id="5566" class="Symbol">→</a> <a id="5568" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Function.Base.html#1638" class="Function">flip</a> <a id="5578" href="Data.List.Relation.Unary.Any.Properties.html#5499" class="Bound">P</a> <a id="5580" href="Data.List.Relation.Unary.Any.Properties.html#5564" class="Bound">y</a><a id="5581" class="Symbol">)</a> <a id="5583" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="5585" class="Symbol">)</a> <a id="5587" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a>
<a id="5590" href="Data.List.Relation.Unary.Any.Properties.html#5488" class="Function">swap↔</a> <a id="5596" class="Symbol">=</a> <a id="5598" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5604" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5609" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">swap</a> <a id="5614" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a> <a id="5625" href="Data.List.Relation.Unary.Any.Properties.html#5146" class="Function">swap-invol</a>

<a id="5637" class="Comment">------------------------------------------------------------------------</a>
<a id="5710" class="Comment">-- Lemmas relating Any to ⊥</a>

<a id="⊥↔Any⊥"></a><a id="5739" href="Data.List.Relation.Unary.Any.Properties.html#5739" class="Function">⊥↔Any⊥</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="Data.Empty.html#895" class="Function">⊥</a> <a id="5750" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5752" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Function.Base.html#725" class="Function">const</a> <a id="5763" href="Data.Empty.html#895" class="Function">⊥</a><a id="5764" class="Symbol">)</a> <a id="5766" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="5769" href="Data.List.Relation.Unary.Any.Properties.html#5739" class="Function">⊥↔Any⊥</a> <a id="5776" class="Symbol">=</a> <a id="5778" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5784" class="Symbol">(λ())</a> <a id="5790" class="Symbol">(λ</a> <a id="5793" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Bound">p</a> <a id="5795" class="Symbol">→</a> <a id="5797" href="Data.List.Relation.Unary.Any.Properties.html#5836" class="Function">from</a> <a id="5802" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Bound">p</a><a id="5803" class="Symbol">)</a> <a id="5805" class="Symbol">(λ</a> <a id="5808" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">p</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Data.List.Relation.Unary.Any.Properties.html#5836" class="Function">from</a> <a id="5817" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">p</a><a id="5818" class="Symbol">)</a> <a id="5820" class="Symbol">(λ())</a>
  <a id="5828" class="Keyword">where</a>
  <a id="5836" href="Data.List.Relation.Unary.Any.Properties.html#5836" class="Function">from</a> <a id="5841" class="Symbol">:</a> <a id="5843" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Function.Base.html#725" class="Function">const</a> <a id="5854" href="Data.Empty.html#895" class="Function">⊥</a><a id="5855" class="Symbol">)</a> <a id="5857" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a>
  <a id="5866" href="Data.List.Relation.Unary.Any.Properties.html#5836" class="Function">from</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="5878" href="Data.List.Relation.Unary.Any.Properties.html#5878" class="Bound">p</a><a id="5879" class="Symbol">)</a> <a id="5881" class="Symbol">=</a> <a id="5883" href="Data.List.Relation.Unary.Any.Properties.html#5836" class="Function">from</a> <a id="5888" href="Data.List.Relation.Unary.Any.Properties.html#5878" class="Bound">p</a>

<a id="⊥↔Any[]"></a><a id="5891" href="Data.List.Relation.Unary.Any.Properties.html#5891" class="Function">⊥↔Any[]</a> <a id="5899" class="Symbol">:</a> <a id="5901" href="Data.Empty.html#895" class="Function">⊥</a> <a id="5903" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5905" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="5909" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="5911" class="InductiveConstructor">[]</a>
<a id="5914" href="Data.List.Relation.Unary.Any.Properties.html#5891" class="Function">⊥↔Any[]</a> <a id="5922" class="Symbol">=</a> <a id="5924" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5930" class="Symbol">(λ())</a> <a id="5936" class="Symbol">(λ())</a> <a id="5942" class="Symbol">(λ())</a> <a id="5948" class="Symbol">(λ())</a>

<a id="5955" class="Comment">------------------------------------------------------------------------</a>
<a id="6028" class="Comment">-- Lemmas relating Any to ⊤</a>

<a id="6057" class="Comment">-- These introduction and elimination rules are not inverses, though.</a>

<a id="any⁺"></a><a id="6128" href="Data.List.Relation.Unary.Any.Properties.html#6128" class="Function">any⁺</a> <a id="6133" class="Symbol">:</a> <a id="6135" class="Symbol">∀</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Data.List.Relation.Unary.Any.Properties.html#6138" class="Bound">p</a> <a id="6140" class="Symbol">:</a> <a id="6142" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="6144" class="Symbol">→</a> <a id="6146" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6150" class="Symbol">)</a> <a id="6152" class="Symbol">→</a> <a id="6154" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6161" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6163" href="Data.List.Relation.Unary.Any.Properties.html#6138" class="Bound">p</a><a id="6164" class="Symbol">)</a> <a id="6166" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6169" class="Symbol">→</a> <a id="6171" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6173" class="Symbol">(</a><a id="6174" href="Data.List.Base.html#4896" class="Function">any</a> <a id="6178" href="Data.List.Relation.Unary.Any.Properties.html#6138" class="Bound">p</a> <a id="6180" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="6182" class="Symbol">)</a>
<a id="6184" href="Data.List.Relation.Unary.Any.Properties.html#6128" class="Function">any⁺</a> <a id="6189" href="Data.List.Relation.Unary.Any.Properties.html#6189" class="Bound">p</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="6198" href="Data.List.Relation.Unary.Any.Properties.html#6198" class="Bound">px</a><a id="6200" class="Symbol">)</a>          <a id="6211" class="Symbol">=</a> <a id="6213" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="6230" href="Data.Bool.Properties.html#18325" class="Function">T-∨</a> <a id="6234" class="Symbol">(</a><a id="6235" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6240" href="Data.List.Relation.Unary.Any.Properties.html#6198" class="Bound">px</a><a id="6242" class="Symbol">)</a>
<a id="6244" href="Data.List.Relation.Unary.Any.Properties.html#6128" class="Function">any⁺</a> <a id="6249" href="Data.List.Relation.Unary.Any.Properties.html#6249" class="Bound">p</a> <a id="6251" class="Symbol">(</a><a id="6252" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6258" class="Symbol">{</a><a id="6259" class="Argument">x</a> <a id="6261" class="Symbol">=</a> <a id="6263" href="Data.List.Relation.Unary.Any.Properties.html#6263" class="Bound">x</a><a id="6264" class="Symbol">}</a> <a id="6266" href="Data.List.Relation.Unary.Any.Properties.html#6266" class="Bound">pxs</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Keyword">with</a> <a id="6276" href="Data.List.Relation.Unary.Any.Properties.html#6249" class="Bound">p</a> <a id="6278" href="Data.List.Relation.Unary.Any.Properties.html#6263" class="Bound">x</a>
<a id="6280" class="Symbol">...</a> <a id="6284" class="Symbol">|</a> <a id="6286" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6292" class="Symbol">=</a> <a id="6294" class="Symbol">_</a>
<a id="6296" class="Symbol">...</a> <a id="6300" class="Symbol">|</a> <a id="6302" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6308" class="Symbol">=</a> <a id="6310" href="Data.List.Relation.Unary.Any.Properties.html#6128" class="Function">any⁺</a> <a id="6315" class="Bound">p</a> <a id="6317" class="Bound">pxs</a>

<a id="any⁻"></a><a id="6322" href="Data.List.Relation.Unary.Any.Properties.html#6322" class="Function">any⁻</a> <a id="6327" class="Symbol">:</a> <a id="6329" class="Symbol">∀</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Data.List.Relation.Unary.Any.Properties.html#6332" class="Bound">p</a> <a id="6334" class="Symbol">:</a> <a id="6336" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="6338" class="Symbol">→</a> <a id="6340" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6344" class="Symbol">)</a> <a id="6346" href="Data.List.Relation.Unary.Any.Properties.html#6346" class="Bound">xs</a> <a id="6349" class="Symbol">→</a> <a id="6351" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Data.List.Base.html#4896" class="Function">any</a> <a id="6358" href="Data.List.Relation.Unary.Any.Properties.html#6332" class="Bound">p</a> <a id="6360" href="Data.List.Relation.Unary.Any.Properties.html#6346" class="Bound">xs</a><a id="6362" class="Symbol">)</a> <a id="6364" class="Symbol">→</a> <a id="6366" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6370" class="Symbol">(</a><a id="6371" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6373" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6375" href="Data.List.Relation.Unary.Any.Properties.html#6332" class="Bound">p</a><a id="6376" class="Symbol">)</a> <a id="6378" href="Data.List.Relation.Unary.Any.Properties.html#6346" class="Bound">xs</a>
<a id="6381" href="Data.List.Relation.Unary.Any.Properties.html#6322" class="Function">any⁻</a> <a id="6386" href="Data.List.Relation.Unary.Any.Properties.html#6386" class="Bound">p</a> <a id="6388" class="Symbol">(</a><a id="6389" href="Data.List.Relation.Unary.Any.Properties.html#6389" class="Bound">x</a> <a id="6391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6393" href="Data.List.Relation.Unary.Any.Properties.html#6393" class="Bound">xs</a><a id="6395" class="Symbol">)</a> <a id="6397" href="Data.List.Relation.Unary.Any.Properties.html#6397" class="Bound">px∷xs</a> <a id="6403" class="Keyword">with</a> <a id="6408" href="Data.List.Relation.Unary.Any.Properties.html#6386" class="Bound">p</a> <a id="6410" href="Data.List.Relation.Unary.Any.Properties.html#6389" class="Bound">x</a> <a id="6412" class="Keyword">in</a> <a id="6415" class="Argument">eq</a>
<a id="6418" class="Symbol">...</a> <a id="6422" class="Symbol">|</a> <a id="6424" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6430" class="Symbol">=</a> <a id="6432" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="6455" href="Data.Bool.Properties.html#17899" class="Function">T-≡</a> <a id="6459" href="Data.List.Relation.Unary.Any.Properties.html#6415" class="Bound">eq</a><a id="6461" class="Symbol">)</a>
<a id="6463" class="Symbol">...</a> <a id="6467" class="Symbol">|</a> <a id="6469" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6475" class="Symbol">=</a> <a id="6477" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Data.List.Relation.Unary.Any.Properties.html#6322" class="Function">any⁻</a> <a id="6489" class="Bound">p</a> <a id="6491" class="Bound">xs</a> <a id="6494" class="Bound">px∷xs</a><a id="6499" class="Symbol">)</a>

<a id="any⇔"></a><a id="6502" href="Data.List.Relation.Unary.Any.Properties.html#6502" class="Function">any⇔</a> <a id="6507" class="Symbol">:</a> <a id="6509" class="Symbol">∀</a> <a id="6511" class="Symbol">{</a><a id="6512" href="Data.List.Relation.Unary.Any.Properties.html#6512" class="Bound">p</a> <a id="6514" class="Symbol">:</a> <a id="6516" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="6518" class="Symbol">→</a> <a id="6520" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6524" class="Symbol">}</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6535" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6537" href="Data.List.Relation.Unary.Any.Properties.html#6512" class="Bound">p</a><a id="6538" class="Symbol">)</a> <a id="6540" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6543" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="6545" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="6547" class="Symbol">(</a><a id="6548" href="Data.List.Base.html#4896" class="Function">any</a> <a id="6552" href="Data.List.Relation.Unary.Any.Properties.html#6512" class="Bound">p</a> <a id="6554" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="6556" class="Symbol">)</a>
<a id="6558" href="Data.List.Relation.Unary.Any.Properties.html#6502" class="Function">any⇔</a> <a id="6563" class="Symbol">=</a> <a id="6565" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Data.List.Relation.Unary.Any.Properties.html#6128" class="Function">any⁺</a> <a id="6575" class="Symbol">_)</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Data.List.Relation.Unary.Any.Properties.html#6322" class="Function">any⁻</a> <a id="6584" class="Symbol">_</a> <a id="6586" class="Symbol">_)</a>

<a id="6590" class="Comment">------------------------------------------------------------------------</a>
<a id="6663" class="Comment">-- Sums commute with Any</a>

<a id="Any-⊎⁺"></a><a id="6689" href="Data.List.Relation.Unary.Any.Properties.html#6689" class="Function">Any-⊎⁺</a> <a id="6696" class="Symbol">:</a> <a id="6698" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6702" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="6704" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6707" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6709" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6713" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="6715" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6718" class="Symbol">→</a> <a id="6720" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6724" class="Symbol">(λ</a> <a id="6727" href="Data.List.Relation.Unary.Any.Properties.html#6727" class="Bound">x</a> <a id="6729" class="Symbol">→</a> <a id="6731" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="6733" href="Data.List.Relation.Unary.Any.Properties.html#6727" class="Bound">x</a> <a id="6735" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6737" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="6739" href="Data.List.Relation.Unary.Any.Properties.html#6727" class="Bound">x</a><a id="6740" class="Symbol">)</a> <a id="6742" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="6745" href="Data.List.Relation.Unary.Any.Properties.html#6689" class="Function">Any-⊎⁺</a> <a id="6752" class="Symbol">=</a> <a id="6754" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="6756" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="6764" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6769" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="6771" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="6779" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6784" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="Any-⊎⁻"></a><a id="6788" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="6795" class="Symbol">:</a> <a id="6797" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6801" class="Symbol">(λ</a> <a id="6804" href="Data.List.Relation.Unary.Any.Properties.html#6804" class="Bound">x</a> <a id="6806" class="Symbol">→</a> <a id="6808" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="6810" href="Data.List.Relation.Unary.Any.Properties.html#6804" class="Bound">x</a> <a id="6812" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6814" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="6816" href="Data.List.Relation.Unary.Any.Properties.html#6804" class="Bound">x</a><a id="6817" class="Symbol">)</a> <a id="6819" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6828" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="6830" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6833" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6835" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6839" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="6841" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="6844" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6857" class="Symbol">(</a><a id="6858" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6863" href="Data.List.Relation.Unary.Any.Properties.html#6863" class="Bound">p</a><a id="6864" class="Symbol">))</a> <a id="6867" class="Symbol">=</a> <a id="6869" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6880" href="Data.List.Relation.Unary.Any.Properties.html#6863" class="Bound">p</a><a id="6881" class="Symbol">)</a>
<a id="6883" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6896" class="Symbol">(</a><a id="6897" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6902" href="Data.List.Relation.Unary.Any.Properties.html#6902" class="Bound">q</a><a id="6903" class="Symbol">))</a> <a id="6906" class="Symbol">=</a> <a id="6908" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="6919" href="Data.List.Relation.Unary.Any.Properties.html#6902" class="Bound">q</a><a id="6920" class="Symbol">)</a>
<a id="6922" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="6929" class="Symbol">(</a><a id="6930" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6936" href="Data.List.Relation.Unary.Any.Properties.html#6936" class="Bound">p</a><a id="6937" class="Symbol">)</a>       <a id="6945" class="Symbol">=</a> <a id="6947" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="6955" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6961" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="6975" href="Data.List.Relation.Unary.Any.Properties.html#6936" class="Bound">p</a><a id="6976" class="Symbol">)</a>

<a id="⊎↔"></a><a id="6979" href="Data.List.Relation.Unary.Any.Properties.html#6979" class="Function">⊎↔</a> <a id="6982" class="Symbol">:</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="6989" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="6991" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="6994" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6996" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7000" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7002" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="7008" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7012" class="Symbol">(λ</a> <a id="7015" href="Data.List.Relation.Unary.Any.Properties.html#7015" class="Bound">x</a> <a id="7017" class="Symbol">→</a> <a id="7019" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="7021" href="Data.List.Relation.Unary.Any.Properties.html#7015" class="Bound">x</a> <a id="7023" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7025" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7027" href="Data.List.Relation.Unary.Any.Properties.html#7015" class="Bound">x</a><a id="7028" class="Symbol">)</a> <a id="7030" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="7033" href="Data.List.Relation.Unary.Any.Properties.html#6979" class="Function">⊎↔</a> <a id="7036" class="Symbol">{</a><a id="7037" class="Argument">P</a> <a id="7039" class="Symbol">=</a> <a id="7041" href="Data.List.Relation.Unary.Any.Properties.html#7041" class="Bound">P</a><a id="7042" class="Symbol">}</a> <a id="7044" class="Symbol">{</a><a id="7045" class="Argument">Q</a> <a id="7047" class="Symbol">=</a> <a id="7049" href="Data.List.Relation.Unary.Any.Properties.html#7049" class="Bound">Q</a><a id="7050" class="Symbol">}</a> <a id="7052" class="Symbol">=</a> <a id="7054" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="7060" href="Data.List.Relation.Unary.Any.Properties.html#6689" class="Function">Any-⊎⁺</a> <a id="7067" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="7074" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7082" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a>
  <a id="7092" class="Keyword">where</a>
  <a id="7100" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7108" class="Symbol">:</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Data.List.Relation.Unary.Any.Properties.html#7111" class="Bound">p</a> <a id="7113" class="Symbol">:</a> <a id="7115" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7119" href="Data.List.Relation.Unary.Any.Properties.html#7041" class="Bound">P</a> <a id="7121" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="7124" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7126" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7130" href="Data.List.Relation.Unary.Any.Properties.html#7049" class="Bound">Q</a> <a id="7132" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="7134" class="Symbol">)</a> <a id="7136" class="Symbol">→</a> <a id="7138" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Data.List.Relation.Unary.Any.Properties.html#6689" class="Function">Any-⊎⁺</a> <a id="7153" href="Data.List.Relation.Unary.Any.Properties.html#7111" class="Bound">p</a><a id="7154" class="Symbol">)</a> <a id="7156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7158" href="Data.List.Relation.Unary.Any.Properties.html#7111" class="Bound">p</a>
  <a id="7162" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7170" class="Symbol">(</a><a id="7171" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="7183" href="Data.List.Relation.Unary.Any.Properties.html#7183" class="Bound">p</a><a id="7184" class="Symbol">))</a> <a id="7187" class="Symbol">=</a> <a id="7189" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7196" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="7217" href="Data.List.Relation.Unary.Any.Properties.html#7217" class="Bound">p</a><a id="7218" class="Symbol">))</a> <a id="7221" class="Keyword">rewrite</a> <a id="7229" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7237" class="Symbol">(</a><a id="7238" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7243" href="Data.List.Relation.Unary.Any.Properties.html#7217" class="Bound">p</a><a id="7244" class="Symbol">)</a> <a id="7246" class="Symbol">=</a> <a id="7248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7255" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="7276" href="Data.List.Relation.Unary.Any.Properties.html#7276" class="Bound">q</a><a id="7277" class="Symbol">))</a> <a id="7280" class="Symbol">=</a> <a id="7282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7289" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="7310" href="Data.List.Relation.Unary.Any.Properties.html#7310" class="Bound">q</a><a id="7311" class="Symbol">))</a> <a id="7314" class="Keyword">rewrite</a> <a id="7322" href="Data.List.Relation.Unary.Any.Properties.html#7100" class="Function">from∘to</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7336" href="Data.List.Relation.Unary.Any.Properties.html#7310" class="Bound">q</a><a id="7337" class="Symbol">)</a> <a id="7339" class="Symbol">=</a> <a id="7341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7349" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7357" class="Symbol">:</a> <a id="7359" class="Symbol">(</a><a id="7360" href="Data.List.Relation.Unary.Any.Properties.html#7360" class="Bound">p</a> <a id="7362" class="Symbol">:</a> <a id="7364" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7368" class="Symbol">(λ</a> <a id="7371" href="Data.List.Relation.Unary.Any.Properties.html#7371" class="Bound">x</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Data.List.Relation.Unary.Any.Properties.html#7041" class="Bound">P</a> <a id="7377" href="Data.List.Relation.Unary.Any.Properties.html#7371" class="Bound">x</a> <a id="7379" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7381" href="Data.List.Relation.Unary.Any.Properties.html#7049" class="Bound">Q</a> <a id="7383" href="Data.List.Relation.Unary.Any.Properties.html#7371" class="Bound">x</a><a id="7384" class="Symbol">)</a> <a id="7386" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="7388" class="Symbol">)</a> <a id="7390" class="Symbol">→</a> <a id="7392" href="Data.List.Relation.Unary.Any.Properties.html#6689" class="Function">Any-⊎⁺</a> <a id="7399" class="Symbol">(</a><a id="7400" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="7407" href="Data.List.Relation.Unary.Any.Properties.html#7360" class="Bound">p</a><a id="7408" class="Symbol">)</a> <a id="7410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7412" href="Data.List.Relation.Unary.Any.Properties.html#7360" class="Bound">p</a>
  <a id="7416" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7424" class="Symbol">(</a><a id="7425" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7436" href="Data.List.Relation.Unary.Any.Properties.html#7436" class="Bound">p</a><a id="7437" class="Symbol">))</a> <a id="7440" class="Symbol">=</a> <a id="7442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7449" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7457" class="Symbol">(</a><a id="7458" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="7463" class="Symbol">(</a><a id="7464" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7469" href="Data.List.Relation.Unary.Any.Properties.html#7469" class="Bound">q</a><a id="7470" class="Symbol">))</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7482" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7490" class="Symbol">(</a><a id="7491" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="7497" href="Data.List.Relation.Unary.Any.Properties.html#7497" class="Bound">p</a><a id="7498" class="Symbol">)</a> <a id="7500" class="Keyword">with</a> <a id="7505" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Function">Any-⊎⁻</a> <a id="7512" href="Data.List.Relation.Unary.Any.Properties.html#7497" class="Bound">p</a> <a id="7514" class="Symbol">|</a> <a id="7516" href="Data.List.Relation.Unary.Any.Properties.html#7349" class="Function">to∘from</a> <a id="7524" href="Data.List.Relation.Unary.Any.Properties.html#7497" class="Bound">p</a>
  <a id="7528" class="Symbol">...</a> <a id="7532" class="Symbol">|</a> <a id="7534" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7539" href="Data.List.Relation.Unary.Any.Properties.html#7539" class="Bound">p</a> <a id="7541" class="Symbol">|</a> <a id="7543" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7548" class="Symbol">=</a> <a id="7550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7557" class="Symbol">...</a> <a id="7561" class="Symbol">|</a> <a id="7563" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7568" href="Data.List.Relation.Unary.Any.Properties.html#7568" class="Bound">q</a> <a id="7570" class="Symbol">|</a> <a id="7572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7577" class="Symbol">=</a> <a id="7579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="7585" class="Comment">------------------------------------------------------------------------</a>
<a id="7658" class="Comment">-- Products &quot;commute&quot; with Any.</a>

<a id="Any-×⁺"></a><a id="7691" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="7698" class="Symbol">:</a> <a id="7700" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7704" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="7706" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="7709" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7711" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7715" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7717" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a> <a id="7720" class="Symbol">→</a> <a id="7722" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7726" class="Symbol">(λ</a> <a id="7729" href="Data.List.Relation.Unary.Any.Properties.html#7729" class="Bound">x</a> <a id="7731" class="Symbol">→</a> <a id="7733" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7737" class="Symbol">(λ</a> <a id="7740" href="Data.List.Relation.Unary.Any.Properties.html#7740" class="Bound">y</a> <a id="7742" class="Symbol">→</a> <a id="7744" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="7746" href="Data.List.Relation.Unary.Any.Properties.html#7729" class="Bound">x</a> <a id="7748" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7750" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7752" href="Data.List.Relation.Unary.Any.Properties.html#7740" class="Bound">y</a><a id="7753" class="Symbol">)</a> <a id="7755" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="7757" class="Symbol">)</a> <a id="7759" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="7762" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Data.List.Relation.Unary.Any.Properties.html#7770" class="Bound">p</a> <a id="7772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7774" href="Data.List.Relation.Unary.Any.Properties.html#7774" class="Bound">q</a><a id="7775" class="Symbol">)</a> <a id="7777" class="Symbol">=</a> <a id="7779" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="7787" class="Symbol">(λ</a> <a id="7790" href="Data.List.Relation.Unary.Any.Properties.html#7790" class="Bound">p</a> <a id="7792" class="Symbol">→</a> <a id="7794" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="7802" class="Symbol">(λ</a> <a id="7805" href="Data.List.Relation.Unary.Any.Properties.html#7805" class="Bound">q</a> <a id="7807" class="Symbol">→</a> <a id="7809" class="Symbol">(</a><a id="7810" href="Data.List.Relation.Unary.Any.Properties.html#7790" class="Bound">p</a> <a id="7812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7814" href="Data.List.Relation.Unary.Any.Properties.html#7805" class="Bound">q</a><a id="7815" class="Symbol">))</a> <a id="7818" href="Data.List.Relation.Unary.Any.Properties.html#7774" class="Bound">q</a><a id="7819" class="Symbol">)</a> <a id="7821" href="Data.List.Relation.Unary.Any.Properties.html#7770" class="Bound">p</a>

<a id="Any-×⁻"></a><a id="7824" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="7831" class="Symbol">:</a> <a id="7833" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7837" class="Symbol">(λ</a> <a id="7840" href="Data.List.Relation.Unary.Any.Properties.html#7840" class="Bound">x</a> <a id="7842" class="Symbol">→</a> <a id="7844" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7848" class="Symbol">(λ</a> <a id="7851" href="Data.List.Relation.Unary.Any.Properties.html#7851" class="Bound">y</a> <a id="7853" class="Symbol">→</a> <a id="7855" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="7857" href="Data.List.Relation.Unary.Any.Properties.html#7840" class="Bound">x</a> <a id="7859" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7861" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7863" href="Data.List.Relation.Unary.Any.Properties.html#7851" class="Bound">y</a><a id="7864" class="Symbol">)</a> <a id="7866" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="7868" class="Symbol">)</a> <a id="7870" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="7873" class="Symbol">→</a>
         <a id="7884" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7888" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="7890" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="7893" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7895" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="7899" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="7901" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a>
<a id="7904" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="7911" href="Data.List.Relation.Unary.Any.Properties.html#7911" class="Bound">pq</a> <a id="7914" class="Keyword">with</a> <a id="7919" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="7940" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a><a id="7944" class="Symbol">)</a> <a id="7946" class="Symbol">(</a><a id="7947" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="7952" href="Data.List.Relation.Unary.Any.Properties.html#7911" class="Bound">pq</a><a id="7954" class="Symbol">)</a>
<a id="7956" class="Symbol">...</a> <a id="7960" class="Symbol">|</a> <a id="7962" class="Symbol">(</a><a id="7963" href="Data.List.Relation.Unary.Any.Properties.html#7963" class="Bound">x</a> <a id="7965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7967" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Bound">x∈xs</a> <a id="7972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7974" href="Data.List.Relation.Unary.Any.Properties.html#7974" class="Bound">y</a> <a id="7976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7978" href="Data.List.Relation.Unary.Any.Properties.html#7978" class="Bound">y∈ys</a> <a id="7983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7985" href="Data.List.Relation.Unary.Any.Properties.html#7985" class="Bound">p</a> <a id="7987" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7989" href="Data.List.Relation.Unary.Any.Properties.html#7989" class="Bound">q</a><a id="7990" class="Symbol">)</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="7999" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Bound">x∈xs</a> <a id="8004" href="Data.List.Relation.Unary.Any.Properties.html#7985" class="Bound">p</a> <a id="8006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8008" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8013" href="Data.List.Relation.Unary.Any.Properties.html#7978" class="Bound">y∈ys</a> <a id="8018" href="Data.List.Relation.Unary.Any.Properties.html#7989" class="Bound">q</a>

<a id="×↔"></a><a id="8021" href="Data.List.Relation.Unary.Any.Properties.html#8021" class="Function">×↔</a> <a id="8024" class="Symbol">:</a> <a id="8026" class="Symbol">∀</a> <a id="8028" class="Symbol">{</a><a id="8029" href="Data.List.Relation.Unary.Any.Properties.html#8029" class="Bound">xs</a> <a id="8032" href="Data.List.Relation.Unary.Any.Properties.html#8032" class="Bound">ys</a><a id="8034" class="Symbol">}</a> <a id="8036" class="Symbol">→</a>
     <a id="8043" class="Symbol">(</a><a id="8044" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8048" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="8050" href="Data.List.Relation.Unary.Any.Properties.html#8029" class="Bound">xs</a> <a id="8053" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8055" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8059" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="8061" href="Data.List.Relation.Unary.Any.Properties.html#8032" class="Bound">ys</a><a id="8063" class="Symbol">)</a> <a id="8065" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8067" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8071" class="Symbol">(λ</a> <a id="8074" href="Data.List.Relation.Unary.Any.Properties.html#8074" class="Bound">x</a> <a id="8076" class="Symbol">→</a> <a id="8078" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="8082" class="Symbol">(λ</a> <a id="8085" href="Data.List.Relation.Unary.Any.Properties.html#8085" class="Bound">y</a> <a id="8087" class="Symbol">→</a> <a id="8089" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="8091" href="Data.List.Relation.Unary.Any.Properties.html#8074" class="Bound">x</a> <a id="8093" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8095" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="8097" href="Data.List.Relation.Unary.Any.Properties.html#8085" class="Bound">y</a><a id="8098" class="Symbol">)</a> <a id="8100" href="Data.List.Relation.Unary.Any.Properties.html#8032" class="Bound">ys</a><a id="8102" class="Symbol">)</a> <a id="8104" href="Data.List.Relation.Unary.Any.Properties.html#8029" class="Bound">xs</a>
<a id="8107" href="Data.List.Relation.Unary.Any.Properties.html#8021" class="Function">×↔</a> <a id="8110" class="Symbol">{</a><a id="8111" class="Argument">P</a> <a id="8113" class="Symbol">=</a> <a id="8115" href="Data.List.Relation.Unary.Any.Properties.html#8115" class="Bound">P</a><a id="8116" class="Symbol">}</a> <a id="8118" class="Symbol">{</a><a id="8119" class="Argument">Q</a> <a id="8121" class="Symbol">=</a> <a id="8123" href="Data.List.Relation.Unary.Any.Properties.html#8123" class="Bound">Q</a><a id="8124" class="Symbol">}</a> <a id="8126" class="Symbol">{</a><a id="8127" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">xs</a><a id="8129" class="Symbol">}</a> <a id="8131" class="Symbol">{</a><a id="8132" href="Data.List.Relation.Unary.Any.Properties.html#8132" class="Bound">ys</a><a id="8134" class="Symbol">}</a> <a id="8136" class="Symbol">=</a> <a id="8138" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="8144" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="8151" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="8158" href="Data.List.Relation.Unary.Any.Properties.html#9160" class="Function">to∘from</a> <a id="8166" href="Data.List.Relation.Unary.Any.Properties.html#8204" class="Function">from∘to</a>
  <a id="8176" class="Keyword">where</a>
  <a id="8184" class="Keyword">open</a> <a id="8189" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

  <a id="8204" href="Data.List.Relation.Unary.Any.Properties.html#8204" class="Function">from∘to</a> <a id="8212" class="Symbol">:</a> <a id="8214" class="Symbol">∀</a> <a id="8216" href="Data.List.Relation.Unary.Any.Properties.html#8216" class="Bound">pq</a> <a id="8219" class="Symbol">→</a> <a id="8221" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="8236" href="Data.List.Relation.Unary.Any.Properties.html#8216" class="Bound">pq</a><a id="8238" class="Symbol">)</a> <a id="8240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8242" href="Data.List.Relation.Unary.Any.Properties.html#8216" class="Bound">pq</a>
  <a id="8247" href="Data.List.Relation.Unary.Any.Properties.html#8204" class="Function">from∘to</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a> <a id="8258" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8260" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="8261" class="Symbol">)</a> <a id="8263" class="Symbol">=</a>

    <a id="8270" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="8277" class="Symbol">(</a><a id="8278" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="8285" class="Symbol">(</a><a id="8286" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a> <a id="8288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8290" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="8291" class="Symbol">))</a>

      <a id="8301" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>

    <a id="8310" class="Symbol">(</a><a id="8311" class="Keyword">let</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Data.List.Relation.Unary.Any.Properties.html#8316" class="Bound">x</a> <a id="8318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8320" href="Data.List.Relation.Unary.Any.Properties.html#8320" class="Bound">x∈xs</a> <a id="8325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8327" href="Data.List.Relation.Unary.Any.Properties.html#8327" class="Bound">pq</a><a id="8329" class="Symbol">)</a>    <a id="8334" class="Symbol">=</a> <a id="8336" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8341" class="Symbol">(</a><a id="8342" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a> <a id="8352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8354" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="8355" class="Symbol">))</a>
         <a id="8367" class="Symbol">(</a><a id="8368" href="Data.List.Relation.Unary.Any.Properties.html#8368" class="Bound">y</a> <a id="8370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8372" href="Data.List.Relation.Unary.Any.Properties.html#8372" class="Bound">y∈ys</a> <a id="8377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8379" href="Data.List.Relation.Unary.Any.Properties.html#8379" class="Bound">p</a> <a id="8381" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8383" href="Data.List.Relation.Unary.Any.Properties.html#8383" class="Bound">q</a><a id="8384" class="Symbol">)</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8393" href="Data.List.Relation.Unary.Any.Properties.html#8327" class="Bound">pq</a>
     <a id="8401" class="Keyword">in</a>  <a id="8405" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8410" href="Data.List.Relation.Unary.Any.Properties.html#8320" class="Bound">x∈xs</a> <a id="8415" href="Data.List.Relation.Unary.Any.Properties.html#8379" class="Bound">p</a> <a id="8417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8419" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8424" href="Data.List.Relation.Unary.Any.Properties.html#8372" class="Bound">y∈ys</a> <a id="8429" href="Data.List.Relation.Unary.Any.Properties.html#8383" class="Bound">q</a><a id="8430" class="Symbol">)</a>

     <a id="8438" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8441" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8448" class="Symbol">(λ</a> <a id="8451" href="Data.List.Relation.Unary.Any.Properties.html#8451" class="Bound">•</a> <a id="8453" class="Symbol">→</a> <a id="8455" class="Keyword">let</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Data.List.Relation.Unary.Any.Properties.html#8460" class="Bound">x</a> <a id="8462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8464" href="Data.List.Relation.Unary.Any.Properties.html#8464" class="Bound">x∈xs</a> <a id="8469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8471" href="Data.List.Relation.Unary.Any.Properties.html#8471" class="Bound">pq</a><a id="8473" class="Symbol">)</a>    <a id="8478" class="Symbol">=</a> <a id="8480" href="Data.List.Relation.Unary.Any.Properties.html#8451" class="Bound">•</a>
                          <a id="8508" class="Symbol">(</a><a id="8509" href="Data.List.Relation.Unary.Any.Properties.html#8509" class="Bound">y</a> <a id="8511" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8513" href="Data.List.Relation.Unary.Any.Properties.html#8513" class="Bound">y∈ys</a> <a id="8518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8520" href="Data.List.Relation.Unary.Any.Properties.html#8520" class="Bound">p</a> <a id="8522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8524" href="Data.List.Relation.Unary.Any.Properties.html#8524" class="Bound">q</a><a id="8525" class="Symbol">)</a> <a id="8527" class="Symbol">=</a> <a id="8529" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8534" href="Data.List.Relation.Unary.Any.Properties.html#8471" class="Bound">pq</a>
                      <a id="8559" class="Keyword">in</a>  <a id="8563" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8568" href="Data.List.Relation.Unary.Any.Properties.html#8464" class="Bound">x∈xs</a> <a id="8573" href="Data.List.Relation.Unary.Any.Properties.html#8520" class="Bound">p</a> <a id="8575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8577" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8582" href="Data.List.Relation.Unary.Any.Properties.html#8513" class="Bound">y∈ys</a> <a id="8587" href="Data.List.Relation.Unary.Any.Properties.html#8524" class="Bound">q</a><a id="8588" class="Symbol">)</a>
               <a id="8605" class="Symbol">(</a><a id="8606" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="8615" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a> <a id="8617" class="Symbol">(λ</a> <a id="8620" href="Data.List.Relation.Unary.Any.Properties.html#8620" class="Bound">p</a> <a id="8622" class="Symbol">→</a> <a id="8624" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="8632" class="Symbol">(</a><a id="8633" href="Data.List.Relation.Unary.Any.Properties.html#8620" class="Bound">p</a> <a id="8635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8637" class="Symbol">)</a> <a id="8639" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="8640" class="Symbol">))</a> <a id="8643" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

    <a id="8650" class="Symbol">(</a><a id="8651" class="Keyword">let</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Data.List.Relation.Unary.Any.Properties.html#8656" class="Bound">x</a> <a id="8658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8660" href="Data.List.Relation.Unary.Any.Properties.html#8660" class="Bound">x∈xs</a> <a id="8665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8667" href="Data.List.Relation.Unary.Any.Properties.html#8667" class="Bound">p</a><a id="8668" class="Symbol">)</a>     <a id="8674" class="Symbol">=</a> <a id="8676" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8681" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a>
         <a id="8692" class="Symbol">(</a><a id="8693" href="Data.List.Relation.Unary.Any.Properties.html#8693" class="Bound">y</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">y∈ys</a> <a id="8702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8704" href="Data.List.Relation.Unary.Any.Properties.html#8704" class="Bound">p</a> <a id="8706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8708" href="Data.List.Relation.Unary.Any.Properties.html#8708" class="Bound">q</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">=</a> <a id="8713" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8718" class="Symbol">(</a><a id="8719" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="8727" class="Symbol">(</a><a id="8728" href="Data.List.Relation.Unary.Any.Properties.html#8667" class="Bound">p</a> <a id="8730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8732" class="Symbol">)</a> <a id="8734" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="8735" class="Symbol">)</a>
     <a id="8742" class="Keyword">in</a>  <a id="8746" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8751" href="Data.List.Relation.Unary.Any.Properties.html#8660" class="Bound">x∈xs</a> <a id="8756" href="Data.List.Relation.Unary.Any.Properties.html#8704" class="Bound">p</a> <a id="8758" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8760" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8765" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">y∈ys</a> <a id="8770" href="Data.List.Relation.Unary.Any.Properties.html#8708" class="Bound">q</a><a id="8771" class="Symbol">)</a>

     <a id="8779" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8782" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8789" class="Symbol">(λ</a> <a id="8792" href="Data.List.Relation.Unary.Any.Properties.html#8792" class="Bound">•</a> <a id="8794" class="Symbol">→</a> <a id="8796" class="Keyword">let</a> <a id="8800" class="Symbol">(</a><a id="8801" href="Data.List.Relation.Unary.Any.Properties.html#8801" class="Bound">x</a> <a id="8803" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8805" href="Data.List.Relation.Unary.Any.Properties.html#8805" class="Bound">x∈xs</a> <a id="8810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8812" href="Data.List.Relation.Unary.Any.Properties.html#8812" class="Bound">p</a><a id="8813" class="Symbol">)</a>     <a id="8819" class="Symbol">=</a> <a id="8821" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8826" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a>
                          <a id="8854" class="Symbol">(</a><a id="8855" href="Data.List.Relation.Unary.Any.Properties.html#8855" class="Bound">y</a> <a id="8857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8859" href="Data.List.Relation.Unary.Any.Properties.html#8859" class="Bound">y∈ys</a> <a id="8864" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8866" href="Data.List.Relation.Unary.Any.Properties.html#8866" class="Bound">p</a> <a id="8868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8870" href="Data.List.Relation.Unary.Any.Properties.html#8870" class="Bound">q</a><a id="8871" class="Symbol">)</a> <a id="8873" class="Symbol">=</a> <a id="8875" href="Data.List.Relation.Unary.Any.Properties.html#8792" class="Bound">•</a>
                      <a id="8899" class="Keyword">in</a>  <a id="8903" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8908" href="Data.List.Relation.Unary.Any.Properties.html#8805" class="Bound">x∈xs</a> <a id="8913" href="Data.List.Relation.Unary.Any.Properties.html#8866" class="Bound">p</a> <a id="8915" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8917" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="8922" href="Data.List.Relation.Unary.Any.Properties.html#8859" class="Bound">y∈ys</a> <a id="8927" href="Data.List.Relation.Unary.Any.Properties.html#8870" class="Bound">q</a><a id="8928" class="Symbol">)</a>
               <a id="8945" class="Symbol">(</a><a id="8946" href="Data.List.Membership.Propositional.Properties.Core.html#1437" class="Function">find∘map</a> <a id="8955" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a> <a id="8957" class="Symbol">(</a><a id="8958" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8964" class="Symbol">(</a><a id="8965" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8971" class="Symbol">(</a><a id="8972" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="8977" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a><a id="8978" class="Symbol">))</a> <a id="8981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8983" class="Symbol">))</a> <a id="8986" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

    <a id="8993" class="Symbol">(</a><a id="8994" class="Keyword">let</a> <a id="8998" class="Symbol">(</a><a id="8999" href="Data.List.Relation.Unary.Any.Properties.html#8999" class="Bound">x</a> <a id="9001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9003" href="Data.List.Relation.Unary.Any.Properties.html#9003" class="Bound">x∈xs</a> <a id="9008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9010" href="Data.List.Relation.Unary.Any.Properties.html#9010" class="Bound">p</a><a id="9011" class="Symbol">)</a> <a id="9013" class="Symbol">=</a> <a id="9015" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9020" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a>
         <a id="9031" class="Symbol">(</a><a id="9032" href="Data.List.Relation.Unary.Any.Properties.html#9032" class="Bound">y</a> <a id="9034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9036" href="Data.List.Relation.Unary.Any.Properties.html#9036" class="Bound">y∈ys</a> <a id="9041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9043" href="Data.List.Relation.Unary.Any.Properties.html#9043" class="Bound">q</a><a id="9044" class="Symbol">)</a> <a id="9046" class="Symbol">=</a> <a id="9048" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9053" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a>
     <a id="9060" class="Keyword">in</a>  <a id="9064" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="9069" href="Data.List.Relation.Unary.Any.Properties.html#9003" class="Bound">x∈xs</a> <a id="9074" href="Data.List.Relation.Unary.Any.Properties.html#9010" class="Bound">p</a> <a id="9076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9078" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="9083" href="Data.List.Relation.Unary.Any.Properties.html#9036" class="Bound">y∈ys</a> <a id="9088" href="Data.List.Relation.Unary.Any.Properties.html#9043" class="Bound">q</a><a id="9089" class="Symbol">)</a>

     <a id="9097" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9100" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="9108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="9112" class="Symbol">(</a><a id="9113" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a> <a id="9123" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a><a id="9124" class="Symbol">)</a> <a id="9126" class="Symbol">(</a><a id="9127" href="Data.List.Membership.Propositional.Properties.Core.html#2127" class="Function">lose∘find</a> <a id="9137" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="9138" class="Symbol">)</a> <a id="9140" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

    <a id="9147" class="Symbol">(</a><a id="9148" href="Data.List.Relation.Unary.Any.Properties.html#8256" class="Bound">p</a> <a id="9150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9152" href="Data.List.Relation.Unary.Any.Properties.html#8260" class="Bound">q</a><a id="9153" class="Symbol">)</a> <a id="9155" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="9160" href="Data.List.Relation.Unary.Any.Properties.html#9160" class="Function">to∘from</a> <a id="9168" class="Symbol">:</a> <a id="9170" class="Symbol">∀</a> <a id="9172" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">pq</a> <a id="9175" class="Symbol">→</a> <a id="9177" href="Data.List.Relation.Unary.Any.Properties.html#7691" class="Function">Any-×⁺</a> <a id="9184" class="Symbol">{</a><a id="9185" class="Argument">xs</a> <a id="9188" class="Symbol">=</a> <a id="9190" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">xs</a><a id="9192" class="Symbol">}</a> <a id="9194" class="Symbol">(</a><a id="9195" href="Data.List.Relation.Unary.Any.Properties.html#7824" class="Function">Any-×⁻</a> <a id="9202" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">pq</a><a id="9204" class="Symbol">)</a> <a id="9206" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9208" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">pq</a>
  <a id="9213" href="Data.List.Relation.Unary.Any.Properties.html#9160" class="Function">to∘from</a> <a id="9221" href="Data.List.Relation.Unary.Any.Properties.html#9221" class="Bound">pq</a> <a id="9224" class="Keyword">with</a> <a id="9229" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9234" href="Data.List.Relation.Unary.Any.Properties.html#9221" class="Bound">pq</a>
      <a id="9243" class="Symbol">|</a> <a id="9245" class="Symbol">(λ</a> <a id="9248" class="Symbol">(</a><a id="9249" href="Data.List.Relation.Unary.Any.Properties.html#9249" class="Bound">f</a> <a id="9251" class="Symbol">:</a> <a id="9253" class="Symbol">(</a><a id="9254" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9260" class="Symbol">(</a><a id="9261" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9266" href="Data.List.Relation.Unary.Any.Properties.html#9221" class="Bound">pq</a><a id="9268" class="Symbol">)</a> <a id="9270" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="9272" class="Symbol">)</a> <a id="9274" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="9276" class="Symbol">_)</a> <a id="9279" class="Symbol">→</a> <a id="9281" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="9290" href="Data.List.Relation.Unary.Any.Properties.html#9221" class="Bound">pq</a> <a id="9293" class="Symbol">{</a><a id="9294" href="Data.List.Relation.Unary.Any.Properties.html#9249" class="Bound">f</a><a id="9295" class="Symbol">})</a>
  <a id="9300" class="Symbol">...</a> <a id="9304" class="Symbol">|</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Data.List.Relation.Unary.Any.Properties.html#9307" class="Bound">x</a> <a id="9309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9311" href="Data.List.Relation.Unary.Any.Properties.html#9311" class="Bound">x∈xs</a> <a id="9316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9318" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">pq′</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">|</a> <a id="9325" href="Data.List.Relation.Unary.Any.Properties.html#9325" class="Bound">lem₁</a>
    <a id="9334" class="Keyword">with</a> <a id="9339" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9344" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">pq′</a>
      <a id="9354" class="Symbol">|</a> <a id="9356" class="Symbol">(λ</a> <a id="9359" class="Symbol">(</a><a id="9360" href="Data.List.Relation.Unary.Any.Properties.html#9360" class="Bound">f</a> <a id="9362" class="Symbol">:</a> <a id="9364" class="Symbol">(</a><a id="9365" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9371" class="Symbol">(</a><a id="9372" href="Data.List.Membership.Setoid.html#1495" class="Function">find</a> <a id="9377" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">pq′</a><a id="9380" class="Symbol">)</a> <a id="9382" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="9384" class="Symbol">)</a> <a id="9386" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="9388" class="Symbol">_)</a> <a id="9391" class="Symbol">→</a> <a id="9393" href="Data.List.Membership.Propositional.Properties.Core.html#1138" class="Function">map∘find</a> <a id="9402" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">pq′</a> <a id="9406" class="Symbol">{</a><a id="9407" href="Data.List.Relation.Unary.Any.Properties.html#9360" class="Bound">f</a><a id="9408" class="Symbol">})</a>
  <a id="9413" class="Symbol">...</a> <a id="9417" class="Symbol">|</a> <a id="9419" class="Symbol">(</a><a id="9420" href="Data.List.Relation.Unary.Any.Properties.html#9420" class="Bound">y</a> <a id="9422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9424" href="Data.List.Relation.Unary.Any.Properties.html#9424" class="Bound">y∈ys</a> <a id="9429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9431" href="Data.List.Relation.Unary.Any.Properties.html#9431" class="Bound">p</a> <a id="9433" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9435" href="Data.List.Relation.Unary.Any.Properties.html#9435" class="Bound">q</a><a id="9436" class="Symbol">)</a> <a id="9438" class="Symbol">|</a> <a id="9440" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Bound">lem₂</a>
    <a id="9449" class="Keyword">rewrite</a> <a id="9457" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="9463" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9465" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="9471" class="Symbol">{</a><a id="9472" class="Argument">R</a> <a id="9474" class="Symbol">=</a> <a id="9476" class="Symbol">λ</a> <a id="9478" href="Data.List.Relation.Unary.Any.Properties.html#9478" class="Bound">x</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="9486" class="Symbol">(λ</a> <a id="9489" href="Data.List.Relation.Unary.Any.Properties.html#9489" class="Bound">y</a> <a id="9491" class="Symbol">→</a> <a id="9493" href="Data.List.Relation.Unary.Any.Properties.html#8115" class="Bound">P</a> <a id="9495" href="Data.List.Relation.Unary.Any.Properties.html#9478" class="Bound">x</a> <a id="9497" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9499" href="Data.List.Relation.Unary.Any.Properties.html#8123" class="Bound">Q</a> <a id="9501" href="Data.List.Relation.Unary.Any.Properties.html#9489" class="Bound">y</a><a id="9502" class="Symbol">)</a> <a id="9504" href="Data.List.Relation.Unary.Any.Properties.html#8132" class="Bound">ys</a><a id="9506" class="Symbol">}</a>
                          <a id="9534" class="Symbol">(λ</a> <a id="9537" href="Data.List.Relation.Unary.Any.Properties.html#9537" class="Bound">p</a> <a id="9539" class="Symbol">→</a> <a id="9541" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="9549" class="Symbol">(λ</a> <a id="9552" href="Data.List.Relation.Unary.Any.Properties.html#9552" class="Bound">q</a> <a id="9554" class="Symbol">→</a> <a id="9556" href="Data.List.Relation.Unary.Any.Properties.html#9537" class="Bound">p</a> <a id="9558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9560" href="Data.List.Relation.Unary.Any.Properties.html#9552" class="Bound">q</a><a id="9561" class="Symbol">)</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="9569" href="Data.List.Relation.Unary.Any.Properties.html#9424" class="Bound">y∈ys</a> <a id="9574" href="Data.List.Relation.Unary.Any.Properties.html#9435" class="Bound">q</a><a id="9575" class="Symbol">))</a>
                          <a id="9604" class="Symbol">(λ</a> <a id="9607" href="Data.List.Relation.Unary.Any.Properties.html#9607" class="Bound">y</a> <a id="9609" class="Symbol">→</a> <a id="9611" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9619" href="Data.List.Relation.Unary.Any.Properties.html#8115" class="Bound">P</a> <a id="9621" href="Data.List.Relation.Unary.Any.Properties.html#9607" class="Bound">y</a> <a id="9623" href="Data.List.Relation.Unary.Any.Properties.html#9431" class="Bound">p</a><a id="9624" class="Symbol">)</a>
                          <a id="9652" class="Bound">x∈xs</a>
            <a id="9669" class="Symbol">=</a> <a id="9671" class="Bound">lem₁</a> <a id="9676" class="Symbol">_</a> <a id="9678" href="Data.List.Relation.Unary.Any.Properties.html#9699" class="Function">helper</a>
    <a id="9689" class="Keyword">where</a>
    <a id="9699" href="Data.List.Relation.Unary.Any.Properties.html#9699" class="Function">helper</a> <a id="9706" class="Symbol">:</a> <a id="9708" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="9716" class="Symbol">(λ</a> <a id="9719" href="Data.List.Relation.Unary.Any.Properties.html#9719" class="Bound">q</a> <a id="9721" class="Symbol">→</a> <a id="9723" href="Data.List.Relation.Unary.Any.Properties.html#9431" class="Bound">p</a> <a id="9725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9727" href="Data.List.Relation.Unary.Any.Properties.html#9719" class="Bound">q</a><a id="9728" class="Symbol">)</a> <a id="9730" class="Symbol">(</a><a id="9731" href="Data.List.Membership.Propositional.html#1148" class="Function">lose</a> <a id="9736" href="Data.List.Relation.Unary.Any.Properties.html#9424" class="Bound">y∈ys</a> <a id="9741" href="Data.List.Relation.Unary.Any.Properties.html#9435" class="Bound">q</a><a id="9742" class="Symbol">)</a> <a id="9744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9746" class="Bound">pq′</a>
    <a id="9754" href="Data.List.Relation.Unary.Any.Properties.html#9699" class="Function">helper</a> <a id="9761" class="Keyword">rewrite</a> <a id="9769" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="9775" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9777" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Function">map-∘</a> <a id="9783" class="Symbol">(λ</a> <a id="9786" href="Data.List.Relation.Unary.Any.Properties.html#9786" class="Bound">q</a> <a id="9788" class="Symbol">→</a> <a id="9790" href="Data.List.Relation.Unary.Any.Properties.html#9431" class="Bound">p</a> <a id="9792" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9794" href="Data.List.Relation.Unary.Any.Properties.html#9786" class="Bound">q</a><a id="9795" class="Symbol">)</a>
                                 <a id="9830" class="Symbol">(λ</a> <a id="9833" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">y</a> <a id="9835" class="Symbol">→</a> <a id="9837" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9845" href="Data.List.Relation.Unary.Any.Properties.html#8123" class="Bound">Q</a> <a id="9847" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">y</a> <a id="9849" href="Data.List.Relation.Unary.Any.Properties.html#9435" class="Bound">q</a><a id="9850" class="Symbol">)</a>
                                 <a id="9885" href="Data.List.Relation.Unary.Any.Properties.html#9424" class="Bound">y∈ys</a>
           <a id="9901" class="Symbol">=</a> <a id="9903" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Bound">lem₂</a> <a id="9908" class="Symbol">_</a> <a id="9910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="9916" class="Comment">------------------------------------------------------------------------</a>
<a id="9989" class="Comment">-- Half-applied product commutes with Any.</a>

<a id="10033" class="Keyword">module</a> <a id="10040" href="Data.List.Relation.Unary.Any.Properties.html#10040" class="Module">_</a> <a id="10042" class="Symbol">{</a><a id="10043" href="Data.List.Relation.Unary.Any.Properties.html#10043" class="Bound Operator">_~_</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10053" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="10055" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="10057" href="Data.List.Relation.Unary.Any.Properties.html#2477" class="Generalizable">r</a><a id="10058" class="Symbol">}</a> <a id="10060" class="Keyword">where</a>

  <a id="10069" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Function">Any-Σ⁺ʳ</a> <a id="10077" class="Symbol">:</a> <a id="10079" class="Symbol">(</a><a id="10080" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10082" class="Symbol">λ</a> <a id="10084" href="Data.List.Relation.Unary.Any.Properties.html#10084" class="Bound">x</a> <a id="10086" class="Symbol">→</a> <a id="10088" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10092" class="Symbol">(</a><a id="10093" href="Data.List.Relation.Unary.Any.Properties.html#10043" class="Bound Operator">_~</a> <a id="10096" href="Data.List.Relation.Unary.Any.Properties.html#10084" class="Bound">x</a><a id="10097" class="Symbol">)</a> <a id="10099" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="10101" class="Symbol">)</a> <a id="10103" class="Symbol">→</a> <a id="10105" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10109" class="Symbol">(</a><a id="10110" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10112" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10114" href="Data.List.Relation.Unary.Any.Properties.html#10043" class="Bound Operator">_~_</a><a id="10117" class="Symbol">)</a> <a id="10119" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="10124" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Function">Any-Σ⁺ʳ</a> <a id="10132" class="Symbol">(</a><a id="10133" href="Data.List.Relation.Unary.Any.Properties.html#10133" class="Bound">b</a> <a id="10135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10137" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10142" href="Data.List.Relation.Unary.Any.Properties.html#10142" class="Bound">px</a><a id="10144" class="Symbol">)</a> <a id="10146" class="Symbol">=</a> <a id="10148" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10153" class="Symbol">(</a><a id="10154" href="Data.List.Relation.Unary.Any.Properties.html#10133" class="Bound">b</a> <a id="10156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10158" href="Data.List.Relation.Unary.Any.Properties.html#10142" class="Bound">px</a><a id="10160" class="Symbol">)</a>
  <a id="10164" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Function">Any-Σ⁺ʳ</a> <a id="10172" class="Symbol">(</a><a id="10173" href="Data.List.Relation.Unary.Any.Properties.html#10173" class="Bound">b</a> <a id="10175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10177" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="10183" href="Data.List.Relation.Unary.Any.Properties.html#10183" class="Bound">pxs</a><a id="10186" class="Symbol">)</a> <a id="10188" class="Symbol">=</a> <a id="10190" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Function">Any-Σ⁺ʳ</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Data.List.Relation.Unary.Any.Properties.html#10173" class="Bound">b</a> <a id="10208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10210" href="Data.List.Relation.Unary.Any.Properties.html#10183" class="Bound">pxs</a><a id="10213" class="Symbol">))</a>

  <a id="10219" href="Data.List.Relation.Unary.Any.Properties.html#10219" class="Function">Any-Σ⁻ʳ</a> <a id="10227" class="Symbol">:</a> <a id="10229" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10233" class="Symbol">(</a><a id="10234" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10236" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10238" href="Data.List.Relation.Unary.Any.Properties.html#10043" class="Bound Operator">_~_</a><a id="10241" class="Symbol">)</a> <a id="10243" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="10246" class="Symbol">→</a> <a id="10248" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10250" class="Symbol">λ</a> <a id="10252" href="Data.List.Relation.Unary.Any.Properties.html#10252" class="Bound">x</a> <a id="10254" class="Symbol">→</a> <a id="10256" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10260" class="Symbol">(</a><a id="10261" href="Data.List.Relation.Unary.Any.Properties.html#10043" class="Bound Operator">_~</a> <a id="10264" href="Data.List.Relation.Unary.Any.Properties.html#10252" class="Bound">x</a><a id="10265" class="Symbol">)</a> <a id="10267" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="10272" href="Data.List.Relation.Unary.Any.Properties.html#10219" class="Function">Any-Σ⁻ʳ</a> <a id="10280" class="Symbol">(</a><a id="10281" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10286" class="Symbol">(</a><a id="10287" href="Data.List.Relation.Unary.Any.Properties.html#10287" class="Bound">b</a> <a id="10289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10291" href="Data.List.Relation.Unary.Any.Properties.html#10291" class="Bound">x</a><a id="10292" class="Symbol">))</a> <a id="10295" class="Symbol">=</a> <a id="10297" href="Data.List.Relation.Unary.Any.Properties.html#10287" class="Bound">b</a> <a id="10299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10301" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10306" href="Data.List.Relation.Unary.Any.Properties.html#10291" class="Bound">x</a>
  <a id="10310" href="Data.List.Relation.Unary.Any.Properties.html#10219" class="Function">Any-Σ⁻ʳ</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="10325" href="Data.List.Relation.Unary.Any.Properties.html#10325" class="Bound">xs</a><a id="10327" class="Symbol">)</a> <a id="10329" class="Symbol">=</a> <a id="10331" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="10341" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="10347" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="10349" href="Data.List.Relation.Unary.Any.Properties.html#10219" class="Function">Any-Σ⁻ʳ</a> <a id="10357" href="Data.List.Relation.Unary.Any.Properties.html#10325" class="Bound">xs</a>

<a id="10361" class="Comment">------------------------------------------------------------------------</a>
<a id="10434" class="Comment">-- Invertible introduction (⁺) and elimination (⁻) rules for various</a>
<a id="10503" class="Comment">-- list functions</a>
<a id="10521" class="Comment">------------------------------------------------------------------------</a>

<a id="10595" class="Comment">------------------------------------------------------------------------</a>
<a id="10668" class="Comment">-- singleton</a>

<a id="singleton⁺"></a><a id="10682" href="Data.List.Relation.Unary.Any.Properties.html#10682" class="Function">singleton⁺</a> <a id="10693" class="Symbol">:</a> <a id="10695" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10697" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="10699" class="Symbol">→</a> <a id="10701" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10705" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10707" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="10709" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="10711" href="Data.List.Base.html#5244" class="Function Operator">]</a>
<a id="10713" href="Data.List.Relation.Unary.Any.Properties.html#10682" class="Function">singleton⁺</a> <a id="10724" href="Data.List.Relation.Unary.Any.Properties.html#10724" class="Bound">Px</a> <a id="10727" class="Symbol">=</a> <a id="10729" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10734" href="Data.List.Relation.Unary.Any.Properties.html#10724" class="Bound">Px</a>

<a id="singleton⁻"></a><a id="10738" href="Data.List.Relation.Unary.Any.Properties.html#10738" class="Function">singleton⁻</a> <a id="10749" class="Symbol">:</a> <a id="10751" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10755" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10757" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="10759" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="10761" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="10763" class="Symbol">→</a> <a id="10765" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10767" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a>
<a id="10769" href="Data.List.Relation.Unary.Any.Properties.html#10738" class="Function">singleton⁻</a> <a id="10780" class="Symbol">(</a><a id="10781" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10786" href="Data.List.Relation.Unary.Any.Properties.html#10786" class="Bound">Px</a><a id="10788" class="Symbol">)</a> <a id="10790" class="Symbol">=</a> <a id="10792" href="Data.List.Relation.Unary.Any.Properties.html#10786" class="Bound">Px</a>

<a id="10796" class="Comment">------------------------------------------------------------------------</a>
<a id="10869" class="Comment">-- map</a>

<a id="10877" class="Keyword">module</a> <a id="10884" href="Data.List.Relation.Unary.Any.Properties.html#10884" class="Module">_</a> <a id="10886" class="Symbol">{</a><a id="10887" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="10889" class="Symbol">:</a> <a id="10891" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="10893" class="Symbol">→</a> <a id="10895" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="10896" class="Symbol">}</a> <a id="10898" class="Keyword">where</a>

  <a id="10907" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="10912" class="Symbol">:</a> <a id="10914" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10918" class="Symbol">(</a><a id="10919" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10921" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10923" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a><a id="10924" class="Symbol">)</a> <a id="10926" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="10929" class="Symbol">→</a> <a id="10931" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="10935" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="10937" class="Symbol">(</a><a id="10938" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="10947" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="10949" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="10951" class="Symbol">)</a>
  <a id="10955" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="10960" class="Symbol">(</a><a id="10961" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10966" href="Data.List.Relation.Unary.Any.Properties.html#10966" class="Bound">p</a><a id="10967" class="Symbol">)</a>  <a id="10970" class="Symbol">=</a> <a id="10972" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="10977" href="Data.List.Relation.Unary.Any.Properties.html#10966" class="Bound">p</a>
  <a id="10981" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="10986" class="Symbol">(</a><a id="10987" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="10993" href="Data.List.Relation.Unary.Any.Properties.html#10993" class="Bound">p</a><a id="10994" class="Symbol">)</a> <a id="10996" class="Symbol">=</a> <a id="10998" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11004" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11006" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="11011" href="Data.List.Relation.Unary.Any.Properties.html#10993" class="Bound">p</a>

  <a id="11016" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11021" class="Symbol">:</a> <a id="11023" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11027" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11029" class="Symbol">(</a><a id="11030" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="11039" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="11041" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="11043" class="Symbol">)</a> <a id="11045" class="Symbol">→</a> <a id="11047" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11051" class="Symbol">(</a><a id="11052" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11054" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11056" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a><a id="11057" class="Symbol">)</a> <a id="11059" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="11064" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11069" class="Symbol">{</a><a id="11070" class="Argument">xs</a> <a id="11073" class="Symbol">=</a> <a id="11075" href="Data.List.Relation.Unary.Any.Properties.html#11075" class="Bound">x</a> <a id="11077" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11079" href="Data.List.Relation.Unary.Any.Properties.html#11079" class="Bound">xs</a><a id="11081" class="Symbol">}</a> <a id="11083" class="Symbol">(</a><a id="11084" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="11089" href="Data.List.Relation.Unary.Any.Properties.html#11089" class="Bound">p</a><a id="11090" class="Symbol">)</a>  <a id="11093" class="Symbol">=</a> <a id="11095" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="11100" href="Data.List.Relation.Unary.Any.Properties.html#11089" class="Bound">p</a>
  <a id="11104" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11109" class="Symbol">{</a><a id="11110" class="Argument">xs</a> <a id="11113" class="Symbol">=</a> <a id="11115" href="Data.List.Relation.Unary.Any.Properties.html#11115" class="Bound">x</a> <a id="11117" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11119" href="Data.List.Relation.Unary.Any.Properties.html#11119" class="Bound">xs</a><a id="11121" class="Symbol">}</a> <a id="11123" class="Symbol">(</a><a id="11124" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11130" href="Data.List.Relation.Unary.Any.Properties.html#11130" class="Bound">p</a><a id="11131" class="Symbol">)</a> <a id="11133" class="Symbol">=</a> <a id="11135" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11141" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11143" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11148" href="Data.List.Relation.Unary.Any.Properties.html#11130" class="Bound">p</a>

  <a id="11153" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Function">map⁺∘map⁻</a> <a id="11163" class="Symbol">:</a> <a id="11165" class="Symbol">(</a><a id="11166" href="Data.List.Relation.Unary.Any.Properties.html#11166" class="Bound">p</a> <a id="11168" class="Symbol">:</a> <a id="11170" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11174" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="11186" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="11188" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="11190" class="Symbol">))</a> <a id="11193" class="Symbol">→</a> <a id="11195" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="11200" class="Symbol">(</a><a id="11201" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11206" href="Data.List.Relation.Unary.Any.Properties.html#11166" class="Bound">p</a><a id="11207" class="Symbol">)</a> <a id="11209" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11211" href="Data.List.Relation.Unary.Any.Properties.html#11166" class="Bound">p</a>
  <a id="11215" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Function">map⁺∘map⁻</a> <a id="11225" class="Symbol">{</a><a id="11226" class="Argument">xs</a> <a id="11229" class="Symbol">=</a> <a id="11231" href="Data.List.Relation.Unary.Any.Properties.html#11231" class="Bound">x</a> <a id="11233" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11235" href="Data.List.Relation.Unary.Any.Properties.html#11235" class="Bound">xs</a><a id="11237" class="Symbol">}</a> <a id="11239" class="Symbol">(</a><a id="11240" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="11246" href="Data.List.Relation.Unary.Any.Properties.html#11246" class="Bound">p</a><a id="11247" class="Symbol">)</a> <a id="11249" class="Symbol">=</a> <a id="11251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11258" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Function">map⁺∘map⁻</a> <a id="11268" class="Symbol">{</a><a id="11269" class="Argument">xs</a> <a id="11272" class="Symbol">=</a> <a id="11274" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Bound">x</a> <a id="11276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11278" href="Data.List.Relation.Unary.Any.Properties.html#11278" class="Bound">xs</a><a id="11280" class="Symbol">}</a> <a id="11282" class="Symbol">(</a><a id="11283" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11289" href="Data.List.Relation.Unary.Any.Properties.html#11289" class="Bound">p</a><a id="11290" class="Symbol">)</a> <a id="11292" class="Symbol">=</a> <a id="11294" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="11301" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11307" class="Symbol">(</a><a id="11308" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Function">map⁺∘map⁻</a> <a id="11318" href="Data.List.Relation.Unary.Any.Properties.html#11289" class="Bound">p</a><a id="11319" class="Symbol">)</a>

  <a id="11324" href="Data.List.Relation.Unary.Any.Properties.html#11324" class="Function">map⁻∘map⁺</a> <a id="11334" class="Symbol">:</a> <a id="11336" class="Symbol">∀</a> <a id="11338" class="Symbol">(</a><a id="11339" href="Data.List.Relation.Unary.Any.Properties.html#11339" class="Bound">P</a> <a id="11341" class="Symbol">:</a> <a id="11343" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="11348" href="Data.List.Relation.Unary.Any.Properties.html#10895" class="Bound">B</a> <a id="11350" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="11351" class="Symbol">)</a> <a id="11353" class="Symbol">→</a>
              <a id="11369" class="Symbol">(</a><a id="11370" href="Data.List.Relation.Unary.Any.Properties.html#11370" class="Bound">p</a> <a id="11372" class="Symbol">:</a> <a id="11374" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11378" class="Symbol">(</a><a id="11379" href="Data.List.Relation.Unary.Any.Properties.html#11339" class="Bound">P</a> <a id="11381" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11383" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a><a id="11384" class="Symbol">)</a> <a id="11386" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="11388" class="Symbol">)</a> <a id="11390" class="Symbol">→</a> <a id="11392" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11397" class="Symbol">{</a><a id="11398" class="Argument">P</a> <a id="11400" class="Symbol">=</a> <a id="11402" href="Data.List.Relation.Unary.Any.Properties.html#11339" class="Bound">P</a><a id="11403" class="Symbol">}</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="11411" href="Data.List.Relation.Unary.Any.Properties.html#11370" class="Bound">p</a><a id="11412" class="Symbol">)</a> <a id="11414" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11416" href="Data.List.Relation.Unary.Any.Properties.html#11370" class="Bound">p</a>
  <a id="11420" href="Data.List.Relation.Unary.Any.Properties.html#11324" class="Function">map⁻∘map⁺</a> <a id="11430" href="Data.List.Relation.Unary.Any.Properties.html#11430" class="Bound">P</a> <a id="11432" class="Symbol">(</a><a id="11433" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="11439" href="Data.List.Relation.Unary.Any.Properties.html#11439" class="Bound">p</a><a id="11440" class="Symbol">)</a> <a id="11442" class="Symbol">=</a> <a id="11444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11451" href="Data.List.Relation.Unary.Any.Properties.html#11324" class="Function">map⁻∘map⁺</a> <a id="11461" href="Data.List.Relation.Unary.Any.Properties.html#11461" class="Bound">P</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11470" href="Data.List.Relation.Unary.Any.Properties.html#11470" class="Bound">p</a><a id="11471" class="Symbol">)</a> <a id="11473" class="Symbol">=</a> <a id="11475" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="11482" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11488" class="Symbol">(</a><a id="11489" href="Data.List.Relation.Unary.Any.Properties.html#11324" class="Function">map⁻∘map⁺</a> <a id="11499" href="Data.List.Relation.Unary.Any.Properties.html#11461" class="Bound">P</a> <a id="11501" href="Data.List.Relation.Unary.Any.Properties.html#11470" class="Bound">p</a><a id="11502" class="Symbol">)</a>

  <a id="11507" href="Data.List.Relation.Unary.Any.Properties.html#11507" class="Function">map↔</a> <a id="11512" class="Symbol">:</a> <a id="11514" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11518" class="Symbol">(</a><a id="11519" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11521" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11523" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a><a id="11524" class="Symbol">)</a> <a id="11526" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="11529" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="11531" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11535" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="11547" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="11549" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="11551" class="Symbol">)</a>
  <a id="11555" href="Data.List.Relation.Unary.Any.Properties.html#11507" class="Function">map↔</a> <a id="11560" class="Symbol">=</a> <a id="11562" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="11568" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="11573" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="11578" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Function">map⁺∘map⁻</a> <a id="11588" class="Symbol">(</a><a id="11589" href="Data.List.Relation.Unary.Any.Properties.html#11324" class="Function">map⁻∘map⁺</a> <a id="11599" class="Symbol">_)</a>

  <a id="11605" href="Data.List.Relation.Unary.Any.Properties.html#11605" class="Function">gmap</a> <a id="11610" class="Symbol">:</a> <a id="11612" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11614" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="11616" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="11618" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11620" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a> <a id="11622" class="Symbol">→</a> <a id="11624" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11628" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11630" href="Data.List.Relation.Unary.Any.Properties.html#2170" class="Function Operator">⋐</a> <a id="11632" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11636" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="11638" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11640" href="Data.List.Base.html#1631" class="Function">map</a> <a id="11644" href="Data.List.Relation.Unary.Any.Properties.html#10887" class="Bound">f</a>
  <a id="11648" href="Data.List.Relation.Unary.Any.Properties.html#11605" class="Function">gmap</a> <a id="11653" href="Data.List.Relation.Unary.Any.Properties.html#11653" class="Bound">g</a> <a id="11655" class="Symbol">=</a> <a id="11657" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="11662" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11664" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="11672" href="Data.List.Relation.Unary.Any.Properties.html#11653" class="Bound">g</a>

<a id="11675" class="Comment">------------------------------------------------------------------------</a>
<a id="11748" class="Comment">-- mapMaybe</a>

<a id="11761" class="Keyword">module</a> <a id="11768" href="Data.List.Relation.Unary.Any.Properties.html#11768" class="Module">_</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Data.List.Relation.Unary.Any.Properties.html#11771" class="Bound">f</a> <a id="11773" class="Symbol">:</a> <a id="11775" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="11777" class="Symbol">→</a> <a id="11779" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11785" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="11786" class="Symbol">)</a> <a id="11788" class="Keyword">where</a>

  <a id="11797" href="Data.List.Relation.Unary.Any.Properties.html#11797" class="Function">mapMaybe⁺</a> <a id="11807" class="Symbol">:</a> <a id="11809" class="Symbol">∀</a> <a id="11811" href="Data.List.Relation.Unary.Any.Properties.html#11811" class="Bound">xs</a> <a id="11814" class="Symbol">→</a> <a id="11816" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11820" class="Symbol">(</a><a id="11821" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">MAny.Any</a> <a id="11830" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a><a id="11831" class="Symbol">)</a> <a id="11833" class="Symbol">(</a><a id="11834" href="Data.List.Base.html#1631" class="Function">map</a> <a id="11838" href="Data.List.Relation.Unary.Any.Properties.html#11771" class="Bound">f</a> <a id="11840" href="Data.List.Relation.Unary.Any.Properties.html#11811" class="Bound">xs</a><a id="11842" class="Symbol">)</a> <a id="11844" class="Symbol">→</a> <a id="11846" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="11850" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="11852" class="Symbol">(</a><a id="11853" href="Data.List.Base.html#1716" class="Function">mapMaybe</a> <a id="11862" href="Data.List.Relation.Unary.Any.Properties.html#11771" class="Bound">f</a> <a id="11864" href="Data.List.Relation.Unary.Any.Properties.html#11811" class="Bound">xs</a><a id="11866" class="Symbol">)</a>
  <a id="11870" href="Data.List.Relation.Unary.Any.Properties.html#11797" class="Function">mapMaybe⁺</a> <a id="11880" class="Symbol">(</a><a id="11881" href="Data.List.Relation.Unary.Any.Properties.html#11881" class="Bound">x</a> <a id="11883" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11885" href="Data.List.Relation.Unary.Any.Properties.html#11885" class="Bound">xs</a><a id="11887" class="Symbol">)</a> <a id="11889" href="Data.List.Relation.Unary.Any.Properties.html#11889" class="Bound">ps</a> <a id="11892" class="Keyword">with</a> <a id="11897" href="Data.List.Relation.Unary.Any.Properties.html#11771" class="Bound">f</a> <a id="11899" href="Data.List.Relation.Unary.Any.Properties.html#11881" class="Bound">x</a> <a id="11901" class="Symbol">|</a> <a id="11903" href="Data.List.Relation.Unary.Any.Properties.html#11889" class="Bound">ps</a>
  <a id="11908" class="Symbol">...</a> <a id="11912" class="Symbol">|</a> <a id="11914" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11922" class="Symbol">|</a> <a id="11924" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="11930" href="Data.List.Relation.Unary.Any.Properties.html#11930" class="Bound">pxs</a>      <a id="11939" class="Symbol">=</a> <a id="11941" href="Data.List.Relation.Unary.Any.Properties.html#11797" class="Function">mapMaybe⁺</a> <a id="11951" class="Bound">xs</a> <a id="11954" href="Data.List.Relation.Unary.Any.Properties.html#11930" class="Bound">pxs</a>
  <a id="11960" class="Symbol">...</a> <a id="11964" class="Symbol">|</a> <a id="11966" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11971" class="Symbol">_</a>  <a id="11974" class="Symbol">|</a> <a id="11976" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="11981" class="Symbol">(</a><a id="11982" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="11987" href="Data.List.Relation.Unary.Any.Properties.html#11987" class="Bound">py</a><a id="11989" class="Symbol">)</a> <a id="11991" class="Symbol">=</a> <a id="11993" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="11998" href="Data.List.Relation.Unary.Any.Properties.html#11987" class="Bound">py</a>
  <a id="12003" class="Symbol">...</a> <a id="12007" class="Symbol">|</a> <a id="12009" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12014" class="Symbol">_</a>  <a id="12017" class="Symbol">|</a> <a id="12019" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12025" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">pxs</a>      <a id="12034" class="Symbol">=</a> <a id="12036" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12042" class="Symbol">(</a><a id="12043" href="Data.List.Relation.Unary.Any.Properties.html#11797" class="Function">mapMaybe⁺</a> <a id="12053" class="Bound">xs</a> <a id="12056" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">pxs</a><a id="12059" class="Symbol">)</a>

<a id="12062" class="Comment">------------------------------------------------------------------------</a>
<a id="12135" class="Comment">-- _++_</a>

<a id="12144" class="Keyword">module</a> <a id="12151" href="Data.List.Relation.Unary.Any.Properties.html#12151" class="Module">_</a> <a id="12153" class="Symbol">{</a><a id="12154" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12156" class="Symbol">:</a> <a id="12158" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="12160" class="Symbol">→</a> <a id="12162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12166" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="12167" class="Symbol">}</a> <a id="12169" class="Keyword">where</a>

  <a id="12178" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12183" class="Symbol">:</a> <a id="12185" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12189" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12191" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="12194" class="Symbol">→</a> <a id="12196" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12200" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12202" class="Symbol">(</a><a id="12203" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="12206" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="12209" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="12211" class="Symbol">)</a>
  <a id="12215" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12220" class="Symbol">(</a><a id="12221" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12226" href="Data.List.Relation.Unary.Any.Properties.html#12226" class="Bound">p</a><a id="12227" class="Symbol">)</a>  <a id="12230" class="Symbol">=</a> <a id="12232" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12237" href="Data.List.Relation.Unary.Any.Properties.html#12226" class="Bound">p</a>
  <a id="12241" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12246" class="Symbol">(</a><a id="12247" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12253" href="Data.List.Relation.Unary.Any.Properties.html#12253" class="Bound">p</a><a id="12254" class="Symbol">)</a> <a id="12256" class="Symbol">=</a> <a id="12258" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12264" class="Symbol">(</a><a id="12265" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12270" href="Data.List.Relation.Unary.Any.Properties.html#12253" class="Bound">p</a><a id="12271" class="Symbol">)</a>

  <a id="12276" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12281" class="Symbol">:</a> <a id="12283" class="Symbol">∀</a> <a id="12285" href="Data.List.Relation.Unary.Any.Properties.html#12285" class="Bound">xs</a> <a id="12288" class="Symbol">{</a><a id="12289" href="Data.List.Relation.Unary.Any.Properties.html#12289" class="Bound">ys</a><a id="12291" class="Symbol">}</a> <a id="12293" class="Symbol">→</a> <a id="12295" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12299" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12301" href="Data.List.Relation.Unary.Any.Properties.html#12289" class="Bound">ys</a> <a id="12304" class="Symbol">→</a> <a id="12306" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12310" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12312" class="Symbol">(</a><a id="12313" href="Data.List.Relation.Unary.Any.Properties.html#12285" class="Bound">xs</a> <a id="12316" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="12319" href="Data.List.Relation.Unary.Any.Properties.html#12289" class="Bound">ys</a><a id="12321" class="Symbol">)</a>
  <a id="12325" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12330" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12339" href="Data.List.Relation.Unary.Any.Properties.html#12339" class="Bound">p</a> <a id="12341" class="Symbol">=</a> <a id="12343" href="Data.List.Relation.Unary.Any.Properties.html#12339" class="Bound">p</a>
  <a id="12347" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12352" class="Symbol">(</a><a id="12353" href="Data.List.Relation.Unary.Any.Properties.html#12353" class="Bound">x</a> <a id="12355" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12357" href="Data.List.Relation.Unary.Any.Properties.html#12357" class="Bound">xs</a><a id="12359" class="Symbol">)</a> <a id="12361" href="Data.List.Relation.Unary.Any.Properties.html#12361" class="Bound">p</a> <a id="12363" class="Symbol">=</a> <a id="12365" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12371" class="Symbol">(</a><a id="12372" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12377" href="Data.List.Relation.Unary.Any.Properties.html#12357" class="Bound">xs</a> <a id="12380" href="Data.List.Relation.Unary.Any.Properties.html#12361" class="Bound">p</a><a id="12381" class="Symbol">)</a>

  <a id="12386" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12390" class="Symbol">:</a> <a id="12392" class="Symbol">∀</a> <a id="12394" href="Data.List.Relation.Unary.Any.Properties.html#12394" class="Bound">xs</a> <a id="12397" class="Symbol">{</a><a id="12398" href="Data.List.Relation.Unary.Any.Properties.html#12398" class="Bound">ys</a><a id="12400" class="Symbol">}</a> <a id="12402" class="Symbol">→</a> <a id="12404" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12408" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12410" class="Symbol">(</a><a id="12411" href="Data.List.Relation.Unary.Any.Properties.html#12394" class="Bound">xs</a> <a id="12414" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="12417" href="Data.List.Relation.Unary.Any.Properties.html#12398" class="Bound">ys</a><a id="12419" class="Symbol">)</a> <a id="12421" class="Symbol">→</a> <a id="12423" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12427" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12429" href="Data.List.Relation.Unary.Any.Properties.html#12394" class="Bound">xs</a> <a id="12432" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12434" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12438" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12440" href="Data.List.Relation.Unary.Any.Properties.html#12398" class="Bound">ys</a>
  <a id="12445" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12449" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12458" href="Data.List.Relation.Unary.Any.Properties.html#12458" class="Bound">p</a>         <a id="12468" class="Symbol">=</a> <a id="12470" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12475" href="Data.List.Relation.Unary.Any.Properties.html#12458" class="Bound">p</a>
  <a id="12479" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12483" class="Symbol">(</a><a id="12484" href="Data.List.Relation.Unary.Any.Properties.html#12484" class="Bound">x</a> <a id="12486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12488" href="Data.List.Relation.Unary.Any.Properties.html#12488" class="Bound">xs</a><a id="12490" class="Symbol">)</a> <a id="12492" class="Symbol">(</a><a id="12493" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12498" href="Data.List.Relation.Unary.Any.Properties.html#12498" class="Bound">p</a><a id="12499" class="Symbol">)</a>  <a id="12502" class="Symbol">=</a> <a id="12504" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12509" class="Symbol">(</a><a id="12510" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="12515" href="Data.List.Relation.Unary.Any.Properties.html#12498" class="Bound">p</a><a id="12516" class="Symbol">)</a>
  <a id="12520" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12524" class="Symbol">(</a><a id="12525" href="Data.List.Relation.Unary.Any.Properties.html#12525" class="Bound">x</a> <a id="12527" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12529" href="Data.List.Relation.Unary.Any.Properties.html#12529" class="Bound">xs</a><a id="12531" class="Symbol">)</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12540" href="Data.List.Relation.Unary.Any.Properties.html#12540" class="Bound">p</a><a id="12541" class="Symbol">)</a> <a id="12543" class="Symbol">=</a> <a id="12545" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="12553" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12559" href="Function.Base.html#704" class="Function">id</a> <a id="12562" class="Symbol">(</a><a id="12563" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12567" href="Data.List.Relation.Unary.Any.Properties.html#12529" class="Bound">xs</a> <a id="12570" href="Data.List.Relation.Unary.Any.Properties.html#12540" class="Bound">p</a><a id="12571" class="Symbol">)</a>

  <a id="12576" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="12584" class="Symbol">:</a> <a id="12586" class="Symbol">∀</a> <a id="12588" href="Data.List.Relation.Unary.Any.Properties.html#12588" class="Bound">xs</a> <a id="12591" class="Symbol">{</a><a id="12592" href="Data.List.Relation.Unary.Any.Properties.html#12592" class="Bound">ys</a><a id="12594" class="Symbol">}</a> <a id="12596" class="Symbol">(</a><a id="12597" href="Data.List.Relation.Unary.Any.Properties.html#12597" class="Bound">p</a> <a id="12599" class="Symbol">:</a> <a id="12601" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12605" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12607" class="Symbol">(</a><a id="12608" href="Data.List.Relation.Unary.Any.Properties.html#12588" class="Bound">xs</a> <a id="12611" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="12614" href="Data.List.Relation.Unary.Any.Properties.html#12592" class="Bound">ys</a><a id="12616" class="Symbol">))</a> <a id="12619" class="Symbol">→</a> <a id="12621" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="12623" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12628" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="12630" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12635" href="Data.List.Relation.Unary.Any.Properties.html#12588" class="Bound">xs</a> <a id="12638" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="12641" class="Symbol">(</a><a id="12642" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12646" href="Data.List.Relation.Unary.Any.Properties.html#12588" class="Bound">xs</a> <a id="12649" href="Data.List.Relation.Unary.Any.Properties.html#12597" class="Bound">p</a><a id="12650" class="Symbol">)</a> <a id="12652" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12654" href="Data.List.Relation.Unary.Any.Properties.html#12597" class="Bound">p</a>
  <a id="12658" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="12666" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12675" href="Data.List.Relation.Unary.Any.Properties.html#12675" class="Bound">p</a>         <a id="12685" class="Symbol">=</a> <a id="12687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12694" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Data.List.Relation.Unary.Any.Properties.html#12703" class="Bound">x</a> <a id="12705" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12707" href="Data.List.Relation.Unary.Any.Properties.html#12707" class="Bound">xs</a><a id="12709" class="Symbol">)</a> <a id="12711" class="Symbol">(</a><a id="12712" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="12718" href="Data.List.Relation.Unary.Any.Properties.html#12718" class="Bound">p</a><a id="12719" class="Symbol">)</a> <a id="12721" class="Symbol">=</a> <a id="12723" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12730" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Data.List.Relation.Unary.Any.Properties.html#12739" class="Bound">x</a> <a id="12741" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12743" href="Data.List.Relation.Unary.Any.Properties.html#12743" class="Bound">xs</a><a id="12745" class="Symbol">)</a> <a id="12747" class="Symbol">(</a><a id="12748" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12754" href="Data.List.Relation.Unary.Any.Properties.html#12754" class="Bound">p</a><a id="12755" class="Symbol">)</a> <a id="12757" class="Keyword">with</a> <a id="12762" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12766" href="Data.List.Relation.Unary.Any.Properties.html#12743" class="Bound">xs</a> <a id="12769" href="Data.List.Relation.Unary.Any.Properties.html#12754" class="Bound">p</a> <a id="12771" class="Symbol">|</a> <a id="12773" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="12781" href="Data.List.Relation.Unary.Any.Properties.html#12743" class="Bound">xs</a> <a id="12784" href="Data.List.Relation.Unary.Any.Properties.html#12754" class="Bound">p</a>
  <a id="12788" class="Symbol">...</a> <a id="12792" class="Symbol">|</a> <a id="12794" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12799" href="Data.List.Relation.Unary.Any.Properties.html#12799" class="Bound">p′</a> <a id="12802" class="Symbol">|</a> <a id="12804" href="Data.List.Relation.Unary.Any.Properties.html#12804" class="Bound">ih</a> <a id="12807" class="Symbol">=</a> <a id="12809" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="12816" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12822" href="Data.List.Relation.Unary.Any.Properties.html#12804" class="Bound">ih</a>
  <a id="12827" class="Symbol">...</a> <a id="12831" class="Symbol">|</a> <a id="12833" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12838" href="Data.List.Relation.Unary.Any.Properties.html#12838" class="Bound">p′</a> <a id="12841" class="Symbol">|</a> <a id="12843" href="Data.List.Relation.Unary.Any.Properties.html#12843" class="Bound">ih</a> <a id="12846" class="Symbol">=</a> <a id="12848" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="12855" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="12861" href="Data.List.Relation.Unary.Any.Properties.html#12843" class="Bound">ih</a>

  <a id="12867" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="12875" class="Symbol">:</a> <a id="12877" class="Symbol">∀</a> <a id="12879" href="Data.List.Relation.Unary.Any.Properties.html#12879" class="Bound">xs</a> <a id="12882" class="Symbol">{</a><a id="12883" href="Data.List.Relation.Unary.Any.Properties.html#12883" class="Bound">ys</a><a id="12885" class="Symbol">}</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Data.List.Relation.Unary.Any.Properties.html#12888" class="Bound">p</a> <a id="12890" class="Symbol">:</a> <a id="12892" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12896" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12898" href="Data.List.Relation.Unary.Any.Properties.html#12879" class="Bound">xs</a> <a id="12901" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12903" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="12907" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="12909" href="Data.List.Relation.Unary.Any.Properties.html#12883" class="Bound">ys</a><a id="12911" class="Symbol">)</a> <a id="12913" class="Symbol">→</a>
            <a id="12927" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="12931" href="Data.List.Relation.Unary.Any.Properties.html#12879" class="Bound">xs</a> <a id="12934" class="Symbol">(</a><a id="12935" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="12937" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="12942" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="12944" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="12949" href="Data.List.Relation.Unary.Any.Properties.html#12879" class="Bound">xs</a> <a id="12952" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="12955" href="Data.List.Relation.Unary.Any.Properties.html#12888" class="Bound">p</a><a id="12956" class="Symbol">)</a> <a id="12958" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12960" href="Data.List.Relation.Unary.Any.Properties.html#12888" class="Bound">p</a>
  <a id="12964" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="12972" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="12986" class="Symbol">(</a><a id="12987" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12992" href="Data.List.Relation.Unary.Any.Properties.html#12992" class="Bound">p</a><a id="12993" class="Symbol">)</a>         <a id="13003" class="Symbol">=</a> <a id="13005" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13012" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Data.List.Relation.Unary.Any.Properties.html#13021" class="Bound">x</a> <a id="13023" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13025" href="Data.List.Relation.Unary.Any.Properties.html#13025" class="Bound">xs</a><a id="13027" class="Symbol">)</a>      <a id="13034" class="Symbol">(</a><a id="13035" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13040" class="Symbol">(</a><a id="13041" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="13047" href="Data.List.Relation.Unary.Any.Properties.html#13047" class="Bound">p</a><a id="13048" class="Symbol">))</a> <a id="13051" class="Symbol">=</a> <a id="13053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13060" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13068" class="Symbol">(</a><a id="13069" href="Data.List.Relation.Unary.Any.Properties.html#13069" class="Bound">x</a> <a id="13071" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13073" href="Data.List.Relation.Unary.Any.Properties.html#13073" class="Bound">xs</a><a id="13075" class="Symbol">)</a> <a id="13077" class="Symbol">{</a><a id="13078" href="Data.List.Relation.Unary.Any.Properties.html#13078" class="Bound">ys</a><a id="13080" class="Symbol">}</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13088" class="Symbol">(</a><a id="13089" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="13095" href="Data.List.Relation.Unary.Any.Properties.html#13095" class="Bound">p</a><a id="13096" class="Symbol">))</a> <a id="13099" class="Keyword">rewrite</a> <a id="13107" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13115" href="Data.List.Relation.Unary.Any.Properties.html#13073" class="Bound">xs</a> <a id="13118" class="Symbol">{</a><a id="13119" href="Data.List.Relation.Unary.Any.Properties.html#13078" class="Bound">ys</a><a id="13121" class="Symbol">}</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13129" href="Data.List.Relation.Unary.Any.Properties.html#13095" class="Bound">p</a><a id="13130" class="Symbol">)</a> <a id="13132" class="Symbol">=</a> <a id="13134" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13141" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13149" class="Symbol">(</a><a id="13150" href="Data.List.Relation.Unary.Any.Properties.html#13150" class="Bound">x</a> <a id="13152" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13154" href="Data.List.Relation.Unary.Any.Properties.html#13154" class="Bound">xs</a><a id="13156" class="Symbol">)</a>      <a id="13163" class="Symbol">(</a><a id="13164" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13169" href="Data.List.Relation.Unary.Any.Properties.html#13169" class="Bound">p</a><a id="13170" class="Symbol">)</a>         <a id="13180" class="Keyword">rewrite</a> <a id="13188" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13196" href="Data.List.Relation.Unary.Any.Properties.html#13154" class="Bound">xs</a>      <a id="13204" class="Symbol">(</a><a id="13205" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13210" href="Data.List.Relation.Unary.Any.Properties.html#13169" class="Bound">p</a><a id="13211" class="Symbol">)</a> <a id="13213" class="Symbol">=</a> <a id="13215" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="13223" href="Data.List.Relation.Unary.Any.Properties.html#13223" class="Function">++↔</a> <a id="13227" class="Symbol">:</a> <a id="13229" class="Symbol">∀</a> <a id="13231" class="Symbol">{</a><a id="13232" href="Data.List.Relation.Unary.Any.Properties.html#13232" class="Bound">xs</a> <a id="13235" href="Data.List.Relation.Unary.Any.Properties.html#13235" class="Bound">ys</a><a id="13237" class="Symbol">}</a> <a id="13239" class="Symbol">→</a> <a id="13241" class="Symbol">(</a><a id="13242" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13246" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13248" href="Data.List.Relation.Unary.Any.Properties.html#13232" class="Bound">xs</a> <a id="13251" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13253" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13257" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13259" href="Data.List.Relation.Unary.Any.Properties.html#13235" class="Bound">ys</a><a id="13261" class="Symbol">)</a> <a id="13263" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="13265" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13269" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13271" class="Symbol">(</a><a id="13272" href="Data.List.Relation.Unary.Any.Properties.html#13232" class="Bound">xs</a> <a id="13275" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="13278" href="Data.List.Relation.Unary.Any.Properties.html#13235" class="Bound">ys</a><a id="13280" class="Symbol">)</a>
  <a id="13284" href="Data.List.Relation.Unary.Any.Properties.html#13223" class="Function">++↔</a> <a id="13288" class="Symbol">{</a><a id="13289" class="Argument">xs</a> <a id="13292" class="Symbol">=</a> <a id="13294" href="Data.List.Relation.Unary.Any.Properties.html#13294" class="Bound">xs</a><a id="13296" class="Symbol">}</a> <a id="13298" class="Symbol">=</a> <a id="13300" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="13306" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13308" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="13313" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13315" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="13320" href="Data.List.Relation.Unary.Any.Properties.html#13294" class="Bound">xs</a> <a id="13323" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13326" class="Symbol">(</a><a id="13327" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="13331" href="Data.List.Relation.Unary.Any.Properties.html#13294" class="Bound">xs</a><a id="13333" class="Symbol">)</a> <a id="13335" class="Symbol">(</a><a id="13336" href="Data.List.Relation.Unary.Any.Properties.html#12576" class="Function">++⁺∘++⁻</a> <a id="13344" href="Data.List.Relation.Unary.Any.Properties.html#13294" class="Bound">xs</a><a id="13346" class="Symbol">)</a> <a id="13348" class="Symbol">(</a><a id="13349" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13357" href="Data.List.Relation.Unary.Any.Properties.html#13294" class="Bound">xs</a><a id="13359" class="Symbol">)</a>

  <a id="13364" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="13372" class="Symbol">:</a> <a id="13374" class="Symbol">∀</a> <a id="13376" href="Data.List.Relation.Unary.Any.Properties.html#13376" class="Bound">xs</a> <a id="13379" href="Data.List.Relation.Unary.Any.Properties.html#13379" class="Bound">ys</a> <a id="13382" class="Symbol">→</a> <a id="13384" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13388" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13390" class="Symbol">(</a><a id="13391" href="Data.List.Relation.Unary.Any.Properties.html#13376" class="Bound">xs</a> <a id="13394" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="13397" href="Data.List.Relation.Unary.Any.Properties.html#13379" class="Bound">ys</a><a id="13399" class="Symbol">)</a> <a id="13401" class="Symbol">→</a> <a id="13403" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13407" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13409" class="Symbol">(</a><a id="13410" href="Data.List.Relation.Unary.Any.Properties.html#13379" class="Bound">ys</a> <a id="13413" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="13416" href="Data.List.Relation.Unary.Any.Properties.html#13376" class="Bound">xs</a><a id="13418" class="Symbol">)</a>
  <a id="13422" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="13430" href="Data.List.Relation.Unary.Any.Properties.html#13430" class="Bound">xs</a> <a id="13433" href="Data.List.Relation.Unary.Any.Properties.html#13433" class="Bound">ys</a> <a id="13436" class="Symbol">=</a> <a id="13438" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13440" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="13445" href="Data.List.Relation.Unary.Any.Properties.html#13433" class="Bound">ys</a> <a id="13448" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13450" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="13455" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13458" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="13460" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="13464" href="Data.List.Relation.Unary.Any.Properties.html#13430" class="Bound">xs</a>

  <a id="13470" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13486" class="Symbol">:</a> <a id="13488" class="Symbol">∀</a> <a id="13490" href="Data.List.Relation.Unary.Any.Properties.html#13490" class="Bound">xs</a> <a id="13493" class="Symbol">{</a><a id="13494" href="Data.List.Relation.Unary.Any.Properties.html#13494" class="Bound">ys</a><a id="13496" class="Symbol">}</a> <a id="13498" class="Symbol">(</a><a id="13499" href="Data.List.Relation.Unary.Any.Properties.html#13499" class="Bound">p</a> <a id="13501" class="Symbol">:</a> <a id="13503" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="13507" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="13509" class="Symbol">(</a><a id="13510" href="Data.List.Relation.Unary.Any.Properties.html#13490" class="Bound">xs</a> <a id="13513" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="13516" href="Data.List.Relation.Unary.Any.Properties.html#13494" class="Bound">ys</a><a id="13518" class="Symbol">))</a> <a id="13521" class="Symbol">→</a>
                    <a id="13543" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="13551" href="Data.List.Relation.Unary.Any.Properties.html#13494" class="Bound">ys</a> <a id="13554" href="Data.List.Relation.Unary.Any.Properties.html#13490" class="Bound">xs</a> <a id="13557" class="Symbol">(</a><a id="13558" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="13566" href="Data.List.Relation.Unary.Any.Properties.html#13490" class="Bound">xs</a> <a id="13569" href="Data.List.Relation.Unary.Any.Properties.html#13494" class="Bound">ys</a> <a id="13572" href="Data.List.Relation.Unary.Any.Properties.html#13499" class="Bound">p</a><a id="13573" class="Symbol">)</a> <a id="13575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13577" href="Data.List.Relation.Unary.Any.Properties.html#13499" class="Bound">p</a>
  <a id="13581" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13597" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13600" class="Symbol">{</a><a id="13601" href="Data.List.Relation.Unary.Any.Properties.html#13601" class="Bound">ys</a><a id="13603" class="Symbol">}</a> <a id="13605" href="Data.List.Relation.Unary.Any.Properties.html#13605" class="Bound">p</a>
    <a id="13611" class="Keyword">rewrite</a> <a id="13619" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13627" href="Data.List.Relation.Unary.Any.Properties.html#13601" class="Bound">ys</a> <a id="13630" class="Symbol">{</a><a id="13631" class="Argument">ys</a> <a id="13634" class="Symbol">=</a> <a id="13636" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="13638" class="Symbol">}</a> <a id="13640" class="Symbol">(</a><a id="13641" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13646" href="Data.List.Relation.Unary.Any.Properties.html#13605" class="Bound">p</a><a id="13647" class="Symbol">)</a> <a id="13649" class="Symbol">=</a> <a id="13651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13658" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13674" class="Symbol">(</a><a id="13675" href="Data.List.Relation.Unary.Any.Properties.html#13675" class="Bound">x</a> <a id="13677" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13679" href="Data.List.Relation.Unary.Any.Properties.html#13679" class="Bound">xs</a><a id="13681" class="Symbol">)</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Data.List.Relation.Unary.Any.Properties.html#13684" class="Bound">ys</a><a id="13686" class="Symbol">}</a> <a id="13688" class="Symbol">(</a><a id="13689" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="13694" href="Data.List.Relation.Unary.Any.Properties.html#13694" class="Bound">p</a><a id="13695" class="Symbol">)</a>
    <a id="13701" class="Keyword">rewrite</a> <a id="13709" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13717" href="Data.List.Relation.Unary.Any.Properties.html#13684" class="Bound">ys</a> <a id="13720" class="Symbol">{</a><a id="13721" class="Argument">ys</a> <a id="13724" class="Symbol">=</a> <a id="13726" href="Data.List.Relation.Unary.Any.Properties.html#13675" class="Bound">x</a> <a id="13728" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13730" href="Data.List.Relation.Unary.Any.Properties.html#13679" class="Bound">xs</a><a id="13732" class="Symbol">}</a> <a id="13734" class="Symbol">(</a><a id="13735" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13740" class="Symbol">(</a><a id="13741" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="13746" href="Data.List.Relation.Unary.Any.Properties.html#13694" class="Bound">p</a><a id="13747" class="Symbol">))</a> <a id="13750" class="Symbol">=</a> <a id="13752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13759" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13775" class="Symbol">(</a><a id="13776" href="Data.List.Relation.Unary.Any.Properties.html#13776" class="Bound">x</a> <a id="13778" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13780" href="Data.List.Relation.Unary.Any.Properties.html#13780" class="Bound">xs</a><a id="13782" class="Symbol">)</a>      <a id="13789" class="Symbol">(</a><a id="13790" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="13796" href="Data.List.Relation.Unary.Any.Properties.html#13796" class="Bound">p</a><a id="13797" class="Symbol">)</a> <a id="13799" class="Keyword">with</a> <a id="13804" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="13808" href="Data.List.Relation.Unary.Any.Properties.html#13780" class="Bound">xs</a> <a id="13811" href="Data.List.Relation.Unary.Any.Properties.html#13796" class="Bound">p</a> <a id="13813" class="Symbol">|</a> <a id="13815" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13831" href="Data.List.Relation.Unary.Any.Properties.html#13780" class="Bound">xs</a> <a id="13834" href="Data.List.Relation.Unary.Any.Properties.html#13796" class="Bound">p</a>
  <a id="13838" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="13854" class="Symbol">(</a><a id="13855" href="Data.List.Relation.Unary.Any.Properties.html#13855" class="Bound">x</a> <a id="13857" class="InductiveConstructor Operator">∷</a> <a id="13859" href="Data.List.Relation.Unary.Any.Properties.html#13859" class="Bound">xs</a><a id="13861" class="Symbol">)</a> <a id="13863" class="Symbol">{</a><a id="13864" href="Data.List.Relation.Unary.Any.Properties.html#13864" class="Bound">ys</a><a id="13866" class="Symbol">}</a> <a id="13868" class="Symbol">(</a><a id="13869" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="13875" class="DottedPattern Symbol">.(</a><a id="13877" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="13879" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="DottedPattern Function">++⁺ʳ</a> <a id="13884" href="Data.List.Relation.Unary.Any.Properties.html#13859" class="DottedPattern Bound">xs</a> <a id="13887" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="13889" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="DottedPattern Function">++⁺ˡ</a> <a id="13894" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="13897" class="DottedPattern Symbol">(</a><a id="13898" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="DottedPattern Function">++⁻</a> <a id="13902" href="Data.List.Relation.Unary.Any.Properties.html#13864" class="DottedPattern Bound">ys</a> <a id="13905" class="DottedPattern Symbol">(</a><a id="13906" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="DottedPattern Function">++⁺ʳ</a> <a id="13911" href="Data.List.Relation.Unary.Any.Properties.html#13864" class="DottedPattern Bound">ys</a> <a id="13914" href="Data.List.Relation.Unary.Any.Properties.html#13931" class="DottedPattern Bound">p</a><a id="13915" class="DottedPattern Symbol">)))</a><a id="13918" class="Symbol">)</a>
    <a id="13924" class="Symbol">|</a> <a id="13926" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13931" href="Data.List.Relation.Unary.Any.Properties.html#13931" class="Bound">p</a> <a id="13933" class="Symbol">|</a> <a id="13935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="13944" class="Keyword">rewrite</a> <a id="13952" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="13960" href="Data.List.Relation.Unary.Any.Properties.html#13864" class="Bound">ys</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>                 <a id="13985" href="Data.List.Relation.Unary.Any.Properties.html#13931" class="Bound">p</a><a id="13986" class="Symbol">)</a>
          <a id="13998" class="Symbol">|</a> <a id="14000" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="14008" href="Data.List.Relation.Unary.Any.Properties.html#13864" class="Bound">ys</a> <a id="14011" class="Symbol">(</a><a id="14012" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14017" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14019" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14025" class="Symbol">{</a><a id="14026" class="Argument">x</a> <a id="14028" class="Symbol">=</a> <a id="14030" href="Data.List.Relation.Unary.Any.Properties.html#13855" class="Bound">x</a><a id="14031" class="Symbol">}</a> <a id="14033" href="Data.List.Relation.Unary.Any.Properties.html#13931" class="Bound">p</a><a id="14034" class="Symbol">)</a> <a id="14036" class="Symbol">=</a> <a id="14038" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14045" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="14061" class="Symbol">(</a><a id="14062" href="Data.List.Relation.Unary.Any.Properties.html#14062" class="Bound">x</a> <a id="14064" class="InductiveConstructor Operator">∷</a> <a id="14066" href="Data.List.Relation.Unary.Any.Properties.html#14066" class="Bound">xs</a><a id="14068" class="Symbol">)</a> <a id="14070" class="Symbol">{</a><a id="14071" href="Data.List.Relation.Unary.Any.Properties.html#14071" class="Bound">ys</a><a id="14073" class="Symbol">}</a> <a id="14075" class="Symbol">(</a><a id="14076" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14082" class="DottedPattern Symbol">.(</a><a id="14084" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="14086" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="DottedPattern Function">++⁺ʳ</a> <a id="14091" href="Data.List.Relation.Unary.Any.Properties.html#14066" class="DottedPattern Bound">xs</a> <a id="14094" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="14096" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="DottedPattern Function">++⁺ˡ</a> <a id="14101" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="14104" class="DottedPattern Symbol">(</a><a id="14105" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="DottedPattern Function">++⁻</a> <a id="14109" href="Data.List.Relation.Unary.Any.Properties.html#14071" class="DottedPattern Bound">ys</a> <a id="14112" class="DottedPattern Symbol">(</a><a id="14113" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="DottedPattern Function">++⁺ˡ</a> <a id="14118" href="Data.List.Relation.Unary.Any.Properties.html#14135" class="DottedPattern Bound">p</a><a id="14119" class="DottedPattern Symbol">)))</a><a id="14122" class="Symbol">)</a>
    <a id="14128" class="Symbol">|</a> <a id="14130" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14135" href="Data.List.Relation.Unary.Any.Properties.html#14135" class="Bound">p</a> <a id="14137" class="Symbol">|</a> <a id="14139" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="14148" class="Keyword">rewrite</a> <a id="14156" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="14164" href="Data.List.Relation.Unary.Any.Properties.html#14071" class="Bound">ys</a> <a id="14167" class="Symbol">{</a><a id="14168" class="Argument">ys</a> <a id="14171" class="Symbol">=</a>     <a id="14177" href="Data.List.Relation.Unary.Any.Properties.html#14066" class="Bound">xs</a><a id="14179" class="Symbol">}</a> <a id="14181" class="Symbol">(</a><a id="14182" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14187" href="Data.List.Relation.Unary.Any.Properties.html#14135" class="Bound">p</a><a id="14188" class="Symbol">)</a>
          <a id="14200" class="Symbol">|</a> <a id="14202" href="Data.List.Relation.Unary.Any.Properties.html#12867" class="Function">++⁻∘++⁺</a> <a id="14210" href="Data.List.Relation.Unary.Any.Properties.html#14071" class="Bound">ys</a> <a id="14213" class="Symbol">{</a><a id="14214" class="Argument">ys</a> <a id="14217" class="Symbol">=</a> <a id="14219" href="Data.List.Relation.Unary.Any.Properties.html#14062" class="Bound">x</a> <a id="14221" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14223" href="Data.List.Relation.Unary.Any.Properties.html#14066" class="Bound">xs</a><a id="14225" class="Symbol">}</a> <a id="14227" class="Symbol">(</a><a id="14228" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14233" href="Data.List.Relation.Unary.Any.Properties.html#14135" class="Bound">p</a><a id="14234" class="Symbol">)</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14246" href="Data.List.Relation.Unary.Any.Properties.html#14246" class="Function">++↔++</a> <a id="14252" class="Symbol">:</a> <a id="14254" class="Symbol">∀</a> <a id="14256" href="Data.List.Relation.Unary.Any.Properties.html#14256" class="Bound">xs</a> <a id="14259" href="Data.List.Relation.Unary.Any.Properties.html#14259" class="Bound">ys</a> <a id="14262" class="Symbol">→</a> <a id="14264" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14268" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="14270" class="Symbol">(</a><a id="14271" href="Data.List.Relation.Unary.Any.Properties.html#14256" class="Bound">xs</a> <a id="14274" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="14277" href="Data.List.Relation.Unary.Any.Properties.html#14259" class="Bound">ys</a><a id="14279" class="Symbol">)</a> <a id="14281" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="14283" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14287" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Data.List.Relation.Unary.Any.Properties.html#14259" class="Bound">ys</a> <a id="14293" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="14296" href="Data.List.Relation.Unary.Any.Properties.html#14256" class="Bound">xs</a><a id="14298" class="Symbol">)</a>
  <a id="14302" href="Data.List.Relation.Unary.Any.Properties.html#14246" class="Function">++↔++</a> <a id="14308" href="Data.List.Relation.Unary.Any.Properties.html#14308" class="Bound">xs</a> <a id="14311" href="Data.List.Relation.Unary.Any.Properties.html#14311" class="Bound">ys</a> <a id="14314" class="Symbol">=</a> <a id="14316" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="14322" class="Symbol">(</a><a id="14323" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="14331" href="Data.List.Relation.Unary.Any.Properties.html#14308" class="Bound">xs</a> <a id="14334" href="Data.List.Relation.Unary.Any.Properties.html#14311" class="Bound">ys</a><a id="14336" class="Symbol">)</a> <a id="14338" class="Symbol">(</a><a id="14339" href="Data.List.Relation.Unary.Any.Properties.html#13364" class="Function">++-comm</a> <a id="14347" href="Data.List.Relation.Unary.Any.Properties.html#14311" class="Bound">ys</a> <a id="14350" href="Data.List.Relation.Unary.Any.Properties.html#14308" class="Bound">xs</a><a id="14352" class="Symbol">)</a>
                        <a id="14378" class="Symbol">(</a><a id="14379" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="14395" href="Data.List.Relation.Unary.Any.Properties.html#14311" class="Bound">ys</a><a id="14397" class="Symbol">)</a> <a id="14399" class="Symbol">(</a><a id="14400" href="Data.List.Relation.Unary.Any.Properties.html#13470" class="Function">++-comm∘++-comm</a> <a id="14416" href="Data.List.Relation.Unary.Any.Properties.html#14308" class="Bound">xs</a><a id="14418" class="Symbol">)</a>

  <a id="14423" href="Data.List.Relation.Unary.Any.Properties.html#14423" class="Function">++-insert</a> <a id="14433" class="Symbol">:</a> <a id="14435" class="Symbol">∀</a> <a id="14437" href="Data.List.Relation.Unary.Any.Properties.html#14437" class="Bound">xs</a> <a id="14440" class="Symbol">{</a><a id="14441" href="Data.List.Relation.Unary.Any.Properties.html#14441" class="Bound">ys</a><a id="14443" class="Symbol">}</a> <a id="14445" class="Symbol">→</a> <a id="14447" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="14449" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="14451" class="Symbol">→</a> <a id="14453" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14457" href="Data.List.Relation.Unary.Any.Properties.html#12154" class="Bound">P</a> <a id="14459" class="Symbol">(</a><a id="14460" href="Data.List.Relation.Unary.Any.Properties.html#14437" class="Bound">xs</a> <a id="14463" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="14466" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="14468" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="14470" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="14472" href="Data.List.Base.html#1954" class="Function Operator">++</a> <a id="14475" href="Data.List.Relation.Unary.Any.Properties.html#14441" class="Bound">ys</a><a id="14477" class="Symbol">)</a>
  <a id="14481" href="Data.List.Relation.Unary.Any.Properties.html#14423" class="Function">++-insert</a> <a id="14491" href="Data.List.Relation.Unary.Any.Properties.html#14491" class="Bound">xs</a> <a id="14494" href="Data.List.Relation.Unary.Any.Properties.html#14494" class="Bound">Px</a> <a id="14497" class="Symbol">=</a> <a id="14499" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="14504" href="Data.List.Relation.Unary.Any.Properties.html#14491" class="Bound">xs</a> <a id="14507" class="Symbol">(</a><a id="14508" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="14513" class="Symbol">(</a><a id="14514" href="Data.List.Relation.Unary.Any.Properties.html#10682" class="Function">singleton⁺</a> <a id="14525" href="Data.List.Relation.Unary.Any.Properties.html#14494" class="Bound">Px</a><a id="14527" class="Symbol">))</a>

<a id="14531" class="Comment">------------------------------------------------------------------------</a>
<a id="14604" class="Comment">-- concat</a>

<a id="14615" class="Keyword">module</a> <a id="14622" href="Data.List.Relation.Unary.Any.Properties.html#14622" class="Module">_</a> <a id="14624" class="Symbol">{</a><a id="14625" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="14627" class="Symbol">:</a> <a id="14629" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="14631" class="Symbol">→</a> <a id="14633" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14637" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="14638" class="Symbol">}</a> <a id="14640" class="Keyword">where</a>

  <a id="14649" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="14657" class="Symbol">:</a> <a id="14659" class="Symbol">∀</a> <a id="14661" class="Symbol">{</a><a id="14662" href="Data.List.Relation.Unary.Any.Properties.html#14662" class="Bound">xss</a><a id="14665" class="Symbol">}</a> <a id="14667" class="Symbol">→</a> <a id="14669" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14673" class="Symbol">(</a><a id="14674" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14678" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a><a id="14679" class="Symbol">)</a> <a id="14681" href="Data.List.Relation.Unary.Any.Properties.html#14662" class="Bound">xss</a> <a id="14685" class="Symbol">→</a> <a id="14687" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14691" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="14693" class="Symbol">(</a><a id="14694" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="14701" href="Data.List.Relation.Unary.Any.Properties.html#14662" class="Bound">xss</a><a id="14704" class="Symbol">)</a>
  <a id="14708" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="14716" class="Symbol">(</a><a id="14717" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="14722" href="Data.List.Relation.Unary.Any.Properties.html#14722" class="Bound">p</a><a id="14723" class="Symbol">)</a>           <a id="14735" class="Symbol">=</a> <a id="14737" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="14742" href="Data.List.Relation.Unary.Any.Properties.html#14722" class="Bound">p</a>
  <a id="14746" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="14754" class="Symbol">(</a><a id="14755" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14761" class="Symbol">{</a><a id="14762" class="Argument">x</a> <a id="14764" class="Symbol">=</a> <a id="14766" href="Data.List.Relation.Unary.Any.Properties.html#14766" class="Bound">xs</a><a id="14768" class="Symbol">}</a> <a id="14770" href="Data.List.Relation.Unary.Any.Properties.html#14770" class="Bound">p</a><a id="14771" class="Symbol">)</a> <a id="14773" class="Symbol">=</a> <a id="14775" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="14780" href="Data.List.Relation.Unary.Any.Properties.html#14766" class="Bound">xs</a> <a id="14783" class="Symbol">(</a><a id="14784" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="14792" href="Data.List.Relation.Unary.Any.Properties.html#14770" class="Bound">p</a><a id="14793" class="Symbol">)</a>

  <a id="14798" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="14806" class="Symbol">:</a> <a id="14808" class="Symbol">∀</a> <a id="14810" href="Data.List.Relation.Unary.Any.Properties.html#14810" class="Bound">xss</a> <a id="14814" class="Symbol">→</a> <a id="14816" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14820" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="14822" class="Symbol">(</a><a id="14823" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="14830" href="Data.List.Relation.Unary.Any.Properties.html#14810" class="Bound">xss</a><a id="14833" class="Symbol">)</a> <a id="14835" class="Symbol">→</a> <a id="14837" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14841" class="Symbol">(</a><a id="14842" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="14846" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a><a id="14847" class="Symbol">)</a> <a id="14849" href="Data.List.Relation.Unary.Any.Properties.html#14810" class="Bound">xss</a>
  <a id="14855" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="14863" class="Symbol">(</a><a id="14864" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14873" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14875" href="Data.List.Relation.Unary.Any.Properties.html#14875" class="Bound">xss</a><a id="14878" class="Symbol">)</a> <a id="14880" href="Data.List.Relation.Unary.Any.Properties.html#14880" class="Bound">p</a>         <a id="14890" class="Symbol">=</a> <a id="14892" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="14898" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14900" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="14908" href="Data.List.Relation.Unary.Any.Properties.html#14875" class="Bound">xss</a> <a id="14912" href="Data.List.Relation.Unary.Any.Properties.html#14880" class="Bound">p</a>
  <a id="14916" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="14924" class="Symbol">((</a><a id="14926" href="Data.List.Relation.Unary.Any.Properties.html#14926" class="Bound">x</a> <a id="14928" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14930" href="Data.List.Relation.Unary.Any.Properties.html#14930" class="Bound">xs</a><a id="14932" class="Symbol">)</a> <a id="14934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14936" href="Data.List.Relation.Unary.Any.Properties.html#14936" class="Bound">xss</a><a id="14939" class="Symbol">)</a> <a id="14941" class="Symbol">(</a><a id="14942" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="14948" href="Data.List.Relation.Unary.Any.Properties.html#14948" class="Bound">p</a><a id="14949" class="Symbol">)</a> <a id="14951" class="Symbol">=</a> <a id="14953" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="14958" class="Symbol">(</a><a id="14959" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="14964" href="Data.List.Relation.Unary.Any.Properties.html#14948" class="Bound">p</a><a id="14965" class="Symbol">)</a>
  <a id="14969" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="14977" class="Symbol">((</a><a id="14979" href="Data.List.Relation.Unary.Any.Properties.html#14979" class="Bound">x</a> <a id="14981" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14983" href="Data.List.Relation.Unary.Any.Properties.html#14983" class="Bound">xs</a><a id="14985" class="Symbol">)</a> <a id="14987" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14989" href="Data.List.Relation.Unary.Any.Properties.html#14989" class="Bound">xss</a><a id="14992" class="Symbol">)</a> <a id="14994" class="Symbol">(</a><a id="14995" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15001" href="Data.List.Relation.Unary.Any.Properties.html#15001" class="Bound">p</a><a id="15002" class="Symbol">)</a> <a id="15004" class="Keyword">with</a> <a id="15009" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15017" class="Symbol">(</a><a id="15018" href="Data.List.Relation.Unary.Any.Properties.html#14983" class="Bound">xs</a> <a id="15021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15023" href="Data.List.Relation.Unary.Any.Properties.html#14989" class="Bound">xss</a><a id="15026" class="Symbol">)</a> <a id="15028" href="Data.List.Relation.Unary.Any.Properties.html#15001" class="Bound">p</a>
  <a id="15032" class="Symbol">...</a> <a id="15036" class="Symbol">|</a> <a id="15038" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15044" href="Data.List.Relation.Unary.Any.Properties.html#15044" class="Bound">p′</a> <a id="15047" class="Symbol">=</a> <a id="15049" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15054" class="Symbol">(</a><a id="15055" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15061" href="Data.List.Relation.Unary.Any.Properties.html#15044" class="Bound">p′</a><a id="15063" class="Symbol">)</a>
  <a id="15067" class="Symbol">...</a> <a id="15071" class="Symbol">|</a> <a id="15073" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15079" href="Data.List.Relation.Unary.Any.Properties.html#15079" class="Bound">p′</a> <a id="15082" class="Symbol">=</a> <a id="15084" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15090" href="Data.List.Relation.Unary.Any.Properties.html#15079" class="Bound">p′</a>

  <a id="15096" href="Data.List.Relation.Unary.Any.Properties.html#15096" class="Function">concat⁻∘++⁺ˡ</a> <a id="15109" class="Symbol">:</a> <a id="15111" class="Symbol">∀</a> <a id="15113" class="Symbol">{</a><a id="15114" href="Data.List.Relation.Unary.Any.Properties.html#15114" class="Bound">xs</a><a id="15116" class="Symbol">}</a> <a id="15118" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a> <a id="15122" class="Symbol">(</a><a id="15123" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a> <a id="15125" class="Symbol">:</a> <a id="15127" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="15131" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="15133" href="Data.List.Relation.Unary.Any.Properties.html#15114" class="Bound">xs</a><a id="15135" class="Symbol">)</a> <a id="15137" class="Symbol">→</a>
                 <a id="15156" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15164" class="Symbol">(</a><a id="15165" href="Data.List.Relation.Unary.Any.Properties.html#15114" class="Bound">xs</a> <a id="15168" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15170" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a><a id="15173" class="Symbol">)</a> <a id="15175" class="Symbol">(</a><a id="15176" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="15181" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a><a id="15182" class="Symbol">)</a> <a id="15184" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15186" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15191" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a>
  <a id="15195" href="Data.List.Relation.Unary.Any.Properties.html#15096" class="Function">concat⁻∘++⁺ˡ</a> <a id="15208" href="Data.List.Relation.Unary.Any.Properties.html#15208" class="Bound">xss</a> <a id="15212" class="Symbol">(</a><a id="15213" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15219" href="Data.List.Relation.Unary.Any.Properties.html#15219" class="Bound">p</a><a id="15220" class="Symbol">)</a> <a id="15222" class="Symbol">=</a> <a id="15224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15231" href="Data.List.Relation.Unary.Any.Properties.html#15096" class="Function">concat⁻∘++⁺ˡ</a> <a id="15244" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">xss</a> <a id="15248" class="Symbol">(</a><a id="15249" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15255" href="Data.List.Relation.Unary.Any.Properties.html#15255" class="Bound">p</a><a id="15256" class="Symbol">)</a> <a id="15258" class="Keyword">rewrite</a> <a id="15266" href="Data.List.Relation.Unary.Any.Properties.html#15096" class="Function">concat⁻∘++⁺ˡ</a> <a id="15279" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">xss</a> <a id="15283" href="Data.List.Relation.Unary.Any.Properties.html#15255" class="Bound">p</a> <a id="15285" class="Symbol">=</a> <a id="15287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15295" href="Data.List.Relation.Unary.Any.Properties.html#15295" class="Function">concat⁻∘++⁺ʳ</a> <a id="15308" class="Symbol">:</a> <a id="15310" class="Symbol">∀</a> <a id="15312" href="Data.List.Relation.Unary.Any.Properties.html#15312" class="Bound">xs</a> <a id="15315" href="Data.List.Relation.Unary.Any.Properties.html#15315" class="Bound">xss</a> <a id="15319" class="Symbol">(</a><a id="15320" href="Data.List.Relation.Unary.Any.Properties.html#15320" class="Bound">p</a> <a id="15322" class="Symbol">:</a> <a id="15324" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="15328" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="15330" class="Symbol">(</a><a id="15331" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="15338" href="Data.List.Relation.Unary.Any.Properties.html#15315" class="Bound">xss</a><a id="15341" class="Symbol">))</a> <a id="15344" class="Symbol">→</a>
                   <a id="15365" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15373" class="Symbol">(</a><a id="15374" href="Data.List.Relation.Unary.Any.Properties.html#15312" class="Bound">xs</a> <a id="15377" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15379" href="Data.List.Relation.Unary.Any.Properties.html#15315" class="Bound">xss</a><a id="15382" class="Symbol">)</a> <a id="15384" class="Symbol">(</a><a id="15385" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="15390" href="Data.List.Relation.Unary.Any.Properties.html#15312" class="Bound">xs</a> <a id="15393" href="Data.List.Relation.Unary.Any.Properties.html#15320" class="Bound">p</a><a id="15394" class="Symbol">)</a> <a id="15396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15398" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15404" class="Symbol">(</a><a id="15405" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15413" href="Data.List.Relation.Unary.Any.Properties.html#15315" class="Bound">xss</a> <a id="15417" href="Data.List.Relation.Unary.Any.Properties.html#15320" class="Bound">p</a><a id="15418" class="Symbol">)</a>
  <a id="15422" href="Data.List.Relation.Unary.Any.Properties.html#15295" class="Function">concat⁻∘++⁺ʳ</a> <a id="15435" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15444" href="Data.List.Relation.Unary.Any.Properties.html#15444" class="Bound">xss</a> <a id="15448" href="Data.List.Relation.Unary.Any.Properties.html#15448" class="Bound">p</a> <a id="15450" class="Symbol">=</a> <a id="15452" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15459" href="Data.List.Relation.Unary.Any.Properties.html#15295" class="Function">concat⁻∘++⁺ʳ</a> <a id="15472" class="Symbol">(</a><a id="15473" href="Data.List.Relation.Unary.Any.Properties.html#15473" class="Bound">x</a> <a id="15475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15477" href="Data.List.Relation.Unary.Any.Properties.html#15477" class="Bound">xs</a><a id="15479" class="Symbol">)</a> <a id="15481" href="Data.List.Relation.Unary.Any.Properties.html#15481" class="Bound">xss</a> <a id="15485" href="Data.List.Relation.Unary.Any.Properties.html#15485" class="Bound">p</a> <a id="15487" class="Keyword">rewrite</a> <a id="15495" href="Data.List.Relation.Unary.Any.Properties.html#15295" class="Function">concat⁻∘++⁺ʳ</a> <a id="15508" href="Data.List.Relation.Unary.Any.Properties.html#15477" class="Bound">xs</a> <a id="15511" href="Data.List.Relation.Unary.Any.Properties.html#15481" class="Bound">xss</a> <a id="15515" href="Data.List.Relation.Unary.Any.Properties.html#15485" class="Bound">p</a> <a id="15517" class="Symbol">=</a> <a id="15519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15527" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15543" class="Symbol">:</a> <a id="15545" class="Symbol">∀</a> <a id="15547" href="Data.List.Relation.Unary.Any.Properties.html#15547" class="Bound">xss</a> <a id="15551" class="Symbol">(</a><a id="15552" href="Data.List.Relation.Unary.Any.Properties.html#15552" class="Bound">p</a> <a id="15554" class="Symbol">:</a> <a id="15556" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="15560" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="15562" class="Symbol">(</a><a id="15563" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="15570" href="Data.List.Relation.Unary.Any.Properties.html#15547" class="Bound">xss</a><a id="15573" class="Symbol">))</a> <a id="15576" class="Symbol">→</a>
                      <a id="15600" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="15608" class="Symbol">(</a><a id="15609" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15617" href="Data.List.Relation.Unary.Any.Properties.html#15547" class="Bound">xss</a> <a id="15621" href="Data.List.Relation.Unary.Any.Properties.html#15552" class="Bound">p</a><a id="15622" class="Symbol">)</a> <a id="15624" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15626" href="Data.List.Relation.Unary.Any.Properties.html#15552" class="Bound">p</a>
  <a id="15630" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15646" class="Symbol">(</a><a id="15647" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15656" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15658" href="Data.List.Relation.Unary.Any.Properties.html#15658" class="Bound">xss</a><a id="15661" class="Symbol">)</a> <a id="15663" href="Data.List.Relation.Unary.Any.Properties.html#15663" class="Bound">p</a>         <a id="15673" class="Symbol">=</a> <a id="15675" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15691" href="Data.List.Relation.Unary.Any.Properties.html#15658" class="Bound">xss</a> <a id="15695" href="Data.List.Relation.Unary.Any.Properties.html#15663" class="Bound">p</a>
  <a id="15699" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15715" class="Symbol">((</a><a id="15717" href="Data.List.Relation.Unary.Any.Properties.html#15717" class="Bound">x</a> <a id="15719" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15721" href="Data.List.Relation.Unary.Any.Properties.html#15721" class="Bound">xs</a><a id="15723" class="Symbol">)</a> <a id="15725" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15727" href="Data.List.Relation.Unary.Any.Properties.html#15727" class="Bound">xss</a><a id="15730" class="Symbol">)</a> <a id="15732" class="Symbol">(</a><a id="15733" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="15738" href="Data.List.Relation.Unary.Any.Properties.html#15738" class="Bound">p</a><a id="15739" class="Symbol">)</a>  <a id="15742" class="Symbol">=</a> <a id="15744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15751" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15767" class="Symbol">((</a><a id="15769" href="Data.List.Relation.Unary.Any.Properties.html#15769" class="Bound">x</a> <a id="15771" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15773" href="Data.List.Relation.Unary.Any.Properties.html#15773" class="Bound">xs</a><a id="15775" class="Symbol">)</a> <a id="15777" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15779" href="Data.List.Relation.Unary.Any.Properties.html#15779" class="Bound">xss</a><a id="15782" class="Symbol">)</a> <a id="15784" class="Symbol">(</a><a id="15785" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15791" href="Data.List.Relation.Unary.Any.Properties.html#15791" class="Bound">p</a><a id="15792" class="Symbol">)</a>
    <a id="15798" class="Keyword">with</a> <a id="15803" href="Data.List.Relation.Unary.Any.Properties.html#15791" class="Bound">p</a> <a id="15805" class="Symbol">|</a> <a id="15807" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="15815" class="Symbol">(</a><a id="15816" href="Data.List.Relation.Unary.Any.Properties.html#15773" class="Bound">xs</a> <a id="15819" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15821" href="Data.List.Relation.Unary.Any.Properties.html#15779" class="Bound">xss</a><a id="15824" class="Symbol">)</a> <a id="15826" href="Data.List.Relation.Unary.Any.Properties.html#15791" class="Bound">p</a> <a id="15828" class="Symbol">|</a> <a id="15830" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="15846" class="Symbol">(</a><a id="15847" href="Data.List.Relation.Unary.Any.Properties.html#15773" class="Bound">xs</a> <a id="15850" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15852" href="Data.List.Relation.Unary.Any.Properties.html#15779" class="Bound">xss</a><a id="15855" class="Symbol">)</a> <a id="15857" href="Data.List.Relation.Unary.Any.Properties.html#15791" class="Bound">p</a>
  <a id="15861" class="Symbol">...</a> <a id="15865" class="Symbol">|</a> <a id="15867" class="DottedPattern Symbol">.(</a><a id="15869" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="DottedPattern Function">++⁺ˡ</a> <a id="15874" href="Data.List.Relation.Unary.Any.Properties.html#15899" class="DottedPattern Bound">p′</a><a id="15876" class="DottedPattern Symbol">)</a>              <a id="15891" class="Symbol">|</a> <a id="15893" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="15899" href="Data.List.Relation.Unary.Any.Properties.html#15899" class="Bound">p′</a> <a id="15902" class="Symbol">|</a> <a id="15904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15909" class="Symbol">=</a> <a id="15911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15918" class="Symbol">...</a> <a id="15922" class="Symbol">|</a> <a id="15924" class="DottedPattern Symbol">.(</a><a id="15926" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="DottedPattern Function">++⁺ʳ</a> <a id="15931" class="DottedPattern Bound">xs</a> <a id="15934" class="DottedPattern Symbol">(</a><a id="15935" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="DottedPattern Function">concat⁺</a> <a id="15943" href="Data.List.Relation.Unary.Any.Properties.html#15956" class="DottedPattern Bound">p′</a><a id="15945" class="DottedPattern Symbol">))</a> <a id="15948" class="Symbol">|</a> <a id="15950" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="15956" href="Data.List.Relation.Unary.Any.Properties.html#15956" class="Bound">p′</a> <a id="15959" class="Symbol">|</a> <a id="15961" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15966" class="Symbol">=</a> <a id="15968" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15976" href="Data.List.Relation.Unary.Any.Properties.html#15976" class="Function">concat⁻∘concat⁺</a> <a id="15992" class="Symbol">:</a> <a id="15994" class="Symbol">∀</a> <a id="15996" class="Symbol">{</a><a id="15997" href="Data.List.Relation.Unary.Any.Properties.html#15997" class="Bound">xss</a><a id="16000" class="Symbol">}</a> <a id="16002" class="Symbol">(</a><a id="16003" href="Data.List.Relation.Unary.Any.Properties.html#16003" class="Bound">p</a> <a id="16005" class="Symbol">:</a> <a id="16007" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16011" class="Symbol">(</a><a id="16012" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16016" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a><a id="16017" class="Symbol">)</a> <a id="16019" href="Data.List.Relation.Unary.Any.Properties.html#15997" class="Bound">xss</a><a id="16022" class="Symbol">)</a> <a id="16024" class="Symbol">→</a> <a id="16026" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="16034" href="Data.List.Relation.Unary.Any.Properties.html#15997" class="Bound">xss</a> <a id="16038" class="Symbol">(</a><a id="16039" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="16047" href="Data.List.Relation.Unary.Any.Properties.html#16003" class="Bound">p</a><a id="16048" class="Symbol">)</a> <a id="16050" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16052" href="Data.List.Relation.Unary.Any.Properties.html#16003" class="Bound">p</a>
  <a id="16056" href="Data.List.Relation.Unary.Any.Properties.html#15976" class="Function">concat⁻∘concat⁺</a> <a id="16072" class="Symbol">(</a><a id="16073" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>                      <a id="16099" href="Data.List.Relation.Unary.Any.Properties.html#16099" class="Bound">p</a><a id="16100" class="Symbol">)</a> <a id="16102" class="Symbol">=</a> <a id="16104" href="Data.List.Relation.Unary.Any.Properties.html#15096" class="Function">concat⁻∘++⁺ˡ</a> <a id="16117" class="Symbol">_</a> <a id="16119" href="Data.List.Relation.Unary.Any.Properties.html#16099" class="Bound">p</a>
  <a id="16123" href="Data.List.Relation.Unary.Any.Properties.html#15976" class="Function">concat⁻∘concat⁺</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="16146" class="Symbol">{</a><a id="16147" class="Argument">x</a> <a id="16149" class="Symbol">=</a> <a id="16151" href="Data.List.Relation.Unary.Any.Properties.html#16151" class="Bound">xs</a><a id="16153" class="Symbol">}</a> <a id="16155" class="Symbol">{</a><a id="16156" class="Argument">xs</a> <a id="16159" class="Symbol">=</a> <a id="16161" href="Data.List.Relation.Unary.Any.Properties.html#16161" class="Bound">xss</a><a id="16164" class="Symbol">}</a> <a id="16166" href="Data.List.Relation.Unary.Any.Properties.html#16166" class="Bound">p</a><a id="16167" class="Symbol">)</a>
    <a id="16173" class="Keyword">rewrite</a> <a id="16181" href="Data.List.Relation.Unary.Any.Properties.html#15295" class="Function">concat⁻∘++⁺ʳ</a> <a id="16194" href="Data.List.Relation.Unary.Any.Properties.html#16151" class="Bound">xs</a> <a id="16197" href="Data.List.Relation.Unary.Any.Properties.html#16161" class="Bound">xss</a> <a id="16201" class="Symbol">(</a><a id="16202" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="16210" href="Data.List.Relation.Unary.Any.Properties.html#16166" class="Bound">p</a><a id="16211" class="Symbol">)</a> <a id="16213" class="Symbol">=</a>
      <a id="16221" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="16228" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="16234" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="16236" href="Data.List.Relation.Unary.Any.Properties.html#15976" class="Function">concat⁻∘concat⁺</a> <a id="16252" href="Data.List.Relation.Unary.Any.Properties.html#16166" class="Bound">p</a>

  <a id="16257" href="Data.List.Relation.Unary.Any.Properties.html#16257" class="Function">concat↔</a> <a id="16265" class="Symbol">:</a> <a id="16267" class="Symbol">∀</a> <a id="16269" class="Symbol">{</a><a id="16270" href="Data.List.Relation.Unary.Any.Properties.html#16270" class="Bound">xss</a><a id="16273" class="Symbol">}</a> <a id="16275" class="Symbol">→</a> <a id="16277" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16286" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a><a id="16287" class="Symbol">)</a> <a id="16289" href="Data.List.Relation.Unary.Any.Properties.html#16270" class="Bound">xss</a> <a id="16293" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="16295" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16299" href="Data.List.Relation.Unary.Any.Properties.html#14625" class="Bound">P</a> <a id="16301" class="Symbol">(</a><a id="16302" href="Data.List.Base.html#4538" class="Function">concat</a> <a id="16309" href="Data.List.Relation.Unary.Any.Properties.html#16270" class="Bound">xss</a><a id="16312" class="Symbol">)</a>
  <a id="16316" href="Data.List.Relation.Unary.Any.Properties.html#16257" class="Function">concat↔</a> <a id="16324" class="Symbol">{</a><a id="16325" href="Data.List.Relation.Unary.Any.Properties.html#16325" class="Bound">xss</a><a id="16328" class="Symbol">}</a> <a id="16330" class="Symbol">=</a> <a id="16332" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="16338" href="Data.List.Relation.Unary.Any.Properties.html#14649" class="Function">concat⁺</a> <a id="16346" class="Symbol">(</a><a id="16347" href="Data.List.Relation.Unary.Any.Properties.html#14798" class="Function">concat⁻</a> <a id="16355" href="Data.List.Relation.Unary.Any.Properties.html#16325" class="Bound">xss</a><a id="16358" class="Symbol">)</a> <a id="16360" class="Symbol">(</a><a id="16361" href="Data.List.Relation.Unary.Any.Properties.html#15527" class="Function">concat⁺∘concat⁻</a> <a id="16377" href="Data.List.Relation.Unary.Any.Properties.html#16325" class="Bound">xss</a><a id="16380" class="Symbol">)</a> <a id="16382" href="Data.List.Relation.Unary.Any.Properties.html#15976" class="Function">concat⁻∘concat⁺</a>

<a id="16399" class="Comment">------------------------------------------------------------------------</a>
<a id="16472" class="Comment">-- cartesianProductWith</a>

<a id="16497" class="Keyword">module</a> <a id="16504" href="Data.List.Relation.Unary.Any.Properties.html#16504" class="Module">_</a> <a id="16506" class="Symbol">(</a><a id="16507" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="16509" class="Symbol">:</a> <a id="16511" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="16513" class="Symbol">→</a> <a id="16515" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="16517" class="Symbol">→</a> <a id="16519" href="Data.List.Relation.Unary.Any.Properties.html#2497" class="Generalizable">C</a><a id="16520" class="Symbol">)</a> <a id="16522" class="Keyword">where</a>

  <a id="16531" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">cartesianProductWith⁺</a> <a id="16553" class="Symbol">:</a> <a id="16555" class="Symbol">(∀</a> <a id="16558" class="Symbol">{</a><a id="16559" href="Data.List.Relation.Unary.Any.Properties.html#16559" class="Bound">x</a> <a id="16561" href="Data.List.Relation.Unary.Any.Properties.html#16561" class="Bound">y</a><a id="16562" class="Symbol">}</a> <a id="16564" class="Symbol">→</a> <a id="16566" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="16568" href="Data.List.Relation.Unary.Any.Properties.html#16559" class="Bound">x</a> <a id="16570" class="Symbol">→</a> <a id="16572" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="16574" href="Data.List.Relation.Unary.Any.Properties.html#16561" class="Bound">y</a> <a id="16576" class="Symbol">→</a> <a id="16578" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="16583" href="Data.List.Relation.Unary.Any.Properties.html#16559" class="Bound">x</a> <a id="16585" href="Data.List.Relation.Unary.Any.Properties.html#16561" class="Bound">y</a><a id="16586" class="Symbol">))</a> <a id="16589" class="Symbol">→</a>
                          <a id="16617" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16621" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="16623" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="16626" class="Symbol">→</a> <a id="16628" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16632" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="16634" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a> <a id="16637" class="Symbol">→</a>
                          <a id="16665" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16669" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a> <a id="16671" class="Symbol">(</a><a id="16672" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="16693" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="16695" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="16698" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="16700" class="Symbol">)</a>
  <a id="16704" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">cartesianProductWith⁺</a> <a id="16726" href="Data.List.Relation.Unary.Any.Properties.html#16726" class="Bound">pres</a> <a id="16731" class="Symbol">(</a><a id="16732" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="16738" href="Data.List.Relation.Unary.Any.Properties.html#16738" class="Bound">px</a><a id="16740" class="Symbol">)</a>  <a id="16743" href="Data.List.Relation.Unary.Any.Properties.html#16743" class="Bound">qys</a> <a id="16747" class="Symbol">=</a> <a id="16749" href="Data.List.Relation.Unary.Any.Properties.html#12178" class="Function">++⁺ˡ</a> <a id="16754" class="Symbol">(</a><a id="16755" href="Data.List.Relation.Unary.Any.Properties.html#10907" class="Function">map⁺</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="16769" class="Symbol">(</a><a id="16770" href="Data.List.Relation.Unary.Any.Properties.html#16726" class="Bound">pres</a> <a id="16775" href="Data.List.Relation.Unary.Any.Properties.html#16738" class="Bound">px</a><a id="16777" class="Symbol">)</a> <a id="16779" href="Data.List.Relation.Unary.Any.Properties.html#16743" class="Bound">qys</a><a id="16782" class="Symbol">))</a>
  <a id="16787" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">cartesianProductWith⁺</a> <a id="16809" href="Data.List.Relation.Unary.Any.Properties.html#16809" class="Bound">pres</a> <a id="16814" class="Symbol">(</a><a id="16815" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="16821" href="Data.List.Relation.Unary.Any.Properties.html#16821" class="Bound">qxs</a><a id="16824" class="Symbol">)</a> <a id="16826" href="Data.List.Relation.Unary.Any.Properties.html#16826" class="Bound">qys</a> <a id="16830" class="Symbol">=</a> <a id="16832" href="Data.List.Relation.Unary.Any.Properties.html#12276" class="Function">++⁺ʳ</a> <a id="16837" class="Symbol">_</a> <a id="16839" class="Symbol">(</a><a id="16840" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">cartesianProductWith⁺</a> <a id="16862" href="Data.List.Relation.Unary.Any.Properties.html#16809" class="Bound">pres</a> <a id="16867" href="Data.List.Relation.Unary.Any.Properties.html#16821" class="Bound">qxs</a> <a id="16871" href="Data.List.Relation.Unary.Any.Properties.html#16826" class="Bound">qys</a><a id="16874" class="Symbol">)</a>

  <a id="16879" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="16901" class="Symbol">:</a> <a id="16903" class="Symbol">(∀</a> <a id="16906" class="Symbol">{</a><a id="16907" href="Data.List.Relation.Unary.Any.Properties.html#16907" class="Bound">x</a> <a id="16909" href="Data.List.Relation.Unary.Any.Properties.html#16909" class="Bound">y</a><a id="16910" class="Symbol">}</a> <a id="16912" class="Symbol">→</a> <a id="16914" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a> <a id="16916" class="Symbol">(</a><a id="16917" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="16919" href="Data.List.Relation.Unary.Any.Properties.html#16907" class="Bound">x</a> <a id="16921" href="Data.List.Relation.Unary.Any.Properties.html#16909" class="Bound">y</a><a id="16922" class="Symbol">)</a> <a id="16924" class="Symbol">→</a> <a id="16926" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="16928" href="Data.List.Relation.Unary.Any.Properties.html#16907" class="Bound">x</a> <a id="16930" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16932" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="16934" href="Data.List.Relation.Unary.Any.Properties.html#16909" class="Bound">y</a><a id="16935" class="Symbol">)</a> <a id="16937" class="Symbol">→</a> <a id="16939" class="Symbol">∀</a> <a id="16941" href="Data.List.Relation.Unary.Any.Properties.html#16941" class="Bound">xs</a> <a id="16944" href="Data.List.Relation.Unary.Any.Properties.html#16944" class="Bound">ys</a> <a id="16947" class="Symbol">→</a>
                          <a id="16975" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="16979" href="Data.List.Relation.Unary.Any.Properties.html#2515" class="Generalizable">R</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Data.List.Base.html#2352" class="Function">cartesianProductWith</a> <a id="17003" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="17005" href="Data.List.Relation.Unary.Any.Properties.html#16941" class="Bound">xs</a> <a id="17008" href="Data.List.Relation.Unary.Any.Properties.html#16944" class="Bound">ys</a><a id="17010" class="Symbol">)</a> <a id="17012" class="Symbol">→</a>
                          <a id="17040" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17044" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17046" href="Data.List.Relation.Unary.Any.Properties.html#16941" class="Bound">xs</a> <a id="17049" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17051" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17055" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="17057" href="Data.List.Relation.Unary.Any.Properties.html#16944" class="Bound">ys</a>
  <a id="17062" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="17084" href="Data.List.Relation.Unary.Any.Properties.html#17084" class="Bound">resp</a> <a id="17089" class="Symbol">(</a><a id="17090" href="Data.List.Relation.Unary.Any.Properties.html#17090" class="Bound">x</a> <a id="17092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17094" href="Data.List.Relation.Unary.Any.Properties.html#17094" class="Bound">xs</a><a id="17096" class="Symbol">)</a> <a id="17098" href="Data.List.Relation.Unary.Any.Properties.html#17098" class="Bound">ys</a> <a id="17101" href="Data.List.Relation.Unary.Any.Properties.html#17101" class="Bound">Rxsys</a> <a id="17107" class="Keyword">with</a> <a id="17112" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="17116" class="Symbol">(</a><a id="17117" href="Data.List.Base.html#1631" class="Function">map</a> <a id="17121" class="Symbol">(</a><a id="17122" href="Data.List.Relation.Unary.Any.Properties.html#16507" class="Bound">f</a> <a id="17124" href="Data.List.Relation.Unary.Any.Properties.html#17090" class="Bound">x</a><a id="17125" class="Symbol">)</a> <a id="17127" href="Data.List.Relation.Unary.Any.Properties.html#17098" class="Bound">ys</a><a id="17129" class="Symbol">)</a> <a id="17131" href="Data.List.Relation.Unary.Any.Properties.html#17101" class="Bound">Rxsys</a>
  <a id="17139" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="17161" href="Data.List.Relation.Unary.Any.Properties.html#17161" class="Bound">resp</a> <a id="17166" class="Symbol">(</a><a id="17167" href="Data.List.Relation.Unary.Any.Properties.html#17167" class="Bound">x</a> <a id="17169" class="InductiveConstructor Operator">∷</a> <a id="17171" href="Data.List.Relation.Unary.Any.Properties.html#17171" class="Bound">xs</a><a id="17173" class="Symbol">)</a> <a id="17175" href="Data.List.Relation.Unary.Any.Properties.html#17175" class="Bound">ys</a> <a id="17178" href="Data.List.Relation.Unary.Any.Properties.html#17178" class="Bound">Rxsys</a> <a id="17184" class="Symbol">|</a> <a id="17186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="17191" href="Data.List.Relation.Unary.Any.Properties.html#17191" class="Bound">Rfxys</a> <a id="17197" class="Keyword">with</a> <a id="17202" href="Data.List.Relation.Unary.Any.Properties.html#11016" class="Function">map⁻</a> <a id="17207" href="Data.List.Relation.Unary.Any.Properties.html#17191" class="Bound">Rfxys</a>
  <a id="17215" class="Symbol">...</a> <a id="17219" class="Symbol">|</a> <a id="17221" href="Data.List.Relation.Unary.Any.Properties.html#17221" class="Bound">Rxys</a> <a id="17226" class="Symbol">=</a> <a id="17228" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="17233" class="Symbol">(</a><a id="17234" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17240" class="Symbol">(</a><a id="17241" class="Bound">resp</a> <a id="17246" class="Symbol">(</a><a id="17247" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17253" class="Symbol">(</a><a id="17254" href="Data.List.Relation.Unary.Any.html#2277" class="Function">Any.satisfied</a> <a id="17268" href="Data.List.Relation.Unary.Any.Properties.html#17221" class="Bound">Rxys</a><a id="17272" class="Symbol">))))</a> <a id="17277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17279" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="17287" class="Symbol">(</a><a id="17288" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17294" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17296" class="Bound">resp</a><a id="17300" class="Symbol">)</a> <a id="17302" href="Data.List.Relation.Unary.Any.Properties.html#17221" class="Bound">Rxys</a>
  <a id="17309" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="17331" href="Data.List.Relation.Unary.Any.Properties.html#17331" class="Bound">resp</a> <a id="17336" class="Symbol">(</a><a id="17337" href="Data.List.Relation.Unary.Any.Properties.html#17337" class="Bound">x</a> <a id="17339" class="InductiveConstructor Operator">∷</a> <a id="17341" href="Data.List.Relation.Unary.Any.Properties.html#17341" class="Bound">xs</a><a id="17343" class="Symbol">)</a> <a id="17345" href="Data.List.Relation.Unary.Any.Properties.html#17345" class="Bound">ys</a> <a id="17348" href="Data.List.Relation.Unary.Any.Properties.html#17348" class="Bound">Rxsys</a> <a id="17354" class="Symbol">|</a> <a id="17356" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="17361" href="Data.List.Relation.Unary.Any.Properties.html#17361" class="Bound">Rc</a> <a id="17364" class="Keyword">with</a> <a id="17369" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="17391" href="Data.List.Relation.Unary.Any.Properties.html#17331" class="Bound">resp</a> <a id="17396" href="Data.List.Relation.Unary.Any.Properties.html#17341" class="Bound">xs</a> <a id="17399" href="Data.List.Relation.Unary.Any.Properties.html#17345" class="Bound">ys</a> <a id="17402" href="Data.List.Relation.Unary.Any.Properties.html#17361" class="Bound">Rc</a>
  <a id="17407" class="Symbol">...</a> <a id="17411" class="Symbol">|</a> <a id="17413" href="Data.List.Relation.Unary.Any.Properties.html#17413" class="Bound">pxs</a> <a id="17417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17419" href="Data.List.Relation.Unary.Any.Properties.html#17419" class="Bound">qys</a> <a id="17423" class="Symbol">=</a> <a id="17425" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="17431" href="Data.List.Relation.Unary.Any.Properties.html#17413" class="Bound">pxs</a> <a id="17435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17437" href="Data.List.Relation.Unary.Any.Properties.html#17419" class="Bound">qys</a>

<a id="17442" class="Comment">------------------------------------------------------------------------</a>
<a id="17515" class="Comment">-- cartesianProduct</a>

<a id="cartesianProduct⁺"></a><a id="17536" href="Data.List.Relation.Unary.Any.Properties.html#17536" class="Function">cartesianProduct⁺</a> <a id="17554" class="Symbol">:</a> <a id="17556" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17560" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17562" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="17565" class="Symbol">→</a> <a id="17567" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17571" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="17573" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a> <a id="17576" class="Symbol">→</a>
                    <a id="17598" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17602" class="Symbol">(</a><a id="17603" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17605" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="17609" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a><a id="17610" class="Symbol">)</a> <a id="17612" class="Symbol">(</a><a id="17613" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="17630" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="17633" href="Data.List.Relation.Unary.Any.Properties.html#2547" class="Generalizable">ys</a><a id="17635" class="Symbol">)</a>
<a id="17637" href="Data.List.Relation.Unary.Any.Properties.html#17536" class="Function">cartesianProduct⁺</a> <a id="17655" class="Symbol">=</a> <a id="17657" href="Data.List.Relation.Unary.Any.Properties.html#16531" class="Function">cartesianProductWith⁺</a> <a id="17679" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="17683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="cartesianProduct⁻"></a><a id="17688" href="Data.List.Relation.Unary.Any.Properties.html#17688" class="Function">cartesianProduct⁻</a> <a id="17706" class="Symbol">:</a> <a id="17708" class="Symbol">∀</a> <a id="17710" href="Data.List.Relation.Unary.Any.Properties.html#17710" class="Bound">xs</a> <a id="17713" href="Data.List.Relation.Unary.Any.Properties.html#17713" class="Bound">ys</a> <a id="17716" class="Symbol">→</a> <a id="17718" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17722" class="Symbol">(</a><a id="17723" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17725" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="17729" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a><a id="17730" class="Symbol">)</a> <a id="17732" class="Symbol">(</a><a id="17733" href="Data.List.Base.html#2537" class="Function">cartesianProduct</a> <a id="17750" href="Data.List.Relation.Unary.Any.Properties.html#17710" class="Bound">xs</a> <a id="17753" href="Data.List.Relation.Unary.Any.Properties.html#17713" class="Bound">ys</a><a id="17755" class="Symbol">)</a> <a id="17757" class="Symbol">→</a>
                    <a id="17779" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17783" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17785" href="Data.List.Relation.Unary.Any.Properties.html#17710" class="Bound">xs</a> <a id="17788" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17790" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17794" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a> <a id="17796" href="Data.List.Relation.Unary.Any.Properties.html#17713" class="Bound">ys</a>
<a id="17799" href="Data.List.Relation.Unary.Any.Properties.html#17688" class="Function">cartesianProduct⁻</a> <a id="17817" class="Symbol">=</a> <a id="17819" href="Data.List.Relation.Unary.Any.Properties.html#16879" class="Function">cartesianProductWith⁻</a> <a id="17841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="17845" href="Function.Base.html#704" class="Function">id</a>

<a id="17849" class="Comment">------------------------------------------------------------------------</a>
<a id="17922" class="Comment">-- applyUpTo</a>

<a id="applyUpTo⁺"></a><a id="17936" href="Data.List.Relation.Unary.Any.Properties.html#17936" class="Function">applyUpTo⁺</a> <a id="17947" class="Symbol">:</a> <a id="17949" class="Symbol">∀</a> <a id="17951" href="Data.List.Relation.Unary.Any.Properties.html#17951" class="Bound">f</a> <a id="17953" class="Symbol">{</a><a id="17954" href="Data.List.Relation.Unary.Any.Properties.html#17954" class="Bound">i</a> <a id="17956" href="Data.List.Relation.Unary.Any.Properties.html#17956" class="Bound">n</a><a id="17957" class="Symbol">}</a> <a id="17959" class="Symbol">→</a> <a id="17961" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17963" class="Symbol">(</a><a id="17964" href="Data.List.Relation.Unary.Any.Properties.html#17951" class="Bound">f</a> <a id="17966" href="Data.List.Relation.Unary.Any.Properties.html#17954" class="Bound">i</a><a id="17967" class="Symbol">)</a> <a id="17969" class="Symbol">→</a> <a id="17971" href="Data.List.Relation.Unary.Any.Properties.html#17954" class="Bound">i</a> <a id="17973" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="17975" href="Data.List.Relation.Unary.Any.Properties.html#17956" class="Bound">n</a> <a id="17977" class="Symbol">→</a> <a id="17979" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="17983" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="17985" class="Symbol">(</a><a id="17986" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="17996" href="Data.List.Relation.Unary.Any.Properties.html#17951" class="Bound">f</a> <a id="17998" href="Data.List.Relation.Unary.Any.Properties.html#17956" class="Bound">n</a><a id="17999" class="Symbol">)</a>
<a id="18001" href="Data.List.Relation.Unary.Any.Properties.html#17936" class="Function">applyUpTo⁺</a> <a id="18012" class="Symbol">_</a> <a id="18014" href="Data.List.Relation.Unary.Any.Properties.html#18014" class="Bound">p</a> <a id="18016" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>       <a id="18026" class="Symbol">=</a> <a id="18028" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="18033" href="Data.List.Relation.Unary.Any.Properties.html#18014" class="Bound">p</a>
<a id="18035" href="Data.List.Relation.Unary.Any.Properties.html#17936" class="Function">applyUpTo⁺</a> <a id="18046" href="Data.List.Relation.Unary.Any.Properties.html#18046" class="Bound">f</a> <a id="18048" href="Data.List.Relation.Unary.Any.Properties.html#18048" class="Bound">p</a> <a id="18050" class="Symbol">(</a><a id="18051" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="18055" href="Data.List.Relation.Unary.Any.Properties.html#18055" class="Bound">i&lt;n</a><a id="18058" class="Symbol">@(</a><a id="18060" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18064" class="Symbol">_))</a> <a id="18068" class="Symbol">=</a>
  <a id="18072" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="18078" class="Symbol">(</a><a id="18079" href="Data.List.Relation.Unary.Any.Properties.html#17936" class="Function">applyUpTo⁺</a> <a id="18090" class="Symbol">(</a><a id="18091" href="Data.List.Relation.Unary.Any.Properties.html#18046" class="Bound">f</a> <a id="18093" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="18095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18098" class="Symbol">)</a> <a id="18100" href="Data.List.Relation.Unary.Any.Properties.html#18048" class="Bound">p</a> <a id="18102" href="Data.List.Relation.Unary.Any.Properties.html#18055" class="Bound">i&lt;n</a><a id="18105" class="Symbol">)</a>

<a id="applyUpTo⁻"></a><a id="18108" href="Data.List.Relation.Unary.Any.Properties.html#18108" class="Function">applyUpTo⁻</a> <a id="18119" class="Symbol">:</a> <a id="18121" class="Symbol">∀</a> <a id="18123" href="Data.List.Relation.Unary.Any.Properties.html#18123" class="Bound">f</a> <a id="18125" class="Symbol">{</a><a id="18126" href="Data.List.Relation.Unary.Any.Properties.html#18126" class="Bound">n</a><a id="18127" class="Symbol">}</a> <a id="18129" class="Symbol">→</a> <a id="18131" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="18135" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18137" class="Symbol">(</a><a id="18138" href="Data.List.Base.html#6379" class="Function">applyUpTo</a> <a id="18148" href="Data.List.Relation.Unary.Any.Properties.html#18123" class="Bound">f</a> <a id="18150" href="Data.List.Relation.Unary.Any.Properties.html#18126" class="Bound">n</a><a id="18151" class="Symbol">)</a> <a id="18153" class="Symbol">→</a>
             <a id="18168" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="18170" class="Symbol">λ</a> <a id="18172" href="Data.List.Relation.Unary.Any.Properties.html#18172" class="Bound">i</a> <a id="18174" class="Symbol">→</a> <a id="18176" href="Data.List.Relation.Unary.Any.Properties.html#18172" class="Bound">i</a> <a id="18178" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="18180" href="Data.List.Relation.Unary.Any.Properties.html#18126" class="Bound">n</a> <a id="18182" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18184" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18186" class="Symbol">(</a><a id="18187" href="Data.List.Relation.Unary.Any.Properties.html#18123" class="Bound">f</a> <a id="18189" href="Data.List.Relation.Unary.Any.Properties.html#18172" class="Bound">i</a><a id="18190" class="Symbol">)</a>
<a id="18192" href="Data.List.Relation.Unary.Any.Properties.html#18108" class="Function">applyUpTo⁻</a> <a id="18203" href="Data.List.Relation.Unary.Any.Properties.html#18203" class="Bound">f</a> <a id="18205" class="Symbol">{</a><a id="18206" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18210" href="Data.List.Relation.Unary.Any.Properties.html#18210" class="Bound">n</a><a id="18211" class="Symbol">}</a> <a id="18213" class="Symbol">(</a><a id="18214" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="18219" href="Data.List.Relation.Unary.Any.Properties.html#18219" class="Bound">p</a><a id="18220" class="Symbol">)</a>  <a id="18223" class="Symbol">=</a> <a id="18225" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18232" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="18236" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18238" href="Data.List.Relation.Unary.Any.Properties.html#18219" class="Bound">p</a>
<a id="18240" href="Data.List.Relation.Unary.Any.Properties.html#18108" class="Function">applyUpTo⁻</a> <a id="18251" href="Data.List.Relation.Unary.Any.Properties.html#18251" class="Bound">f</a> <a id="18253" class="Symbol">{</a><a id="18254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18258" href="Data.List.Relation.Unary.Any.Properties.html#18258" class="Bound">n</a><a id="18259" class="Symbol">}</a> <a id="18261" class="Symbol">(</a><a id="18262" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="18268" href="Data.List.Relation.Unary.Any.Properties.html#18268" class="Bound">p</a><a id="18269" class="Symbol">)</a> <a id="18271" class="Keyword">with</a> <a id="18276" href="Data.List.Relation.Unary.Any.Properties.html#18108" class="Function">applyUpTo⁻</a> <a id="18287" class="Symbol">(</a><a id="18288" href="Data.List.Relation.Unary.Any.Properties.html#18251" class="Bound">f</a> <a id="18290" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="18292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18295" class="Symbol">)</a> <a id="18297" href="Data.List.Relation.Unary.Any.Properties.html#18268" class="Bound">p</a>
<a id="18299" class="Symbol">...</a> <a id="18303" class="Symbol">|</a> <a id="18305" href="Data.List.Relation.Unary.Any.Properties.html#18305" class="Bound">i</a> <a id="18307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18309" href="Data.List.Relation.Unary.Any.Properties.html#18309" class="Bound">i&lt;n</a> <a id="18313" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18315" href="Data.List.Relation.Unary.Any.Properties.html#18315" class="Bound">q</a> <a id="18317" class="Symbol">=</a> <a id="18319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18323" href="Data.List.Relation.Unary.Any.Properties.html#18305" class="Bound">i</a> <a id="18325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18327" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="18331" href="Data.List.Relation.Unary.Any.Properties.html#18309" class="Bound">i&lt;n</a> <a id="18335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18337" href="Data.List.Relation.Unary.Any.Properties.html#18315" class="Bound">q</a>

<a id="18340" class="Comment">------------------------------------------------------------------------</a>
<a id="18413" class="Comment">-- applyDownFrom</a>

<a id="applyDownFrom⁺"></a><a id="18431" href="Data.List.Relation.Unary.Any.Properties.html#18431" class="Function">applyDownFrom⁺</a> <a id="18446" class="Symbol">:</a> <a id="18448" class="Symbol">∀</a> <a id="18450" href="Data.List.Relation.Unary.Any.Properties.html#18450" class="Bound">f</a> <a id="18452" class="Symbol">{</a><a id="18453" href="Data.List.Relation.Unary.Any.Properties.html#18453" class="Bound">i</a> <a id="18455" href="Data.List.Relation.Unary.Any.Properties.html#18455" class="Bound">n</a><a id="18456" class="Symbol">}</a> <a id="18458" class="Symbol">→</a> <a id="18460" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18462" class="Symbol">(</a><a id="18463" href="Data.List.Relation.Unary.Any.Properties.html#18450" class="Bound">f</a> <a id="18465" href="Data.List.Relation.Unary.Any.Properties.html#18453" class="Bound">i</a><a id="18466" class="Symbol">)</a> <a id="18468" class="Symbol">→</a> <a id="18470" href="Data.List.Relation.Unary.Any.Properties.html#18453" class="Bound">i</a> <a id="18472" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="18474" href="Data.List.Relation.Unary.Any.Properties.html#18455" class="Bound">n</a> <a id="18476" class="Symbol">→</a> <a id="18478" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="18482" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18484" class="Symbol">(</a><a id="18485" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="18499" href="Data.List.Relation.Unary.Any.Properties.html#18450" class="Bound">f</a> <a id="18501" href="Data.List.Relation.Unary.Any.Properties.html#18455" class="Bound">n</a><a id="18502" class="Symbol">)</a>
<a id="18504" href="Data.List.Relation.Unary.Any.Properties.html#18431" class="Function">applyDownFrom⁺</a> <a id="18519" href="Data.List.Relation.Unary.Any.Properties.html#18519" class="Bound">f</a> <a id="18521" class="Symbol">{</a><a id="18522" href="Data.List.Relation.Unary.Any.Properties.html#18522" class="Bound">i</a><a id="18523" class="Symbol">}</a> <a id="18525" class="Symbol">{</a><a id="18526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18530" href="Data.List.Relation.Unary.Any.Properties.html#18530" class="Bound">n</a><a id="18531" class="Symbol">}</a> <a id="18533" href="Data.List.Relation.Unary.Any.Properties.html#18533" class="Bound">p</a> <a id="18535" class="Symbol">(</a><a id="18536" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18540" href="Data.List.Relation.Unary.Any.Properties.html#18540" class="Bound">i≤n</a><a id="18543" class="Symbol">)</a> <a id="18545" class="Keyword">with</a> <a id="18550" href="Data.List.Relation.Unary.Any.Properties.html#18522" class="Bound">i</a> <a id="18552" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="18554" href="Data.List.Relation.Unary.Any.Properties.html#18530" class="Bound">n</a>
<a id="18556" class="Symbol">...</a> <a id="18560" class="Symbol">|</a> <a id="18562" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="18566" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="18573" class="Symbol">=</a> <a id="18575" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="18580" class="Bound">p</a>
<a id="18582" class="Symbol">...</a> <a id="18586" class="Symbol">|</a> <a id="18588" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="18592" href="Data.List.Relation.Unary.Any.Properties.html#18592" class="Bound">i≢n</a>    <a id="18599" class="Symbol">=</a> <a id="18601" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="18607" class="Symbol">(</a><a id="18608" href="Data.List.Relation.Unary.Any.Properties.html#18431" class="Function">applyDownFrom⁺</a> <a id="18623" class="Bound">f</a> <a id="18625" class="Bound">p</a> <a id="18627" class="Symbol">(</a><a id="18628" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="18634" class="Bound">i≤n</a> <a id="18638" href="Data.List.Relation.Unary.Any.Properties.html#18592" class="Bound">i≢n</a><a id="18641" class="Symbol">))</a>

<a id="applyDownFrom⁻"></a><a id="18645" href="Data.List.Relation.Unary.Any.Properties.html#18645" class="Function">applyDownFrom⁻</a> <a id="18660" class="Symbol">:</a> <a id="18662" class="Symbol">∀</a> <a id="18664" href="Data.List.Relation.Unary.Any.Properties.html#18664" class="Bound">f</a> <a id="18666" class="Symbol">{</a><a id="18667" href="Data.List.Relation.Unary.Any.Properties.html#18667" class="Bound">n</a><a id="18668" class="Symbol">}</a> <a id="18670" class="Symbol">→</a> <a id="18672" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="18676" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18678" class="Symbol">(</a><a id="18679" href="Data.List.Base.html#6491" class="Function">applyDownFrom</a> <a id="18693" href="Data.List.Relation.Unary.Any.Properties.html#18664" class="Bound">f</a> <a id="18695" href="Data.List.Relation.Unary.Any.Properties.html#18667" class="Bound">n</a><a id="18696" class="Symbol">)</a> <a id="18698" class="Symbol">→</a>
                 <a id="18717" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="18719" class="Symbol">λ</a> <a id="18721" href="Data.List.Relation.Unary.Any.Properties.html#18721" class="Bound">i</a> <a id="18723" class="Symbol">→</a> <a id="18725" href="Data.List.Relation.Unary.Any.Properties.html#18721" class="Bound">i</a> <a id="18727" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="18729" href="Data.List.Relation.Unary.Any.Properties.html#18667" class="Bound">n</a> <a id="18731" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18733" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="18735" class="Symbol">(</a><a id="18736" href="Data.List.Relation.Unary.Any.Properties.html#18664" class="Bound">f</a> <a id="18738" href="Data.List.Relation.Unary.Any.Properties.html#18721" class="Bound">i</a><a id="18739" class="Symbol">)</a>
<a id="18741" href="Data.List.Relation.Unary.Any.Properties.html#18645" class="Function">applyDownFrom⁻</a> <a id="18756" href="Data.List.Relation.Unary.Any.Properties.html#18756" class="Bound">f</a> <a id="18758" class="Symbol">{</a><a id="18759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18763" href="Data.List.Relation.Unary.Any.Properties.html#18763" class="Bound">n</a><a id="18764" class="Symbol">}</a> <a id="18766" class="Symbol">(</a><a id="18767" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="18772" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">p</a><a id="18773" class="Symbol">)</a>  <a id="18776" class="Symbol">=</a> <a id="18778" href="Data.List.Relation.Unary.Any.Properties.html#18763" class="Bound">n</a> <a id="18780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18782" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="18789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18791" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">p</a>
<a id="18793" href="Data.List.Relation.Unary.Any.Properties.html#18645" class="Function">applyDownFrom⁻</a> <a id="18808" href="Data.List.Relation.Unary.Any.Properties.html#18808" class="Bound">f</a> <a id="18810" class="Symbol">{</a><a id="18811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18815" href="Data.List.Relation.Unary.Any.Properties.html#18815" class="Bound">n</a><a id="18816" class="Symbol">}</a> <a id="18818" class="Symbol">(</a><a id="18819" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="18825" href="Data.List.Relation.Unary.Any.Properties.html#18825" class="Bound">p</a><a id="18826" class="Symbol">)</a> <a id="18828" class="Keyword">with</a> <a id="18833" href="Data.List.Relation.Unary.Any.Properties.html#18645" class="Function">applyDownFrom⁻</a> <a id="18848" href="Data.List.Relation.Unary.Any.Properties.html#18808" class="Bound">f</a> <a id="18850" href="Data.List.Relation.Unary.Any.Properties.html#18825" class="Bound">p</a>
<a id="18852" class="Symbol">...</a> <a id="18856" class="Symbol">|</a> <a id="18858" href="Data.List.Relation.Unary.Any.Properties.html#18858" class="Bound">i</a> <a id="18860" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18862" href="Data.List.Relation.Unary.Any.Properties.html#18862" class="Bound">i&lt;n</a> <a id="18866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18868" href="Data.List.Relation.Unary.Any.Properties.html#18868" class="Bound">pf</a> <a id="18871" class="Symbol">=</a> <a id="18873" href="Data.List.Relation.Unary.Any.Properties.html#18858" class="Bound">i</a> <a id="18875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18877" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="18887" href="Data.List.Relation.Unary.Any.Properties.html#18862" class="Bound">i&lt;n</a> <a id="18891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18893" href="Data.List.Relation.Unary.Any.Properties.html#18868" class="Bound">pf</a>

<a id="18897" class="Comment">------------------------------------------------------------------------</a>
<a id="18970" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="18983" href="Data.List.Relation.Unary.Any.Properties.html#18983" class="Function">tabulate⁺</a> <a id="18993" class="Symbol">:</a> <a id="18995" class="Symbol">∀</a> <a id="18997" class="Symbol">{</a><a id="18998" href="Data.List.Relation.Unary.Any.Properties.html#18998" class="Bound">n</a><a id="18999" class="Symbol">}</a> <a id="19001" class="Symbol">{</a><a id="19002" href="Data.List.Relation.Unary.Any.Properties.html#19002" class="Bound">f</a> <a id="19004" class="Symbol">:</a> <a id="19006" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="19010" href="Data.List.Relation.Unary.Any.Properties.html#18998" class="Bound">n</a> <a id="19012" class="Symbol">→</a> <a id="19014" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="19015" class="Symbol">}</a> <a id="19017" href="Data.List.Relation.Unary.Any.Properties.html#19017" class="Bound">i</a> <a id="19019" class="Symbol">→</a> <a id="19021" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19023" class="Symbol">(</a><a id="19024" href="Data.List.Relation.Unary.Any.Properties.html#19002" class="Bound">f</a> <a id="19026" href="Data.List.Relation.Unary.Any.Properties.html#19017" class="Bound">i</a><a id="19027" class="Symbol">)</a> <a id="19029" class="Symbol">→</a> <a id="19031" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19035" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19037" class="Symbol">(</a><a id="19038" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="19047" href="Data.List.Relation.Unary.Any.Properties.html#19002" class="Bound">f</a><a id="19048" class="Symbol">)</a>
<a id="19050" href="Data.List.Relation.Unary.Any.Properties.html#18983" class="Function">tabulate⁺</a> <a id="19060" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="19068" href="Data.List.Relation.Unary.Any.Properties.html#19068" class="Bound">p</a> <a id="19070" class="Symbol">=</a> <a id="19072" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19077" href="Data.List.Relation.Unary.Any.Properties.html#19068" class="Bound">p</a>
<a id="19079" href="Data.List.Relation.Unary.Any.Properties.html#18983" class="Function">tabulate⁺</a> <a id="19089" class="Symbol">(</a><a id="19090" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19094" href="Data.List.Relation.Unary.Any.Properties.html#19094" class="Bound">i</a><a id="19095" class="Symbol">)</a> <a id="19097" href="Data.List.Relation.Unary.Any.Properties.html#19097" class="Bound">p</a> <a id="19099" class="Symbol">=</a> <a id="19101" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19107" class="Symbol">(</a><a id="19108" href="Data.List.Relation.Unary.Any.Properties.html#18983" class="Function">tabulate⁺</a> <a id="19118" href="Data.List.Relation.Unary.Any.Properties.html#19094" class="Bound">i</a> <a id="19120" href="Data.List.Relation.Unary.Any.Properties.html#19097" class="Bound">p</a><a id="19121" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="19124" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">tabulate⁻</a> <a id="19134" class="Symbol">:</a> <a id="19136" class="Symbol">∀</a> <a id="19138" class="Symbol">{</a><a id="19139" href="Data.List.Relation.Unary.Any.Properties.html#19139" class="Bound">n</a><a id="19140" class="Symbol">}</a> <a id="19142" class="Symbol">{</a><a id="19143" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19145" class="Symbol">:</a> <a id="19147" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="19151" href="Data.List.Relation.Unary.Any.Properties.html#19139" class="Bound">n</a> <a id="19153" class="Symbol">→</a> <a id="19155" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="19156" class="Symbol">}</a> <a id="19158" class="Symbol">→</a> <a id="19160" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19164" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19166" class="Symbol">(</a><a id="19167" href="Data.List.Base.html#6608" class="Function">tabulate</a> <a id="19176" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a><a id="19177" class="Symbol">)</a> <a id="19179" class="Symbol">→</a> <a id="19181" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="19183" class="Symbol">λ</a> <a id="19185" href="Data.List.Relation.Unary.Any.Properties.html#19185" class="Bound">i</a> <a id="19187" class="Symbol">→</a> <a id="19189" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19191" class="Symbol">(</a><a id="19192" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19194" href="Data.List.Relation.Unary.Any.Properties.html#19185" class="Bound">i</a><a id="19195" class="Symbol">)</a>
<a id="19197" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">tabulate⁻</a> <a id="19207" class="Symbol">{</a><a id="19208" class="Argument">n</a> <a id="19210" class="Symbol">=</a> <a id="19212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19216" class="Symbol">_}</a> <a id="19219" class="Symbol">(</a><a id="19220" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19225" href="Data.List.Relation.Unary.Any.Properties.html#19225" class="Bound">p</a><a id="19226" class="Symbol">)</a>  <a id="19229" class="Symbol">=</a> <a id="19231" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="19236" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19238" href="Data.List.Relation.Unary.Any.Properties.html#19225" class="Bound">p</a>
<a id="19240" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">tabulate⁻</a> <a id="19250" class="Symbol">{</a><a id="19251" class="Argument">n</a> <a id="19253" class="Symbol">=</a> <a id="19255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19259" class="Symbol">_}</a> <a id="19262" class="Symbol">(</a><a id="19263" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19269" href="Data.List.Relation.Unary.Any.Properties.html#19269" class="Bound">p</a><a id="19270" class="Symbol">)</a> <a id="19272" class="Symbol">=</a> <a id="19274" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="19283" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="19287" href="Function.Base.html#704" class="Function">id</a> <a id="19290" class="Symbol">(</a><a id="19291" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">tabulate⁻</a> <a id="19301" href="Data.List.Relation.Unary.Any.Properties.html#19269" class="Bound">p</a><a id="19302" class="Symbol">)</a>

<a id="19305" class="Comment">------------------------------------------------------------------------</a>
<a id="19378" class="Comment">-- filter</a>

<a id="19389" class="Keyword">module</a> <a id="19396" href="Data.List.Relation.Unary.Any.Properties.html#19396" class="Module">_</a> <a id="19398" class="Symbol">(</a><a id="19399" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19402" class="Symbol">:</a> <a id="19404" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="19416" href="Data.List.Relation.Unary.Any.Properties.html#2513" class="Generalizable">Q</a><a id="19417" class="Symbol">)</a> <a id="19419" class="Keyword">where</a>

  <a id="19428" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="19436" class="Symbol">:</a> <a id="19438" class="Symbol">(</a><a id="19439" href="Data.List.Relation.Unary.Any.Properties.html#19439" class="Bound">p</a> <a id="19441" class="Symbol">:</a> <a id="19443" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19447" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19449" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="19451" class="Symbol">)</a> <a id="19453" class="Symbol">→</a> <a id="19455" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19459" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19461" class="Symbol">(</a><a id="19462" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="19469" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19472" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="19474" class="Symbol">)</a> <a id="19476" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19478" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="19480" href="Data.List.Relation.Unary.Any.Properties.html#19416" class="Bound">Q</a> <a id="19482" class="Symbol">(</a><a id="19483" href="Data.List.Relation.Unary.Any.html#1926" class="Function">Any.lookup</a> <a id="19494" href="Data.List.Relation.Unary.Any.Properties.html#19439" class="Bound">p</a><a id="19495" class="Symbol">)</a>
  <a id="19499" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="19507" class="Symbol">{</a><a id="19508" class="Argument">xs</a> <a id="19511" class="Symbol">=</a> <a id="19513" href="Data.List.Relation.Unary.Any.Properties.html#19513" class="Bound">x</a> <a id="19515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19517" class="Symbol">_}</a> <a id="19520" class="Symbol">(</a><a id="19521" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19526" href="Data.List.Relation.Unary.Any.Properties.html#19526" class="Bound">px</a><a id="19528" class="Symbol">)</a> <a id="19530" class="Keyword">with</a> <a id="19535" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19538" href="Data.List.Relation.Unary.Any.Properties.html#19513" class="Bound">x</a>
  <a id="19542" class="Symbol">...</a> <a id="19546" class="Symbol">|</a> <a id="19548" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19554" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="19562" class="Symbol">_</a>       <a id="19570" class="Symbol">=</a> <a id="19572" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="19577" class="Symbol">(</a><a id="19578" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19583" class="Bound">px</a><a id="19585" class="Symbol">)</a>
  <a id="19589" class="Symbol">...</a> <a id="19593" class="Symbol">|</a> <a id="19595" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19601" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="19609" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="19613" href="Data.List.Relation.Unary.Any.Properties.html#19613" class="Bound">¬Qx</a> <a id="19617" class="Symbol">=</a> <a id="19619" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="19624" href="Data.List.Relation.Unary.Any.Properties.html#19613" class="Bound">¬Qx</a>
  <a id="19630" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="19638" class="Symbol">{</a><a id="19639" class="Argument">xs</a> <a id="19642" class="Symbol">=</a> <a id="19644" href="Data.List.Relation.Unary.Any.Properties.html#19644" class="Bound">x</a> <a id="19646" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19648" class="Symbol">_}</a> <a id="19651" class="Symbol">(</a><a id="19652" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19658" href="Data.List.Relation.Unary.Any.Properties.html#19658" class="Bound">p</a><a id="19659" class="Symbol">)</a> <a id="19661" class="Keyword">with</a> <a id="19666" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="19671" class="Symbol">(</a><a id="19672" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19675" href="Data.List.Relation.Unary.Any.Properties.html#19644" class="Bound">x</a><a id="19676" class="Symbol">)</a>
  <a id="19680" class="Symbol">...</a> <a id="19684" class="Symbol">|</a> <a id="19686" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19692" class="Symbol">=</a> <a id="19694" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="19703" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19709" class="Symbol">(</a><a id="19710" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="19718" class="Bound">p</a><a id="19719" class="Symbol">)</a>
  <a id="19723" class="Symbol">...</a> <a id="19727" class="Symbol">|</a> <a id="19729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19735" class="Symbol">=</a> <a id="19737" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="19745" class="Bound">p</a>

  <a id="19750" href="Data.List.Relation.Unary.Any.Properties.html#19750" class="Function">filter⁻</a> <a id="19758" class="Symbol">:</a> <a id="19760" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19764" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19766" class="Symbol">(</a><a id="19767" href="Data.List.Base.html#10878" class="Function">filter</a> <a id="19774" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19777" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="19779" class="Symbol">)</a> <a id="19781" class="Symbol">→</a> <a id="19783" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="19787" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="19789" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="19794" href="Data.List.Relation.Unary.Any.Properties.html#19750" class="Function">filter⁻</a> <a id="19802" class="Symbol">{</a><a id="19803" class="Argument">xs</a> <a id="19806" class="Symbol">=</a> <a id="19808" href="Data.List.Relation.Unary.Any.Properties.html#19808" class="Bound">x</a> <a id="19810" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19812" href="Data.List.Relation.Unary.Any.Properties.html#19812" class="Bound">xs</a><a id="19814" class="Symbol">}</a> <a id="19816" href="Data.List.Relation.Unary.Any.Properties.html#19816" class="Bound">p</a> <a id="19818" class="Keyword">with</a> <a id="19823" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="19828" class="Symbol">(</a><a id="19829" href="Data.List.Relation.Unary.Any.Properties.html#19399" class="Bound">Q?</a> <a id="19832" href="Data.List.Relation.Unary.Any.Properties.html#19808" class="Bound">x</a><a id="19833" class="Symbol">)</a> <a id="19835" class="Symbol">|</a> <a id="19837" href="Data.List.Relation.Unary.Any.Properties.html#19816" class="Bound">p</a>
  <a id="19841" class="Symbol">...</a> <a id="19845" class="Symbol">|</a> <a id="19847" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19853" class="Symbol">|</a> <a id="19855" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19860" href="Data.List.Relation.Unary.Any.Properties.html#19860" class="Bound">px</a>   <a id="19865" class="Symbol">=</a> <a id="19867" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="19872" href="Data.List.Relation.Unary.Any.Properties.html#19860" class="Bound">px</a>
  <a id="19877" class="Symbol">...</a> <a id="19881" class="Symbol">|</a> <a id="19883" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19889" class="Symbol">|</a> <a id="19891" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19897" href="Data.List.Relation.Unary.Any.Properties.html#19897" class="Bound">pxs</a> <a id="19901" class="Symbol">=</a> <a id="19903" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19909" class="Symbol">(</a><a id="19910" href="Data.List.Relation.Unary.Any.Properties.html#19750" class="Function">filter⁻</a> <a id="19918" href="Data.List.Relation.Unary.Any.Properties.html#19897" class="Bound">pxs</a><a id="19921" class="Symbol">)</a>
  <a id="19925" class="Symbol">...</a> <a id="19929" class="Symbol">|</a> <a id="19931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19937" class="Symbol">|</a> <a id="19939" href="Data.List.Relation.Unary.Any.Properties.html#19939" class="Bound">pxs</a>       <a id="19949" class="Symbol">=</a> <a id="19951" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="19957" class="Symbol">(</a><a id="19958" href="Data.List.Relation.Unary.Any.Properties.html#19750" class="Function">filter⁻</a> <a id="19966" href="Data.List.Relation.Unary.Any.Properties.html#19939" class="Bound">pxs</a><a id="19969" class="Symbol">)</a>

<a id="19972" class="Comment">------------------------------------------------------------------------</a>
<a id="20045" class="Comment">-- derun and deduplicate</a>

<a id="20071" class="Keyword">module</a> <a id="20078" href="Data.List.Relation.Unary.Any.Properties.html#20078" class="Module">_</a> <a id="20080" class="Symbol">{</a><a id="20081" href="Data.List.Relation.Unary.Any.Properties.html#20081" class="Bound">R</a> <a id="20083" class="Symbol">:</a> <a id="20085" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="20087" class="Symbol">→</a> <a id="20089" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="20091" class="Symbol">→</a> <a id="20093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20097" href="Data.List.Relation.Unary.Any.Properties.html#2477" class="Generalizable">r</a><a id="20098" class="Symbol">}</a> <a id="20100" class="Symbol">(</a><a id="20101" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20104" class="Symbol">:</a> <a id="20106" href="Relation.Binary.Definitions.html#6161" class="Function">B.Decidable</a> <a id="20118" href="Data.List.Relation.Unary.Any.Properties.html#20081" class="Bound">R</a><a id="20119" class="Symbol">)</a> <a id="20121" class="Keyword">where</a>

  <a id="20130" class="Keyword">private</a>
    <a id="20142" href="Data.List.Relation.Unary.Any.Properties.html#20142" class="Function">derun⁺-aux</a> <a id="20153" class="Symbol">:</a> <a id="20155" class="Symbol">∀</a> <a id="20157" href="Data.List.Relation.Unary.Any.Properties.html#20157" class="Bound">x</a> <a id="20159" href="Data.List.Relation.Unary.Any.Properties.html#20159" class="Bound">xs</a> <a id="20162" class="Symbol">→</a> <a id="20164" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20166" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="20175" href="Data.List.Relation.Unary.Any.Properties.html#20081" class="Bound">R</a> <a id="20177" class="Symbol">→</a> <a id="20179" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20181" href="Data.List.Relation.Unary.Any.Properties.html#20157" class="Bound">x</a> <a id="20183" class="Symbol">→</a> <a id="20185" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="20189" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20191" class="Symbol">(</a><a id="20192" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="20198" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20201" class="Symbol">(</a><a id="20202" href="Data.List.Relation.Unary.Any.Properties.html#20157" class="Bound">x</a> <a id="20204" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20206" href="Data.List.Relation.Unary.Any.Properties.html#20159" class="Bound">xs</a><a id="20208" class="Symbol">))</a>
    <a id="20215" href="Data.List.Relation.Unary.Any.Properties.html#20142" class="Function">derun⁺-aux</a> <a id="20226" href="Data.List.Relation.Unary.Any.Properties.html#20226" class="Bound">x</a> <a id="20228" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="20231" href="Data.List.Relation.Unary.Any.Properties.html#20231" class="Bound">resp</a> <a id="20236" href="Data.List.Relation.Unary.Any.Properties.html#20236" class="Bound">Px</a> <a id="20239" class="Symbol">=</a> <a id="20241" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="20246" href="Data.List.Relation.Unary.Any.Properties.html#20236" class="Bound">Px</a>
    <a id="20253" href="Data.List.Relation.Unary.Any.Properties.html#20142" class="Function">derun⁺-aux</a> <a id="20264" href="Data.List.Relation.Unary.Any.Properties.html#20264" class="Bound">x</a> <a id="20266" class="Symbol">(</a><a id="20267" href="Data.List.Relation.Unary.Any.Properties.html#20267" class="Bound">y</a> <a id="20269" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20271" href="Data.List.Relation.Unary.Any.Properties.html#20271" class="Bound">xs</a><a id="20273" class="Symbol">)</a> <a id="20275" href="Data.List.Relation.Unary.Any.Properties.html#20275" class="Bound">resp</a> <a id="20280" href="Data.List.Relation.Unary.Any.Properties.html#20280" class="Bound">Px</a> <a id="20283" class="Keyword">with</a> <a id="20288" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20291" href="Data.List.Relation.Unary.Any.Properties.html#20264" class="Bound">x</a> <a id="20293" href="Data.List.Relation.Unary.Any.Properties.html#20267" class="Bound">y</a>
    <a id="20299" class="Symbol">...</a> <a id="20303" class="Symbol">|</a> <a id="20305" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20311" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="20319" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="20323" href="Data.List.Relation.Unary.Any.Properties.html#20323" class="Bound">Rxy</a> <a id="20327" class="Symbol">=</a> <a id="20329" href="Data.List.Relation.Unary.Any.Properties.html#20142" class="Function">derun⁺-aux</a> <a id="20340" class="Bound">y</a> <a id="20342" class="Bound">xs</a> <a id="20345" class="Bound">resp</a> <a id="20350" class="Symbol">(</a><a id="20351" class="Bound">resp</a> <a id="20356" href="Data.List.Relation.Unary.Any.Properties.html#20323" class="Bound">Rxy</a> <a id="20360" class="Bound">Px</a><a id="20362" class="Symbol">)</a>
    <a id="20368" class="Symbol">...</a> <a id="20372" class="Symbol">|</a> <a id="20374" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20380" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="20388" class="Symbol">_</a>       <a id="20396" class="Symbol">=</a> <a id="20398" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="20403" class="Bound">Px</a>

  <a id="20409" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">derun⁺</a> <a id="20416" class="Symbol">:</a> <a id="20418" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20420" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="20429" href="Data.List.Relation.Unary.Any.Properties.html#20081" class="Bound">R</a> <a id="20431" class="Symbol">→</a> <a id="20433" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="20437" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20439" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="20442" class="Symbol">→</a> <a id="20444" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="20448" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20450" class="Symbol">(</a><a id="20451" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="20457" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20460" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="20462" class="Symbol">)</a>
  <a id="20466" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">derun⁺</a> <a id="20473" class="Symbol">{</a><a id="20474" class="Argument">xs</a> <a id="20477" class="Symbol">=</a> <a id="20479" href="Data.List.Relation.Unary.Any.Properties.html#20479" class="Bound">x</a> <a id="20481" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20483" href="Data.List.Relation.Unary.Any.Properties.html#20483" class="Bound">xs</a><a id="20485" class="Symbol">}</a>     <a id="20491" href="Data.List.Relation.Unary.Any.Properties.html#20491" class="Bound">resp</a> <a id="20496" class="Symbol">(</a><a id="20497" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="20502" href="Data.List.Relation.Unary.Any.Properties.html#20502" class="Bound">px</a><a id="20504" class="Symbol">)</a>   <a id="20508" class="Symbol">=</a> <a id="20510" href="Data.List.Relation.Unary.Any.Properties.html#20142" class="Function">derun⁺-aux</a> <a id="20521" href="Data.List.Relation.Unary.Any.Properties.html#20479" class="Bound">x</a> <a id="20523" href="Data.List.Relation.Unary.Any.Properties.html#20483" class="Bound">xs</a> <a id="20526" href="Data.List.Relation.Unary.Any.Properties.html#20491" class="Bound">resp</a> <a id="20531" href="Data.List.Relation.Unary.Any.Properties.html#20502" class="Bound">px</a>
  <a id="20536" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">derun⁺</a> <a id="20543" class="Symbol">{</a><a id="20544" class="Argument">xs</a> <a id="20547" class="Symbol">=</a> <a id="20549" href="Data.List.Relation.Unary.Any.Properties.html#20549" class="Bound">x</a> <a id="20551" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20553" href="Data.List.Relation.Unary.Any.Properties.html#20553" class="Bound">y</a> <a id="20555" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20557" href="Data.List.Relation.Unary.Any.Properties.html#20557" class="Bound">xs</a><a id="20559" class="Symbol">}</a> <a id="20561" href="Data.List.Relation.Unary.Any.Properties.html#20561" class="Bound">resp</a> <a id="20566" class="Symbol">(</a><a id="20567" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="20573" href="Data.List.Relation.Unary.Any.Properties.html#20573" class="Bound">pxs</a><a id="20576" class="Symbol">)</a> <a id="20578" class="Keyword">with</a> <a id="20583" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="20588" class="Symbol">(</a><a id="20589" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20592" href="Data.List.Relation.Unary.Any.Properties.html#20549" class="Bound">x</a> <a id="20594" href="Data.List.Relation.Unary.Any.Properties.html#20553" class="Bound">y</a><a id="20595" class="Symbol">)</a>
  <a id="20599" class="Symbol">...</a> <a id="20603" class="Symbol">|</a> <a id="20605" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20611" class="Symbol">=</a> <a id="20613" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">derun⁺</a> <a id="20620" class="Bound">resp</a> <a id="20625" class="Bound">pxs</a>
  <a id="20631" class="Symbol">...</a> <a id="20635" class="Symbol">|</a> <a id="20637" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20643" class="Symbol">=</a> <a id="20645" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="20651" class="Symbol">(</a><a id="20652" href="Data.List.Relation.Unary.Any.Properties.html#20409" class="Function">derun⁺</a> <a id="20659" class="Bound">resp</a> <a id="20664" class="Bound">pxs</a><a id="20667" class="Symbol">)</a>

  <a id="20672" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="20685" class="Symbol">:</a> <a id="20687" class="Symbol">∀</a> <a id="20689" class="Symbol">{</a><a id="20690" href="Data.List.Relation.Unary.Any.Properties.html#20690" class="Bound">xs</a><a id="20692" class="Symbol">}</a> <a id="20694" class="Symbol">→</a> <a id="20696" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20698" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="20707" class="Symbol">(</a><a id="20708" href="Function.Base.html#1638" class="Function">flip</a> <a id="20713" href="Data.List.Relation.Unary.Any.Properties.html#20081" class="Bound">R</a><a id="20714" class="Symbol">)</a> <a id="20716" class="Symbol">→</a> <a id="20718" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="20722" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20724" href="Data.List.Relation.Unary.Any.Properties.html#20690" class="Bound">xs</a> <a id="20727" class="Symbol">→</a> <a id="20729" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="20733" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="20735" class="Symbol">(</a><a id="20736" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="20748" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20751" href="Data.List.Relation.Unary.Any.Properties.html#20690" class="Bound">xs</a><a id="20753" class="Symbol">)</a>
  <a id="20757" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="20770" class="Symbol">{</a><a id="20771" class="Argument">xs</a> <a id="20774" class="Symbol">=</a> <a id="20776" href="Data.List.Relation.Unary.Any.Properties.html#20776" class="Bound">x</a> <a id="20778" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20780" href="Data.List.Relation.Unary.Any.Properties.html#20780" class="Bound">xs</a><a id="20782" class="Symbol">}</a> <a id="20784" href="Data.List.Relation.Unary.Any.Properties.html#20784" class="Bound">resp</a> <a id="20789" class="Symbol">(</a><a id="20790" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="20795" href="Data.List.Relation.Unary.Any.Properties.html#20795" class="Bound">px</a><a id="20797" class="Symbol">)</a>   <a id="20801" class="Symbol">=</a> <a id="20803" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="20808" href="Data.List.Relation.Unary.Any.Properties.html#20795" class="Bound">px</a>
  <a id="20813" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="20826" class="Symbol">{</a><a id="20827" class="Argument">xs</a> <a id="20830" class="Symbol">=</a> <a id="20832" href="Data.List.Relation.Unary.Any.Properties.html#20832" class="Bound">x</a> <a id="20834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20836" href="Data.List.Relation.Unary.Any.Properties.html#20836" class="Bound">xs</a><a id="20838" class="Symbol">}</a> <a id="20840" href="Data.List.Relation.Unary.Any.Properties.html#20840" class="Bound">resp</a> <a id="20845" class="Symbol">(</a><a id="20846" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="20852" href="Data.List.Relation.Unary.Any.Properties.html#20852" class="Bound">pxs</a><a id="20855" class="Symbol">)</a>
    <a id="20861" class="Keyword">with</a> <a id="20866" href="Data.List.Relation.Unary.Any.Properties.html#19428" class="Function">filter⁺</a> <a id="20874" class="Symbol">(</a><a id="20875" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="20878" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="20880" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20883" href="Data.List.Relation.Unary.Any.Properties.html#20832" class="Bound">x</a><a id="20884" class="Symbol">)</a> <a id="20886" class="Symbol">(</a><a id="20887" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="20900" href="Data.List.Relation.Unary.Any.Properties.html#20840" class="Bound">resp</a> <a id="20905" href="Data.List.Relation.Unary.Any.Properties.html#20852" class="Bound">pxs</a><a id="20908" class="Symbol">)</a>
  <a id="20912" class="Symbol">...</a> <a id="20916" class="Symbol">|</a> <a id="20918" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20923" href="Data.List.Relation.Unary.Any.Properties.html#20923" class="Bound">p</a> <a id="20925" class="Symbol">=</a> <a id="20927" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="20933" href="Data.List.Relation.Unary.Any.Properties.html#20923" class="Bound">p</a>
  <a id="20937" class="Symbol">...</a> <a id="20941" class="Symbol">|</a> <a id="20943" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20948" href="Data.List.Relation.Unary.Any.Properties.html#20948" class="Bound">¬¬q</a> <a id="20952" class="Keyword">with</a> <a id="20957" href="Relation.Nullary.Decidable.Core.html#5278" class="Function">decidable-stable</a> <a id="20974" class="Symbol">(</a><a id="20975" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="20978" class="Bound">x</a> <a id="20980" class="Symbol">(</a><a id="20981" href="Data.List.Relation.Unary.Any.html#1926" class="Function">Any.lookup</a> <a id="20992" class="Symbol">(</a><a id="20993" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="21006" class="Bound">resp</a> <a id="21011" class="Bound">pxs</a><a id="21014" class="Symbol">)))</a> <a id="21018" href="Data.List.Relation.Unary.Any.Properties.html#20948" class="Bound">¬¬q</a>
  <a id="21024" class="Symbol">...</a>  <a id="21029" class="Symbol">|</a> <a id="21031" href="Data.List.Relation.Unary.Any.Properties.html#21031" class="Bound">q</a> <a id="21033" class="Symbol">=</a> <a id="21035" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21040" class="Symbol">(</a><a id="21041" class="Bound">resp</a> <a id="21046" href="Data.List.Relation.Unary.Any.Properties.html#21031" class="Bound">q</a> <a id="21048" class="Symbol">(</a><a id="21049" href="Data.List.Relation.Unary.Any.Properties.html#4291" class="Function">lookup-result</a> <a id="21063" class="Symbol">(</a><a id="21064" href="Data.List.Relation.Unary.Any.Properties.html#20672" class="Function">deduplicate⁺</a> <a id="21077" class="Bound">resp</a> <a id="21082" class="Bound">pxs</a><a id="21085" class="Symbol">)))</a>

  <a id="21092" class="Keyword">private</a>
    <a id="21104" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21115" class="Symbol">:</a> <a id="21117" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21121" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21123" class="Symbol">(</a><a id="21124" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="21130" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="21133" class="Symbol">(</a><a id="21134" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="21136" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21138" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="21140" class="Symbol">))</a> <a id="21143" class="Symbol">→</a> <a id="21145" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21149" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21151" class="Symbol">(</a><a id="21152" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="21154" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21156" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="21158" class="Symbol">)</a>
    <a id="21164" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21175" class="Symbol">{</a><a id="21176" class="Argument">x</a> <a id="21178" class="Symbol">=</a> <a id="21180" href="Data.List.Relation.Unary.Any.Properties.html#21180" class="Bound">x</a><a id="21181" class="Symbol">}</a> <a id="21183" class="Symbol">{</a><a id="21184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="21186" class="Symbol">}</a>    <a id="21191" class="Symbol">(</a><a id="21192" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21197" href="Data.List.Relation.Unary.Any.Properties.html#21197" class="Bound">px</a><a id="21199" class="Symbol">)</a> <a id="21201" class="Symbol">=</a> <a id="21203" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21208" href="Data.List.Relation.Unary.Any.Properties.html#21197" class="Bound">px</a>
    <a id="21215" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21226" class="Symbol">{</a><a id="21227" class="Argument">x</a> <a id="21229" class="Symbol">=</a> <a id="21231" href="Data.List.Relation.Unary.Any.Properties.html#21231" class="Bound">x</a><a id="21232" class="Symbol">}</a> <a id="21234" class="Symbol">{</a><a id="21235" href="Data.List.Relation.Unary.Any.Properties.html#21235" class="Bound">y</a> <a id="21237" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21239" class="Symbol">_}</a> <a id="21242" href="Data.List.Relation.Unary.Any.Properties.html#21242" class="Bound">p[x∷y∷xs]</a> <a id="21252" class="Keyword">with</a> <a id="21257" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="21262" class="Symbol">(</a><a id="21263" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="21266" href="Data.List.Relation.Unary.Any.Properties.html#21231" class="Bound">x</a> <a id="21268" href="Data.List.Relation.Unary.Any.Properties.html#21235" class="Bound">y</a><a id="21269" class="Symbol">)</a> <a id="21271" class="Symbol">|</a> <a id="21273" href="Data.List.Relation.Unary.Any.Properties.html#21242" class="Bound">p[x∷y∷xs]</a>
    <a id="21287" class="Symbol">...</a> <a id="21291" class="Symbol">|</a> <a id="21293" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21299" class="Symbol">|</a> <a id="21301" href="Data.List.Relation.Unary.Any.Properties.html#21301" class="Bound">p[y∷xs]</a>        <a id="21316" class="Symbol">=</a> <a id="21318" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="21324" class="Symbol">(</a><a id="21325" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21336" href="Data.List.Relation.Unary.Any.Properties.html#21301" class="Bound">p[y∷xs]</a><a id="21343" class="Symbol">)</a>
    <a id="21349" class="Symbol">...</a> <a id="21353" class="Symbol">|</a> <a id="21355" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21361" class="Symbol">|</a> <a id="21363" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21368" href="Data.List.Relation.Unary.Any.Properties.html#21368" class="Bound">px</a>        <a id="21378" class="Symbol">=</a> <a id="21380" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21385" href="Data.List.Relation.Unary.Any.Properties.html#21368" class="Bound">px</a>
    <a id="21392" class="Symbol">...</a> <a id="21396" class="Symbol">|</a> <a id="21398" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21404" class="Symbol">|</a> <a id="21406" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="21412" href="Data.List.Relation.Unary.Any.Properties.html#21412" class="Bound">p[y∷xs]!</a> <a id="21421" class="Symbol">=</a> <a id="21423" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="21429" class="Symbol">(</a><a id="21430" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21441" href="Data.List.Relation.Unary.Any.Properties.html#21412" class="Bound">p[y∷xs]!</a><a id="21449" class="Symbol">)</a>

  <a id="21454" href="Data.List.Relation.Unary.Any.Properties.html#21454" class="Function">derun⁻</a> <a id="21461" class="Symbol">:</a> <a id="21463" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21467" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21469" class="Symbol">(</a><a id="21470" href="Data.List.Base.html#13254" class="Function">derun</a> <a id="21476" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="21479" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="21481" class="Symbol">)</a> <a id="21483" class="Symbol">→</a> <a id="21485" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21489" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21491" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="21496" href="Data.List.Relation.Unary.Any.Properties.html#21454" class="Function">derun⁻</a> <a id="21503" class="Symbol">{</a><a id="21504" class="Argument">xs</a> <a id="21507" class="Symbol">=</a> <a id="21509" href="Data.List.Relation.Unary.Any.Properties.html#21509" class="Bound">x</a> <a id="21511" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21513" href="Data.List.Relation.Unary.Any.Properties.html#21513" class="Bound">xs</a><a id="21515" class="Symbol">}</a> <a id="21517" href="Data.List.Relation.Unary.Any.Properties.html#21517" class="Bound">p[x∷xs]!</a> <a id="21526" class="Symbol">=</a> <a id="21528" href="Data.List.Relation.Unary.Any.Properties.html#21104" class="Function">derun⁻-aux</a> <a id="21539" href="Data.List.Relation.Unary.Any.Properties.html#21517" class="Bound">p[x∷xs]!</a>

  <a id="21551" href="Data.List.Relation.Unary.Any.Properties.html#21551" class="Function">deduplicate⁻</a> <a id="21564" class="Symbol">:</a> <a id="21566" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21570" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21572" class="Symbol">(</a><a id="21573" href="Data.List.Base.html#13534" class="Function">deduplicate</a> <a id="21585" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="21588" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="21590" class="Symbol">)</a> <a id="21592" class="Symbol">→</a> <a id="21594" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21598" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="21600" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
  <a id="21605" href="Data.List.Relation.Unary.Any.Properties.html#21551" class="Function">deduplicate⁻</a> <a id="21618" class="Symbol">{</a><a id="21619" class="Argument">xs</a> <a id="21622" class="Symbol">=</a> <a id="21624" href="Data.List.Relation.Unary.Any.Properties.html#21624" class="Bound">x</a> <a id="21626" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21628" class="Symbol">_}</a> <a id="21631" class="Symbol">(</a><a id="21632" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21637" href="Data.List.Relation.Unary.Any.Properties.html#21637" class="Bound">px</a><a id="21639" class="Symbol">)</a>    <a id="21644" class="Symbol">=</a> <a id="21646" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="21651" href="Data.List.Relation.Unary.Any.Properties.html#21637" class="Bound">px</a>
  <a id="21656" href="Data.List.Relation.Unary.Any.Properties.html#21551" class="Function">deduplicate⁻</a> <a id="21669" class="Symbol">{</a><a id="21670" class="Argument">xs</a> <a id="21673" class="Symbol">=</a> <a id="21675" href="Data.List.Relation.Unary.Any.Properties.html#21675" class="Bound">x</a> <a id="21677" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21679" class="Symbol">_}</a> <a id="21682" class="Symbol">(</a><a id="21683" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="21689" href="Data.List.Relation.Unary.Any.Properties.html#21689" class="Bound">pxs!</a><a id="21693" class="Symbol">)</a> <a id="21695" class="Symbol">=</a> <a id="21697" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="21703" class="Symbol">(</a><a id="21704" href="Data.List.Relation.Unary.Any.Properties.html#21551" class="Function">deduplicate⁻</a> <a id="21717" class="Symbol">(</a><a id="21718" href="Data.List.Relation.Unary.Any.Properties.html#19750" class="Function">filter⁻</a> <a id="21726" class="Symbol">(</a><a id="21727" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="21730" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="21732" href="Data.List.Relation.Unary.Any.Properties.html#20101" class="Bound">R?</a> <a id="21735" href="Data.List.Relation.Unary.Any.Properties.html#21675" class="Bound">x</a><a id="21736" class="Symbol">)</a> <a id="21738" href="Data.List.Relation.Unary.Any.Properties.html#21689" class="Bound">pxs!</a><a id="21742" class="Symbol">))</a>

<a id="21746" class="Comment">------------------------------------------------------------------------</a>
<a id="21819" class="Comment">-- mapWith∈.</a>

<a id="21833" class="Keyword">module</a> <a id="21840" href="Data.List.Relation.Unary.Any.Properties.html#21840" class="Module">_</a> <a id="21842" class="Symbol">{</a><a id="21843" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="21845" class="Symbol">:</a> <a id="21847" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="21849" class="Symbol">→</a> <a id="21851" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21855" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="21856" class="Symbol">}</a> <a id="21858" class="Keyword">where</a>

  <a id="21867" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="21877" class="Symbol">:</a> <a id="21879" class="Symbol">∀</a> <a id="21881" class="Symbol">{</a><a id="21882" href="Data.List.Relation.Unary.Any.Properties.html#21882" class="Bound">xs</a> <a id="21885" class="Symbol">:</a> <a id="21887" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="21892" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="21893" class="Symbol">}</a> <a id="21895" class="Symbol">(</a><a id="21896" href="Data.List.Relation.Unary.Any.Properties.html#21896" class="Bound">f</a> <a id="21898" class="Symbol">:</a> <a id="21900" class="Symbol">∀</a> <a id="21902" class="Symbol">{</a><a id="21903" href="Data.List.Relation.Unary.Any.Properties.html#21903" class="Bound">x</a><a id="21904" class="Symbol">}</a> <a id="21906" class="Symbol">→</a> <a id="21908" href="Data.List.Relation.Unary.Any.Properties.html#21903" class="Bound">x</a> <a id="21910" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="21912" href="Data.List.Relation.Unary.Any.Properties.html#21882" class="Bound">xs</a> <a id="21915" class="Symbol">→</a> <a id="21917" href="Data.List.Relation.Unary.Any.Properties.html#21847" class="Bound">B</a><a id="21918" class="Symbol">)</a> <a id="21920" class="Symbol">→</a>
                <a id="21938" class="Symbol">(</a><a id="21939" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="21942" class="Symbol">λ</a> <a id="21944" href="Data.List.Relation.Unary.Any.Properties.html#21944" class="Bound">x</a> <a id="21946" class="Symbol">(</a><a id="21947" href="Data.List.Relation.Unary.Any.Properties.html#21947" class="Bound">x∈xs</a> <a id="21952" class="Symbol">:</a> <a id="21954" href="Data.List.Relation.Unary.Any.Properties.html#21944" class="Bound">x</a> <a id="21956" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="21958" href="Data.List.Relation.Unary.Any.Properties.html#21882" class="Bound">xs</a><a id="21960" class="Symbol">)</a> <a id="21962" class="Symbol">→</a> <a id="21964" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="21966" class="Symbol">(</a><a id="21967" href="Data.List.Relation.Unary.Any.Properties.html#21896" class="Bound">f</a> <a id="21969" href="Data.List.Relation.Unary.Any.Properties.html#21947" class="Bound">x∈xs</a><a id="21973" class="Symbol">))</a> <a id="21976" class="Symbol">→</a>
                <a id="21994" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="21998" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22000" class="Symbol">(</a><a id="22001" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="22010" href="Data.List.Relation.Unary.Any.Properties.html#21882" class="Bound">xs</a> <a id="22013" href="Data.List.Relation.Unary.Any.Properties.html#21896" class="Bound">f</a><a id="22014" class="Symbol">)</a>
  <a id="22018" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="22028" href="Data.List.Relation.Unary.Any.Properties.html#22028" class="Bound">f</a> <a id="22030" class="Symbol">(_</a> <a id="22033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22035" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="22040" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="22046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22048" href="Data.List.Relation.Unary.Any.Properties.html#22048" class="Bound">p</a><a id="22049" class="Symbol">)</a> <a id="22051" class="Symbol">=</a> <a id="22053" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="22058" href="Data.List.Relation.Unary.Any.Properties.html#22048" class="Bound">p</a>
  <a id="22062" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="22072" href="Data.List.Relation.Unary.Any.Properties.html#22072" class="Bound">f</a> <a id="22074" class="Symbol">(_</a> <a id="22077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22079" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="22085" href="Data.List.Relation.Unary.Any.Properties.html#22085" class="Bound">x∈xs</a> <a id="22090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22092" href="Data.List.Relation.Unary.Any.Properties.html#22092" class="Bound">p</a><a id="22093" class="Symbol">)</a> <a id="22095" class="Symbol">=</a>
    <a id="22101" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="22107" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="22109" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="22119" class="Symbol">(</a><a id="22120" href="Data.List.Relation.Unary.Any.Properties.html#22072" class="Bound">f</a> <a id="22122" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="22124" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="22129" class="Symbol">)</a> <a id="22131" class="Symbol">(_</a> <a id="22134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22136" href="Data.List.Relation.Unary.Any.Properties.html#22085" class="Bound">x∈xs</a> <a id="22141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22143" href="Data.List.Relation.Unary.Any.Properties.html#22092" class="Bound">p</a><a id="22144" class="Symbol">)</a>

  <a id="22149" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22159" class="Symbol">:</a> <a id="22161" class="Symbol">∀</a> <a id="22163" class="Symbol">(</a><a id="22164" href="Data.List.Relation.Unary.Any.Properties.html#22164" class="Bound">xs</a> <a id="22167" class="Symbol">:</a> <a id="22169" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22174" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="22175" class="Symbol">)</a> <a id="22177" class="Symbol">(</a><a id="22178" href="Data.List.Relation.Unary.Any.Properties.html#22178" class="Bound">f</a> <a id="22180" class="Symbol">:</a> <a id="22182" class="Symbol">∀</a> <a id="22184" class="Symbol">{</a><a id="22185" href="Data.List.Relation.Unary.Any.Properties.html#22185" class="Bound">x</a><a id="22186" class="Symbol">}</a> <a id="22188" class="Symbol">→</a> <a id="22190" href="Data.List.Relation.Unary.Any.Properties.html#22185" class="Bound">x</a> <a id="22192" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22194" href="Data.List.Relation.Unary.Any.Properties.html#22164" class="Bound">xs</a> <a id="22197" class="Symbol">→</a> <a id="22199" href="Data.List.Relation.Unary.Any.Properties.html#21847" class="Bound">B</a><a id="22200" class="Symbol">)</a> <a id="22202" class="Symbol">→</a>
                <a id="22220" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="22224" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22226" class="Symbol">(</a><a id="22227" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="22236" href="Data.List.Relation.Unary.Any.Properties.html#22164" class="Bound">xs</a> <a id="22239" href="Data.List.Relation.Unary.Any.Properties.html#22178" class="Bound">f</a><a id="22240" class="Symbol">)</a> <a id="22242" class="Symbol">→</a>
                <a id="22260" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22263" class="Symbol">λ</a> <a id="22265" href="Data.List.Relation.Unary.Any.Properties.html#22265" class="Bound">x</a> <a id="22267" class="Symbol">(</a><a id="22268" href="Data.List.Relation.Unary.Any.Properties.html#22268" class="Bound">x∈xs</a> <a id="22273" class="Symbol">:</a> <a id="22275" href="Data.List.Relation.Unary.Any.Properties.html#22265" class="Bound">x</a> <a id="22277" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22279" href="Data.List.Relation.Unary.Any.Properties.html#22164" class="Bound">xs</a><a id="22281" class="Symbol">)</a> <a id="22283" class="Symbol">→</a> <a id="22285" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22287" class="Symbol">(</a><a id="22288" href="Data.List.Relation.Unary.Any.Properties.html#22178" class="Bound">f</a> <a id="22290" href="Data.List.Relation.Unary.Any.Properties.html#22268" class="Bound">x∈xs</a><a id="22294" class="Symbol">)</a>
  <a id="22298" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22308" class="Symbol">(</a><a id="22309" href="Data.List.Relation.Unary.Any.Properties.html#22309" class="Bound">y</a> <a id="22311" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22313" href="Data.List.Relation.Unary.Any.Properties.html#22313" class="Bound">xs</a><a id="22315" class="Symbol">)</a> <a id="22317" href="Data.List.Relation.Unary.Any.Properties.html#22317" class="Bound">f</a> <a id="22319" class="Symbol">(</a><a id="22320" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="22326" href="Data.List.Relation.Unary.Any.Properties.html#22326" class="Bound">p</a><a id="22327" class="Symbol">)</a> <a id="22329" class="Symbol">=</a> <a id="22331" class="Symbol">(</a><a id="22332" href="Data.List.Relation.Unary.Any.Properties.html#22309" class="Bound">y</a> <a id="22334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22336" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="22341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22346" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22348" href="Data.List.Relation.Unary.Any.Properties.html#22326" class="Bound">p</a><a id="22349" class="Symbol">)</a>
  <a id="22353" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22363" class="Symbol">(</a><a id="22364" href="Data.List.Relation.Unary.Any.Properties.html#22364" class="Bound">y</a> <a id="22366" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22368" href="Data.List.Relation.Unary.Any.Properties.html#22368" class="Bound">xs</a><a id="22370" class="Symbol">)</a> <a id="22372" href="Data.List.Relation.Unary.Any.Properties.html#22372" class="Bound">f</a> <a id="22374" class="Symbol">(</a><a id="22375" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="22381" href="Data.List.Relation.Unary.Any.Properties.html#22381" class="Bound">p</a><a id="22382" class="Symbol">)</a> <a id="22384" class="Symbol">=</a>
    <a id="22390" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="22400" class="Symbol">(</a><a id="22401" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="22410" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="22416" href="Function.Base.html#704" class="Function">id</a><a id="22418" class="Symbol">)</a> <a id="22420" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="22422" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22432" href="Data.List.Relation.Unary.Any.Properties.html#22368" class="Bound">xs</a> <a id="22435" class="Symbol">(</a><a id="22436" href="Data.List.Relation.Unary.Any.Properties.html#22372" class="Bound">f</a> <a id="22438" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="22440" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="22445" class="Symbol">)</a> <a id="22447" href="Data.List.Relation.Unary.Any.Properties.html#22381" class="Bound">p</a>

  <a id="22452" href="Data.List.Relation.Unary.Any.Properties.html#22452" class="Function">mapWith∈↔</a> <a id="22462" class="Symbol">:</a> <a id="22464" class="Symbol">∀</a> <a id="22466" class="Symbol">{</a><a id="22467" href="Data.List.Relation.Unary.Any.Properties.html#22467" class="Bound">xs</a> <a id="22470" class="Symbol">:</a> <a id="22472" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22477" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="22478" class="Symbol">}</a> <a id="22480" class="Symbol">{</a><a id="22481" href="Data.List.Relation.Unary.Any.Properties.html#22481" class="Bound">f</a> <a id="22483" class="Symbol">:</a> <a id="22485" class="Symbol">∀</a> <a id="22487" class="Symbol">{</a><a id="22488" href="Data.List.Relation.Unary.Any.Properties.html#22488" class="Bound">x</a><a id="22489" class="Symbol">}</a> <a id="22491" class="Symbol">→</a> <a id="22493" href="Data.List.Relation.Unary.Any.Properties.html#22488" class="Bound">x</a> <a id="22495" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22497" href="Data.List.Relation.Unary.Any.Properties.html#22467" class="Bound">xs</a> <a id="22500" class="Symbol">→</a> <a id="22502" href="Data.List.Relation.Unary.Any.Properties.html#21847" class="Bound">B</a><a id="22503" class="Symbol">}</a> <a id="22505" class="Symbol">→</a>
                <a id="22523" class="Symbol">(</a><a id="22524" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22527" class="Symbol">λ</a> <a id="22529" href="Data.List.Relation.Unary.Any.Properties.html#22529" class="Bound">x</a> <a id="22531" class="Symbol">(</a><a id="22532" href="Data.List.Relation.Unary.Any.Properties.html#22532" class="Bound">x∈xs</a> <a id="22537" class="Symbol">:</a> <a id="22539" href="Data.List.Relation.Unary.Any.Properties.html#22529" class="Bound">x</a> <a id="22541" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22543" href="Data.List.Relation.Unary.Any.Properties.html#22467" class="Bound">xs</a><a id="22545" class="Symbol">)</a> <a id="22547" class="Symbol">→</a> <a id="22549" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22551" class="Symbol">(</a><a id="22552" href="Data.List.Relation.Unary.Any.Properties.html#22481" class="Bound">f</a> <a id="22554" href="Data.List.Relation.Unary.Any.Properties.html#22532" class="Bound">x∈xs</a><a id="22558" class="Symbol">))</a> <a id="22561" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="22563" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="22567" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22569" class="Symbol">(</a><a id="22570" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="22579" href="Data.List.Relation.Unary.Any.Properties.html#22467" class="Bound">xs</a> <a id="22582" href="Data.List.Relation.Unary.Any.Properties.html#22481" class="Bound">f</a><a id="22583" class="Symbol">)</a>
  <a id="22587" href="Data.List.Relation.Unary.Any.Properties.html#22452" class="Function">mapWith∈↔</a> <a id="22597" class="Symbol">=</a> <a id="22599" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="22605" class="Symbol">(</a><a id="22606" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="22616" class="Symbol">_)</a> <a id="22619" class="Symbol">(</a><a id="22620" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22630" class="Symbol">_</a> <a id="22632" class="Symbol">_)</a> <a id="22635" class="Symbol">(</a><a id="22636" href="Data.List.Relation.Unary.Any.Properties.html#22971" class="Function">to∘from</a> <a id="22644" class="Symbol">_</a> <a id="22646" class="Symbol">_)</a> <a id="22649" class="Symbol">(</a><a id="22650" href="Data.List.Relation.Unary.Any.Properties.html#22675" class="Function">from∘to</a> <a id="22658" class="Symbol">_)</a>
    <a id="22665" class="Keyword">where</a>
    <a id="22675" href="Data.List.Relation.Unary.Any.Properties.html#22675" class="Function">from∘to</a> <a id="22683" class="Symbol">:</a> <a id="22685" class="Symbol">∀</a> <a id="22687" class="Symbol">{</a><a id="22688" href="Data.List.Relation.Unary.Any.Properties.html#22688" class="Bound">xs</a> <a id="22691" class="Symbol">:</a> <a id="22693" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22698" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="22699" class="Symbol">}</a> <a id="22701" class="Symbol">(</a><a id="22702" href="Data.List.Relation.Unary.Any.Properties.html#22702" class="Bound">f</a> <a id="22704" class="Symbol">:</a> <a id="22706" class="Symbol">∀</a> <a id="22708" class="Symbol">{</a><a id="22709" href="Data.List.Relation.Unary.Any.Properties.html#22709" class="Bound">x</a><a id="22710" class="Symbol">}</a> <a id="22712" class="Symbol">→</a> <a id="22714" href="Data.List.Relation.Unary.Any.Properties.html#22709" class="Bound">x</a> <a id="22716" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22718" href="Data.List.Relation.Unary.Any.Properties.html#22688" class="Bound">xs</a> <a id="22721" class="Symbol">→</a> <a id="22723" href="Data.List.Relation.Unary.Any.Properties.html#21847" class="Bound">B</a><a id="22724" class="Symbol">)</a>
              <a id="22740" class="Symbol">(</a><a id="22741" href="Data.List.Relation.Unary.Any.Properties.html#22741" class="Bound">p</a> <a id="22743" class="Symbol">:</a> <a id="22745" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22748" class="Symbol">λ</a> <a id="22750" href="Data.List.Relation.Unary.Any.Properties.html#22750" class="Bound">x</a> <a id="22752" class="Symbol">(</a><a id="22753" href="Data.List.Relation.Unary.Any.Properties.html#22753" class="Bound">x∈xs</a> <a id="22758" class="Symbol">:</a> <a id="22760" href="Data.List.Relation.Unary.Any.Properties.html#22750" class="Bound">x</a> <a id="22762" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="22764" href="Data.List.Relation.Unary.Any.Properties.html#22688" class="Bound">xs</a><a id="22766" class="Symbol">)</a> <a id="22768" class="Symbol">→</a> <a id="22770" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="22772" class="Symbol">(</a><a id="22773" href="Data.List.Relation.Unary.Any.Properties.html#22702" class="Bound">f</a> <a id="22775" href="Data.List.Relation.Unary.Any.Properties.html#22753" class="Bound">x∈xs</a><a id="22779" class="Symbol">))</a> <a id="22782" class="Symbol">→</a>
              <a id="22798" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="22808" href="Data.List.Relation.Unary.Any.Properties.html#22688" class="Bound">xs</a> <a id="22811" href="Data.List.Relation.Unary.Any.Properties.html#22702" class="Bound">f</a> <a id="22813" class="Symbol">(</a><a id="22814" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="22824" href="Data.List.Relation.Unary.Any.Properties.html#22702" class="Bound">f</a> <a id="22826" href="Data.List.Relation.Unary.Any.Properties.html#22741" class="Bound">p</a><a id="22827" class="Symbol">)</a> <a id="22829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22831" href="Data.List.Relation.Unary.Any.Properties.html#22741" class="Bound">p</a>
    <a id="22837" href="Data.List.Relation.Unary.Any.Properties.html#22675" class="Function">from∘to</a> <a id="22845" href="Data.List.Relation.Unary.Any.Properties.html#22845" class="Bound">f</a> <a id="22847" class="Symbol">(_</a> <a id="22850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22852" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="22857" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="22863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22865" href="Data.List.Relation.Unary.Any.Properties.html#22865" class="Bound">p</a><a id="22866" class="Symbol">)</a> <a id="22868" class="Symbol">=</a> <a id="22870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="22879" href="Data.List.Relation.Unary.Any.Properties.html#22675" class="Function">from∘to</a> <a id="22887" href="Data.List.Relation.Unary.Any.Properties.html#22887" class="Bound">f</a> <a id="22889" class="Symbol">(_</a> <a id="22892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22894" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="22900" href="Data.List.Relation.Unary.Any.Properties.html#22900" class="Bound">x∈xs</a> <a id="22905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22907" href="Data.List.Relation.Unary.Any.Properties.html#22907" class="Bound">p</a><a id="22908" class="Symbol">)</a>
      <a id="22916" class="Keyword">rewrite</a> <a id="22924" href="Data.List.Relation.Unary.Any.Properties.html#22675" class="Function">from∘to</a> <a id="22932" class="Symbol">(</a><a id="22933" href="Data.List.Relation.Unary.Any.Properties.html#22887" class="Bound">f</a> <a id="22935" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="22937" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="22942" class="Symbol">)</a> <a id="22944" class="Symbol">(_</a> <a id="22947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22949" href="Data.List.Relation.Unary.Any.Properties.html#22900" class="Bound">x∈xs</a> <a id="22954" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22956" href="Data.List.Relation.Unary.Any.Properties.html#22907" class="Bound">p</a><a id="22957" class="Symbol">)</a> <a id="22959" class="Symbol">=</a> <a id="22961" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="22971" href="Data.List.Relation.Unary.Any.Properties.html#22971" class="Function">to∘from</a> <a id="22979" class="Symbol">:</a> <a id="22981" class="Symbol">∀</a> <a id="22983" class="Symbol">(</a><a id="22984" href="Data.List.Relation.Unary.Any.Properties.html#22984" class="Bound">xs</a> <a id="22987" class="Symbol">:</a> <a id="22989" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22994" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="22995" class="Symbol">)</a> <a id="22997" class="Symbol">(</a><a id="22998" href="Data.List.Relation.Unary.Any.Properties.html#22998" class="Bound">f</a> <a id="23000" class="Symbol">:</a> <a id="23002" class="Symbol">∀</a> <a id="23004" class="Symbol">{</a><a id="23005" href="Data.List.Relation.Unary.Any.Properties.html#23005" class="Bound">x</a><a id="23006" class="Symbol">}</a> <a id="23008" class="Symbol">→</a> <a id="23010" href="Data.List.Relation.Unary.Any.Properties.html#23005" class="Bound">x</a> <a id="23012" href="Data.List.Membership.Setoid.html#950" class="Function Operator">∈</a> <a id="23014" href="Data.List.Relation.Unary.Any.Properties.html#22984" class="Bound">xs</a> <a id="23017" class="Symbol">→</a> <a id="23019" href="Data.List.Relation.Unary.Any.Properties.html#21847" class="Bound">B</a><a id="23020" class="Symbol">)</a>
              <a id="23036" class="Symbol">(</a><a id="23037" href="Data.List.Relation.Unary.Any.Properties.html#23037" class="Bound">p</a> <a id="23039" class="Symbol">:</a> <a id="23041" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23045" href="Data.List.Relation.Unary.Any.Properties.html#21843" class="Bound">P</a> <a id="23047" class="Symbol">(</a><a id="23048" href="Data.List.Membership.Setoid.html#1178" class="Function">mapWith∈</a> <a id="23057" href="Data.List.Relation.Unary.Any.Properties.html#22984" class="Bound">xs</a> <a id="23060" href="Data.List.Relation.Unary.Any.Properties.html#22998" class="Bound">f</a><a id="23061" class="Symbol">))</a> <a id="23064" class="Symbol">→</a>
              <a id="23080" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a> <a id="23090" href="Data.List.Relation.Unary.Any.Properties.html#22998" class="Bound">f</a> <a id="23092" class="Symbol">(</a><a id="23093" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a> <a id="23103" href="Data.List.Relation.Unary.Any.Properties.html#22984" class="Bound">xs</a> <a id="23106" href="Data.List.Relation.Unary.Any.Properties.html#22998" class="Bound">f</a> <a id="23108" href="Data.List.Relation.Unary.Any.Properties.html#23037" class="Bound">p</a><a id="23109" class="Symbol">)</a> <a id="23111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23113" href="Data.List.Relation.Unary.Any.Properties.html#23037" class="Bound">p</a>
    <a id="23119" href="Data.List.Relation.Unary.Any.Properties.html#22971" class="Function">to∘from</a> <a id="23127" class="Symbol">(</a><a id="23128" href="Data.List.Relation.Unary.Any.Properties.html#23128" class="Bound">y</a> <a id="23130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23132" href="Data.List.Relation.Unary.Any.Properties.html#23132" class="Bound">xs</a><a id="23134" class="Symbol">)</a> <a id="23136" href="Data.List.Relation.Unary.Any.Properties.html#23136" class="Bound">f</a> <a id="23138" class="Symbol">(</a><a id="23139" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="23145" href="Data.List.Relation.Unary.Any.Properties.html#23145" class="Bound">p</a><a id="23146" class="Symbol">)</a> <a id="23148" class="Symbol">=</a> <a id="23150" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="23159" href="Data.List.Relation.Unary.Any.Properties.html#22971" class="Function">to∘from</a> <a id="23167" class="Symbol">(</a><a id="23168" href="Data.List.Relation.Unary.Any.Properties.html#23168" class="Bound">y</a> <a id="23170" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23172" href="Data.List.Relation.Unary.Any.Properties.html#23172" class="Bound">xs</a><a id="23174" class="Symbol">)</a> <a id="23176" href="Data.List.Relation.Unary.Any.Properties.html#23176" class="Bound">f</a> <a id="23178" class="Symbol">(</a><a id="23179" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23185" href="Data.List.Relation.Unary.Any.Properties.html#23185" class="Bound">p</a><a id="23186" class="Symbol">)</a> <a id="23188" class="Symbol">=</a>
      <a id="23196" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="23203" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23209" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="23211" href="Data.List.Relation.Unary.Any.Properties.html#22971" class="Function">to∘from</a> <a id="23219" href="Data.List.Relation.Unary.Any.Properties.html#23172" class="Bound">xs</a> <a id="23222" class="Symbol">(</a><a id="23223" href="Data.List.Relation.Unary.Any.Properties.html#23176" class="Bound">f</a> <a id="23225" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="23227" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="23232" class="Symbol">)</a> <a id="23234" href="Data.List.Relation.Unary.Any.Properties.html#23185" class="Bound">p</a>

<a id="23237" class="Comment">------------------------------------------------------------------------</a>
<a id="23310" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="23322" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23334" class="Symbol">:</a> <a id="23336" class="Symbol">∀</a> <a id="23338" href="Data.List.Relation.Unary.Any.Properties.html#23338" class="Bound">acc</a> <a id="23342" href="Data.List.Relation.Unary.Any.Properties.html#23342" class="Bound">xs</a> <a id="23345" class="Symbol">→</a> <a id="23347" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23351" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23353" href="Data.List.Relation.Unary.Any.Properties.html#23338" class="Bound">acc</a> <a id="23357" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23359" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23363" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23365" href="Data.List.Relation.Unary.Any.Properties.html#23342" class="Bound">xs</a> <a id="23368" class="Symbol">→</a> <a id="23370" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23374" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23376" class="Symbol">(</a><a id="23377" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="23388" href="Data.List.Relation.Unary.Any.Properties.html#23338" class="Bound">acc</a> <a id="23392" href="Data.List.Relation.Unary.Any.Properties.html#23342" class="Bound">xs</a><a id="23394" class="Symbol">)</a>
<a id="23396" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23408" href="Data.List.Relation.Unary.Any.Properties.html#23408" class="Bound">acc</a> <a id="23412" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="23421" class="Symbol">(</a><a id="23422" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23427" href="Data.List.Relation.Unary.Any.Properties.html#23427" class="Bound">ps</a><a id="23429" class="Symbol">)</a>        <a id="23438" class="Symbol">=</a> <a id="23440" href="Data.List.Relation.Unary.Any.Properties.html#23427" class="Bound">ps</a>
<a id="23443" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23455" href="Data.List.Relation.Unary.Any.Properties.html#23455" class="Bound">acc</a> <a id="23459" class="Symbol">(</a><a id="23460" href="Data.List.Relation.Unary.Any.Properties.html#23460" class="Bound">x</a> <a id="23462" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23464" href="Data.List.Relation.Unary.Any.Properties.html#23464" class="Bound">xs</a><a id="23466" class="Symbol">)</a> <a id="23468" class="Symbol">(</a><a id="23469" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23474" href="Data.List.Relation.Unary.Any.Properties.html#23474" class="Bound">ps</a><a id="23476" class="Symbol">)</a>        <a id="23485" class="Symbol">=</a> <a id="23487" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23499" class="Symbol">(</a><a id="23500" href="Data.List.Relation.Unary.Any.Properties.html#23460" class="Bound">x</a> <a id="23502" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23504" href="Data.List.Relation.Unary.Any.Properties.html#23455" class="Bound">acc</a><a id="23507" class="Symbol">)</a> <a id="23509" href="Data.List.Relation.Unary.Any.Properties.html#23464" class="Bound">xs</a> <a id="23512" class="Symbol">(</a><a id="23513" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23518" class="Symbol">(</a><a id="23519" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23525" href="Data.List.Relation.Unary.Any.Properties.html#23474" class="Bound">ps</a><a id="23527" class="Symbol">))</a>
<a id="23530" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23542" href="Data.List.Relation.Unary.Any.Properties.html#23542" class="Bound">acc</a> <a id="23546" class="Symbol">(</a><a id="23547" href="Data.List.Relation.Unary.Any.Properties.html#23547" class="Bound">x</a> <a id="23549" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23551" href="Data.List.Relation.Unary.Any.Properties.html#23551" class="Bound">xs</a><a id="23553" class="Symbol">)</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23561" class="Symbol">(</a><a id="23562" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="23567" href="Data.List.Relation.Unary.Any.Properties.html#23567" class="Bound">px</a><a id="23569" class="Symbol">))</a> <a id="23572" class="Symbol">=</a> <a id="23574" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23586" class="Symbol">(</a><a id="23587" href="Data.List.Relation.Unary.Any.Properties.html#23547" class="Bound">x</a> <a id="23589" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23591" href="Data.List.Relation.Unary.Any.Properties.html#23542" class="Bound">acc</a><a id="23594" class="Symbol">)</a> <a id="23596" href="Data.List.Relation.Unary.Any.Properties.html#23551" class="Bound">xs</a> <a id="23599" class="Symbol">(</a><a id="23600" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23605" class="Symbol">(</a><a id="23606" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="23611" href="Data.List.Relation.Unary.Any.Properties.html#23567" class="Bound">px</a><a id="23613" class="Symbol">))</a>
<a id="23616" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23628" href="Data.List.Relation.Unary.Any.Properties.html#23628" class="Bound">acc</a> <a id="23632" class="Symbol">(</a><a id="23633" href="Data.List.Relation.Unary.Any.Properties.html#23633" class="Bound">x</a> <a id="23635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23637" href="Data.List.Relation.Unary.Any.Properties.html#23637" class="Bound">xs</a><a id="23639" class="Symbol">)</a> <a id="23641" class="Symbol">(</a><a id="23642" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23647" class="Symbol">(</a><a id="23648" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23654" href="Data.List.Relation.Unary.Any.Properties.html#23654" class="Bound">y</a><a id="23655" class="Symbol">))</a> <a id="23658" class="Symbol">=</a> <a id="23660" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="23672" class="Symbol">(</a><a id="23673" href="Data.List.Relation.Unary.Any.Properties.html#23633" class="Bound">x</a> <a id="23675" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23677" href="Data.List.Relation.Unary.Any.Properties.html#23628" class="Bound">acc</a><a id="23680" class="Symbol">)</a> <a id="23682" href="Data.List.Relation.Unary.Any.Properties.html#23637" class="Bound">xs</a> <a id="23685" class="Symbol">(</a><a id="23686" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23691" href="Data.List.Relation.Unary.Any.Properties.html#23654" class="Bound">y</a><a id="23692" class="Symbol">)</a>

<a id="reverseAcc⁻"></a><a id="23695" href="Data.List.Relation.Unary.Any.Properties.html#23695" class="Function">reverseAcc⁻</a> <a id="23707" class="Symbol">:</a> <a id="23709" class="Symbol">∀</a> <a id="23711" href="Data.List.Relation.Unary.Any.Properties.html#23711" class="Bound">acc</a> <a id="23715" href="Data.List.Relation.Unary.Any.Properties.html#23715" class="Bound">xs</a> <a id="23718" class="Symbol">→</a> <a id="23720" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23724" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23726" class="Symbol">(</a><a id="23727" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="23738" href="Data.List.Relation.Unary.Any.Properties.html#23711" class="Bound">acc</a> <a id="23742" href="Data.List.Relation.Unary.Any.Properties.html#23715" class="Bound">xs</a><a id="23744" class="Symbol">)</a> <a id="23746" class="Symbol">→</a> <a id="23748" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23752" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23754" href="Data.List.Relation.Unary.Any.Properties.html#23711" class="Bound">acc</a> <a id="23758" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23760" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="23764" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="23766" href="Data.List.Relation.Unary.Any.Properties.html#23715" class="Bound">xs</a>
<a id="23769" href="Data.List.Relation.Unary.Any.Properties.html#23695" class="Function">reverseAcc⁻</a> <a id="23781" href="Data.List.Relation.Unary.Any.Properties.html#23781" class="Bound">acc</a> <a id="23785" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="23794" href="Data.List.Relation.Unary.Any.Properties.html#23794" class="Bound">ps</a> <a id="23797" class="Symbol">=</a> <a id="23799" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23804" href="Data.List.Relation.Unary.Any.Properties.html#23794" class="Bound">ps</a>
<a id="23807" href="Data.List.Relation.Unary.Any.Properties.html#23695" class="Function">reverseAcc⁻</a> <a id="23819" href="Data.List.Relation.Unary.Any.Properties.html#23819" class="Bound">acc</a> <a id="23823" class="Symbol">(</a><a id="23824" href="Data.List.Relation.Unary.Any.Properties.html#23824" class="Bound">x</a> <a id="23826" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23828" href="Data.List.Relation.Unary.Any.Properties.html#23828" class="Bound">xs</a><a id="23830" class="Symbol">)</a> <a id="23832" href="Data.List.Relation.Unary.Any.Properties.html#23832" class="Bound">ps</a> <a id="23835" class="Keyword">rewrite</a> <a id="23843" href="Data.List.Properties.html#39491" class="Function">ʳ++-defn</a> <a id="23852" href="Data.List.Relation.Unary.Any.Properties.html#23828" class="Bound">xs</a> <a id="23855" class="Symbol">{</a><a id="23856" href="Data.List.Relation.Unary.Any.Properties.html#23824" class="Bound">x</a> <a id="23858" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23860" href="Data.List.Relation.Unary.Any.Properties.html#23819" class="Bound">acc</a><a id="23863" class="Symbol">}</a> <a id="23865" class="Keyword">with</a> <a id="23870" href="Data.List.Relation.Unary.Any.Properties.html#12386" class="Function">++⁻</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Data.List.Base.html#7350" class="Function">reverseAcc</a> <a id="23886" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23889" href="Data.List.Relation.Unary.Any.Properties.html#23828" class="Bound">xs</a><a id="23891" class="Symbol">)</a> <a id="23893" href="Data.List.Relation.Unary.Any.Properties.html#23832" class="Bound">ps</a>
<a id="23896" class="Symbol">...</a> <a id="23900" class="Symbol">|</a> <a id="23902" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23907" class="Symbol">(</a><a id="23908" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="23913" href="Data.List.Relation.Unary.Any.Properties.html#23913" class="Bound">p&#39;</a><a id="23915" class="Symbol">)</a> <a id="23917" class="Symbol">=</a> <a id="23919" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23924" class="Symbol">(</a><a id="23925" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="23930" href="Data.List.Relation.Unary.Any.Properties.html#23913" class="Bound">p&#39;</a><a id="23932" class="Symbol">)</a>
<a id="23934" class="Symbol">...</a> <a id="23938" class="Symbol">|</a> <a id="23940" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23945" class="Symbol">(</a><a id="23946" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="23952" href="Data.List.Relation.Unary.Any.Properties.html#23952" class="Bound">ps&#39;</a><a id="23955" class="Symbol">)</a> <a id="23957" class="Symbol">=</a> <a id="23959" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23964" href="Data.List.Relation.Unary.Any.Properties.html#23952" class="Bound">ps&#39;</a>
<a id="23968" class="Symbol">...</a> <a id="23972" class="Symbol">|</a> <a id="23974" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23979" href="Data.List.Relation.Unary.Any.Properties.html#23979" class="Bound">ps&#39;</a> <a id="23983" class="Keyword">with</a> <a id="23988" href="Data.List.Relation.Unary.Any.Properties.html#23695" class="Function">reverseAcc⁻</a> <a id="24000" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24003" class="Bound">xs</a> <a id="24006" href="Data.List.Relation.Unary.Any.Properties.html#23979" class="Bound">ps&#39;</a>
<a id="24010" class="Symbol">...</a>   <a id="24016" class="Symbol">|</a> <a id="24018" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24023" href="Data.List.Relation.Unary.Any.Properties.html#24023" class="Bound">ps&#39;&#39;</a> <a id="24028" class="Symbol">=</a> <a id="24030" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24035" class="Symbol">(</a><a id="24036" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="24042" href="Data.List.Relation.Unary.Any.Properties.html#24023" class="Bound">ps&#39;&#39;</a><a id="24046" class="Symbol">)</a>

<a id="reverse⁺"></a><a id="24049" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Function">reverse⁺</a> <a id="24058" class="Symbol">:</a> <a id="24060" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24064" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24066" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="24069" class="Symbol">→</a> <a id="24071" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24075" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24077" class="Symbol">(</a><a id="24078" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="24086" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="24088" class="Symbol">)</a>
<a id="24090" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Function">reverse⁺</a> <a id="24099" href="Data.List.Relation.Unary.Any.Properties.html#24099" class="Bound">ps</a> <a id="24102" class="Symbol">=</a> <a id="24104" href="Data.List.Relation.Unary.Any.Properties.html#23322" class="Function">reverseAcc⁺</a> <a id="24116" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24119" class="Symbol">_</a> <a id="24121" class="Symbol">(</a><a id="24122" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24127" href="Data.List.Relation.Unary.Any.Properties.html#24099" class="Bound">ps</a><a id="24129" class="Symbol">)</a>

<a id="reverse⁻"></a><a id="24132" href="Data.List.Relation.Unary.Any.Properties.html#24132" class="Function">reverse⁻</a> <a id="24141" class="Symbol">:</a> <a id="24143" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24147" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24149" class="Symbol">(</a><a id="24150" href="Data.List.Base.html#7419" class="Function">reverse</a> <a id="24158" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="24160" class="Symbol">)</a> <a id="24162" class="Symbol">→</a> <a id="24164" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24168" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24170" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a>
<a id="24173" href="Data.List.Relation.Unary.Any.Properties.html#24132" class="Function">reverse⁻</a> <a id="24182" href="Data.List.Relation.Unary.Any.Properties.html#24182" class="Bound">ps</a> <a id="24185" class="Keyword">with</a> <a id="24190" href="Data.List.Relation.Unary.Any.Properties.html#23695" class="Function">reverseAcc⁻</a> <a id="24202" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24205" class="Symbol">_</a> <a id="24207" href="Data.List.Relation.Unary.Any.Properties.html#24182" class="Bound">ps</a>
<a id="24210" class="Symbol">...</a> <a id="24214" class="Symbol">|</a> <a id="24216" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24221" href="Data.List.Relation.Unary.Any.Properties.html#24221" class="Bound">ps&#39;</a> <a id="24225" class="Symbol">=</a> <a id="24227" href="Data.List.Relation.Unary.Any.Properties.html#24221" class="Bound">ps&#39;</a>

<a id="24232" class="Comment">------------------------------------------------------------------------</a>
<a id="24305" class="Comment">-- pure</a>

<a id="pure⁺"></a><a id="24314" href="Data.List.Relation.Unary.Any.Properties.html#24314" class="Function">pure⁺</a> <a id="24320" class="Symbol">:</a> <a id="24322" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24324" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="24326" class="Symbol">→</a> <a id="24328" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24332" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24334" class="Symbol">(</a><a id="24335" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="24340" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="24341" class="Symbol">)</a>
<a id="24343" href="Data.List.Relation.Unary.Any.Properties.html#24314" class="Function">pure⁺</a> <a id="24349" class="Symbol">=</a> <a id="24351" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>

<a id="pure⁻"></a><a id="24357" href="Data.List.Relation.Unary.Any.Properties.html#24357" class="Function">pure⁻</a> <a id="24363" class="Symbol">:</a> <a id="24365" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24369" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24371" class="Symbol">(</a><a id="24372" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="24377" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="24378" class="Symbol">)</a> <a id="24380" class="Symbol">→</a> <a id="24382" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24384" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a>
<a id="24386" href="Data.List.Relation.Unary.Any.Properties.html#24357" class="Function">pure⁻</a> <a id="24392" class="Symbol">(</a><a id="24393" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="24398" href="Data.List.Relation.Unary.Any.Properties.html#24398" class="Bound">p</a><a id="24399" class="Symbol">)</a> <a id="24401" class="Symbol">=</a> <a id="24403" href="Data.List.Relation.Unary.Any.Properties.html#24398" class="Bound">p</a>

<a id="pure⁺∘pure⁻"></a><a id="24406" href="Data.List.Relation.Unary.Any.Properties.html#24406" class="Function">pure⁺∘pure⁻</a> <a id="24418" class="Symbol">:</a> <a id="24420" class="Symbol">(</a><a id="24421" href="Data.List.Relation.Unary.Any.Properties.html#24421" class="Bound">p</a> <a id="24423" class="Symbol">:</a> <a id="24425" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24429" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24431" class="Symbol">(</a><a id="24432" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="24437" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="24438" class="Symbol">))</a> <a id="24441" class="Symbol">→</a> <a id="24443" href="Data.List.Relation.Unary.Any.Properties.html#24314" class="Function">pure⁺</a> <a id="24449" class="Symbol">(</a><a id="24450" href="Data.List.Relation.Unary.Any.Properties.html#24357" class="Function">pure⁻</a> <a id="24456" href="Data.List.Relation.Unary.Any.Properties.html#24421" class="Bound">p</a><a id="24457" class="Symbol">)</a> <a id="24459" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24461" href="Data.List.Relation.Unary.Any.Properties.html#24421" class="Bound">p</a>
<a id="24463" href="Data.List.Relation.Unary.Any.Properties.html#24406" class="Function">pure⁺∘pure⁻</a> <a id="24475" class="Symbol">(</a><a id="24476" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="24481" href="Data.List.Relation.Unary.Any.Properties.html#24481" class="Bound">p</a><a id="24482" class="Symbol">)</a> <a id="24484" class="Symbol">=</a> <a id="24486" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure⁻∘pure⁺"></a><a id="24492" href="Data.List.Relation.Unary.Any.Properties.html#24492" class="Function">pure⁻∘pure⁺</a> <a id="24504" class="Symbol">:</a> <a id="24506" class="Symbol">(</a><a id="24507" href="Data.List.Relation.Unary.Any.Properties.html#24507" class="Bound">p</a> <a id="24509" class="Symbol">:</a> <a id="24511" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24513" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="24514" class="Symbol">)</a> <a id="24516" class="Symbol">→</a> <a id="24518" href="Data.List.Relation.Unary.Any.Properties.html#24357" class="Function">pure⁻</a> <a id="24524" class="Symbol">{</a><a id="24525" class="Argument">P</a> <a id="24527" class="Symbol">=</a> <a id="24529" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a><a id="24530" class="Symbol">}</a> <a id="24532" class="Symbol">(</a><a id="24533" href="Data.List.Relation.Unary.Any.Properties.html#24314" class="Function">pure⁺</a> <a id="24539" href="Data.List.Relation.Unary.Any.Properties.html#24507" class="Bound">p</a><a id="24540" class="Symbol">)</a> <a id="24542" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24544" href="Data.List.Relation.Unary.Any.Properties.html#24507" class="Bound">p</a>
<a id="24546" href="Data.List.Relation.Unary.Any.Properties.html#24492" class="Function">pure⁻∘pure⁺</a> <a id="24558" href="Data.List.Relation.Unary.Any.Properties.html#24558" class="Bound">p</a> <a id="24560" class="Symbol">=</a> <a id="24562" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure↔"></a><a id="24568" href="Data.List.Relation.Unary.Any.Properties.html#24568" class="Function">pure↔</a> <a id="24574" class="Symbol">:</a> <a id="24576" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24578" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="24580" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="24582" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24586" href="Data.List.Relation.Unary.Any.Properties.html#2511" class="Generalizable">P</a> <a id="24588" class="Symbol">(</a><a id="24589" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="24594" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a><a id="24595" class="Symbol">)</a>
<a id="24597" href="Data.List.Relation.Unary.Any.Properties.html#24568" class="Function">pure↔</a> <a id="24603" class="Symbol">{</a><a id="24604" class="Argument">P</a> <a id="24606" class="Symbol">=</a> <a id="24608" href="Data.List.Relation.Unary.Any.Properties.html#24608" class="Bound">P</a><a id="24609" class="Symbol">}</a> <a id="24611" class="Symbol">=</a> <a id="24613" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="24619" href="Data.List.Relation.Unary.Any.Properties.html#24314" class="Function">pure⁺</a> <a id="24625" href="Data.List.Relation.Unary.Any.Properties.html#24357" class="Function">pure⁻</a> <a id="24631" href="Data.List.Relation.Unary.Any.Properties.html#24406" class="Function">pure⁺∘pure⁻</a> <a id="24643" class="Symbol">(</a><a id="24644" href="Data.List.Relation.Unary.Any.Properties.html#24492" class="Function">pure⁻∘pure⁺</a> <a id="24656" class="Symbol">{</a><a id="24657" class="Argument">P</a> <a id="24659" class="Symbol">=</a> <a id="24661" href="Data.List.Relation.Unary.Any.Properties.html#24608" class="Bound">P</a><a id="24662" class="Symbol">})</a>

<a id="24666" class="Comment">------------------------------------------------------------------------</a>
<a id="24739" class="Comment">-- _∷_</a>

<a id="∷↔"></a><a id="24747" href="Data.List.Relation.Unary.Any.Properties.html#24747" class="Function">∷↔</a> <a id="24750" class="Symbol">:</a> <a id="24752" class="Symbol">(</a><a id="24753" href="Data.List.Relation.Unary.Any.Properties.html#24753" class="Bound">P</a> <a id="24755" class="Symbol">:</a> <a id="24757" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="24762" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="24764" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="24765" class="Symbol">)</a> <a id="24767" class="Symbol">→</a> <a id="24769" class="Symbol">(</a><a id="24770" href="Data.List.Relation.Unary.Any.Properties.html#24753" class="Bound">P</a> <a id="24772" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="24774" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24776" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24780" href="Data.List.Relation.Unary.Any.Properties.html#24753" class="Bound">P</a> <a id="24782" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="24784" class="Symbol">)</a> <a id="24786" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="24788" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24792" href="Data.List.Relation.Unary.Any.Properties.html#24753" class="Bound">P</a> <a id="24794" class="Symbol">(</a><a id="24795" href="Data.List.Relation.Unary.Any.Properties.html#2532" class="Generalizable">x</a> <a id="24797" class="InductiveConstructor Operator">∷</a> <a id="24799" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a><a id="24801" class="Symbol">)</a>
<a id="24803" href="Data.List.Relation.Unary.Any.Properties.html#24747" class="Function">∷↔</a> <a id="24806" class="Symbol">{</a><a id="24807" class="Argument">x</a> <a id="24809" class="Symbol">=</a> <a id="24811" href="Data.List.Relation.Unary.Any.Properties.html#24811" class="Bound">x</a><a id="24812" class="Symbol">}</a> <a id="24814" class="Symbol">{</a><a id="24815" href="Data.List.Relation.Unary.Any.Properties.html#24815" class="Bound">xs</a><a id="24817" class="Symbol">}</a> <a id="24819" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24821" class="Symbol">=</a>
  <a id="24825" class="Symbol">(</a><a id="24826" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24828" href="Data.List.Relation.Unary.Any.Properties.html#24811" class="Bound">x</a>         <a id="24838" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24840" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24844" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24846" href="Data.List.Relation.Unary.Any.Properties.html#24815" class="Bound">xs</a><a id="24848" class="Symbol">)</a>  <a id="24851" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="24854" href="Data.List.Relation.Unary.Any.Properties.html#24568" class="Function">pure↔</a> <a id="24860" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">⊎-cong</a> <a id="24867" class="Symbol">(</a><a id="24868" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24872" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24874" href="Data.List.Relation.Unary.Any.Properties.html#24815" class="Bound">xs</a> <a id="24877" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="24878" class="Symbol">)</a> <a id="24880" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="24884" class="Symbol">(</a><a id="24885" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24889" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24891" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="24893" href="Data.List.Relation.Unary.Any.Properties.html#24811" class="Bound">x</a> <a id="24895" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="24897" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24899" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24903" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24905" href="Data.List.Relation.Unary.Any.Properties.html#24815" class="Bound">xs</a><a id="24907" class="Symbol">)</a>  <a id="24910" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="24913" href="Data.List.Relation.Unary.Any.Properties.html#13223" class="Function">++↔</a> <a id="24917" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="24921" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="24925" href="Data.List.Relation.Unary.Any.Properties.html#24819" class="Bound">P</a> <a id="24927" class="Symbol">(</a><a id="24928" href="Data.List.Relation.Unary.Any.Properties.html#24811" class="Bound">x</a> <a id="24930" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24932" href="Data.List.Relation.Unary.Any.Properties.html#24815" class="Bound">xs</a><a id="24934" class="Symbol">)</a>            <a id="24947" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="24951" class="Keyword">where</a> <a id="24957" class="Keyword">open</a> <a id="24962" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="24991" class="Comment">------------------------------------------------------------------------</a>
<a id="25064" class="Comment">-- _&gt;&gt;=_</a>

<a id="25074" class="Keyword">module</a> <a id="25081" href="Data.List.Relation.Unary.Any.Properties.html#25081" class="Module">_</a> <a id="25083" class="Symbol">{</a><a id="25084" href="Data.List.Relation.Unary.Any.Properties.html#25084" class="Bound">A</a> <a id="25086" href="Data.List.Relation.Unary.Any.Properties.html#25086" class="Bound">B</a> <a id="25088" class="Symbol">:</a> <a id="25090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25094" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="25095" class="Symbol">}</a> <a id="25097" class="Symbol">{</a><a id="25098" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a> <a id="25100" class="Symbol">:</a> <a id="25102" href="Data.List.Relation.Unary.Any.Properties.html#25086" class="Bound">B</a> <a id="25104" class="Symbol">→</a> <a id="25106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25110" href="Data.List.Relation.Unary.Any.Properties.html#2473" class="Generalizable">p</a><a id="25111" class="Symbol">}</a> <a id="25113" class="Symbol">{</a><a id="25114" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a> <a id="25116" class="Symbol">:</a> <a id="25118" href="Data.List.Relation.Unary.Any.Properties.html#25084" class="Bound">A</a> <a id="25120" class="Symbol">→</a> <a id="25122" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25127" href="Data.List.Relation.Unary.Any.Properties.html#25086" class="Bound">B</a><a id="25128" class="Symbol">}</a> <a id="25130" class="Keyword">where</a>

  <a id="25139" href="Data.List.Relation.Unary.Any.Properties.html#25139" class="Function">&gt;&gt;=↔</a> <a id="25144" class="Symbol">:</a> <a id="25146" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25150" class="Symbol">(</a><a id="25151" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25155" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a> <a id="25157" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25159" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a><a id="25160" class="Symbol">)</a> <a id="25162" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="25165" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="25167" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25171" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a> <a id="25173" class="Symbol">(</a><a id="25174" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">xs</a> <a id="25177" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="25181" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a><a id="25182" class="Symbol">)</a>
  <a id="25186" href="Data.List.Relation.Unary.Any.Properties.html#25139" class="Function">&gt;&gt;=↔</a> <a id="25191" class="Symbol">{</a><a id="25192" class="Argument">xs</a> <a id="25195" class="Symbol">=</a> <a id="25197" href="Data.List.Relation.Unary.Any.Properties.html#25197" class="Bound">xs</a><a id="25199" class="Symbol">}</a> <a id="25201" class="Symbol">=</a>
    <a id="25207" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25211" class="Symbol">(</a><a id="25212" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25216" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a> <a id="25218" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25220" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a><a id="25221" class="Symbol">)</a> <a id="25223" href="Data.List.Relation.Unary.Any.Properties.html#25197" class="Bound">xs</a>           <a id="25236" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="25239" href="Data.List.Relation.Unary.Any.Properties.html#11507" class="Function">map↔</a> <a id="25244" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="25250" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25254" class="Symbol">(</a><a id="25255" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25259" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a><a id="25260" class="Symbol">)</a> <a id="25262" class="Symbol">(</a><a id="25263" href="Data.List.Base.html#1631" class="Function">List.map</a> <a id="25272" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a> <a id="25274" href="Data.List.Relation.Unary.Any.Properties.html#25197" class="Bound">xs</a><a id="25276" class="Symbol">)</a>  <a id="25279" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="25282" href="Data.List.Relation.Unary.Any.Properties.html#16257" class="Function">concat↔</a> <a id="25290" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="25296" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25300" href="Data.List.Relation.Unary.Any.Properties.html#25098" class="Bound">P</a> <a id="25302" class="Symbol">(</a><a id="25303" href="Data.List.Relation.Unary.Any.Properties.html#25197" class="Bound">xs</a> <a id="25306" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="25310" href="Data.List.Relation.Unary.Any.Properties.html#25114" class="Bound">f</a><a id="25311" class="Symbol">)</a>             <a id="25325" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="25331" class="Keyword">where</a> <a id="25337" class="Keyword">open</a> <a id="25342" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="25371" class="Comment">------------------------------------------------------------------------</a>
<a id="25444" class="Comment">-- _⊛_</a>

<a id="⊛↔"></a><a id="25452" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="25455" class="Symbol">:</a> <a id="25457" class="Symbol">∀</a> <a id="25459" class="Symbol">{</a><a id="25460" href="Data.List.Relation.Unary.Any.Properties.html#25460" class="Bound">P</a> <a id="25462" class="Symbol">:</a> <a id="25464" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="25466" class="Symbol">→</a> <a id="25468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25472" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="25473" class="Symbol">}</a> <a id="25475" class="Symbol">{</a><a id="25476" href="Data.List.Relation.Unary.Any.Properties.html#25476" class="Bound">fs</a> <a id="25479" class="Symbol">:</a> <a id="25481" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25486" class="Symbol">(</a><a id="25487" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="25489" class="Symbol">→</a> <a id="25491" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="25492" class="Symbol">)}</a> <a id="25495" class="Symbol">{</a><a id="25496" href="Data.List.Relation.Unary.Any.Properties.html#25496" class="Bound">xs</a> <a id="25499" class="Symbol">:</a> <a id="25501" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25506" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="25507" class="Symbol">}</a> <a id="25509" class="Symbol">→</a>
     <a id="25516" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25520" class="Symbol">(λ</a> <a id="25523" href="Data.List.Relation.Unary.Any.Properties.html#25523" class="Bound">f</a> <a id="25525" class="Symbol">→</a> <a id="25527" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25531" class="Symbol">(</a><a id="25532" href="Data.List.Relation.Unary.Any.Properties.html#25460" class="Bound">P</a> <a id="25534" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25536" href="Data.List.Relation.Unary.Any.Properties.html#25523" class="Bound">f</a><a id="25537" class="Symbol">)</a> <a id="25539" href="Data.List.Relation.Unary.Any.Properties.html#25496" class="Bound">xs</a><a id="25541" class="Symbol">)</a> <a id="25543" href="Data.List.Relation.Unary.Any.Properties.html#25476" class="Bound">fs</a> <a id="25546" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="25548" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25552" href="Data.List.Relation.Unary.Any.Properties.html#25460" class="Bound">P</a> <a id="25554" class="Symbol">(</a><a id="25555" href="Data.List.Relation.Unary.Any.Properties.html#25476" class="Bound">fs</a> <a id="25558" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="25560" href="Data.List.Relation.Unary.Any.Properties.html#25496" class="Bound">xs</a><a id="25562" class="Symbol">)</a>
<a id="25564" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="25567" class="Symbol">{</a><a id="25568" class="Argument">P</a> <a id="25570" class="Symbol">=</a> <a id="25572" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a><a id="25573" class="Symbol">}</a> <a id="25575" class="Symbol">{</a><a id="25576" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a><a id="25578" class="Symbol">}</a> <a id="25580" class="Symbol">{</a><a id="25581" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a><a id="25583" class="Symbol">}</a> <a id="25585" class="Symbol">=</a>
  <a id="25589" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25593" class="Symbol">(λ</a> <a id="25596" href="Data.List.Relation.Unary.Any.Properties.html#25596" class="Bound">f</a> <a id="25598" class="Symbol">→</a> <a id="25600" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25604" class="Symbol">(</a><a id="25605" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a> <a id="25607" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25609" href="Data.List.Relation.Unary.Any.Properties.html#25596" class="Bound">f</a><a id="25610" class="Symbol">)</a> <a id="25612" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a><a id="25614" class="Symbol">)</a> <a id="25616" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a>                <a id="25634" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="25637" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="25646" class="Symbol">(λ</a> <a id="25649" href="Data.List.Relation.Unary.Any.Properties.html#25649" class="Bound">_</a> <a id="25651" class="Symbol">→</a> <a id="25653" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="25662" class="Symbol">(λ</a> <a id="25665" href="Data.List.Relation.Unary.Any.Properties.html#25665" class="Bound">_</a> <a id="25667" class="Symbol">→</a> <a id="25669" href="Data.List.Relation.Unary.Any.Properties.html#24568" class="Function">pure↔</a><a id="25674" class="Symbol">)</a> <a id="25676" class="Symbol">(_</a> <a id="25679" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="25680" class="Symbol">))</a> <a id="25683" class="Symbol">(_</a> <a id="25686" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="25687" class="Symbol">)</a> <a id="25689" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="25693" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25697" class="Symbol">(λ</a> <a id="25700" href="Data.List.Relation.Unary.Any.Properties.html#25700" class="Bound">f</a> <a id="25702" class="Symbol">→</a> <a id="25704" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25708" class="Symbol">(</a><a id="25709" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25713" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a> <a id="25715" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25717" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="25722" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25724" href="Data.List.Relation.Unary.Any.Properties.html#25700" class="Bound">f</a><a id="25725" class="Symbol">)</a> <a id="25727" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a><a id="25729" class="Symbol">)</a> <a id="25731" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a>     <a id="25738" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="25741" href="Data.List.Relation.Unary.Any.Properties.html#3305" class="Function">Any-cong</a> <a id="25750" class="Symbol">(λ</a> <a id="25753" href="Data.List.Relation.Unary.Any.Properties.html#25753" class="Bound">_</a> <a id="25755" class="Symbol">→</a> <a id="25757" href="Data.List.Relation.Unary.Any.Properties.html#25139" class="Function">&gt;&gt;=↔</a> <a id="25762" class="Symbol">)</a> <a id="25764" class="Symbol">(_</a> <a id="25767" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="25768" class="Symbol">)</a> <a id="25770" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="25774" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25778" class="Symbol">(λ</a> <a id="25781" href="Data.List.Relation.Unary.Any.Properties.html#25781" class="Bound">f</a> <a id="25783" class="Symbol">→</a> <a id="25785" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25789" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a> <a id="25791" class="Symbol">(</a><a id="25792" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a> <a id="25795" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="25799" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="25804" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="25806" href="Data.List.Relation.Unary.Any.Properties.html#25781" class="Bound">f</a><a id="25807" class="Symbol">))</a> <a id="25810" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a>       <a id="25819" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="25822" href="Data.List.Relation.Unary.Any.Properties.html#25139" class="Function">&gt;&gt;=↔</a> <a id="25827" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="25831" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25835" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a> <a id="25837" class="Symbol">(</a><a id="25838" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a> <a id="25841" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="25845" class="Symbol">λ</a> <a id="25847" href="Data.List.Relation.Unary.Any.Properties.html#25847" class="Bound">f</a> <a id="25849" class="Symbol">→</a> <a id="25851" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a> <a id="25854" href="Effect.Monad.html#933" class="Function Operator">&gt;&gt;=</a> <a id="25858" class="Symbol">λ</a> <a id="25860" href="Data.List.Relation.Unary.Any.Properties.html#25860" class="Bound">x</a> <a id="25862" class="Symbol">→</a> <a id="25864" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="25869" class="Symbol">(</a><a id="25870" href="Data.List.Relation.Unary.Any.Properties.html#25847" class="Bound">f</a> <a id="25872" href="Data.List.Relation.Unary.Any.Properties.html#25860" class="Bound">x</a><a id="25873" class="Symbol">))</a> <a id="25876" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="25879" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="25886" class="Symbol">(</a><a id="25887" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25891" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a><a id="25892" class="Symbol">)</a> <a id="25894" class="Symbol">(</a><a id="25895" href="Data.List.Effectful.html#5959" class="Function">Listₑ.Applicative.unfold-⊛</a> <a id="25922" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a> <a id="25925" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a><a id="25927" class="Symbol">)</a> <a id="25929" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="25933" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="25937" href="Data.List.Relation.Unary.Any.Properties.html#25572" class="Bound">P</a> <a id="25939" class="Symbol">(</a><a id="25940" href="Data.List.Relation.Unary.Any.Properties.html#25576" class="Bound">fs</a> <a id="25943" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="25945" href="Data.List.Relation.Unary.Any.Properties.html#25581" class="Bound">xs</a><a id="25947" class="Symbol">)</a>                               <a id="25979" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="25983" class="Keyword">where</a> <a id="25989" class="Keyword">open</a> <a id="25994" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>


<a id="26024" class="Comment">-- An alternative introduction rule for _⊛_</a>

<a id="⊛⁺′"></a><a id="26069" href="Data.List.Relation.Unary.Any.Properties.html#26069" class="Function">⊛⁺′</a> <a id="26073" class="Symbol">:</a> <a id="26075" class="Symbol">∀</a> <a id="26077" class="Symbol">{</a><a id="26078" href="Data.List.Relation.Unary.Any.Properties.html#26078" class="Bound">P</a> <a id="26080" class="Symbol">:</a> <a id="26082" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="26087" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="26089" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="26090" class="Symbol">}</a> <a id="26092" class="Symbol">{</a><a id="26093" href="Data.List.Relation.Unary.Any.Properties.html#26093" class="Bound">Q</a> <a id="26095" class="Symbol">:</a> <a id="26097" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="26102" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="26104" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="26105" class="Symbol">}</a> <a id="26107" class="Symbol">{</a><a id="26108" href="Data.List.Relation.Unary.Any.Properties.html#26108" class="Bound">fs</a> <a id="26111" class="Symbol">:</a> <a id="26113" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26118" class="Symbol">(</a><a id="26119" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="26121" class="Symbol">→</a> <a id="26123" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="26124" class="Symbol">)}</a> <a id="26127" class="Symbol">{</a><a id="26128" href="Data.List.Relation.Unary.Any.Properties.html#26128" class="Bound">xs</a><a id="26130" class="Symbol">}</a> <a id="26132" class="Symbol">→</a>
      <a id="26140" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26144" class="Symbol">(</a><a id="26145" href="Data.List.Relation.Unary.Any.Properties.html#26078" class="Bound">P</a> <a id="26147" href="Relation.Unary.html#6133" class="Function Operator">⟨→⟩</a> <a id="26151" href="Data.List.Relation.Unary.Any.Properties.html#26093" class="Bound">Q</a><a id="26152" class="Symbol">)</a> <a id="26154" href="Data.List.Relation.Unary.Any.Properties.html#26108" class="Bound">fs</a> <a id="26157" class="Symbol">→</a> <a id="26159" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26163" href="Data.List.Relation.Unary.Any.Properties.html#26078" class="Bound">P</a> <a id="26165" href="Data.List.Relation.Unary.Any.Properties.html#26128" class="Bound">xs</a> <a id="26168" class="Symbol">→</a> <a id="26170" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26174" href="Data.List.Relation.Unary.Any.Properties.html#26093" class="Bound">Q</a> <a id="26176" class="Symbol">(</a><a id="26177" href="Data.List.Relation.Unary.Any.Properties.html#26108" class="Bound">fs</a> <a id="26180" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="26182" href="Data.List.Relation.Unary.Any.Properties.html#26128" class="Bound">xs</a><a id="26184" class="Symbol">)</a>
<a id="26186" href="Data.List.Relation.Unary.Any.Properties.html#26069" class="Function">⊛⁺′</a> <a id="26190" href="Data.List.Relation.Unary.Any.Properties.html#26190" class="Bound">pq</a> <a id="26193" href="Data.List.Relation.Unary.Any.Properties.html#26193" class="Bound">p</a> <a id="26195" class="Symbol">=</a> <a id="26197" href="Function.Bundles.html#7394" class="Field">Inverse.to</a> <a id="26208" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="26211" class="Symbol">(</a><a id="26212" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="26220" class="Symbol">(λ</a> <a id="26223" href="Data.List.Relation.Unary.Any.Properties.html#26223" class="Bound">pq</a> <a id="26226" class="Symbol">→</a> <a id="26228" href="Data.List.Relation.Unary.Any.html#1650" class="Function">Any.map</a> <a id="26236" class="Symbol">(λ</a> <a id="26239" class="Symbol">{</a><a id="26240" href="Data.List.Relation.Unary.Any.Properties.html#26240" class="Bound">x</a><a id="26241" class="Symbol">}</a> <a id="26243" class="Symbol">→</a> <a id="26245" href="Data.List.Relation.Unary.Any.Properties.html#26223" class="Bound">pq</a> <a id="26248" class="Symbol">{</a><a id="26249" href="Data.List.Relation.Unary.Any.Properties.html#26240" class="Bound">x</a><a id="26250" class="Symbol">})</a> <a id="26253" href="Data.List.Relation.Unary.Any.Properties.html#26193" class="Bound">p</a><a id="26254" class="Symbol">)</a> <a id="26256" href="Data.List.Relation.Unary.Any.Properties.html#26190" class="Bound">pq</a><a id="26258" class="Symbol">)</a>

<a id="26261" class="Comment">------------------------------------------------------------------------</a>
<a id="26334" class="Comment">-- _⊗_</a>

<a id="⊗↔"></a><a id="26342" href="Data.List.Relation.Unary.Any.Properties.html#26342" class="Function">⊗↔</a> <a id="26345" class="Symbol">:</a> <a id="26347" class="Symbol">{</a><a id="26348" href="Data.List.Relation.Unary.Any.Properties.html#26348" class="Bound">P</a> <a id="26350" class="Symbol">:</a> <a id="26352" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="26354" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="26356" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="26358" class="Symbol">→</a> <a id="26360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26364" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="26365" class="Symbol">}</a> <a id="26367" class="Symbol">{</a><a id="26368" href="Data.List.Relation.Unary.Any.Properties.html#26368" class="Bound">xs</a> <a id="26371" class="Symbol">:</a> <a id="26373" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26378" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="26379" class="Symbol">}</a> <a id="26381" class="Symbol">{</a><a id="26382" href="Data.List.Relation.Unary.Any.Properties.html#26382" class="Bound">ys</a> <a id="26385" class="Symbol">:</a> <a id="26387" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26392" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="26393" class="Symbol">}</a> <a id="26395" class="Symbol">→</a>
     <a id="26402" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26406" class="Symbol">(λ</a> <a id="26409" href="Data.List.Relation.Unary.Any.Properties.html#26409" class="Bound">x</a> <a id="26411" class="Symbol">→</a> <a id="26413" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26417" class="Symbol">(λ</a> <a id="26420" href="Data.List.Relation.Unary.Any.Properties.html#26420" class="Bound">y</a> <a id="26422" class="Symbol">→</a> <a id="26424" href="Data.List.Relation.Unary.Any.Properties.html#26348" class="Bound">P</a> <a id="26426" class="Symbol">(</a><a id="26427" href="Data.List.Relation.Unary.Any.Properties.html#26409" class="Bound">x</a> <a id="26429" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26431" href="Data.List.Relation.Unary.Any.Properties.html#26420" class="Bound">y</a><a id="26432" class="Symbol">))</a> <a id="26435" href="Data.List.Relation.Unary.Any.Properties.html#26382" class="Bound">ys</a><a id="26437" class="Symbol">)</a> <a id="26439" href="Data.List.Relation.Unary.Any.Properties.html#26368" class="Bound">xs</a> <a id="26442" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="26444" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26448" href="Data.List.Relation.Unary.Any.Properties.html#26348" class="Bound">P</a> <a id="26450" class="Symbol">(</a><a id="26451" href="Data.List.Relation.Unary.Any.Properties.html#26368" class="Bound">xs</a> <a id="26454" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="26456" href="Data.List.Relation.Unary.Any.Properties.html#26382" class="Bound">ys</a><a id="26458" class="Symbol">)</a>
<a id="26460" href="Data.List.Relation.Unary.Any.Properties.html#26342" class="Function">⊗↔</a> <a id="26463" class="Symbol">{</a><a id="26464" class="Argument">P</a> <a id="26466" class="Symbol">=</a> <a id="26468" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a><a id="26469" class="Symbol">}</a> <a id="26471" class="Symbol">{</a><a id="26472" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a><a id="26474" class="Symbol">}</a> <a id="26476" class="Symbol">{</a><a id="26477" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26479" class="Symbol">}</a> <a id="26481" class="Symbol">=</a>
  <a id="26485" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26489" class="Symbol">(λ</a> <a id="26492" href="Data.List.Relation.Unary.Any.Properties.html#26492" class="Bound">x</a> <a id="26494" class="Symbol">→</a> <a id="26496" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26500" class="Symbol">(λ</a> <a id="26503" href="Data.List.Relation.Unary.Any.Properties.html#26503" class="Bound">y</a> <a id="26505" class="Symbol">→</a> <a id="26507" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26509" class="Symbol">(</a><a id="26510" href="Data.List.Relation.Unary.Any.Properties.html#26492" class="Bound">x</a> <a id="26512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26514" href="Data.List.Relation.Unary.Any.Properties.html#26503" class="Bound">y</a><a id="26515" class="Symbol">))</a> <a id="26518" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26520" class="Symbol">)</a> <a id="26522" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a>                           <a id="26551" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="26554" href="Data.List.Relation.Unary.Any.Properties.html#24568" class="Function">pure↔</a> <a id="26560" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="26564" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26568" class="Symbol">(λ</a> <a id="26571" href="Data.List.Relation.Unary.Any.Properties.html#26571" class="Bound Operator">_,_</a> <a id="26575" class="Symbol">→</a> <a id="26577" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26581" class="Symbol">(λ</a> <a id="26584" href="Data.List.Relation.Unary.Any.Properties.html#26584" class="Bound">x</a> <a id="26586" class="Symbol">→</a> <a id="26588" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26592" class="Symbol">(λ</a> <a id="26595" href="Data.List.Relation.Unary.Any.Properties.html#26595" class="Bound">y</a> <a id="26597" class="Symbol">→</a> <a id="26599" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26601" class="Symbol">(</a><a id="26602" href="Data.List.Relation.Unary.Any.Properties.html#26584" class="Bound">x</a> <a id="26604" href="Data.List.Relation.Unary.Any.Properties.html#26571" class="Bound Operator">,</a> <a id="26606" href="Data.List.Relation.Unary.Any.Properties.html#26595" class="Bound">y</a><a id="26607" class="Symbol">))</a> <a id="26610" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26612" class="Symbol">)</a> <a id="26614" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a><a id="26616" class="Symbol">)</a> <a id="26618" class="Symbol">(</a><a id="26619" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="26624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="26627" class="Symbol">)</a>  <a id="26630" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="26633" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="26636" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="26640" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26644" class="Symbol">(λ</a> <a id="26647" href="Data.List.Relation.Unary.Any.Properties.html#26647" class="Bound">x,</a> <a id="26650" class="Symbol">→</a> <a id="26652" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26656" class="Symbol">(</a><a id="26657" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26659" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="26661" href="Data.List.Relation.Unary.Any.Properties.html#26647" class="Bound">x,</a><a id="26663" class="Symbol">)</a> <a id="26665" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26667" class="Symbol">)</a> <a id="26669" class="Symbol">(</a><a id="26670" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="26675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="26679" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="26681" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a><a id="26683" class="Symbol">)</a>                      <a id="26706" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="26709" href="Data.List.Relation.Unary.Any.Properties.html#25452" class="Function">⊛↔</a> <a id="26712" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="26716" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26720" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26722" class="Symbol">(</a><a id="26723" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="26728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="26732" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="26734" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a> <a id="26737" href="Effect.Applicative.html#1610" class="Function Operator">⊛</a> <a id="26739" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26741" class="Symbol">)</a>                                        <a id="26782" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="26785" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="26792" class="Symbol">(</a><a id="26793" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26797" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26799" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="26802" class="Symbol">(</a><a id="26803" href="Effect.Applicative.html#1610" class="Function Operator">_⊛</a> <a id="26806" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26808" class="Symbol">))</a> <a id="26811" class="Symbol">(</a><a id="26812" href="Data.List.Effectful.html#5772" class="Function">Listₑ.Applicative.unfold-&lt;$&gt;</a> <a id="26841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="26845" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a><a id="26847" class="Symbol">)</a> <a id="26849" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="26853" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="26857" href="Data.List.Relation.Unary.Any.Properties.html#26468" class="Bound">P</a> <a id="26859" class="Symbol">(</a><a id="26860" href="Data.List.Relation.Unary.Any.Properties.html#26472" class="Bound">xs</a> <a id="26863" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="26865" href="Data.List.Relation.Unary.Any.Properties.html#26477" class="Bound">ys</a><a id="26867" class="Symbol">)</a>                                                   <a id="26919" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="26923" class="Keyword">where</a> <a id="26929" class="Keyword">open</a> <a id="26934" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="⊗↔′"></a><a id="26963" href="Data.List.Relation.Unary.Any.Properties.html#26963" class="Function">⊗↔′</a> <a id="26967" class="Symbol">:</a> <a id="26969" class="Symbol">{</a><a id="26970" href="Data.List.Relation.Unary.Any.Properties.html#26970" class="Bound">P</a> <a id="26972" class="Symbol">:</a> <a id="26974" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a> <a id="26976" class="Symbol">→</a> <a id="26978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26982" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="26983" class="Symbol">}</a> <a id="26985" class="Symbol">{</a><a id="26986" href="Data.List.Relation.Unary.Any.Properties.html#26986" class="Bound">Q</a> <a id="26988" class="Symbol">:</a> <a id="26990" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a> <a id="26992" class="Symbol">→</a> <a id="26994" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26998" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Generalizable">ℓ</a><a id="26999" class="Symbol">}</a> <a id="27001" class="Symbol">{</a><a id="27002" href="Data.List.Relation.Unary.Any.Properties.html#27002" class="Bound">xs</a> <a id="27005" class="Symbol">:</a> <a id="27007" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27012" href="Data.List.Relation.Unary.Any.Properties.html#2493" class="Generalizable">A</a><a id="27013" class="Symbol">}</a> <a id="27015" class="Symbol">{</a><a id="27016" href="Data.List.Relation.Unary.Any.Properties.html#27016" class="Bound">ys</a> <a id="27019" class="Symbol">:</a> <a id="27021" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27026" href="Data.List.Relation.Unary.Any.Properties.html#2495" class="Generalizable">B</a><a id="27027" class="Symbol">}</a> <a id="27029" class="Symbol">→</a>
      <a id="27037" class="Symbol">(</a><a id="27038" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27042" href="Data.List.Relation.Unary.Any.Properties.html#26970" class="Bound">P</a> <a id="27044" href="Data.List.Relation.Unary.Any.Properties.html#27002" class="Bound">xs</a> <a id="27047" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27049" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27053" href="Data.List.Relation.Unary.Any.Properties.html#26986" class="Bound">Q</a> <a id="27055" href="Data.List.Relation.Unary.Any.Properties.html#27016" class="Bound">ys</a><a id="27057" class="Symbol">)</a> <a id="27059" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="27061" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27065" class="Symbol">(</a><a id="27066" href="Data.List.Relation.Unary.Any.Properties.html#26970" class="Bound">P</a> <a id="27068" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="27072" href="Data.List.Relation.Unary.Any.Properties.html#26986" class="Bound">Q</a><a id="27073" class="Symbol">)</a> <a id="27075" class="Symbol">(</a><a id="27076" href="Data.List.Relation.Unary.Any.Properties.html#27002" class="Bound">xs</a> <a id="27079" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="27081" href="Data.List.Relation.Unary.Any.Properties.html#27016" class="Bound">ys</a><a id="27083" class="Symbol">)</a>
<a id="27085" href="Data.List.Relation.Unary.Any.Properties.html#26963" class="Function">⊗↔′</a> <a id="27089" class="Symbol">{</a><a id="27090" class="Argument">P</a> <a id="27092" class="Symbol">=</a> <a id="27094" href="Data.List.Relation.Unary.Any.Properties.html#27094" class="Bound">P</a><a id="27095" class="Symbol">}</a> <a id="27097" class="Symbol">{</a><a id="27098" href="Data.List.Relation.Unary.Any.Properties.html#27098" class="Bound">Q</a><a id="27099" class="Symbol">}</a> <a id="27101" class="Symbol">{</a><a id="27102" href="Data.List.Relation.Unary.Any.Properties.html#27102" class="Bound">xs</a><a id="27104" class="Symbol">}</a> <a id="27106" class="Symbol">{</a><a id="27107" href="Data.List.Relation.Unary.Any.Properties.html#27107" class="Bound">ys</a><a id="27109" class="Symbol">}</a> <a id="27111" class="Symbol">=</a>
  <a id="27115" class="Symbol">(</a><a id="27116" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27120" href="Data.List.Relation.Unary.Any.Properties.html#27094" class="Bound">P</a> <a id="27122" href="Data.List.Relation.Unary.Any.Properties.html#27102" class="Bound">xs</a> <a id="27125" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27127" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27131" href="Data.List.Relation.Unary.Any.Properties.html#27098" class="Bound">Q</a> <a id="27133" href="Data.List.Relation.Unary.Any.Properties.html#27107" class="Bound">ys</a><a id="27135" class="Symbol">)</a>                    <a id="27156" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="27159" href="Data.List.Relation.Unary.Any.Properties.html#8021" class="Function">×↔</a> <a id="27162" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="27166" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27170" class="Symbol">(λ</a> <a id="27173" href="Data.List.Relation.Unary.Any.Properties.html#27173" class="Bound">x</a> <a id="27175" class="Symbol">→</a> <a id="27177" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27181" class="Symbol">(λ</a> <a id="27184" href="Data.List.Relation.Unary.Any.Properties.html#27184" class="Bound">y</a> <a id="27186" class="Symbol">→</a> <a id="27188" href="Data.List.Relation.Unary.Any.Properties.html#27094" class="Bound">P</a> <a id="27190" href="Data.List.Relation.Unary.Any.Properties.html#27173" class="Bound">x</a> <a id="27192" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27194" href="Data.List.Relation.Unary.Any.Properties.html#27098" class="Bound">Q</a> <a id="27196" href="Data.List.Relation.Unary.Any.Properties.html#27184" class="Bound">y</a><a id="27197" class="Symbol">)</a> <a id="27199" href="Data.List.Relation.Unary.Any.Properties.html#27107" class="Bound">ys</a><a id="27201" class="Symbol">)</a> <a id="27203" href="Data.List.Relation.Unary.Any.Properties.html#27102" class="Bound">xs</a>  <a id="27207" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="27210" href="Data.List.Relation.Unary.Any.Properties.html#26342" class="Function">⊗↔</a> <a id="27213" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
  <a id="27217" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="27221" class="Symbol">(</a><a id="27222" href="Data.List.Relation.Unary.Any.Properties.html#27094" class="Bound">P</a> <a id="27224" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="27228" href="Data.List.Relation.Unary.Any.Properties.html#27098" class="Bound">Q</a><a id="27229" class="Symbol">)</a> <a id="27231" class="Symbol">(</a><a id="27232" href="Data.List.Relation.Unary.Any.Properties.html#27102" class="Bound">xs</a> <a id="27235" href="Effect.Applicative.html#1735" class="Function Operator">⊗</a> <a id="27237" href="Data.List.Relation.Unary.Any.Properties.html#27107" class="Bound">ys</a><a id="27239" class="Symbol">)</a>                  <a id="27258" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="27262" class="Keyword">where</a> <a id="27268" class="Keyword">open</a> <a id="27273" href="Function.Related.Propositional.html#9123" class="Module">Related.EquationalReasoning</a>

<a id="map-with-∈⁺"></a><a id="27302" href="Data.List.Relation.Unary.Any.Properties.html#27302" class="Function">map-with-∈⁺</a> <a id="27314" class="Symbol">=</a> <a id="27316" href="Data.List.Relation.Unary.Any.Properties.html#21867" class="Function">mapWith∈⁺</a>
<a id="27326" class="Symbol">{-#</a> <a id="27330" class="Keyword">WARNING_ON_USAGE</a> <a id="27347" class="Pragma">map-with-∈⁺</a>
<a id="27359" class="String">&quot;Warning: map-with-∈⁺ was deprecated in v2.0.
Please use mapWith∈⁺ instead.&quot;</a>
<a id="27436" class="Symbol">#-}</a>
<a id="map-with-∈⁻"></a><a id="27440" href="Data.List.Relation.Unary.Any.Properties.html#27440" class="Function">map-with-∈⁻</a> <a id="27452" class="Symbol">=</a> <a id="27454" href="Data.List.Relation.Unary.Any.Properties.html#22149" class="Function">mapWith∈⁻</a>
<a id="27464" class="Symbol">{-#</a> <a id="27468" class="Keyword">WARNING_ON_USAGE</a> <a id="27485" class="Pragma">map-with-∈⁻</a>
<a id="27497" class="String">&quot;Warning: map-with-∈⁻ was deprecated in v2.0.
Please use mapWith∈⁻ instead.&quot;</a>
<a id="27574" class="Symbol">#-}</a>
<a id="map-with-∈↔"></a><a id="27578" href="Data.List.Relation.Unary.Any.Properties.html#27578" class="Function">map-with-∈↔</a> <a id="27590" class="Symbol">=</a> <a id="27592" href="Data.List.Relation.Unary.Any.Properties.html#22452" class="Function">mapWith∈↔</a>
<a id="27602" class="Symbol">{-#</a> <a id="27606" class="Keyword">WARNING_ON_USAGE</a> <a id="27623" class="Pragma">map-with-∈↔</a>
<a id="27635" class="String">&quot;Warning: map-with-∈↔ was deprecated in v2.0.
Please use mapWith∈↔ instead.&quot;</a>
<a id="27712" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Any</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where at least one element satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="324" class="Keyword">where</a>

<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="396" class="Symbol">;</a> <a id="398" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="401" class="Symbol">)</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="430" class="Symbol">as</a> <a id="433" class="Module">List</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="449" class="Symbol">;</a> <a id="451" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="453" class="Symbol">;</a> <a id="455" href="Data.List.Base.html#5244" class="Function Operator">[_]</a><a id="458" class="Symbol">;</a> <a id="460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="463" class="Symbol">;</a> <a id="465" href="Data.List.Base.html#9290" class="Function">removeAt</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="505" class="Symbol">as</a> <a id="508" class="Module">Prod</a> <a id="513" class="Keyword">using</a> <a id="519" class="Symbol">(</a><a id="520" href="Data.Product.Base.html#852" class="Function">∃</a><a id="521" class="Symbol">;</a> <a id="523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="554" class="Symbol">as</a> <a id="557" class="Module">Sum</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="571" class="Symbol">;</a> <a id="573" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="577" class="Symbol">;</a> <a id="579" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="583" class="Symbol">)</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Level.html" class="Module">Level</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="615" class="Symbol">;</a> <a id="617" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="665" class="Symbol">;</a> <a id="667" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="669" class="Symbol">;</a> <a id="671" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a><a id="678" class="Symbol">)</a>
<a id="680" class="Keyword">import</a> <a id="687" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="714" class="Symbol">as</a> <a id="717" class="Module">Dec</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="759" class="Keyword">using</a> <a id="765" class="Symbol">(</a><a id="766" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="808" class="Keyword">hiding</a> <a id="815" class="Symbol">(</a><a id="816" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a><a id="819" class="Symbol">)</a>

<a id="822" class="Keyword">private</a>
  <a id="832" class="Keyword">variable</a>
    <a id="845" href="Data.List.Relation.Unary.Any.html#845" class="Generalizable">a</a> <a id="847" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a> <a id="849" href="Data.List.Relation.Unary.Any.html#849" class="Generalizable">q</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="863" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="871" href="Data.List.Relation.Unary.Any.html#845" class="Generalizable">a</a>
    <a id="877" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="879" href="Data.List.Relation.Unary.Any.html#879" class="Generalizable">Q</a> <a id="881" class="Symbol">:</a> <a id="883" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="888" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="890" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a>
    <a id="896" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="898" class="Symbol">:</a> <a id="900" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a>
    <a id="906" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="909" class="Symbol">:</a> <a id="911" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="916" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a>

<a id="919" class="Comment">------------------------------------------------------------------------</a>
<a id="992" class="Comment">-- Definition</a>

<a id="1007" class="Comment">-- Given a predicate P, then Any P xs means that at least one element</a>
<a id="1077" class="Comment">-- in xs satisfies P. See `Relation.Unary` for an explanation of</a>
<a id="1142" class="Comment">-- predicates.</a>

<a id="1158" class="Keyword">data</a> <a id="Any"></a><a id="1163" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Data.List.Relation.Unary.Any.html#1168" class="Bound">A</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1176" href="Data.List.Relation.Unary.Any.html#845" class="Generalizable">a</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Data.List.Relation.Unary.Any.html#1180" class="Bound">P</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1189" href="Data.List.Relation.Unary.Any.html#1168" class="Bound">A</a> <a id="1191" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1207" href="Data.List.Relation.Unary.Any.html#1168" class="Bound">A</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Data.List.Relation.Unary.Any.html#1176" class="Bound">a</a> <a id="1213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1215" href="Data.List.Relation.Unary.Any.html#1191" class="Bound">p</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Keyword">where</a>
  <a id="Any.here"></a><a id="1226" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Data.List.Relation.Unary.Any.html#1237" class="Bound">x</a> <a id="1239" href="Data.List.Relation.Unary.Any.html#1239" class="Bound">xs</a><a id="1241" class="Symbol">}</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Data.List.Relation.Unary.Any.html#1244" class="Bound">px</a>  <a id="1248" class="Symbol">:</a> <a id="1250" href="Data.List.Relation.Unary.Any.html#1180" class="Bound">P</a> <a id="1252" href="Data.List.Relation.Unary.Any.html#1237" class="Bound">x</a><a id="1253" class="Symbol">)</a>      <a id="1260" class="Symbol">→</a> <a id="1262" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1266" href="Data.List.Relation.Unary.Any.html#1180" class="Bound">P</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Data.List.Relation.Unary.Any.html#1237" class="Bound">x</a> <a id="1271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1273" href="Data.List.Relation.Unary.Any.html#1239" class="Bound">xs</a><a id="1275" class="Symbol">)</a>
  <a id="Any.there"></a><a id="1279" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1285" class="Symbol">:</a> <a id="1287" class="Symbol">∀</a> <a id="1289" class="Symbol">{</a><a id="1290" href="Data.List.Relation.Unary.Any.html#1290" class="Bound">x</a> <a id="1292" href="Data.List.Relation.Unary.Any.html#1292" class="Bound">xs</a><a id="1294" class="Symbol">}</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Data.List.Relation.Unary.Any.html#1297" class="Bound">pxs</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1307" href="Data.List.Relation.Unary.Any.html#1180" class="Bound">P</a> <a id="1309" href="Data.List.Relation.Unary.Any.html#1292" class="Bound">xs</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1319" href="Data.List.Relation.Unary.Any.html#1180" class="Bound">P</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Data.List.Relation.Unary.Any.html#1290" class="Bound">x</a> <a id="1324" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1326" href="Data.List.Relation.Unary.Any.html#1292" class="Bound">xs</a><a id="1328" class="Symbol">)</a>

<a id="1331" class="Comment">------------------------------------------------------------------------</a>
<a id="1404" class="Comment">-- Operations on Any</a>

<a id="head"></a><a id="1426" href="Data.List.Relation.Unary.Any.html#1426" class="Function">head</a> <a id="1431" class="Symbol">:</a> <a id="1433" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1435" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1439" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1441" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1450" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="1455" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1457" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a><a id="1459" class="Symbol">)</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1465" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a>
<a id="1467" href="Data.List.Relation.Unary.Any.html#1426" class="Function">head</a> <a id="1472" href="Data.List.Relation.Unary.Any.html#1472" class="Bound">¬pxs</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1483" href="Data.List.Relation.Unary.Any.html#1483" class="Bound">px</a><a id="1485" class="Symbol">)</a>   <a id="1489" class="Symbol">=</a> <a id="1491" href="Data.List.Relation.Unary.Any.html#1483" class="Bound">px</a>
<a id="1494" href="Data.List.Relation.Unary.Any.html#1426" class="Function">head</a> <a id="1499" href="Data.List.Relation.Unary.Any.html#1499" class="Bound">¬pxs</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1511" href="Data.List.Relation.Unary.Any.html#1511" class="Bound">pxs</a><a id="1514" class="Symbol">)</a> <a id="1516" class="Symbol">=</a> <a id="1518" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1532" href="Data.List.Relation.Unary.Any.html#1511" class="Bound">pxs</a> <a id="1536" href="Data.List.Relation.Unary.Any.html#1499" class="Bound">¬pxs</a>

<a id="tail"></a><a id="1542" href="Data.List.Relation.Unary.Any.html#1542" class="Function">tail</a> <a id="1547" class="Symbol">:</a> <a id="1549" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1551" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1553" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1561" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="1566" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1568" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1578" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1580" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a>
<a id="1583" href="Data.List.Relation.Unary.Any.html#1542" class="Function">tail</a> <a id="1588" href="Data.List.Relation.Unary.Any.html#1588" class="Bound">¬px</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1599" href="Data.List.Relation.Unary.Any.html#1599" class="Bound">px</a><a id="1601" class="Symbol">)</a>  <a id="1604" class="Symbol">=</a> <a id="1606" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Data.List.Relation.Unary.Any.html#1588" class="Bound">¬px</a> <a id="1618" href="Data.List.Relation.Unary.Any.html#1599" class="Bound">px</a><a id="1620" class="Symbol">)</a>
<a id="1622" href="Data.List.Relation.Unary.Any.html#1542" class="Function">tail</a> <a id="1627" href="Data.List.Relation.Unary.Any.html#1627" class="Bound">¬px</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1638" href="Data.List.Relation.Unary.Any.html#1638" class="Bound">pxs</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">=</a> <a id="1645" href="Data.List.Relation.Unary.Any.html#1638" class="Bound">pxs</a>

<a id="map"></a><a id="1650" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a> <a id="1654" class="Symbol">:</a> <a id="1656" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1658" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1660" href="Data.List.Relation.Unary.Any.html#879" class="Generalizable">Q</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1668" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1670" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1672" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1676" href="Data.List.Relation.Unary.Any.html#879" class="Generalizable">Q</a>
<a id="1678" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a> <a id="1682" href="Data.List.Relation.Unary.Any.html#1682" class="Bound">g</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1690" href="Data.List.Relation.Unary.Any.html#1690" class="Bound">px</a><a id="1692" class="Symbol">)</a>   <a id="1696" class="Symbol">=</a> <a id="1698" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.List.Relation.Unary.Any.html#1682" class="Bound">g</a> <a id="1706" href="Data.List.Relation.Unary.Any.html#1690" class="Bound">px</a><a id="1708" class="Symbol">)</a>
<a id="1710" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a> <a id="1714" href="Data.List.Relation.Unary.Any.html#1714" class="Bound">g</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1723" href="Data.List.Relation.Unary.Any.html#1723" class="Bound">pxs</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Data.List.Relation.Unary.Any.html#1650" class="Function">map</a> <a id="1741" href="Data.List.Relation.Unary.Any.html#1714" class="Bound">g</a> <a id="1743" href="Data.List.Relation.Unary.Any.html#1723" class="Bound">pxs</a><a id="1746" class="Symbol">)</a>

<a id="1749" class="Comment">-- `index x∈xs` is the list position (zero-based) which `x∈xs` points to.</a>

<a id="index"></a><a id="1824" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="1830" class="Symbol">:</a> <a id="1832" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1836" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="1838" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Data.List.Base.html#5083" class="Function">List.length</a> <a id="1860" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a><a id="1862" class="Symbol">)</a>
<a id="1864" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a>  <a id="1877" href="Data.List.Relation.Unary.Any.html#1877" class="Bound">px</a><a id="1879" class="Symbol">)</a>  <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="1889" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="1902" href="Data.List.Relation.Unary.Any.html#1902" class="Bound">pxs</a><a id="1905" class="Symbol">)</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="1920" href="Data.List.Relation.Unary.Any.html#1902" class="Bound">pxs</a><a id="1923" class="Symbol">)</a>

<a id="lookup"></a><a id="1926" href="Data.List.Relation.Unary.Any.html#1926" class="Function">lookup</a> <a id="1933" class="Symbol">:</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Data.List.Relation.Unary.Any.html#1936" class="Bound">P</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1945" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="1947" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a><a id="1948" class="Symbol">}</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="1956" href="Data.List.Relation.Unary.Any.html#1936" class="Bound">P</a> <a id="1958" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a>
<a id="1965" href="Data.List.Relation.Unary.Any.html#1926" class="Function">lookup</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">xs</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Data.List.Relation.Unary.Any.html#1978" class="Bound">xs</a><a id="1980" class="Symbol">}</a> <a id="1982" href="Data.List.Relation.Unary.Any.html#1982" class="Bound">p</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="Data.List.Base.html#6732" class="Function">List.lookup</a> <a id="1998" href="Data.List.Relation.Unary.Any.html#1978" class="Bound">xs</a> <a id="2001" class="Symbol">(</a><a id="2002" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="2008" href="Data.List.Relation.Unary.Any.html#1982" class="Bound">p</a><a id="2009" class="Symbol">)</a>

<a id="2012" class="Keyword">infixr</a> <a id="2019" class="Number">5</a> <a id="2021" href="Data.List.Relation.Unary.Any.html#2027" class="Function Operator">_∷=_</a>

<a id="_∷=_"></a><a id="2027" href="Data.List.Relation.Unary.Any.html#2027" class="Function Operator">_∷=_</a> <a id="2032" class="Symbol">:</a> <a id="2034" class="Symbol">{</a><a id="2035" href="Data.List.Relation.Unary.Any.html#2035" class="Bound">P</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2044" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="2046" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2055" href="Data.List.Relation.Unary.Any.html#2035" class="Bound">P</a> <a id="2057" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2071" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a>
<a id="2073" href="Data.List.Relation.Unary.Any.html#2027" class="Function Operator">_∷=_</a> <a id="2078" class="Symbol">{</a><a id="2079" class="Argument">xs</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Data.List.Relation.Unary.Any.html#2084" class="Bound">xs</a><a id="2086" class="Symbol">}</a> <a id="2088" href="Data.List.Relation.Unary.Any.html#2088" class="Bound">x∈xs</a> <a id="2093" href="Data.List.Relation.Unary.Any.html#2093" class="Bound">v</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Data.List.Relation.Unary.Any.html#2084" class="Bound">xs</a> <a id="2100" href="Data.List.Base.html#15194" class="Function Operator">List.[</a> <a id="2107" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="2113" href="Data.List.Relation.Unary.Any.html#2088" class="Bound">x∈xs</a> <a id="2118" href="Data.List.Base.html#15194" class="Function Operator">]∷=</a> <a id="2122" href="Data.List.Relation.Unary.Any.html#2093" class="Bound">v</a>

<a id="2125" class="Keyword">infixl</a> <a id="2132" class="Number">4</a> <a id="2134" href="Data.List.Relation.Unary.Any.html#2138" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="2138" href="Data.List.Relation.Unary.Any.html#2138" class="Function Operator">_─_</a> <a id="2142" class="Symbol">:</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Data.List.Relation.Unary.Any.html#2145" class="Bound">P</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2154" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a> <a id="2156" href="Data.List.Relation.Unary.Any.html#847" class="Generalizable">p</a><a id="2157" class="Symbol">}</a> <a id="2159" class="Symbol">→</a> <a id="2161" class="Symbol">∀</a> <a id="2163" href="Data.List.Relation.Unary.Any.html#2163" class="Bound">xs</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2172" href="Data.List.Relation.Unary.Any.html#2145" class="Bound">P</a> <a id="2174" href="Data.List.Relation.Unary.Any.html#2163" class="Bound">xs</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2184" href="Data.List.Relation.Unary.Any.html#863" class="Generalizable">A</a>
<a id="2186" href="Data.List.Relation.Unary.Any.html#2186" class="Bound">xs</a> <a id="2189" href="Data.List.Relation.Unary.Any.html#2138" class="Function Operator">─</a> <a id="2191" href="Data.List.Relation.Unary.Any.html#2191" class="Bound">x∈xs</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Data.List.Base.html#9290" class="Function">removeAt</a> <a id="2207" href="Data.List.Relation.Unary.Any.html#2186" class="Bound">xs</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Data.List.Relation.Unary.Any.html#1824" class="Function">index</a> <a id="2217" href="Data.List.Relation.Unary.Any.html#2191" class="Bound">x∈xs</a><a id="2221" class="Symbol">)</a>

<a id="2224" class="Comment">-- If any element satisfies P, then P is satisfied.</a>

<a id="satisfied"></a><a id="2277" href="Data.List.Relation.Unary.Any.html#2277" class="Function">satisfied</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2293" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2295" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2302" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a>
<a id="2304" href="Data.List.Relation.Unary.Any.html#2277" class="Function">satisfied</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2320" href="Data.List.Relation.Unary.Any.html#2320" class="Bound">px</a><a id="2322" class="Symbol">)</a>   <a id="2326" class="Symbol">=</a> <a id="2328" class="Symbol">_</a> <a id="2330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2332" href="Data.List.Relation.Unary.Any.html#2320" class="Bound">px</a>
<a id="2335" href="Data.List.Relation.Unary.Any.html#2277" class="Function">satisfied</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2352" href="Data.List.Relation.Unary.Any.html#2352" class="Bound">pxs</a><a id="2355" class="Symbol">)</a> <a id="2357" class="Symbol">=</a> <a id="2359" href="Data.List.Relation.Unary.Any.html#2277" class="Function">satisfied</a> <a id="2369" href="Data.List.Relation.Unary.Any.html#2352" class="Bound">pxs</a>

<a id="toSum"></a><a id="2374" href="Data.List.Relation.Unary.Any.html#2374" class="Function">toSum</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2386" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="2391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2393" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2401" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="2403" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2405" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2409" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2411" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a>
<a id="2414" href="Data.List.Relation.Unary.Any.html#2374" class="Function">toSum</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2426" href="Data.List.Relation.Unary.Any.html#2426" class="Bound">px</a><a id="2428" class="Symbol">)</a>   <a id="2432" class="Symbol">=</a> <a id="2434" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2439" href="Data.List.Relation.Unary.Any.html#2426" class="Bound">px</a>
<a id="2442" href="Data.List.Relation.Unary.Any.html#2374" class="Function">toSum</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2455" href="Data.List.Relation.Unary.Any.html#2455" class="Bound">pxs</a><a id="2458" class="Symbol">)</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2467" href="Data.List.Relation.Unary.Any.html#2455" class="Bound">pxs</a>

<a id="fromSum"></a><a id="2472" href="Data.List.Relation.Unary.Any.html#2472" class="Function">fromSum</a> <a id="2480" class="Symbol">:</a> <a id="2482" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2484" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="2486" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2488" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2492" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2494" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2503" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Data.List.Relation.Unary.Any.html#896" class="Generalizable">x</a> <a id="2508" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2510" href="Data.List.Relation.Unary.Any.html#906" class="Generalizable">xs</a><a id="2512" class="Symbol">)</a>
<a id="2514" href="Data.List.Relation.Unary.Any.html#2472" class="Function">fromSum</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2528" href="Data.List.Relation.Unary.Any.html#2528" class="Bound">px</a><a id="2530" class="Symbol">)</a>  <a id="2533" class="Symbol">=</a> <a id="2535" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2540" href="Data.List.Relation.Unary.Any.html#2528" class="Bound">px</a>
<a id="2543" href="Data.List.Relation.Unary.Any.html#2472" class="Function">fromSum</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2557" href="Data.List.Relation.Unary.Any.html#2557" class="Bound">pxs</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">=</a> <a id="2564" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="2570" href="Data.List.Relation.Unary.Any.html#2557" class="Bound">pxs</a>

<a id="2575" class="Comment">------------------------------------------------------------------------</a>
<a id="2648" class="Comment">-- Properties of predicates preserved by Any</a>

<a id="any?"></a><a id="2694" href="Data.List.Relation.Unary.Any.html#2694" class="Function">any?</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2711" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2725" class="Symbol">(</a><a id="2726" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2730" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a><a id="2731" class="Symbol">)</a>
<a id="2733" href="Data.List.Relation.Unary.Any.html#2694" class="Function">any?</a> <a id="2738" href="Data.List.Relation.Unary.Any.html#2738" class="Bound">P?</a> <a id="2741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2750" class="Symbol">=</a> <a id="2752" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2755" class="Symbol">λ()</a>
<a id="2759" href="Data.List.Relation.Unary.Any.html#2694" class="Function">any?</a> <a id="2764" href="Data.List.Relation.Unary.Any.html#2764" class="Bound">P?</a> <a id="2767" class="Symbol">(</a><a id="2768" href="Data.List.Relation.Unary.Any.html#2768" class="Bound">x</a> <a id="2770" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2772" href="Data.List.Relation.Unary.Any.html#2772" class="Bound">xs</a><a id="2774" class="Symbol">)</a> <a id="2776" class="Symbol">=</a> <a id="2778" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="2787" href="Data.List.Relation.Unary.Any.html#2472" class="Function">fromSum</a> <a id="2795" href="Data.List.Relation.Unary.Any.html#2374" class="Function">toSum</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Data.List.Relation.Unary.Any.html#2764" class="Bound">P?</a> <a id="2805" href="Data.List.Relation.Unary.Any.html#2768" class="Bound">x</a> <a id="2807" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="2813" href="Data.List.Relation.Unary.Any.html#2694" class="Function">any?</a> <a id="2818" href="Data.List.Relation.Unary.Any.html#2764" class="Bound">P?</a> <a id="2821" href="Data.List.Relation.Unary.Any.html#2772" class="Bound">xs</a><a id="2823" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2826" href="Data.List.Relation.Unary.Any.html#2826" class="Function">satisfiable</a> <a id="2838" class="Symbol">:</a> <a id="2840" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2852" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a> <a id="2854" class="Symbol">→</a> <a id="2856" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">Any</a> <a id="2873" href="Data.List.Relation.Unary.Any.html#877" class="Generalizable">P</a><a id="2874" class="Symbol">)</a>
<a id="2876" href="Data.List.Relation.Unary.Any.html#2826" class="Function">satisfiable</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Data.List.Relation.Unary.Any.html#2889" class="Bound">x</a> <a id="2891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2893" href="Data.List.Relation.Unary.Any.html#2893" class="Bound">Px</a><a id="2895" class="Symbol">)</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Data.List.Base.html#5244" class="Function Operator">[</a> <a id="2901" href="Data.List.Relation.Unary.Any.html#2889" class="Bound">x</a> <a id="2903" href="Data.List.Base.html#5244" class="Function Operator">]</a> <a id="2905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2907" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="2912" href="Data.List.Relation.Unary.Any.html#2893" class="Bound">Px</a>


<a id="2917" class="Comment">------------------------------------------------------------------------</a>
<a id="2990" class="Comment">-- DEPRECATED</a>
<a id="3004" class="Comment">------------------------------------------------------------------------</a>
<a id="3077" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3148" class="Comment">-- not guaranteed.</a>

<a id="3168" class="Comment">-- Version 1.4</a>

<a id="any"></a><a id="3184" href="Data.List.Relation.Unary.Any.html#3184" class="Function">any</a> <a id="3188" class="Symbol">=</a> <a id="3190" href="Data.List.Relation.Unary.Any.html#2694" class="Function">any?</a>
<a id="3195" class="Symbol">{-#</a> <a id="3199" class="Keyword">WARNING_ON_USAGE</a> <a id="3216" class="Pragma">any</a>
<a id="3220" class="String">&quot;Warning: any was deprecated in v1.4.
Please use any? instead.&quot;</a>
<a id="3284" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.List.Relation.Unary.Unique.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List.Relation.Unary.Unique.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists made up entirely of unique elements (setoid equality)</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="431" class="Symbol">)</a>

<a id="434" class="Keyword">module</a> <a id="441" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="480" class="Symbol">{</a><a id="481" href="Data.List.Relation.Unary.Unique.Setoid.html#481" class="Bound">a</a> <a id="483" href="Data.List.Relation.Unary.Unique.Setoid.html#483" class="Bound">ℓ</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">(</a><a id="487" href="Data.List.Relation.Unary.Unique.Setoid.html#487" class="Bound">S</a> <a id="489" class="Symbol">:</a> <a id="491" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="498" href="Data.List.Relation.Unary.Unique.Setoid.html#481" class="Bound">a</a> <a id="500" href="Data.List.Relation.Unary.Unique.Setoid.html#483" class="Bound">ℓ</a><a id="501" class="Symbol">)</a> <a id="503" class="Keyword">where</a>

<a id="510" class="Keyword">open</a> <a id="515" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="522" href="Data.List.Relation.Unary.Unique.Setoid.html#487" class="Bound">S</a> <a id="524" class="Keyword">renaming</a> <a id="533" class="Symbol">(</a><a id="534" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="542" class="Symbol">to</a> <a id="545" class="Field">A</a><a id="546" class="Symbol">)</a>

<a id="549" class="Comment">------------------------------------------------------------------------</a>
<a id="622" class="Comment">-- Definition</a>

<a id="637" class="Keyword">private</a>
  <a id="Distinct"></a><a id="647" href="Data.List.Relation.Unary.Unique.Setoid.html#647" class="Function">Distinct</a> <a id="656" class="Symbol">:</a> <a id="658" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="662" href="Data.List.Relation.Unary.Unique.Setoid.html#545" class="Field">A</a> <a id="664" href="Data.List.Relation.Unary.Unique.Setoid.html#483" class="Bound">ℓ</a>
  <a id="668" href="Data.List.Relation.Unary.Unique.Setoid.html#647" class="Function">Distinct</a> <a id="677" href="Data.List.Relation.Unary.Unique.Setoid.html#677" class="Bound">x</a> <a id="679" href="Data.List.Relation.Unary.Unique.Setoid.html#679" class="Bound">y</a> <a id="681" class="Symbol">=</a> <a id="683" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="685" class="Symbol">(</a><a id="686" href="Data.List.Relation.Unary.Unique.Setoid.html#677" class="Bound">x</a> <a id="688" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈</a> <a id="690" href="Data.List.Relation.Unary.Unique.Setoid.html#679" class="Bound">y</a><a id="691" class="Symbol">)</a>

<a id="694" class="Keyword">open</a> <a id="699" class="Keyword">import</a> <a id="706" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="745" href="Data.List.Relation.Unary.Unique.Setoid.html#647" class="Function">Distinct</a> <a id="754" class="Keyword">public</a>
  <a id="763" class="Keyword">renaming</a> <a id="772" class="Symbol">(</a><a id="773" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="782" class="Symbol">to</a> <a id="785" class="Datatype">Unique</a><a id="791" class="Symbol">)</a>

<a id="794" class="Keyword">open</a> <a id="799" class="Keyword">import</a> <a id="806" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="840" class="Symbol">{</a><a id="841" class="Argument">R</a> <a id="843" class="Symbol">=</a> <a id="845" href="Data.List.Relation.Unary.Unique.Setoid.html#647" class="Function">Distinct</a><a id="853" class="Symbol">}</a> <a id="855" class="Keyword">public</a>
  <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Data.List.Relation.Unary.AllPairs.html#1234" class="Function">head</a><a id="875" class="Symbol">;</a> <a id="877" href="Data.List.Relation.Unary.AllPairs.html#1309" class="Function">tail</a><a id="881" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.List.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.List</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="257" class="Comment">-- lists.</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="Data.List.html" class="Module">Data.List</a> <a id="330" class="Keyword">where</a>

<a id="337" class="Comment">------------------------------------------------------------------------</a>
<a id="410" class="Comment">-- Types and basic operations</a>

<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="468" class="Keyword">public</a>
</pre></body></html>

==> anc/Data.Maybe.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The Maybe type and some operations</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Comment">-- The definitions in this file are reexported by Data.Maybe.</a>

<a id="281" class="Symbol">{-#</a> <a id="285" class="Keyword">OPTIONS</a> <a id="293" class="Pragma">--cubical-compatible</a> <a id="314" class="Pragma">--safe</a> <a id="321" class="Symbol">#-}</a>

<a id="326" class="Keyword">module</a> <a id="333" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Level.html" class="Module">Level</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="412" class="Symbol">;</a> <a id="414" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="425" class="Symbol">;</a> <a id="427" href="Data.Bool.Base.html#941" class="Function">not</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="459" class="Keyword">using</a> <a id="465" class="Symbol">(</a><a id="466" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="467" class="Symbol">)</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Data.These.Base.html#537" class="Datatype">These</a><a id="509" class="Symbol">;</a> <a id="511" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="515" class="Symbol">;</a> <a id="517" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="521" class="Symbol">;</a> <a id="523" href="Data.These.Base.html#651" class="InductiveConstructor">these</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="560" class="Symbol">as</a> <a id="563" class="Module">Prod</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="578" class="Symbol">;</a> <a id="580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="583" class="Symbol">)</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Function.Base.html" class="Module">Function.Base</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>

<a id="694" class="Keyword">private</a>
  <a id="704" class="Keyword">variable</a>
    <a id="717" href="Data.Maybe.Base.html#717" class="Generalizable">a</a> <a id="719" href="Data.Maybe.Base.html#719" class="Generalizable">b</a> <a id="721" href="Data.Maybe.Base.html#721" class="Generalizable">c</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="735" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Data.Maybe.Base.html#717" class="Generalizable">a</a>
    <a id="749" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="751" class="Symbol">:</a> <a id="753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="757" href="Data.Maybe.Base.html#719" class="Generalizable">b</a>
    <a id="763" href="Data.Maybe.Base.html#763" class="Generalizable">C</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="771" href="Data.Maybe.Base.html#721" class="Generalizable">c</a>

<a id="774" class="Comment">------------------------------------------------------------------------</a>
<a id="847" class="Comment">-- Definition</a>

<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="893" class="Keyword">public</a>
  <a id="902" class="Keyword">using</a> <a id="908" class="Symbol">(</a><a id="909" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="914" class="Symbol">;</a> <a id="916" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="920" class="Symbol">;</a> <a id="922" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="929" class="Symbol">)</a>

<a id="932" class="Comment">------------------------------------------------------------------------</a>
<a id="1005" class="Comment">-- Some operations</a>

<a id="boolToMaybe"></a><a id="1025" href="Data.Maybe.Base.html#1025" class="Function">boolToMaybe</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1044" class="Symbol">→</a> <a id="1046" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1052" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1054" href="Data.Maybe.Base.html#1025" class="Function">boolToMaybe</a> <a id="1066" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1072" class="Symbol">=</a> <a id="1074" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1079" class="Symbol">_</a>
<a id="1081" href="Data.Maybe.Base.html#1025" class="Function">boolToMaybe</a> <a id="1093" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1099" class="Symbol">=</a> <a id="1101" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="is-just"></a><a id="1110" href="Data.Maybe.Base.html#1110" class="Function">is-just</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1126" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1135" href="Data.Maybe.Base.html#1110" class="Function">is-just</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1149" class="Symbol">_)</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1159" href="Data.Maybe.Base.html#1110" class="Function">is-just</a> <a id="1167" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1176" class="Symbol">=</a> <a id="1178" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="is-nothing"></a><a id="1185" href="Data.Maybe.Base.html#1185" class="Function">is-nothing</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1204" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1213" href="Data.Maybe.Base.html#1185" class="Function">is-nothing</a> <a id="1224" class="Symbol">=</a> <a id="1226" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="1230" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1232" href="Data.Maybe.Base.html#1110" class="Function">is-just</a>

<a id="decToMaybe"></a><a id="1241" href="Data.Maybe.Base.html#1241" class="Function">decToMaybe</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1258" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1260" class="Symbol">→</a> <a id="1262" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1268" href="Data.Maybe.Base.html#735" class="Generalizable">A</a>
<a id="1270" href="Data.Maybe.Base.html#1241" class="Function">decToMaybe</a> <a id="1281" class="Symbol">(</a> <a id="1283" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1288" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1296" href="Data.Maybe.Base.html#1296" class="Bound">[a]</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1316" href="Data.Maybe.Base.html#1296" class="Bound">[a]</a><a id="1319" class="Symbol">)</a>
<a id="1321" href="Data.Maybe.Base.html#1241" class="Function">decToMaybe</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1339" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="1348" class="Symbol">_</a> <a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="1363" class="Comment">-- A dependent eliminator.</a>

<a id="maybe"></a><a id="1391" href="Data.Maybe.Base.html#1391" class="Function">maybe</a> <a id="1397" class="Symbol">:</a> <a id="1399" class="Symbol">∀</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Data.Maybe.Base.html#1402" class="Bound">A</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1410" href="Data.Maybe.Base.html#717" class="Generalizable">a</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">{</a><a id="1414" href="Data.Maybe.Base.html#1414" class="Bound">B</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1424" href="Data.Maybe.Base.html#1402" class="Bound">A</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1432" href="Data.Maybe.Base.html#719" class="Generalizable">b</a><a id="1433" class="Symbol">}</a> <a id="1435" class="Symbol">→</a>
        <a id="1445" class="Symbol">((</a><a id="1447" href="Data.Maybe.Base.html#1447" class="Bound">x</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Data.Maybe.Base.html#1402" class="Bound">A</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.Maybe.Base.html#1414" class="Bound">B</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1464" href="Data.Maybe.Base.html#1447" class="Bound">x</a><a id="1465" class="Symbol">))</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Data.Maybe.Base.html#1414" class="Bound">B</a> <a id="1472" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1480" class="Symbol">→</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Data.Maybe.Base.html#1483" class="Bound">x</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1493" href="Data.Maybe.Base.html#1402" class="Bound">A</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Data.Maybe.Base.html#1414" class="Bound">B</a> <a id="1500" href="Data.Maybe.Base.html#1483" class="Bound">x</a>
<a id="1502" href="Data.Maybe.Base.html#1391" class="Function">maybe</a> <a id="1508" href="Data.Maybe.Base.html#1508" class="Bound">j</a> <a id="1510" href="Data.Maybe.Base.html#1510" class="Bound">n</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1518" href="Data.Maybe.Base.html#1518" class="Bound">x</a><a id="1519" class="Symbol">)</a> <a id="1521" class="Symbol">=</a> <a id="1523" href="Data.Maybe.Base.html#1508" class="Bound">j</a> <a id="1525" href="Data.Maybe.Base.html#1518" class="Bound">x</a>
<a id="1527" href="Data.Maybe.Base.html#1391" class="Function">maybe</a> <a id="1533" href="Data.Maybe.Base.html#1533" class="Bound">j</a> <a id="1535" href="Data.Maybe.Base.html#1535" class="Bound">n</a> <a id="1537" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Maybe.Base.html#1535" class="Bound">n</a>

<a id="1551" class="Comment">-- A non-dependent eliminator.</a>

<a id="maybe′"></a><a id="1583" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="1598" class="Symbol">)</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1612" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="1618" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="1625" class="Symbol">=</a> <a id="1627" href="Data.Maybe.Base.html#1391" class="Function">maybe</a>

<a id="1634" class="Comment">-- A defaulting mechanism</a>

<a id="fromMaybe"></a><a id="1661" href="Data.Maybe.Base.html#1661" class="Function">fromMaybe</a> <a id="1671" class="Symbol">:</a> <a id="1673" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1675" class="Symbol">→</a> <a id="1677" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1683" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Data.Maybe.Base.html#735" class="Generalizable">A</a>
<a id="1689" href="Data.Maybe.Base.html#1661" class="Function">fromMaybe</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="1708" href="Function.Base.html#704" class="Function">id</a>

<a id="1712" class="Comment">-- A safe variant of &quot;fromJust&quot;. If the value is nothing, then the</a>
<a id="1779" class="Comment">-- return type is the unit type.</a>

<a id="1813" class="Keyword">module</a> <a id="1820" href="Data.Maybe.Base.html#1820" class="Module">_</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Data.Maybe.Base.html#1823" class="Bound">a</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">{</a><a id="1827" href="Data.Maybe.Base.html#1827" class="Bound">A</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" href="Data.Maybe.Base.html#1823" class="Bound">a</a><a id="1836" class="Symbol">}</a> <a id="1838" class="Keyword">where</a>

  <a id="1847" href="Data.Maybe.Base.html#1847" class="Function">From-just</a> <a id="1857" class="Symbol">:</a> <a id="1859" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1865" href="Data.Maybe.Base.html#1827" class="Bound">A</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1873" href="Data.Maybe.Base.html#1823" class="Bound">a</a>
  <a id="1877" href="Data.Maybe.Base.html#1847" class="Function">From-just</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1893" class="Symbol">_)</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.Maybe.Base.html#1827" class="Bound">A</a>
  <a id="1902" href="Data.Maybe.Base.html#1847" class="Function">From-just</a> <a id="1912" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1921" class="Symbol">=</a> <a id="1923" href="Level.html#409" class="Record">Lift</a> <a id="1928" href="Data.Maybe.Base.html#1823" class="Bound">a</a> <a id="1930" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="1935" href="Data.Maybe.Base.html#1935" class="Function">from-just</a> <a id="1945" class="Symbol">:</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Data.Maybe.Base.html#1948" class="Bound">x</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1958" href="Data.Maybe.Base.html#1827" class="Bound">A</a><a id="1959" class="Symbol">)</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Data.Maybe.Base.html#1847" class="Function">From-just</a> <a id="1973" href="Data.Maybe.Base.html#1948" class="Bound">x</a>
  <a id="1977" href="Data.Maybe.Base.html#1935" class="Function">from-just</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1993" href="Data.Maybe.Base.html#1993" class="Bound">x</a><a id="1994" class="Symbol">)</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Data.Maybe.Base.html#1993" class="Bound">x</a>
  <a id="2002" href="Data.Maybe.Base.html#1935" class="Function">from-just</a> <a id="2012" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2021" class="Symbol">=</a> <a id="2023" class="Symbol">_</a>

<a id="2026" class="Comment">-- Functoriality: map</a>

<a id="map"></a><a id="2049" href="Data.Maybe.Base.html#2049" class="Function">map</a> <a id="2053" class="Symbol">:</a> <a id="2055" class="Symbol">(</a><a id="2056" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="2061" class="Symbol">)</a> <a id="2063" class="Symbol">→</a> <a id="2065" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2071" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2081" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="2083" href="Data.Maybe.Base.html#2049" class="Function">map</a> <a id="2087" href="Data.Maybe.Base.html#2087" class="Bound">f</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Data.Maybe.Base.html#1391" class="Function">maybe</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2103" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2105" href="Data.Maybe.Base.html#2087" class="Bound">f</a><a id="2106" class="Symbol">)</a> <a id="2108" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="2117" class="Comment">-- Applicative: ap</a>

<a id="ap"></a><a id="2137" href="Data.Maybe.Base.html#2137" class="Function">ap</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2164" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2174" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="2176" href="Data.Maybe.Base.html#2137" class="Function">ap</a> <a id="2179" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2188" class="Symbol">=</a> <a id="2190" href="Function.Base.html#725" class="Function">const</a> <a id="2196" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2204" href="Data.Maybe.Base.html#2137" class="Function">ap</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2213" href="Data.Maybe.Base.html#2213" class="Bound">f</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Data.Maybe.Base.html#2049" class="Function">map</a> <a id="2222" href="Data.Maybe.Base.html#2213" class="Bound">f</a>

<a id="2225" class="Comment">-- Monad: bind</a>

<a id="2241" class="Keyword">infixl</a> <a id="2248" class="Number">1</a> <a id="2250" href="Data.Maybe.Base.html#2256" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="2256" href="Data.Maybe.Base.html#2256" class="Function Operator">_&gt;&gt;=_</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2270" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2272" class="Symbol">→</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2285" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2296" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="2298" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2306" href="Data.Maybe.Base.html#2256" class="Function Operator">&gt;&gt;=</a> <a id="2310" href="Data.Maybe.Base.html#2310" class="Bound">f</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2322" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2327" href="Data.Maybe.Base.html#2327" class="Bound">a</a>  <a id="2330" href="Data.Maybe.Base.html#2256" class="Function Operator">&gt;&gt;=</a> <a id="2334" href="Data.Maybe.Base.html#2334" class="Bound">f</a> <a id="2336" class="Symbol">=</a> <a id="2338" href="Data.Maybe.Base.html#2334" class="Bound">f</a> <a id="2340" href="Data.Maybe.Base.html#2327" class="Bound">a</a>

<a id="2343" class="Comment">-- Alternative: &lt;∣&gt;</a>

<a id="2364" class="Keyword">infixr</a> <a id="2371" class="Number">6</a> <a id="2373" href="Data.Maybe.Base.html#2379" class="Function Operator">_&lt;∣&gt;_</a>
<a id="_&lt;∣&gt;_"></a><a id="2379" href="Data.Maybe.Base.html#2379" class="Function Operator">_&lt;∣&gt;_</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2393" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2403" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2413" href="Data.Maybe.Base.html#735" class="Generalizable">A</a>
<a id="2415" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2420" href="Data.Maybe.Base.html#2420" class="Bound">x</a>  <a id="2423" href="Data.Maybe.Base.html#2379" class="Function Operator">&lt;∣&gt;</a> <a id="2427" href="Data.Maybe.Base.html#2427" class="Bound">my</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2437" href="Data.Maybe.Base.html#2420" class="Bound">x</a>
<a id="2439" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2447" href="Data.Maybe.Base.html#2379" class="Function Operator">&lt;∣&gt;</a> <a id="2451" href="Data.Maybe.Base.html#2451" class="Bound">my</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="Data.Maybe.Base.html#2451" class="Bound">my</a>

<a id="2460" class="Comment">-- Just when the boolean is true</a>

<a id="when"></a><a id="2494" href="Data.Maybe.Base.html#2494" class="Function">when</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2506" class="Symbol">→</a> <a id="2508" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2518" href="Data.Maybe.Base.html#735" class="Generalizable">A</a>
<a id="2520" href="Data.Maybe.Base.html#2494" class="Function">when</a> <a id="2525" href="Data.Maybe.Base.html#2525" class="Bound">b</a> <a id="2527" href="Data.Maybe.Base.html#2527" class="Bound">c</a> <a id="2529" class="Symbol">=</a> <a id="2531" href="Data.Maybe.Base.html#2049" class="Function">map</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Function.Base.html#725" class="Function">const</a> <a id="2542" href="Data.Maybe.Base.html#2527" class="Bound">c</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Data.Maybe.Base.html#1025" class="Function">boolToMaybe</a> <a id="2558" href="Data.Maybe.Base.html#2525" class="Bound">b</a><a id="2559" class="Symbol">)</a>

<a id="2562" class="Comment">------------------------------------------------------------------------</a>
<a id="2635" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2660" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="2670" class="Symbol">:</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2679" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2681" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="2683" class="Symbol">→</a> <a id="2685" href="Data.Maybe.Base.html#763" class="Generalizable">C</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2696" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2706" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2716" href="Data.Maybe.Base.html#763" class="Generalizable">C</a>
<a id="2718" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="2728" href="Data.Maybe.Base.html#2728" class="Bound">f</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2736" href="Data.Maybe.Base.html#2736" class="Bound">a</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2745" href="Data.Maybe.Base.html#2745" class="Bound">b</a><a id="2746" class="Symbol">)</a> <a id="2748" class="Symbol">=</a> <a id="2750" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Data.Maybe.Base.html#2728" class="Bound">f</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2765" href="Data.Maybe.Base.html#2736" class="Bound">a</a> <a id="2767" href="Data.Maybe.Base.html#2745" class="Bound">b</a><a id="2768" class="Symbol">))</a>
<a id="2771" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="2781" href="Data.Maybe.Base.html#2781" class="Bound">f</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2789" href="Data.Maybe.Base.html#2789" class="Bound">a</a><a id="2790" class="Symbol">)</a> <a id="2792" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2801" class="Symbol">=</a> <a id="2803" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Data.Maybe.Base.html#2781" class="Bound">f</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="2817" href="Data.Maybe.Base.html#2789" class="Bound">a</a><a id="2818" class="Symbol">))</a>
<a id="2821" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="2831" href="Data.Maybe.Base.html#2831" class="Bound">f</a> <a id="2833" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2842" class="Symbol">(</a><a id="2843" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2848" href="Data.Maybe.Base.html#2848" class="Bound">b</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Data.Maybe.Base.html#2831" class="Bound">f</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="2867" href="Data.Maybe.Base.html#2848" class="Bound">b</a><a id="2868" class="Symbol">))</a>
<a id="2871" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="2881" href="Data.Maybe.Base.html#2881" class="Bound">f</a> <a id="2883" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2892" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2901" class="Symbol">=</a> <a id="2903" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="zipWith"></a><a id="2912" href="Data.Maybe.Base.html#2912" class="Function">zipWith</a> <a id="2920" class="Symbol">:</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Data.Maybe.Base.html#763" class="Generalizable">C</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2942" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2952" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2962" href="Data.Maybe.Base.html#763" class="Generalizable">C</a>
<a id="2964" href="Data.Maybe.Base.html#2912" class="Function">zipWith</a> <a id="2972" href="Data.Maybe.Base.html#2972" class="Bound">f</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2980" href="Data.Maybe.Base.html#2980" class="Bound">a</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2989" href="Data.Maybe.Base.html#2989" class="Bound">b</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Data.Maybe.Base.html#2972" class="Bound">f</a> <a id="3002" href="Data.Maybe.Base.html#2980" class="Bound">a</a> <a id="3004" href="Data.Maybe.Base.html#2989" class="Bound">b</a><a id="3005" class="Symbol">)</a>
<a id="3007" href="Data.Maybe.Base.html#2912" class="CatchallClause Function">zipWith</a><a id="3014" class="CatchallClause"> </a><a id="3015" class="CatchallClause Symbol">_</a><a id="3016" class="CatchallClause"> </a><a id="3017" class="CatchallClause Symbol">_</a><a id="3018" class="CatchallClause">        </a><a id="3026" class="CatchallClause Symbol">_</a>        <a id="3035" class="Symbol">=</a> <a id="3037" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="align"></a><a id="3046" href="Data.Maybe.Base.html#3046" class="Function">align</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3060" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3070" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3087" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3089" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="3090" class="Symbol">)</a>
<a id="3092" href="Data.Maybe.Base.html#3046" class="Function">align</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Data.Maybe.Base.html#2660" class="Function">alignWith</a> <a id="3110" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="3114" href="Data.Maybe.Base.html#3114" class="Function">zip</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3126" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3128" class="Symbol">→</a> <a id="3130" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3136" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3149" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3151" href="Data.Maybe.Base.html#749" class="Generalizable">B</a><a id="3152" class="Symbol">)</a>
<a id="3154" href="Data.Maybe.Base.html#3114" class="Function">zip</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Data.Maybe.Base.html#2912" class="Function">zipWith</a> <a id="3168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="3173" class="Comment">------------------------------------------------------------------------</a>
<a id="3246" class="Comment">-- Injections.</a>

<a id="thisM"></a><a id="3262" href="Data.Maybe.Base.html#3262" class="Function">thisM</a> <a id="3268" class="Symbol">:</a> <a id="3270" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3280" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="3282" class="Symbol">→</a> <a id="3284" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3290" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3292" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="3294" href="Data.Maybe.Base.html#3262" class="Function">thisM</a> <a id="3300" href="Data.Maybe.Base.html#3300" class="Bound">a</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="3318" href="Data.Maybe.Base.html#3300" class="Bound">a</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="3327" href="Data.Maybe.Base.html#3300" class="Bound">a</a><a id="3328" class="Symbol">)</a>

<a id="thatM"></a><a id="3331" href="Data.Maybe.Base.html#3331" class="Function">thatM</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3345" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="Data.Maybe.Base.html#749" class="Generalizable">B</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3359" href="Data.Maybe.Base.html#735" class="Generalizable">A</a> <a id="3361" href="Data.Maybe.Base.html#749" class="Generalizable">B</a>
<a id="3363" href="Data.Maybe.Base.html#3331" class="Function">thatM</a> <a id="3369" class="Symbol">=</a> <a id="3371" href="Data.Maybe.Base.html#1583" class="Function">maybe′</a> <a id="3378" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="3384" href="Data.These.Base.html#623" class="InductiveConstructor">that</a>
</pre></body></html>

==> anc/Data.Maybe.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Maybe.Relation.Unary.Any</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybes where one of the elements satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="372" class="Symbol">;</a> <a id="374" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Prod</a> <a id="427" class="Keyword">using</a> <a id="433" class="Symbol">(</a><a id="434" href="Data.Product.Base.html#852" class="Function">∃</a><a id="435" class="Symbol">;</a> <a id="437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="440" class="Symbol">;</a> <a id="442" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Function.Base.html" class="Module">Function.Base</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Function.Base.html#704" class="Function">id</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="513" class="Keyword">using</a> <a id="519" class="Symbol">(</a><a id="520" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="523" class="Symbol">;</a> <a id="525" href="Function.Bundles.html#13138" class="Function">mk⇔</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Level.html" class="Module">Level</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="603" class="Symbol">as</a> <a id="606" class="Module">P</a> <a id="608" class="Keyword">using</a> <a id="614" class="Symbol">(</a><a id="615" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="682" class="Keyword">hiding</a> <a id="689" class="Symbol">(</a><a id="690" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">import</a> <a id="709" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="736" class="Symbol">as</a> <a id="739" class="Module">Dec</a>

<a id="744" class="Comment">------------------------------------------------------------------------</a>
<a id="817" class="Comment">-- Definition</a>

<a id="832" class="Keyword">data</a> <a id="Any"></a><a id="837" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="841" class="Symbol">{</a><a id="842" href="Data.Maybe.Relation.Unary.Any.html#842" class="Bound">a</a> <a id="844" href="Data.Maybe.Relation.Unary.Any.html#844" class="Bound">p</a><a id="845" class="Symbol">}</a> <a id="847" class="Symbol">{</a><a id="848" href="Data.Maybe.Relation.Unary.Any.html#848" class="Bound">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="856" href="Data.Maybe.Relation.Unary.Any.html#842" class="Bound">a</a><a id="857" class="Symbol">}</a> <a id="859" class="Symbol">(</a><a id="860" href="Data.Maybe.Relation.Unary.Any.html#860" class="Bound">P</a> <a id="862" class="Symbol">:</a> <a id="864" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="869" href="Data.Maybe.Relation.Unary.Any.html#848" class="Bound">A</a> <a id="871" href="Data.Maybe.Relation.Unary.Any.html#844" class="Bound">p</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">:</a> <a id="876" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="881" class="Symbol">(</a><a id="882" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="888" href="Data.Maybe.Relation.Unary.Any.html#848" class="Bound">A</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">(</a><a id="892" href="Data.Maybe.Relation.Unary.Any.html#842" class="Bound">a</a> <a id="894" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="896" href="Data.Maybe.Relation.Unary.Any.html#844" class="Bound">p</a><a id="897" class="Symbol">)</a> <a id="899" class="Keyword">where</a>
  <a id="Any.just"></a><a id="907" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="912" class="Symbol">:</a> <a id="914" class="Symbol">∀</a> <a id="916" class="Symbol">{</a><a id="917" href="Data.Maybe.Relation.Unary.Any.html#917" class="Bound">x</a><a id="918" class="Symbol">}</a> <a id="920" class="Symbol">→</a> <a id="922" href="Data.Maybe.Relation.Unary.Any.html#860" class="Bound">P</a> <a id="924" href="Data.Maybe.Relation.Unary.Any.html#917" class="Bound">x</a> <a id="926" class="Symbol">→</a> <a id="928" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="932" href="Data.Maybe.Relation.Unary.Any.html#860" class="Bound">P</a> <a id="934" class="Symbol">(</a><a id="935" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="940" href="Data.Maybe.Relation.Unary.Any.html#917" class="Bound">x</a><a id="941" class="Symbol">)</a>

<a id="944" class="Comment">------------------------------------------------------------------------</a>
<a id="1017" class="Comment">-- Basic operations</a>

<a id="1038" class="Keyword">module</a> <a id="1045" href="Data.Maybe.Relation.Unary.Any.html#1045" class="Module">_</a> <a id="1047" class="Symbol">{</a><a id="1048" href="Data.Maybe.Relation.Unary.Any.html#1048" class="Bound">a</a> <a id="1050" href="Data.Maybe.Relation.Unary.Any.html#1050" class="Bound">p</a><a id="1051" class="Symbol">}</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Data.Maybe.Relation.Unary.Any.html#1054" class="Bound">A</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1062" href="Data.Maybe.Relation.Unary.Any.html#1048" class="Bound">a</a><a id="1063" class="Symbol">}</a> <a id="1065" class="Symbol">{</a><a id="1066" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1075" href="Data.Maybe.Relation.Unary.Any.html#1054" class="Bound">A</a> <a id="1077" href="Data.Maybe.Relation.Unary.Any.html#1050" class="Bound">p</a><a id="1078" class="Symbol">}</a> <a id="1080" class="Keyword">where</a>

  <a id="1089" href="Data.Maybe.Relation.Unary.Any.html#1089" class="Function">drop-just</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">∀</a> <a id="1103" class="Symbol">{</a><a id="1104" href="Data.Maybe.Relation.Unary.Any.html#1104" class="Bound">x</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1113" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1121" href="Data.Maybe.Relation.Unary.Any.html#1104" class="Bound">x</a><a id="1122" class="Symbol">)</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1128" href="Data.Maybe.Relation.Unary.Any.html#1104" class="Bound">x</a>
  <a id="1132" href="Data.Maybe.Relation.Unary.Any.html#1089" class="Function">drop-just</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1148" href="Data.Maybe.Relation.Unary.Any.html#1148" class="Bound">px</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">=</a> <a id="1154" href="Data.Maybe.Relation.Unary.Any.html#1148" class="Bound">px</a>

  <a id="1160" href="Data.Maybe.Relation.Unary.Any.html#1160" class="Function">just-equivalence</a> <a id="1177" class="Symbol">:</a> <a id="1179" class="Symbol">∀</a> <a id="1181" class="Symbol">{</a><a id="1182" href="Data.Maybe.Relation.Unary.Any.html#1182" class="Bound">x</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1189" href="Data.Maybe.Relation.Unary.Any.html#1182" class="Bound">x</a> <a id="1191" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1193" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1197" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1205" href="Data.Maybe.Relation.Unary.Any.html#1182" class="Bound">x</a><a id="1206" class="Symbol">)</a>
  <a id="1210" href="Data.Maybe.Relation.Unary.Any.html#1160" class="Function">just-equivalence</a> <a id="1227" class="Symbol">=</a> <a id="1229" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="1233" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1238" href="Data.Maybe.Relation.Unary.Any.html#1089" class="Function">drop-just</a>

  <a id="1251" href="Data.Maybe.Relation.Unary.Any.html#1251" class="Function">map</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">∀</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Data.Maybe.Relation.Unary.Any.html#1260" class="Bound">q</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">{</a><a id="1264" href="Data.Maybe.Relation.Unary.Any.html#1264" class="Bound">Q</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1273" href="Data.Maybe.Relation.Unary.Any.html#1054" class="Bound">A</a> <a id="1275" href="Data.Maybe.Relation.Unary.Any.html#1260" class="Bound">q</a><a id="1276" class="Symbol">}</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1282" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1284" href="Data.Maybe.Relation.Unary.Any.html#1264" class="Bound">Q</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1292" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1294" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1296" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1300" href="Data.Maybe.Relation.Unary.Any.html#1264" class="Bound">Q</a>
  <a id="1304" href="Data.Maybe.Relation.Unary.Any.html#1251" class="Function">map</a> <a id="1308" href="Data.Maybe.Relation.Unary.Any.html#1308" class="Bound">f</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1316" href="Data.Maybe.Relation.Unary.Any.html#1316" class="Bound">px</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Data.Maybe.Relation.Unary.Any.html#1308" class="Bound">f</a> <a id="1330" href="Data.Maybe.Relation.Unary.Any.html#1316" class="Bound">px</a><a id="1332" class="Symbol">)</a>

  <a id="1337" href="Data.Maybe.Relation.Unary.Any.html#1337" class="Function">satisfied</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">∀</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Data.Maybe.Relation.Unary.Any.html#1352" class="Bound">x</a><a id="1353" class="Symbol">}</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1361" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a> <a id="1363" href="Data.Maybe.Relation.Unary.Any.html#1352" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1369" href="Data.Maybe.Relation.Unary.Any.html#1066" class="Bound">P</a>
  <a id="1373" href="Data.Maybe.Relation.Unary.Any.html#1337" class="Function">satisfied</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1389" href="Data.Maybe.Relation.Unary.Any.html#1389" class="Bound">p</a><a id="1390" class="Symbol">)</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1397" href="Data.Maybe.Relation.Unary.Any.html#1389" class="Bound">p</a>

<a id="1400" class="Comment">------------------------------------------------------------------------</a>
<a id="1473" class="Comment">-- (un/)zip(/With)</a>

<a id="1493" class="Keyword">module</a> <a id="1500" href="Data.Maybe.Relation.Unary.Any.html#1500" class="Module">_</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Data.Maybe.Relation.Unary.Any.html#1503" class="Bound">a</a> <a id="1505" href="Data.Maybe.Relation.Unary.Any.html#1505" class="Bound">p</a> <a id="1507" href="Data.Maybe.Relation.Unary.Any.html#1507" class="Bound">q</a> <a id="1509" href="Data.Maybe.Relation.Unary.Any.html#1509" class="Bound">r</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Data.Maybe.Relation.Unary.Any.html#1513" class="Bound">A</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1521" href="Data.Maybe.Relation.Unary.Any.html#1503" class="Bound">a</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Data.Maybe.Relation.Unary.Any.html#1525" class="Bound">P</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1534" href="Data.Maybe.Relation.Unary.Any.html#1513" class="Bound">A</a> <a id="1536" href="Data.Maybe.Relation.Unary.Any.html#1505" class="Bound">p</a><a id="1537" class="Symbol">}</a> <a id="1539" class="Symbol">{</a><a id="1540" href="Data.Maybe.Relation.Unary.Any.html#1540" class="Bound">Q</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1549" href="Data.Maybe.Relation.Unary.Any.html#1513" class="Bound">A</a> <a id="1551" href="Data.Maybe.Relation.Unary.Any.html#1507" class="Bound">q</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">{</a><a id="1555" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Bound">R</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1564" href="Data.Maybe.Relation.Unary.Any.html#1513" class="Bound">A</a> <a id="1566" href="Data.Maybe.Relation.Unary.Any.html#1509" class="Bound">r</a><a id="1567" class="Symbol">}</a> <a id="1569" class="Keyword">where</a>

  <a id="1578" href="Data.Maybe.Relation.Unary.Any.html#1578" class="Function">zipWith</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Data.Maybe.Relation.Unary.Any.html#1525" class="Bound">P</a> <a id="1590" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1592" href="Data.Maybe.Relation.Unary.Any.html#1540" class="Bound">Q</a> <a id="1594" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1596" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Bound">R</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1604" href="Data.Maybe.Relation.Unary.Any.html#1525" class="Bound">P</a> <a id="1606" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1608" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1612" href="Data.Maybe.Relation.Unary.Any.html#1540" class="Bound">Q</a> <a id="1614" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1616" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1620" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Bound">R</a>
  <a id="1624" href="Data.Maybe.Relation.Unary.Any.html#1578" class="Function">zipWith</a> <a id="1632" href="Data.Maybe.Relation.Unary.Any.html#1632" class="Bound">f</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1640" href="Data.Maybe.Relation.Unary.Any.html#1640" class="Bound">px</a> <a id="1643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1645" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1650" href="Data.Maybe.Relation.Unary.Any.html#1650" class="Bound">qx</a><a id="1652" class="Symbol">)</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Data.Maybe.Relation.Unary.Any.html#1632" class="Bound">f</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Data.Maybe.Relation.Unary.Any.html#1640" class="Bound">px</a> <a id="1668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1670" href="Data.Maybe.Relation.Unary.Any.html#1650" class="Bound">qx</a><a id="1672" class="Symbol">))</a>

  <a id="1678" href="Data.Maybe.Relation.Unary.Any.html#1678" class="Function">unzipWith</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Data.Maybe.Relation.Unary.Any.html#1525" class="Bound">P</a> <a id="1692" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1694" href="Data.Maybe.Relation.Unary.Any.html#1540" class="Bound">Q</a> <a id="1696" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1698" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Bound">R</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1706" href="Data.Maybe.Relation.Unary.Any.html#1525" class="Bound">P</a> <a id="1708" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1710" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1714" href="Data.Maybe.Relation.Unary.Any.html#1540" class="Bound">Q</a> <a id="1716" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1718" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1722" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Bound">R</a>
  <a id="1726" href="Data.Maybe.Relation.Unary.Any.html#1678" class="Function">unzipWith</a> <a id="1736" href="Data.Maybe.Relation.Unary.Any.html#1736" class="Bound">f</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1744" href="Data.Maybe.Relation.Unary.Any.html#1744" class="Bound">px</a><a id="1746" class="Symbol">)</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1759" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1764" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Data.Maybe.Relation.Unary.Any.html#1736" class="Bound">f</a> <a id="1772" href="Data.Maybe.Relation.Unary.Any.html#1744" class="Bound">px</a><a id="1774" class="Symbol">)</a>

<a id="1777" class="Keyword">module</a> <a id="1784" href="Data.Maybe.Relation.Unary.Any.html#1784" class="Module">_</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Data.Maybe.Relation.Unary.Any.html#1787" class="Bound">a</a> <a id="1789" href="Data.Maybe.Relation.Unary.Any.html#1789" class="Bound">p</a> <a id="1791" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">q</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Data.Maybe.Relation.Unary.Any.html#1795" class="Bound">A</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1803" href="Data.Maybe.Relation.Unary.Any.html#1787" class="Bound">a</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Symbol">{</a><a id="1807" href="Data.Maybe.Relation.Unary.Any.html#1807" class="Bound">P</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1816" href="Data.Maybe.Relation.Unary.Any.html#1795" class="Bound">A</a> <a id="1818" href="Data.Maybe.Relation.Unary.Any.html#1789" class="Bound">p</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">{</a><a id="1822" href="Data.Maybe.Relation.Unary.Any.html#1822" class="Bound">Q</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1831" href="Data.Maybe.Relation.Unary.Any.html#1795" class="Bound">A</a> <a id="1833" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">q</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Keyword">where</a>

  <a id="1845" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Function">zip</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1855" href="Data.Maybe.Relation.Unary.Any.html#1807" class="Bound">P</a> <a id="1857" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1859" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1863" href="Data.Maybe.Relation.Unary.Any.html#1822" class="Bound">Q</a> <a id="1865" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1867" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Maybe.Relation.Unary.Any.html#1807" class="Bound">P</a> <a id="1874" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1876" href="Data.Maybe.Relation.Unary.Any.html#1822" class="Bound">Q</a><a id="1877" class="Symbol">)</a>
  <a id="1881" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Function">zip</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Data.Maybe.Relation.Unary.Any.html#1578" class="Function">zipWith</a> <a id="1895" href="Function.Base.html#704" class="Function">id</a>

  <a id="1901" href="Data.Maybe.Relation.Unary.Any.html#1901" class="Function">unzip</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.Maybe.Relation.Unary.Any.html#1807" class="Bound">P</a> <a id="1916" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1918" href="Data.Maybe.Relation.Unary.Any.html#1822" class="Bound">Q</a><a id="1919" class="Symbol">)</a> <a id="1921" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1923" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1927" href="Data.Maybe.Relation.Unary.Any.html#1807" class="Bound">P</a> <a id="1929" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="1931" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="1935" href="Data.Maybe.Relation.Unary.Any.html#1822" class="Bound">Q</a>
  <a id="1939" href="Data.Maybe.Relation.Unary.Any.html#1901" class="Function">unzip</a> <a id="1945" class="Symbol">=</a> <a id="1947" href="Data.Maybe.Relation.Unary.Any.html#1678" class="Function">unzipWith</a> <a id="1957" href="Function.Base.html#704" class="Function">id</a>

<a id="1961" class="Comment">------------------------------------------------------------------------</a>
<a id="2034" class="Comment">-- Seeing Any as a predicate transformer</a>

<a id="2076" class="Keyword">module</a> <a id="2083" href="Data.Maybe.Relation.Unary.Any.html#2083" class="Module">_</a> <a id="2085" class="Symbol">{</a><a id="2086" href="Data.Maybe.Relation.Unary.Any.html#2086" class="Bound">a</a> <a id="2088" href="Data.Maybe.Relation.Unary.Any.html#2088" class="Bound">p</a><a id="2089" class="Symbol">}</a> <a id="2091" class="Symbol">{</a><a id="2092" href="Data.Maybe.Relation.Unary.Any.html#2092" class="Bound">A</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2100" href="Data.Maybe.Relation.Unary.Any.html#2086" class="Bound">a</a><a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">{</a><a id="2104" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2113" href="Data.Maybe.Relation.Unary.Any.html#2092" class="Bound">A</a> <a id="2115" href="Data.Maybe.Relation.Unary.Any.html#2088" class="Bound">p</a><a id="2116" class="Symbol">}</a> <a id="2118" class="Keyword">where</a>

  <a id="2127" href="Data.Maybe.Relation.Unary.Any.html#2127" class="Function">dec</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2143" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="2162" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a><a id="2163" class="Symbol">)</a>
  <a id="2167" href="Data.Maybe.Relation.Unary.Any.html#2127" class="Function">dec</a> <a id="2171" href="Data.Maybe.Relation.Unary.Any.html#2171" class="Bound">P-dec</a> <a id="2177" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2186" class="Symbol">=</a> <a id="2188" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2191" class="Symbol">λ</a> <a id="2193" class="Symbol">()</a>
  <a id="2198" href="Data.Maybe.Relation.Unary.Any.html#2127" class="Function">dec</a> <a id="2202" href="Data.Maybe.Relation.Unary.Any.html#2202" class="Bound">P-dec</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2214" href="Data.Maybe.Relation.Unary.Any.html#2214" class="Bound">x</a><a id="2215" class="Symbol">)</a> <a id="2217" class="Symbol">=</a> <a id="2219" href="Relation.Nullary.Decidable.html#1218" class="Function">Dec.map</a> <a id="2227" href="Data.Maybe.Relation.Unary.Any.html#1160" class="Function">just-equivalence</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Data.Maybe.Relation.Unary.Any.html#2202" class="Bound">P-dec</a> <a id="2251" href="Data.Maybe.Relation.Unary.Any.html#2214" class="Bound">x</a><a id="2252" class="Symbol">)</a>

  <a id="2257" href="Data.Maybe.Relation.Unary.Any.html#2257" class="Function">irrelevant</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="2281" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a> <a id="2283" class="Symbol">→</a> <a id="2285" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="2301" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a><a id="2302" class="Symbol">)</a>
  <a id="2306" href="Data.Maybe.Relation.Unary.Any.html#2257" class="Function">irrelevant</a> <a id="2317" href="Data.Maybe.Relation.Unary.Any.html#2317" class="Bound">P-irrelevant</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="2336" href="Data.Maybe.Relation.Unary.Any.html#2336" class="Bound">p</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="2345" href="Data.Maybe.Relation.Unary.Any.html#2345" class="Bound">q</a><a id="2346" class="Symbol">)</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2355" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="2360" class="Symbol">(</a><a id="2361" href="Data.Maybe.Relation.Unary.Any.html#2317" class="Bound">P-irrelevant</a> <a id="2374" href="Data.Maybe.Relation.Unary.Any.html#2336" class="Bound">p</a> <a id="2376" href="Data.Maybe.Relation.Unary.Any.html#2345" class="Bound">q</a><a id="2377" class="Symbol">)</a>

  <a id="2382" href="Data.Maybe.Relation.Unary.Any.html#2382" class="Function">satisfiable</a> <a id="2394" class="Symbol">:</a> <a id="2396" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2408" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a> <a id="2410" class="Symbol">→</a> <a id="2412" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.Maybe.Relation.Unary.Any.html#837" class="Datatype">Any</a> <a id="2429" href="Data.Maybe.Relation.Unary.Any.html#2104" class="Bound">P</a><a id="2430" class="Symbol">)</a>
  <a id="2434" href="Data.Maybe.Relation.Unary.Any.html#2382" class="Function">satisfiable</a> <a id="2446" href="Data.Maybe.Relation.Unary.Any.html#2446" class="Bound">P-satisfiable</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2471" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2476" href="Data.Maybe.Relation.Unary.Any.html#907" class="InductiveConstructor">just</a> <a id="2481" href="Data.Maybe.Relation.Unary.Any.html#2446" class="Bound">P-satisfiable</a>
</pre></body></html>

==> anc/Data.Nat.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers, basic types and operations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="294" class="Comment">-- naturals.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.RawMagma.html#1339" class="Record Operator">_∣ˡ_</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.RawMagma.html#1388" class="InductiveConstructor Operator">_,_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="568" class="Symbol">;</a> <a id="570" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="574" class="Symbol">;</a> <a id="576" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="584" class="Symbol">;</a> <a id="586" href="Data.Bool.Base.html#941" class="Function">not</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Parity.Base.html#604" class="Datatype">Parity</a><a id="633" class="Symbol">;</a> <a id="635" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Level.html" class="Module">Level</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Level.html#521" class="Function">0ℓ</a><a id="670" class="Symbol">)</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">)</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="840" class="Keyword">using</a> <a id="846" class="Symbol">(</a><a id="847" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="849" class="Symbol">;</a> <a id="851" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="904" class="Symbol">)</a>

<a id="907" class="Comment">------------------------------------------------------------------------</a>
<a id="980" class="Comment">-- Types</a>

<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1019" class="Keyword">public</a>
  <a id="1028" class="Keyword">using</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1044" class="Symbol">)</a> <a id="1046" class="Keyword">renaming</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="1060" class="Symbol">to</a> <a id="1063" class="Datatype">ℕ</a><a id="1064" class="Symbol">)</a>

<a id="1067" class="Comment">--smart constructor</a>
<a id="1087" class="Keyword">pattern</a> <a id="2+"></a><a id="1095" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="1098" href="Data.Nat.Base.html#1111" class="Bound">n</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1111" href="Data.Nat.Base.html#1111" class="Bound">n</a><a id="1112" class="Symbol">)</a>

<a id="1115" class="Comment">------------------------------------------------------------------------</a>
<a id="1188" class="Comment">-- Boolean equality relation</a>

<a id="1218" class="Keyword">open</a> <a id="1223" class="Keyword">import</a> <a id="1230" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1247" class="Keyword">public</a>
  <a id="1256" class="Keyword">using</a> <a id="1262" class="Symbol">()</a> <a id="1265" class="Keyword">renaming</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="1280" class="Symbol">to</a> <a id="1283" class="Primitive Operator">_≡ᵇ_</a><a id="1287" class="Symbol">)</a>

<a id="1290" class="Comment">------------------------------------------------------------------------</a>
<a id="1363" class="Comment">-- Boolean ordering relation</a>

<a id="1393" class="Keyword">open</a> <a id="1398" class="Keyword">import</a> <a id="1405" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1422" class="Keyword">public</a>
  <a id="1431" class="Keyword">using</a> <a id="1437" class="Symbol">()</a> <a id="1440" class="Keyword">renaming</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="1454" class="Symbol">to</a> <a id="1457" class="Primitive Operator">_&lt;ᵇ_</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Keyword">infix</a> <a id="1470" class="Number">4</a> <a id="1472" href="Data.Nat.Base.html#1477" class="Function Operator">_≤ᵇ_</a>
<a id="_≤ᵇ_"></a><a id="1477" href="Data.Nat.Base.html#1477" class="Function Operator">_≤ᵇ_</a> <a id="1482" class="Symbol">:</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Data.Nat.Base.html#1485" class="Bound">m</a> <a id="1487" href="Data.Nat.Base.html#1487" class="Bound">n</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1501" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1507" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="1510" href="Data.Nat.Base.html#1510" class="Bound">n</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1519" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1523" href="Data.Nat.Base.html#1523" class="Bound">m</a> <a id="1525" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="1528" href="Data.Nat.Base.html#1528" class="Bound">n</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Data.Nat.Base.html#1523" class="Bound">m</a> <a id="1534" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="1537" href="Data.Nat.Base.html#1528" class="Bound">n</a>

<a id="1540" class="Comment">------------------------------------------------------------------------</a>
<a id="1613" class="Comment">-- Standard ordering relations</a>

<a id="1645" class="Keyword">infix</a> <a id="1651" class="Number">4</a> <a id="1653" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1657" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="1661" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="1665" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a> <a id="1669" href="Data.Nat.Base.html#2319" class="Function Operator">_≰_</a> <a id="1673" href="Data.Nat.Base.html#2351" class="Function Operator">_≮_</a> <a id="1677" href="Data.Nat.Base.html#2383" class="Function Operator">_≱_</a> <a id="1681" href="Data.Nat.Base.html#2415" class="Function Operator">_≯_</a>

<a id="1686" class="Keyword">data</a> <a id="_≤_"></a><a id="1691" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1701" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="1703" href="Level.html#521" class="Function">0ℓ</a> <a id="1706" class="Keyword">where</a>
  <a id="_≤_.z≤n"></a><a id="1714" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="1718" class="Symbol">:</a> <a id="1720" class="Symbol">∀</a> <a id="1722" class="Symbol">{</a><a id="1723" href="Data.Nat.Base.html#1723" class="Bound">n</a><a id="1724" class="Symbol">}</a>                 <a id="1742" class="Symbol">→</a> <a id="1744" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1750" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="1752" href="Data.Nat.Base.html#1723" class="Bound">n</a>
  <a id="_≤_.s≤s"></a><a id="1756" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="1760" class="Symbol">:</a> <a id="1762" class="Symbol">∀</a> <a id="1764" class="Symbol">{</a><a id="1765" href="Data.Nat.Base.html#1765" class="Bound">m</a> <a id="1767" href="Data.Nat.Base.html#1767" class="Bound">n</a><a id="1768" class="Symbol">}</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Data.Nat.Base.html#1771" class="Bound">m≤n</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Data.Nat.Base.html#1765" class="Bound">m</a> <a id="1779" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="1781" href="Data.Nat.Base.html#1767" class="Bound">n</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1790" href="Data.Nat.Base.html#1765" class="Bound">m</a> <a id="1792" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="1794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1798" href="Data.Nat.Base.html#1767" class="Bound">n</a>

<a id="_&lt;_"></a><a id="1801" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1811" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="1813" href="Level.html#521" class="Function">0ℓ</a>
<a id="1816" href="Data.Nat.Base.html#1816" class="Bound">m</a> <a id="1818" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="1820" href="Data.Nat.Base.html#1820" class="Bound">n</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1828" href="Data.Nat.Base.html#1816" class="Bound">m</a> <a id="1830" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="1832" href="Data.Nat.Base.html#1820" class="Bound">n</a>

<a id="1835" class="Comment">-- Smart constructors of _&lt;_</a>

<a id="1865" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="1873" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>     <a id="1881" class="Symbol">{</a><a id="1882" href="Data.Nat.Base.html#1901" class="Bound">n</a><a id="1883" class="Symbol">}</a>     <a id="1889" class="Symbol">=</a> <a id="1891" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="1900" class="Symbol">{</a><a id="1901" href="Data.Nat.Base.html#1901" class="Bound">n</a><a id="1902" class="Symbol">})</a>
<a id="1905" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="1913" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Data.Nat.Base.html#1936" class="Bound">m</a><a id="1919" class="Symbol">}</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Data.Nat.Base.html#1940" class="Bound">n</a><a id="1923" class="Symbol">}</a> <a id="1925" href="Data.Nat.Base.html#1943" class="Bound">m&lt;n</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="1935" class="Symbol">{</a><a id="1936" href="Data.Nat.Base.html#1936" class="Bound">m</a><a id="1937" class="Symbol">}</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Data.Nat.Base.html#1940" class="Bound">n</a><a id="1941" class="Symbol">}</a> <a id="1943" href="Data.Nat.Base.html#1943" class="Bound">m&lt;n</a>
<a id="1947" class="Keyword">pattern</a> <a id="sz&lt;ss"></a><a id="1955" href="Data.Nat.Base.html#1955" class="InductiveConstructor">sz&lt;ss</a>   <a id="1963" class="Symbol">{</a><a id="1964" href="Data.Nat.Base.html#1983" class="Bound">n</a><a id="1965" class="Symbol">}</a>     <a id="1971" class="Symbol">=</a> <a id="1973" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="1977" class="Symbol">(</a><a id="1978" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Data.Nat.Base.html#1983" class="Bound">n</a><a id="1984" class="Symbol">})</a>

<a id="1988" class="Comment">-- Smart destructors of _≤_, _&lt;_</a>

<a id="s≤s⁻¹"></a><a id="2022" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a> <a id="2028" class="Symbol">:</a> <a id="2030" class="Symbol">∀</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Data.Nat.Base.html#2033" class="Bound">m</a> <a id="2035" href="Data.Nat.Base.html#2035" class="Bound">n</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2044" href="Data.Nat.Base.html#2033" class="Bound">m</a> <a id="2046" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2052" href="Data.Nat.Base.html#2035" class="Bound">n</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Data.Nat.Base.html#2033" class="Bound">m</a> <a id="2058" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2060" href="Data.Nat.Base.html#2035" class="Bound">n</a>
<a id="2062" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="2073" href="Data.Nat.Base.html#2073" class="Bound">m≤n</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">=</a> <a id="2080" href="Data.Nat.Base.html#2073" class="Bound">m≤n</a>

<a id="s&lt;s⁻¹"></a><a id="2085" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a> <a id="2091" class="Symbol">:</a> <a id="2093" class="Symbol">∀</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Data.Nat.Base.html#2096" class="Bound">m</a> <a id="2098" href="Data.Nat.Base.html#2098" class="Bound">n</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2107" href="Data.Nat.Base.html#2096" class="Bound">m</a> <a id="2109" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="2111" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2115" href="Data.Nat.Base.html#2098" class="Bound">n</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="Data.Nat.Base.html#2096" class="Bound">m</a> <a id="2121" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="2123" href="Data.Nat.Base.html#2098" class="Bound">n</a>
<a id="2125" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="2136" href="Data.Nat.Base.html#2136" class="Bound">m&lt;n</a><a id="2139" class="Symbol">)</a> <a id="2141" class="Symbol">=</a> <a id="2143" href="Data.Nat.Base.html#2136" class="Bound">m&lt;n</a>


<a id="2149" class="Comment">------------------------------------------------------------------------</a>
<a id="2222" class="Comment">-- Other derived ordering relations</a>

<a id="_≥_"></a><a id="2259" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2269" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2271" href="Level.html#521" class="Function">0ℓ</a>
<a id="2274" href="Data.Nat.Base.html#2274" class="Bound">m</a> <a id="2276" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="2278" href="Data.Nat.Base.html#2278" class="Bound">n</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Data.Nat.Base.html#2278" class="Bound">n</a> <a id="2284" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2286" href="Data.Nat.Base.html#2274" class="Bound">m</a>

<a id="_&gt;_"></a><a id="2289" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2299" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2301" href="Level.html#521" class="Function">0ℓ</a>
<a id="2304" href="Data.Nat.Base.html#2304" class="Bound">m</a> <a id="2306" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="2308" href="Data.Nat.Base.html#2308" class="Bound">n</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="Data.Nat.Base.html#2308" class="Bound">n</a> <a id="2314" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="2316" href="Data.Nat.Base.html#2304" class="Bound">m</a>

<a id="_≰_"></a><a id="2319" href="Data.Nat.Base.html#2319" class="Function Operator">_≰_</a> <a id="2323" class="Symbol">:</a> <a id="2325" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2329" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2331" href="Level.html#521" class="Function">0ℓ</a>
<a id="2334" href="Data.Nat.Base.html#2334" class="Bound">a</a> <a id="2336" href="Data.Nat.Base.html#2319" class="Function Operator">≰</a> <a id="2338" href="Data.Nat.Base.html#2338" class="Bound">b</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2344" href="Data.Nat.Base.html#2334" class="Bound">a</a> <a id="2346" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2348" href="Data.Nat.Base.html#2338" class="Bound">b</a>

<a id="_≮_"></a><a id="2351" href="Data.Nat.Base.html#2351" class="Function Operator">_≮_</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2361" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2363" href="Level.html#521" class="Function">0ℓ</a>
<a id="2366" href="Data.Nat.Base.html#2366" class="Bound">a</a> <a id="2368" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="2370" href="Data.Nat.Base.html#2370" class="Bound">b</a> <a id="2372" class="Symbol">=</a> <a id="2374" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2376" href="Data.Nat.Base.html#2366" class="Bound">a</a> <a id="2378" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="2380" href="Data.Nat.Base.html#2370" class="Bound">b</a>

<a id="_≱_"></a><a id="2383" href="Data.Nat.Base.html#2383" class="Function Operator">_≱_</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2393" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2395" href="Level.html#521" class="Function">0ℓ</a>
<a id="2398" href="Data.Nat.Base.html#2398" class="Bound">a</a> <a id="2400" href="Data.Nat.Base.html#2383" class="Function Operator">≱</a> <a id="2402" href="Data.Nat.Base.html#2402" class="Bound">b</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2408" href="Data.Nat.Base.html#2398" class="Bound">a</a> <a id="2410" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="2412" href="Data.Nat.Base.html#2402" class="Bound">b</a>

<a id="_≯_"></a><a id="2415" href="Data.Nat.Base.html#2415" class="Function Operator">_≯_</a> <a id="2419" class="Symbol">:</a> <a id="2421" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2425" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="2427" href="Level.html#521" class="Function">0ℓ</a>
<a id="2430" href="Data.Nat.Base.html#2430" class="Bound">a</a> <a id="2432" href="Data.Nat.Base.html#2415" class="Function Operator">≯</a> <a id="2434" href="Data.Nat.Base.html#2434" class="Bound">b</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2440" href="Data.Nat.Base.html#2430" class="Bound">a</a> <a id="2442" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="2444" href="Data.Nat.Base.html#2434" class="Bound">b</a>

<a id="2447" class="Comment">------------------------------------------------------------------------</a>
<a id="2520" class="Comment">-- Simple predicates</a>

<a id="2542" class="Comment">-- Defining these predicates in terms of `T` and therefore ultimately</a>
<a id="2612" class="Comment">-- `⊤` and `⊥` allows Agda to automatically infer them for any natural</a>
<a id="2683" class="Comment">-- of the correct form. Consequently in many circumstances this</a>
<a id="2747" class="Comment">-- eliminates the need to explicitly pass a proof when the predicate</a>
<a id="2816" class="Comment">-- argument is either an implicit or an instance argument. See `_/_`</a>
<a id="2885" class="Comment">-- and `_%_` further down this file for examples.</a>
<a id="2935" class="Comment">--</a>
<a id="2938" class="Comment">-- Furthermore, defining these predicates as single-field records</a>
<a id="3004" class="Comment">-- (rather defining them directly as the type of their field) is</a>
<a id="3069" class="Comment">-- necessary as the current version of Agda is far better at</a>
<a id="3130" class="Comment">-- reconstructing meta-variable values for the record parameters.</a>

<a id="3197" class="Comment">-- A predicate saying that a number is not equal to 0.</a>

<a id="3253" class="Keyword">record</a> <a id="NonZero"></a><a id="3260" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.Nat.Base.html#3269" class="Bound">n</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">:</a> <a id="3278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3282" class="Keyword">where</a>
  <a id="3290" class="Keyword">field</a>
    <a id="NonZero.nonZero"></a><a id="3300" href="Data.Nat.Base.html#3300" class="Field">nonZero</a> <a id="3308" class="Symbol">:</a> <a id="3310" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Data.Nat.Base.html#3269" class="Bound">n</a> <a id="3320" href="Data.Nat.Base.html#1283" class="Primitive Operator">≡ᵇ</a> <a id="3323" class="Number">0</a><a id="3324" class="Symbol">))</a>

<a id="3328" class="Comment">-- Instances</a>

<a id="3342" class="Keyword">instance</a>
  <a id="nonZero"></a><a id="3353" href="Data.Nat.Base.html#3353" class="Function">nonZero</a> <a id="3361" class="Symbol">:</a> <a id="3363" class="Symbol">∀</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Data.Nat.Base.html#3366" class="Bound">n</a><a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3384" href="Data.Nat.Base.html#3366" class="Bound">n</a><a id="3385" class="Symbol">)</a>
  <a id="3389" href="Data.Nat.Base.html#3353" class="Function">nonZero</a> <a id="3397" class="Symbol">=</a> <a id="3399" class="Symbol">_</a>

<a id="3402" class="Comment">-- Constructors</a>

<a id="≢-nonZero"></a><a id="3419" href="Data.Nat.Base.html#3419" class="Function">≢-nonZero</a> <a id="3429" class="Symbol">:</a> <a id="3431" class="Symbol">∀</a> <a id="3433" class="Symbol">{</a><a id="3434" href="Data.Nat.Base.html#3434" class="Bound">n</a><a id="3435" class="Symbol">}</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="Data.Nat.Base.html#3434" class="Bound">n</a> <a id="3441" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3443" class="Number">0</a> <a id="3445" class="Symbol">→</a> <a id="3447" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3455" href="Data.Nat.Base.html#3434" class="Bound">n</a>
<a id="3457" href="Data.Nat.Base.html#3419" class="Function">≢-nonZero</a> <a id="3467" class="Symbol">{</a><a id="3468" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3472" class="Symbol">}</a>  <a id="3475" href="Data.Nat.Base.html#3475" class="Bound">0≢0</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3495" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3500" href="Data.Nat.Base.html#3475" class="Bound">0≢0</a>
<a id="3504" href="Data.Nat.Base.html#3419" class="Function">≢-nonZero</a> <a id="3514" class="Symbol">{</a><a id="3515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3519" href="Data.Nat.Base.html#3519" class="Bound">n</a><a id="3520" class="Symbol">}</a> <a id="3522" href="Data.Nat.Base.html#3522" class="Bound">n≢0</a> <a id="3526" class="Symbol">=</a> <a id="3528" class="Symbol">_</a>

<a id="&gt;-nonZero"></a><a id="3531" href="Data.Nat.Base.html#3531" class="Function">&gt;-nonZero</a> <a id="3541" class="Symbol">:</a> <a id="3543" class="Symbol">∀</a> <a id="3545" class="Symbol">{</a><a id="3546" href="Data.Nat.Base.html#3546" class="Bound">n</a><a id="3547" class="Symbol">}</a> <a id="3549" class="Symbol">→</a> <a id="3551" href="Data.Nat.Base.html#3546" class="Bound">n</a> <a id="3553" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="3555" class="Number">0</a> <a id="3557" class="Symbol">→</a> <a id="3559" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3567" href="Data.Nat.Base.html#3546" class="Bound">n</a>
<a id="3569" href="Data.Nat.Base.html#3531" class="Function">&gt;-nonZero</a> <a id="3579" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="3583" class="Symbol">=</a> <a id="3585" class="Symbol">_</a>

<a id="3588" class="Comment">-- Destructors</a>

<a id="≢-nonZero⁻¹"></a><a id="3604" href="Data.Nat.Base.html#3604" class="Function">≢-nonZero⁻¹</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">∀</a> <a id="3620" href="Data.Nat.Base.html#3620" class="Bound">n</a> <a id="3622" class="Symbol">→</a> <a id="3624" class="Symbol">.{{</a><a id="3627" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3635" href="Data.Nat.Base.html#3620" class="Bound">n</a><a id="3636" class="Symbol">}}</a> <a id="3639" class="Symbol">→</a> <a id="3641" href="Data.Nat.Base.html#3620" class="Bound">n</a> <a id="3643" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3645" class="Number">0</a>
<a id="3647" href="Data.Nat.Base.html#3604" class="Function">≢-nonZero⁻¹</a> <a id="3659" class="Symbol">(</a><a id="3660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3664" href="Data.Nat.Base.html#3664" class="Bound">n</a><a id="3665" class="Symbol">)</a> <a id="3667" class="Symbol">()</a>

<a id="&gt;-nonZero⁻¹"></a><a id="3671" href="Data.Nat.Base.html#3671" class="Function">&gt;-nonZero⁻¹</a> <a id="3683" class="Symbol">:</a> <a id="3685" class="Symbol">∀</a> <a id="3687" href="Data.Nat.Base.html#3687" class="Bound">n</a> <a id="3689" class="Symbol">→</a> <a id="3691" class="Symbol">.{{</a><a id="3694" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3702" href="Data.Nat.Base.html#3687" class="Bound">n</a><a id="3703" class="Symbol">}}</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Data.Nat.Base.html#3687" class="Bound">n</a> <a id="3710" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="3712" class="Number">0</a>
<a id="3714" href="Data.Nat.Base.html#3671" class="Function">&gt;-nonZero⁻¹</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3731" href="Data.Nat.Base.html#3731" class="Bound">n</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>

<a id="3741" class="Comment">-- The property of being a non-zero, non-unit</a>

<a id="3788" class="Keyword">record</a> <a id="NonTrivial"></a><a id="3795" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Data.Nat.Base.html#3807" class="Bound">n</a> <a id="3809" class="Symbol">:</a> <a id="3811" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3820" class="Keyword">where</a>
  <a id="3828" class="Keyword">field</a>
    <a id="NonTrivial.nonTrivial"></a><a id="3838" href="Data.Nat.Base.html#3838" class="Field">nonTrivial</a> <a id="3849" class="Symbol">:</a> <a id="3851" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="3853" class="Symbol">(</a><a id="3854" class="Number">1</a> <a id="3856" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="3859" href="Data.Nat.Base.html#3807" class="Bound">n</a><a id="3860" class="Symbol">)</a>

<a id="3863" class="Comment">-- Instances</a>

<a id="3877" class="Keyword">instance</a>
  <a id="nonTrivial"></a><a id="3888" href="Data.Nat.Base.html#3888" class="Function">nonTrivial</a> <a id="3899" class="Symbol">:</a> <a id="3901" class="Symbol">∀</a> <a id="3903" class="Symbol">{</a><a id="3904" href="Data.Nat.Base.html#3904" class="Bound">n</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Symbol">→</a> <a id="3909" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="3924" href="Data.Nat.Base.html#3904" class="Bound">n</a><a id="3925" class="Symbol">)</a>
  <a id="3929" href="Data.Nat.Base.html#3888" class="Function">nonTrivial</a> <a id="3940" class="Symbol">=</a> <a id="3942" class="Symbol">_</a>

<a id="3945" class="Comment">-- Constructors</a>

<a id="n&gt;1⇒nonTrivial"></a><a id="3962" href="Data.Nat.Base.html#3962" class="Function">n&gt;1⇒nonTrivial</a> <a id="3977" class="Symbol">:</a> <a id="3979" class="Symbol">∀</a> <a id="3981" class="Symbol">{</a><a id="3982" href="Data.Nat.Base.html#3982" class="Bound">n</a><a id="3983" class="Symbol">}</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Data.Nat.Base.html#3982" class="Bound">n</a> <a id="3989" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="3991" class="Number">1</a> <a id="3993" class="Symbol">→</a> <a id="3995" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="4006" href="Data.Nat.Base.html#3982" class="Bound">n</a>
<a id="4008" href="Data.Nat.Base.html#3962" class="Function">n&gt;1⇒nonTrivial</a> <a id="4023" href="Data.Nat.Base.html#1955" class="InductiveConstructor">sz&lt;ss</a> <a id="4029" class="Symbol">=</a> <a id="4031" class="Symbol">_</a>

<a id="4034" class="Comment">-- Destructors</a>

<a id="nonTrivial⇒nonZero"></a><a id="4050" href="Data.Nat.Base.html#4050" class="Function">nonTrivial⇒nonZero</a> <a id="4069" class="Symbol">:</a> <a id="4071" class="Symbol">∀</a> <a id="4073" href="Data.Nat.Base.html#4073" class="Bound">n</a> <a id="4075" class="Symbol">→</a> <a id="4077" class="Symbol">.{{</a><a id="4080" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="4091" href="Data.Nat.Base.html#4073" class="Bound">n</a><a id="4092" class="Symbol">}}</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4105" href="Data.Nat.Base.html#4073" class="Bound">n</a>
<a id="4107" href="Data.Nat.Base.html#4050" class="Function">nonTrivial⇒nonZero</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="4130" class="Symbol">_)</a> <a id="4133" class="Symbol">=</a> <a id="4135" class="Symbol">_</a>

<a id="nonTrivial⇒n&gt;1"></a><a id="4138" href="Data.Nat.Base.html#4138" class="Function">nonTrivial⇒n&gt;1</a> <a id="4153" class="Symbol">:</a> <a id="4155" class="Symbol">∀</a> <a id="4157" href="Data.Nat.Base.html#4157" class="Bound">n</a> <a id="4159" class="Symbol">→</a> <a id="4161" class="Symbol">.{{</a><a id="4164" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="4175" href="Data.Nat.Base.html#4157" class="Bound">n</a><a id="4176" class="Symbol">}}</a> <a id="4179" class="Symbol">→</a> <a id="4181" href="Data.Nat.Base.html#4157" class="Bound">n</a> <a id="4183" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="4185" class="Number">1</a>
<a id="4187" href="Data.Nat.Base.html#4138" class="Function">nonTrivial⇒n&gt;1</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="4206" class="Symbol">_)</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="Data.Nat.Base.html#1955" class="InductiveConstructor">sz&lt;ss</a>

<a id="nonTrivial⇒≢1"></a><a id="4218" href="Data.Nat.Base.html#4218" class="Function">nonTrivial⇒≢1</a> <a id="4232" class="Symbol">:</a> <a id="4234" class="Symbol">∀</a> <a id="4236" class="Symbol">{</a><a id="4237" href="Data.Nat.Base.html#4237" class="Bound">n</a><a id="4238" class="Symbol">}</a> <a id="4240" class="Symbol">→</a> <a id="4242" class="Symbol">.{{</a><a id="4245" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="4256" href="Data.Nat.Base.html#4237" class="Bound">n</a><a id="4257" class="Symbol">}}</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Data.Nat.Base.html#4237" class="Bound">n</a> <a id="4264" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="4266" class="Number">1</a>
<a id="4268" href="Data.Nat.Base.html#4218" class="Function">nonTrivial⇒≢1</a> <a id="4282" class="Symbol">{{()}}</a> <a id="4289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4295" class="Comment">------------------------------------------------------------------------</a>
<a id="4368" class="Comment">-- Raw bundles</a>

<a id="4384" class="Keyword">open</a> <a id="4389" class="Keyword">import</a> <a id="4396" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="4413" class="Keyword">public</a>
  <a id="4422" class="Keyword">using</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="4432" class="Symbol">;</a> <a id="4434" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="4437" class="Symbol">)</a> <a id="4439" class="Keyword">renaming</a> <a id="4448" class="Symbol">(</a><a id="4449" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="4453" class="Symbol">to</a> <a id="4456" class="Primitive Operator">_∸_</a><a id="4459" class="Symbol">)</a>

<a id="+-rawMagma"></a><a id="4462" href="Data.Nat.Base.html#4462" class="Function">+-rawMagma</a> <a id="4473" class="Symbol">:</a> <a id="4475" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="4484" href="Level.html#521" class="Function">0ℓ</a> <a id="4487" href="Level.html#521" class="Function">0ℓ</a>
<a id="4490" href="Data.Nat.Base.html#4462" class="Function">+-rawMagma</a> <a id="4501" class="Symbol">=</a> <a id="4503" class="Keyword">record</a>
  <a id="4512" class="Symbol">{</a> <a id="4514" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4526" class="Symbol">;</a> <a id="4528" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4540" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="4543" href="Data.Nat.Base.html#4543" class="Function">+-0-rawMonoid</a> <a id="4557" class="Symbol">:</a> <a id="4559" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="4569" href="Level.html#521" class="Function">0ℓ</a> <a id="4572" href="Level.html#521" class="Function">0ℓ</a>
<a id="4575" href="Data.Nat.Base.html#4543" class="Function">+-0-rawMonoid</a> <a id="4589" class="Symbol">=</a> <a id="4591" class="Keyword">record</a>
  <a id="4600" class="Symbol">{</a> <a id="4602" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4614" class="Symbol">;</a> <a id="4616" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="4620" class="Symbol">=</a> <a id="4622" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4628" class="Symbol">;</a> <a id="4630" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a>   <a id="4634" class="Symbol">=</a> <a id="4636" class="Number">0</a>
  <a id="4640" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="4643" href="Data.Nat.Base.html#4643" class="Function">*-rawMagma</a> <a id="4654" class="Symbol">:</a> <a id="4656" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="4665" href="Level.html#521" class="Function">0ℓ</a> <a id="4668" href="Level.html#521" class="Function">0ℓ</a>
<a id="4671" href="Data.Nat.Base.html#4643" class="Function">*-rawMagma</a> <a id="4682" class="Symbol">=</a> <a id="4684" class="Keyword">record</a>
  <a id="4693" class="Symbol">{</a> <a id="4695" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="4699" class="Symbol">=</a> <a id="4701" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4707" class="Symbol">;</a> <a id="4709" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="4713" class="Symbol">=</a> <a id="4715" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4721" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="4724" href="Data.Nat.Base.html#4724" class="Function">*-1-rawMonoid</a> <a id="4738" class="Symbol">:</a> <a id="4740" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="4750" href="Level.html#521" class="Function">0ℓ</a> <a id="4753" href="Level.html#521" class="Function">0ℓ</a>
<a id="4756" href="Data.Nat.Base.html#4724" class="Function">*-1-rawMonoid</a> <a id="4770" class="Symbol">=</a> <a id="4772" class="Keyword">record</a>
  <a id="4781" class="Symbol">{</a> <a id="4783" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4795" class="Symbol">;</a> <a id="4797" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="4801" class="Symbol">=</a> <a id="4803" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4809" class="Symbol">;</a> <a id="4811" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="4813" class="Symbol">=</a> <a id="4815" class="Number">1</a>
  <a id="4819" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="4822" href="Data.Nat.Base.html#4822" class="Function">+-*-rawNearSemiring</a> <a id="4842" class="Symbol">:</a> <a id="4844" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="4860" href="Level.html#521" class="Function">0ℓ</a> <a id="4863" href="Level.html#521" class="Function">0ℓ</a>
<a id="4866" href="Data.Nat.Base.html#4822" class="Function">+-*-rawNearSemiring</a> <a id="4886" class="Symbol">=</a> <a id="4888" class="Keyword">record</a>
  <a id="4897" class="Symbol">{</a> <a id="4899" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="4907" class="Symbol">=</a> <a id="4909" class="Symbol">_</a>
  <a id="4913" class="Symbol">;</a> <a id="4915" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4927" class="Symbol">;</a> <a id="4929" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a> <a id="4933" class="Symbol">=</a> <a id="4935" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4941" class="Symbol">;</a> <a id="4943" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="4947" class="Symbol">=</a> <a id="4949" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4955" class="Symbol">;</a> <a id="4957" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a> <a id="4960" class="Symbol">=</a> <a id="4962" class="Number">0</a>
  <a id="4966" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="4969" href="Data.Nat.Base.html#4969" class="Function">+-*-rawSemiring</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="4999" href="Level.html#521" class="Function">0ℓ</a> <a id="5002" href="Level.html#521" class="Function">0ℓ</a>
<a id="5005" href="Data.Nat.Base.html#4969" class="Function">+-*-rawSemiring</a> <a id="5021" class="Symbol">=</a> <a id="5023" class="Keyword">record</a>
  <a id="5032" class="Symbol">{</a> <a id="5034" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="5042" class="Symbol">=</a> <a id="5044" class="Symbol">_</a>
  <a id="5048" class="Symbol">;</a> <a id="5050" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="5054" class="Symbol">=</a> <a id="5056" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5062" class="Symbol">;</a> <a id="5064" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="5076" class="Symbol">;</a> <a id="5078" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="5090" class="Symbol">;</a> <a id="5092" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a> <a id="5095" class="Symbol">=</a> <a id="5097" class="Number">0</a>
  <a id="5101" class="Symbol">;</a> <a id="5103" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a> <a id="5106" class="Symbol">=</a> <a id="5108" class="Number">1</a>
  <a id="5112" class="Symbol">}</a>

<a id="5115" class="Comment">------------------------------------------------------------------------</a>
<a id="5188" class="Comment">-- Arithmetic</a>

<a id="5203" class="Keyword">open</a> <a id="5208" class="Keyword">import</a> <a id="5215" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
  <a id="5234" class="Keyword">using</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="5251" class="Symbol">;</a> <a id="5253" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="5263" class="Symbol">)</a>

<a id="pred"></a><a id="5266" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5275" class="Symbol">→</a> <a id="5277" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="5279" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="5284" href="Data.Nat.Base.html#5284" class="Bound">n</a> <a id="5286" class="Symbol">=</a> <a id="5288" href="Data.Nat.Base.html#5284" class="Bound">n</a> <a id="5290" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="5292" class="Number">1</a>

<a id="5295" class="Keyword">infix</a>  <a id="5302" class="Number">8</a> <a id="5304" href="Data.Nat.Base.html#7385" class="Function Operator">_!</a>
<a id="5307" class="Keyword">infixl</a> <a id="5314" class="Number">7</a> <a id="5316" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="5320" href="Data.Nat.Base.html#6135" class="Function Operator">_⊓′_</a> <a id="5325" href="Data.Nat.Base.html#7096" class="Function Operator">_/_</a> <a id="5329" href="Data.Nat.Base.html#7279" class="Function Operator">_%_</a>
<a id="5333" class="Keyword">infixl</a> <a id="5340" class="Number">6</a> <a id="5342" href="Data.Nat.Base.html#5411" class="Function Operator">_+⋎_</a> <a id="5347" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="5351" href="Data.Nat.Base.html#5767" class="Function Operator">_⊔′_</a>

<a id="5357" class="Comment">-- Argument-swapping addition. Used by Data.Vec._⋎_.</a>

<a id="_+⋎_"></a><a id="5411" href="Data.Nat.Base.html#5411" class="Function Operator">_+⋎_</a> <a id="5416" class="Symbol">:</a> <a id="5418" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5420" class="Symbol">→</a> <a id="5422" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="5428" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5434" href="Data.Nat.Base.html#5411" class="Function Operator">+⋎</a> <a id="5437" href="Data.Nat.Base.html#5437" class="Bound">n</a> <a id="5439" class="Symbol">=</a> <a id="5441" href="Data.Nat.Base.html#5437" class="Bound">n</a>
<a id="5443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5447" href="Data.Nat.Base.html#5447" class="Bound">m</a> <a id="5449" href="Data.Nat.Base.html#5411" class="Function Operator">+⋎</a> <a id="5452" href="Data.Nat.Base.html#5452" class="Bound">n</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Data.Nat.Base.html#5452" class="Bound">n</a> <a id="5463" href="Data.Nat.Base.html#5411" class="Function Operator">+⋎</a> <a id="5466" href="Data.Nat.Base.html#5447" class="Bound">m</a><a id="5467" class="Symbol">)</a>

<a id="5470" class="Comment">-- Max.</a>

<a id="_⊔_"></a><a id="5479" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="5483" class="Symbol">:</a> <a id="5485" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5487" class="Symbol">→</a> <a id="5489" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5491" class="Symbol">→</a> <a id="5493" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="5495" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5501" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="5503" href="Data.Nat.Base.html#5503" class="Bound">n</a>     <a id="5509" class="Symbol">=</a> <a id="5511" href="Data.Nat.Base.html#5503" class="Bound">n</a>
<a id="5513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5517" href="Data.Nat.Base.html#5517" class="Bound">m</a> <a id="5519" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="5521" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5527" class="Symbol">=</a> <a id="5529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5533" href="Data.Nat.Base.html#5517" class="Bound">m</a>
<a id="5535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5539" href="Data.Nat.Base.html#5539" class="Bound">m</a> <a id="5541" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="5543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5547" href="Data.Nat.Base.html#5547" class="Bound">n</a> <a id="5549" class="Symbol">=</a> <a id="5551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.Nat.Base.html#5539" class="Bound">m</a> <a id="5558" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="5560" href="Data.Nat.Base.html#5547" class="Bound">n</a><a id="5561" class="Symbol">)</a>

<a id="5564" class="Comment">-- Max defined in terms of primitive operations.</a>
<a id="5613" class="Comment">-- This is much faster than `_⊔_` but harder to reason about. For proofs</a>
<a id="5686" class="Comment">-- involving this function, convert it to `_⊔_` with `Data.Nat.Properties.⊔≡⊔‵`.</a>
<a id="_⊔′_"></a><a id="5767" href="Data.Nat.Base.html#5767" class="Function Operator">_⊔′_</a> <a id="5772" class="Symbol">:</a> <a id="5774" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5780" class="Symbol">→</a> <a id="5782" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="5784" href="Data.Nat.Base.html#5784" class="Bound">m</a> <a id="5786" href="Data.Nat.Base.html#5767" class="Function Operator">⊔′</a> <a id="5789" href="Data.Nat.Base.html#5789" class="Bound">n</a> <a id="5791" class="Keyword">with</a> <a id="5796" href="Data.Nat.Base.html#5784" class="Bound">m</a> <a id="5798" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="5801" href="Data.Nat.Base.html#5789" class="Bound">n</a>
<a id="5803" class="Symbol">...</a> <a id="5807" class="Symbol">|</a> <a id="5809" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5815" class="Symbol">=</a> <a id="5817" class="Bound">m</a>
<a id="5819" class="Symbol">...</a> <a id="5823" class="Symbol">|</a> <a id="5825" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5831" class="Symbol">=</a> <a id="5833" class="Bound">n</a>

<a id="5836" class="Comment">-- Min.</a>

<a id="_⊓_"></a><a id="5845" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="5849" class="Symbol">:</a> <a id="5851" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="5857" class="Symbol">→</a> <a id="5859" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="5861" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5867" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="5869" href="Data.Nat.Base.html#5869" class="Bound">n</a>     <a id="5875" class="Symbol">=</a> <a id="5877" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5886" href="Data.Nat.Base.html#5886" class="Bound">m</a> <a id="5888" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="5890" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5896" class="Symbol">=</a> <a id="5898" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5907" href="Data.Nat.Base.html#5907" class="Bound">m</a> <a id="5909" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="5911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5915" href="Data.Nat.Base.html#5915" class="Bound">n</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Data.Nat.Base.html#5907" class="Bound">m</a> <a id="5926" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="5928" href="Data.Nat.Base.html#5915" class="Bound">n</a><a id="5929" class="Symbol">)</a>

<a id="5932" class="Comment">-- Min defined in terms of primitive operations.</a>
<a id="5981" class="Comment">-- This is much faster than `_⊓_` but harder to reason about. For proofs</a>
<a id="6054" class="Comment">-- involving this function, convert it to `_⊓_` wtih `Data.Nat.properties.⊓≡⊓′`.</a>
<a id="_⊓′_"></a><a id="6135" href="Data.Nat.Base.html#6135" class="Function Operator">_⊓′_</a> <a id="6140" class="Symbol">:</a> <a id="6142" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6144" class="Symbol">→</a> <a id="6146" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6148" class="Symbol">→</a> <a id="6150" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6152" href="Data.Nat.Base.html#6152" class="Bound">m</a> <a id="6154" href="Data.Nat.Base.html#6135" class="Function Operator">⊓′</a> <a id="6157" href="Data.Nat.Base.html#6157" class="Bound">n</a> <a id="6159" class="Keyword">with</a> <a id="6164" href="Data.Nat.Base.html#6152" class="Bound">m</a> <a id="6166" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="6169" href="Data.Nat.Base.html#6157" class="Bound">n</a>
<a id="6171" class="Symbol">...</a> <a id="6175" class="Symbol">|</a> <a id="6177" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6183" class="Symbol">=</a> <a id="6185" class="Bound">n</a>
<a id="6187" class="Symbol">...</a> <a id="6191" class="Symbol">|</a> <a id="6193" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6199" class="Symbol">=</a> <a id="6201" class="Bound">m</a>

<a id="6204" class="Comment">-- Parity</a>

<a id="parity"></a><a id="6215" href="Data.Nat.Base.html#6215" class="Function">parity</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6226" class="Symbol">→</a> <a id="6228" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="6235" href="Data.Nat.Base.html#6215" class="Function">parity</a> <a id="6242" class="Number">0</a>             <a id="6256" class="Symbol">=</a> <a id="6258" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="6261" href="Data.Nat.Base.html#6215" class="Function">parity</a> <a id="6268" class="Number">1</a>             <a id="6282" class="Symbol">=</a> <a id="6284" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
<a id="6287" href="Data.Nat.Base.html#6215" class="Function">parity</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6299" class="Symbol">(</a><a id="6300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6304" href="Data.Nat.Base.html#6304" class="Bound">n</a><a id="6305" class="Symbol">))</a> <a id="6308" class="Symbol">=</a> <a id="6310" href="Data.Nat.Base.html#6215" class="Function">parity</a> <a id="6317" href="Data.Nat.Base.html#6304" class="Bound">n</a>

<a id="6320" class="Comment">-- Division by 2, rounded downwards.</a>

<a id="⌊_/2⌋"></a><a id="6358" href="Data.Nat.Base.html#6358" class="Function Operator">⌊_/2⌋</a> <a id="6364" class="Symbol">:</a> <a id="6366" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6368" class="Symbol">→</a> <a id="6370" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6372" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="6374" class="Number">0</a> <a id="6376" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>           <a id="6390" class="Symbol">=</a> <a id="6392" class="Number">0</a>
<a id="6394" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="6396" class="Number">1</a> <a id="6398" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>           <a id="6412" class="Symbol">=</a> <a id="6414" class="Number">0</a>
<a id="6416" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="6418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6427" href="Data.Nat.Base.html#6427" class="Bound">n</a><a id="6428" class="Symbol">)</a> <a id="6430" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6440" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="6442" href="Data.Nat.Base.html#6427" class="Bound">n</a> <a id="6444" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>

<a id="6449" class="Comment">-- Division by 2, rounded upwards.</a>

<a id="⌈_/2⌉"></a><a id="6485" href="Data.Nat.Base.html#6485" class="Function Operator">⌈_/2⌉</a> <a id="6491" class="Symbol">:</a> <a id="6493" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6495" class="Symbol">→</a> <a id="6497" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6499" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="6501" href="Data.Nat.Base.html#6501" class="Bound">n</a> <a id="6503" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="6507" class="Symbol">=</a> <a id="6509" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="6511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6515" href="Data.Nat.Base.html#6501" class="Bound">n</a> <a id="6517" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>

<a id="6522" class="Comment">-- Naïve exponentiation</a>

<a id="6547" class="Keyword">infixr</a> <a id="6554" class="Number">8</a> <a id="6556" href="Data.Nat.Base.html#6561" class="Function Operator">_^_</a>

<a id="_^_"></a><a id="6561" href="Data.Nat.Base.html#6561" class="Function Operator">_^_</a> <a id="6565" class="Symbol">:</a> <a id="6567" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6569" class="Symbol">→</a> <a id="6571" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6573" class="Symbol">→</a> <a id="6575" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6577" href="Data.Nat.Base.html#6577" class="Bound">x</a> <a id="6579" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="6581" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6587" class="Symbol">=</a> <a id="6589" class="Number">1</a>
<a id="6591" href="Data.Nat.Base.html#6591" class="Bound">x</a> <a id="6593" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="6595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6599" href="Data.Nat.Base.html#6599" class="Bound">n</a> <a id="6601" class="Symbol">=</a> <a id="6603" href="Data.Nat.Base.html#6591" class="Bound">x</a> <a id="6605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6607" href="Data.Nat.Base.html#6591" class="Bound">x</a> <a id="6609" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="6611" href="Data.Nat.Base.html#6599" class="Bound">n</a>

<a id="6614" class="Comment">-- Distance</a>

<a id="∣_-_∣"></a><a id="6627" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a> <a id="6633" class="Symbol">:</a> <a id="6635" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6637" class="Symbol">→</a> <a id="6639" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6641" class="Symbol">→</a> <a id="6643" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6645" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="6647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6653" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="6655" href="Data.Nat.Base.html#6655" class="Bound">y</a>     <a id="6661" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="6663" class="Symbol">=</a> <a id="6665" href="Data.Nat.Base.html#6655" class="Bound">y</a>
<a id="6667" href="Data.Nat.Base.html#6627" class="CatchallClause Function Operator">∣</a><a id="6668" class="CatchallClause"> </a><a id="6669" href="Data.Nat.Base.html#6669" class="CatchallClause Bound">x</a><a id="6670" class="CatchallClause">     </a><a id="6675" href="Data.Nat.Base.html#6627" class="CatchallClause Function Operator">-</a><a id="6676" class="CatchallClause"> </a><a id="6677" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="6681" class="CatchallClause">  </a><a id="6683" href="Data.Nat.Base.html#6627" class="CatchallClause Function Operator">∣</a> <a id="6685" class="Symbol">=</a> <a id="6687" href="Data.Nat.Base.html#6669" class="Bound">x</a>
<a id="6689" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="6691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6695" href="Data.Nat.Base.html#6695" class="Bound">x</a> <a id="6697" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="6699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6703" href="Data.Nat.Base.html#6703" class="Bound">y</a> <a id="6705" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="6711" href="Data.Nat.Base.html#6695" class="Bound">x</a> <a id="6713" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="6715" href="Data.Nat.Base.html#6703" class="Bound">y</a> <a id="6717" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>

<a id="6720" class="Comment">-- Distance in terms of primitive operations.</a>
<a id="6766" class="Comment">-- This is much faster than `∣_-_∣` but harder to reason about.</a>
<a id="6830" class="Comment">-- For proofs involving this function, convert it to `∣_-_∣` with</a>
<a id="6896" class="Comment">-- `Data.Nat.Properties.∣-∣≡∣-∣′`.</a>
<a id="∣_-_∣′"></a><a id="6931" href="Data.Nat.Base.html#6931" class="Function Operator">∣_-_∣′</a> <a id="6938" class="Symbol">:</a> <a id="6940" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6942" class="Symbol">→</a> <a id="6944" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="6946" class="Symbol">→</a> <a id="6948" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="6950" href="Data.Nat.Base.html#6931" class="Function Operator">∣</a> <a id="6952" href="Data.Nat.Base.html#6952" class="Bound">x</a> <a id="6954" href="Data.Nat.Base.html#6931" class="Function Operator">-</a> <a id="6956" href="Data.Nat.Base.html#6956" class="Bound">y</a> <a id="6958" href="Data.Nat.Base.html#6931" class="Function Operator">∣′</a> <a id="6961" class="Keyword">with</a> <a id="6966" href="Data.Nat.Base.html#6952" class="Bound">x</a> <a id="6968" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="6971" href="Data.Nat.Base.html#6956" class="Bound">y</a>
<a id="6973" class="Symbol">...</a> <a id="6977" class="Symbol">|</a> <a id="6979" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6985" class="Symbol">=</a> <a id="6987" class="Bound">x</a> <a id="6989" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="6991" class="Bound">y</a>
<a id="6993" class="Symbol">...</a> <a id="6997" class="Symbol">|</a> <a id="6999" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7005" class="Symbol">=</a> <a id="7007" class="Bound">y</a> <a id="7009" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="7011" class="Bound">x</a>

<a id="7014" class="Comment">-- Division</a>
<a id="7026" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_/_"></a><a id="7096" href="Data.Nat.Base.html#7096" class="Function Operator">_/_</a> <a id="7100" class="Symbol">:</a> <a id="7102" class="Symbol">(</a><a id="7103" href="Data.Nat.Base.html#7103" class="Bound">dividend</a> <a id="7112" href="Data.Nat.Base.html#7112" class="Bound">divisor</a> <a id="7120" class="Symbol">:</a> <a id="7122" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="7123" class="Symbol">)</a> <a id="7125" class="Symbol">.{{</a><a id="7128" href="Data.Nat.Base.html#7128" class="Bound">_</a> <a id="7130" class="Symbol">:</a> <a id="7132" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7140" href="Data.Nat.Base.html#7112" class="Bound">divisor</a><a id="7147" class="Symbol">}}</a> <a id="7150" class="Symbol">→</a> <a id="7152" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="7154" href="Data.Nat.Base.html#7154" class="Bound">m</a> <a id="7156" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7158" class="Symbol">(</a><a id="7159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7163" href="Data.Nat.Base.html#7163" class="Bound">n</a><a id="7164" class="Symbol">)</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="7179" class="Number">0</a> <a id="7181" href="Data.Nat.Base.html#7163" class="Bound">n</a> <a id="7183" href="Data.Nat.Base.html#7154" class="Bound">m</a> <a id="7185" href="Data.Nat.Base.html#7163" class="Bound">n</a>

<a id="7188" class="Comment">-- Remainder/modulus</a>
<a id="7209" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_%_"></a><a id="7279" href="Data.Nat.Base.html#7279" class="Function Operator">_%_</a> <a id="7283" class="Symbol">:</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Data.Nat.Base.html#7286" class="Bound">dividend</a> <a id="7295" href="Data.Nat.Base.html#7295" class="Bound">divisor</a> <a id="7303" class="Symbol">:</a> <a id="7305" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="7306" class="Symbol">)</a> <a id="7308" class="Symbol">.{{</a><a id="7311" href="Data.Nat.Base.html#7311" class="Bound">_</a> <a id="7313" class="Symbol">:</a> <a id="7315" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7323" href="Data.Nat.Base.html#7295" class="Bound">divisor</a><a id="7330" class="Symbol">}}</a> <a id="7333" class="Symbol">→</a> <a id="7335" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="7337" href="Data.Nat.Base.html#7337" class="Bound">m</a> <a id="7339" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7346" href="Data.Nat.Base.html#7346" class="Bound">n</a><a id="7347" class="Symbol">)</a> <a id="7349" class="Symbol">=</a> <a id="7351" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="7362" class="Number">0</a> <a id="7364" href="Data.Nat.Base.html#7346" class="Bound">n</a> <a id="7366" href="Data.Nat.Base.html#7337" class="Bound">m</a> <a id="7368" href="Data.Nat.Base.html#7346" class="Bound">n</a>

<a id="7371" class="Comment">-- Factorial</a>

<a id="_!"></a><a id="7385" href="Data.Nat.Base.html#7385" class="Function Operator">_!</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a>
<a id="7396" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="7402" href="Data.Nat.Base.html#7385" class="Function Operator">!</a> <a id="7404" class="Symbol">=</a> <a id="7406" class="Number">1</a>
<a id="7408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7412" href="Data.Nat.Base.html#7412" class="Bound">n</a> <a id="7414" href="Data.Nat.Base.html#7385" class="Function Operator">!</a> <a id="7416" class="Symbol">=</a> <a id="7418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7422" href="Data.Nat.Base.html#7412" class="Bound">n</a> <a id="7424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7426" href="Data.Nat.Base.html#7412" class="Bound">n</a> <a id="7428" href="Data.Nat.Base.html#7385" class="Function Operator">!</a>

<a id="7431" class="Comment">------------------------------------------------------------------------</a>
<a id="7504" class="Comment">-- Extensionally equivalent alternative definitions of _≤_/_&lt;_ etc.</a>

<a id="7573" class="Comment">-- _≤′_: this definition is more suitable for well-founded induction</a>
<a id="7642" class="Comment">-- (see Data.Nat.Induction)</a>

<a id="7671" class="Keyword">infix</a> <a id="7677" class="Number">4</a> <a id="7679" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a> <a id="7684" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a> <a id="7689" href="Data.Nat.Base.html#7973" class="Function Operator">_≥′_</a> <a id="7694" href="Data.Nat.Base.html#8006" class="Function Operator">_&gt;′_</a>

<a id="7700" class="Keyword">data</a> <a id="_≤′_"></a><a id="7705" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Data.Nat.Base.html#7711" class="Bound">m</a> <a id="7713" class="Symbol">:</a> <a id="7715" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="7722" class="Symbol">→</a> <a id="7724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7728" class="Keyword">where</a>
  <a id="_≤′_.≤′-refl"></a><a id="7736" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a> <a id="7744" class="Symbol">:</a>                         <a id="7770" href="Data.Nat.Base.html#7711" class="Bound">m</a> <a id="7772" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="7775" href="Data.Nat.Base.html#7711" class="Bound">m</a>
  <a id="_≤′_.≤′-step"></a><a id="7779" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="7787" class="Symbol">:</a> <a id="7789" class="Symbol">∀</a> <a id="7791" class="Symbol">{</a><a id="7792" href="Data.Nat.Base.html#7792" class="Bound">n</a><a id="7793" class="Symbol">}</a> <a id="7795" class="Symbol">(</a><a id="7796" href="Data.Nat.Base.html#7796" class="Bound">m≤′n</a> <a id="7801" class="Symbol">:</a> <a id="7803" href="Data.Nat.Base.html#7711" class="Bound">m</a> <a id="7805" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="7808" href="Data.Nat.Base.html#7792" class="Bound">n</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">→</a> <a id="7813" href="Data.Nat.Base.html#7711" class="Bound">m</a> <a id="7815" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="7818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7822" href="Data.Nat.Base.html#7792" class="Bound">n</a>

<a id="_&lt;′_"></a><a id="7825" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a> <a id="7830" class="Symbol">:</a> <a id="7832" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7836" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="7838" href="Level.html#521" class="Function">0ℓ</a>
<a id="7841" href="Data.Nat.Base.html#7841" class="Bound">m</a> <a id="7843" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="7846" href="Data.Nat.Base.html#7846" class="Bound">n</a> <a id="7848" class="Symbol">=</a> <a id="7850" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7854" href="Data.Nat.Base.html#7841" class="Bound">m</a> <a id="7856" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="7859" href="Data.Nat.Base.html#7846" class="Bound">n</a>

<a id="7862" class="Comment">-- Smart constructors of _&lt;′_</a>

<a id="7893" class="Keyword">pattern</a> <a id="&lt;′-base"></a><a id="7901" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>          <a id="7918" class="Symbol">=</a> <a id="7920" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="7928" class="Keyword">pattern</a> <a id="&lt;′-step"></a><a id="7936" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="7944" class="Symbol">{</a><a id="7945" href="Data.Nat.Base.html#7964" class="Bound">n</a><a id="7946" class="Symbol">}</a> <a id="7948" href="Data.Nat.Base.html#7967" class="Bound">m&lt;′n</a> <a id="7953" class="Symbol">=</a> <a id="7955" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="7963" class="Symbol">{</a><a id="7964" href="Data.Nat.Base.html#7964" class="Bound">n</a><a id="7965" class="Symbol">}</a> <a id="7967" href="Data.Nat.Base.html#7967" class="Bound">m&lt;′n</a>

<a id="_≥′_"></a><a id="7973" href="Data.Nat.Base.html#7973" class="Function Operator">_≥′_</a> <a id="7978" class="Symbol">:</a> <a id="7980" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7984" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="7986" href="Level.html#521" class="Function">0ℓ</a>
<a id="7989" href="Data.Nat.Base.html#7989" class="Bound">m</a> <a id="7991" href="Data.Nat.Base.html#7973" class="Function Operator">≥′</a> <a id="7994" href="Data.Nat.Base.html#7994" class="Bound">n</a> <a id="7996" class="Symbol">=</a> <a id="7998" href="Data.Nat.Base.html#7994" class="Bound">n</a> <a id="8000" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="8003" href="Data.Nat.Base.html#7989" class="Bound">m</a>

<a id="_&gt;′_"></a><a id="8006" href="Data.Nat.Base.html#8006" class="Function Operator">_&gt;′_</a> <a id="8011" class="Symbol">:</a> <a id="8013" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8017" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8019" href="Level.html#521" class="Function">0ℓ</a>
<a id="8022" href="Data.Nat.Base.html#8022" class="Bound">m</a> <a id="8024" href="Data.Nat.Base.html#8006" class="Function Operator">&gt;′</a> <a id="8027" href="Data.Nat.Base.html#8027" class="Bound">n</a> <a id="8029" class="Symbol">=</a> <a id="8031" href="Data.Nat.Base.html#8027" class="Bound">n</a> <a id="8033" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="8036" href="Data.Nat.Base.html#8022" class="Bound">m</a>

<a id="8039" class="Comment">-- _≤″_: this definition of _≤_ is used for proof-irrelevant ‵DivMod`</a>
<a id="8109" class="Comment">-- and is a specialised instance of a general algebraic construction</a>

<a id="8179" class="Keyword">infix</a> <a id="8185" class="Number">4</a> <a id="8187" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a> <a id="8192" href="Data.Nat.Base.html#8306" class="Function Operator">_&lt;″_</a> <a id="8197" href="Data.Nat.Base.html#8343" class="Function Operator">_≥″_</a> <a id="8202" href="Data.Nat.Base.html#8376" class="Function Operator">_&gt;″_</a>

<a id="_≤″_"></a><a id="8208" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a> <a id="8213" class="Symbol">:</a> <a id="8215" class="Symbol">(</a><a id="8216" href="Data.Nat.Base.html#8216" class="Bound">m</a> <a id="8218" href="Data.Nat.Base.html#8218" class="Bound">n</a> <a id="8220" class="Symbol">:</a> <a id="8222" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a><a id="8223" class="Symbol">)</a>  <a id="8226" class="Symbol">→</a> <a id="8228" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8232" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a> <a id="8237" class="Symbol">=</a> <a id="8239" href="Algebra.Definitions.RawMagma.html#1339" class="Record Operator">_∣ˡ_</a> <a id="8244" href="Data.Nat.Base.html#4462" class="Function">+-rawMagma</a>

<a id="8256" class="Keyword">pattern</a> <a id="less-than-or-equal"></a><a id="8264" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="8283" class="Symbol">{</a><a id="8284" href="Data.Nat.Base.html#8295" class="Bound">k</a><a id="8285" class="Symbol">}</a> <a id="8287" href="Data.Nat.Base.html#8299" class="Bound">proof</a> <a id="8293" class="Symbol">=</a> <a id="8295" href="Data.Nat.Base.html#8295" class="Bound">k</a> <a id="8297" class="InductiveConstructor Operator">,</a> <a id="8299" href="Data.Nat.Base.html#8299" class="Bound">proof</a>

<a id="_&lt;″_"></a><a id="8306" href="Data.Nat.Base.html#8306" class="Function Operator">_&lt;″_</a> <a id="8311" class="Symbol">:</a> <a id="8313" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8317" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8319" href="Level.html#521" class="Function">0ℓ</a>
<a id="8322" href="Data.Nat.Base.html#8322" class="Bound">m</a> <a id="8324" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="8327" href="Data.Nat.Base.html#8327" class="Bound">n</a> <a id="8329" class="Symbol">=</a> <a id="8331" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8335" href="Data.Nat.Base.html#8322" class="Bound">m</a> <a id="8337" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="8340" href="Data.Nat.Base.html#8327" class="Bound">n</a>

<a id="_≥″_"></a><a id="8343" href="Data.Nat.Base.html#8343" class="Function Operator">_≥″_</a> <a id="8348" class="Symbol">:</a> <a id="8350" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8354" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8356" href="Level.html#521" class="Function">0ℓ</a>
<a id="8359" href="Data.Nat.Base.html#8359" class="Bound">m</a> <a id="8361" href="Data.Nat.Base.html#8343" class="Function Operator">≥″</a> <a id="8364" href="Data.Nat.Base.html#8364" class="Bound">n</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="Data.Nat.Base.html#8364" class="Bound">n</a> <a id="8370" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="8373" href="Data.Nat.Base.html#8359" class="Bound">m</a>

<a id="_&gt;″_"></a><a id="8376" href="Data.Nat.Base.html#8376" class="Function Operator">_&gt;″_</a> <a id="8381" class="Symbol">:</a> <a id="8383" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8387" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8389" href="Level.html#521" class="Function">0ℓ</a>
<a id="8392" href="Data.Nat.Base.html#8392" class="Bound">m</a> <a id="8394" href="Data.Nat.Base.html#8376" class="Function Operator">&gt;″</a> <a id="8397" href="Data.Nat.Base.html#8397" class="Bound">n</a> <a id="8399" class="Symbol">=</a> <a id="8401" href="Data.Nat.Base.html#8397" class="Bound">n</a> <a id="8403" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="8406" href="Data.Nat.Base.html#8392" class="Bound">m</a>

<a id="8409" class="Comment">-- Smart constructors of _≤″_ and _&lt;″_</a>

<a id="8449" class="Keyword">pattern</a> <a id="≤″-offset"></a><a id="8457" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="8467" href="Data.Nat.Base.html#8495" class="Bound">k</a> <a id="8469" class="Symbol">=</a> <a id="8471" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="8490" class="Symbol">{</a><a id="8491" class="Argument">k</a> <a id="8493" class="Symbol">=</a> <a id="8495" href="Data.Nat.Base.html#8495" class="Bound">k</a><a id="8496" class="Symbol">}</a> <a id="8498" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8503" class="Keyword">pattern</a> <a id="&lt;″-offset"></a><a id="8511" href="Data.Nat.Base.html#8511" class="InductiveConstructor">&lt;″-offset</a> <a id="8521" href="Data.Nat.Base.html#8535" class="Bound">k</a> <a id="8523" class="Symbol">=</a> <a id="8525" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="8535" href="Data.Nat.Base.html#8535" class="Bound">k</a>

<a id="8538" class="Comment">-- Smart destructors of _&lt;″_</a>

<a id="s≤″s⁻¹"></a><a id="8568" href="Data.Nat.Base.html#8568" class="Function">s≤″s⁻¹</a> <a id="8575" class="Symbol">:</a> <a id="8577" class="Symbol">∀</a> <a id="8579" class="Symbol">{</a><a id="8580" href="Data.Nat.Base.html#8580" class="Bound">m</a> <a id="8582" href="Data.Nat.Base.html#8582" class="Bound">n</a><a id="8583" class="Symbol">}</a> <a id="8585" class="Symbol">→</a> <a id="8587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8591" href="Data.Nat.Base.html#8580" class="Bound">m</a> <a id="8593" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="8596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8600" href="Data.Nat.Base.html#8582" class="Bound">n</a> <a id="8602" class="Symbol">→</a> <a id="8604" href="Data.Nat.Base.html#8580" class="Bound">m</a> <a id="8606" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="8609" href="Data.Nat.Base.html#8582" class="Bound">n</a>
<a id="8611" href="Data.Nat.Base.html#8568" class="Function">s≤″s⁻¹</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="8629" href="Data.Nat.Base.html#8629" class="Bound">k</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">=</a> <a id="8634" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="8644" href="Data.Nat.Base.html#8629" class="Bound">k</a>

<a id="s&lt;″s⁻¹"></a><a id="8647" href="Data.Nat.Base.html#8647" class="Function">s&lt;″s⁻¹</a> <a id="8654" class="Symbol">:</a> <a id="8656" class="Symbol">∀</a> <a id="8658" class="Symbol">{</a><a id="8659" href="Data.Nat.Base.html#8659" class="Bound">m</a> <a id="8661" href="Data.Nat.Base.html#8661" class="Bound">n</a><a id="8662" class="Symbol">}</a> <a id="8664" class="Symbol">→</a> <a id="8666" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8670" href="Data.Nat.Base.html#8659" class="Bound">m</a> <a id="8672" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="8675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8679" href="Data.Nat.Base.html#8661" class="Bound">n</a> <a id="8681" class="Symbol">→</a> <a id="8683" href="Data.Nat.Base.html#8659" class="Bound">m</a> <a id="8685" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="8688" href="Data.Nat.Base.html#8661" class="Bound">n</a>
<a id="8690" href="Data.Nat.Base.html#8647" class="Function">s&lt;″s⁻¹</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Data.Nat.Base.html#8511" class="InductiveConstructor">&lt;″-offset</a> <a id="8708" href="Data.Nat.Base.html#8708" class="Bound">k</a><a id="8709" class="Symbol">)</a> <a id="8711" class="Symbol">=</a> <a id="8713" href="Data.Nat.Base.html#8511" class="InductiveConstructor">&lt;″-offset</a> <a id="8723" href="Data.Nat.Base.html#8708" class="Bound">k</a>

<a id="8726" class="Comment">-- _≤‴_: this definition is useful for induction with an upper bound.</a>

<a id="8797" class="Keyword">data</a> <a id="_≤‴_"></a><a id="8802" href="Data.Nat.Base.html#8802" class="Datatype Operator">_≤‴_</a> <a id="8807" class="Symbol">:</a> <a id="8809" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8811" class="Symbol">→</a> <a id="8813" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8815" class="Symbol">→</a> <a id="8817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8821" class="Keyword">where</a>
  <a id="_≤‴_.≤‴-refl"></a><a id="8829" href="Data.Nat.Base.html#8829" class="InductiveConstructor">≤‴-refl</a> <a id="8837" class="Symbol">:</a> <a id="8839" class="Symbol">∀{</a><a id="8841" href="Data.Nat.Base.html#8841" class="Bound">m</a><a id="8842" class="Symbol">}</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Data.Nat.Base.html#8841" class="Bound">m</a> <a id="8848" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="8851" href="Data.Nat.Base.html#8841" class="Bound">m</a>
  <a id="_≤‴_.≤‴-step"></a><a id="8855" href="Data.Nat.Base.html#8855" class="InductiveConstructor">≤‴-step</a> <a id="8863" class="Symbol">:</a> <a id="8865" class="Symbol">∀{</a><a id="8867" href="Data.Nat.Base.html#8867" class="Bound">m</a> <a id="8869" href="Data.Nat.Base.html#8869" class="Bound">n</a><a id="8870" class="Symbol">}</a> <a id="8872" class="Symbol">→</a> <a id="8874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8878" href="Data.Nat.Base.html#8867" class="Bound">m</a> <a id="8880" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="8883" href="Data.Nat.Base.html#8869" class="Bound">n</a> <a id="8885" class="Symbol">→</a> <a id="8887" href="Data.Nat.Base.html#8867" class="Bound">m</a> <a id="8889" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="8892" href="Data.Nat.Base.html#8869" class="Bound">n</a>

<a id="8895" class="Keyword">infix</a> <a id="8901" class="Number">4</a> <a id="8903" href="Data.Nat.Base.html#8802" class="Datatype Operator">_≤‴_</a> <a id="8908" href="Data.Nat.Base.html#8924" class="Function Operator">_&lt;‴_</a> <a id="8913" href="Data.Nat.Base.html#8961" class="Function Operator">_≥‴_</a> <a id="8918" href="Data.Nat.Base.html#8994" class="Function Operator">_&gt;‴_</a>

<a id="_&lt;‴_"></a><a id="8924" href="Data.Nat.Base.html#8924" class="Function Operator">_&lt;‴_</a> <a id="8929" class="Symbol">:</a> <a id="8931" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8935" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8937" href="Level.html#521" class="Function">0ℓ</a>
<a id="8940" href="Data.Nat.Base.html#8940" class="Bound">m</a> <a id="8942" href="Data.Nat.Base.html#8924" class="Function Operator">&lt;‴</a> <a id="8945" href="Data.Nat.Base.html#8945" class="Bound">n</a> <a id="8947" class="Symbol">=</a> <a id="8949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8953" href="Data.Nat.Base.html#8940" class="Bound">m</a> <a id="8955" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="8958" href="Data.Nat.Base.html#8945" class="Bound">n</a>

<a id="_≥‴_"></a><a id="8961" href="Data.Nat.Base.html#8961" class="Function Operator">_≥‴_</a> <a id="8966" class="Symbol">:</a> <a id="8968" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8972" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="8974" href="Level.html#521" class="Function">0ℓ</a>
<a id="8977" href="Data.Nat.Base.html#8977" class="Bound">m</a> <a id="8979" href="Data.Nat.Base.html#8961" class="Function Operator">≥‴</a> <a id="8982" href="Data.Nat.Base.html#8982" class="Bound">n</a> <a id="8984" class="Symbol">=</a> <a id="8986" href="Data.Nat.Base.html#8982" class="Bound">n</a> <a id="8988" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="8991" href="Data.Nat.Base.html#8977" class="Bound">m</a>

<a id="_&gt;‴_"></a><a id="8994" href="Data.Nat.Base.html#8994" class="Function Operator">_&gt;‴_</a> <a id="8999" class="Symbol">:</a> <a id="9001" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9005" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="9007" href="Level.html#521" class="Function">0ℓ</a>
<a id="9010" href="Data.Nat.Base.html#9010" class="Bound">m</a> <a id="9012" href="Data.Nat.Base.html#8994" class="Function Operator">&gt;‴</a> <a id="9015" href="Data.Nat.Base.html#9015" class="Bound">n</a> <a id="9017" class="Symbol">=</a> <a id="9019" href="Data.Nat.Base.html#9015" class="Bound">n</a> <a id="9021" href="Data.Nat.Base.html#8924" class="Function Operator">&lt;‴</a> <a id="9024" href="Data.Nat.Base.html#9010" class="Bound">m</a>

<a id="9027" class="Comment">------------------------------------------------------------------------</a>
<a id="9100" class="Comment">-- A comparison view. Taken from &quot;View from the left&quot;</a>
<a id="9154" class="Comment">-- (McBride/McKinna); details may differ.</a>

<a id="9197" class="Keyword">data</a> <a id="Ordering"></a><a id="9202" href="Data.Nat.Base.html#9202" class="Datatype">Ordering</a> <a id="9211" class="Symbol">:</a> <a id="9213" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9217" href="Data.Nat.Base.html#1063" class="Datatype">ℕ</a> <a id="9219" href="Level.html#521" class="Function">0ℓ</a> <a id="9222" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="9230" href="Data.Nat.Base.html#9230" class="InductiveConstructor">less</a>    <a id="9238" class="Symbol">:</a> <a id="9240" class="Symbol">∀</a> <a id="9242" href="Data.Nat.Base.html#9242" class="Bound">m</a> <a id="9244" href="Data.Nat.Base.html#9244" class="Bound">k</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Data.Nat.Base.html#9202" class="Datatype">Ordering</a> <a id="9257" href="Data.Nat.Base.html#9242" class="Bound">m</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9264" class="Symbol">(</a><a id="9265" href="Data.Nat.Base.html#9242" class="Bound">m</a> <a id="9267" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9269" href="Data.Nat.Base.html#9244" class="Bound">k</a><a id="9270" class="Symbol">))</a>
  <a id="Ordering.equal"></a><a id="9275" href="Data.Nat.Base.html#9275" class="InductiveConstructor">equal</a>   <a id="9283" class="Symbol">:</a> <a id="9285" class="Symbol">∀</a> <a id="9287" href="Data.Nat.Base.html#9287" class="Bound">m</a>   <a id="9291" class="Symbol">→</a> <a id="9293" href="Data.Nat.Base.html#9202" class="Datatype">Ordering</a> <a id="9302" href="Data.Nat.Base.html#9287" class="Bound">m</a> <a id="9304" href="Data.Nat.Base.html#9287" class="Bound">m</a>
  <a id="Ordering.greater"></a><a id="9308" href="Data.Nat.Base.html#9308" class="InductiveConstructor">greater</a> <a id="9316" class="Symbol">:</a> <a id="9318" class="Symbol">∀</a> <a id="9320" href="Data.Nat.Base.html#9320" class="Bound">m</a> <a id="9322" href="Data.Nat.Base.html#9322" class="Bound">k</a> <a id="9324" class="Symbol">→</a> <a id="9326" href="Data.Nat.Base.html#9202" class="Datatype">Ordering</a> <a id="9335" class="Symbol">(</a><a id="9336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9340" class="Symbol">(</a><a id="9341" href="Data.Nat.Base.html#9320" class="Bound">m</a> <a id="9343" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9345" href="Data.Nat.Base.html#9322" class="Bound">k</a><a id="9346" class="Symbol">))</a> <a id="9349" href="Data.Nat.Base.html#9320" class="Bound">m</a>

<a id="compare"></a><a id="9352" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9360" class="Symbol">:</a> <a id="9362" class="Symbol">∀</a> <a id="9364" href="Data.Nat.Base.html#9364" class="Bound">m</a> <a id="9366" href="Data.Nat.Base.html#9366" class="Bound">n</a> <a id="9368" class="Symbol">→</a> <a id="9370" href="Data.Nat.Base.html#9202" class="Datatype">Ordering</a> <a id="9379" href="Data.Nat.Base.html#9364" class="Bound">m</a> <a id="9381" href="Data.Nat.Base.html#9366" class="Bound">n</a>
<a id="9383" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9391" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9399" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9407" class="Symbol">=</a> <a id="9409" href="Data.Nat.Base.html#9275" class="InductiveConstructor">equal</a>   <a id="9417" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="9422" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9435" href="Data.Nat.Base.html#9435" class="Bound">m</a><a id="9436" class="Symbol">)</a> <a id="9438" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9446" class="Symbol">=</a> <a id="9448" href="Data.Nat.Base.html#9308" class="InductiveConstructor">greater</a> <a id="9456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9461" href="Data.Nat.Base.html#9435" class="Bound">m</a>
<a id="9463" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9471" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9479" class="Symbol">(</a><a id="9480" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9484" href="Data.Nat.Base.html#9484" class="Bound">n</a><a id="9485" class="Symbol">)</a> <a id="9487" class="Symbol">=</a> <a id="9489" href="Data.Nat.Base.html#9230" class="InductiveConstructor">less</a>    <a id="9497" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9502" href="Data.Nat.Base.html#9484" class="Bound">n</a>
<a id="9504" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9512" class="Symbol">(</a><a id="9513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9517" href="Data.Nat.Base.html#9517" class="Bound">m</a><a id="9518" class="Symbol">)</a> <a id="9520" class="Symbol">(</a><a id="9521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9525" href="Data.Nat.Base.html#9525" class="Bound">n</a><a id="9526" class="Symbol">)</a> <a id="9528" class="Keyword">with</a> <a id="9533" href="Data.Nat.Base.html#9352" class="Function">compare</a> <a id="9541" href="Data.Nat.Base.html#9517" class="Bound">m</a> <a id="9543" href="Data.Nat.Base.html#9525" class="Bound">n</a>
<a id="9545" class="Symbol">...</a> <a id="9549" class="Symbol">|</a> <a id="9551" href="Data.Nat.Base.html#9230" class="InductiveConstructor">less</a>    <a id="9559" href="Data.Nat.Base.html#9559" class="Bound">m</a> <a id="9561" href="Data.Nat.Base.html#9561" class="Bound">k</a> <a id="9563" class="Symbol">=</a> <a id="9565" href="Data.Nat.Base.html#9230" class="InductiveConstructor">less</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9575" href="Data.Nat.Base.html#9559" class="Bound">m</a><a id="9576" class="Symbol">)</a> <a id="9578" href="Data.Nat.Base.html#9561" class="Bound">k</a>
<a id="9580" class="Symbol">...</a> <a id="9584" class="Symbol">|</a> <a id="9586" href="Data.Nat.Base.html#9275" class="InductiveConstructor">equal</a>   <a id="9594" href="Data.Nat.Base.html#9594" class="Bound">m</a>   <a id="9598" class="Symbol">=</a> <a id="9600" href="Data.Nat.Base.html#9275" class="InductiveConstructor">equal</a> <a id="9606" class="Symbol">(</a><a id="9607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9611" href="Data.Nat.Base.html#9594" class="Bound">m</a><a id="9612" class="Symbol">)</a>
<a id="9614" class="Symbol">...</a> <a id="9618" class="Symbol">|</a> <a id="9620" href="Data.Nat.Base.html#9308" class="InductiveConstructor">greater</a> <a id="9628" href="Data.Nat.Base.html#9628" class="Bound">n</a> <a id="9630" href="Data.Nat.Base.html#9630" class="Bound">k</a> <a id="9632" class="Symbol">=</a> <a id="9634" href="Data.Nat.Base.html#9308" class="InductiveConstructor">greater</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9647" href="Data.Nat.Base.html#9628" class="Bound">n</a><a id="9648" class="Symbol">)</a> <a id="9650" href="Data.Nat.Base.html#9630" class="Bound">k</a>


<a id="9654" class="Comment">------------------------------------------------------------------------</a>
<a id="9727" class="Comment">-- DEPRECATED NAMES</a>
<a id="9747" class="Comment">------------------------------------------------------------------------</a>
<a id="9820" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9891" class="Comment">-- not guaranteed.</a>

<a id="9911" class="Comment">-- Version 2.0</a>

</pre></body></html>

==> anc/Data.Nat.DivMod.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.DivMod.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core lemmas for division and modulus operations</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">()</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="372" class="Symbol">to</a> <a id="375" class="Primitive">divₕ</a><a id="379" class="Symbol">;</a> <a id="381" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="392" class="Symbol">to</a> <a id="395" class="Primitive">modₕ</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="502" class="Symbol">;</a> <a id="504" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="540" class="Keyword">using</a> <a id="546" class="Symbol">(</a><a id="547" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="550" class="Symbol">;</a> <a id="552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="656" class="Symbol">;</a> <a id="658" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="660" class="Symbol">)</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="720" class="Symbol">)</a>

<a id="723" class="Keyword">open</a> <a id="728" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="741" class="Comment">------------------------------------------------------------------------</a>
<a id="814" class="Comment">-- Helper lemmas that have no interpretation for _%_, only for modₕ</a>

<a id="883" class="Keyword">private</a>

  <a id="mod-cong₃"></a><a id="894" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="904" class="Symbol">:</a> <a id="906" class="Symbol">∀</a> <a id="908" class="Symbol">{</a><a id="909" href="Data.Nat.DivMod.Core.html#909" class="Bound">c</a> <a id="911" href="Data.Nat.DivMod.Core.html#911" class="Bound">n</a> <a id="913" href="Data.Nat.DivMod.Core.html#913" class="Bound">a₁</a> <a id="916" href="Data.Nat.DivMod.Core.html#916" class="Bound">a₂</a> <a id="919" href="Data.Nat.DivMod.Core.html#919" class="Bound">b</a><a id="920" class="Symbol">}</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.Nat.DivMod.Core.html#913" class="Bound">a₁</a> <a id="927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="929" href="Data.Nat.DivMod.Core.html#916" class="Bound">a₂</a> <a id="932" class="Symbol">→</a> <a id="934" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="939" href="Data.Nat.DivMod.Core.html#909" class="Bound">c</a> <a id="941" href="Data.Nat.DivMod.Core.html#911" class="Bound">n</a> <a id="943" href="Data.Nat.DivMod.Core.html#913" class="Bound">a₁</a> <a id="946" href="Data.Nat.DivMod.Core.html#919" class="Bound">b</a> <a id="948" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="950" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="955" href="Data.Nat.DivMod.Core.html#909" class="Bound">c</a> <a id="957" href="Data.Nat.DivMod.Core.html#911" class="Bound">n</a> <a id="959" href="Data.Nat.DivMod.Core.html#916" class="Bound">a₂</a> <a id="962" href="Data.Nat.DivMod.Core.html#919" class="Bound">b</a>
  <a id="966" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="976" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="981" class="Symbol">=</a> <a id="983" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="modₕ-skipTo0"></a><a id="991" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">∀</a> <a id="1008" href="Data.Nat.DivMod.Core.html#1008" class="Bound">acc</a> <a id="1012" href="Data.Nat.DivMod.Core.html#1012" class="Bound">n</a> <a id="1014" href="Data.Nat.DivMod.Core.html#1014" class="Bound">a</a> <a id="1016" href="Data.Nat.DivMod.Core.html#1016" class="Bound">b</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1025" href="Data.Nat.DivMod.Core.html#1008" class="Bound">acc</a> <a id="1029" href="Data.Nat.DivMod.Core.html#1012" class="Bound">n</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Data.Nat.DivMod.Core.html#1016" class="Bound">b</a> <a id="1034" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1036" href="Data.Nat.DivMod.Core.html#1014" class="Bound">a</a><a id="1037" class="Symbol">)</a> <a id="1039" href="Data.Nat.DivMod.Core.html#1014" class="Bound">a</a> <a id="1041" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1043" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Nat.DivMod.Core.html#1014" class="Bound">a</a> <a id="1051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1053" href="Data.Nat.DivMod.Core.html#1008" class="Bound">acc</a><a id="1056" class="Symbol">)</a> <a id="1058" href="Data.Nat.DivMod.Core.html#1012" class="Bound">n</a> <a id="1060" href="Data.Nat.DivMod.Core.html#1016" class="Bound">b</a> <a id="1062" class="Number">0</a>
  <a id="1066" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="1079" href="Data.Nat.DivMod.Core.html#1079" class="Bound">acc</a> <a id="1083" href="Data.Nat.DivMod.Core.html#1083" class="Bound">n</a> <a id="1085" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1093" href="Data.Nat.DivMod.Core.html#1093" class="Bound">b</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1102" class="Symbol">(λ</a> <a id="1105" href="Data.Nat.DivMod.Core.html#1105" class="Bound">v</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1114" href="Data.Nat.DivMod.Core.html#1079" class="Bound">acc</a> <a id="1118" href="Data.Nat.DivMod.Core.html#1083" class="Bound">n</a> <a id="1120" href="Data.Nat.DivMod.Core.html#1105" class="Bound">v</a> <a id="1122" class="Number">0</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="1138" href="Data.Nat.DivMod.Core.html#1093" class="Bound">b</a><a id="1139" class="Symbol">)</a>
  <a id="1143" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="1156" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a> <a id="1160" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1167" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1168" class="Symbol">)</a> <a id="1170" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="1193" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1198" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a> <a id="1202" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1207" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1213" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1214" class="Symbol">)</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1221" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1222" class="Symbol">)</a> <a id="1224" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1227" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="1244" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1246" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1247" class="Symbol">)</a> <a id="1249" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1255" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1260" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a> <a id="1264" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1271" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1275" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1283" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1284" class="Symbol">)</a> <a id="1286" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="1294" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1304" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1316" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a><a id="1317" class="Symbol">)</a> <a id="1319" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a>     <a id="1325" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1328" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1346" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a><a id="1349" class="Symbol">)</a> <a id="1351" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1353" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a> <a id="1355" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1357" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1363" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a> <a id="1371" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1373" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1377" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a><a id="1380" class="Symbol">)</a> <a id="1382" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1384" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1386" class="Number">0</a>       <a id="1394" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1402" class="Symbol">(λ</a> <a id="1405" href="Data.Nat.DivMod.Core.html#1405" class="Bound">v</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1414" href="Data.Nat.DivMod.Core.html#1405" class="Bound">v</a> <a id="1416" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1418" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1420" class="Number">0</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="1430" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a> <a id="1432" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a><a id="1435" class="Symbol">)</a> <a id="1437" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1443" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1448" class="Symbol">(</a><a id="1449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1453" href="Data.Nat.DivMod.Core.html#1167" class="Bound">a</a> <a id="1455" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1457" href="Data.Nat.DivMod.Core.html#1156" class="Bound">acc</a><a id="1460" class="Symbol">)</a> <a id="1462" href="Data.Nat.DivMod.Core.html#1160" class="Bound">n</a> <a id="1464" href="Data.Nat.DivMod.Core.html#1170" class="Bound">b</a> <a id="1466" class="Number">0</a>       <a id="1474" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1477" class="Comment">------------------------------------------------------------------------</a>
<a id="1550" class="Comment">-- Lemmas for modₕ that also have an interpretation for _%_</a>

<a id="a[modₕ]1≡0"></a><a id="1611" href="Data.Nat.DivMod.Core.html#1611" class="Function">a[modₕ]1≡0</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">∀</a> <a id="1626" href="Data.Nat.DivMod.Core.html#1626" class="Bound">a</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1635" class="Number">0</a> <a id="1637" class="Number">0</a> <a id="1639" href="Data.Nat.DivMod.Core.html#1626" class="Bound">a</a> <a id="1641" class="Number">0</a> <a id="1643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1645" class="Number">0</a>
<a id="1647" href="Data.Nat.DivMod.Core.html#1611" class="Function">a[modₕ]1≡0</a> <a id="1658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1666" class="Symbol">=</a> <a id="1668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1673" href="Data.Nat.DivMod.Core.html#1611" class="Function">a[modₕ]1≡0</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1689" href="Data.Nat.DivMod.Core.html#1689" class="Bound">a</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Data.Nat.DivMod.Core.html#1611" class="Function">a[modₕ]1≡0</a> <a id="1705" href="Data.Nat.DivMod.Core.html#1689" class="Bound">a</a>

<a id="n[modₕ]n≡0"></a><a id="1708" href="Data.Nat.DivMod.Core.html#1708" class="Function">n[modₕ]n≡0</a> <a id="1719" class="Symbol">:</a> <a id="1721" class="Symbol">∀</a> <a id="1723" href="Data.Nat.DivMod.Core.html#1723" class="Bound">acc</a> <a id="1727" href="Data.Nat.DivMod.Core.html#1727" class="Bound">v</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1736" href="Data.Nat.DivMod.Core.html#1723" class="Bound">acc</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.Nat.DivMod.Core.html#1723" class="Bound">acc</a> <a id="1745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1747" href="Data.Nat.DivMod.Core.html#1727" class="Bound">v</a><a id="1748" class="Symbol">)</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1755" href="Data.Nat.DivMod.Core.html#1727" class="Bound">v</a><a id="1756" class="Symbol">)</a> <a id="1758" href="Data.Nat.DivMod.Core.html#1727" class="Bound">v</a> <a id="1760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1762" class="Number">0</a>
<a id="1764" href="Data.Nat.DivMod.Core.html#1708" class="Function">n[modₕ]n≡0</a> <a id="1775" href="Data.Nat.DivMod.Core.html#1775" class="Bound">acc</a> <a id="1779" href="Data.Nat.DivMod.Core.html#1779" class="Bound">v</a> <a id="1781" class="Symbol">=</a> <a id="1783" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="1796" href="Data.Nat.DivMod.Core.html#1775" class="Bound">acc</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Data.Nat.DivMod.Core.html#1775" class="Bound">acc</a> <a id="1805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1807" href="Data.Nat.DivMod.Core.html#1779" class="Bound">v</a><a id="1808" class="Symbol">)</a> <a id="1810" href="Data.Nat.DivMod.Core.html#1779" class="Bound">v</a> <a id="1812" class="Number">1</a>

<a id="a[modₕ]n&lt;n"></a><a id="1815" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="1826" class="Symbol">:</a> <a id="1828" class="Symbol">∀</a> <a id="1830" href="Data.Nat.DivMod.Core.html#1830" class="Bound">acc</a> <a id="1834" href="Data.Nat.DivMod.Core.html#1834" class="Bound">d</a> <a id="1836" href="Data.Nat.DivMod.Core.html#1836" class="Bound">n</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1845" href="Data.Nat.DivMod.Core.html#1830" class="Bound">acc</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Nat.DivMod.Core.html#1830" class="Bound">acc</a> <a id="1854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1856" href="Data.Nat.DivMod.Core.html#1836" class="Bound">n</a><a id="1857" class="Symbol">)</a> <a id="1859" href="Data.Nat.DivMod.Core.html#1834" class="Bound">d</a> <a id="1861" href="Data.Nat.DivMod.Core.html#1836" class="Bound">n</a> <a id="1863" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="1865" href="Data.Nat.DivMod.Core.html#1830" class="Bound">acc</a> <a id="1869" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1871" href="Data.Nat.DivMod.Core.html#1836" class="Bound">n</a>
<a id="1873" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="1884" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1888" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1896" href="Data.Nat.DivMod.Core.html#1896" class="Bound">n</a>       <a id="1904" class="Symbol">=</a> <a id="1906" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="1912" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1916" href="Data.Nat.DivMod.Core.html#1896" class="Bound">n</a>
<a id="1918" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="1929" href="Data.Nat.DivMod.Core.html#1929" class="Bound">acc</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1938" href="Data.Nat.DivMod.Core.html#1938" class="Bound">d</a><a id="1939" class="Symbol">)</a> <a id="1941" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1949" class="Symbol">=</a> <a id="1951" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="1962" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1967" href="Data.Nat.DivMod.Core.html#1938" class="Bound">d</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Data.Nat.DivMod.Core.html#1929" class="Bound">acc</a> <a id="1974" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1976" class="Number">0</a><a id="1977" class="Symbol">)</a>
<a id="1979" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="1990" href="Data.Nat.DivMod.Core.html#1990" class="Bound">acc</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1999" href="Data.Nat.DivMod.Core.html#1999" class="Bound">d</a><a id="2000" class="Symbol">)</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2007" href="Data.Nat.DivMod.Core.html#2007" class="Bound">n</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Keyword">rewrite</a> <a id="2018" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="2024" href="Data.Nat.DivMod.Core.html#1990" class="Bound">acc</a> <a id="2028" href="Data.Nat.DivMod.Core.html#2007" class="Bound">n</a> <a id="2030" class="Symbol">=</a> <a id="2032" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2048" href="Data.Nat.DivMod.Core.html#1990" class="Bound">acc</a><a id="2051" class="Symbol">)</a> <a id="2053" href="Data.Nat.DivMod.Core.html#1999" class="Bound">d</a> <a id="2055" href="Data.Nat.DivMod.Core.html#2007" class="Bound">n</a>

<a id="a[modₕ]n≤a"></a><a id="2058" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">∀</a> <a id="2073" href="Data.Nat.DivMod.Core.html#2073" class="Bound">acc</a> <a id="2077" href="Data.Nat.DivMod.Core.html#2077" class="Bound">a</a> <a id="2079" href="Data.Nat.DivMod.Core.html#2079" class="Bound">n</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2088" href="Data.Nat.DivMod.Core.html#2073" class="Bound">acc</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Data.Nat.DivMod.Core.html#2073" class="Bound">acc</a> <a id="2097" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2099" href="Data.Nat.DivMod.Core.html#2079" class="Bound">n</a><a id="2100" class="Symbol">)</a> <a id="2102" href="Data.Nat.DivMod.Core.html#2077" class="Bound">a</a> <a id="2104" href="Data.Nat.DivMod.Core.html#2079" class="Bound">n</a> <a id="2106" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2108" href="Data.Nat.DivMod.Core.html#2073" class="Bound">acc</a> <a id="2112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2114" href="Data.Nat.DivMod.Core.html#2077" class="Bound">a</a>
<a id="2116" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2127" href="Data.Nat.DivMod.Core.html#2127" class="Bound">acc</a> <a id="2131" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2139" href="Data.Nat.DivMod.Core.html#2139" class="Bound">n</a>       <a id="2147" class="Symbol">=</a> <a id="2149" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="2179" href="Data.Nat.DivMod.Core.html#2127" class="Bound">acc</a><a id="2182" class="Symbol">))</a>
<a id="2185" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2196" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2205" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2213" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2214" class="Symbol">)</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2226" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2231" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2246" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2254" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2262" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2268" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2273" class="Symbol">(λ</a> <a id="2276" href="Data.Nat.DivMod.Core.html#2276" class="Bound">v</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2285" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2289" href="Data.Nat.DivMod.Core.html#2276" class="Bound">v</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2296" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a><a id="2297" class="Symbol">)</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2304" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2305" class="Symbol">))</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="2315" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2319" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2320" class="Symbol">)</a> <a id="2322" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2326" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2331" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2340" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2344" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2346" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2354" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a><a id="2355" class="Symbol">)</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2362" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a><a id="2363" class="Symbol">)</a> <a id="2365" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="2368" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2384" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a><a id="2387" class="Symbol">)</a> <a id="2389" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a> <a id="2391" href="Data.Nat.DivMod.Core.html#2213" class="Bound">n</a> <a id="2393" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="2397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2401" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2405" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2407" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a>                            <a id="2436" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2439" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="2450" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2454" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a><a id="2455" class="Symbol">)</a> <a id="2457" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2461" href="Data.Nat.DivMod.Core.html#2196" class="Bound">acc</a> <a id="2465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2471" href="Data.Nat.DivMod.Core.html#2205" class="Bound">a</a>                            <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="2502" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2513" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2522" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2533" class="Symbol">=</a> <a id="2535" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2543" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2548" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2557" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2559" class="Number">0</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2567" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Number">0</a> <a id="2572" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2575" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2580" class="Symbol">(λ</a> <a id="2583" href="Data.Nat.DivMod.Core.html#2583" class="Bound">v</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2592" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2596" href="Data.Nat.DivMod.Core.html#2583" class="Bound">v</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2603" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Number">0</a><a id="2607" class="Symbol">)</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="2622" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a><a id="2625" class="Symbol">)</a> <a id="2627" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2631" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2636" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2640" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2644" class="Symbol">(</a><a id="2645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2649" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Number">0</a>       <a id="2660" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="2663" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="2674" class="Number">0</a> <a id="2676" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a> <a id="2678" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2682" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="2686" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a>                            <a id="2715" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="2718" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="2724" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a> <a id="2726" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="2730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2734" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a>                        <a id="2759" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="2762" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="2768" class="Symbol">(</a><a id="2769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2773" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a><a id="2774" class="Symbol">)</a> <a id="2776" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2780" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="2784" href="Data.Nat.DivMod.Core.html#2513" class="Bound">acc</a> <a id="2788" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2790" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2794" href="Data.Nat.DivMod.Core.html#2522" class="Bound">a</a>                  <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="a≤n⇒a[modₕ]n≡a"></a><a id="2816" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="2831" class="Symbol">:</a> <a id="2833" class="Symbol">∀</a> <a id="2835" href="Data.Nat.DivMod.Core.html#2835" class="Bound">acc</a> <a id="2839" href="Data.Nat.DivMod.Core.html#2839" class="Bound">n</a> <a id="2841" href="Data.Nat.DivMod.Core.html#2841" class="Bound">a</a> <a id="2843" href="Data.Nat.DivMod.Core.html#2843" class="Bound">b</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2852" href="Data.Nat.DivMod.Core.html#2835" class="Bound">acc</a> <a id="2856" href="Data.Nat.DivMod.Core.html#2839" class="Bound">n</a> <a id="2858" href="Data.Nat.DivMod.Core.html#2841" class="Bound">a</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Data.Nat.DivMod.Core.html#2841" class="Bound">a</a> <a id="2863" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2865" href="Data.Nat.DivMod.Core.html#2843" class="Bound">b</a><a id="2866" class="Symbol">)</a> <a id="2868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2870" href="Data.Nat.DivMod.Core.html#2835" class="Bound">acc</a> <a id="2874" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2876" href="Data.Nat.DivMod.Core.html#2841" class="Bound">a</a>
<a id="2878" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="2893" href="Data.Nat.DivMod.Core.html#2893" class="Bound">acc</a> <a id="2897" href="Data.Nat.DivMod.Core.html#2897" class="Bound">n</a> <a id="2899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2907" href="Data.Nat.DivMod.Core.html#2907" class="Bound">b</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="2928" href="Data.Nat.DivMod.Core.html#2893" class="Bound">acc</a><a id="2931" class="Symbol">)</a>
<a id="2933" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="2948" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a> <a id="2952" href="Data.Nat.DivMod.Core.html#2952" class="Bound">n</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2959" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a><a id="2960" class="Symbol">)</a> <a id="2962" href="Data.Nat.DivMod.Core.html#2962" class="Bound">b</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2983" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2993" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a><a id="2996" class="Symbol">)</a> <a id="2998" href="Data.Nat.DivMod.Core.html#2952" class="Bound">n</a> <a id="3000" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a> <a id="3005" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3007" href="Data.Nat.DivMod.Core.html#2962" class="Bound">b</a><a id="3008" class="Symbol">)</a> <a id="3010" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3013" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3033" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a><a id="3036" class="Symbol">)</a> <a id="3038" href="Data.Nat.DivMod.Core.html#2952" class="Bound">n</a> <a id="3040" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a> <a id="3042" href="Data.Nat.DivMod.Core.html#2962" class="Bound">b</a> <a id="3044" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3052" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a> <a id="3056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3058" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a>                <a id="3075" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3078" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3082" class="Symbol">(</a><a id="3083" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="3089" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a> <a id="3093" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a><a id="3094" class="Symbol">)</a> <a id="3096" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3100" href="Data.Nat.DivMod.Core.html#2948" class="Bound">acc</a> <a id="3104" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3110" href="Data.Nat.DivMod.Core.html#2959" class="Bound">a</a>                <a id="3127" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="modₕ-idem"></a><a id="3130" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">∀</a> <a id="3144" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3148" href="Data.Nat.DivMod.Core.html#3148" class="Bound">a</a> <a id="3150" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a> <a id="3152" class="Symbol">→</a> <a id="3154" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3159" class="Number">0</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3166" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3168" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3177" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3181" class="Symbol">(</a><a id="3182" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3188" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Data.Nat.DivMod.Core.html#3148" class="Bound">a</a> <a id="3193" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3201" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3203" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a><a id="3204" class="Symbol">)</a> <a id="3206" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3208" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3213" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Data.Nat.DivMod.Core.html#3144" class="Bound">acc</a> <a id="3222" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3224" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a><a id="3225" class="Symbol">)</a> <a id="3227" href="Data.Nat.DivMod.Core.html#3148" class="Bound">a</a> <a id="3229" href="Data.Nat.DivMod.Core.html#3150" class="Bound">n</a>
<a id="3231" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3241" href="Data.Nat.DivMod.Core.html#3241" class="Bound">acc</a> <a id="3245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3253" href="Data.Nat.DivMod.Core.html#3253" class="Bound">n</a>       <a id="3261" class="Symbol">=</a> <a id="3263" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3278" class="Number">0</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Data.Nat.DivMod.Core.html#3241" class="Bound">acc</a> <a id="3285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3287" href="Data.Nat.DivMod.Core.html#3253" class="Bound">n</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Data.Nat.DivMod.Core.html#3241" class="Bound">acc</a> <a id="3294" href="Data.Nat.DivMod.Core.html#3253" class="Bound">n</a>
<a id="3296" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3306" href="Data.Nat.DivMod.Core.html#3306" class="Bound">acc</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3315" href="Data.Nat.DivMod.Core.html#3315" class="Bound">a</a><a id="3316" class="Symbol">)</a> <a id="3318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3326" class="Keyword">rewrite</a> <a id="3334" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="3346" href="Data.Nat.DivMod.Core.html#3306" class="Bound">acc</a> <a id="3350" class="Symbol">=</a> <a id="3352" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3362" class="Number">0</a> <a id="3364" href="Data.Nat.DivMod.Core.html#3315" class="Bound">a</a> <a id="3366" href="Data.Nat.DivMod.Core.html#3306" class="Bound">acc</a>
<a id="3370" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3380" href="Data.Nat.DivMod.Core.html#3380" class="Bound">acc</a> <a id="3384" class="Symbol">(</a><a id="3385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3389" href="Data.Nat.DivMod.Core.html#3389" class="Bound">a</a><a id="3390" class="Symbol">)</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3397" href="Data.Nat.DivMod.Core.html#3397" class="Bound">n</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Keyword">rewrite</a> <a id="3408" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="3414" href="Data.Nat.DivMod.Core.html#3380" class="Bound">acc</a> <a id="3418" href="Data.Nat.DivMod.Core.html#3397" class="Bound">n</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3437" href="Data.Nat.DivMod.Core.html#3380" class="Bound">acc</a><a id="3440" class="Symbol">)</a> <a id="3442" href="Data.Nat.DivMod.Core.html#3389" class="Bound">a</a> <a id="3444" href="Data.Nat.DivMod.Core.html#3397" class="Bound">n</a>

<a id="a+1[modₕ]n≡0⇒a[modₕ]n≡n-1"></a><a id="3447" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3473" class="Symbol">:</a> <a id="3475" class="Symbol">∀</a> <a id="3477" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3481" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a> <a id="3483" href="Data.Nat.DivMod.Core.html#3483" class="Bound">n</a> <a id="3485" class="Symbol">→</a> <a id="3487" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3492" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3496" class="Symbol">(</a><a id="3497" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3501" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3503" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a><a id="3504" class="Symbol">)</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3511" href="Data.Nat.DivMod.Core.html#3483" class="Bound">n</a><a id="3512" class="Symbol">)</a> <a id="3514" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a> <a id="3516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3518" class="Number">0</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3527" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3538" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a><a id="3539" class="Symbol">)</a> <a id="3541" href="Data.Nat.DivMod.Core.html#3483" class="Bound">n</a> <a id="3543" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a> <a id="3545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3547" href="Data.Nat.DivMod.Core.html#3477" class="Bound">acc</a> <a id="3551" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3553" href="Data.Nat.DivMod.Core.html#3481" class="Bound">l</a>
<a id="3555" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3581" href="Data.Nat.DivMod.Core.html#3581" class="Bound">acc</a> <a id="3585" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3593" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3601" href="Data.Nat.DivMod.Core.html#3601" class="Bound">eq</a> <a id="3604" class="Keyword">rewrite</a> <a id="3612" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="3624" href="Data.Nat.DivMod.Core.html#3581" class="Bound">acc</a> <a id="3628" class="Symbol">=</a> <a id="3630" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3635" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3661" href="Data.Nat.DivMod.Core.html#3661" class="Bound">acc</a> <a id="3665" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3673" class="Symbol">(</a><a id="3674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3678" href="Data.Nat.DivMod.Core.html#3678" class="Bound">n</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Data.Nat.DivMod.Core.html#3681" class="Bound">eq</a> <a id="3684" class="Keyword">rewrite</a> <a id="3692" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="3704" href="Data.Nat.DivMod.Core.html#3661" class="Bound">acc</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3736" class="Number">0</a> <a id="3738" href="Data.Nat.DivMod.Core.html#3661" class="Bound">acc</a> <a id="3742" href="Data.Nat.DivMod.Core.html#3678" class="Bound">n</a> <a id="3744" href="Data.Nat.DivMod.Core.html#3681" class="Bound">eq</a>
<a id="3747" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3773" href="Data.Nat.DivMod.Core.html#3773" class="Bound">acc</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3782" href="Data.Nat.DivMod.Core.html#3782" class="Bound">l</a><a id="3783" class="Symbol">)</a> <a id="3785" class="Symbol">(</a><a id="3786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3790" href="Data.Nat.DivMod.Core.html#3790" class="Bound">n</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Data.Nat.DivMod.Core.html#3793" class="Bound">eq</a> <a id="3796" class="Keyword">rewrite</a> <a id="3804" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="3810" href="Data.Nat.DivMod.Core.html#3773" class="Bound">acc</a> <a id="3814" href="Data.Nat.DivMod.Core.html#3782" class="Bound">l</a>     <a id="3820" class="Symbol">=</a> <a id="3822" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3853" href="Data.Nat.DivMod.Core.html#3773" class="Bound">acc</a><a id="3856" class="Symbol">)</a> <a id="3858" href="Data.Nat.DivMod.Core.html#3782" class="Bound">l</a> <a id="3860" href="Data.Nat.DivMod.Core.html#3790" class="Bound">n</a> <a id="3862" href="Data.Nat.DivMod.Core.html#3793" class="Bound">eq</a>

<a id="k&lt;1+a[modₕ]n⇒k≤a[modₕ]n"></a><a id="3866" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a>  <a id="3891" class="Symbol">:</a> <a id="3893" class="Symbol">∀</a> <a id="3895" href="Data.Nat.DivMod.Core.html#3895" class="Bound">acc</a> <a id="3899" href="Data.Nat.DivMod.Core.html#3899" class="Bound">k</a> <a id="3901" href="Data.Nat.DivMod.Core.html#3901" class="Bound">n</a> <a id="3903" href="Data.Nat.DivMod.Core.html#3903" class="Bound">l</a> <a id="3905" class="Symbol">→</a> <a id="3907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3911" href="Data.Nat.DivMod.Core.html#3899" class="Bound">k</a> <a id="3913" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="3915" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3920" href="Data.Nat.DivMod.Core.html#3895" class="Bound">acc</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Data.Nat.DivMod.Core.html#3895" class="Bound">acc</a> <a id="3929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3931" href="Data.Nat.DivMod.Core.html#3903" class="Bound">l</a><a id="3932" class="Symbol">)</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3939" href="Data.Nat.DivMod.Core.html#3901" class="Bound">n</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Data.Nat.DivMod.Core.html#3903" class="Bound">l</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Data.Nat.DivMod.Core.html#3899" class="Bound">k</a> <a id="3948" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="3950" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3955" href="Data.Nat.DivMod.Core.html#3895" class="Bound">acc</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Data.Nat.DivMod.Core.html#3895" class="Bound">acc</a> <a id="3964" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3966" href="Data.Nat.DivMod.Core.html#3903" class="Bound">l</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Data.Nat.DivMod.Core.html#3901" class="Bound">n</a> <a id="3971" href="Data.Nat.DivMod.Core.html#3903" class="Bound">l</a>
<a id="3973" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="3997" href="Data.Nat.DivMod.Core.html#3997" class="Bound">acc</a> <a id="4001" href="Data.Nat.DivMod.Core.html#4001" class="Bound">k</a> <a id="4003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4011" class="Symbol">(</a><a id="4012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4016" href="Data.Nat.DivMod.Core.html#4016" class="Bound">l</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="4024" href="Data.Nat.DivMod.Core.html#4024" class="Bound">leq</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Symbol">=</a> <a id="4031" href="Data.Nat.DivMod.Core.html#4024" class="Bound">leq</a>
<a id="4035" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4059" href="Data.Nat.DivMod.Core.html#4059" class="Bound">acc</a> <a id="4063" href="Data.Nat.DivMod.Core.html#4063" class="Bound">k</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4070" href="Data.Nat.DivMod.Core.html#4070" class="Bound">n</a><a id="4071" class="Symbol">)</a> <a id="4073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4081" href="Data.Nat.DivMod.Core.html#4081" class="Bound">leq</a> <a id="4085" class="Keyword">rewrite</a> <a id="4093" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="4105" href="Data.Nat.DivMod.Core.html#4059" class="Bound">acc</a> <a id="4109" class="Symbol">=</a> <a id="4111" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4135" class="Number">0</a> <a id="4137" href="Data.Nat.DivMod.Core.html#4063" class="Bound">k</a> <a id="4139" href="Data.Nat.DivMod.Core.html#4070" class="Bound">n</a> <a id="4141" href="Data.Nat.DivMod.Core.html#4059" class="Bound">acc</a> <a id="4145" href="Data.Nat.DivMod.Core.html#4081" class="Bound">leq</a>
<a id="4149" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4173" href="Data.Nat.DivMod.Core.html#4173" class="Bound">acc</a> <a id="4177" href="Data.Nat.DivMod.Core.html#4177" class="Bound">k</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4184" href="Data.Nat.DivMod.Core.html#4184" class="Bound">n</a><a id="4185" class="Symbol">)</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4192" href="Data.Nat.DivMod.Core.html#4192" class="Bound">l</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Data.Nat.DivMod.Core.html#4195" class="Bound">leq</a> <a id="4199" class="Keyword">rewrite</a> <a id="4207" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="4213" href="Data.Nat.DivMod.Core.html#4173" class="Bound">acc</a> <a id="4217" href="Data.Nat.DivMod.Core.html#4192" class="Bound">l</a>     <a id="4223" class="Symbol">=</a> <a id="4225" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4254" href="Data.Nat.DivMod.Core.html#4173" class="Bound">acc</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Data.Nat.DivMod.Core.html#4177" class="Bound">k</a> <a id="4261" href="Data.Nat.DivMod.Core.html#4184" class="Bound">n</a> <a id="4263" href="Data.Nat.DivMod.Core.html#4192" class="Bound">l</a> <a id="4265" href="Data.Nat.DivMod.Core.html#4195" class="Bound">leq</a>

<a id="1+a[modₕ]n≤1+k⇒a[modₕ]n≤k"></a><a id="4270" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4296" class="Symbol">:</a> <a id="4298" class="Symbol">∀</a> <a id="4300" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4304" href="Data.Nat.DivMod.Core.html#4304" class="Bound">k</a> <a id="4306" href="Data.Nat.DivMod.Core.html#4306" class="Bound">n</a> <a id="4308" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a> <a id="4310" class="Symbol">→</a> <a id="4312" class="Number">0</a> <a id="4314" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4316" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4321" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4330" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4332" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a><a id="4333" class="Symbol">)</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4340" href="Data.Nat.DivMod.Core.html#4306" class="Bound">n</a><a id="4341" class="Symbol">)</a> <a id="4343" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a> <a id="4345" class="Symbol">→</a>
                            <a id="4375" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4380" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4389" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4391" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a><a id="4392" class="Symbol">)</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4399" href="Data.Nat.DivMod.Core.html#4306" class="Bound">n</a><a id="4400" class="Symbol">)</a> <a id="4402" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a> <a id="4404" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4406" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4410" href="Data.Nat.DivMod.Core.html#4304" class="Bound">k</a> <a id="4412" class="Symbol">→</a> <a id="4414" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4419" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4423" class="Symbol">(</a><a id="4424" href="Data.Nat.DivMod.Core.html#4300" class="Bound">acc</a> <a id="4428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4430" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a><a id="4431" class="Symbol">)</a> <a id="4433" href="Data.Nat.DivMod.Core.html#4306" class="Bound">n</a> <a id="4435" href="Data.Nat.DivMod.Core.html#4308" class="Bound">l</a> <a id="4437" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4439" href="Data.Nat.DivMod.Core.html#4304" class="Bound">k</a>
<a id="4441" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4467" href="Data.Nat.DivMod.Core.html#4467" class="Bound">acc</a> <a id="4471" href="Data.Nat.DivMod.Core.html#4471" class="Bound">k</a> <a id="4473" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4481" class="Symbol">(</a><a id="4482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4486" href="Data.Nat.DivMod.Core.html#4486" class="Bound">l</a><a id="4487" class="Symbol">)</a> <a id="4489" href="Data.Nat.DivMod.Core.html#4489" class="Bound">0&lt;mod</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="4500" href="Data.Nat.DivMod.Core.html#4500" class="Bound">leq</a><a id="4503" class="Symbol">)</a> <a id="4505" class="Symbol">=</a> <a id="4507" href="Data.Nat.DivMod.Core.html#4500" class="Bound">leq</a>
<a id="4511" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4537" href="Data.Nat.DivMod.Core.html#4537" class="Bound">acc</a> <a id="4541" href="Data.Nat.DivMod.Core.html#4541" class="Bound">k</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4548" href="Data.Nat.DivMod.Core.html#4548" class="Bound">n</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4559" href="Data.Nat.DivMod.Core.html#4559" class="Bound">0&lt;mod</a> <a id="4565" href="Data.Nat.DivMod.Core.html#4565" class="Bound">leq</a> <a id="4569" class="Keyword">rewrite</a> <a id="4577" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="4589" href="Data.Nat.DivMod.Core.html#4537" class="Bound">acc</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4621" class="Number">0</a> <a id="4623" href="Data.Nat.DivMod.Core.html#4541" class="Bound">k</a> <a id="4625" href="Data.Nat.DivMod.Core.html#4548" class="Bound">n</a> <a id="4627" href="Data.Nat.DivMod.Core.html#4537" class="Bound">acc</a> <a id="4631" href="Data.Nat.DivMod.Core.html#4559" class="Bound">0&lt;mod</a> <a id="4637" href="Data.Nat.DivMod.Core.html#4565" class="Bound">leq</a>
<a id="4641" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4667" href="Data.Nat.DivMod.Core.html#4667" class="Bound">acc</a> <a id="4671" href="Data.Nat.DivMod.Core.html#4671" class="Bound">k</a> <a id="4673" class="Symbol">(</a><a id="4674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4678" href="Data.Nat.DivMod.Core.html#4678" class="Bound">n</a><a id="4679" class="Symbol">)</a> <a id="4681" class="Symbol">(</a><a id="4682" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4686" href="Data.Nat.DivMod.Core.html#4686" class="Bound">l</a><a id="4687" class="Symbol">)</a> <a id="4689" href="Data.Nat.DivMod.Core.html#4689" class="Bound">0&lt;mod</a> <a id="4695" href="Data.Nat.DivMod.Core.html#4695" class="Bound">leq</a> <a id="4699" class="Keyword">rewrite</a> <a id="4707" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="4713" href="Data.Nat.DivMod.Core.html#4667" class="Bound">acc</a> <a id="4717" href="Data.Nat.DivMod.Core.html#4686" class="Bound">l</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4752" href="Data.Nat.DivMod.Core.html#4667" class="Bound">acc</a><a id="4755" class="Symbol">)</a> <a id="4757" href="Data.Nat.DivMod.Core.html#4671" class="Bound">k</a> <a id="4759" href="Data.Nat.DivMod.Core.html#4678" class="Bound">n</a> <a id="4761" href="Data.Nat.DivMod.Core.html#4686" class="Bound">l</a> <a id="4763" href="Data.Nat.DivMod.Core.html#4689" class="Bound">0&lt;mod</a> <a id="4769" href="Data.Nat.DivMod.Core.html#4695" class="Bound">leq</a>

<a id="a+n[modₕ]n≡a[modₕ]n"></a><a id="4774" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="4794" class="Symbol">:</a> <a id="4796" class="Symbol">∀</a> <a id="4798" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4802" href="Data.Nat.DivMod.Core.html#4802" class="Bound">a</a> <a id="4804" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a> <a id="4806" class="Symbol">→</a> <a id="4808" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4813" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4822" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4824" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a><a id="4825" class="Symbol">)</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4832" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4834" href="Data.Nat.DivMod.Core.html#4802" class="Bound">a</a> <a id="4836" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4842" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a><a id="4843" class="Symbol">)</a> <a id="4845" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a> <a id="4847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4849" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4854" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Data.Nat.DivMod.Core.html#4798" class="Bound">acc</a> <a id="4863" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4865" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a><a id="4866" class="Symbol">)</a> <a id="4868" href="Data.Nat.DivMod.Core.html#4802" class="Bound">a</a> <a id="4870" href="Data.Nat.DivMod.Core.html#4804" class="Bound">n</a>
<a id="4872" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="4892" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="4896" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4901" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a> <a id="4903" class="Keyword">rewrite</a> <a id="4911" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="4923" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="4946" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4951" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="4960" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4962" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="4963" class="Symbol">)</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="4970" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4976" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="4977" class="Symbol">)</a> <a id="4979" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a>   <a id="4983" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4986" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="4996" class="Symbol">(</a><a id="4997" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="5003" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5007" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5008" class="Symbol">)</a> <a id="5010" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5014" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5019" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5028" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5030" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5031" class="Symbol">)</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5038" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5044" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5045" class="Symbol">)</a> <a id="5047" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a>   <a id="5051" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5054" href="Data.Nat.DivMod.Core.html#991" class="Function">modₕ-skipTo0</a> <a id="5067" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5078" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5079" class="Symbol">)</a> <a id="5081" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5088" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a><a id="5091" class="Symbol">)</a> <a id="5093" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5097" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5107" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5109" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5110" class="Symbol">)</a> <a id="5112" class="Symbol">(</a><a id="5113" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5117" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5119" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">(</a><a id="5123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5127" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Number">0</a> <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="5140" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5145" class="Number">0</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5154" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5155" class="Symbol">)</a> <a id="5157" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5161" class="Symbol">(</a><a id="5162" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5166" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5168" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5169" class="Symbol">)</a>       <a id="5177" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5180" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="5195" class="Number">0</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5204" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a> <a id="5211" href="Data.Nat.DivMod.Core.html#4901" class="Bound">n</a> <a id="5213" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5217" href="Data.Nat.DivMod.Core.html#4892" class="Bound">acc</a>                                  <a id="5254" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="5256" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5276" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5285" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a><a id="5286" class="Symbol">)</a> <a id="5288" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5293" class="Keyword">rewrite</a> <a id="5301" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="5313" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5317" class="Symbol">=</a> <a id="5319" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="5336" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5341" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5345" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5349" class="Symbol">(</a><a id="5350" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5354" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5360" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a> <a id="5362" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5364" class="Number">1</a><a id="5365" class="Symbol">)</a>   <a id="5369" class="Number">0</a>   <a id="5373" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5376" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5401" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5405" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a><a id="5406" class="Symbol">)</a> <a id="5408" class="Number">1</a><a id="5409" class="Symbol">)</a> <a id="5411" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5415" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5420" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5424" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5428" class="Symbol">(</a><a id="5429" class="Number">1</a> <a id="5431" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5438" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5444" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a><a id="5445" class="Symbol">))</a> <a id="5448" class="Number">0</a>   <a id="5452" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="5458" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5463" class="Number">0</a>   <a id="5467" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5471" class="Symbol">(</a><a id="5472" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5476" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5482" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a><a id="5483" class="Symbol">)</a>       <a id="5491" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5495" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5498" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="5508" class="Symbol">(</a><a id="5509" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="5516" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5525" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a><a id="5526" class="Symbol">))</a> <a id="5529" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5533" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5538" class="Number">0</a>   <a id="5542" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5546" class="Symbol">(</a><a id="5547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5551" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a> <a id="5553" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5555" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a><a id="5558" class="Symbol">)</a>       <a id="5566" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5570" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5573" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="5595" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a> <a id="5597" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a><a id="5600" class="Symbol">))</a> <a id="5603" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5607" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5612" class="Number">0</a>   <a id="5616" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5620" class="Symbol">(</a><a id="5621" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a> <a id="5623" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5629" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a><a id="5632" class="Symbol">)</a>       <a id="5640" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5644" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5647" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5667" class="Number">0</a> <a id="5669" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a> <a id="5671" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5675" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5679" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5684" class="Number">0</a>   <a id="5688" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5692" href="Data.Nat.DivMod.Core.html#5285" class="Bound">a</a>                   <a id="5712" href="Data.Nat.DivMod.Core.html#5276" class="Bound">acc</a> <a id="5716" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="5718" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5738" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5747" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a><a id="5748" class="Symbol">)</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5755" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5756" class="Symbol">)</a> <a id="5758" class="Keyword">rewrite</a> <a id="5766" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="5772" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5776" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a> <a id="5778" class="Symbol">=</a> <a id="5780" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="5797" href="Data.Nat.DivMod.Core.html#6252" class="Function">mod₁</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5807" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5813" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="5815" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5817" class="Symbol">(</a><a id="5818" class="Number">2</a> <a id="5820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5822" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5823" class="Symbol">))</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5831" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5832" class="Symbol">)</a> <a id="5834" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5837" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5842" class="Symbol">(λ</a> <a id="5845" href="Data.Nat.DivMod.Core.html#5845" class="Bound">v</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="Data.Nat.DivMod.Core.html#6252" class="Function">mod₁</a> <a id="5854" class="Symbol">(</a><a id="5855" href="Data.Nat.DivMod.Core.html#5845" class="Bound">v</a> <a id="5857" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5859" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5868" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5869" class="Symbol">))</a> <a id="5872" class="Symbol">(</a><a id="5873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5877" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5878" class="Symbol">))</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="5888" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5892" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a><a id="5893" class="Symbol">)</a> <a id="5895" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5899" href="Data.Nat.DivMod.Core.html#6252" class="Function">mod₁</a> <a id="5904" class="Symbol">(</a><a id="5905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5909" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5913" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5915" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="5917" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5919" class="Symbol">(</a><a id="5920" class="Number">2</a> <a id="5922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5924" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5925" class="Symbol">))</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5933" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5934" class="Symbol">)</a> <a id="5936" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="5942" href="Data.Nat.DivMod.Core.html#6290" class="Function">mod₂</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="5952" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5954" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="5956" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5958" class="Symbol">(</a><a id="5959" class="Number">2</a> <a id="5961" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5963" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="5964" class="Symbol">))</a>     <a id="5971" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a>       <a id="5979" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5982" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6011" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6013" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a><a id="6014" class="Symbol">)</a> <a id="6016" class="Number">1</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6023" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6024" class="Symbol">)))</a> <a id="6028" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6032" href="Data.Nat.DivMod.Core.html#6290" class="Function">mod₂</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6044" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="6046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6048" class="Number">1</a> <a id="6050" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6052" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6056" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6057" class="Symbol">)</a>   <a id="6061" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a>       <a id="6069" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6072" href="Data.Nat.DivMod.Core.html#894" class="Function">mod-cong₃</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="6092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6096" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6114" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a><a id="6115" class="Symbol">)</a> <a id="6117" class="Number">1</a><a id="6118" class="Symbol">))</a> <a id="6121" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6125" href="Data.Nat.DivMod.Core.html#6290" class="Function">mod₂</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6135" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6141" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="6143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6149" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6150" class="Symbol">)</a>   <a id="6154" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a>       <a id="6162" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6165" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="6185" class="Symbol">(</a><a id="6186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6190" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a><a id="6193" class="Symbol">)</a> <a id="6195" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a> <a id="6197" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a> <a id="6199" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6203" href="Data.Nat.DivMod.Core.html#6290" class="Function">mod₂</a> <a id="6208" href="Data.Nat.DivMod.Core.html#5747" class="Bound">a</a>                       <a id="6232" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a>       <a id="6240" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6244" class="Keyword">where</a>
  <a id="6252" href="Data.Nat.DivMod.Core.html#6252" class="Function">mod₁</a> <a id="6257" class="Symbol">=</a> <a id="6259" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6264" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a>       <a id="6274" class="Symbol">(</a><a id="6275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6279" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6283" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6285" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6286" class="Symbol">)</a>
  <a id="6290" href="Data.Nat.DivMod.Core.html#6290" class="Function">mod₂</a> <a id="6295" class="Symbol">=</a> <a id="6297" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6307" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a><a id="6310" class="Symbol">)</a> <a id="6312" class="Symbol">(</a><a id="6313" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6317" href="Data.Nat.DivMod.Core.html#5738" class="Bound">acc</a> <a id="6321" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6323" href="Data.Nat.DivMod.Core.html#5755" class="Bound">n</a><a id="6324" class="Symbol">)</a>

<a id="6327" class="Comment">------------------------------------------------------------------------</a>
<a id="6400" class="Comment">-- Helper lemmas that have no interpretation for `_/_`, only for `divₕ`</a>

<a id="6473" class="Keyword">private</a>

  <a id="div-cong₃"></a><a id="6484" href="Data.Nat.DivMod.Core.html#6484" class="Function">div-cong₃</a> <a id="6494" class="Symbol">:</a> <a id="6496" class="Symbol">∀</a> <a id="6498" class="Symbol">{</a><a id="6499" href="Data.Nat.DivMod.Core.html#6499" class="Bound">c</a> <a id="6501" href="Data.Nat.DivMod.Core.html#6501" class="Bound">n</a> <a id="6503" href="Data.Nat.DivMod.Core.html#6503" class="Bound">a₁</a> <a id="6506" href="Data.Nat.DivMod.Core.html#6506" class="Bound">a₂</a> <a id="6509" href="Data.Nat.DivMod.Core.html#6509" class="Bound">b</a><a id="6510" class="Symbol">}</a> <a id="6512" class="Symbol">→</a> <a id="6514" href="Data.Nat.DivMod.Core.html#6503" class="Bound">a₁</a> <a id="6517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6519" href="Data.Nat.DivMod.Core.html#6506" class="Bound">a₂</a> <a id="6522" class="Symbol">→</a> <a id="6524" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6529" href="Data.Nat.DivMod.Core.html#6499" class="Bound">c</a> <a id="6531" href="Data.Nat.DivMod.Core.html#6501" class="Bound">n</a> <a id="6533" href="Data.Nat.DivMod.Core.html#6503" class="Bound">a₁</a> <a id="6536" href="Data.Nat.DivMod.Core.html#6509" class="Bound">b</a> <a id="6538" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6540" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6545" href="Data.Nat.DivMod.Core.html#6499" class="Bound">c</a> <a id="6547" href="Data.Nat.DivMod.Core.html#6501" class="Bound">n</a> <a id="6549" href="Data.Nat.DivMod.Core.html#6506" class="Bound">a₂</a> <a id="6552" href="Data.Nat.DivMod.Core.html#6509" class="Bound">b</a>
  <a id="6556" href="Data.Nat.DivMod.Core.html#6484" class="Function">div-cong₃</a> <a id="6566" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6571" class="Symbol">=</a> <a id="6573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="acc≤divₕ[acc]"></a><a id="6581" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6595" class="Symbol">:</a> <a id="6597" class="Symbol">∀</a> <a id="6599" class="Symbol">{</a><a id="6600" href="Data.Nat.DivMod.Core.html#6600" class="Bound">acc</a><a id="6603" class="Symbol">}</a> <a id="6605" href="Data.Nat.DivMod.Core.html#6605" class="Bound">d</a> <a id="6607" href="Data.Nat.DivMod.Core.html#6607" class="Bound">n</a> <a id="6609" href="Data.Nat.DivMod.Core.html#6609" class="Bound">j</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Data.Nat.DivMod.Core.html#6600" class="Bound">acc</a> <a id="6617" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="6619" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6624" href="Data.Nat.DivMod.Core.html#6600" class="Bound">acc</a> <a id="6628" href="Data.Nat.DivMod.Core.html#6605" class="Bound">d</a> <a id="6630" href="Data.Nat.DivMod.Core.html#6607" class="Bound">n</a> <a id="6632" href="Data.Nat.DivMod.Core.html#6609" class="Bound">j</a>
  <a id="6636" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6650" class="Symbol">{</a><a id="6651" href="Data.Nat.DivMod.Core.html#6651" class="Bound">acc</a><a id="6654" class="Symbol">}</a> <a id="6656" href="Data.Nat.DivMod.Core.html#6656" class="Bound">d</a> <a id="6658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6666" href="Data.Nat.DivMod.Core.html#6666" class="Bound">j</a>       <a id="6674" class="Symbol">=</a> <a id="6676" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
  <a id="6685" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6699" class="Symbol">{</a><a id="6700" href="Data.Nat.DivMod.Core.html#6700" class="Bound">acc</a><a id="6703" class="Symbol">}</a> <a id="6705" href="Data.Nat.DivMod.Core.html#6705" class="Bound">d</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6712" href="Data.Nat.DivMod.Core.html#6712" class="Bound">n</a><a id="6713" class="Symbol">)</a> <a id="6715" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6723" class="Symbol">=</a> <a id="6725" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="6740" href="Data.Nat.DivMod.Core.html#6700" class="Bound">acc</a><a id="6743" class="Symbol">)</a> <a id="6745" class="Symbol">(</a><a id="6746" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6760" href="Data.Nat.DivMod.Core.html#6705" class="Bound">d</a> <a id="6762" href="Data.Nat.DivMod.Core.html#6712" class="Bound">n</a> <a id="6764" href="Data.Nat.DivMod.Core.html#6705" class="Bound">d</a><a id="6765" class="Symbol">)</a>
  <a id="6769" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6783" class="Symbol">{</a><a id="6784" href="Data.Nat.DivMod.Core.html#6784" class="Bound">acc</a><a id="6787" class="Symbol">}</a> <a id="6789" href="Data.Nat.DivMod.Core.html#6789" class="Bound">d</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6796" href="Data.Nat.DivMod.Core.html#6796" class="Bound">n</a><a id="6797" class="Symbol">)</a> <a id="6799" class="Symbol">(</a><a id="6800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6804" href="Data.Nat.DivMod.Core.html#6804" class="Bound">j</a><a id="6805" class="Symbol">)</a> <a id="6807" class="Symbol">=</a> <a id="6809" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="6823" href="Data.Nat.DivMod.Core.html#6789" class="Bound">d</a> <a id="6825" href="Data.Nat.DivMod.Core.html#6796" class="Bound">n</a> <a id="6827" href="Data.Nat.DivMod.Core.html#6804" class="Bound">j</a>

  <a id="6832" class="Keyword">pattern</a> <a id="inj₂′"></a><a id="6840" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="6846" href="Data.Nat.DivMod.Core.html#6861" class="Bound">x</a> <a id="6848" class="Symbol">=</a> <a id="6850" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6861" href="Data.Nat.DivMod.Core.html#6861" class="Bound">x</a><a id="6862" class="Symbol">)</a>
  <a id="6866" class="Keyword">pattern</a> <a id="inj₃"></a><a id="6874" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a>  <a id="6880" href="Data.Nat.DivMod.Core.html#6895" class="Bound">x</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6889" class="Symbol">(</a><a id="6890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6895" href="Data.Nat.DivMod.Core.html#6895" class="Bound">x</a><a id="6896" class="Symbol">)</a>

  <a id="6901" class="Comment">-- This hideous lemma details the conditions needed for two divisions to</a>
  <a id="6976" class="Comment">-- be equal when the two offsets (i.e. the 4ᵗʰ parameters) are different.</a>
  <a id="7052" class="Comment">-- It may be that this triple sum has an elegant simplification to a</a>
  <a id="7123" class="Comment">-- set of inequalities involving the modulus but I can&#39;t find it.</a>
  <a id="divₕ-offsetEq"></a><a id="7191" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7205" class="Symbol">:</a> <a id="7207" class="Symbol">∀</a> <a id="7209" class="Symbol">{</a><a id="7210" href="Data.Nat.DivMod.Core.html#7210" class="Bound">acc₁</a> <a id="7215" href="Data.Nat.DivMod.Core.html#7215" class="Bound">acc₂</a><a id="7219" class="Symbol">}</a> <a id="7221" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7223" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7225" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7227" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a> <a id="7229" class="Symbol">→</a> <a id="7231" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7233" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7235" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7237" class="Symbol">→</a> <a id="7239" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a> <a id="7241" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7243" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7245" class="Symbol">→</a>
                  <a id="7265" class="Symbol">(</a><a id="7266" href="Data.Nat.DivMod.Core.html#7210" class="Bound">acc₁</a> <a id="7271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7273" href="Data.Nat.DivMod.Core.html#7215" class="Bound">acc₂</a>     <a id="7282" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7284" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7286" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7288" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a> <a id="7290" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7292" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a> <a id="7294" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7296" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7301" class="Number">0</a> <a id="7303" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7305" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7307" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a><a id="7308" class="Symbol">)</a> <a id="7310" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7330" class="Symbol">(</a><a id="7331" href="Data.Nat.DivMod.Core.html#7210" class="Bound">acc₁</a> <a id="7336" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7338" href="Data.Nat.DivMod.Core.html#7215" class="Bound">acc₂</a>     <a id="7347" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7349" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7354" class="Number">0</a> <a id="7356" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7358" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7360" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7362" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7364" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7366" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7368" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7370" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7372" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7395" class="Symbol">(</a><a id="7396" href="Data.Nat.DivMod.Core.html#7210" class="Bound">acc₁</a> <a id="7401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7407" href="Data.Nat.DivMod.Core.html#7215" class="Bound">acc₂</a> <a id="7412" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7414" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a> <a id="7416" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="7418" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7423" class="Number">0</a> <a id="7425" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7427" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7429" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7431" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7433" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7438" class="Number">0</a> <a id="7440" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7442" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7444" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7446" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7448" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a><a id="7449" class="Symbol">)</a> <a id="7451" class="Symbol">→</a>
                  <a id="7471" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7476" href="Data.Nat.DivMod.Core.html#7210" class="Bound">acc₁</a> <a id="7481" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7483" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7485" href="Data.Nat.DivMod.Core.html#7225" class="Bound">j</a> <a id="7487" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7489" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7494" href="Data.Nat.DivMod.Core.html#7215" class="Bound">acc₂</a> <a id="7499" href="Data.Nat.DivMod.Core.html#7221" class="Bound">d</a> <a id="7501" href="Data.Nat.DivMod.Core.html#7223" class="Bound">n</a> <a id="7503" href="Data.Nat.DivMod.Core.html#7227" class="Bound">k</a>
  <a id="7507" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7521" href="Data.Nat.DivMod.Core.html#7521" class="Bound">d</a> <a id="7523" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7531" href="Data.Nat.DivMod.Core.html#7531" class="Bound">j</a>       <a id="7539" href="Data.Nat.DivMod.Core.html#7539" class="Bound">k</a>       <a id="7547" href="Data.Nat.DivMod.Core.html#7547" class="Bound">j≤d</a> <a id="7551" href="Data.Nat.DivMod.Core.html#7551" class="Bound">k≤d</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="7562" class="Symbol">(</a><a id="7563" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7570" class="Symbol">_))</a> <a id="7574" class="Symbol">=</a> <a id="7576" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7583" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7597" href="Data.Nat.DivMod.Core.html#7597" class="Bound">d</a> <a id="7599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7607" href="Data.Nat.DivMod.Core.html#7607" class="Bound">j</a>       <a id="7615" href="Data.Nat.DivMod.Core.html#7615" class="Bound">k</a>       <a id="7623" href="Data.Nat.DivMod.Core.html#7623" class="Bound">j≤d</a> <a id="7627" href="Data.Nat.DivMod.Core.html#7627" class="Bound">k≤d</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7646" class="Symbol">_))</a> <a id="7650" class="Symbol">=</a> <a id="7652" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7659" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7673" href="Data.Nat.DivMod.Core.html#7673" class="Bound">d</a> <a id="7675" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7683" href="Data.Nat.DivMod.Core.html#7683" class="Bound">j</a>       <a id="7691" href="Data.Nat.DivMod.Core.html#7691" class="Bound">k</a>       <a id="7699" href="Data.Nat.DivMod.Core.html#7699" class="Bound">j≤d</a> <a id="7703" href="Data.Nat.DivMod.Core.html#7703" class="Bound">k≤d</a> <a id="7707" class="Symbol">(</a><a id="7708" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a> <a id="7713" class="Symbol">(</a><a id="7714" href="Data.Nat.DivMod.Core.html#7714" class="Bound">eq</a> <a id="7717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7719" class="Symbol">()</a> <a id="7722" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7724" class="Symbol">_))</a>
  <a id="7730" class="Comment">-- (0 , 0) cases</a>
  <a id="7749" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7763" href="Data.Nat.DivMod.Core.html#7763" class="Bound">d</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7770" href="Data.Nat.DivMod.Core.html#7770" class="Bound">n</a><a id="7771" class="Symbol">)</a> <a id="7773" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7781" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7789" href="Data.Nat.DivMod.Core.html#7789" class="Bound">j≤d</a> <a id="7793" href="Data.Nat.DivMod.Core.html#7793" class="Bound">k≤d</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7811" class="Symbol">_))</a> <a id="7815" class="Symbol">=</a>
    <a id="7821" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7835" href="Data.Nat.DivMod.Core.html#7763" class="Bound">d</a> <a id="7837" href="Data.Nat.DivMod.Core.html#7770" class="Bound">n</a> <a id="7839" href="Data.Nat.DivMod.Core.html#7763" class="Bound">d</a> <a id="7841" href="Data.Nat.DivMod.Core.html#7763" class="Bound">d</a> <a id="7843" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="7850" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7870" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7872" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="7883" class="Number">0</a> <a id="7885" href="Data.Nat.DivMod.Core.html#7770" class="Bound">n</a> <a id="7887" href="Data.Nat.DivMod.Core.html#7763" class="Bound">d</a> <a id="7889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7891" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a><a id="7897" class="Symbol">))</a>
  <a id="7902" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7916" href="Data.Nat.DivMod.Core.html#7916" class="Bound">d</a> <a id="7918" class="Symbol">(</a><a id="7919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7923" href="Data.Nat.DivMod.Core.html#7923" class="Bound">n</a><a id="7924" class="Symbol">)</a> <a id="7926" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7942" href="Data.Nat.DivMod.Core.html#7942" class="Bound">j≤d</a> <a id="7946" href="Data.Nat.DivMod.Core.html#7946" class="Bound">k≤d</a> <a id="7950" class="Symbol">(</a><a id="7951" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="7957" class="Symbol">(</a><a id="7958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7965" class="Symbol">_))</a> <a id="7969" class="Symbol">=</a>
    <a id="7975" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="7989" href="Data.Nat.DivMod.Core.html#7916" class="Bound">d</a> <a id="7991" href="Data.Nat.DivMod.Core.html#7923" class="Bound">n</a> <a id="7993" href="Data.Nat.DivMod.Core.html#7916" class="Bound">d</a> <a id="7995" href="Data.Nat.DivMod.Core.html#7916" class="Bound">d</a> <a id="7997" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="8004" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="8011" class="Symbol">(</a><a id="8012" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="8018" class="Symbol">(</a><a id="8019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8026" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="8037" class="Number">0</a> <a id="8039" href="Data.Nat.DivMod.Core.html#7923" class="Bound">n</a> <a id="8041" href="Data.Nat.DivMod.Core.html#7916" class="Bound">d</a> <a id="8043" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8045" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a><a id="8051" class="Symbol">))</a>
  <a id="8056" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8070" href="Data.Nat.DivMod.Core.html#8070" class="Bound">d</a> <a id="8072" class="Symbol">(</a><a id="8073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8077" href="Data.Nat.DivMod.Core.html#8077" class="Bound">n</a><a id="8078" class="Symbol">)</a> <a id="8080" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8088" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8096" href="Data.Nat.DivMod.Core.html#8096" class="Bound">j≤d</a> <a id="8100" href="Data.Nat.DivMod.Core.html#8100" class="Bound">k≤d</a> <a id="8104" class="Symbol">(</a><a id="8105" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a> <a id="8110" class="Symbol">(_</a> <a id="8113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8115" href="Data.Nat.DivMod.Core.html#8115" class="Bound">0&lt;mod</a> <a id="8121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8123" href="Data.Nat.DivMod.Core.html#8123" class="Bound">mod≤0</a><a id="8128" class="Symbol">))</a> <a id="8131" class="Symbol">=</a>
    <a id="8137" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="8151" class="Symbol">(</a><a id="8152" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="8162" href="Data.Nat.DivMod.Core.html#8115" class="Bound">0&lt;mod</a> <a id="8168" href="Data.Nat.DivMod.Core.html#8123" class="Bound">mod≤0</a><a id="8173" class="Symbol">)</a> <a id="8175" class="Symbol">λ()</a>
  <a id="8181" class="Comment">-- (0 , suc) cases</a>
  <a id="8202" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8216" href="Data.Nat.DivMod.Core.html#8216" class="Bound">d</a> <a id="8218" class="Symbol">(</a><a id="8219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8223" href="Data.Nat.DivMod.Core.html#8223" class="Bound">n</a><a id="8224" class="Symbol">)</a> <a id="8226" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8231" class="Symbol">(</a><a id="8232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8236" href="Data.Nat.DivMod.Core.html#8236" class="Bound">k</a><a id="8237" class="Symbol">)</a>    <a id="8242" href="Data.Nat.DivMod.Core.html#8242" class="Bound">j≤d</a> <a id="8246" href="Data.Nat.DivMod.Core.html#8246" class="Bound">k≤d</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8257" class="Symbol">(</a><a id="8258" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8265" class="Symbol">_</a> <a id="8267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8269" href="Data.Nat.DivMod.Core.html#8269" class="Bound">1+k&lt;mod</a><a id="8276" class="Symbol">))</a> <a id="8279" class="Symbol">=</a>
    <a id="8285" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8299" href="Data.Nat.DivMod.Core.html#8216" class="Bound">d</a> <a id="8301" href="Data.Nat.DivMod.Core.html#8223" class="Bound">n</a> <a id="8303" href="Data.Nat.DivMod.Core.html#8216" class="Bound">d</a> <a id="8305" href="Data.Nat.DivMod.Core.html#8236" class="Bound">k</a> <a id="8307" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8319" href="Data.Nat.DivMod.Core.html#8246" class="Bound">k≤d</a><a id="8322" class="Symbol">)</a> <a id="8324" class="Symbol">(</a><a id="8325" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a> <a id="8330" class="Symbol">(</a><a id="8331" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8338" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="8362" class="Number">0</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8369" href="Data.Nat.DivMod.Core.html#8236" class="Bound">k</a><a id="8370" class="Symbol">)</a> <a id="8372" href="Data.Nat.DivMod.Core.html#8223" class="Bound">n</a> <a id="8374" href="Data.Nat.DivMod.Core.html#8216" class="Bound">d</a> <a id="8376" href="Data.Nat.DivMod.Core.html#8269" class="Bound">1+k&lt;mod</a> <a id="8384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8386" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="8397" class="Number">0</a> <a id="8399" href="Data.Nat.DivMod.Core.html#8223" class="Bound">n</a> <a id="8401" href="Data.Nat.DivMod.Core.html#8216" class="Bound">d</a><a id="8402" class="Symbol">))</a>
  <a id="8407" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8421" href="Data.Nat.DivMod.Core.html#8421" class="Bound">d</a> <a id="8423" class="Symbol">(</a><a id="8424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8428" href="Data.Nat.DivMod.Core.html#8428" class="Bound">n</a><a id="8429" class="Symbol">)</a> <a id="8431" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8436" class="Symbol">(</a><a id="8437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8441" href="Data.Nat.DivMod.Core.html#8441" class="Bound">k</a><a id="8442" class="Symbol">)</a>    <a id="8447" href="Data.Nat.DivMod.Core.html#8447" class="Bound">j≤d</a> <a id="8451" href="Data.Nat.DivMod.Core.html#8451" class="Bound">k≤d</a> <a id="8455" class="Symbol">(</a><a id="8456" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8470" href="Data.Nat.DivMod.Core.html#8470" class="Bound">mod≤0</a> <a id="8476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8478" class="Symbol">_))</a> <a id="8482" class="Symbol">=</a>
    <a id="8488" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8502" href="Data.Nat.DivMod.Core.html#8421" class="Bound">d</a> <a id="8504" href="Data.Nat.DivMod.Core.html#8428" class="Bound">n</a> <a id="8506" href="Data.Nat.DivMod.Core.html#8421" class="Bound">d</a> <a id="8508" href="Data.Nat.DivMod.Core.html#8441" class="Bound">k</a> <a id="8510" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8522" href="Data.Nat.DivMod.Core.html#8451" class="Bound">k≤d</a><a id="8525" class="Symbol">)</a> <a id="8527" class="Symbol">(</a><a id="8528" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a> <a id="8533" class="Symbol">(</a><a id="8534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8541" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Data.Nat.DivMod.Core.html#8441" class="Bound">k</a> <a id="8550" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;_</a><a id="8552" class="Symbol">)</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="8559" class="Symbol">(</a><a id="8560" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="8586" class="Number">0</a> <a id="8588" href="Data.Nat.DivMod.Core.html#8421" class="Bound">d</a> <a id="8590" href="Data.Nat.DivMod.Core.html#8428" class="Bound">n</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Data.Nat.Properties.html#8051" class="Function">n≤0⇒n≡0</a> <a id="8601" href="Data.Nat.DivMod.Core.html#8470" class="Bound">mod≤0</a><a id="8606" class="Symbol">)))</a> <a id="8610" href="Data.Nat.DivMod.Core.html#8451" class="Bound">k≤d</a> <a id="8614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8616" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="8627" class="Number">0</a> <a id="8629" href="Data.Nat.DivMod.Core.html#8428" class="Bound">n</a> <a id="8631" href="Data.Nat.DivMod.Core.html#8421" class="Bound">d</a><a id="8632" class="Symbol">))</a>
  <a id="8637" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8651" href="Data.Nat.DivMod.Core.html#8651" class="Bound">d</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8658" href="Data.Nat.DivMod.Core.html#8658" class="Bound">n</a><a id="8659" class="Symbol">)</a> <a id="8661" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8666" class="Symbol">(</a><a id="8667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8671" href="Data.Nat.DivMod.Core.html#8671" class="Bound">k</a><a id="8672" class="Symbol">)</a>    <a id="8677" href="Data.Nat.DivMod.Core.html#8677" class="Bound">j≤d</a> <a id="8681" href="Data.Nat.DivMod.Core.html#8681" class="Bound">k≤d</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a>  <a id="8692" class="Symbol">(_</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.Nat.DivMod.Core.html#8697" class="Bound">1+k&lt;mod</a> <a id="8705" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8707" href="Data.Nat.DivMod.Core.html#8707" class="Bound">mod≤0</a><a id="8712" class="Symbol">))</a> <a id="8715" class="Symbol">=</a>
    <a id="8721" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="8735" class="Symbol">(</a><a id="8736" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="8746" href="Data.Nat.DivMod.Core.html#8697" class="Bound">1+k&lt;mod</a> <a id="8754" href="Data.Nat.DivMod.Core.html#8707" class="Bound">mod≤0</a><a id="8759" class="Symbol">)</a> <a id="8761" class="Symbol">λ()</a>
  <a id="8767" class="Comment">-- (suc , 0) cases</a>
  <a id="8788" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8802" href="Data.Nat.DivMod.Core.html#8802" class="Bound">d</a> <a id="8804" class="Symbol">(</a><a id="8805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8809" href="Data.Nat.DivMod.Core.html#8809" class="Bound">n</a><a id="8810" class="Symbol">)</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8817" href="Data.Nat.DivMod.Core.html#8817" class="Bound">j</a><a id="8818" class="Symbol">)</a> <a id="8820" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8825" href="Data.Nat.DivMod.Core.html#8825" class="Bound">j≤d</a> <a id="8829" href="Data.Nat.DivMod.Core.html#8829" class="Bound">k≤d</a> <a id="8833" class="Symbol">(</a><a id="8834" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8840" class="Symbol">(_</a> <a id="8843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8845" class="Symbol">()</a> <a id="8848" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8850" class="Symbol">_))</a>
  <a id="8856" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8870" href="Data.Nat.DivMod.Core.html#8870" class="Bound">d</a> <a id="8872" class="Symbol">(</a><a id="8873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8877" href="Data.Nat.DivMod.Core.html#8877" class="Bound">n</a><a id="8878" class="Symbol">)</a> <a id="8880" class="Symbol">(</a><a id="8881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8885" href="Data.Nat.DivMod.Core.html#8885" class="Bound">j</a><a id="8886" class="Symbol">)</a> <a id="8888" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8893" href="Data.Nat.DivMod.Core.html#8893" class="Bound">j≤d</a> <a id="8897" href="Data.Nat.DivMod.Core.html#8897" class="Bound">k≤d</a> <a id="8901" class="Symbol">(</a><a id="8902" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="8908" class="Symbol">(_</a> <a id="8911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8913" class="Symbol">_</a> <a id="8915" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8917" class="Symbol">()))</a>
  <a id="8924" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="8938" href="Data.Nat.DivMod.Core.html#8938" class="Bound">d</a> <a id="8940" class="Symbol">(</a><a id="8941" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8945" href="Data.Nat.DivMod.Core.html#8945" class="Bound">n</a><a id="8946" class="Symbol">)</a> <a id="8948" class="Symbol">(</a><a id="8949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8953" href="Data.Nat.DivMod.Core.html#8953" class="Bound">j</a><a id="8954" class="Symbol">)</a> <a id="8956" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8961" href="Data.Nat.DivMod.Core.html#8961" class="Bound">j≤d</a> <a id="8965" href="Data.Nat.DivMod.Core.html#8965" class="Bound">k≤d</a> <a id="8969" class="Symbol">(</a><a id="8970" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a>  <a id="8976" class="Symbol">(</a><a id="8977" href="Data.Nat.DivMod.Core.html#8977" class="Bound">eq</a> <a id="8980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8982" href="Data.Nat.DivMod.Core.html#8982" class="Bound">0&lt;mod</a> <a id="8988" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8990" href="Data.Nat.DivMod.Core.html#8990" class="Bound">mod≤1+j</a><a id="8997" class="Symbol">))</a> <a id="9000" class="Symbol">=</a>
    <a id="9006" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9020" href="Data.Nat.DivMod.Core.html#8938" class="Bound">d</a> <a id="9022" href="Data.Nat.DivMod.Core.html#8945" class="Bound">n</a> <a id="9024" href="Data.Nat.DivMod.Core.html#8953" class="Bound">j</a> <a id="9026" href="Data.Nat.DivMod.Core.html#8938" class="Bound">d</a> <a id="9028" class="Symbol">(</a><a id="9029" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9033" href="Data.Nat.DivMod.Core.html#8961" class="Bound">j≤d</a><a id="9036" class="Symbol">)</a> <a id="9038" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="9045" class="Symbol">(</a><a id="9046" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="9052" class="Symbol">(</a><a id="9053" href="Data.Nat.DivMod.Core.html#8977" class="Bound">eq</a> <a id="9056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9058" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9084" class="Number">0</a> <a id="9086" href="Data.Nat.DivMod.Core.html#8953" class="Bound">j</a> <a id="9088" href="Data.Nat.DivMod.Core.html#8945" class="Bound">n</a> <a id="9090" href="Data.Nat.DivMod.Core.html#8938" class="Bound">d</a> <a id="9092" href="Data.Nat.DivMod.Core.html#8982" class="Bound">0&lt;mod</a> <a id="9098" href="Data.Nat.DivMod.Core.html#8990" class="Bound">mod≤1+j</a> <a id="9106" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9108" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9112" href="Data.Nat.DivMod.Core.html#8961" class="Bound">j≤d</a><a id="9115" class="Symbol">))</a>
  <a id="9120" class="Comment">-- (suc , suc) cases</a>
  <a id="9143" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9157" href="Data.Nat.DivMod.Core.html#9157" class="Bound">d</a> <a id="9159" class="Symbol">(</a><a id="9160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9164" href="Data.Nat.DivMod.Core.html#9164" class="Bound">n</a><a id="9165" class="Symbol">)</a> <a id="9167" class="Symbol">(</a><a id="9168" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9172" href="Data.Nat.DivMod.Core.html#9172" class="Bound">j</a><a id="9173" class="Symbol">)</a> <a id="9175" class="Symbol">(</a><a id="9176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9180" href="Data.Nat.DivMod.Core.html#9180" class="Bound">k</a><a id="9181" class="Symbol">)</a> <a id="9183" href="Data.Nat.DivMod.Core.html#9183" class="Bound">j≤d</a> <a id="9187" href="Data.Nat.DivMod.Core.html#9187" class="Bound">k≤d</a> <a id="9191" class="Symbol">(</a><a id="9192" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9197" class="Symbol">(</a><a id="9198" href="Data.Nat.DivMod.Core.html#9198" class="Bound">eq</a> <a id="9201" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9203" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9207" href="Data.Nat.DivMod.Core.html#9207" class="Bound">j≤k</a> <a id="9211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9213" href="Data.Nat.DivMod.Core.html#9213" class="Bound">1+k&lt;mod</a><a id="9220" class="Symbol">))</a> <a id="9223" class="Symbol">=</a>
    <a id="9229" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9243" href="Data.Nat.DivMod.Core.html#9157" class="Bound">d</a> <a id="9245" href="Data.Nat.DivMod.Core.html#9164" class="Bound">n</a> <a id="9247" href="Data.Nat.DivMod.Core.html#9172" class="Bound">j</a> <a id="9249" href="Data.Nat.DivMod.Core.html#9180" class="Bound">k</a> <a id="9251" class="Symbol">(</a><a id="9252" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9256" href="Data.Nat.DivMod.Core.html#9183" class="Bound">j≤d</a><a id="9259" class="Symbol">)</a> <a id="9261" class="Symbol">(</a><a id="9262" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9266" href="Data.Nat.DivMod.Core.html#9187" class="Bound">k≤d</a><a id="9269" class="Symbol">)</a> <a id="9271" class="Symbol">(</a><a id="9272" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Data.Nat.DivMod.Core.html#9198" class="Bound">eq</a> <a id="9281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9283" href="Data.Nat.DivMod.Core.html#9207" class="Bound">j≤k</a> <a id="9287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9289" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="9313" class="Number">0</a> <a id="9315" class="Symbol">(</a><a id="9316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9320" href="Data.Nat.DivMod.Core.html#9180" class="Bound">k</a><a id="9321" class="Symbol">)</a> <a id="9323" href="Data.Nat.DivMod.Core.html#9164" class="Bound">n</a> <a id="9325" href="Data.Nat.DivMod.Core.html#9157" class="Bound">d</a> <a id="9327" href="Data.Nat.DivMod.Core.html#9213" class="Bound">1+k&lt;mod</a><a id="9334" class="Symbol">))</a>
  <a id="9339" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9353" href="Data.Nat.DivMod.Core.html#9353" class="Bound">d</a> <a id="9355" class="Symbol">(</a><a id="9356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9360" href="Data.Nat.DivMod.Core.html#9360" class="Bound">n</a><a id="9361" class="Symbol">)</a> <a id="9363" class="Symbol">(</a><a id="9364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9368" href="Data.Nat.DivMod.Core.html#9368" class="Bound">j</a><a id="9369" class="Symbol">)</a> <a id="9371" class="Symbol">(</a><a id="9372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9376" href="Data.Nat.DivMod.Core.html#9376" class="Bound">k</a><a id="9377" class="Symbol">)</a> <a id="9379" href="Data.Nat.DivMod.Core.html#9379" class="Bound">j≤d</a> <a id="9383" href="Data.Nat.DivMod.Core.html#9383" class="Bound">k≤d</a> <a id="9387" class="Symbol">(</a><a id="9388" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="9394" class="Symbol">(</a><a id="9395" href="Data.Nat.DivMod.Core.html#9395" class="Bound">eq</a> <a id="9398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9400" href="Data.Nat.DivMod.Core.html#9400" class="Bound">mod≤1+j</a> <a id="9408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9410" class="Symbol">(</a><a id="9411" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9415" href="Data.Nat.DivMod.Core.html#9415" class="Bound">j≤k</a><a id="9418" class="Symbol">)))</a> <a id="9422" class="Keyword">with</a> <a id="9427" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="9432" class="Number">0</a> <a id="9434" href="Data.Nat.DivMod.Core.html#9353" class="Bound">d</a> <a id="9436" class="Symbol">(</a><a id="9437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9441" href="Data.Nat.DivMod.Core.html#9360" class="Bound">n</a><a id="9442" class="Symbol">)</a> <a id="9444" href="Data.Nat.DivMod.Core.html#9353" class="Bound">d</a> <a id="9446" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="9448" class="Number">0</a>
  <a id="9452" class="Symbol">...</a> <a id="9456" class="Symbol">|</a> <a id="9458" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="9462" href="Data.Nat.DivMod.Core.html#9462" class="Bound">mod≡0</a> <a id="9468" class="Symbol">=</a> <a id="9470" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9484" class="Bound">d</a> <a id="9486" class="Bound">n</a> <a id="9488" class="Bound">j</a> <a id="9490" class="Bound">k</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9497" class="Bound">j≤d</a><a id="9500" class="Symbol">)</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9507" class="Bound">k≤d</a><a id="9510" class="Symbol">)</a> <a id="9512" class="Symbol">(</a><a id="9513" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9518" class="Symbol">(</a><a id="9519" class="Bound">eq</a> <a id="9522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9524" class="Bound">j≤k</a> <a id="9528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9530" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="9536" class="Symbol">(</a><a id="9537" class="Bound">k</a> <a id="9539" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;_</a><a id="9541" class="Symbol">)</a> <a id="9543" class="Symbol">(</a><a id="9544" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="9575" class="Number">0</a> <a id="9577" class="Bound">d</a> <a id="9579" class="Bound">n</a> <a id="9581" href="Data.Nat.DivMod.Core.html#9462" class="Bound">mod≡0</a><a id="9586" class="Symbol">))</a> <a id="9589" class="Bound">k≤d</a><a id="9592" class="Symbol">))</a>
  <a id="9597" class="Symbol">...</a> <a id="9601" class="Symbol">|</a> <a id="9603" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="9607" href="Data.Nat.DivMod.Core.html#9607" class="Bound">mod≢0</a> <a id="9613" class="Symbol">=</a> <a id="9615" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9629" class="Bound">d</a> <a id="9631" class="Bound">n</a> <a id="9633" class="Bound">j</a> <a id="9635" class="Bound">k</a> <a id="9637" class="Symbol">(</a><a id="9638" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9642" class="Bound">j≤d</a><a id="9645" class="Symbol">)</a> <a id="9647" class="Symbol">(</a><a id="9648" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9652" class="Bound">k≤d</a><a id="9655" class="Symbol">)</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="9664" class="Symbol">(</a><a id="9665" class="Bound">eq</a> <a id="9668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9670" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9696" class="Number">0</a> <a id="9698" class="Bound">j</a> <a id="9700" class="Bound">n</a> <a id="9702" class="Bound">d</a> <a id="9704" class="Symbol">(</a><a id="9705" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="9713" href="Data.Nat.DivMod.Core.html#9607" class="Bound">mod≢0</a><a id="9718" class="Symbol">)</a> <a id="9720" class="Bound">mod≤1+j</a> <a id="9728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9730" class="Bound">j≤k</a><a id="9733" class="Symbol">))</a>
  <a id="9738" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9752" href="Data.Nat.DivMod.Core.html#9752" class="Bound">d</a> <a id="9754" class="Symbol">(</a><a id="9755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9759" href="Data.Nat.DivMod.Core.html#9759" class="Bound">n</a><a id="9760" class="Symbol">)</a> <a id="9762" class="Symbol">(</a><a id="9763" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9767" href="Data.Nat.DivMod.Core.html#9767" class="Bound">j</a><a id="9768" class="Symbol">)</a> <a id="9770" class="Symbol">(</a><a id="9771" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9775" href="Data.Nat.DivMod.Core.html#9775" class="Bound">k</a><a id="9776" class="Symbol">)</a> <a id="9778" href="Data.Nat.DivMod.Core.html#9778" class="Bound">j≤d</a> <a id="9782" href="Data.Nat.DivMod.Core.html#9782" class="Bound">k≤d</a> <a id="9786" class="Symbol">(</a><a id="9787" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a>  <a id="9793" class="Symbol">(</a><a id="9794" href="Data.Nat.DivMod.Core.html#9794" class="Bound">eq</a> <a id="9797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9799" href="Data.Nat.DivMod.Core.html#9799" class="Bound">k&lt;mod</a> <a id="9805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9807" href="Data.Nat.DivMod.Core.html#9807" class="Bound">mod≤1+j</a><a id="9814" class="Symbol">))</a> <a id="9817" class="Symbol">=</a>
    <a id="9823" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="9837" href="Data.Nat.DivMod.Core.html#9752" class="Bound">d</a> <a id="9839" href="Data.Nat.DivMod.Core.html#9759" class="Bound">n</a> <a id="9841" href="Data.Nat.DivMod.Core.html#9767" class="Bound">j</a> <a id="9843" href="Data.Nat.DivMod.Core.html#9775" class="Bound">k</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9850" href="Data.Nat.DivMod.Core.html#9778" class="Bound">j≤d</a><a id="9853" class="Symbol">)</a> <a id="9855" class="Symbol">(</a><a id="9856" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="9860" href="Data.Nat.DivMod.Core.html#9782" class="Bound">k≤d</a><a id="9863" class="Symbol">)</a> <a id="9865" class="Symbol">(</a><a id="9866" href="Data.Nat.DivMod.Core.html#6874" class="InductiveConstructor">inj₃</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Data.Nat.DivMod.Core.html#9794" class="Bound">eq</a> <a id="9875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9877" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="9901" class="Number">0</a> <a id="9903" class="Symbol">(</a><a id="9904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9908" href="Data.Nat.DivMod.Core.html#9775" class="Bound">k</a><a id="9909" class="Symbol">)</a> <a id="9911" href="Data.Nat.DivMod.Core.html#9759" class="Bound">n</a> <a id="9913" href="Data.Nat.DivMod.Core.html#9752" class="Bound">d</a> <a id="9915" href="Data.Nat.DivMod.Core.html#9799" class="Bound">k&lt;mod</a> <a id="9921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9923" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9949" class="Number">0</a> <a id="9951" href="Data.Nat.DivMod.Core.html#9767" class="Bound">j</a> <a id="9953" href="Data.Nat.DivMod.Core.html#9759" class="Bound">n</a> <a id="9955" href="Data.Nat.DivMod.Core.html#9752" class="Bound">d</a> <a id="9957" class="Symbol">(</a><a id="9958" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="9968" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="9972" href="Data.Nat.DivMod.Core.html#9799" class="Bound">k&lt;mod</a><a id="9977" class="Symbol">)</a> <a id="9979" href="Data.Nat.DivMod.Core.html#9807" class="Bound">mod≤1+j</a><a id="9986" class="Symbol">))</a>

<a id="9990" class="Comment">------------------------------------------------------------------------</a>
<a id="10063" class="Comment">-- Lemmas for divₕ that also have an interpretation for _/_</a>

<a id="10124" class="Comment">-- The quotient and remainder are related to the dividend and</a>
<a id="10186" class="Comment">-- divisor in the right way.</a>

<a id="div-mod-lemma"></a><a id="10216" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10230" class="Symbol">:</a> <a id="10232" class="Symbol">∀</a> <a id="10234" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10239" href="Data.Nat.DivMod.Core.html#10239" class="Bound">accᵈ</a> <a id="10244" href="Data.Nat.DivMod.Core.html#10244" class="Bound">d</a> <a id="10246" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a> <a id="10248" class="Symbol">→</a>
    <a id="10254" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10259" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10261" href="Data.Nat.DivMod.Core.html#10239" class="Bound">accᵈ</a> <a id="10266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10268" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10272" class="Symbol">(</a><a id="10273" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10278" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10280" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a><a id="10281" class="Symbol">)</a> <a id="10283" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10285" href="Data.Nat.DivMod.Core.html#10244" class="Bound">d</a> <a id="10287" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
    <a id="10293" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10298" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10309" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10311" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a><a id="10312" class="Symbol">)</a> <a id="10314" href="Data.Nat.DivMod.Core.html#10244" class="Bound">d</a> <a id="10316" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a> <a id="10318" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10320" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10325" href="Data.Nat.DivMod.Core.html#10239" class="Bound">accᵈ</a> <a id="10330" class="Symbol">(</a><a id="10331" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10336" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10338" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a><a id="10339" class="Symbol">)</a> <a id="10341" href="Data.Nat.DivMod.Core.html#10244" class="Bound">d</a> <a id="10343" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a> <a id="10345" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10351" class="Symbol">(</a><a id="10352" href="Data.Nat.DivMod.Core.html#10234" class="Bound">accᵐ</a> <a id="10357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10359" href="Data.Nat.DivMod.Core.html#10246" class="Bound">n</a><a id="10360" class="Symbol">)</a>
<a id="10362" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10376" href="Data.Nat.DivMod.Core.html#10376" class="Bound">accᵐ</a> <a id="10381" href="Data.Nat.DivMod.Core.html#10381" class="Bound">accᵈ</a> <a id="10386" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="10394" href="Data.Nat.DivMod.Core.html#10394" class="Bound">n</a>    <a id="10399" class="Symbol">=</a> <a id="10401" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="10413" class="Symbol">_</a>
<a id="10415" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10429" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10434" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10444" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a><a id="10445" class="Symbol">)</a> <a id="10447" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10452" class="Keyword">rewrite</a> <a id="10460" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="10472" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10477" class="Symbol">=</a> <a id="10479" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="10496" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10501" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10503" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a> <a id="10508" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10514" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10519" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10525" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a>          <a id="10536" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10539" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="10545" class="Symbol">_</a> <a id="10547" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a> <a id="10549" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10553" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10557" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a> <a id="10562" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10568" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10575" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a>                 <a id="10593" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10596" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10610" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10615" class="Symbol">(</a><a id="10616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10620" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a><a id="10624" class="Symbol">)</a> <a id="10626" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a> <a id="10628" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10633" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10637" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10642" class="Number">0</a>          <a id="10653" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10658" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a> <a id="10660" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10665" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10669" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10674" class="Symbol">(</a><a id="10675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10679" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a><a id="10683" class="Symbol">)</a> <a id="10685" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10690" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a> <a id="10692" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10703" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a>  <a id="10709" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="10715" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10720" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10725" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10730" class="Symbol">(</a><a id="10731" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10735" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a><a id="10736" class="Symbol">)</a> <a id="10738" class="Number">0</a> <a id="10740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10744" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10749" href="Data.Nat.DivMod.Core.html#10434" class="Bound">accᵈ</a> <a id="10754" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a> <a id="10759" class="Symbol">(</a><a id="10760" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10764" href="Data.Nat.DivMod.Core.html#10444" class="Bound">d</a><a id="10765" class="Symbol">)</a> <a id="10767" class="Number">0</a> <a id="10769" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10771" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10775" href="Data.Nat.DivMod.Core.html#10429" class="Bound">accᵐ</a>     <a id="10784" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="10786" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10800" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a> <a id="10805" href="Data.Nat.DivMod.Core.html#10805" class="Bound">accᵈ</a> <a id="10810" class="Symbol">(</a><a id="10811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10815" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a><a id="10816" class="Symbol">)</a> <a id="10818" class="Symbol">(</a><a id="10819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10823" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a><a id="10824" class="Symbol">)</a> <a id="10826" class="Keyword">rewrite</a> <a id="10834" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="10840" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a> <a id="10845" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a> <a id="10847" class="Symbol">=</a> <a id="10849" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="10866" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a> <a id="10871" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10873" href="Data.Nat.DivMod.Core.html#10805" class="Bound">accᵈ</a> <a id="10878" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10880" href="Data.Nat.DivMod.Core.html#11044" class="Function">m</a> <a id="10882" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10888" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a>             <a id="10902" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10905" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="10911" class="Symbol">_</a> <a id="10913" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a> <a id="10915" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10923" class="Symbol">(</a><a id="10924" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a> <a id="10929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10931" href="Data.Nat.DivMod.Core.html#10805" class="Bound">accᵈ</a> <a id="10936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10938" href="Data.Nat.DivMod.Core.html#11044" class="Function">m</a> <a id="10940" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10942" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a><a id="10943" class="Symbol">)</a>           <a id="10955" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10958" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="10972" class="Symbol">(</a><a id="10973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10977" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a><a id="10981" class="Symbol">)</a> <a id="10983" href="Data.Nat.DivMod.Core.html#10805" class="Bound">accᵈ</a> <a id="10988" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a> <a id="10990" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a> <a id="10992" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10996" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="11001" class="Symbol">_</a> <a id="11003" class="Symbol">_</a> <a id="11005" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a> <a id="11007" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a> <a id="11009" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11011" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11016" href="Data.Nat.DivMod.Core.html#10805" class="Bound">accᵈ</a> <a id="11021" class="Symbol">_</a> <a id="11023" href="Data.Nat.DivMod.Core.html#10815" class="Bound">d</a> <a id="11025" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a> <a id="11027" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11029" href="Data.Nat.DivMod.Core.html#11044" class="Function">m</a>  <a id="11032" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="11036" class="Keyword">where</a>
  <a id="11044" href="Data.Nat.DivMod.Core.html#11044" class="Function">m</a> <a id="11046" class="Symbol">=</a> <a id="11048" class="Number">2</a> <a id="11050" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11052" href="Data.Nat.DivMod.Core.html#10800" class="Bound">accᵐ</a> <a id="11057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11059" href="Data.Nat.DivMod.Core.html#10823" class="Bound">n</a>

<a id="divₕ-restart"></a><a id="11062" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="11075" class="Symbol">:</a> <a id="11077" class="Symbol">∀</a> <a id="11079" class="Symbol">{</a><a id="11080" href="Data.Nat.DivMod.Core.html#11080" class="Bound">acc</a><a id="11083" class="Symbol">}</a> <a id="11085" href="Data.Nat.DivMod.Core.html#11085" class="Bound">d</a> <a id="11087" href="Data.Nat.DivMod.Core.html#11087" class="Bound">n</a> <a id="11089" href="Data.Nat.DivMod.Core.html#11089" class="Bound">j</a> <a id="11091" class="Symbol">→</a> <a id="11093" href="Data.Nat.DivMod.Core.html#11089" class="Bound">j</a> <a id="11095" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="11097" href="Data.Nat.DivMod.Core.html#11087" class="Bound">n</a> <a id="11099" class="Symbol">→</a> <a id="11101" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11106" href="Data.Nat.DivMod.Core.html#11080" class="Bound">acc</a> <a id="11110" href="Data.Nat.DivMod.Core.html#11085" class="Bound">d</a> <a id="11112" href="Data.Nat.DivMod.Core.html#11087" class="Bound">n</a> <a id="11114" href="Data.Nat.DivMod.Core.html#11089" class="Bound">j</a> <a id="11116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11118" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11123" class="Symbol">(</a><a id="11124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11128" href="Data.Nat.DivMod.Core.html#11080" class="Bound">acc</a><a id="11131" class="Symbol">)</a> <a id="11133" href="Data.Nat.DivMod.Core.html#11085" class="Bound">d</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Data.Nat.DivMod.Core.html#11087" class="Bound">n</a> <a id="11138" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11140" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11144" href="Data.Nat.DivMod.Core.html#11089" class="Bound">j</a><a id="11145" class="Symbol">)</a> <a id="11147" href="Data.Nat.DivMod.Core.html#11085" class="Bound">d</a>
<a id="11149" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="11162" href="Data.Nat.DivMod.Core.html#11162" class="Bound">d</a> <a id="11164" class="Symbol">(</a><a id="11165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11169" href="Data.Nat.DivMod.Core.html#11169" class="Bound">n</a><a id="11170" class="Symbol">)</a> <a id="11172" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11180" href="Data.Nat.DivMod.Core.html#11180" class="Bound">j&lt;n</a>       <a id="11190" class="Symbol">=</a> <a id="11192" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11197" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="11210" href="Data.Nat.DivMod.Core.html#11210" class="Bound">d</a> <a id="11212" class="Symbol">(</a><a id="11213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11217" href="Data.Nat.DivMod.Core.html#11217" class="Bound">n</a><a id="11218" class="Symbol">)</a> <a id="11220" class="Symbol">(</a><a id="11221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11225" href="Data.Nat.DivMod.Core.html#11225" class="Bound">j</a><a id="11226" class="Symbol">)</a> <a id="11228" class="Symbol">(</a><a id="11229" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="11233" href="Data.Nat.DivMod.Core.html#11233" class="Bound">j&lt;n</a><a id="11236" class="Symbol">)</a> <a id="11238" class="Symbol">=</a> <a id="11240" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="11253" href="Data.Nat.DivMod.Core.html#11210" class="Bound">d</a> <a id="11255" href="Data.Nat.DivMod.Core.html#11217" class="Bound">n</a> <a id="11257" href="Data.Nat.DivMod.Core.html#11225" class="Bound">j</a> <a id="11259" href="Data.Nat.DivMod.Core.html#11233" class="Bound">j&lt;n</a>

<a id="divₕ-extractAcc"></a><a id="11264" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11280" class="Symbol">:</a> <a id="11282" class="Symbol">∀</a> <a id="11284" href="Data.Nat.DivMod.Core.html#11284" class="Bound">acc</a> <a id="11288" href="Data.Nat.DivMod.Core.html#11288" class="Bound">d</a> <a id="11290" href="Data.Nat.DivMod.Core.html#11290" class="Bound">n</a> <a id="11292" href="Data.Nat.DivMod.Core.html#11292" class="Bound">j</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11301" href="Data.Nat.DivMod.Core.html#11284" class="Bound">acc</a> <a id="11305" href="Data.Nat.DivMod.Core.html#11288" class="Bound">d</a> <a id="11307" href="Data.Nat.DivMod.Core.html#11290" class="Bound">n</a> <a id="11309" href="Data.Nat.DivMod.Core.html#11292" class="Bound">j</a> <a id="11311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11313" href="Data.Nat.DivMod.Core.html#11284" class="Bound">acc</a> <a id="11317" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11319" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11324" class="Number">0</a> <a id="11326" href="Data.Nat.DivMod.Core.html#11288" class="Bound">d</a> <a id="11328" href="Data.Nat.DivMod.Core.html#11290" class="Bound">n</a> <a id="11330" href="Data.Nat.DivMod.Core.html#11292" class="Bound">j</a>
<a id="11332" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11348" href="Data.Nat.DivMod.Core.html#11348" class="Bound">acc</a> <a id="11352" href="Data.Nat.DivMod.Core.html#11352" class="Bound">d</a> <a id="11354" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11359" href="Data.Nat.DivMod.Core.html#11359" class="Bound">j</a>          <a id="11370" class="Symbol">=</a> <a id="11372" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11376" class="Symbol">(</a><a id="11377" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="11389" href="Data.Nat.DivMod.Core.html#11348" class="Bound">acc</a><a id="11392" class="Symbol">)</a>
<a id="11394" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11410" href="Data.Nat.DivMod.Core.html#11410" class="Bound">acc</a> <a id="11414" href="Data.Nat.DivMod.Core.html#11414" class="Bound">d</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11421" href="Data.Nat.DivMod.Core.html#11421" class="Bound">n</a><a id="11422" class="Symbol">)</a> <a id="11424" class="Symbol">(</a><a id="11425" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11429" href="Data.Nat.DivMod.Core.html#11429" class="Bound">j</a><a id="11430" class="Symbol">)</a> <a id="11432" class="Symbol">=</a> <a id="11434" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11450" href="Data.Nat.DivMod.Core.html#11410" class="Bound">acc</a> <a id="11454" href="Data.Nat.DivMod.Core.html#11414" class="Bound">d</a> <a id="11456" href="Data.Nat.DivMod.Core.html#11421" class="Bound">n</a> <a id="11458" href="Data.Nat.DivMod.Core.html#11429" class="Bound">j</a>
<a id="11460" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11476" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11480" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11482" class="Symbol">(</a><a id="11483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11487" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a><a id="11488" class="Symbol">)</a> <a id="11490" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11495" class="Symbol">=</a> <a id="11497" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="11514" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11519" class="Symbol">(</a><a id="11520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11524" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a><a id="11527" class="Symbol">)</a>    <a id="11532" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11534" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11536" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a>  <a id="11539" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11542" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11558" class="Symbol">(</a><a id="11559" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11563" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a><a id="11566" class="Symbol">)</a> <a id="11568" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11570" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11572" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11574" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="11578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11582" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11586" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="11589" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11594" class="Number">0</a> <a id="11596" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11598" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11600" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a>  <a id="11603" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11606" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11610" class="Symbol">(</a><a id="11611" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="11617" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11621" class="Symbol">_)</a> <a id="11624" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="11628" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11632" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11634" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11638" class="Symbol">(</a><a id="11639" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11644" class="Number">0</a> <a id="11646" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11648" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11650" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a><a id="11651" class="Symbol">)</a> <a id="11653" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11656" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11666" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="11668" class="Symbol">)</a> <a id="11670" class="Symbol">(</a><a id="11671" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11675" class="Symbol">(</a><a id="11676" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11692" class="Number">1</a> <a id="11694" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11696" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11698" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a><a id="11699" class="Symbol">))</a> <a id="11702" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="11706" href="Data.Nat.DivMod.Core.html#11476" class="Bound">acc</a> <a id="11710" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>      <a id="11717" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11722" class="Number">1</a> <a id="11724" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a> <a id="11726" href="Data.Nat.DivMod.Core.html#11487" class="Bound">n</a> <a id="11728" href="Data.Nat.DivMod.Core.html#11480" class="Bound">d</a>  <a id="11731" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="divₕ-finish"></a><a id="11734" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="11746" class="Symbol">:</a> <a id="11748" class="Symbol">∀</a> <a id="11750" class="Symbol">{</a><a id="11751" href="Data.Nat.DivMod.Core.html#11751" class="Bound">acc</a><a id="11754" class="Symbol">}</a> <a id="11756" href="Data.Nat.DivMod.Core.html#11756" class="Bound">d</a> <a id="11758" href="Data.Nat.DivMod.Core.html#11758" class="Bound">n</a> <a id="11760" href="Data.Nat.DivMod.Core.html#11760" class="Bound">j</a> <a id="11762" class="Symbol">→</a> <a id="11764" href="Data.Nat.DivMod.Core.html#11760" class="Bound">j</a> <a id="11766" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="11768" href="Data.Nat.DivMod.Core.html#11758" class="Bound">n</a> <a id="11770" class="Symbol">→</a> <a id="11772" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11777" href="Data.Nat.DivMod.Core.html#11751" class="Bound">acc</a> <a id="11781" href="Data.Nat.DivMod.Core.html#11756" class="Bound">d</a> <a id="11783" href="Data.Nat.DivMod.Core.html#11758" class="Bound">n</a> <a id="11785" href="Data.Nat.DivMod.Core.html#11760" class="Bound">j</a> <a id="11787" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11789" href="Data.Nat.DivMod.Core.html#11751" class="Bound">acc</a>
<a id="11793" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="11805" href="Data.Nat.DivMod.Core.html#11805" class="Bound">d</a> <a id="11807" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11815" href="Data.Nat.DivMod.Core.html#11815" class="Bound">j</a>       <a id="11823" href="Data.Nat.DivMod.Core.html#11823" class="Bound">j≥n</a>       <a id="11833" class="Symbol">=</a> <a id="11835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11840" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="11852" href="Data.Nat.DivMod.Core.html#11852" class="Bound">d</a> <a id="11854" class="Symbol">(</a><a id="11855" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11859" href="Data.Nat.DivMod.Core.html#11859" class="Bound">n</a><a id="11860" class="Symbol">)</a> <a id="11862" class="Symbol">(</a><a id="11863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11867" href="Data.Nat.DivMod.Core.html#11867" class="Bound">j</a><a id="11868" class="Symbol">)</a> <a id="11870" class="Symbol">(</a><a id="11871" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="11875" href="Data.Nat.DivMod.Core.html#11875" class="Bound">j≥n</a><a id="11878" class="Symbol">)</a> <a id="11880" class="Symbol">=</a> <a id="11882" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="11894" href="Data.Nat.DivMod.Core.html#11852" class="Bound">d</a> <a id="11896" href="Data.Nat.DivMod.Core.html#11859" class="Bound">n</a> <a id="11898" href="Data.Nat.DivMod.Core.html#11867" class="Bound">j</a> <a id="11900" href="Data.Nat.DivMod.Core.html#11875" class="Bound">j≥n</a>

<a id="n[divₕ]n≡1"></a><a id="11905" href="Data.Nat.DivMod.Core.html#11905" class="Function">n[divₕ]n≡1</a> <a id="11916" class="Symbol">:</a> <a id="11918" class="Symbol">∀</a> <a id="11920" href="Data.Nat.DivMod.Core.html#11920" class="Bound">n</a> <a id="11922" href="Data.Nat.DivMod.Core.html#11922" class="Bound">m</a> <a id="11924" class="Symbol">→</a> <a id="11926" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11931" class="Number">0</a> <a id="11933" href="Data.Nat.DivMod.Core.html#11920" class="Bound">n</a> <a id="11935" class="Symbol">(</a><a id="11936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11940" href="Data.Nat.DivMod.Core.html#11922" class="Bound">m</a><a id="11941" class="Symbol">)</a> <a id="11943" href="Data.Nat.DivMod.Core.html#11922" class="Bound">m</a> <a id="11945" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11947" class="Number">1</a>
<a id="11949" href="Data.Nat.DivMod.Core.html#11905" class="Function">n[divₕ]n≡1</a> <a id="11960" href="Data.Nat.DivMod.Core.html#11960" class="Bound">n</a> <a id="11962" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11970" class="Symbol">=</a> <a id="11972" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11977" href="Data.Nat.DivMod.Core.html#11905" class="Function">n[divₕ]n≡1</a> <a id="11988" href="Data.Nat.DivMod.Core.html#11988" class="Bound">n</a> <a id="11990" class="Symbol">(</a><a id="11991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11995" href="Data.Nat.DivMod.Core.html#11995" class="Bound">m</a><a id="11996" class="Symbol">)</a> <a id="11998" class="Symbol">=</a> <a id="12000" href="Data.Nat.DivMod.Core.html#11905" class="Function">n[divₕ]n≡1</a> <a id="12011" href="Data.Nat.DivMod.Core.html#11988" class="Bound">n</a> <a id="12013" href="Data.Nat.DivMod.Core.html#11995" class="Bound">m</a>

<a id="a[divₕ]1≡a"></a><a id="12016" href="Data.Nat.DivMod.Core.html#12016" class="Function">a[divₕ]1≡a</a> <a id="12027" class="Symbol">:</a> <a id="12029" class="Symbol">∀</a> <a id="12031" href="Data.Nat.DivMod.Core.html#12031" class="Bound">acc</a> <a id="12035" href="Data.Nat.DivMod.Core.html#12035" class="Bound">a</a> <a id="12037" class="Symbol">→</a> <a id="12039" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12044" href="Data.Nat.DivMod.Core.html#12031" class="Bound">acc</a> <a id="12048" class="Number">0</a> <a id="12050" href="Data.Nat.DivMod.Core.html#12035" class="Bound">a</a> <a id="12052" class="Number">0</a> <a id="12054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12056" href="Data.Nat.DivMod.Core.html#12031" class="Bound">acc</a> <a id="12060" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12062" href="Data.Nat.DivMod.Core.html#12035" class="Bound">a</a>
<a id="12064" href="Data.Nat.DivMod.Core.html#12016" class="Function">a[divₕ]1≡a</a> <a id="12075" href="Data.Nat.DivMod.Core.html#12075" class="Bound">acc</a> <a id="12079" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12087" class="Symbol">=</a> <a id="12089" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="12093" class="Symbol">(</a><a id="12094" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="12106" href="Data.Nat.DivMod.Core.html#12075" class="Bound">acc</a><a id="12109" class="Symbol">)</a>
<a id="12111" href="Data.Nat.DivMod.Core.html#12016" class="Function">a[divₕ]1≡a</a> <a id="12122" href="Data.Nat.DivMod.Core.html#12122" class="Bound">acc</a> <a id="12126" class="Symbol">(</a><a id="12127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12131" href="Data.Nat.DivMod.Core.html#12131" class="Bound">a</a><a id="12132" class="Symbol">)</a> <a id="12134" class="Symbol">=</a> <a id="12136" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="12142" class="Symbol">(</a><a id="12143" href="Data.Nat.DivMod.Core.html#12016" class="Function">a[divₕ]1≡a</a> <a id="12154" class="Symbol">(</a><a id="12155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12159" href="Data.Nat.DivMod.Core.html#12122" class="Bound">acc</a><a id="12162" class="Symbol">)</a> <a id="12164" href="Data.Nat.DivMod.Core.html#12131" class="Bound">a</a><a id="12165" class="Symbol">)</a> <a id="12167" class="Symbol">(</a><a id="12168" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="12172" class="Symbol">(</a><a id="12173" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="12179" href="Data.Nat.DivMod.Core.html#12122" class="Bound">acc</a> <a id="12183" href="Data.Nat.DivMod.Core.html#12131" class="Bound">a</a><a id="12184" class="Symbol">))</a>

<a id="a*n[divₕ]n≡a"></a><a id="12188" href="Data.Nat.DivMod.Core.html#12188" class="Function">a*n[divₕ]n≡a</a> <a id="12201" class="Symbol">:</a> <a id="12203" class="Symbol">∀</a> <a id="12205" href="Data.Nat.DivMod.Core.html#12205" class="Bound">acc</a> <a id="12209" href="Data.Nat.DivMod.Core.html#12209" class="Bound">a</a> <a id="12211" href="Data.Nat.DivMod.Core.html#12211" class="Bound">n</a> <a id="12213" class="Symbol">→</a> <a id="12215" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12220" href="Data.Nat.DivMod.Core.html#12205" class="Bound">acc</a> <a id="12224" href="Data.Nat.DivMod.Core.html#12211" class="Bound">n</a> <a id="12226" class="Symbol">(</a><a id="12227" href="Data.Nat.DivMod.Core.html#12209" class="Bound">a</a> <a id="12229" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12235" href="Data.Nat.DivMod.Core.html#12211" class="Bound">n</a><a id="12236" class="Symbol">)</a> <a id="12238" href="Data.Nat.DivMod.Core.html#12211" class="Bound">n</a> <a id="12240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12242" href="Data.Nat.DivMod.Core.html#12205" class="Bound">acc</a> <a id="12246" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12248" href="Data.Nat.DivMod.Core.html#12209" class="Bound">a</a>
<a id="12250" href="Data.Nat.DivMod.Core.html#12188" class="Function">a*n[divₕ]n≡a</a> <a id="12263" href="Data.Nat.DivMod.Core.html#12263" class="Bound">acc</a> <a id="12267" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12275" href="Data.Nat.DivMod.Core.html#12275" class="Bound">n</a> <a id="12277" class="Symbol">=</a> <a id="12279" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="12283" class="Symbol">(</a><a id="12284" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="12296" href="Data.Nat.DivMod.Core.html#12263" class="Bound">acc</a><a id="12299" class="Symbol">)</a>
<a id="12301" href="Data.Nat.DivMod.Core.html#12188" class="Function">a*n[divₕ]n≡a</a> <a id="12314" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12323" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a><a id="12324" class="Symbol">)</a> <a id="12326" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12328" class="Symbol">=</a> <a id="12330" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="12347" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12352" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a>       <a id="12362" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12364" class="Symbol">(</a><a id="12365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12369" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12371" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12373" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12377" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12378" class="Symbol">)</a>             <a id="12392" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12394" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12397" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="12410" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12412" class="Symbol">(</a><a id="12413" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12417" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12419" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12421" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12425" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12426" class="Symbol">)</a> <a id="12428" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12430" class="Symbol">(</a><a id="12431" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="12437" class="Symbol">(</a><a id="12438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12442" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12443" class="Symbol">)</a> <a id="12445" class="Symbol">_)</a> <a id="12448" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12452" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12457" class="Symbol">(</a><a id="12458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12462" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a><a id="12465" class="Symbol">)</a> <a id="12467" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12469" class="Symbol">(</a><a id="12470" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12474" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12476" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12482" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12484" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12490" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12491" class="Symbol">)</a>     <a id="12497" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12499" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="12505" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12515" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a><a id="12518" class="Symbol">)</a> <a id="12520" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12522" class="Symbol">(</a><a id="12523" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12527" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12529" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12531" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12533" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12539" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12541" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12547" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12548" class="Symbol">)</a> <a id="12550" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12552" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12555" href="Data.Nat.DivMod.Core.html#6484" class="Function">div-cong₃</a> <a id="12565" class="Symbol">(</a><a id="12566" href="Data.Nat.Properties.html#50421" class="Function">m+n∸m≡n</a> <a id="12574" class="Symbol">(</a><a id="12575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12579" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12580" class="Symbol">)</a> <a id="12582" class="Symbol">(</a><a id="12583" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12591" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12592" class="Symbol">))</a> <a id="12595" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12599" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12604" class="Symbol">(</a><a id="12605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12609" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a><a id="12612" class="Symbol">)</a> <a id="12614" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12625" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a><a id="12626" class="Symbol">)</a>                 <a id="12644" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12646" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12649" href="Data.Nat.DivMod.Core.html#12188" class="Function">a*n[divₕ]n≡a</a> <a id="12662" class="Symbol">(</a><a id="12663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12667" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a><a id="12670" class="Symbol">)</a> <a id="12672" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a> <a id="12674" href="Data.Nat.DivMod.Core.html#12326" class="Bound">n</a> <a id="12676" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12680" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12684" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12688" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12690" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a>                                    <a id="12727" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12730" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="12734" class="Symbol">(</a><a id="12735" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="12741" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12745" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a><a id="12746" class="Symbol">)</a> <a id="12748" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12752" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12756" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12762" href="Data.Nat.DivMod.Core.html#12323" class="Bound">a</a>                                    <a id="12799" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="+-distrib-divₕ"></a><a id="12802" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="12817" class="Symbol">:</a> <a id="12819" class="Symbol">∀</a> <a id="12821" href="Data.Nat.DivMod.Core.html#12821" class="Bound">acc</a> <a id="12825" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12827" href="Data.Nat.DivMod.Core.html#12827" class="Bound">m</a> <a id="12829" href="Data.Nat.DivMod.Core.html#12829" class="Bound">n</a> <a id="12831" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a> <a id="12833" class="Symbol">→</a> <a id="12835" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12840" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12842" class="Symbol">(</a><a id="12843" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12845" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12847" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12848" class="Symbol">)</a> <a id="12850" href="Data.Nat.DivMod.Core.html#12827" class="Bound">m</a> <a id="12852" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a> <a id="12854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12856" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12861" class="Number">0</a> <a id="12863" class="Symbol">(</a><a id="12864" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12866" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12868" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12869" class="Symbol">)</a> <a id="12871" href="Data.Nat.DivMod.Core.html#12829" class="Bound">n</a> <a id="12873" class="Symbol">(</a><a id="12874" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12876" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12878" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12879" class="Symbol">)</a> <a id="12881" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12887" class="Symbol">(</a><a id="12888" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12890" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12892" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12893" class="Symbol">)</a> <a id="12895" class="Symbol">→</a>
                 <a id="12914" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12919" href="Data.Nat.DivMod.Core.html#12821" class="Bound">acc</a> <a id="12923" class="Symbol">(</a><a id="12924" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12926" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12928" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12929" class="Symbol">)</a> <a id="12931" class="Symbol">(</a><a id="12932" href="Data.Nat.DivMod.Core.html#12827" class="Bound">m</a> <a id="12934" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12936" href="Data.Nat.DivMod.Core.html#12829" class="Bound">n</a><a id="12937" class="Symbol">)</a> <a id="12939" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a> <a id="12941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12943" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12948" href="Data.Nat.DivMod.Core.html#12821" class="Bound">acc</a> <a id="12952" class="Symbol">(</a><a id="12953" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12955" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12957" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12958" class="Symbol">)</a> <a id="12960" href="Data.Nat.DivMod.Core.html#12827" class="Bound">m</a> <a id="12962" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a> <a id="12964" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12966" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12971" class="Number">0</a> <a id="12973" class="Symbol">(</a><a id="12974" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12976" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12978" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12979" class="Symbol">)</a> <a id="12981" href="Data.Nat.DivMod.Core.html#12829" class="Bound">n</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Data.Nat.DivMod.Core.html#12825" class="Bound">k</a> <a id="12986" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12988" href="Data.Nat.DivMod.Core.html#12831" class="Bound">j</a><a id="12989" class="Symbol">)</a>
<a id="12991" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="13006" href="Data.Nat.DivMod.Core.html#13006" class="Bound">acc</a> <a id="13010" href="Data.Nat.DivMod.Core.html#13010" class="Bound">k</a> <a id="13012" class="Symbol">(</a><a id="13013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13017" href="Data.Nat.DivMod.Core.html#13017" class="Bound">m</a><a id="13018" class="Symbol">)</a> <a id="13020" href="Data.Nat.DivMod.Core.html#13020" class="Bound">n</a> <a id="13022" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13027" href="Data.Nat.DivMod.Core.html#13027" class="Bound">leq</a> <a id="13031" class="Keyword">rewrite</a> <a id="13039" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="13051" href="Data.Nat.DivMod.Core.html#13010" class="Bound">k</a> <a id="13053" class="Symbol">=</a> <a id="13055" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13075" href="Data.Nat.DivMod.Core.html#13006" class="Bound">acc</a><a id="13078" class="Symbol">)</a> <a id="13080" class="Number">0</a> <a id="13082" href="Data.Nat.DivMod.Core.html#13017" class="Bound">m</a> <a id="13084" href="Data.Nat.DivMod.Core.html#13020" class="Bound">n</a> <a id="13086" href="Data.Nat.DivMod.Core.html#13010" class="Bound">k</a> <a id="13088" href="Data.Nat.DivMod.Core.html#13027" class="Bound">leq</a>
<a id="13092" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="13107" href="Data.Nat.DivMod.Core.html#13107" class="Bound">acc</a> <a id="13111" href="Data.Nat.DivMod.Core.html#13111" class="Bound">k</a> <a id="13113" class="Symbol">(</a><a id="13114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13118" href="Data.Nat.DivMod.Core.html#13118" class="Bound">m</a><a id="13119" class="Symbol">)</a> <a id="13121" href="Data.Nat.DivMod.Core.html#13121" class="Bound">n</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13128" href="Data.Nat.DivMod.Core.html#13128" class="Bound">j</a><a id="13129" class="Symbol">)</a> <a id="13131" href="Data.Nat.DivMod.Core.html#13131" class="Bound">leq</a> <a id="13135" class="Keyword">rewrite</a> <a id="13143" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="13149" href="Data.Nat.DivMod.Core.html#13111" class="Bound">k</a> <a id="13151" href="Data.Nat.DivMod.Core.html#13128" class="Bound">j</a> <a id="13153" class="Symbol">=</a> <a id="13155" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="13170" href="Data.Nat.DivMod.Core.html#13107" class="Bound">acc</a> <a id="13174" class="Symbol">(</a><a id="13175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13179" href="Data.Nat.DivMod.Core.html#13111" class="Bound">k</a><a id="13180" class="Symbol">)</a> <a id="13182" href="Data.Nat.DivMod.Core.html#13118" class="Bound">m</a> <a id="13184" href="Data.Nat.DivMod.Core.html#13121" class="Bound">n</a> <a id="13186" href="Data.Nat.DivMod.Core.html#13128" class="Bound">j</a> <a id="13188" href="Data.Nat.DivMod.Core.html#13131" class="Bound">leq</a>
<a id="13192" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="13207" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13211" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13213" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13218" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13220" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a> <a id="13222" href="Data.Nat.DivMod.Core.html#13222" class="Bound">leq</a> <a id="13226" class="Symbol">=</a> <a id="13228" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="13245" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13250" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13254" class="Symbol">(</a><a id="13255" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13257" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13259" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a><a id="13260" class="Symbol">)</a> <a id="13262" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13264" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a>           <a id="13276" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13279" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="13295" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13299" class="Symbol">(</a><a id="13300" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13302" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13304" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a><a id="13305" class="Symbol">)</a> <a id="13307" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13309" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a> <a id="13311" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13315" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13319" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13321" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13326" class="Number">0</a> <a id="13328" class="Symbol">(</a><a id="13329" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13331" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13333" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a><a id="13334" class="Symbol">)</a> <a id="13336" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13338" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a>       <a id="13346" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13349" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13359" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="13361" class="Symbol">)</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Data.Nat.DivMod.Core.html#7191" class="Function">divₕ-offsetEq</a> <a id="13378" class="Symbol">_</a> <a id="13380" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13382" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a> <a id="13384" class="Symbol">_</a> <a id="13386" class="Symbol">(</a><a id="13387" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="13393" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a> <a id="13395" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a><a id="13396" class="Symbol">)</a> <a id="13398" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="13405" href="Data.Nat.DivMod.Core.html#13458" class="Function">case</a><a id="13409" class="Symbol">)</a> <a id="13411" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13415" href="Data.Nat.DivMod.Core.html#13207" class="Bound">acc</a> <a id="13419" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13421" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13426" class="Number">0</a> <a id="13428" class="Symbol">(</a><a id="13429" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13431" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13433" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a><a id="13434" class="Symbol">)</a> <a id="13436" href="Data.Nat.DivMod.Core.html#13218" class="Bound">n</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a> <a id="13441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13443" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a><a id="13444" class="Symbol">)</a> <a id="13446" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="13450" class="Keyword">where</a>
  <a id="13458" href="Data.Nat.DivMod.Core.html#13458" class="Function">case</a> <a id="13463" class="Symbol">=</a> <a id="13465" href="Data.Nat.DivMod.Core.html#6840" class="InductiveConstructor">inj₂′</a> <a id="13471" class="Symbol">(</a><a id="13472" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13479" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="13491" class="Symbol">(</a><a id="13492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13496" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a><a id="13497" class="Symbol">)</a> <a id="13499" class="Symbol">_</a> <a id="13501" class="Symbol">_</a> <a id="13503" href="Data.Nat.DivMod.Core.html#13222" class="Bound">leq</a> <a id="13507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13509" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="13515" href="Data.Nat.DivMod.Core.html#13220" class="Bound">j</a> <a id="13517" href="Data.Nat.DivMod.Core.html#13211" class="Bound">k</a><a id="13518" class="Symbol">)</a>

<a id="divₕ-mono-≤"></a><a id="13521" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="13533" class="Symbol">:</a> <a id="13535" class="Symbol">∀</a> <a id="13537" class="Symbol">{</a><a id="13538" href="Data.Nat.DivMod.Core.html#13538" class="Bound">acc</a><a id="13541" class="Symbol">}</a> <a id="13543" href="Data.Nat.DivMod.Core.html#13543" class="Bound">k</a> <a id="13545" class="Symbol">{</a><a id="13546" href="Data.Nat.DivMod.Core.html#13546" class="Bound">m</a> <a id="13548" href="Data.Nat.DivMod.Core.html#13548" class="Bound">n</a> <a id="13550" href="Data.Nat.DivMod.Core.html#13550" class="Bound">o</a> <a id="13552" href="Data.Nat.DivMod.Core.html#13552" class="Bound">p</a><a id="13553" class="Symbol">}</a> <a id="13555" class="Symbol">→</a> <a id="13557" href="Data.Nat.DivMod.Core.html#13546" class="Bound">m</a> <a id="13559" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13561" href="Data.Nat.DivMod.Core.html#13548" class="Bound">n</a> <a id="13563" class="Symbol">→</a> <a id="13565" href="Data.Nat.DivMod.Core.html#13552" class="Bound">p</a> <a id="13567" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13569" href="Data.Nat.DivMod.Core.html#13550" class="Bound">o</a> <a id="13571" class="Symbol">→</a> <a id="13573" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13578" href="Data.Nat.DivMod.Core.html#13538" class="Bound">acc</a> <a id="13582" class="Symbol">(</a><a id="13583" href="Data.Nat.DivMod.Core.html#13543" class="Bound">k</a> <a id="13585" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13587" href="Data.Nat.DivMod.Core.html#13550" class="Bound">o</a><a id="13588" class="Symbol">)</a> <a id="13590" href="Data.Nat.DivMod.Core.html#13546" class="Bound">m</a> <a id="13592" href="Data.Nat.DivMod.Core.html#13550" class="Bound">o</a> <a id="13594" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13596" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13601" href="Data.Nat.DivMod.Core.html#13538" class="Bound">acc</a> <a id="13605" class="Symbol">(</a><a id="13606" href="Data.Nat.DivMod.Core.html#13543" class="Bound">k</a> <a id="13608" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13610" href="Data.Nat.DivMod.Core.html#13552" class="Bound">p</a><a id="13611" class="Symbol">)</a> <a id="13613" href="Data.Nat.DivMod.Core.html#13548" class="Bound">n</a> <a id="13615" href="Data.Nat.DivMod.Core.html#13552" class="Bound">p</a>
<a id="13617" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="13629" class="Symbol">{</a><a id="13630" href="Data.Nat.DivMod.Core.html#13630" class="Bound">acc</a><a id="13633" class="Symbol">}</a> <a id="13635" href="Data.Nat.DivMod.Core.html#13635" class="Bound">k</a> <a id="13637" class="Symbol">{</a><a id="13638" class="Number">0</a><a id="13639" class="Symbol">}</a> <a id="13641" class="Symbol">{</a><a id="13642" href="Data.Nat.DivMod.Core.html#13642" class="Bound">n</a><a id="13643" class="Symbol">}</a> <a id="13645" class="Symbol">{_}</a> <a id="13649" class="Symbol">{</a><a id="13650" href="Data.Nat.DivMod.Core.html#13650" class="Bound">p</a><a id="13651" class="Symbol">}</a> <a id="13653" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="13657" href="Data.Nat.DivMod.Core.html#13657" class="Bound">p≤o</a> <a id="13661" class="Symbol">=</a> <a id="13663" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="13677" class="Symbol">(</a><a id="13678" href="Data.Nat.DivMod.Core.html#13635" class="Bound">k</a> <a id="13680" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13682" href="Data.Nat.DivMod.Core.html#13650" class="Bound">p</a><a id="13683" class="Symbol">)</a> <a id="13685" href="Data.Nat.DivMod.Core.html#13642" class="Bound">n</a> <a id="13687" href="Data.Nat.DivMod.Core.html#13650" class="Bound">p</a>
<a id="13689" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="13701" class="Symbol">{</a><a id="13702" href="Data.Nat.DivMod.Core.html#13702" class="Bound">acc</a><a id="13705" class="Symbol">}</a> <a id="13707" href="Data.Nat.DivMod.Core.html#13707" class="Bound">k</a> <a id="13709" class="Symbol">{_}</a> <a id="13713" class="Symbol">{_}</a> <a id="13717" class="Symbol">{</a><a id="13718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13722" href="Data.Nat.DivMod.Core.html#13722" class="Bound">o</a><a id="13723" class="Symbol">}</a> <a id="13725" class="Symbol">{</a><a id="13726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13730" href="Data.Nat.DivMod.Core.html#13730" class="Bound">p</a><a id="13731" class="Symbol">}</a> <a id="13733" class="Symbol">(</a><a id="13734" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13738" href="Data.Nat.DivMod.Core.html#13738" class="Bound">m≤n</a><a id="13741" class="Symbol">)</a> <a id="13743" class="Symbol">(</a><a id="13744" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13748" href="Data.Nat.DivMod.Core.html#13748" class="Bound">p≤o</a><a id="13751" class="Symbol">)</a>
  <a id="13755" class="Keyword">rewrite</a> <a id="13763" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="13769" href="Data.Nat.DivMod.Core.html#13707" class="Bound">k</a> <a id="13771" href="Data.Nat.DivMod.Core.html#13722" class="Bound">o</a> <a id="13773" class="Symbol">|</a> <a id="13775" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="13781" href="Data.Nat.DivMod.Core.html#13707" class="Bound">k</a> <a id="13783" href="Data.Nat.DivMod.Core.html#13730" class="Bound">p</a> <a id="13785" class="Symbol">=</a> <a id="13787" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="13799" class="Symbol">(</a><a id="13800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13804" href="Data.Nat.DivMod.Core.html#13707" class="Bound">k</a><a id="13805" class="Symbol">)</a> <a id="13807" href="Data.Nat.DivMod.Core.html#13738" class="Bound">m≤n</a> <a id="13811" href="Data.Nat.DivMod.Core.html#13748" class="Bound">p≤o</a>
<a id="13815" href="Data.Nat.DivMod.Core.html#13521" class="CatchallClause Function">divₕ-mono-≤</a><a id="13826" class="CatchallClause"> </a><a id="13827" class="CatchallClause Symbol">{</a><a id="13828" href="Data.Nat.DivMod.Core.html#13828" class="CatchallClause Bound">acc</a><a id="13831" class="CatchallClause Symbol">}</a><a id="13832" class="CatchallClause"> </a><a id="13833" href="Data.Nat.DivMod.Core.html#13833" class="CatchallClause Bound">k</a><a id="13834" class="CatchallClause"> </a><a id="13835" class="CatchallClause Symbol">{</a><a id="13836" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13839" class="CatchallClause"> </a><a id="13840" href="Data.Nat.DivMod.Core.html#13840" class="CatchallClause Bound">m</a><a id="13841" class="CatchallClause Symbol">}</a><a id="13842" class="CatchallClause"> </a><a id="13843" class="CatchallClause Symbol">{</a><a id="13844" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13847" class="CatchallClause"> </a><a id="13848" href="Data.Nat.DivMod.Core.html#13848" class="CatchallClause Bound">n</a><a id="13849" class="CatchallClause Symbol">}</a><a id="13850" class="CatchallClause"> </a><a id="13851" class="CatchallClause Symbol">{</a><a id="13852" href="Data.Nat.DivMod.Core.html#13852" class="CatchallClause Bound">o</a><a id="13853" class="CatchallClause Symbol">}</a><a id="13854" class="CatchallClause"> </a><a id="13855" class="CatchallClause Symbol">{</a><a id="13856" class="CatchallClause Number">0</a><a id="13857" class="CatchallClause Symbol">}</a><a id="13858" class="CatchallClause">      </a><a id="13864" class="CatchallClause Symbol">(</a><a id="13865" href="Data.Nat.Base.html#1756" class="CatchallClause InductiveConstructor">s≤s</a><a id="13868" class="CatchallClause"> </a><a id="13869" href="Data.Nat.DivMod.Core.html#13869" class="CatchallClause Bound">m≤n</a><a id="13872" class="CatchallClause Symbol">)</a><a id="13873" class="CatchallClause"> </a><a id="13874" href="Data.Nat.Base.html#1714" class="CatchallClause InductiveConstructor">z≤n</a> <a id="13878" class="Keyword">with</a> <a id="13883" href="Data.Nat.DivMod.Core.html#13852" class="Bound">o</a> <a id="13885" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="13888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13892" href="Data.Nat.DivMod.Core.html#13840" class="Bound">m</a>
<a id="13894" class="Symbol">...</a> <a id="13898" class="Symbol">|</a> <a id="13900" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="13904" href="Data.Nat.DivMod.Core.html#13904" class="Bound">o≮1+m</a> <a id="13910" class="Keyword">rewrite</a> <a id="13918" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="13930" class="Bound">k</a> <a id="13932" class="Symbol">=</a> <a id="13934" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="13942" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13947" class="Bound">acc</a> <a id="13951" class="Symbol">(</a><a id="13952" class="Bound">k</a> <a id="13954" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13956" class="Bound">o</a><a id="13957" class="Symbol">)</a> <a id="13959" class="Symbol">(</a><a id="13960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13964" class="Bound">m</a><a id="13965" class="Symbol">)</a> <a id="13967" class="Bound">o</a> <a id="13969" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13972" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="13984" class="Symbol">(</a><a id="13985" class="Bound">k</a> <a id="13987" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13989" class="Bound">o</a><a id="13990" class="Symbol">)</a> <a id="13992" class="Symbol">(</a><a id="13993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13997" class="Bound">m</a><a id="13998" class="Symbol">)</a> <a id="14000" class="Bound">o</a> <a id="14002" class="Symbol">(</a><a id="14003" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="14007" href="Data.Nat.DivMod.Core.html#13904" class="Bound">o≮1+m</a><a id="14012" class="Symbol">)</a> <a id="14014" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14018" class="Bound">acc</a>                        <a id="14045" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="14048" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="14054" class="Bound">acc</a> <a id="14058" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="14062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14066" class="Bound">acc</a>                    <a id="14089" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="14092" href="Data.Nat.DivMod.Core.html#6581" class="Function">acc≤divₕ[acc]</a> <a id="14106" class="Bound">k</a> <a id="14108" class="Bound">n</a> <a id="14110" class="Bound">k</a> <a id="14112" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="14116" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14126" class="Bound">acc</a><a id="14129" class="Symbol">)</a> <a id="14131" class="Bound">k</a> <a id="14133" class="Bound">n</a> <a id="14135" class="Bound">k</a>       <a id="14143" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="14145" class="Symbol">...</a> <a id="14149" class="Symbol">|</a> <a id="14151" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="14155" href="Data.Nat.DivMod.Core.html#14155" class="Bound">o&lt;1+m</a> <a id="14161" class="Keyword">rewrite</a> <a id="14169" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14181" class="Bound">k</a> <a id="14183" class="Symbol">=</a> <a id="14185" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="14193" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14198" class="Bound">acc</a>       <a id="14208" class="Symbol">(</a><a id="14209" class="Bound">k</a> <a id="14211" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14213" class="Bound">o</a><a id="14214" class="Symbol">)</a> <a id="14216" class="Symbol">(</a><a id="14217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14221" class="Bound">m</a><a id="14222" class="Symbol">)</a> <a id="14224" class="Bound">o</a>       <a id="14232" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14235" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="14248" class="Symbol">(</a><a id="14249" class="Bound">k</a> <a id="14251" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14253" class="Bound">o</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">(</a><a id="14257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14261" class="Bound">m</a><a id="14262" class="Symbol">)</a> <a id="14264" class="Bound">o</a> <a id="14266" href="Data.Nat.DivMod.Core.html#14155" class="Bound">o&lt;1+m</a> <a id="14272" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14276" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14281" class="Symbol">(</a><a id="14282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14286" class="Bound">acc</a><a id="14289" class="Symbol">)</a> <a id="14291" class="Symbol">(</a><a id="14292" class="Bound">k</a> <a id="14294" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14296" class="Bound">o</a><a id="14297" class="Symbol">)</a> <a id="14299" class="Symbol">(</a><a id="14300" class="Bound">m</a> <a id="14302" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="14304" class="Bound">o</a><a id="14305" class="Symbol">)</a> <a id="14307" class="Symbol">(</a><a id="14308" class="Bound">k</a> <a id="14310" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14312" class="Bound">o</a><a id="14313" class="Symbol">)</a> <a id="14315" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="14318" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="14330" class="Number">0</a> <a id="14332" class="Symbol">(</a><a id="14333" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="14341" class="Symbol">(</a><a id="14342" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="14348" class="Bound">m</a> <a id="14350" class="Bound">o</a><a id="14351" class="Symbol">)</a> <a id="14353" class="Bound">m≤n</a><a id="14356" class="Symbol">)</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="14365" class="Bound">k</a> <a id="14367" class="Bound">o</a><a id="14368" class="Symbol">)</a> <a id="14370" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="14374" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14379" class="Symbol">(</a><a id="14380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14384" class="Bound">acc</a><a id="14387" class="Symbol">)</a> <a id="14389" class="Bound">k</a>       <a id="14397" class="Bound">n</a>       <a id="14405" class="Bound">k</a>       <a id="14413" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Data.Nat.DivMod.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.DivMod</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural number division</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a> <a id="275" class="Keyword">where</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="328" class="Symbol">;</a> <a id="330" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Fin.Base.html#1262" class="Function">toℕ</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">Nat</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Function.Base.html" class="Module">Function.Base</a> <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="649" class="Symbol">)</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="740" class="Keyword">using</a> <a id="746" class="Symbol">(</a><a id="747" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="750" class="Symbol">;</a> <a id="752" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="775" class="Keyword">private</a>
  <a id="785" class="Keyword">variable</a>
    <a id="798" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="800" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="802" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="804" href="Data.Nat.DivMod.html#804" class="Generalizable">p</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="811" class="Comment">------------------------------------------------------------------------</a>
<a id="884" class="Comment">-- Definitions</a>

<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="926" class="Keyword">public</a>
  <a id="935" class="Keyword">using</a> <a id="941" class="Symbol">(</a><a id="942" href="Data.Nat.Base.html#7279" class="Function Operator">_%_</a><a id="945" class="Symbol">;</a> <a id="947" href="Data.Nat.Base.html#7096" class="Function Operator">_/_</a><a id="950" class="Symbol">)</a>

<a id="953" class="Comment">------------------------------------------------------------------------</a>
<a id="1026" class="Comment">-- Relationship between _%_ and _div_</a>

<a id="m≡m%n+[m/n]*n"></a><a id="1065" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="1079" class="Symbol">:</a> <a id="1081" class="Symbol">∀</a> <a id="1083" href="Data.Nat.DivMod.html#1083" class="Bound">m</a> <a id="1085" href="Data.Nat.DivMod.html#1085" class="Bound">n</a> <a id="1087" class="Symbol">.{{</a><a id="1090" href="Data.Nat.DivMod.html#1090" class="Bound">_</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1102" href="Data.Nat.DivMod.html#1085" class="Bound">n</a><a id="1103" class="Symbol">}}</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Data.Nat.DivMod.html#1083" class="Bound">m</a> <a id="1110" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1112" href="Data.Nat.DivMod.html#1083" class="Bound">m</a> <a id="1114" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1116" href="Data.Nat.DivMod.html#1085" class="Bound">n</a> <a id="1118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Data.Nat.DivMod.html#1083" class="Bound">m</a> <a id="1123" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1125" href="Data.Nat.DivMod.html#1085" class="Bound">n</a><a id="1126" class="Symbol">)</a> <a id="1128" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1130" href="Data.Nat.DivMod.html#1085" class="Bound">n</a>
<a id="1132" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="1146" href="Data.Nat.DivMod.html#1146" class="Bound">m</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1153" href="Data.Nat.DivMod.html#1153" class="Bound">n</a><a id="1154" class="Symbol">)</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Data.Nat.DivMod.Core.html#10216" class="Function">div-mod-lemma</a> <a id="1172" class="Number">0</a> <a id="1174" class="Number">0</a> <a id="1176" href="Data.Nat.DivMod.html#1146" class="Bound">m</a> <a id="1178" href="Data.Nat.DivMod.html#1153" class="Bound">n</a>

<a id="m%n≡m∸m/n*n"></a><a id="1181" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="1193" class="Symbol">:</a> <a id="1195" class="Symbol">∀</a> <a id="1197" href="Data.Nat.DivMod.html#1197" class="Bound">m</a> <a id="1199" href="Data.Nat.DivMod.html#1199" class="Bound">n</a> <a id="1201" class="Symbol">.{{</a><a id="1204" href="Data.Nat.DivMod.html#1204" class="Bound">_</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1216" href="Data.Nat.DivMod.html#1199" class="Bound">n</a><a id="1217" class="Symbol">}}</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Data.Nat.DivMod.html#1197" class="Bound">m</a> <a id="1224" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1226" href="Data.Nat.DivMod.html#1199" class="Bound">n</a> <a id="1228" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1230" href="Data.Nat.DivMod.html#1197" class="Bound">m</a> <a id="1232" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Nat.DivMod.html#1197" class="Bound">m</a> <a id="1237" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1239" href="Data.Nat.DivMod.html#1199" class="Bound">n</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1244" href="Data.Nat.DivMod.html#1199" class="Bound">n</a>
<a id="1246" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="1258" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1260" href="Data.Nat.DivMod.html#1260" class="Bound">n</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="1281" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1283" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1285" href="Data.Nat.DivMod.html#1260" class="Bound">n</a>                  <a id="1304" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="1307" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1318" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1320" href="Data.Nat.DivMod.html#1260" class="Bound">n</a><a id="1321" class="Symbol">)</a> <a id="1323" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a> <a id="1329" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="1333" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1335" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1337" href="Data.Nat.DivMod.html#1260" class="Bound">n</a> <a id="1339" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1341" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a> <a id="1347" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="1349" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a>  <a id="1356" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="1359" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="1368" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="1390" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1392" href="Data.Nat.DivMod.html#1260" class="Bound">n</a><a id="1393" class="Symbol">)</a> <a id="1395" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="1399" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1401" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="1403" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a>              <a id="1422" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1426" class="Keyword">where</a> <a id="1432" href="Data.Nat.DivMod.html#1432" class="Function">m/n*n</a> <a id="1438" class="Symbol">=</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.Nat.DivMod.html#1258" class="Bound">m</a> <a id="1443" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1445" href="Data.Nat.DivMod.html#1260" class="Bound">n</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1450" href="Data.Nat.DivMod.html#1260" class="Bound">n</a>

<a id="1453" class="Comment">------------------------------------------------------------------------</a>
<a id="1526" class="Comment">-- Properties of _%_</a>

<a id="%-congˡ"></a><a id="1548" href="Data.Nat.DivMod.html#1548" class="Function">%-congˡ</a> <a id="1556" class="Symbol">:</a> <a id="1558" class="Symbol">.⦃</a> <a id="1561" href="Data.Nat.DivMod.html#1561" class="Bound">_</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1573" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="1575" class="Symbol">⦄</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="1581" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1583" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="1585" class="Symbol">→</a> <a id="1587" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="1589" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1591" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="1593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1595" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="1597" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1599" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a>
<a id="1601" href="Data.Nat.DivMod.html#1548" class="Function">%-congˡ</a> <a id="1609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="%-congʳ"></a><a id="1622" href="Data.Nat.DivMod.html#1622" class="Function">%-congʳ</a> <a id="1630" class="Symbol">:</a> <a id="1632" class="Symbol">.⦃</a> <a id="1635" href="Data.Nat.DivMod.html#1635" class="Bound">_</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1647" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="1649" class="Symbol">⦄</a> <a id="1651" class="Symbol">.⦃</a> <a id="1654" href="Data.Nat.DivMod.html#1654" class="Bound">_</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1666" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="1668" class="Symbol">⦄</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="1674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1676" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="1678" class="Symbol">→</a>
          <a id="1690" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="1692" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1694" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="1696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1698" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="1700" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1702" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a>
<a id="1704" href="Data.Nat.DivMod.html#1622" class="Function">%-congʳ</a> <a id="1712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1717" class="Symbol">=</a> <a id="1719" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n%1≡0"></a><a id="1725" href="Data.Nat.DivMod.html#1725" class="Function">n%1≡0</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">∀</a> <a id="1735" href="Data.Nat.DivMod.html#1735" class="Bound">n</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Data.Nat.DivMod.html#1735" class="Bound">n</a> <a id="1741" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1743" class="Number">1</a> <a id="1745" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1747" class="Number">0</a>
<a id="1749" href="Data.Nat.DivMod.html#1725" class="Function">n%1≡0</a> <a id="1755" class="Symbol">=</a> <a id="1757" href="Data.Nat.DivMod.Core.html#1611" class="Function">a[modₕ]1≡0</a>

<a id="n%n≡0"></a><a id="1769" href="Data.Nat.DivMod.html#1769" class="Function">n%n≡0</a> <a id="1775" class="Symbol">:</a> <a id="1777" class="Symbol">∀</a> <a id="1779" href="Data.Nat.DivMod.html#1779" class="Bound">n</a> <a id="1781" class="Symbol">.{{</a><a id="1784" href="Data.Nat.DivMod.html#1784" class="Bound">_</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1796" href="Data.Nat.DivMod.html#1779" class="Bound">n</a><a id="1797" class="Symbol">}}</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Data.Nat.DivMod.html#1779" class="Bound">n</a> <a id="1804" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1806" href="Data.Nat.DivMod.html#1779" class="Bound">n</a> <a id="1808" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1810" class="Number">0</a>
<a id="1812" href="Data.Nat.DivMod.html#1769" class="Function">n%n≡0</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1823" href="Data.Nat.DivMod.html#1823" class="Bound">n-1</a><a id="1826" class="Symbol">)</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Data.Nat.DivMod.Core.html#1708" class="Function">n[modₕ]n≡0</a> <a id="1841" class="Number">0</a> <a id="1843" href="Data.Nat.DivMod.html#1823" class="Bound">n-1</a>

<a id="m%n%n≡m%n"></a><a id="1848" href="Data.Nat.DivMod.html#1848" class="Function">m%n%n≡m%n</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">∀</a> <a id="1862" href="Data.Nat.DivMod.html#1862" class="Bound">m</a> <a id="1864" href="Data.Nat.DivMod.html#1864" class="Bound">n</a> <a id="1866" class="Symbol">.{{</a><a id="1869" href="Data.Nat.DivMod.html#1869" class="Bound">_</a> <a id="1871" class="Symbol">:</a> <a id="1873" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1881" href="Data.Nat.DivMod.html#1864" class="Bound">n</a><a id="1882" class="Symbol">}}</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Data.Nat.DivMod.html#1862" class="Bound">m</a> <a id="1889" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1891" href="Data.Nat.DivMod.html#1864" class="Bound">n</a> <a id="1893" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1895" href="Data.Nat.DivMod.html#1864" class="Bound">n</a> <a id="1897" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1899" href="Data.Nat.DivMod.html#1862" class="Bound">m</a> <a id="1901" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1903" href="Data.Nat.DivMod.html#1864" class="Bound">n</a>
<a id="1905" href="Data.Nat.DivMod.html#1848" class="Function">m%n%n≡m%n</a> <a id="1915" href="Data.Nat.DivMod.html#1915" class="Bound">m</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1922" href="Data.Nat.DivMod.html#1922" class="Bound">n-1</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Data.Nat.DivMod.Core.html#3130" class="Function">modₕ-idem</a> <a id="1939" class="Number">0</a> <a id="1941" href="Data.Nat.DivMod.html#1915" class="Bound">m</a> <a id="1943" href="Data.Nat.DivMod.html#1922" class="Bound">n-1</a>

<a id="[m+n]%n≡m%n"></a><a id="1948" href="Data.Nat.DivMod.html#1948" class="Function">[m+n]%n≡m%n</a> <a id="1960" class="Symbol">:</a> <a id="1962" class="Symbol">∀</a> <a id="1964" href="Data.Nat.DivMod.html#1964" class="Bound">m</a> <a id="1966" href="Data.Nat.DivMod.html#1966" class="Bound">n</a> <a id="1968" class="Symbol">.{{</a><a id="1971" href="Data.Nat.DivMod.html#1971" class="Bound">_</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1983" href="Data.Nat.DivMod.html#1966" class="Bound">n</a><a id="1984" class="Symbol">}}</a> <a id="1987" class="Symbol">→</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Data.Nat.DivMod.html#1964" class="Bound">m</a> <a id="1992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1994" href="Data.Nat.DivMod.html#1966" class="Bound">n</a><a id="1995" class="Symbol">)</a> <a id="1997" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1999" href="Data.Nat.DivMod.html#1966" class="Bound">n</a> <a id="2001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2003" href="Data.Nat.DivMod.html#1964" class="Bound">m</a> <a id="2005" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2007" href="Data.Nat.DivMod.html#1966" class="Bound">n</a>
<a id="2009" href="Data.Nat.DivMod.html#1948" class="Function">[m+n]%n≡m%n</a> <a id="2021" href="Data.Nat.DivMod.html#2021" class="Bound">m</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2028" href="Data.Nat.DivMod.html#2028" class="Bound">n-1</a><a id="2031" class="Symbol">)</a> <a id="2033" class="Symbol">=</a> <a id="2035" href="Data.Nat.DivMod.Core.html#4774" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="2055" class="Number">0</a> <a id="2057" href="Data.Nat.DivMod.html#2021" class="Bound">m</a> <a id="2059" href="Data.Nat.DivMod.html#2028" class="Bound">n-1</a>

<a id="[m+kn]%n≡m%n"></a><a id="2064" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="2077" class="Symbol">:</a> <a id="2079" class="Symbol">∀</a> <a id="2081" href="Data.Nat.DivMod.html#2081" class="Bound">m</a> <a id="2083" href="Data.Nat.DivMod.html#2083" class="Bound">k</a> <a id="2085" href="Data.Nat.DivMod.html#2085" class="Bound">n</a> <a id="2087" class="Symbol">.{{</a><a id="2090" href="Data.Nat.DivMod.html#2090" class="Bound">_</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="2102" href="Data.Nat.DivMod.html#2085" class="Bound">n</a><a id="2103" class="Symbol">}}</a> <a id="2106" class="Symbol">→</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Data.Nat.DivMod.html#2081" class="Bound">m</a> <a id="2111" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2113" href="Data.Nat.DivMod.html#2083" class="Bound">k</a> <a id="2115" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2117" href="Data.Nat.DivMod.html#2085" class="Bound">n</a><a id="2118" class="Symbol">)</a> <a id="2120" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2122" href="Data.Nat.DivMod.html#2085" class="Bound">n</a> <a id="2124" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2126" href="Data.Nat.DivMod.html#2081" class="Bound">m</a> <a id="2128" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2130" href="Data.Nat.DivMod.html#2085" class="Bound">n</a>
<a id="2132" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="2145" href="Data.Nat.DivMod.html#2145" class="Bound">m</a> <a id="2147" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2155" href="Data.Nat.DivMod.html#2155" class="Bound">n</a> <a id="2157" class="Symbol">=</a> <a id="2159" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="2168" href="Data.Nat.DivMod.html#2155" class="Bound">n</a><a id="2169" class="Symbol">)</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="2184" href="Data.Nat.DivMod.html#2145" class="Bound">m</a><a id="2185" class="Symbol">)</a>
<a id="2187" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="2200" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2207" href="Data.Nat.DivMod.html#2207" class="Bound">k</a><a id="2208" class="Symbol">)</a> <a id="2210" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2212" class="Symbol">=</a> <a id="2214" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2231" class="Symbol">(</a><a id="2232" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2234" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2241" href="Data.Nat.DivMod.html#2207" class="Bound">k</a> <a id="2243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2245" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2246" class="Symbol">))</a> <a id="2249" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2251" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2256" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="2265" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="2282" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2284" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Data.Nat.DivMod.html#2207" class="Bound">k</a> <a id="2289" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2291" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2292" class="Symbol">)))</a> <a id="2296" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2300" class="Symbol">(</a><a id="2301" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2303" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2305" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2307" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2309" href="Data.Nat.DivMod.html#2207" class="Bound">k</a> <a id="2311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2313" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2314" class="Symbol">)</a>   <a id="2318" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2320" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2322" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2325" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2341" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2343" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2344" class="Symbol">)</a> <a id="2346" href="Data.Nat.DivMod.html#2207" class="Bound">k</a> <a id="2348" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2350" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2354" class="Symbol">(</a><a id="2355" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2359" href="Data.Nat.DivMod.html#2210" class="Bound">n</a><a id="2360" class="Symbol">)</a>           <a id="2372" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2374" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2376" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2379" href="Data.Nat.DivMod.html#1948" class="Function">[m+n]%n≡m%n</a> <a id="2391" href="Data.Nat.DivMod.html#2200" class="Bound">m</a> <a id="2393" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2395" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2399" href="Data.Nat.DivMod.html#2200" class="Bound">m</a>                 <a id="2417" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2419" href="Data.Nat.DivMod.html#2210" class="Bound">n</a> <a id="2421" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m≤n⇒[n∸m]%m≡n%m"></a><a id="2424" href="Data.Nat.DivMod.html#2424" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2440" class="Symbol">:</a> <a id="2442" class="Symbol">.⦃</a> <a id="2445" href="Data.Nat.DivMod.html#2445" class="Bound">_</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="2457" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="2459" class="Symbol">⦄</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="2465" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2467" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="2469" class="Symbol">→</a>
                  <a id="2489" class="Symbol">(</a><a id="2490" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="2492" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2494" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2499" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="2501" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2503" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="2505" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2507" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a>
<a id="2509" href="Data.Nat.DivMod.html#2424" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Data.Nat.DivMod.html#2526" class="Bound">m</a><a id="2527" class="Symbol">}</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Data.Nat.DivMod.html#2530" class="Bound">n</a><a id="2531" class="Symbol">}</a> <a id="2533" href="Data.Nat.DivMod.html#2533" class="Bound">m≤n</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2556" class="Symbol">(</a><a id="2557" href="Data.Nat.DivMod.html#2530" class="Bound">n</a> <a id="2559" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2561" href="Data.Nat.DivMod.html#2526" class="Bound">m</a><a id="2562" class="Symbol">)</a> <a id="2564" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2566" href="Data.Nat.DivMod.html#2526" class="Bound">m</a>     <a id="2572" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="2575" href="Data.Nat.DivMod.html#1948" class="Function">[m+n]%n≡m%n</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Data.Nat.DivMod.html#2530" class="Bound">n</a> <a id="2590" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2592" href="Data.Nat.DivMod.html#2526" class="Bound">m</a><a id="2593" class="Symbol">)</a> <a id="2595" href="Data.Nat.DivMod.html#2526" class="Bound">m</a> <a id="2597" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Nat.DivMod.html#2530" class="Bound">n</a> <a id="2604" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2606" href="Data.Nat.DivMod.html#2526" class="Bound">m</a> <a id="2608" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2610" href="Data.Nat.DivMod.html#2526" class="Bound">m</a><a id="2611" class="Symbol">)</a> <a id="2613" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2615" href="Data.Nat.DivMod.html#2526" class="Bound">m</a> <a id="2617" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2620" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="2629" href="Data.Nat.DivMod.html#2526" class="Bound">m</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Data.Nat.Properties.html#50727" class="Function">m∸n+n≡m</a> <a id="2641" href="Data.Nat.DivMod.html#2533" class="Bound">m≤n</a><a id="2644" class="Symbol">)</a> <a id="2646" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2650" href="Data.Nat.DivMod.html#2530" class="Bound">n</a> <a id="2652" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2654" href="Data.Nat.DivMod.html#2526" class="Bound">m</a>           <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m*n≤o⇒[o∸m*n]%n≡o%n"></a><a id="2669" href="Data.Nat.DivMod.html#2669" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2689" class="Symbol">:</a> <a id="2691" class="Symbol">∀</a> <a id="2693" href="Data.Nat.DivMod.html#2693" class="Bound">m</a> <a id="2695" class="Symbol">{</a><a id="2696" href="Data.Nat.DivMod.html#2696" class="Bound">n</a> <a id="2698" href="Data.Nat.DivMod.html#2698" class="Bound">o</a><a id="2699" class="Symbol">}</a> <a id="2701" class="Symbol">.⦃</a> <a id="2704" href="Data.Nat.DivMod.html#2704" class="Bound">_</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="2716" href="Data.Nat.DivMod.html#2696" class="Bound">n</a> <a id="2718" class="Symbol">⦄</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Data.Nat.DivMod.html#2693" class="Bound">m</a> <a id="2724" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2726" href="Data.Nat.DivMod.html#2696" class="Bound">n</a> <a id="2728" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2730" href="Data.Nat.DivMod.html#2698" class="Bound">o</a> <a id="2732" class="Symbol">→</a>
                      <a id="2756" class="Symbol">(</a><a id="2757" href="Data.Nat.DivMod.html#2698" class="Bound">o</a> <a id="2759" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2761" href="Data.Nat.DivMod.html#2693" class="Bound">m</a> <a id="2763" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2765" href="Data.Nat.DivMod.html#2696" class="Bound">n</a><a id="2766" class="Symbol">)</a> <a id="2768" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2770" href="Data.Nat.DivMod.html#2696" class="Bound">n</a> <a id="2772" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2774" href="Data.Nat.DivMod.html#2698" class="Bound">o</a> <a id="2776" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2778" href="Data.Nat.DivMod.html#2696" class="Bound">n</a>
<a id="2780" href="Data.Nat.DivMod.html#2669" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2800" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Data.Nat.DivMod.html#2803" class="Bound">n</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">{</a><a id="2807" href="Data.Nat.DivMod.html#2807" class="Bound">o</a><a id="2808" class="Symbol">}</a> <a id="2810" href="Data.Nat.DivMod.html#2810" class="Bound">m*n≤o</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="2835" class="Symbol">(</a><a id="2836" href="Data.Nat.DivMod.html#2807" class="Bound">o</a> <a id="2838" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2840" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2842" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2844" href="Data.Nat.DivMod.html#2803" class="Bound">n</a><a id="2845" class="Symbol">)</a> <a id="2847" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2849" href="Data.Nat.DivMod.html#2803" class="Bound">n</a>         <a id="2859" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="2862" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Data.Nat.DivMod.html#2807" class="Bound">o</a> <a id="2878" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2880" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2882" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2884" href="Data.Nat.DivMod.html#2803" class="Bound">n</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2889" href="Data.Nat.DivMod.html#2803" class="Bound">n</a> <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="2895" class="Symbol">(</a><a id="2896" href="Data.Nat.DivMod.html#2807" class="Bound">o</a> <a id="2898" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="2900" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2902" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2904" href="Data.Nat.DivMod.html#2803" class="Bound">n</a> <a id="2906" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2908" href="Data.Nat.DivMod.html#2800" class="Bound">m</a> <a id="2910" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2912" href="Data.Nat.DivMod.html#2803" class="Bound">n</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2917" href="Data.Nat.DivMod.html#2803" class="Bound">n</a> <a id="2919" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2922" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="2931" href="Data.Nat.DivMod.html#2803" class="Bound">n</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Data.Nat.Properties.html#50727" class="Function">m∸n+n≡m</a> <a id="2943" href="Data.Nat.DivMod.html#2810" class="Bound">m*n≤o</a><a id="2948" class="Symbol">)</a> <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2954" href="Data.Nat.DivMod.html#2807" class="Bound">o</a> <a id="2956" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="2958" href="Data.Nat.DivMod.html#2803" class="Bound">n</a>                   <a id="2978" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m∣n⇒o%n%m≡o%m"></a><a id="2981" href="Data.Nat.DivMod.html#2981" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">∀</a> <a id="2999" href="Data.Nat.DivMod.html#2999" class="Bound">m</a> <a id="3001" href="Data.Nat.DivMod.html#3001" class="Bound">n</a> <a id="3003" href="Data.Nat.DivMod.html#3003" class="Bound">o</a> <a id="3005" class="Symbol">.⦃</a> <a id="3008" href="Data.Nat.DivMod.html#3008" class="Bound">_</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3020" href="Data.Nat.DivMod.html#2999" class="Bound">m</a> <a id="3022" class="Symbol">⦄</a> <a id="3024" class="Symbol">.⦃</a> <a id="3027" href="Data.Nat.DivMod.html#3027" class="Bound">_</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3039" href="Data.Nat.DivMod.html#3001" class="Bound">n</a> <a id="3041" class="Symbol">⦄</a> <a id="3043" class="Symbol">→</a> <a id="3045" href="Data.Nat.DivMod.html#2999" class="Bound">m</a> <a id="3047" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="3049" href="Data.Nat.DivMod.html#3001" class="Bound">n</a> <a id="3051" class="Symbol">→</a>
                <a id="3069" href="Data.Nat.DivMod.html#3003" class="Bound">o</a> <a id="3071" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3073" href="Data.Nat.DivMod.html#3001" class="Bound">n</a> <a id="3075" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3077" href="Data.Nat.DivMod.html#2999" class="Bound">m</a> <a id="3079" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3081" href="Data.Nat.DivMod.html#3003" class="Bound">o</a> <a id="3083" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3085" href="Data.Nat.DivMod.html#2999" class="Bound">m</a>
<a id="3087" href="Data.Nat.DivMod.html#2981" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="3101" href="Data.Nat.DivMod.html#3101" class="Bound">m</a> <a id="3103" href="Data.Nat.DivMod.html#3103" class="Bound">n</a><a id="3104" class="Symbol">@</a><a id="3105" class="DottedPattern Symbol">.(</a><a id="3107" href="Data.Nat.DivMod.html#3130" class="DottedPattern Bound">p</a> <a id="3109" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3111" href="Data.Nat.DivMod.html#3101" class="DottedPattern Bound">m</a><a id="3112" class="DottedPattern Symbol">)</a> <a id="3114" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="3130" href="Data.Nat.DivMod.html#3130" class="Bound">p</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="3152" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3154" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3156" href="Data.Nat.DivMod.html#3103" class="Bound">n</a> <a id="3158" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3160" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>                <a id="3177" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="3183" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3185" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3187" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3190" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3192" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>               <a id="3208" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3211" href="Data.Nat.DivMod.html#1548" class="Function">%-congˡ</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="3232" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3234" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3236" class="Symbol">)</a> <a id="3238" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3242" class="Symbol">(</a><a id="3243" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3245" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="3247" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3249" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3251" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3256" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3258" class="Symbol">)</a> <a id="3260" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3262" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>    <a id="3267" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="3270" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3275" class="Symbol">(λ</a> <a id="3278" href="Data.Nat.DivMod.html#3278" class="Bound">#</a> <a id="3280" class="Symbol">→</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3285" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="3287" href="Data.Nat.DivMod.html#3278" class="Bound">#</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3292" href="Data.Nat.DivMod.html#3101" class="Bound">m</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3307" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3309" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3311" class="Symbol">)</a> <a id="3313" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3315" href="Data.Nat.DivMod.html#3101" class="Bound">m</a><a id="3316" class="Symbol">)</a> <a id="3318" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="3322" class="Symbol">(</a><a id="3323" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3325" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="3327" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3329" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3331" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3334" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3336" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3340" href="Data.Nat.DivMod.html#3101" class="Bound">m</a><a id="3341" class="Symbol">)</a> <a id="3343" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3345" href="Data.Nat.DivMod.html#3101" class="Bound">m</a> <a id="3347" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3350" href="Data.Nat.DivMod.html#2669" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3373" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3375" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3378" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3380" href="Data.Nat.DivMod.html#3130" class="Bound">p</a><a id="3381" class="Symbol">)</a> <a id="3383" href="Data.Nat.DivMod.html#3442" class="Function">lem</a> <a id="3387" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3391" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3393" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3395" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>                    <a id="3416" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3420" class="Keyword">where</a>
  <a id="3428" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3435" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3437" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>

  <a id="3442" href="Data.Nat.DivMod.html#3442" class="Function">lem</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3450" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3452" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3455" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3457" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3459" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3461" href="Data.Nat.DivMod.html#3101" class="Bound">m</a> <a id="3463" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="3465" href="Data.Nat.DivMod.html#3114" class="Bound">o</a>
  <a id="3469" href="Data.Nat.DivMod.html#3442" class="Function">lem</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3485" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3487" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3489" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3492" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3494" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3498" href="Data.Nat.DivMod.html#3101" class="Bound">m</a>       <a id="3506" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3509" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3520" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3522" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3524" class="Symbol">)</a> <a id="3526" href="Data.Nat.DivMod.html#3130" class="Bound">p</a> <a id="3528" href="Data.Nat.DivMod.html#3101" class="Bound">m</a> <a id="3530" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="3536" class="Comment">-- Sort out dependencies in this file, then use m/n*n≤m instead.</a>
    <a id="3605" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3607" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3609" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3612" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3614" href="Data.Nat.DivMod.html#3428" class="Function">pm</a>          <a id="3626" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="3629" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3638" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3640" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3643" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3645" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">(</a><a id="3650" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3652" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3654" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3656" class="Symbol">)</a> <a id="3658" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
    <a id="3664" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3666" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3668" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3671" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3673" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3676" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3678" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3680" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3682" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3685" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3688" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="3695" class="Symbol">_</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3700" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3702" href="Data.Nat.DivMod.html#3428" class="Function">pm</a><a id="3704" class="Symbol">)</a> <a id="3706" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="3712" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3714" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3716" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3719" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3721" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3723" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="3725" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3728" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3730" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3733" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="3736" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="3750" href="Data.Nat.DivMod.html#3114" class="Bound">o</a> <a id="3752" href="Data.Nat.DivMod.html#3428" class="Function">pm</a> <a id="3755" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="3761" href="Data.Nat.DivMod.html#3114" class="Bound">o</a>                    <a id="3782" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m*n%n≡0"></a><a id="3785" href="Data.Nat.DivMod.html#3785" class="Function">m*n%n≡0</a> <a id="3793" class="Symbol">:</a> <a id="3795" class="Symbol">∀</a> <a id="3797" href="Data.Nat.DivMod.html#3797" class="Bound">m</a> <a id="3799" href="Data.Nat.DivMod.html#3799" class="Bound">n</a> <a id="3801" class="Symbol">.{{</a><a id="3804" href="Data.Nat.DivMod.html#3804" class="Bound">_</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3816" href="Data.Nat.DivMod.html#3799" class="Bound">n</a><a id="3817" class="Symbol">}}</a> <a id="3820" class="Symbol">→</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Data.Nat.DivMod.html#3797" class="Bound">m</a> <a id="3825" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3827" href="Data.Nat.DivMod.html#3799" class="Bound">n</a><a id="3828" class="Symbol">)</a> <a id="3830" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3832" href="Data.Nat.DivMod.html#3799" class="Bound">n</a> <a id="3834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3836" class="Number">0</a>
<a id="3838" href="Data.Nat.DivMod.html#3785" class="Function">m*n%n≡0</a> <a id="3846" href="Data.Nat.DivMod.html#3846" class="Bound">m</a> <a id="3848" href="Data.Nat.DivMod.html#3848" class="Bound">n</a><a id="3849" class="Symbol">@(</a><a id="3851" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3855" class="Symbol">_)</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="3873" class="Number">0</a> <a id="3875" href="Data.Nat.DivMod.html#3846" class="Bound">m</a> <a id="3877" href="Data.Nat.DivMod.html#3848" class="Bound">n</a>

<a id="m%n&lt;n"></a><a id="3880" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="3886" class="Symbol">:</a> <a id="3888" class="Symbol">∀</a> <a id="3890" href="Data.Nat.DivMod.html#3890" class="Bound">m</a> <a id="3892" href="Data.Nat.DivMod.html#3892" class="Bound">n</a> <a id="3894" class="Symbol">.{{</a><a id="3897" href="Data.Nat.DivMod.html#3897" class="Bound">_</a> <a id="3899" class="Symbol">:</a> <a id="3901" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="3909" href="Data.Nat.DivMod.html#3892" class="Bound">n</a><a id="3910" class="Symbol">}}</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Data.Nat.DivMod.html#3890" class="Bound">m</a> <a id="3917" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3919" href="Data.Nat.DivMod.html#3892" class="Bound">n</a> <a id="3921" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="3923" href="Data.Nat.DivMod.html#3892" class="Bound">n</a>
<a id="3925" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="3931" href="Data.Nat.DivMod.html#3931" class="Bound">m</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3938" href="Data.Nat.DivMod.html#3938" class="Bound">n-1</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Data.Nat.DivMod.Core.html#1815" class="Function">a[modₕ]n&lt;n</a> <a id="3961" class="Number">0</a> <a id="3963" href="Data.Nat.DivMod.html#3931" class="Bound">m</a> <a id="3965" href="Data.Nat.DivMod.html#3938" class="Bound">n-1</a><a id="3968" class="Symbol">)</a>

<a id="m%n≤n"></a><a id="3971" href="Data.Nat.DivMod.html#3971" class="Function">m%n≤n</a> <a id="3977" class="Symbol">:</a> <a id="3979" class="Symbol">∀</a> <a id="3981" href="Data.Nat.DivMod.html#3981" class="Bound">m</a> <a id="3983" href="Data.Nat.DivMod.html#3983" class="Bound">n</a> <a id="3985" class="Symbol">.{{</a><a id="3988" href="Data.Nat.DivMod.html#3988" class="Bound">_</a> <a id="3990" class="Symbol">:</a> <a id="3992" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4000" href="Data.Nat.DivMod.html#3983" class="Bound">n</a><a id="4001" class="Symbol">}}</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Data.Nat.DivMod.html#3981" class="Bound">m</a> <a id="4008" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4010" href="Data.Nat.DivMod.html#3983" class="Bound">n</a> <a id="4012" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4014" href="Data.Nat.DivMod.html#3983" class="Bound">n</a>
<a id="4016" href="Data.Nat.DivMod.html#3971" class="Function">m%n≤n</a> <a id="4022" href="Data.Nat.DivMod.html#4022" class="Bound">m</a> <a id="4024" href="Data.Nat.DivMod.html#4024" class="Bound">n</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="4039" href="Data.Nat.DivMod.html#4022" class="Bound">m</a> <a id="4041" href="Data.Nat.DivMod.html#4024" class="Bound">n</a><a id="4042" class="Symbol">)</a>

<a id="m%n≤m"></a><a id="4045" href="Data.Nat.DivMod.html#4045" class="Function">m%n≤m</a> <a id="4051" class="Symbol">:</a> <a id="4053" class="Symbol">∀</a> <a id="4055" href="Data.Nat.DivMod.html#4055" class="Bound">m</a> <a id="4057" href="Data.Nat.DivMod.html#4057" class="Bound">n</a> <a id="4059" class="Symbol">.{{</a><a id="4062" href="Data.Nat.DivMod.html#4062" class="Bound">_</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4074" href="Data.Nat.DivMod.html#4057" class="Bound">n</a><a id="4075" class="Symbol">}}</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="Data.Nat.DivMod.html#4055" class="Bound">m</a> <a id="4082" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4084" href="Data.Nat.DivMod.html#4057" class="Bound">n</a> <a id="4086" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4088" href="Data.Nat.DivMod.html#4055" class="Bound">m</a>
<a id="4090" href="Data.Nat.DivMod.html#4045" class="Function">m%n≤m</a> <a id="4096" href="Data.Nat.DivMod.html#4096" class="Bound">m</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4103" href="Data.Nat.DivMod.html#4103" class="Bound">n-1</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="Data.Nat.DivMod.Core.html#2058" class="Function">a[modₕ]n≤a</a> <a id="4121" class="Number">0</a> <a id="4123" href="Data.Nat.DivMod.html#4096" class="Bound">m</a> <a id="4125" href="Data.Nat.DivMod.html#4103" class="Bound">n-1</a>

<a id="m≤n⇒m%n≡m"></a><a id="4130" href="Data.Nat.DivMod.html#4130" class="Function">m≤n⇒m%n≡m</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="4144" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4146" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="4152" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4158" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="4160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4162" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a>
<a id="4164" href="Data.Nat.DivMod.html#4130" class="Function">m≤n⇒m%n≡m</a> <a id="4174" class="Symbol">{</a><a id="4175" class="Argument">m</a> <a id="4177" class="Symbol">=</a> <a id="4179" href="Data.Nat.DivMod.html#4179" class="Bound">m</a><a id="4180" class="Symbol">}</a> <a id="4182" href="Data.Nat.DivMod.html#4182" class="Bound">m≤n</a> <a id="4186" class="Keyword">with</a> <a id="4191" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Data.Nat.DivMod.html#4211" class="Bound">k</a><a id="4212" class="Symbol">}</a> <a id="4214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="4221" href="Data.Nat.Properties.html#64932" class="Function">≤⇒≤″</a> <a id="4226" href="Data.Nat.DivMod.html#4182" class="Bound">m≤n</a>
  <a id="4232" class="Symbol">=</a> <a id="4234" href="Data.Nat.DivMod.Core.html#2816" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="4249" class="Number">0</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Data.Nat.DivMod.html#4179" class="Bound">m</a> <a id="4254" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4256" href="Data.Nat.DivMod.html#4211" class="Bound">k</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Data.Nat.DivMod.html#4179" class="Bound">m</a> <a id="4261" href="Data.Nat.DivMod.html#4211" class="Bound">k</a>

<a id="m&lt;n⇒m%n≡m"></a><a id="4264" href="Data.Nat.DivMod.html#4264" class="Function">m&lt;n⇒m%n≡m</a> <a id="4274" class="Symbol">:</a> <a id="4276" class="Symbol">.⦃</a> <a id="4279" href="Data.Nat.DivMod.html#4279" class="Bound">_</a> <a id="4281" class="Symbol">:</a> <a id="4283" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4291" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="4293" class="Symbol">⦄</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="4299" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4301" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="4307" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4309" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="4311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4313" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a>
<a id="4315" href="Data.Nat.DivMod.html#4264" class="Function">m&lt;n⇒m%n≡m</a> <a id="4325" class="Symbol">{</a><a id="4326" class="Argument">n</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4334" class="Symbol">_}</a> <a id="4337" href="Data.Nat.DivMod.html#4337" class="Bound">m&lt;n</a> <a id="4341" class="Symbol">=</a> <a id="4343" href="Data.Nat.DivMod.html#4130" class="Function">m≤n⇒m%n≡m</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Data.Nat.Properties.html#53717" class="Function">&lt;⇒≤pred</a> <a id="4362" href="Data.Nat.DivMod.html#4337" class="Bound">m&lt;n</a><a id="4365" class="Symbol">)</a>

<a id="%-pred-≡0"></a><a id="4368" href="Data.Nat.DivMod.html#4368" class="Function">%-pred-≡0</a> <a id="4378" class="Symbol">:</a> <a id="4380" class="Symbol">∀</a> <a id="4382" class="Symbol">{</a><a id="4383" href="Data.Nat.DivMod.html#4383" class="Bound">m</a> <a id="4385" href="Data.Nat.DivMod.html#4385" class="Bound">n</a><a id="4386" class="Symbol">}</a> <a id="4388" class="Symbol">.{{</a><a id="4391" href="Data.Nat.DivMod.html#4391" class="Bound">_</a> <a id="4393" class="Symbol">:</a> <a id="4395" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4403" href="Data.Nat.DivMod.html#4385" class="Bound">n</a><a id="4404" class="Symbol">}}</a> <a id="4407" class="Symbol">→</a> <a id="4409" class="Symbol">(</a><a id="4410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4414" href="Data.Nat.DivMod.html#4383" class="Bound">m</a> <a id="4416" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4418" href="Data.Nat.DivMod.html#4385" class="Bound">n</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4423" class="Number">0</a> <a id="4425" class="Symbol">→</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Data.Nat.DivMod.html#4383" class="Bound">m</a> <a id="4430" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4432" href="Data.Nat.DivMod.html#4385" class="Bound">n</a><a id="4433" class="Symbol">)</a> <a id="4435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4437" href="Data.Nat.DivMod.html#4385" class="Bound">n</a> <a id="4439" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4441" class="Number">1</a>
<a id="4443" href="Data.Nat.DivMod.html#4368" class="Function">%-pred-≡0</a> <a id="4453" class="Symbol">{</a><a id="4454" href="Data.Nat.DivMod.html#4454" class="Bound">m</a><a id="4455" class="Symbol">}</a> <a id="4457" class="Symbol">{</a><a id="4458" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4462" href="Data.Nat.DivMod.html#4462" class="Bound">n-1</a><a id="4465" class="Symbol">}</a> <a id="4467" href="Data.Nat.DivMod.html#4467" class="Bound">eq</a> <a id="4470" class="Symbol">=</a> <a id="4472" href="Data.Nat.DivMod.Core.html#3447" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="4498" class="Number">0</a> <a id="4500" href="Data.Nat.DivMod.html#4462" class="Bound">n-1</a> <a id="4504" href="Data.Nat.DivMod.html#4454" class="Bound">m</a> <a id="4506" href="Data.Nat.DivMod.html#4467" class="Bound">eq</a>

<a id="m&lt;[1+n%d]⇒m≤[n%d]"></a><a id="4510" href="Data.Nat.DivMod.html#4510" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">∀</a> <a id="4532" class="Symbol">{</a><a id="4533" href="Data.Nat.DivMod.html#4533" class="Bound">m</a><a id="4534" class="Symbol">}</a> <a id="4536" href="Data.Nat.DivMod.html#4536" class="Bound">n</a> <a id="4538" href="Data.Nat.DivMod.html#4538" class="Bound">d</a> <a id="4540" class="Symbol">.{{</a><a id="4543" href="Data.Nat.DivMod.html#4543" class="Bound">_</a> <a id="4545" class="Symbol">:</a> <a id="4547" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4555" href="Data.Nat.DivMod.html#4538" class="Bound">d</a><a id="4556" class="Symbol">}}</a> <a id="4559" class="Symbol">→</a> <a id="4561" href="Data.Nat.DivMod.html#4533" class="Bound">m</a> <a id="4563" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4565" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4569" href="Data.Nat.DivMod.html#4536" class="Bound">n</a> <a id="4571" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4573" href="Data.Nat.DivMod.html#4538" class="Bound">d</a> <a id="4575" class="Symbol">→</a> <a id="4577" href="Data.Nat.DivMod.html#4533" class="Bound">m</a> <a id="4579" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4581" href="Data.Nat.DivMod.html#4536" class="Bound">n</a> <a id="4583" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4585" href="Data.Nat.DivMod.html#4538" class="Bound">d</a>
<a id="4587" href="Data.Nat.DivMod.html#4510" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="4605" class="Symbol">{</a><a id="4606" href="Data.Nat.DivMod.html#4606" class="Bound">m</a><a id="4607" class="Symbol">}</a> <a id="4609" href="Data.Nat.DivMod.html#4609" class="Bound">n</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4616" href="Data.Nat.DivMod.html#4616" class="Bound">d-1</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">=</a> <a id="4623" href="Data.Nat.DivMod.Core.html#3866" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4647" class="Number">0</a> <a id="4649" href="Data.Nat.DivMod.html#4606" class="Bound">m</a> <a id="4651" href="Data.Nat.DivMod.html#4609" class="Bound">n</a> <a id="4653" href="Data.Nat.DivMod.html#4616" class="Bound">d-1</a>

<a id="[1+m%d]≤1+n⇒[m%d]≤n"></a><a id="4658" href="Data.Nat.DivMod.html#4658" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4678" class="Symbol">:</a> <a id="4680" class="Symbol">∀</a> <a id="4682" href="Data.Nat.DivMod.html#4682" class="Bound">m</a> <a id="4684" href="Data.Nat.DivMod.html#4684" class="Bound">n</a> <a id="4686" href="Data.Nat.DivMod.html#4686" class="Bound">d</a> <a id="4688" class="Symbol">.{{</a><a id="4691" href="Data.Nat.DivMod.html#4691" class="Bound">_</a> <a id="4693" class="Symbol">:</a> <a id="4695" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4703" href="Data.Nat.DivMod.html#4686" class="Bound">d</a><a id="4704" class="Symbol">}}</a> <a id="4707" class="Symbol">→</a> <a id="4709" class="Number">0</a> <a id="4711" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4713" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4717" href="Data.Nat.DivMod.html#4682" class="Bound">m</a> <a id="4719" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4721" href="Data.Nat.DivMod.html#4686" class="Bound">d</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4729" href="Data.Nat.DivMod.html#4682" class="Bound">m</a> <a id="4731" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4733" href="Data.Nat.DivMod.html#4686" class="Bound">d</a> <a id="4735" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4741" href="Data.Nat.DivMod.html#4684" class="Bound">n</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="Data.Nat.DivMod.html#4682" class="Bound">m</a> <a id="4747" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4749" href="Data.Nat.DivMod.html#4686" class="Bound">d</a> <a id="4751" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4753" href="Data.Nat.DivMod.html#4684" class="Bound">n</a>
<a id="4755" href="Data.Nat.DivMod.html#4658" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4775" href="Data.Nat.DivMod.html#4775" class="Bound">m</a> <a id="4777" href="Data.Nat.DivMod.html#4777" class="Bound">n</a> <a id="4779" class="Symbol">(</a><a id="4780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4784" href="Data.Nat.DivMod.html#4784" class="Bound">d-1</a><a id="4787" class="Symbol">)</a> <a id="4789" href="Data.Nat.DivMod.html#4789" class="Bound">leq</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Data.Nat.DivMod.Core.html#4270" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4821" class="Number">0</a> <a id="4823" href="Data.Nat.DivMod.html#4777" class="Bound">n</a> <a id="4825" href="Data.Nat.DivMod.html#4775" class="Bound">m</a> <a id="4827" href="Data.Nat.DivMod.html#4784" class="Bound">d-1</a> <a id="4831" href="Data.Nat.DivMod.html#4789" class="Bound">leq</a>

<a id="%-distribˡ-+"></a><a id="4836" href="Data.Nat.DivMod.html#4836" class="Function">%-distribˡ-+</a> <a id="4849" class="Symbol">:</a> <a id="4851" class="Symbol">∀</a> <a id="4853" href="Data.Nat.DivMod.html#4853" class="Bound">m</a> <a id="4855" href="Data.Nat.DivMod.html#4855" class="Bound">n</a> <a id="4857" href="Data.Nat.DivMod.html#4857" class="Bound">d</a> <a id="4859" class="Symbol">.{{</a><a id="4862" href="Data.Nat.DivMod.html#4862" class="Bound">_</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="4874" href="Data.Nat.DivMod.html#4857" class="Bound">d</a><a id="4875" class="Symbol">}}</a> <a id="4878" class="Symbol">→</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.Nat.DivMod.html#4853" class="Bound">m</a> <a id="4883" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4885" href="Data.Nat.DivMod.html#4855" class="Bound">n</a><a id="4886" class="Symbol">)</a> <a id="4888" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4890" href="Data.Nat.DivMod.html#4857" class="Bound">d</a> <a id="4892" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4894" class="Symbol">((</a><a id="4896" href="Data.Nat.DivMod.html#4853" class="Bound">m</a> <a id="4898" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4900" href="Data.Nat.DivMod.html#4857" class="Bound">d</a><a id="4901" class="Symbol">)</a> <a id="4903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4905" class="Symbol">(</a><a id="4906" href="Data.Nat.DivMod.html#4855" class="Bound">n</a> <a id="4908" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4910" href="Data.Nat.DivMod.html#4857" class="Bound">d</a><a id="4911" class="Symbol">))</a> <a id="4914" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="4916" href="Data.Nat.DivMod.html#4857" class="Bound">d</a>
<a id="4918" href="Data.Nat.DivMod.html#4836" class="Function">%-distribˡ-+</a> <a id="4931" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="4933" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="4935" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="4936" class="Symbol">@(</a><a id="4938" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4942" href="Data.Nat.DivMod.html#4942" class="Bound">d-1</a><a id="4945" class="Symbol">)</a> <a id="4947" class="Symbol">=</a> <a id="4949" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="4966" class="Symbol">(</a><a id="4967" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="4969" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4971" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="4972" class="Symbol">)</a>                         <a id="4998" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5000" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5002" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5005" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5010" class="Symbol">(λ</a> <a id="5013" href="Data.Nat.DivMod.html#5013" class="Bound">v</a> <a id="5015" class="Symbol">→</a> <a id="5017" class="Symbol">(</a><a id="5018" href="Data.Nat.DivMod.html#5013" class="Bound">v</a> <a id="5020" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5022" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5023" class="Symbol">)</a> <a id="5025" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5027" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5028" class="Symbol">)</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="5045" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5047" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5048" class="Symbol">)</a> <a id="5050" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5054" class="Symbol">(</a><a id="5055" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5057" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5059" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="5064" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5066" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5068" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5072" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5076" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5077" class="Symbol">)</a>        <a id="5086" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5088" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5093" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5098" class="Symbol">(</a><a id="5099" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="5102" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5103" class="Symbol">)</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5117" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5119" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">_</a> <a id="5124" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5125" class="Symbol">)</a> <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5131" class="Symbol">(</a><a id="5132" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5134" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5136" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5138" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5143" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5145" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5147" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5149" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5153" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5154" class="Symbol">))</a>       <a id="5163" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5165" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5167" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5170" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5175" class="Symbol">(λ</a> <a id="5178" href="Data.Nat.DivMod.html#5178" class="Bound">v</a> <a id="5180" class="Symbol">→</a> <a id="5182" class="Symbol">(</a><a id="5183" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5185" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5187" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5191" href="Data.Nat.DivMod.html#5178" class="Bound">v</a><a id="5192" class="Symbol">)</a> <a id="5194" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5196" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5197" class="Symbol">)</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="5207" class="Symbol">_</a> <a id="5209" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5210" class="Symbol">)</a> <a id="5212" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5216" class="Symbol">(</a><a id="5217" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5219" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5221" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5223" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5225" class="Symbol">(</a><a id="5226" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5230" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5232" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5234" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5236" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5238" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5239" class="Symbol">))</a>       <a id="5248" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5250" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5252" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5255" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5260" class="Symbol">(</a><a id="5261" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="5264" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="5272" class="Symbol">(</a><a id="5273" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="5281" class="Symbol">(</a><a id="5282" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5284" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5286" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5287" class="Symbol">)</a> <a id="5289" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5291" class="Symbol">_))</a> <a id="5295" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5299" class="Symbol">(</a><a id="5300" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5302" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5304" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5306" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="5309" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5313" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5315" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5317" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5319" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5321" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5322" class="Symbol">)</a>        <a id="5331" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5333" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5335" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5338" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5354" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5356" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5358" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5360" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5361" class="Symbol">)</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5366" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5368" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5369" class="Symbol">)</a> <a id="5371" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5373" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5377" class="Symbol">(</a><a id="5378" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5380" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5382" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5384" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="5387" href="Data.Nat.DivMod.html#4933" class="Bound">n</a><a id="5388" class="Symbol">)</a>                    <a id="5409" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5411" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5413" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5416" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5421" class="Symbol">(λ</a> <a id="5424" href="Data.Nat.DivMod.html#5424" class="Bound">v</a> <a id="5426" class="Symbol">→</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5431" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5433" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5435" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5437" href="Data.Nat.DivMod.html#5424" class="Bound">v</a><a id="5438" class="Symbol">)</a> <a id="5440" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5442" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="5460" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5462" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5463" class="Symbol">)</a> <a id="5465" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5469" class="Symbol">(</a><a id="5470" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5472" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5474" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5476" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5478" class="Symbol">(</a><a id="5479" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5481" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5483" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5485" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5487" class="Symbol">(</a><a id="5488" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5490" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5492" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5493" class="Symbol">)</a> <a id="5495" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5497" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5498" class="Symbol">))</a> <a id="5501" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5503" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5508" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="5522" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5523" class="Symbol">)</a> <a id="5525" class="Symbol">(</a><a id="5526" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="5534" class="Symbol">(</a><a id="5535" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5537" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5539" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5540" class="Symbol">)</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5545" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5547" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5548" class="Symbol">)</a> <a id="5550" class="Symbol">_))</a> <a id="5554" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5558" class="Symbol">(</a><a id="5559" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5561" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5563" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="5568" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5570" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5572" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5574" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5579" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5581" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5582" class="Symbol">)</a> <a id="5584" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5586" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5587" class="Symbol">)</a>  <a id="5590" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5592" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5594" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5597" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="5610" class="Symbol">(</a><a id="5611" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5613" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5615" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5617" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5619" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5621" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5623" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Symbol">(</a><a id="5627" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5629" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="5631" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5632" class="Symbol">)</a> <a id="5634" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5636" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5640" class="Symbol">(</a><a id="5641" href="Data.Nat.DivMod.html#4931" class="Bound">m</a> <a id="5643" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5645" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="5650" href="Data.Nat.DivMod.html#4933" class="Bound">n</a> <a id="5652" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5654" href="Data.Nat.DivMod.html#4935" class="Bound">d</a><a id="5655" class="Symbol">)</a>                <a id="5672" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5674" href="Data.Nat.DivMod.html#4935" class="Bound">d</a> <a id="5676" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="%-distribˡ-*"></a><a id="5679" href="Data.Nat.DivMod.html#5679" class="Function">%-distribˡ-*</a> <a id="5692" class="Symbol">:</a> <a id="5694" class="Symbol">∀</a> <a id="5696" href="Data.Nat.DivMod.html#5696" class="Bound">m</a> <a id="5698" href="Data.Nat.DivMod.html#5698" class="Bound">n</a> <a id="5700" href="Data.Nat.DivMod.html#5700" class="Bound">d</a> <a id="5702" class="Symbol">.{{</a><a id="5705" href="Data.Nat.DivMod.html#5705" class="Bound">_</a> <a id="5707" class="Symbol">:</a> <a id="5709" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="5717" href="Data.Nat.DivMod.html#5700" class="Bound">d</a><a id="5718" class="Symbol">}}</a> <a id="5721" class="Symbol">→</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Data.Nat.DivMod.html#5696" class="Bound">m</a> <a id="5726" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5728" href="Data.Nat.DivMod.html#5698" class="Bound">n</a><a id="5729" class="Symbol">)</a> <a id="5731" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5733" href="Data.Nat.DivMod.html#5700" class="Bound">d</a> <a id="5735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5737" class="Symbol">((</a><a id="5739" href="Data.Nat.DivMod.html#5696" class="Bound">m</a> <a id="5741" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5743" href="Data.Nat.DivMod.html#5700" class="Bound">d</a><a id="5744" class="Symbol">)</a> <a id="5746" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5748" class="Symbol">(</a><a id="5749" href="Data.Nat.DivMod.html#5698" class="Bound">n</a> <a id="5751" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5753" href="Data.Nat.DivMod.html#5700" class="Bound">d</a><a id="5754" class="Symbol">))</a> <a id="5757" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5759" href="Data.Nat.DivMod.html#5700" class="Bound">d</a>
<a id="5761" href="Data.Nat.DivMod.html#5679" class="Function">%-distribˡ-*</a> <a id="5774" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="5776" href="Data.Nat.DivMod.html#5776" class="Bound">n</a> <a id="5778" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="5779" class="Symbol">@(</a><a id="5781" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5785" href="Data.Nat.DivMod.html#5785" class="Bound">d-1</a><a id="5788" class="Symbol">)</a> <a id="5790" class="Symbol">=</a> <a id="5792" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="5809" class="Symbol">(</a><a id="5810" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="5812" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5814" href="Data.Nat.DivMod.html#5776" class="Bound">n</a><a id="5815" class="Symbol">)</a>                                             <a id="5861" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5863" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="5865" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5868" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5873" class="Symbol">(λ</a> <a id="5876" href="Data.Nat.DivMod.html#5876" class="Bound">h</a> <a id="5878" class="Symbol">→</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Data.Nat.DivMod.html#5876" class="Bound">h</a> <a id="5883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5885" href="Data.Nat.DivMod.html#5776" class="Bound">n</a><a id="5886" class="Symbol">)</a> <a id="5888" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5890" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="5891" class="Symbol">)</a> <a id="5893" class="Symbol">(</a><a id="5894" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="5908" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="5910" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="5911" class="Symbol">)</a> <a id="5913" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5917" class="Symbol">((</a><a id="5919" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="5922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5924" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="5926" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5928" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5933" href="Data.Nat.DivMod.html#5776" class="Bound">n</a><a id="5934" class="Symbol">)</a>                                  <a id="5969" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="5971" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="5973" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5976" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5981" class="Symbol">(λ</a> <a id="5984" href="Data.Nat.DivMod.html#5984" class="Bound">h</a> <a id="5986" class="Symbol">→</a> <a id="5988" class="Symbol">((</a><a id="5990" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="5993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5995" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="5997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5999" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6000" class="Symbol">)</a> <a id="6002" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6004" href="Data.Nat.DivMod.html#5984" class="Bound">h</a><a id="6005" class="Symbol">)</a> <a id="6007" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6009" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6010" class="Symbol">)</a> <a id="6012" class="Symbol">(</a><a id="6013" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="6027" href="Data.Nat.DivMod.html#5776" class="Bound">n</a> <a id="6029" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6030" class="Symbol">)</a> <a id="6032" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6036" class="Symbol">((</a><a id="6038" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6041" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6043" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6047" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6048" class="Symbol">)</a> <a id="6050" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6058" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6060" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6062" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6063" class="Symbol">))</a>                       <a id="6088" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6090" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6095" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="6104" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6105" class="Symbol">)</a> <a id="6107" href="Data.Nat.DivMod.html#6383" class="Function">lemma</a> <a id="6113" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6117" class="Symbol">(</a><a id="6118" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6121" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6123" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6128" class="Symbol">(</a><a id="6129" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6132" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6134" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6136" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6138" class="Symbol">(</a><a id="6139" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6142" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6144" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6146" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6148" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6149" class="Symbol">)</a> <a id="6151" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6153" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="6154" class="Symbol">)</a> <a id="6156" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6158" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6159" class="Symbol">)</a>         <a id="6169" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6171" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6173" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6176" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6193" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6195" href="Data.Nat.DivMod.html#6344" class="Function">n′</a><a id="6197" class="Symbol">)</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6203" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6205" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6207" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6209" class="Symbol">(</a><a id="6210" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6213" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6215" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6217" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6219" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6220" class="Symbol">)</a> <a id="6222" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6224" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="6225" class="Symbol">)</a> <a id="6227" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6229" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="6233" class="Symbol">(</a><a id="6234" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6237" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6239" href="Data.Nat.DivMod.html#6344" class="Function">n′</a><a id="6241" class="Symbol">)</a>                                           <a id="6285" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6287" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6289" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="6295" class="Symbol">((</a><a id="6297" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="6299" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6301" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6302" class="Symbol">)</a> <a id="6304" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6306" class="Symbol">(</a><a id="6307" href="Data.Nat.DivMod.html#5776" class="Bound">n</a> <a id="6309" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6311" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6312" class="Symbol">))</a> <a id="6315" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6317" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6319" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6323" class="Keyword">where</a>
  <a id="6331" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="6338" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6340" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>
  <a id="6344" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Data.Nat.DivMod.html#5776" class="Bound">n</a> <a id="6351" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="6353" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>
  <a id="6357" href="Data.Nat.DivMod.html#6357" class="Function">k</a>  <a id="6360" class="Symbol">=</a> <a id="6362" href="Data.Nat.DivMod.html#5774" class="Bound">m</a> <a id="6364" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="6366" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>
  <a id="6370" href="Data.Nat.DivMod.html#6370" class="Function">j</a>  <a id="6373" class="Symbol">=</a> <a id="6375" href="Data.Nat.DivMod.html#5776" class="Bound">n</a> <a id="6377" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="6379" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>
  <a id="6383" href="Data.Nat.DivMod.html#6383" class="Function">lemma</a> <a id="6389" class="Symbol">:</a> <a id="6391" class="Symbol">(</a><a id="6392" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6395" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6397" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6401" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6402" class="Symbol">)</a> <a id="6404" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6410" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6412" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6414" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6416" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6417" class="Symbol">)</a> <a id="6419" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6421" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6426" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6429" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6435" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6437" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6441" class="Symbol">(</a><a id="6442" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6445" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6447" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6449" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6451" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6452" class="Symbol">)</a> <a id="6454" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6456" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="6457" class="Symbol">)</a> <a id="6459" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6461" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>
  <a id="6465" href="Data.Nat.DivMod.html#6383" class="Function">lemma</a> <a id="6471" class="Symbol">=</a> <a id="6473" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="6492" class="Symbol">(</a><a id="6493" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6496" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6498" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6500" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6502" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6503" class="Symbol">)</a> <a id="6505" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6511" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6513" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6517" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6518" class="Symbol">)</a>                       <a id="6542" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6545" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="6558" class="Symbol">(</a><a id="6559" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6564" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6566" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6568" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6569" class="Symbol">)</a> <a id="6571" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6577" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6579" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6580" class="Symbol">)</a> <a id="6582" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6588" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6591" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6599" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6601" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6603" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6604" class="Symbol">)</a> <a id="6606" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6611" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6613" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6614" class="Symbol">)</a> <a id="6616" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6622" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6624" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6628" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6629" class="Symbol">)</a>        <a id="6638" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6641" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="6647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Data.Nat.Properties.html#21935" class="Function">*-distribˡ-+</a> <a id="6665" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6668" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6674" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6676" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6677" class="Symbol">))</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6688" class="Symbol">(</a><a id="6689" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6691" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6693" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6694" class="Symbol">)</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6700" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6702" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6704" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6706" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6707" class="Symbol">))</a> <a id="6710" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6716" class="Symbol">(</a><a id="6717" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6720" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6722" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6725" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6727" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6730" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6735" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6737" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6738" class="Symbol">))</a> <a id="6741" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6747" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6749" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6751" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6753" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6754" class="Symbol">)</a> <a id="6756" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6758" class="Symbol">(</a><a id="6759" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6761" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6763" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6764" class="Symbol">)</a> <a id="6766" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6769" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6781" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6783" href="Data.Nat.DivMod.html#6344" class="Function">n′</a><a id="6785" class="Symbol">)</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6791" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6793" class="Symbol">(</a><a id="6794" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6796" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6798" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6799" class="Symbol">))</a> <a id="6802" class="Symbol">((</a><a id="6804" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6807" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6809" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6811" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6813" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6814" class="Symbol">)</a> <a id="6816" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6818" class="Symbol">(</a><a id="6819" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6821" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6823" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6824" class="Symbol">))</a> <a id="6827" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6833" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6836" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6838" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6841" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6843" class="Symbol">(</a><a id="6844" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6849" class="Symbol">(</a><a id="6850" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6852" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6854" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6855" class="Symbol">)</a> <a id="6857" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6859" class="Symbol">(</a><a id="6860" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6863" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6865" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6867" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6869" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6870" class="Symbol">)</a> <a id="6872" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6877" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6879" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6880" class="Symbol">))</a> <a id="6883" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="6886" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6891" class="Symbol">(</a><a id="6892" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6895" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6897" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6900" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6902" class="Symbol">)</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="6911" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="6924" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6927" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6929" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6930" class="Symbol">)</a> <a id="6932" class="Symbol">(</a><a id="6933" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6947" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="6949" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6951" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6952" class="Symbol">)</a> <a id="6954" href="Data.Nat.DivMod.html#6357" class="Function">k</a> <a id="6956" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="6957" class="Symbol">))</a> <a id="6960" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="6966" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6969" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6971" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6974" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6976" class="Symbol">((</a><a id="6978" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="6981" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6983" href="Data.Nat.DivMod.html#6370" class="Function">j</a><a id="6984" class="Symbol">)</a> <a id="6986" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6988" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="6990" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6992" class="Symbol">((</a><a id="6994" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="6997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6999" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="7001" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7003" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7008" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="7009" class="Symbol">)</a> <a id="7011" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7013" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="7014" class="Symbol">)</a> <a id="7016" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="7019" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7024" class="Symbol">(</a><a id="7025" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="7028" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7030" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="7033" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="7035" class="Symbol">)</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="7051" href="Data.Nat.DivMod.html#5778" class="Bound">d</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="7057" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7059" href="Data.Nat.DivMod.html#6370" class="Function">j</a><a id="7060" class="Symbol">)</a> <a id="7062" class="Symbol">((</a><a id="7064" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="7067" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7069" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="7071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7073" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7078" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="7079" class="Symbol">))</a> <a id="7082" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="7088" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="7091" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7093" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="7096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7098" class="Symbol">(</a><a id="7099" href="Data.Nat.DivMod.html#6331" class="Function">m′</a> <a id="7102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7104" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="7106" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Data.Nat.DivMod.html#6344" class="Function">n′</a> <a id="7112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7114" href="Data.Nat.DivMod.html#6370" class="Function">j</a> <a id="7116" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7118" href="Data.Nat.DivMod.html#5778" class="Bound">d</a><a id="7119" class="Symbol">)</a> <a id="7121" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7123" href="Data.Nat.DivMod.html#6357" class="Function">k</a><a id="7124" class="Symbol">)</a> <a id="7126" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7128" href="Data.Nat.DivMod.html#5778" class="Bound">d</a>         <a id="7138" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="%-remove-+ˡ"></a><a id="7141" href="Data.Nat.DivMod.html#7141" class="Function">%-remove-+ˡ</a> <a id="7153" class="Symbol">:</a> <a id="7155" class="Symbol">∀</a> <a id="7157" class="Symbol">{</a><a id="7158" href="Data.Nat.DivMod.html#7158" class="Bound">m</a><a id="7159" class="Symbol">}</a> <a id="7161" href="Data.Nat.DivMod.html#7161" class="Bound">n</a> <a id="7163" class="Symbol">{</a><a id="7164" href="Data.Nat.DivMod.html#7164" class="Bound">d</a><a id="7165" class="Symbol">}</a> <a id="7167" class="Symbol">.{{</a><a id="7170" href="Data.Nat.DivMod.html#7170" class="Bound">_</a> <a id="7172" class="Symbol">:</a> <a id="7174" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7182" href="Data.Nat.DivMod.html#7164" class="Bound">d</a><a id="7183" class="Symbol">}}</a> <a id="7186" class="Symbol">→</a> <a id="7188" href="Data.Nat.DivMod.html#7164" class="Bound">d</a> <a id="7190" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7192" href="Data.Nat.DivMod.html#7158" class="Bound">m</a> <a id="7194" class="Symbol">→</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Data.Nat.DivMod.html#7158" class="Bound">m</a> <a id="7199" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7201" href="Data.Nat.DivMod.html#7161" class="Bound">n</a><a id="7202" class="Symbol">)</a> <a id="7204" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7206" href="Data.Nat.DivMod.html#7164" class="Bound">d</a> <a id="7208" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7210" href="Data.Nat.DivMod.html#7161" class="Bound">n</a> <a id="7212" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7214" href="Data.Nat.DivMod.html#7164" class="Bound">d</a>
<a id="7216" href="Data.Nat.DivMod.html#7141" class="Function">%-remove-+ˡ</a> <a id="7228" class="Symbol">{</a><a id="7229" href="Data.Nat.DivMod.html#7229" class="Bound">m</a><a id="7230" class="Symbol">@</a><a id="7231" class="DottedPattern Symbol">.(</a><a id="7233" href="Data.Nat.DivMod.html#7269" class="DottedPattern Bound">p</a> <a id="7235" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="7237" href="Data.Nat.DivMod.html#7244" class="DottedPattern Bound">d</a><a id="7238" class="DottedPattern Symbol">)</a><a id="7239" class="Symbol">}</a> <a id="7241" href="Data.Nat.DivMod.html#7241" class="Bound">n</a> <a id="7243" class="Symbol">{</a><a id="7244" href="Data.Nat.DivMod.html#7244" class="Bound">d</a><a id="7245" class="Symbol">@(</a><a id="7247" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7251" class="Symbol">_)}</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="7269" href="Data.Nat.DivMod.html#7269" class="Bound">p</a><a id="7270" class="Symbol">)</a> <a id="7272" class="Symbol">=</a> <a id="7274" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="7291" class="Symbol">(</a><a id="7292" href="Data.Nat.DivMod.html#7229" class="Bound">m</a> <a id="7294" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7296" href="Data.Nat.DivMod.html#7241" class="Bound">n</a><a id="7297" class="Symbol">)</a>     <a id="7303" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7305" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7307" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="7313" class="Symbol">(</a><a id="7314" href="Data.Nat.DivMod.html#7269" class="Bound">p</a> <a id="7316" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7318" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7320" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7322" href="Data.Nat.DivMod.html#7241" class="Bound">n</a><a id="7323" class="Symbol">)</a> <a id="7325" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7327" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7329" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7332" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Data.Nat.Base.html#7279" class="Function Operator">_%</a> <a id="7341" href="Data.Nat.DivMod.html#7244" class="Bound">d</a><a id="7342" class="Symbol">)</a> <a id="7344" class="Symbol">(</a><a id="7345" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Data.Nat.DivMod.html#7269" class="Bound">p</a> <a id="7355" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7357" href="Data.Nat.DivMod.html#7244" class="Bound">d</a><a id="7358" class="Symbol">)</a> <a id="7360" href="Data.Nat.DivMod.html#7241" class="Bound">n</a><a id="7361" class="Symbol">)</a> <a id="7363" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7367" class="Symbol">(</a><a id="7368" href="Data.Nat.DivMod.html#7241" class="Bound">n</a> <a id="7370" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7372" href="Data.Nat.DivMod.html#7269" class="Bound">p</a> <a id="7374" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7376" href="Data.Nat.DivMod.html#7244" class="Bound">d</a><a id="7377" class="Symbol">)</a> <a id="7379" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7381" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7383" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7386" href="Data.Nat.DivMod.html#2064" class="Function">[m+kn]%n≡m%n</a> <a id="7399" href="Data.Nat.DivMod.html#7241" class="Bound">n</a> <a id="7401" href="Data.Nat.DivMod.html#7269" class="Bound">p</a> <a id="7403" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7405" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7409" href="Data.Nat.DivMod.html#7241" class="Bound">n</a>           <a id="7421" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7423" href="Data.Nat.DivMod.html#7244" class="Bound">d</a> <a id="7425" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="%-remove-+ʳ"></a><a id="7428" href="Data.Nat.DivMod.html#7428" class="Function">%-remove-+ʳ</a> <a id="7440" class="Symbol">:</a> <a id="7442" class="Symbol">∀</a> <a id="7444" href="Data.Nat.DivMod.html#7444" class="Bound">m</a> <a id="7446" class="Symbol">{</a><a id="7447" href="Data.Nat.DivMod.html#7447" class="Bound">n</a> <a id="7449" href="Data.Nat.DivMod.html#7449" class="Bound">d</a><a id="7450" class="Symbol">}</a> <a id="7452" class="Symbol">.{{</a><a id="7455" href="Data.Nat.DivMod.html#7455" class="Bound">_</a> <a id="7457" class="Symbol">:</a> <a id="7459" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7467" href="Data.Nat.DivMod.html#7449" class="Bound">d</a><a id="7468" class="Symbol">}}</a> <a id="7471" class="Symbol">→</a> <a id="7473" href="Data.Nat.DivMod.html#7449" class="Bound">d</a> <a id="7475" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7477" href="Data.Nat.DivMod.html#7447" class="Bound">n</a> <a id="7479" class="Symbol">→</a> <a id="7481" class="Symbol">(</a><a id="7482" href="Data.Nat.DivMod.html#7444" class="Bound">m</a> <a id="7484" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7486" href="Data.Nat.DivMod.html#7447" class="Bound">n</a><a id="7487" class="Symbol">)</a> <a id="7489" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7491" href="Data.Nat.DivMod.html#7449" class="Bound">d</a> <a id="7493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7495" href="Data.Nat.DivMod.html#7444" class="Bound">m</a> <a id="7497" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="7499" href="Data.Nat.DivMod.html#7449" class="Bound">d</a>
<a id="7501" href="Data.Nat.DivMod.html#7428" class="Function">%-remove-+ʳ</a> <a id="7513" href="Data.Nat.DivMod.html#7513" class="Bound">m</a> <a id="7515" class="Symbol">{</a><a id="7516" href="Data.Nat.DivMod.html#7516" class="Bound">n</a><a id="7517" class="Symbol">}</a> <a id="7519" class="Symbol">{</a><a id="7520" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7524" class="Symbol">_}</a> <a id="7527" href="Data.Nat.DivMod.html#7527" class="Bound">eq</a> <a id="7530" class="Keyword">rewrite</a> <a id="7538" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="7545" href="Data.Nat.DivMod.html#7513" class="Bound">m</a> <a id="7547" href="Data.Nat.DivMod.html#7516" class="Bound">n</a> <a id="7549" class="Symbol">=</a> <a id="7551" href="Data.Nat.DivMod.html#7141" class="Function">%-remove-+ˡ</a> <a id="7563" class="Symbol">{</a><a id="7564" href="Data.Nat.DivMod.html#7516" class="Bound">n</a><a id="7565" class="Symbol">}</a> <a id="7567" href="Data.Nat.DivMod.html#7513" class="Bound">m</a> <a id="7569" href="Data.Nat.DivMod.html#7527" class="Bound">eq</a>

<a id="7573" class="Comment">------------------------------------------------------------------------</a>
<a id="7646" class="Comment">-- Properties of _/_</a>

<a id="/-congˡ"></a><a id="7668" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="7676" class="Symbol">:</a> <a id="7678" class="Symbol">.{{</a><a id="7681" href="Data.Nat.DivMod.html#7681" class="Bound">_</a> <a id="7683" class="Symbol">:</a> <a id="7685" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7693" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a><a id="7694" class="Symbol">}}</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="7701" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7703" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="7705" class="Symbol">→</a> <a id="7707" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="7709" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7711" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="7713" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7715" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="7717" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7719" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a>
<a id="7721" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="7729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7734" class="Symbol">=</a> <a id="7736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="/-congʳ"></a><a id="7742" href="Data.Nat.DivMod.html#7742" class="Function">/-congʳ</a> <a id="7750" class="Symbol">:</a> <a id="7752" class="Symbol">.{{</a><a id="7755" href="Data.Nat.DivMod.html#7755" class="Bound">_</a> <a id="7757" class="Symbol">:</a> <a id="7759" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7767" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a><a id="7768" class="Symbol">}}</a> <a id="7771" class="Symbol">.{{</a><a id="7774" href="Data.Nat.DivMod.html#7774" class="Bound">_</a> <a id="7776" class="Symbol">:</a> <a id="7778" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7786" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a><a id="7787" class="Symbol">}}</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="7794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7796" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="7802" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7804" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="7806" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7808" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="7810" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7812" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a>
<a id="7814" href="Data.Nat.DivMod.html#7742" class="Function">/-congʳ</a> <a id="7822" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7827" class="Symbol">=</a> <a id="7829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="0/n≡0"></a><a id="7835" href="Data.Nat.DivMod.html#7835" class="Function">0/n≡0</a> <a id="7841" class="Symbol">:</a> <a id="7843" class="Symbol">∀</a> <a id="7845" href="Data.Nat.DivMod.html#7845" class="Bound">n</a> <a id="7847" class="Symbol">.{{</a><a id="7850" href="Data.Nat.DivMod.html#7850" class="Bound">_</a> <a id="7852" class="Symbol">:</a> <a id="7854" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7862" href="Data.Nat.DivMod.html#7845" class="Bound">n</a><a id="7863" class="Symbol">}}</a> <a id="7866" class="Symbol">→</a> <a id="7868" class="Number">0</a> <a id="7870" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7872" href="Data.Nat.DivMod.html#7845" class="Bound">n</a> <a id="7874" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7876" class="Number">0</a>
<a id="7878" href="Data.Nat.DivMod.html#7835" class="Function">0/n≡0</a> <a id="7884" class="Symbol">(</a><a id="7885" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7889" class="Symbol">_)</a> <a id="7892" class="Symbol">=</a> <a id="7894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n/1≡n"></a><a id="7900" href="Data.Nat.DivMod.html#7900" class="Function">n/1≡n</a> <a id="7906" class="Symbol">:</a> <a id="7908" class="Symbol">∀</a> <a id="7910" href="Data.Nat.DivMod.html#7910" class="Bound">n</a> <a id="7912" class="Symbol">→</a> <a id="7914" href="Data.Nat.DivMod.html#7910" class="Bound">n</a> <a id="7916" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7918" class="Number">1</a> <a id="7920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7922" href="Data.Nat.DivMod.html#7910" class="Bound">n</a>
<a id="7924" href="Data.Nat.DivMod.html#7900" class="Function">n/1≡n</a> <a id="7930" href="Data.Nat.DivMod.html#7930" class="Bound">n</a> <a id="7932" class="Symbol">=</a> <a id="7934" href="Data.Nat.DivMod.Core.html#12016" class="Function">a[divₕ]1≡a</a> <a id="7945" class="Number">0</a> <a id="7947" href="Data.Nat.DivMod.html#7930" class="Bound">n</a>

<a id="n/n≡1"></a><a id="7950" href="Data.Nat.DivMod.html#7950" class="Function">n/n≡1</a> <a id="7956" class="Symbol">:</a> <a id="7958" class="Symbol">∀</a> <a id="7960" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7962" class="Symbol">.{{</a><a id="7965" href="Data.Nat.DivMod.html#7965" class="Bound">_</a> <a id="7967" class="Symbol">:</a> <a id="7969" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7977" href="Data.Nat.DivMod.html#7960" class="Bound">n</a><a id="7978" class="Symbol">}}</a> <a id="7981" class="Symbol">→</a> <a id="7983" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7985" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7987" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7991" class="Number">1</a>
<a id="7993" href="Data.Nat.DivMod.html#7950" class="Function">n/n≡1</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8004" href="Data.Nat.DivMod.html#8004" class="Bound">n-1</a><a id="8007" class="Symbol">)</a> <a id="8009" class="Symbol">=</a> <a id="8011" href="Data.Nat.DivMod.Core.html#11905" class="Function">n[divₕ]n≡1</a> <a id="8022" href="Data.Nat.DivMod.html#8004" class="Bound">n-1</a> <a id="8026" href="Data.Nat.DivMod.html#8004" class="Bound">n-1</a>

<a id="m*n/n≡m"></a><a id="8031" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8039" class="Symbol">:</a> <a id="8041" class="Symbol">∀</a> <a id="8043" href="Data.Nat.DivMod.html#8043" class="Bound">m</a> <a id="8045" href="Data.Nat.DivMod.html#8045" class="Bound">n</a> <a id="8047" class="Symbol">.{{</a><a id="8050" href="Data.Nat.DivMod.html#8050" class="Bound">_</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8062" href="Data.Nat.DivMod.html#8045" class="Bound">n</a><a id="8063" class="Symbol">}}</a> <a id="8066" class="Symbol">→</a> <a id="8068" href="Data.Nat.DivMod.html#8043" class="Bound">m</a> <a id="8070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8072" href="Data.Nat.DivMod.html#8045" class="Bound">n</a> <a id="8074" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8076" href="Data.Nat.DivMod.html#8045" class="Bound">n</a> <a id="8078" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8080" href="Data.Nat.DivMod.html#8043" class="Bound">m</a>
<a id="8082" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8090" href="Data.Nat.DivMod.html#8090" class="Bound">m</a> <a id="8092" class="Symbol">(</a><a id="8093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8097" href="Data.Nat.DivMod.html#8097" class="Bound">n-1</a><a id="8100" class="Symbol">)</a> <a id="8102" class="Symbol">=</a> <a id="8104" href="Data.Nat.DivMod.Core.html#12188" class="Function">a*n[divₕ]n≡a</a> <a id="8117" class="Number">0</a> <a id="8119" href="Data.Nat.DivMod.html#8090" class="Bound">m</a> <a id="8121" href="Data.Nat.DivMod.html#8097" class="Bound">n-1</a>

<a id="m/n*n≡m"></a><a id="8126" href="Data.Nat.DivMod.html#8126" class="Function">m/n*n≡m</a> <a id="8134" class="Symbol">:</a> <a id="8136" class="Symbol">∀</a> <a id="8138" class="Symbol">{</a><a id="8139" href="Data.Nat.DivMod.html#8139" class="Bound">m</a> <a id="8141" href="Data.Nat.DivMod.html#8141" class="Bound">n</a><a id="8142" class="Symbol">}</a> <a id="8144" class="Symbol">.{{</a><a id="8147" href="Data.Nat.DivMod.html#8147" class="Bound">_</a> <a id="8149" class="Symbol">:</a> <a id="8151" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8159" href="Data.Nat.DivMod.html#8141" class="Bound">n</a><a id="8160" class="Symbol">}}</a> <a id="8163" class="Symbol">→</a> <a id="8165" href="Data.Nat.DivMod.html#8141" class="Bound">n</a> <a id="8167" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8169" href="Data.Nat.DivMod.html#8139" class="Bound">m</a> <a id="8171" class="Symbol">→</a> <a id="8173" href="Data.Nat.DivMod.html#8139" class="Bound">m</a> <a id="8175" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8177" href="Data.Nat.DivMod.html#8141" class="Bound">n</a> <a id="8179" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8181" href="Data.Nat.DivMod.html#8141" class="Bound">n</a> <a id="8183" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8185" href="Data.Nat.DivMod.html#8139" class="Bound">m</a>
<a id="8187" href="Data.Nat.DivMod.html#8126" class="Function">m/n*n≡m</a> <a id="8195" class="Symbol">{_}</a> <a id="8199" class="Symbol">{</a><a id="8200" href="Data.Nat.DivMod.html#8200" class="Bound">n</a><a id="8201" class="Symbol">@(</a><a id="8203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8207" class="Symbol">_)}</a> <a id="8211" class="Symbol">(</a><a id="8212" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="8225" href="Data.Nat.DivMod.html#8225" class="Bound">q</a><a id="8226" class="Symbol">)</a> <a id="8228" class="Symbol">=</a> <a id="8230" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="8239" href="Data.Nat.DivMod.html#8200" class="Bound">n</a><a id="8240" class="Symbol">)</a> <a id="8242" class="Symbol">(</a><a id="8243" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8251" href="Data.Nat.DivMod.html#8225" class="Bound">q</a> <a id="8253" href="Data.Nat.DivMod.html#8200" class="Bound">n</a><a id="8254" class="Symbol">)</a>

<a id="m*[n/m]≡n"></a><a id="8257" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="8267" class="Symbol">:</a> <a id="8269" class="Symbol">.{{</a><a id="8272" href="Data.Nat.DivMod.html#8272" class="Bound">_</a> <a id="8274" class="Symbol">:</a> <a id="8276" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8284" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a><a id="8285" class="Symbol">}}</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="8292" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8294" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="8300" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="8305" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8307" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a><a id="8308" class="Symbol">)</a> <a id="8310" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8312" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a>
<a id="8314" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="8324" class="Symbol">{</a><a id="8325" href="Data.Nat.DivMod.html#8325" class="Bound">m</a><a id="8326" class="Symbol">}</a> <a id="8328" href="Data.Nat.DivMod.html#8328" class="Bound">m∣n</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="8340" class="Symbol">(</a><a id="8341" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="8348" href="Data.Nat.DivMod.html#8325" class="Bound">m</a> <a id="8350" class="Symbol">(_</a> <a id="8353" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8355" href="Data.Nat.DivMod.html#8325" class="Bound">m</a><a id="8356" class="Symbol">))</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Data.Nat.DivMod.html#8126" class="Function">m/n*n≡m</a> <a id="8368" href="Data.Nat.DivMod.html#8328" class="Bound">m∣n</a><a id="8371" class="Symbol">)</a>

<a id="m/n*n≤m"></a><a id="8374" href="Data.Nat.DivMod.html#8374" class="Function">m/n*n≤m</a> <a id="8382" class="Symbol">:</a> <a id="8384" class="Symbol">∀</a> <a id="8386" href="Data.Nat.DivMod.html#8386" class="Bound">m</a> <a id="8388" href="Data.Nat.DivMod.html#8388" class="Bound">n</a> <a id="8390" class="Symbol">.{{</a><a id="8393" href="Data.Nat.DivMod.html#8393" class="Bound">_</a> <a id="8395" class="Symbol">:</a> <a id="8397" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8405" href="Data.Nat.DivMod.html#8388" class="Bound">n</a><a id="8406" class="Symbol">}}</a> <a id="8409" class="Symbol">→</a> <a id="8411" class="Symbol">(</a><a id="8412" href="Data.Nat.DivMod.html#8386" class="Bound">m</a> <a id="8414" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8416" href="Data.Nat.DivMod.html#8388" class="Bound">n</a><a id="8417" class="Symbol">)</a> <a id="8419" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8421" href="Data.Nat.DivMod.html#8388" class="Bound">n</a> <a id="8423" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8425" href="Data.Nat.DivMod.html#8386" class="Bound">m</a>
<a id="8427" href="Data.Nat.DivMod.html#8374" class="Function">m/n*n≤m</a> <a id="8435" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8437" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8438" class="Symbol">@(</a><a id="8440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8444" href="Data.Nat.DivMod.html#8444" class="Bound">n-1</a><a id="8447" class="Symbol">)</a> <a id="8449" class="Symbol">=</a> <a id="8451" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8459" class="Symbol">(</a><a id="8460" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8462" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8464" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8465" class="Symbol">)</a> <a id="8467" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8469" href="Data.Nat.DivMod.html#8437" class="Bound">n</a>          <a id="8480" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="8483" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="8489" class="Symbol">((</a><a id="8491" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8493" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8495" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8496" class="Symbol">)</a> <a id="8498" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8500" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8501" class="Symbol">)</a> <a id="8503" class="Symbol">(</a><a id="8504" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8506" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="8508" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8509" class="Symbol">)</a> <a id="8511" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="8515" class="Symbol">(</a><a id="8516" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8518" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8520" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8521" class="Symbol">)</a> <a id="8523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8525" href="Data.Nat.DivMod.html#8437" class="Bound">n</a> <a id="8527" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8529" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8531" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="8533" href="Data.Nat.DivMod.html#8437" class="Bound">n</a>  <a id="8536" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8539" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="8546" class="Symbol">_</a> <a id="8548" class="Symbol">(</a><a id="8549" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8551" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="8553" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8554" class="Symbol">)</a> <a id="8556" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="8560" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8562" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="8564" href="Data.Nat.DivMod.html#8437" class="Bound">n</a> <a id="8566" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8571" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8573" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8574" class="Symbol">)</a> <a id="8576" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8578" href="Data.Nat.DivMod.html#8437" class="Bound">n</a>  <a id="8581" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8584" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="8603" href="Data.Nat.DivMod.html#8435" class="Bound">m</a> <a id="8605" href="Data.Nat.DivMod.html#8437" class="Bound">n</a><a id="8606" class="Symbol">)</a> <a id="8608" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="8612" href="Data.Nat.DivMod.html#8435" class="Bound">m</a>                    <a id="8633" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m/n≤m"></a><a id="8636" href="Data.Nat.DivMod.html#8636" class="Function">m/n≤m</a> <a id="8642" class="Symbol">:</a> <a id="8644" class="Symbol">∀</a> <a id="8646" href="Data.Nat.DivMod.html#8646" class="Bound">m</a> <a id="8648" href="Data.Nat.DivMod.html#8648" class="Bound">n</a> <a id="8650" class="Symbol">.{{</a><a id="8653" href="Data.Nat.DivMod.html#8653" class="Bound">_</a> <a id="8655" class="Symbol">:</a> <a id="8657" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8665" href="Data.Nat.DivMod.html#8648" class="Bound">n</a><a id="8666" class="Symbol">}}</a> <a id="8669" class="Symbol">→</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Data.Nat.DivMod.html#8646" class="Bound">m</a> <a id="8674" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8676" href="Data.Nat.DivMod.html#8648" class="Bound">n</a><a id="8677" class="Symbol">)</a> <a id="8679" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8681" href="Data.Nat.DivMod.html#8646" class="Bound">m</a>
<a id="8683" href="Data.Nat.DivMod.html#8636" class="Function">m/n≤m</a> <a id="8689" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8691" href="Data.Nat.DivMod.html#8691" class="Bound">n</a> <a id="8693" class="Symbol">=</a> <a id="8695" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="8707" class="Symbol">(</a><a id="8708" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8710" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8712" href="Data.Nat.DivMod.html#8691" class="Bound">n</a><a id="8713" class="Symbol">)</a> <a id="8715" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8717" href="Data.Nat.DivMod.html#8691" class="Bound">n</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8728" class="Symbol">(</a><a id="8729" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8731" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8733" href="Data.Nat.DivMod.html#8691" class="Bound">n</a><a id="8734" class="Symbol">)</a> <a id="8736" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8738" href="Data.Nat.DivMod.html#8691" class="Bound">n</a> <a id="8740" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="8743" href="Data.Nat.DivMod.html#8374" class="Function">m/n*n≤m</a> <a id="8751" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8753" href="Data.Nat.DivMod.html#8691" class="Bound">n</a> <a id="8755" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="8759" href="Data.Nat.DivMod.html#8689" class="Bound">m</a>           <a id="8771" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="8774" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="8780" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8782" href="Data.Nat.DivMod.html#8691" class="Bound">n</a> <a id="8784" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="8788" href="Data.Nat.DivMod.html#8689" class="Bound">m</a> <a id="8790" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8792" href="Data.Nat.DivMod.html#8691" class="Bound">n</a>       <a id="8800" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="8801" class="Symbol">)</a>

<a id="m/n&lt;m"></a><a id="8804" href="Data.Nat.DivMod.html#8804" class="Function">m/n&lt;m</a> <a id="8810" class="Symbol">:</a> <a id="8812" class="Symbol">∀</a> <a id="8814" href="Data.Nat.DivMod.html#8814" class="Bound">m</a> <a id="8816" href="Data.Nat.DivMod.html#8816" class="Bound">n</a> <a id="8818" class="Symbol">.{{</a><a id="8821" href="Data.Nat.DivMod.html#8821" class="Bound">_</a> <a id="8823" class="Symbol">:</a> <a id="8825" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8833" href="Data.Nat.DivMod.html#8814" class="Bound">m</a><a id="8834" class="Symbol">}}</a> <a id="8837" class="Symbol">.{{</a><a id="8840" href="Data.Nat.DivMod.html#8840" class="Bound">_</a> <a id="8842" class="Symbol">:</a> <a id="8844" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8852" href="Data.Nat.DivMod.html#8816" class="Bound">n</a><a id="8853" class="Symbol">}}</a> <a id="8856" class="Symbol">→</a> <a id="8858" href="Data.Nat.DivMod.html#8816" class="Bound">n</a> <a id="8860" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="8862" class="Number">2</a> <a id="8864" class="Symbol">→</a> <a id="8866" href="Data.Nat.DivMod.html#8814" class="Bound">m</a> <a id="8868" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8870" href="Data.Nat.DivMod.html#8816" class="Bound">n</a> <a id="8872" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="8874" href="Data.Nat.DivMod.html#8814" class="Bound">m</a>
<a id="8876" href="Data.Nat.DivMod.html#8804" class="Function">m/n&lt;m</a> <a id="8882" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8884" href="Data.Nat.DivMod.html#8884" class="Bound">n</a> <a id="8886" href="Data.Nat.DivMod.html#8886" class="Bound">n≥2</a> <a id="8890" class="Symbol">=</a> <a id="8892" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="8904" class="Symbol">_</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8909" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8911" href="Data.Nat.DivMod.html#8884" class="Bound">n</a><a id="8912" class="Symbol">)</a> <a id="8914" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="8932" class="Symbol">(</a><a id="8933" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8935" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8937" href="Data.Nat.DivMod.html#8884" class="Bound">n</a><a id="8938" class="Symbol">)</a> <a id="8940" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8942" href="Data.Nat.DivMod.html#8884" class="Bound">n</a> <a id="8944" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="8947" href="Data.Nat.DivMod.html#8374" class="Function">m/n*n≤m</a> <a id="8955" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8957" href="Data.Nat.DivMod.html#8884" class="Bound">n</a> <a id="8959" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="8963" href="Data.Nat.DivMod.html#8882" class="Bound">m</a>           <a id="8975" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="8978" href="Data.Nat.Properties.html#27969" class="Function">m&lt;m*n</a> <a id="8984" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8986" href="Data.Nat.DivMod.html#8884" class="Bound">n</a> <a id="8988" href="Data.Nat.DivMod.html#8886" class="Bound">n≥2</a> <a id="8992" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="8996" href="Data.Nat.DivMod.html#8882" class="Bound">m</a> <a id="8998" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9000" href="Data.Nat.DivMod.html#8884" class="Bound">n</a>       <a id="9008" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9009" class="Symbol">)</a>

<a id="/-mono-≤"></a><a id="9012" href="Data.Nat.DivMod.html#9012" class="Function">/-mono-≤</a> <a id="9021" class="Symbol">:</a> <a id="9023" class="Symbol">.{{</a><a id="9026" href="Data.Nat.DivMod.html#9026" class="Bound">_</a> <a id="9028" class="Symbol">:</a> <a id="9030" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9038" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a><a id="9039" class="Symbol">}}</a> <a id="9042" class="Symbol">.{{</a><a id="9045" href="Data.Nat.DivMod.html#9045" class="Bound">_</a> <a id="9047" class="Symbol">:</a> <a id="9049" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9057" href="Data.Nat.DivMod.html#804" class="Generalizable">p</a><a id="9058" class="Symbol">}}</a> <a id="9061" class="Symbol">→</a>
           <a id="9074" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="9076" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9078" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="9080" class="Symbol">→</a> <a id="9082" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="9084" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="9086" href="Data.Nat.DivMod.html#804" class="Generalizable">p</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="9092" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9094" href="Data.Nat.DivMod.html#802" class="Generalizable">o</a> <a id="9096" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9098" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="9100" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9102" href="Data.Nat.DivMod.html#804" class="Generalizable">p</a>
<a id="9104" href="Data.Nat.DivMod.html#9012" class="Function">/-mono-≤</a> <a id="9113" href="Data.Nat.DivMod.html#9113" class="Bound">m≤n</a> <a id="9117" class="Symbol">(</a><a id="9118" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9122" href="Data.Nat.DivMod.html#9122" class="Bound">o≥p</a><a id="9125" class="Symbol">)</a> <a id="9127" class="Symbol">=</a> <a id="9129" href="Data.Nat.DivMod.Core.html#13521" class="Function">divₕ-mono-≤</a> <a id="9141" class="Number">0</a> <a id="9143" href="Data.Nat.DivMod.html#9113" class="Bound">m≤n</a> <a id="9147" href="Data.Nat.DivMod.html#9122" class="Bound">o≥p</a>

<a id="/-monoˡ-≤"></a><a id="9152" href="Data.Nat.DivMod.html#9152" class="Function">/-monoˡ-≤</a> <a id="9162" class="Symbol">:</a> <a id="9164" class="Symbol">∀</a> <a id="9166" href="Data.Nat.DivMod.html#9166" class="Bound">o</a> <a id="9168" class="Symbol">.{{</a><a id="9171" href="Data.Nat.DivMod.html#9171" class="Bound">_</a> <a id="9173" class="Symbol">:</a> <a id="9175" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9183" href="Data.Nat.DivMod.html#9166" class="Bound">o</a><a id="9184" class="Symbol">}}</a> <a id="9187" class="Symbol">→</a> <a id="9189" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="9191" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9193" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Data.Nat.DivMod.html#798" class="Generalizable">m</a> <a id="9199" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9201" href="Data.Nat.DivMod.html#9166" class="Bound">o</a> <a id="9203" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9205" href="Data.Nat.DivMod.html#800" class="Generalizable">n</a> <a id="9207" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9209" href="Data.Nat.DivMod.html#9166" class="Bound">o</a>
<a id="9211" href="Data.Nat.DivMod.html#9152" class="Function">/-monoˡ-≤</a> <a id="9221" href="Data.Nat.DivMod.html#9221" class="Bound">o</a> <a id="9223" href="Data.Nat.DivMod.html#9223" class="Bound">m≤n</a> <a id="9227" class="Symbol">=</a> <a id="9229" href="Data.Nat.DivMod.html#9012" class="Function">/-mono-≤</a> <a id="9238" href="Data.Nat.DivMod.html#9223" class="Bound">m≤n</a> <a id="9242" class="Symbol">(</a><a id="9243" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="9250" class="Symbol">{</a><a id="9251" href="Data.Nat.DivMod.html#9221" class="Bound">o</a><a id="9252" class="Symbol">})</a>

<a id="/-monoʳ-≤"></a><a id="9256" href="Data.Nat.DivMod.html#9256" class="Function">/-monoʳ-≤</a> <a id="9266" class="Symbol">:</a> <a id="9268" class="Symbol">∀</a> <a id="9270" href="Data.Nat.DivMod.html#9270" class="Bound">m</a> <a id="9272" class="Symbol">{</a><a id="9273" href="Data.Nat.DivMod.html#9273" class="Bound">n</a> <a id="9275" href="Data.Nat.DivMod.html#9275" class="Bound">o</a><a id="9276" class="Symbol">}</a> <a id="9278" class="Symbol">.{{</a><a id="9281" href="Data.Nat.DivMod.html#9281" class="Bound">_</a> <a id="9283" class="Symbol">:</a> <a id="9285" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9293" href="Data.Nat.DivMod.html#9273" class="Bound">n</a><a id="9294" class="Symbol">}}</a> <a id="9297" class="Symbol">.{{</a><a id="9300" href="Data.Nat.DivMod.html#9300" class="Bound">_</a> <a id="9302" class="Symbol">:</a> <a id="9304" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9312" href="Data.Nat.DivMod.html#9275" class="Bound">o</a><a id="9313" class="Symbol">}}</a> <a id="9316" class="Symbol">→</a>
            <a id="9330" href="Data.Nat.DivMod.html#9273" class="Bound">n</a> <a id="9332" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="9334" href="Data.Nat.DivMod.html#9275" class="Bound">o</a> <a id="9336" class="Symbol">→</a> <a id="9338" href="Data.Nat.DivMod.html#9270" class="Bound">m</a> <a id="9340" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9342" href="Data.Nat.DivMod.html#9273" class="Bound">n</a> <a id="9344" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9346" href="Data.Nat.DivMod.html#9270" class="Bound">m</a> <a id="9348" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9350" href="Data.Nat.DivMod.html#9275" class="Bound">o</a>
<a id="9352" href="Data.Nat.DivMod.html#9256" class="Function">/-monoʳ-≤</a> <a id="9362" href="Data.Nat.DivMod.html#9362" class="Bound">m</a> <a id="9364" href="Data.Nat.DivMod.html#9364" class="Bound">n≥o</a> <a id="9368" class="Symbol">=</a> <a id="9370" href="Data.Nat.DivMod.html#9012" class="Function">/-mono-≤</a> <a id="9379" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="9386" href="Data.Nat.DivMod.html#9364" class="Bound">n≥o</a>

<a id="/-cancelʳ-≡"></a><a id="9391" href="Data.Nat.DivMod.html#9391" class="Function">/-cancelʳ-≡</a> <a id="9403" class="Symbol">:</a> <a id="9405" class="Symbol">∀</a> <a id="9407" class="Symbol">{</a><a id="9408" href="Data.Nat.DivMod.html#9408" class="Bound">m</a> <a id="9410" href="Data.Nat.DivMod.html#9410" class="Bound">n</a> <a id="9412" href="Data.Nat.DivMod.html#9412" class="Bound">o</a><a id="9413" class="Symbol">}</a> <a id="9415" class="Symbol">.{{</a><a id="9418" href="Data.Nat.DivMod.html#9418" class="Bound">_</a> <a id="9420" class="Symbol">:</a> <a id="9422" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9430" href="Data.Nat.DivMod.html#9412" class="Bound">o</a><a id="9431" class="Symbol">}}</a> <a id="9434" class="Symbol">→</a>
              <a id="9450" href="Data.Nat.DivMod.html#9412" class="Bound">o</a> <a id="9452" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="9454" href="Data.Nat.DivMod.html#9408" class="Bound">m</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Data.Nat.DivMod.html#9412" class="Bound">o</a> <a id="9460" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="9462" href="Data.Nat.DivMod.html#9410" class="Bound">n</a> <a id="9464" class="Symbol">→</a> <a id="9466" href="Data.Nat.DivMod.html#9408" class="Bound">m</a> <a id="9468" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9470" href="Data.Nat.DivMod.html#9412" class="Bound">o</a> <a id="9472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9474" href="Data.Nat.DivMod.html#9410" class="Bound">n</a> <a id="9476" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9478" href="Data.Nat.DivMod.html#9412" class="Bound">o</a> <a id="9480" class="Symbol">→</a> <a id="9482" href="Data.Nat.DivMod.html#9408" class="Bound">m</a> <a id="9484" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9486" href="Data.Nat.DivMod.html#9410" class="Bound">n</a>
<a id="9488" href="Data.Nat.DivMod.html#9391" class="Function">/-cancelʳ-≡</a> <a id="9500" class="Symbol">{</a><a id="9501" href="Data.Nat.DivMod.html#9501" class="Bound">m</a><a id="9502" class="Symbol">}</a> <a id="9504" class="Symbol">{</a><a id="9505" href="Data.Nat.DivMod.html#9505" class="Bound">n</a><a id="9506" class="Symbol">}</a> <a id="9508" class="Symbol">{</a><a id="9509" href="Data.Nat.DivMod.html#9509" class="Bound">o</a><a id="9510" class="Symbol">}</a> <a id="9512" href="Data.Nat.DivMod.html#9512" class="Bound">o∣m</a> <a id="9516" href="Data.Nat.DivMod.html#9516" class="Bound">o∣n</a> <a id="9520" href="Data.Nat.DivMod.html#9520" class="Bound">m/o≡n/o</a> <a id="9528" class="Symbol">=</a> <a id="9530" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="9547" href="Data.Nat.DivMod.html#9501" class="Bound">m</a>           <a id="9559" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9562" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="9572" class="Symbol">{</a><a id="9573" href="Data.Nat.DivMod.html#9509" class="Bound">o</a><a id="9574" class="Symbol">}</a> <a id="9576" class="Symbol">{</a><a id="9577" href="Data.Nat.DivMod.html#9501" class="Bound">m</a><a id="9578" class="Symbol">}</a> <a id="9580" href="Data.Nat.DivMod.html#9512" class="Bound">o∣m</a> <a id="9584" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="9588" href="Data.Nat.DivMod.html#9509" class="Bound">o</a> <a id="9590" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Data.Nat.DivMod.html#9501" class="Bound">m</a> <a id="9595" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9597" href="Data.Nat.DivMod.html#9509" class="Bound">o</a><a id="9598" class="Symbol">)</a> <a id="9600" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="9604" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Data.Nat.DivMod.html#9509" class="Bound">o</a> <a id="9612" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="9614" class="Symbol">)</a> <a id="9616" href="Data.Nat.DivMod.html#9520" class="Bound">m/o≡n/o</a> <a id="9624" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9628" href="Data.Nat.DivMod.html#9509" class="Bound">o</a> <a id="9630" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9632" class="Symbol">(</a><a id="9633" href="Data.Nat.DivMod.html#9505" class="Bound">n</a> <a id="9635" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9637" href="Data.Nat.DivMod.html#9509" class="Bound">o</a><a id="9638" class="Symbol">)</a> <a id="9640" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="9644" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="9654" class="Symbol">{</a><a id="9655" href="Data.Nat.DivMod.html#9509" class="Bound">o</a><a id="9656" class="Symbol">}</a> <a id="9658" class="Symbol">{</a><a id="9659" href="Data.Nat.DivMod.html#9505" class="Bound">n</a><a id="9660" class="Symbol">}</a> <a id="9662" href="Data.Nat.DivMod.html#9516" class="Bound">o∣n</a> <a id="9666" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9670" href="Data.Nat.DivMod.html#9505" class="Bound">n</a>           <a id="9682" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m&lt;n⇒m/n≡0"></a><a id="9685" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="9695" class="Symbol">:</a> <a id="9697" class="Symbol">∀</a> <a id="9699" class="Symbol">{</a><a id="9700" href="Data.Nat.DivMod.html#9700" class="Bound">m</a> <a id="9702" href="Data.Nat.DivMod.html#9702" class="Bound">n</a><a id="9703" class="Symbol">}</a> <a id="9705" class="Symbol">.{{</a><a id="9708" href="Data.Nat.DivMod.html#9708" class="Bound">_</a> <a id="9710" class="Symbol">:</a> <a id="9712" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9720" href="Data.Nat.DivMod.html#9702" class="Bound">n</a><a id="9721" class="Symbol">}}</a> <a id="9724" class="Symbol">→</a> <a id="9726" href="Data.Nat.DivMod.html#9700" class="Bound">m</a> <a id="9728" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="9730" href="Data.Nat.DivMod.html#9702" class="Bound">n</a> <a id="9732" class="Symbol">→</a> <a id="9734" href="Data.Nat.DivMod.html#9700" class="Bound">m</a> <a id="9736" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9738" href="Data.Nat.DivMod.html#9702" class="Bound">n</a> <a id="9740" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9742" class="Number">0</a>
<a id="9744" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="9754" class="Symbol">{</a><a id="9755" href="Data.Nat.DivMod.html#9755" class="Bound">m</a><a id="9756" class="Symbol">}</a> <a id="9758" class="Symbol">{</a><a id="9759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9763" href="Data.Nat.DivMod.html#9763" class="Bound">n-1</a><a id="9766" class="Symbol">}</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9773" href="Data.Nat.DivMod.html#9773" class="Bound">m≤n</a><a id="9776" class="Symbol">)</a> <a id="9778" class="Symbol">=</a> <a id="9780" href="Data.Nat.DivMod.Core.html#11734" class="Function">divₕ-finish</a> <a id="9792" href="Data.Nat.DivMod.html#9763" class="Bound">n-1</a> <a id="9796" href="Data.Nat.DivMod.html#9755" class="Bound">m</a> <a id="9798" href="Data.Nat.DivMod.html#9763" class="Bound">n-1</a> <a id="9802" href="Data.Nat.DivMod.html#9773" class="Bound">m≤n</a>

<a id="m≥n⇒m/n&gt;0"></a><a id="9807" href="Data.Nat.DivMod.html#9807" class="Function">m≥n⇒m/n&gt;0</a> <a id="9817" class="Symbol">:</a> <a id="9819" class="Symbol">∀</a> <a id="9821" class="Symbol">{</a><a id="9822" href="Data.Nat.DivMod.html#9822" class="Bound">m</a> <a id="9824" href="Data.Nat.DivMod.html#9824" class="Bound">n</a><a id="9825" class="Symbol">}</a> <a id="9827" class="Symbol">.{{</a><a id="9830" href="Data.Nat.DivMod.html#9830" class="Bound">_</a> <a id="9832" class="Symbol">:</a> <a id="9834" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9842" href="Data.Nat.DivMod.html#9824" class="Bound">n</a><a id="9843" class="Symbol">}}</a> <a id="9846" class="Symbol">→</a> <a id="9848" href="Data.Nat.DivMod.html#9822" class="Bound">m</a> <a id="9850" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="9852" href="Data.Nat.DivMod.html#9824" class="Bound">n</a> <a id="9854" class="Symbol">→</a> <a id="9856" href="Data.Nat.DivMod.html#9822" class="Bound">m</a> <a id="9858" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9860" href="Data.Nat.DivMod.html#9824" class="Bound">n</a> <a id="9862" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="9864" class="Number">0</a>
<a id="9866" href="Data.Nat.DivMod.html#9807" class="Function">m≥n⇒m/n&gt;0</a> <a id="9876" class="Symbol">{</a><a id="9877" href="Data.Nat.DivMod.html#9877" class="Bound">m</a><a id="9878" class="Symbol">@(</a><a id="9880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9884" class="Symbol">_)}</a> <a id="9888" class="Symbol">{</a><a id="9889" href="Data.Nat.DivMod.html#9889" class="Bound">n</a><a id="9890" class="Symbol">@(</a><a id="9892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9896" class="Symbol">_)}</a> <a id="9900" href="Data.Nat.DivMod.html#9900" class="Bound">m≥n</a> <a id="9904" class="Symbol">=</a> <a id="9906" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="9914" class="Number">1</a>     <a id="9920" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9923" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Data.Nat.DivMod.html#7950" class="Function">n/n≡1</a> <a id="9934" href="Data.Nat.DivMod.html#9877" class="Bound">m</a><a id="9935" class="Symbol">)</a> <a id="9937" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="9941" href="Data.Nat.DivMod.html#9877" class="Bound">m</a> <a id="9943" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9945" href="Data.Nat.DivMod.html#9877" class="Bound">m</a> <a id="9947" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="9950" href="Data.Nat.DivMod.html#9256" class="Function">/-monoʳ-≤</a> <a id="9960" href="Data.Nat.DivMod.html#9877" class="Bound">m</a> <a id="9962" href="Data.Nat.DivMod.html#9900" class="Bound">m≥n</a> <a id="9966" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="9970" href="Data.Nat.DivMod.html#9877" class="Bound">m</a> <a id="9972" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9974" href="Data.Nat.DivMod.html#9889" class="Bound">n</a> <a id="9976" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="+-distrib-/"></a><a id="9979" href="Data.Nat.DivMod.html#9979" class="Function">+-distrib-/</a> <a id="9991" class="Symbol">:</a> <a id="9993" class="Symbol">∀</a> <a id="9995" href="Data.Nat.DivMod.html#9995" class="Bound">m</a> <a id="9997" href="Data.Nat.DivMod.html#9997" class="Bound">n</a> <a id="9999" class="Symbol">{</a><a id="10000" href="Data.Nat.DivMod.html#10000" class="Bound">d</a><a id="10001" class="Symbol">}</a> <a id="10003" class="Symbol">.{{</a><a id="10006" href="Data.Nat.DivMod.html#10006" class="Bound">_</a> <a id="10008" class="Symbol">:</a> <a id="10010" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="10018" href="Data.Nat.DivMod.html#10000" class="Bound">d</a><a id="10019" class="Symbol">}}</a> <a id="10022" class="Symbol">→</a> <a id="10024" href="Data.Nat.DivMod.html#9995" class="Bound">m</a> <a id="10026" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10028" href="Data.Nat.DivMod.html#10000" class="Bound">d</a> <a id="10030" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10032" href="Data.Nat.DivMod.html#9997" class="Bound">n</a> <a id="10034" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10036" href="Data.Nat.DivMod.html#10000" class="Bound">d</a> <a id="10038" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="10040" href="Data.Nat.DivMod.html#10000" class="Bound">d</a> <a id="10042" class="Symbol">→</a>
              <a id="10058" class="Symbol">(</a><a id="10059" href="Data.Nat.DivMod.html#9995" class="Bound">m</a> <a id="10061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10063" href="Data.Nat.DivMod.html#9997" class="Bound">n</a><a id="10064" class="Symbol">)</a> <a id="10066" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10068" href="Data.Nat.DivMod.html#10000" class="Bound">d</a> <a id="10070" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10072" href="Data.Nat.DivMod.html#9995" class="Bound">m</a> <a id="10074" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10076" href="Data.Nat.DivMod.html#10000" class="Bound">d</a> <a id="10078" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10080" href="Data.Nat.DivMod.html#9997" class="Bound">n</a> <a id="10082" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10084" href="Data.Nat.DivMod.html#10000" class="Bound">d</a>
<a id="10086" href="Data.Nat.DivMod.html#9979" class="Function">+-distrib-/</a> <a id="10098" href="Data.Nat.DivMod.html#10098" class="Bound">m</a> <a id="10100" href="Data.Nat.DivMod.html#10100" class="Bound">n</a> <a id="10102" class="Symbol">{</a><a id="10103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10107" href="Data.Nat.DivMod.html#10107" class="Bound">d-1</a><a id="10110" class="Symbol">}</a> <a id="10112" href="Data.Nat.DivMod.html#10112" class="Bound">leq</a> <a id="10116" class="Symbol">=</a> <a id="10118" href="Data.Nat.DivMod.Core.html#12802" class="Function">+-distrib-divₕ</a> <a id="10133" class="Number">0</a> <a id="10135" class="Number">0</a> <a id="10137" href="Data.Nat.DivMod.html#10098" class="Bound">m</a> <a id="10139" href="Data.Nat.DivMod.html#10100" class="Bound">n</a> <a id="10141" href="Data.Nat.DivMod.html#10107" class="Bound">d-1</a> <a id="10145" href="Data.Nat.DivMod.html#10112" class="Bound">leq</a>

<a id="+-distrib-/-∣ˡ"></a><a id="10150" href="Data.Nat.DivMod.html#10150" class="Function">+-distrib-/-∣ˡ</a> <a id="10165" class="Symbol">:</a> <a id="10167" class="Symbol">∀</a> <a id="10169" class="Symbol">{</a><a id="10170" href="Data.Nat.DivMod.html#10170" class="Bound">m</a><a id="10171" class="Symbol">}</a> <a id="10173" href="Data.Nat.DivMod.html#10173" class="Bound">n</a> <a id="10175" class="Symbol">{</a><a id="10176" href="Data.Nat.DivMod.html#10176" class="Bound">d</a><a id="10177" class="Symbol">}</a> <a id="10179" class="Symbol">.{{</a><a id="10182" href="Data.Nat.DivMod.html#10182" class="Bound">_</a> <a id="10184" class="Symbol">:</a> <a id="10186" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="10194" href="Data.Nat.DivMod.html#10176" class="Bound">d</a><a id="10195" class="Symbol">}}</a> <a id="10198" class="Symbol">→</a>
                 <a id="10217" href="Data.Nat.DivMod.html#10176" class="Bound">d</a> <a id="10219" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10221" href="Data.Nat.DivMod.html#10170" class="Bound">m</a> <a id="10223" class="Symbol">→</a> <a id="10225" class="Symbol">(</a><a id="10226" href="Data.Nat.DivMod.html#10170" class="Bound">m</a> <a id="10228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10230" href="Data.Nat.DivMod.html#10173" class="Bound">n</a><a id="10231" class="Symbol">)</a> <a id="10233" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10235" href="Data.Nat.DivMod.html#10176" class="Bound">d</a> <a id="10237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10239" href="Data.Nat.DivMod.html#10170" class="Bound">m</a> <a id="10241" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10243" href="Data.Nat.DivMod.html#10176" class="Bound">d</a> <a id="10245" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10247" href="Data.Nat.DivMod.html#10173" class="Bound">n</a> <a id="10249" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10251" href="Data.Nat.DivMod.html#10176" class="Bound">d</a>
<a id="10253" href="Data.Nat.DivMod.html#10150" class="Function">+-distrib-/-∣ˡ</a> <a id="10268" class="Symbol">{</a><a id="10269" href="Data.Nat.DivMod.html#10269" class="Bound">m</a><a id="10270" class="Symbol">@</a><a id="10271" class="DottedPattern Symbol">.(</a><a id="10273" href="Data.Nat.DivMod.html#10301" class="DottedPattern Bound">p</a> <a id="10275" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10277" href="Data.Nat.DivMod.html#10284" class="DottedPattern Bound">d</a><a id="10278" class="DottedPattern Symbol">)</a><a id="10279" class="Symbol">}</a> <a id="10281" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10283" class="Symbol">{</a><a id="10284" href="Data.Nat.DivMod.html#10284" class="Bound">d</a><a id="10285" class="Symbol">}</a> <a id="10287" class="Symbol">(</a><a id="10288" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="10301" href="Data.Nat.DivMod.html#10301" class="Bound">p</a><a id="10302" class="Symbol">)</a> <a id="10304" class="Symbol">=</a> <a id="10306" href="Data.Nat.DivMod.html#9979" class="Function">+-distrib-/</a> <a id="10318" href="Data.Nat.DivMod.html#10269" class="Bound">m</a> <a id="10320" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10322" class="Symbol">(</a><a id="10323" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="10338" href="Data.Nat.DivMod.html#10269" class="Bound">m</a> <a id="10340" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10342" href="Data.Nat.DivMod.html#10284" class="Bound">d</a> <a id="10344" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10346" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10348" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10350" href="Data.Nat.DivMod.html#10284" class="Bound">d</a>     <a id="10356" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="10362" href="Data.Nat.DivMod.html#10301" class="Bound">p</a> <a id="10364" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10366" href="Data.Nat.DivMod.html#10284" class="Bound">d</a> <a id="10368" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10370" href="Data.Nat.DivMod.html#10284" class="Bound">d</a> <a id="10372" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10374" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10376" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10378" href="Data.Nat.DivMod.html#10284" class="Bound">d</a> <a id="10380" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10383" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="10388" class="Symbol">(</a><a id="10389" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="10392" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10394" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10396" href="Data.Nat.DivMod.html#10284" class="Bound">d</a><a id="10397" class="Symbol">)</a> <a id="10399" class="Symbol">(</a><a id="10400" href="Data.Nat.DivMod.html#3785" class="Function">m*n%n≡0</a> <a id="10408" href="Data.Nat.DivMod.html#10301" class="Bound">p</a> <a id="10410" href="Data.Nat.DivMod.html#10284" class="Bound">d</a><a id="10411" class="Symbol">)</a> <a id="10413" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10417" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10419" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10421" href="Data.Nat.DivMod.html#10284" class="Bound">d</a>             <a id="10435" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="10438" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="10444" href="Data.Nat.DivMod.html#10281" class="Bound">n</a> <a id="10446" href="Data.Nat.DivMod.html#10284" class="Bound">d</a> <a id="10448" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="10452" href="Data.Nat.DivMod.html#10284" class="Bound">d</a>                 <a id="10470" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="10471" class="Symbol">)</a>

<a id="+-distrib-/-∣ʳ"></a><a id="10474" href="Data.Nat.DivMod.html#10474" class="Function">+-distrib-/-∣ʳ</a> <a id="10489" class="Symbol">:</a> <a id="10491" class="Symbol">∀</a> <a id="10493" href="Data.Nat.DivMod.html#10493" class="Bound">m</a> <a id="10495" class="Symbol">{</a><a id="10496" href="Data.Nat.DivMod.html#10496" class="Bound">n</a><a id="10497" class="Symbol">}</a> <a id="10499" class="Symbol">{</a><a id="10500" href="Data.Nat.DivMod.html#10500" class="Bound">d</a><a id="10501" class="Symbol">}</a> <a id="10503" class="Symbol">.{{</a><a id="10506" href="Data.Nat.DivMod.html#10506" class="Bound">_</a> <a id="10508" class="Symbol">:</a> <a id="10510" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="10518" href="Data.Nat.DivMod.html#10500" class="Bound">d</a><a id="10519" class="Symbol">}}</a> <a id="10522" class="Symbol">→</a>
                 <a id="10541" href="Data.Nat.DivMod.html#10500" class="Bound">d</a> <a id="10543" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10545" href="Data.Nat.DivMod.html#10496" class="Bound">n</a> <a id="10547" class="Symbol">→</a> <a id="10549" class="Symbol">(</a><a id="10550" href="Data.Nat.DivMod.html#10493" class="Bound">m</a> <a id="10552" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10554" href="Data.Nat.DivMod.html#10496" class="Bound">n</a><a id="10555" class="Symbol">)</a> <a id="10557" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10559" href="Data.Nat.DivMod.html#10500" class="Bound">d</a> <a id="10561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10563" href="Data.Nat.DivMod.html#10493" class="Bound">m</a> <a id="10565" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10567" href="Data.Nat.DivMod.html#10500" class="Bound">d</a> <a id="10569" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10571" href="Data.Nat.DivMod.html#10496" class="Bound">n</a> <a id="10573" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10575" href="Data.Nat.DivMod.html#10500" class="Bound">d</a>
<a id="10577" href="Data.Nat.DivMod.html#10474" class="Function">+-distrib-/-∣ʳ</a> <a id="10592" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10594" class="Symbol">{</a><a id="10595" href="Data.Nat.DivMod.html#10595" class="Bound">n</a><a id="10596" class="Symbol">@</a><a id="10597" class="DottedPattern Symbol">.(</a><a id="10599" href="Data.Nat.DivMod.html#10625" class="DottedPattern Bound">p</a> <a id="10601" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10603" href="Data.Nat.DivMod.html#10608" class="DottedPattern Bound">d</a><a id="10604" class="DottedPattern Symbol">)</a><a id="10605" class="Symbol">}</a> <a id="10607" class="Symbol">{</a><a id="10608" href="Data.Nat.DivMod.html#10608" class="Bound">d</a><a id="10609" class="Symbol">}</a> <a id="10611" class="Symbol">(</a><a id="10612" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="10625" href="Data.Nat.DivMod.html#10625" class="Bound">p</a><a id="10626" class="Symbol">)</a> <a id="10628" class="Symbol">=</a> <a id="10630" href="Data.Nat.DivMod.html#9979" class="Function">+-distrib-/</a> <a id="10642" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10644" href="Data.Nat.DivMod.html#10595" class="Bound">n</a> <a id="10646" class="Symbol">(</a><a id="10647" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="10662" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10664" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10666" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10668" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10670" href="Data.Nat.DivMod.html#10595" class="Bound">n</a> <a id="10672" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10674" href="Data.Nat.DivMod.html#10608" class="Bound">d</a>     <a id="10680" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="10686" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10688" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10690" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10692" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10694" href="Data.Nat.DivMod.html#10625" class="Bound">p</a> <a id="10696" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10698" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10700" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10702" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10704" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10707" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="10712" class="Symbol">(</a><a id="10713" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10715" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10717" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10719" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10721" class="Symbol">)</a> <a id="10723" class="Symbol">(</a><a id="10724" href="Data.Nat.DivMod.html#3785" class="Function">m*n%n≡0</a> <a id="10732" href="Data.Nat.DivMod.html#10625" class="Bound">p</a> <a id="10734" href="Data.Nat.DivMod.html#10608" class="Bound">d</a><a id="10735" class="Symbol">)</a> <a id="10737" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10741" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10743" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10745" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10747" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10749" class="Number">0</a>         <a id="10759" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10762" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="10774" class="Symbol">_</a> <a id="10776" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="10780" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10782" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="10784" href="Data.Nat.DivMod.html#10608" class="Bound">d</a>             <a id="10798" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="10801" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="10807" href="Data.Nat.DivMod.html#10592" class="Bound">m</a> <a id="10809" href="Data.Nat.DivMod.html#10608" class="Bound">d</a> <a id="10811" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="10815" href="Data.Nat.DivMod.html#10608" class="Bound">d</a>                 <a id="10833" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="10834" class="Symbol">)</a>

<a id="m/n≡1+[m∸n]/n"></a><a id="10837" href="Data.Nat.DivMod.html#10837" class="Function">m/n≡1+[m∸n]/n</a> <a id="10851" class="Symbol">:</a> <a id="10853" class="Symbol">∀</a> <a id="10855" class="Symbol">{</a><a id="10856" href="Data.Nat.DivMod.html#10856" class="Bound">m</a> <a id="10858" href="Data.Nat.DivMod.html#10858" class="Bound">n</a><a id="10859" class="Symbol">}</a> <a id="10861" class="Symbol">.{{</a><a id="10864" href="Data.Nat.DivMod.html#10864" class="Bound">_</a> <a id="10866" class="Symbol">:</a> <a id="10868" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="10876" href="Data.Nat.DivMod.html#10858" class="Bound">n</a><a id="10877" class="Symbol">}}</a> <a id="10880" class="Symbol">→</a> <a id="10882" href="Data.Nat.DivMod.html#10856" class="Bound">m</a> <a id="10884" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="10886" href="Data.Nat.DivMod.html#10858" class="Bound">n</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Data.Nat.DivMod.html#10856" class="Bound">m</a> <a id="10892" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10894" href="Data.Nat.DivMod.html#10858" class="Bound">n</a> <a id="10896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10898" class="Number">1</a> <a id="10900" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10902" class="Symbol">((</a><a id="10904" href="Data.Nat.DivMod.html#10856" class="Bound">m</a> <a id="10906" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="10908" href="Data.Nat.DivMod.html#10858" class="Bound">n</a><a id="10909" class="Symbol">)</a> <a id="10911" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10913" href="Data.Nat.DivMod.html#10858" class="Bound">n</a><a id="10914" class="Symbol">)</a>
<a id="10916" href="Data.Nat.DivMod.html#10837" class="Function">m/n≡1+[m∸n]/n</a> <a id="10930" class="Symbol">{</a><a id="10931" href="Data.Nat.DivMod.html#10931" class="Bound">m</a><a id="10932" class="Symbol">@(</a><a id="10934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10938" href="Data.Nat.DivMod.html#10938" class="Bound">m-1</a><a id="10941" class="Symbol">)}</a> <a id="10944" class="Symbol">{</a><a id="10945" href="Data.Nat.DivMod.html#10945" class="Bound">n</a><a id="10946" class="Symbol">@(</a><a id="10948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10952" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a><a id="10955" class="Symbol">)}</a> <a id="10958" href="Data.Nat.DivMod.html#10958" class="Bound">m≥n</a> <a id="10962" class="Symbol">=</a> <a id="10964" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="10981" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="10983" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="10985" href="Data.Nat.DivMod.html#10945" class="Bound">n</a>                              <a id="11016" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="11022" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="11033" class="Number">0</a> <a id="11035" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11039" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11041" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a>             <a id="11057" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11060" href="Data.Nat.DivMod.Core.html#11062" class="Function">divₕ-restart</a> <a id="11073" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11077" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11079" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11083" href="Data.Nat.DivMod.html#10958" class="Bound">m≥n</a> <a id="11087" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="11091" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="11102" class="Number">1</a> <a id="11104" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11108" class="Symbol">(</a><a id="11109" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11111" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11113" href="Data.Nat.DivMod.html#10945" class="Bound">n</a><a id="11114" class="Symbol">)</a> <a id="11116" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a>       <a id="11126" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11129" href="Data.Nat.DivMod.Core.html#11264" class="Function">divₕ-extractAcc</a> <a id="11145" class="Number">1</a> <a id="11147" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11151" class="Symbol">(</a><a id="11152" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11154" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11156" href="Data.Nat.DivMod.html#10945" class="Bound">n</a><a id="11157" class="Symbol">)</a> <a id="11159" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11163" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="11167" class="Number">1</a> <a id="11169" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="11183" class="Number">0</a> <a id="11185" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a> <a id="11189" class="Symbol">(</a><a id="11190" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11192" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11194" href="Data.Nat.DivMod.html#10945" class="Bound">n</a><a id="11195" class="Symbol">)</a> <a id="11197" href="Data.Nat.DivMod.html#10952" class="Bound">n-1</a><a id="11200" class="Symbol">)</a> <a id="11202" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="11208" class="Number">1</a> <a id="11210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11212" class="Symbol">(</a><a id="11213" href="Data.Nat.DivMod.html#10931" class="Bound">m</a> <a id="11215" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11217" href="Data.Nat.DivMod.html#10945" class="Bound">n</a><a id="11218" class="Symbol">)</a> <a id="11220" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11222" href="Data.Nat.DivMod.html#10945" class="Bound">n</a>                    <a id="11243" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m*n/m*o≡n/o"></a><a id="11246" href="Data.Nat.DivMod.html#11246" class="Function">m*n/m*o≡n/o</a> <a id="11258" class="Symbol">:</a> <a id="11260" class="Symbol">∀</a> <a id="11262" href="Data.Nat.DivMod.html#11262" class="Bound">m</a> <a id="11264" href="Data.Nat.DivMod.html#11264" class="Bound">n</a> <a id="11266" href="Data.Nat.DivMod.html#11266" class="Bound">o</a> <a id="11268" class="Symbol">.{{</a><a id="11271" href="Data.Nat.DivMod.html#11271" class="Bound">_</a> <a id="11273" class="Symbol">:</a> <a id="11275" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="11283" href="Data.Nat.DivMod.html#11266" class="Bound">o</a><a id="11284" class="Symbol">}}</a> <a id="11287" class="Symbol">.{{</a><a id="11290" href="Data.Nat.DivMod.html#11290" class="Bound">_</a> <a id="11292" class="Symbol">:</a> <a id="11294" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Data.Nat.DivMod.html#11262" class="Bound">m</a> <a id="11305" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11307" href="Data.Nat.DivMod.html#11266" class="Bound">o</a><a id="11308" class="Symbol">)}}</a> <a id="11312" class="Symbol">→</a>
              <a id="11328" class="Symbol">(</a><a id="11329" href="Data.Nat.DivMod.html#11262" class="Bound">m</a> <a id="11331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11333" href="Data.Nat.DivMod.html#11264" class="Bound">n</a><a id="11334" class="Symbol">)</a> <a id="11336" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11338" class="Symbol">(</a><a id="11339" href="Data.Nat.DivMod.html#11262" class="Bound">m</a> <a id="11341" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11343" href="Data.Nat.DivMod.html#11266" class="Bound">o</a><a id="11344" class="Symbol">)</a> <a id="11346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11348" href="Data.Nat.DivMod.html#11264" class="Bound">n</a> <a id="11350" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11352" href="Data.Nat.DivMod.html#11266" class="Bound">o</a>
<a id="11354" href="Data.Nat.DivMod.html#11246" class="Function">m*n/m*o≡n/o</a> <a id="11366" href="Data.Nat.DivMod.html#11366" class="Bound">m</a><a id="11367" class="Symbol">@(</a><a id="11369" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11373" class="Symbol">_)</a> <a id="11376" href="Data.Nat.DivMod.html#11376" class="Bound">n</a> <a id="11378" href="Data.Nat.DivMod.html#11378" class="Bound">o</a> <a id="11380" class="Symbol">=</a> <a id="11382" href="Data.Nat.DivMod.html#11417" class="Function">helper</a> <a id="11389" class="Symbol">(</a><a id="11390" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="11404" href="Data.Nat.DivMod.html#11376" class="Bound">n</a><a id="11405" class="Symbol">)</a>
  <a id="11409" class="Keyword">where</a>
  <a id="11417" href="Data.Nat.DivMod.html#11417" class="Function">helper</a> <a id="11424" class="Symbol">:</a> <a id="11426" class="Symbol">∀</a> <a id="11428" class="Symbol">{</a><a id="11429" href="Data.Nat.DivMod.html#11429" class="Bound">n</a><a id="11430" class="Symbol">}</a> <a id="11432" class="Symbol">→</a> <a id="11434" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="11438" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="11442" href="Data.Nat.DivMod.html#11429" class="Bound">n</a> <a id="11444" class="Symbol">→</a> <a id="11446" class="Symbol">(</a><a id="11447" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11449" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11451" href="Data.Nat.DivMod.html#11429" class="Bound">n</a><a id="11452" class="Symbol">)</a> <a id="11454" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11459" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11461" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11462" class="Symbol">)</a> <a id="11464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11466" href="Data.Nat.DivMod.html#11429" class="Bound">n</a> <a id="11468" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11470" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>
  <a id="11474" href="Data.Nat.DivMod.html#11417" class="Function">helper</a> <a id="11481" class="Symbol">{</a><a id="11482" href="Data.Nat.DivMod.html#11482" class="Bound">n</a><a id="11483" class="Symbol">}</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="11490" href="Data.Nat.DivMod.html#11490" class="Bound">rec</a><a id="11493" class="Symbol">)</a> <a id="11495" class="Keyword">with</a> <a id="11500" href="Data.Nat.DivMod.html#11482" class="Bound">n</a> <a id="11502" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="11505" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>
  <a id="11509" class="Symbol">...</a> <a id="11513" class="Symbol">|</a> <a id="11515" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="11519" href="Data.Nat.DivMod.html#11519" class="Bound">n&lt;o</a> <a id="11523" class="Symbol">=</a> <a id="11525" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="11531" class="Symbol">(</a><a id="11532" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="11553" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11555" href="Data.Nat.DivMod.html#11519" class="Bound">n&lt;o</a><a id="11558" class="Symbol">))</a> <a id="11561" class="Symbol">(</a><a id="11562" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11566" class="Symbol">(</a><a id="11567" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="11577" href="Data.Nat.DivMod.html#11519" class="Bound">n&lt;o</a><a id="11580" class="Symbol">))</a>
  <a id="11585" class="Symbol">...</a> <a id="11589" class="Symbol">|</a> <a id="11591" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="11595" href="Data.Nat.DivMod.html#11595" class="Bound">n≮o</a> <a id="11599" class="Symbol">=</a> <a id="11601" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="11620" class="Symbol">(</a><a id="11621" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11623" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11625" class="Bound">n</a><a id="11626" class="Symbol">)</a> <a id="11628" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11630" class="Symbol">(</a><a id="11631" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11633" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11635" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11636" class="Symbol">)</a>             <a id="11650" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="11654" href="Data.Nat.DivMod.html#10837" class="Function">m/n≡1+[m∸n]/n</a> <a id="11668" class="Symbol">(</a><a id="11669" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="11679" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11681" class="Symbol">(</a><a id="11682" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="11686" href="Data.Nat.DivMod.html#11595" class="Bound">n≮o</a><a id="11689" class="Symbol">))</a> <a id="11692" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="11698" class="Number">1</a> <a id="11700" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11705" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11707" class="Bound">n</a> <a id="11709" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11711" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11713" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11715" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11716" class="Symbol">)</a> <a id="11718" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11720" class="Symbol">(</a><a id="11721" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11723" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11725" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11726" class="Symbol">)</a> <a id="11728" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="11731" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="11736" class="Symbol">(λ</a> <a id="11739" href="Data.Nat.DivMod.html#11739" class="Bound">v</a> <a id="11741" class="Symbol">→</a> <a id="11743" class="Number">1</a> <a id="11745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11747" href="Data.Nat.DivMod.html#11739" class="Bound">v</a> <a id="11749" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11751" class="Symbol">(</a><a id="11752" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11754" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11756" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11757" class="Symbol">))</a> <a id="11760" class="Symbol">(</a><a id="11761" href="Data.Nat.Properties.html#51834" class="Function">*-distribˡ-∸</a> <a id="11774" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11776" class="Bound">n</a> <a id="11778" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11779" class="Symbol">)</a> <a id="11781" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="11787" class="Number">1</a> <a id="11789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11794" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11796" class="Symbol">(</a><a id="11797" class="Bound">n</a> <a id="11799" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11801" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11802" class="Symbol">))</a> <a id="11805" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11807" class="Symbol">(</a><a id="11808" href="Data.Nat.DivMod.html#11366" class="Bound">m</a> <a id="11810" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11812" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11813" class="Symbol">)</a>   <a id="11817" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="11821" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="11826" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11830" class="Symbol">(</a><a id="11831" href="Data.Nat.DivMod.html#11417" class="Function">helper</a> <a id="11838" class="Symbol">(</a><a id="11839" class="Bound">rec</a> <a id="11843" href="Data.Nat.DivMod.html#12135" class="Function">n∸o&lt;n</a><a id="11848" class="Symbol">))</a> <a id="11851" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="11857" class="Number">1</a> <a id="11859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11861" class="Symbol">(</a><a id="11862" class="Bound">n</a> <a id="11864" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11866" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11867" class="Symbol">)</a> <a id="11869" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11871" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>               <a id="11887" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="11890" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="11896" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="11900" class="Symbol">(</a><a id="11901" href="Data.Nat.DivMod.html#7950" class="Function">n/n≡1</a> <a id="11907" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11908" class="Symbol">)</a> <a id="11910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11915" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="11921" href="Data.Nat.DivMod.html#11378" class="Bound">o</a> <a id="11923" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11925" href="Data.Nat.DivMod.html#11378" class="Bound">o</a> <a id="11927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11929" class="Symbol">(</a><a id="11930" class="Bound">n</a> <a id="11932" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11934" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11935" class="Symbol">)</a> <a id="11937" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="11939" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>           <a id="11951" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="11954" href="Data.Nat.DivMod.html#10150" class="Function">+-distrib-/-∣ˡ</a> <a id="11969" class="Symbol">(</a><a id="11970" class="Bound">n</a> <a id="11972" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="11974" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="11975" class="Symbol">)</a> <a id="11977" class="Symbol">(</a><a id="11978" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="11986" class="Number">1</a> <a id="11988" class="Symbol">((</a><a id="11990" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="11994" class="Symbol">(</a><a id="11995" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="12007" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="12008" class="Symbol">))))</a> <a id="12013" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="12019" class="Symbol">(</a><a id="12020" href="Data.Nat.DivMod.html#11378" class="Bound">o</a> <a id="12022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12024" class="Symbol">(</a><a id="12025" class="Bound">n</a> <a id="12027" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12029" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="12030" class="Symbol">))</a> <a id="12033" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12035" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>             <a id="12049" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="12053" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="12058" class="Symbol">(</a><a id="12059" href="Data.Nat.Base.html#7096" class="Function Operator">_/</a> <a id="12062" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="12063" class="Symbol">)</a> <a id="12065" class="Symbol">(</a><a id="12066" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="12076" class="Symbol">(</a><a id="12077" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="12081" href="Data.Nat.DivMod.html#11595" class="Bound">n≮o</a><a id="12084" class="Symbol">))</a> <a id="12087" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="12093" class="Bound">n</a> <a id="12095" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12097" href="Data.Nat.DivMod.html#11378" class="Bound">o</a>                         <a id="12123" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="12129" class="Keyword">where</a> <a id="12135" href="Data.Nat.DivMod.html#12135" class="Function">n∸o&lt;n</a> <a id="12141" class="Symbol">=</a> <a id="12143" href="Data.Nat.Properties.html#46929" class="Function">∸-monoʳ-&lt;</a> <a id="12153" class="Symbol">(</a><a id="12154" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Data.Nat.Base.html#3604" class="Function">≢-nonZero⁻¹</a> <a id="12175" href="Data.Nat.DivMod.html#11378" class="Bound">o</a><a id="12176" class="Symbol">))</a> <a id="12179" class="Symbol">(</a><a id="12180" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="12184" href="Data.Nat.DivMod.html#11595" class="Bound">n≮o</a><a id="12187" class="Symbol">)</a>

<a id="m*n/o*n≡m/o"></a><a id="12190" href="Data.Nat.DivMod.html#12190" class="Function">m*n/o*n≡m/o</a> <a id="12202" class="Symbol">:</a> <a id="12204" class="Symbol">∀</a> <a id="12206" href="Data.Nat.DivMod.html#12206" class="Bound">m</a> <a id="12208" href="Data.Nat.DivMod.html#12208" class="Bound">n</a> <a id="12210" href="Data.Nat.DivMod.html#12210" class="Bound">o</a> <a id="12212" class="Symbol">.⦃</a> <a id="12215" href="Data.Nat.DivMod.html#12215" class="Bound">_</a> <a id="12217" class="Symbol">:</a> <a id="12219" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="12227" href="Data.Nat.DivMod.html#12210" class="Bound">o</a> <a id="12229" class="Symbol">⦄</a> <a id="12231" class="Symbol">⦃</a> <a id="12233" href="Data.Nat.DivMod.html#12233" class="Bound">_</a> <a id="12235" class="Symbol">:</a> <a id="12237" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Data.Nat.DivMod.html#12210" class="Bound">o</a> <a id="12248" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12250" href="Data.Nat.DivMod.html#12208" class="Bound">n</a><a id="12251" class="Symbol">)</a> <a id="12253" class="Symbol">⦄</a> <a id="12255" class="Symbol">→</a>
              <a id="12271" href="Data.Nat.DivMod.html#12206" class="Bound">m</a> <a id="12273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12275" href="Data.Nat.DivMod.html#12208" class="Bound">n</a> <a id="12277" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Data.Nat.DivMod.html#12210" class="Bound">o</a> <a id="12282" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12284" href="Data.Nat.DivMod.html#12208" class="Bound">n</a><a id="12285" class="Symbol">)</a> <a id="12287" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12289" href="Data.Nat.DivMod.html#12206" class="Bound">m</a> <a id="12291" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12293" href="Data.Nat.DivMod.html#12210" class="Bound">o</a>
<a id="12295" href="Data.Nat.DivMod.html#12190" class="Function">m*n/o*n≡m/o</a> <a id="12307" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12309" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12311" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12313" class="Symbol">⦃</a> <a id="12315" class="Symbol">_</a> <a id="12317" class="Symbol">⦄</a> <a id="12319" class="Symbol">⦃</a> <a id="12321" href="Data.Nat.DivMod.html#12321" class="Bound">o*n≢0</a> <a id="12327" class="Symbol">⦄</a> <a id="12329" class="Symbol">=</a> <a id="12331" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="12348" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12350" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12352" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12354" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12356" class="Symbol">(</a><a id="12357" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12359" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12361" href="Data.Nat.DivMod.html#12309" class="Bound">n</a><a id="12362" class="Symbol">)</a> <a id="12364" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12367" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="12375" class="Symbol">(</a><a id="12376" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="12383" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12385" href="Data.Nat.DivMod.html#12309" class="Bound">n</a><a id="12386" class="Symbol">)</a> <a id="12388" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12392" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12394" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12396" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12398" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12403" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12405" href="Data.Nat.DivMod.html#12309" class="Bound">n</a><a id="12406" class="Symbol">)</a> <a id="12408" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12411" href="Data.Nat.DivMod.html#7742" class="Function">/-congʳ</a> <a id="12419" class="Symbol">(</a><a id="12420" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="12427" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12429" href="Data.Nat.DivMod.html#12309" class="Bound">n</a><a id="12430" class="Symbol">)</a> <a id="12432" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12436" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12438" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12440" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12442" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12444" class="Symbol">(</a><a id="12445" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12447" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12449" href="Data.Nat.DivMod.html#12311" class="Bound">o</a><a id="12450" class="Symbol">)</a> <a id="12452" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12455" href="Data.Nat.DivMod.html#11246" class="Function">m*n/m*o≡n/o</a> <a id="12467" href="Data.Nat.DivMod.html#12309" class="Bound">n</a> <a id="12469" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12471" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12473" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12477" href="Data.Nat.DivMod.html#12307" class="Bound">m</a> <a id="12479" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12481" href="Data.Nat.DivMod.html#12311" class="Bound">o</a>           <a id="12493" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="12497" class="Keyword">where</a> <a id="12503" class="Keyword">instance</a> <a id="12512" href="Data.Nat.DivMod.html#12512" class="Function">n*o≢0</a> <a id="12518" class="Symbol">=</a> <a id="12520" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="12526" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="12534" class="Symbol">(</a><a id="12535" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="12542" href="Data.Nat.DivMod.html#12311" class="Bound">o</a> <a id="12544" href="Data.Nat.DivMod.html#12309" class="Bound">n</a><a id="12545" class="Symbol">)</a> <a id="12547" href="Data.Nat.DivMod.html#12321" class="Bound">o*n≢0</a>

<a id="m&lt;n*o⇒m/o&lt;n"></a><a id="12554" href="Data.Nat.DivMod.html#12554" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="12566" class="Symbol">:</a> <a id="12568" class="Symbol">∀</a> <a id="12570" class="Symbol">{</a><a id="12571" href="Data.Nat.DivMod.html#12571" class="Bound">m</a> <a id="12573" href="Data.Nat.DivMod.html#12573" class="Bound">n</a> <a id="12575" href="Data.Nat.DivMod.html#12575" class="Bound">o</a><a id="12576" class="Symbol">}</a> <a id="12578" class="Symbol">.⦃</a> <a id="12581" href="Data.Nat.DivMod.html#12581" class="Bound">_</a> <a id="12583" class="Symbol">:</a> <a id="12585" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="12593" href="Data.Nat.DivMod.html#12575" class="Bound">o</a> <a id="12595" class="Symbol">⦄</a> <a id="12597" class="Symbol">→</a> <a id="12599" href="Data.Nat.DivMod.html#12571" class="Bound">m</a> <a id="12601" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12603" href="Data.Nat.DivMod.html#12573" class="Bound">n</a> <a id="12605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12607" href="Data.Nat.DivMod.html#12575" class="Bound">o</a> <a id="12609" class="Symbol">→</a> <a id="12611" href="Data.Nat.DivMod.html#12571" class="Bound">m</a> <a id="12613" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12615" href="Data.Nat.DivMod.html#12575" class="Bound">o</a> <a id="12617" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12619" href="Data.Nat.DivMod.html#12573" class="Bound">n</a>
<a id="12621" href="Data.Nat.DivMod.html#12554" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="12633" class="Symbol">{</a><a id="12634" href="Data.Nat.DivMod.html#12634" class="Bound">m</a><a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">{</a><a id="12638" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12642" href="Data.Nat.DivMod.html#12642" class="Bound">n</a><a id="12643" class="Symbol">}</a> <a id="12645" class="Symbol">{</a><a id="12646" href="Data.Nat.DivMod.html#12646" class="Bound">o</a><a id="12647" class="Symbol">}</a> <a id="12649" href="Data.Nat.DivMod.html#12649" class="Bound">m&lt;n*o</a> <a id="12655" class="Keyword">with</a> <a id="12660" href="Data.Nat.DivMod.html#12634" class="Bound">m</a> <a id="12662" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="12665" href="Data.Nat.DivMod.html#12646" class="Bound">o</a>
<a id="12667" class="Symbol">...</a> <a id="12671" class="Symbol">|</a> <a id="12673" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="12677" href="Data.Nat.DivMod.html#12677" class="Bound">m&lt;o</a> <a id="12681" class="Symbol">=</a> <a id="12683" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="12698" class="Bound">m</a> <a id="12700" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12702" class="Bound">o</a> <a id="12704" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12707" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="12717" href="Data.Nat.DivMod.html#12677" class="Bound">m&lt;o</a> <a id="12721" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12725" class="Number">0</a>     <a id="12731" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="12734" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="12738" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="12742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12746" class="Bound">n</a> <a id="12748" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="12750" class="Symbol">...</a> <a id="12754" class="Symbol">|</a> <a id="12756" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="12759" href="Data.Nat.DivMod.html#12759" class="Bound">m≮o</a> <a id="12763" class="Symbol">=</a> <a id="12765" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="12780" class="Bound">m</a> <a id="12782" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12784" class="Bound">o</a>             <a id="12798" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="12801" href="Data.Nat.DivMod.html#10837" class="Function">m/n≡1+[m∸n]/n</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="12820" href="Data.Nat.DivMod.html#12759" class="Bound">m≮o</a><a id="12823" class="Symbol">)</a> <a id="12825" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="12829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12833" class="Symbol">((</a><a id="12835" class="Bound">m</a> <a id="12837" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12839" class="Bound">o</a><a id="12840" class="Symbol">)</a> <a id="12842" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="12844" class="Bound">o</a><a id="12845" class="Symbol">)</a> <a id="12847" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="12850" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="12854" class="Symbol">(</a><a id="12855" href="Data.Nat.DivMod.html#12554" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="12867" href="Data.Nat.DivMod.html#12906" class="Function">lem</a><a id="12870" class="Symbol">)</a> <a id="12872" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="12876" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12880" class="Bound">n</a>             <a id="12894" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="12898" class="Keyword">where</a>
  <a id="12906" href="Data.Nat.DivMod.html#12906" class="Function">lem</a> <a id="12910" class="Symbol">:</a> <a id="12912" class="Bound">m</a> <a id="12914" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12916" class="Bound">o</a> <a id="12918" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12920" class="Bound">n</a> <a id="12922" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12924" class="Bound">o</a>
  <a id="12928" href="Data.Nat.DivMod.html#12906" class="Function">lem</a> <a id="12932" class="Symbol">=</a> <a id="12934" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
    <a id="12951" class="Bound">m</a> <a id="12953" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="12955" class="Bound">o</a>         <a id="12965" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="12968" href="Data.Nat.Properties.html#46740" class="Function">∸-monoˡ-&lt;</a> <a id="12978" class="Bound">m&lt;n*o</a> <a id="12984" class="Symbol">(</a><a id="12985" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="12989" href="Data.Nat.DivMod.html#12759" class="Bound">m≮o</a><a id="12992" class="Symbol">)</a> <a id="12994" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
    <a id="13000" class="Bound">o</a> <a id="13002" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13004" class="Bound">n</a> <a id="13006" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13008" class="Bound">o</a> <a id="13010" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13012" class="Bound">o</a> <a id="13014" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13017" href="Data.Nat.Properties.html#50421" class="Function">m+n∸m≡n</a> <a id="13025" class="Bound">o</a> <a id="13027" class="Symbol">(</a><a id="13028" class="Bound">n</a> <a id="13030" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13032" class="Bound">o</a><a id="13033" class="Symbol">)</a> <a id="13035" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="13041" class="Bound">n</a> <a id="13043" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13045" class="Bound">o</a>         <a id="13055" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[m∸n]/n≡m/n∸1"></a><a id="13058" href="Data.Nat.DivMod.html#13058" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13072" class="Symbol">:</a> <a id="13074" class="Symbol">∀</a> <a id="13076" href="Data.Nat.DivMod.html#13076" class="Bound">m</a> <a id="13078" href="Data.Nat.DivMod.html#13078" class="Bound">n</a> <a id="13080" class="Symbol">.⦃</a> <a id="13083" href="Data.Nat.DivMod.html#13083" class="Bound">_</a> <a id="13085" class="Symbol">:</a> <a id="13087" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="13095" href="Data.Nat.DivMod.html#13078" class="Bound">n</a> <a id="13097" class="Symbol">⦄</a> <a id="13099" class="Symbol">→</a> <a id="13101" class="Symbol">(</a><a id="13102" href="Data.Nat.DivMod.html#13076" class="Bound">m</a> <a id="13104" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13106" href="Data.Nat.DivMod.html#13078" class="Bound">n</a><a id="13107" class="Symbol">)</a> <a id="13109" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13111" href="Data.Nat.DivMod.html#13078" class="Bound">n</a> <a id="13113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13115" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="13120" class="Symbol">(</a><a id="13121" href="Data.Nat.DivMod.html#13076" class="Bound">m</a> <a id="13123" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13125" href="Data.Nat.DivMod.html#13078" class="Bound">n</a><a id="13126" class="Symbol">)</a>
<a id="13128" href="Data.Nat.DivMod.html#13058" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13142" href="Data.Nat.DivMod.html#13142" class="Bound">m</a> <a id="13144" href="Data.Nat.DivMod.html#13144" class="Bound">n</a> <a id="13146" class="Keyword">with</a> <a id="13151" href="Data.Nat.DivMod.html#13142" class="Bound">m</a> <a id="13153" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="13156" href="Data.Nat.DivMod.html#13144" class="Bound">n</a>
<a id="13158" class="Symbol">...</a> <a id="13162" class="Symbol">|</a> <a id="13164" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="13168" href="Data.Nat.DivMod.html#13168" class="Bound">m&lt;n</a> <a id="13172" class="Symbol">=</a> <a id="13174" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="13191" class="Symbol">(</a><a id="13192" class="Bound">m</a> <a id="13194" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13196" class="Bound">n</a><a id="13197" class="Symbol">)</a> <a id="13199" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13201" class="Bound">n</a>  <a id="13204" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13207" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="13217" class="Symbol">(</a><a id="13218" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="13228" class="Symbol">(</a><a id="13229" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="13235" class="Bound">m</a> <a id="13237" class="Bound">n</a><a id="13238" class="Symbol">)</a> <a id="13240" href="Data.Nat.DivMod.html#13168" class="Bound">m&lt;n</a><a id="13243" class="Symbol">)</a> <a id="13245" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13249" class="Number">0</a>            <a id="13262" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="13268" class="Number">0</a> <a id="13270" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13272" class="Number">1</a>        <a id="13281" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="13284" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13289" class="Symbol">(</a><a id="13290" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="13293" class="Number">1</a><a id="13294" class="Symbol">)</a> <a id="13296" class="Symbol">(</a><a id="13297" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="13307" href="Data.Nat.DivMod.html#13168" class="Bound">m&lt;n</a><a id="13310" class="Symbol">)</a> <a id="13312" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="13316" class="Bound">m</a> <a id="13318" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13320" class="Bound">n</a> <a id="13322" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13324" class="Number">1</a>    <a id="13329" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="13335" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="13340" class="Symbol">(</a><a id="13341" class="Bound">m</a> <a id="13343" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13345" class="Bound">n</a><a id="13346" class="Symbol">)</a> <a id="13348" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="13350" class="Symbol">...</a> <a id="13354" class="Symbol">|</a> <a id="13356" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="13359" href="Data.Nat.DivMod.html#13359" class="Bound">m≮n</a> <a id="13363" class="Symbol">=</a> <a id="13365" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="13382" class="Symbol">(</a><a id="13383" class="Bound">m</a> <a id="13385" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13387" class="Bound">n</a><a id="13388" class="Symbol">)</a> <a id="13390" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13392" class="Bound">n</a>           <a id="13404" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="13410" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13414" class="Symbol">((</a><a id="13416" class="Bound">m</a> <a id="13418" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13420" class="Bound">n</a><a id="13421" class="Symbol">)</a> <a id="13423" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13425" class="Bound">n</a><a id="13426" class="Symbol">)</a> <a id="13428" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13430" class="Number">1</a> <a id="13432" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="13435" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13440" class="Symbol">(</a><a id="13441" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="13444" class="Number">1</a><a id="13445" class="Symbol">)</a> <a id="13447" class="Symbol">(</a><a id="13448" href="Data.Nat.DivMod.html#10837" class="Function">m/n≡1+[m∸n]/n</a> <a id="13462" class="Symbol">(</a><a id="13463" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="13467" href="Data.Nat.DivMod.html#13359" class="Bound">m≮n</a><a id="13470" class="Symbol">))</a> <a id="13473" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="13477" class="Bound">m</a> <a id="13479" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13481" class="Bound">n</a> <a id="13483" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13485" class="Number">1</a>             <a id="13499" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="13505" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="13510" class="Symbol">(</a><a id="13511" class="Bound">m</a> <a id="13513" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13515" class="Bound">n</a><a id="13516" class="Symbol">)</a>          <a id="13527" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[m∸n*o]/o≡m/o∸n"></a><a id="13530" href="Data.Nat.DivMod.html#13530" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13546" class="Symbol">:</a> <a id="13548" class="Symbol">∀</a> <a id="13550" href="Data.Nat.DivMod.html#13550" class="Bound">m</a> <a id="13552" href="Data.Nat.DivMod.html#13552" class="Bound">n</a> <a id="13554" href="Data.Nat.DivMod.html#13554" class="Bound">o</a> <a id="13556" class="Symbol">.⦃</a> <a id="13559" href="Data.Nat.DivMod.html#13559" class="Bound">_</a> <a id="13561" class="Symbol">:</a> <a id="13563" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="13571" href="Data.Nat.DivMod.html#13554" class="Bound">o</a> <a id="13573" class="Symbol">⦄</a> <a id="13575" class="Symbol">→</a> <a id="13577" class="Symbol">(</a><a id="13578" href="Data.Nat.DivMod.html#13550" class="Bound">m</a> <a id="13580" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13582" href="Data.Nat.DivMod.html#13552" class="Bound">n</a> <a id="13584" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13586" href="Data.Nat.DivMod.html#13554" class="Bound">o</a><a id="13587" class="Symbol">)</a> <a id="13589" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13591" href="Data.Nat.DivMod.html#13554" class="Bound">o</a> <a id="13593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13595" href="Data.Nat.DivMod.html#13550" class="Bound">m</a> <a id="13597" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13599" href="Data.Nat.DivMod.html#13554" class="Bound">o</a> <a id="13601" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13603" href="Data.Nat.DivMod.html#13552" class="Bound">n</a>
<a id="13605" href="Data.Nat.DivMod.html#13530" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13621" href="Data.Nat.DivMod.html#13621" class="Bound">m</a> <a id="13623" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13631" href="Data.Nat.DivMod.html#13631" class="Bound">o</a> <a id="13633" class="Symbol">=</a> <a id="13635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13640" href="Data.Nat.DivMod.html#13530" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13656" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13658" class="Symbol">(</a><a id="13659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13663" href="Data.Nat.DivMod.html#13663" class="Bound">n</a><a id="13664" class="Symbol">)</a> <a id="13666" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13668" class="Symbol">=</a> <a id="13670" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="13687" class="Symbol">(</a><a id="13688" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13690" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13692" class="Symbol">(</a><a id="13693" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13697" href="Data.Nat.DivMod.html#13663" class="Bound">n</a> <a id="13699" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13701" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13702" class="Symbol">))</a> <a id="13705" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13707" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13709" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="13712" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="13720" class="Symbol">(</a><a id="13721" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="13731" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13733" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13735" class="Symbol">(</a><a id="13736" href="Data.Nat.DivMod.html#13663" class="Bound">n</a> <a id="13738" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13740" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13741" class="Symbol">))</a> <a id="13744" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="13748" class="Symbol">(</a><a id="13749" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13751" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13753" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13755" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13757" href="Data.Nat.DivMod.html#13663" class="Bound">n</a> <a id="13759" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13761" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13762" class="Symbol">)</a> <a id="13764" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13766" href="Data.Nat.DivMod.html#13666" class="Bound">o</a>   <a id="13770" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13773" href="Data.Nat.DivMod.html#13530" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13789" class="Symbol">(</a><a id="13790" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13792" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13794" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13795" class="Symbol">)</a> <a id="13797" href="Data.Nat.DivMod.html#13663" class="Bound">n</a> <a id="13799" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13801" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13805" class="Symbol">(</a><a id="13806" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13808" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13810" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13811" class="Symbol">)</a> <a id="13813" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13815" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13817" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13819" href="Data.Nat.DivMod.html#13663" class="Bound">n</a>       <a id="13827" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13830" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="13835" class="Symbol">(</a><a id="13836" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="13839" href="Data.Nat.DivMod.html#13663" class="Bound">n</a><a id="13840" class="Symbol">)</a> <a id="13842" class="Symbol">(</a><a id="13843" href="Data.Nat.DivMod.html#13058" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13857" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13859" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13860" class="Symbol">)</a> <a id="13862" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13866" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13868" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13870" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13872" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13874" class="Number">1</a> <a id="13876" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13878" href="Data.Nat.DivMod.html#13663" class="Bound">n</a>         <a id="13888" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="13891" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="13901" class="Symbol">(</a><a id="13902" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13904" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13906" href="Data.Nat.DivMod.html#13666" class="Bound">o</a><a id="13907" class="Symbol">)</a> <a id="13909" class="Number">1</a> <a id="13911" href="Data.Nat.DivMod.html#13663" class="Bound">n</a> <a id="13913" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="13917" href="Data.Nat.DivMod.html#13656" class="Bound">m</a> <a id="13919" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="13921" href="Data.Nat.DivMod.html#13666" class="Bound">o</a> <a id="13923" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="13925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13929" href="Data.Nat.DivMod.html#13663" class="Bound">n</a>         <a id="13939" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m/n/o≡m/[n*o]"></a><a id="13942" href="Data.Nat.DivMod.html#13942" class="Function">m/n/o≡m/[n*o]</a> <a id="13956" class="Symbol">:</a> <a id="13958" class="Symbol">∀</a> <a id="13960" href="Data.Nat.DivMod.html#13960" class="Bound">m</a> <a id="13962" href="Data.Nat.DivMod.html#13962" class="Bound">n</a> <a id="13964" href="Data.Nat.DivMod.html#13964" class="Bound">o</a> <a id="13966" class="Symbol">.⦃</a> <a id="13969" href="Data.Nat.DivMod.html#13969" class="Bound">_</a> <a id="13971" class="Symbol">:</a> <a id="13973" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="13981" href="Data.Nat.DivMod.html#13962" class="Bound">n</a> <a id="13983" class="Symbol">⦄</a> <a id="13985" class="Symbol">.⦃</a> <a id="13988" href="Data.Nat.DivMod.html#13988" class="Bound">_</a> <a id="13990" class="Symbol">:</a> <a id="13992" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="14000" href="Data.Nat.DivMod.html#13964" class="Bound">o</a> <a id="14002" class="Symbol">⦄</a>
                <a id="14020" class="Symbol">.⦃</a> <a id="14023" href="Data.Nat.DivMod.html#14023" class="Bound">_</a> <a id="14025" class="Symbol">:</a> <a id="14027" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="14035" class="Symbol">(</a><a id="14036" href="Data.Nat.DivMod.html#13962" class="Bound">n</a> <a id="14038" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14040" href="Data.Nat.DivMod.html#13964" class="Bound">o</a><a id="14041" class="Symbol">)</a> <a id="14043" class="Symbol">⦄</a> <a id="14045" class="Symbol">→</a> <a id="14047" href="Data.Nat.DivMod.html#13960" class="Bound">m</a> <a id="14049" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14051" href="Data.Nat.DivMod.html#13962" class="Bound">n</a> <a id="14053" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14055" href="Data.Nat.DivMod.html#13964" class="Bound">o</a> <a id="14057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14059" href="Data.Nat.DivMod.html#13960" class="Bound">m</a> <a id="14061" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14063" class="Symbol">(</a><a id="14064" href="Data.Nat.DivMod.html#13962" class="Bound">n</a> <a id="14066" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14068" href="Data.Nat.DivMod.html#13964" class="Bound">o</a><a id="14069" class="Symbol">)</a>
<a id="14071" href="Data.Nat.DivMod.html#13942" class="Function">m/n/o≡m/[n*o]</a> <a id="14085" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14087" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14089" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14091" class="Symbol">=</a> <a id="14093" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="14110" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14112" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14114" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14116" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14118" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>                             <a id="14148" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14151" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="14159" class="Symbol">{</a><a id="14160" class="Argument">o</a> <a id="14162" class="Symbol">=</a> <a id="14164" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14165" class="Symbol">}</a> <a id="14167" class="Symbol">(</a><a id="14168" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="14176" class="Symbol">(</a><a id="14177" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="14191" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14193" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14196" class="Symbol">))</a> <a id="14199" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14203" class="Symbol">(</a><a id="14204" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14206" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14208" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14212" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14214" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14216" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14218" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14222" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14224" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14227" class="Symbol">)</a> <a id="14229" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14231" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14233" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14235" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>     <a id="14241" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14244" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="14252" class="Symbol">(</a><a id="14253" href="Data.Nat.DivMod.html#10474" class="Function">+-distrib-/-∣ʳ</a> <a id="14268" class="Symbol">(</a><a id="14269" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14271" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14273" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14276" class="Symbol">)</a> <a id="14278" href="Data.Nat.DivMod.html#14746" class="Function">lem₁</a><a id="14282" class="Symbol">)</a> <a id="14284" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14288" class="Symbol">(</a><a id="14289" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14291" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14293" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14297" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14299" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14301" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14303" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14305" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14307" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14313" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14317" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14319" href="Data.Nat.DivMod.html#14087" class="Bound">n</a><a id="14320" class="Symbol">)</a> <a id="14322" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14324" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14326" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14329" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14334" class="Symbol">(λ</a> <a id="14337" href="Data.Nat.DivMod.html#14337" class="Bound">#</a> <a id="14339" class="Symbol">→</a> <a id="14341" class="Symbol">(</a><a id="14342" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14344" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14346" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14350" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14352" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14354" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14356" href="Data.Nat.DivMod.html#14337" class="Bound">#</a><a id="14357" class="Symbol">)</a> <a id="14359" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14361" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14362" class="Symbol">)</a> <a id="14364" href="Data.Nat.DivMod.html#14947" class="Function">lem₂</a> <a id="14369" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14373" class="Symbol">(</a><a id="14374" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14376" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14378" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14382" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14384" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14386" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14388" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14390" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14392" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14396" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14398" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14399" class="Symbol">)</a> <a id="14401" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14403" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>       <a id="14411" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14414" href="Data.Nat.DivMod.html#10474" class="Function">+-distrib-/-∣ʳ</a> <a id="14429" class="Symbol">(</a><a id="14430" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14432" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14434" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14438" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14440" href="Data.Nat.DivMod.html#14087" class="Bound">n</a><a id="14441" class="Symbol">)</a> <a id="14443" class="Symbol">(</a><a id="14444" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="14457" class="Symbol">(</a><a id="14458" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14460" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14462" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14465" class="Symbol">))</a> <a id="14468" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14472" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14474" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14476" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14480" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14482" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14484" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14486" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14488" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14490" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14492" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14494" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14498" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14500" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14502" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14504" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>     <a id="14510" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14513" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14518" class="Symbol">(</a><a id="14519" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14521" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14523" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14527" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14529" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14531" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14533" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14535" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="14537" class="Symbol">)</a> <a id="14539" class="Symbol">(</a><a id="14540" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="14548" class="Symbol">(</a><a id="14549" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14551" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14553" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14556" class="Symbol">)</a> <a id="14558" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14559" class="Symbol">)</a> <a id="14561" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14565" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14567" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="14569" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14573" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14575" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14577" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14579" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14581" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14583" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14585" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14587" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a>             <a id="14603" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14606" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14611" class="Symbol">(</a><a id="14612" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="14615" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14617" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14619" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14622" class="Symbol">)</a> <a id="14624" class="Symbol">(</a><a id="14625" href="Data.Nat.DivMod.html#9685" class="Function">m&lt;n⇒m/n≡0</a> <a id="14635" class="Symbol">(</a><a id="14636" href="Data.Nat.DivMod.html#12554" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="14648" class="Symbol">{</a><a id="14649" class="Argument">n</a> <a id="14651" class="Symbol">=</a> <a id="14653" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14654" class="Symbol">}</a> <a id="14656" href="Data.Nat.DivMod.html#15224" class="Function">lem₃</a><a id="14660" class="Symbol">))</a> <a id="14663" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="14667" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14669" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14671" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a>                               <a id="14705" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="14709" class="Keyword">where</a>
  <a id="14717" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14721" class="Symbol">=</a> <a id="14723" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14725" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14727" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>
  <a id="14731" href="Data.Nat.DivMod.html#14731" class="Function">o*n</a> <a id="14735" class="Symbol">=</a> <a id="14737" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14741" href="Data.Nat.DivMod.html#14087" class="Bound">n</a>

  <a id="14746" href="Data.Nat.DivMod.html#14746" class="Function">lem₁</a> <a id="14751" class="Symbol">:</a> <a id="14753" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14755" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="14757" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14759" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14761" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14765" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14767" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a>
  <a id="14773" href="Data.Nat.DivMod.html#14746" class="Function">lem₁</a> <a id="14778" class="Symbol">=</a> <a id="14780" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="14788" class="Symbol">(</a><a id="14789" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14791" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14793" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14797" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14799" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14800" class="Symbol">)</a> <a id="14802" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14804" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="14823" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14825" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14827" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14831" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14833" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a>   <a id="14839" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14842" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14847" class="Symbol">(</a><a id="14848" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14850" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14852" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="14858" class="Symbol">)</a> <a id="14860" class="Symbol">(</a><a id="14861" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="14868" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14870" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="14871" class="Symbol">)</a> <a id="14873" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="14879" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14881" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14883" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14887" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14889" href="Data.Nat.DivMod.html#14731" class="Function">o*n</a>   <a id="14895" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="14898" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="14906" class="Symbol">(</a><a id="14907" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14909" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14911" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="14914" class="Symbol">)</a> <a id="14916" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14918" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14920" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="14926" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14928" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14930" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14936" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="14938" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14940" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14942" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="14947" href="Data.Nat.DivMod.html#14947" class="Function">lem₂</a> <a id="14952" class="Symbol">:</a> <a id="14954" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14956" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14958" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14962" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14964" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14968" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14970" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="14972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14974" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="14976" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="14978" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="14982" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14984" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>
  <a id="14988" href="Data.Nat.DivMod.html#14947" class="Function">lem₂</a> <a id="14993" class="Symbol">=</a> <a id="14995" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="15014" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15016" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15018" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15022" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15024" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15028" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15030" href="Data.Nat.DivMod.html#14087" class="Bound">n</a>   <a id="15034" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15037" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15042" class="Symbol">(λ</a> <a id="15045" href="Data.Nat.DivMod.html#15045" class="Bound">#</a> <a id="15047" class="Symbol">→</a> <a id="15049" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15051" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15053" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15057" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15059" href="Data.Nat.DivMod.html#15045" class="Bound">#</a> <a id="15061" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15063" href="Data.Nat.DivMod.html#14087" class="Bound">n</a><a id="15064" class="Symbol">)</a> <a id="15066" class="Symbol">(</a><a id="15067" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="15074" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="15076" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="15077" class="Symbol">)</a> <a id="15079" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15085" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15087" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15089" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15093" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15095" href="Data.Nat.DivMod.html#14731" class="Function">o*n</a> <a id="15099" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15101" href="Data.Nat.DivMod.html#14087" class="Bound">n</a>   <a id="15105" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="15108" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="15116" class="Symbol">(</a><a id="15117" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="15125" class="Symbol">(</a><a id="15126" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15128" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15130" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a><a id="15133" class="Symbol">)</a> <a id="15135" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="15137" href="Data.Nat.DivMod.html#14087" class="Bound">n</a><a id="15138" class="Symbol">)</a> <a id="15140" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="15146" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15148" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15150" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15154" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15156" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="15158" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15160" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="15162" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15164" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="15166" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15169" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="15177" class="Symbol">(</a><a id="15178" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15180" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15182" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15186" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15188" href="Data.Nat.DivMod.html#14089" class="Bound">o</a><a id="15189" class="Symbol">)</a> <a id="15191" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="15193" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15199" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15201" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15203" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15207" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15209" href="Data.Nat.DivMod.html#14089" class="Bound">o</a>         <a id="15219" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="15224" href="Data.Nat.DivMod.html#15224" class="Function">lem₃</a> <a id="15229" class="Symbol">:</a> <a id="15231" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15233" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="15235" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15239" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="15241" href="Data.Nat.DivMod.html#14731" class="Function">o*n</a>
  <a id="15247" href="Data.Nat.DivMod.html#15224" class="Function">lem₃</a> <a id="15252" class="Symbol">=</a> <a id="15254" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
    <a id="15271" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15273" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="15275" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15279" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="15282" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="15288" href="Data.Nat.DivMod.html#14085" class="Bound">m</a> <a id="15290" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a> <a id="15294" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
    <a id="15300" href="Data.Nat.DivMod.html#14717" class="Function">n*o</a>     <a id="15308" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15311" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="15318" href="Data.Nat.DivMod.html#14087" class="Bound">n</a> <a id="15320" href="Data.Nat.DivMod.html#14089" class="Bound">o</a> <a id="15322" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="15328" href="Data.Nat.DivMod.html#14731" class="Function">o*n</a>     <a id="15336" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-/-assoc"></a><a id="15339" href="Data.Nat.DivMod.html#15339" class="Function">*-/-assoc</a> <a id="15349" class="Symbol">:</a> <a id="15351" class="Symbol">∀</a> <a id="15353" href="Data.Nat.DivMod.html#15353" class="Bound">m</a> <a id="15355" class="Symbol">{</a><a id="15356" href="Data.Nat.DivMod.html#15356" class="Bound">n</a> <a id="15358" href="Data.Nat.DivMod.html#15358" class="Bound">d</a><a id="15359" class="Symbol">}</a> <a id="15361" class="Symbol">.{{</a><a id="15364" href="Data.Nat.DivMod.html#15364" class="Bound">_</a> <a id="15366" class="Symbol">:</a> <a id="15368" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="15376" href="Data.Nat.DivMod.html#15358" class="Bound">d</a><a id="15377" class="Symbol">}}</a> <a id="15380" class="Symbol">→</a> <a id="15382" href="Data.Nat.DivMod.html#15358" class="Bound">d</a> <a id="15384" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="15386" href="Data.Nat.DivMod.html#15356" class="Bound">n</a> <a id="15388" class="Symbol">→</a> <a id="15390" href="Data.Nat.DivMod.html#15353" class="Bound">m</a> <a id="15392" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15394" href="Data.Nat.DivMod.html#15356" class="Bound">n</a> <a id="15396" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15398" href="Data.Nat.DivMod.html#15358" class="Bound">d</a> <a id="15400" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15402" href="Data.Nat.DivMod.html#15353" class="Bound">m</a> <a id="15404" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15406" class="Symbol">(</a><a id="15407" href="Data.Nat.DivMod.html#15356" class="Bound">n</a> <a id="15409" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15411" href="Data.Nat.DivMod.html#15358" class="Bound">d</a><a id="15412" class="Symbol">)</a>
<a id="15414" href="Data.Nat.DivMod.html#15339" class="Function">*-/-assoc</a> <a id="15424" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15432" class="Symbol">{_}</a> <a id="15436" class="Symbol">{</a><a id="15437" href="Data.Nat.DivMod.html#15437" class="Bound">d</a><a id="15438" class="Symbol">@(</a><a id="15440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15444" class="Symbol">_)}</a> <a id="15448" href="Data.Nat.DivMod.html#15448" class="Bound">d∣n</a> <a id="15452" class="Symbol">=</a> <a id="15454" href="Data.Nat.DivMod.html#7835" class="Function">0/n≡0</a> <a id="15460" class="Symbol">(</a><a id="15461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15465" href="Data.Nat.DivMod.html#15437" class="Bound">d</a><a id="15466" class="Symbol">)</a>
<a id="15468" href="Data.Nat.DivMod.html#15339" class="Function">*-/-assoc</a> <a id="15478" class="Symbol">(</a><a id="15479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15483" href="Data.Nat.DivMod.html#15483" class="Bound">m</a><a id="15484" class="Symbol">)</a> <a id="15486" class="Symbol">{</a><a id="15487" href="Data.Nat.DivMod.html#15487" class="Bound">n</a><a id="15488" class="Symbol">}</a> <a id="15490" class="Symbol">{</a><a id="15491" href="Data.Nat.DivMod.html#15491" class="Bound">d</a><a id="15492" class="Symbol">@(</a><a id="15494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15498" class="Symbol">_)}</a> <a id="15502" href="Data.Nat.DivMod.html#15502" class="Bound">d∣n</a> <a id="15506" class="Symbol">=</a> <a id="15508" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="15525" class="Symbol">(</a><a id="15526" href="Data.Nat.DivMod.html#15487" class="Bound">n</a> <a id="15528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15530" href="Data.Nat.DivMod.html#15483" class="Bound">m</a> <a id="15532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15534" href="Data.Nat.DivMod.html#15487" class="Bound">n</a><a id="15535" class="Symbol">)</a> <a id="15537" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15539" href="Data.Nat.DivMod.html#15491" class="Bound">d</a>     <a id="15545" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15548" href="Data.Nat.DivMod.html#10150" class="Function">+-distrib-/-∣ˡ</a> <a id="15563" class="Symbol">_</a> <a id="15565" href="Data.Nat.DivMod.html#15502" class="Bound">d∣n</a> <a id="15569" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="15573" href="Data.Nat.DivMod.html#15487" class="Bound">n</a> <a id="15575" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15577" href="Data.Nat.DivMod.html#15491" class="Bound">d</a> <a id="15579" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15581" class="Symbol">(</a><a id="15582" href="Data.Nat.DivMod.html#15483" class="Bound">m</a> <a id="15584" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15586" href="Data.Nat.DivMod.html#15487" class="Bound">n</a><a id="15587" class="Symbol">)</a> <a id="15589" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15591" href="Data.Nat.DivMod.html#15491" class="Bound">d</a> <a id="15593" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15596" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15601" class="Symbol">(</a><a id="15602" href="Data.Nat.DivMod.html#15487" class="Bound">n</a> <a id="15604" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15606" href="Data.Nat.DivMod.html#15491" class="Bound">d</a> <a id="15608" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="15610" class="Symbol">)</a> <a id="15612" class="Symbol">(</a><a id="15613" href="Data.Nat.DivMod.html#15339" class="Function">*-/-assoc</a> <a id="15623" href="Data.Nat.DivMod.html#15483" class="Bound">m</a> <a id="15625" href="Data.Nat.DivMod.html#15502" class="Bound">d∣n</a><a id="15628" class="Symbol">)</a> <a id="15630" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="15634" href="Data.Nat.DivMod.html#15487" class="Bound">n</a> <a id="15636" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15638" href="Data.Nat.DivMod.html#15491" class="Bound">d</a> <a id="15640" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15642" href="Data.Nat.DivMod.html#15483" class="Bound">m</a> <a id="15644" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15646" class="Symbol">(</a><a id="15647" href="Data.Nat.DivMod.html#15487" class="Bound">n</a> <a id="15649" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15651" href="Data.Nat.DivMod.html#15491" class="Bound">d</a><a id="15652" class="Symbol">)</a> <a id="15654" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="/-*-interchange"></a><a id="15657" href="Data.Nat.DivMod.html#15657" class="Function">/-*-interchange</a> <a id="15673" class="Symbol">:</a> <a id="15675" class="Symbol">∀</a> <a id="15677" class="Symbol">{</a><a id="15678" href="Data.Nat.DivMod.html#15678" class="Bound">m</a> <a id="15680" href="Data.Nat.DivMod.html#15680" class="Bound">n</a> <a id="15682" href="Data.Nat.DivMod.html#15682" class="Bound">o</a> <a id="15684" href="Data.Nat.DivMod.html#15684" class="Bound">p</a><a id="15685" class="Symbol">}</a> <a id="15687" class="Symbol">.{{</a><a id="15690" href="Data.Nat.DivMod.html#15690" class="Bound">_</a> <a id="15692" class="Symbol">:</a> <a id="15694" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="15702" href="Data.Nat.DivMod.html#15682" class="Bound">o</a><a id="15703" class="Symbol">}}</a> <a id="15706" class="Symbol">.{{</a><a id="15709" href="Data.Nat.DivMod.html#15709" class="Bound">_</a> <a id="15711" class="Symbol">:</a> <a id="15713" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="15721" href="Data.Nat.DivMod.html#15684" class="Bound">p</a><a id="15722" class="Symbol">}}</a> <a id="15725" class="Symbol">.{{</a><a id="15728" href="Data.Nat.DivMod.html#15728" class="Bound">_</a> <a id="15730" class="Symbol">:</a> <a id="15732" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="15740" class="Symbol">(</a><a id="15741" href="Data.Nat.DivMod.html#15682" class="Bound">o</a> <a id="15743" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15745" href="Data.Nat.DivMod.html#15684" class="Bound">p</a><a id="15746" class="Symbol">)}}</a> <a id="15750" class="Symbol">→</a>
                  <a id="15770" href="Data.Nat.DivMod.html#15682" class="Bound">o</a> <a id="15772" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="15774" href="Data.Nat.DivMod.html#15678" class="Bound">m</a> <a id="15776" class="Symbol">→</a> <a id="15778" href="Data.Nat.DivMod.html#15684" class="Bound">p</a> <a id="15780" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="15782" href="Data.Nat.DivMod.html#15680" class="Bound">n</a> <a id="15784" class="Symbol">→</a> <a id="15786" class="Symbol">(</a><a id="15787" href="Data.Nat.DivMod.html#15678" class="Bound">m</a> <a id="15789" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15791" href="Data.Nat.DivMod.html#15680" class="Bound">n</a><a id="15792" class="Symbol">)</a> <a id="15794" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15796" class="Symbol">(</a><a id="15797" href="Data.Nat.DivMod.html#15682" class="Bound">o</a> <a id="15799" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15801" href="Data.Nat.DivMod.html#15684" class="Bound">p</a><a id="15802" class="Symbol">)</a> <a id="15804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15806" class="Symbol">(</a><a id="15807" href="Data.Nat.DivMod.html#15678" class="Bound">m</a> <a id="15809" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15811" href="Data.Nat.DivMod.html#15682" class="Bound">o</a><a id="15812" class="Symbol">)</a> <a id="15814" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15816" class="Symbol">(</a><a id="15817" href="Data.Nat.DivMod.html#15680" class="Bound">n</a> <a id="15819" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15821" href="Data.Nat.DivMod.html#15684" class="Bound">p</a><a id="15822" class="Symbol">)</a>
<a id="15824" href="Data.Nat.DivMod.html#15657" class="Function">/-*-interchange</a> <a id="15840" class="Symbol">{</a><a id="15841" href="Data.Nat.DivMod.html#15841" class="Bound">m</a><a id="15842" class="Symbol">}</a> <a id="15844" class="Symbol">{</a><a id="15845" href="Data.Nat.DivMod.html#15845" class="Bound">n</a><a id="15846" class="Symbol">}</a> <a id="15848" class="Symbol">{</a><a id="15849" href="Data.Nat.DivMod.html#15849" class="Bound">o</a><a id="15850" class="Symbol">@(</a><a id="15852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15856" class="Symbol">_)}</a> <a id="15860" class="Symbol">{</a><a id="15861" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="15862" class="Symbol">@(</a><a id="15864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15868" class="Symbol">_)}</a> <a id="15872" href="Data.Nat.DivMod.html#15872" class="Bound">o∣m</a> <a id="15876" href="Data.Nat.DivMod.html#15876" class="Bound">p∣n</a> <a id="15880" class="Symbol">=</a> <a id="15882" href="Data.Nat.Properties.html#24794" class="Function">*-cancelˡ-≡</a> <a id="15894" class="Symbol">_</a> <a id="15896" class="Symbol">_</a> <a id="15898" class="Symbol">(</a><a id="15899" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="15901" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15903" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="15904" class="Symbol">)</a> <a id="15906" class="Symbol">(</a><a id="15907" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="15924" class="Symbol">(</a><a id="15925" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="15927" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15929" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="15930" class="Symbol">)</a> <a id="15932" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15934" class="Symbol">((</a><a id="15936" href="Data.Nat.DivMod.html#15841" class="Bound">m</a> <a id="15938" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15940" href="Data.Nat.DivMod.html#15845" class="Bound">n</a><a id="15941" class="Symbol">)</a> <a id="15943" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="15945" class="Symbol">(</a><a id="15946" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="15948" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15950" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="15951" class="Symbol">))</a> <a id="15954" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="15958" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="15968" class="Symbol">(</a><a id="15969" href="Data.Nat.Divisibility.Core.html#2003" class="Function">*-pres-∣</a> <a id="15978" href="Data.Nat.DivMod.html#15872" class="Bound">o∣m</a> <a id="15982" href="Data.Nat.DivMod.html#15876" class="Bound">p∣n</a><a id="15985" class="Symbol">)</a> <a id="15987" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="15991" href="Data.Nat.DivMod.html#15841" class="Bound">m</a> <a id="15993" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15995" href="Data.Nat.DivMod.html#15845" class="Bound">n</a>                         <a id="16021" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="16024" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="16030" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="16034" class="Symbol">(</a><a id="16035" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="16045" href="Data.Nat.DivMod.html#15872" class="Bound">o∣m</a><a id="16048" class="Symbol">)</a> <a id="16050" class="Symbol">(</a><a id="16051" href="Data.Nat.DivMod.html#8257" class="Function">m*[n/m]≡n</a> <a id="16061" href="Data.Nat.DivMod.html#15876" class="Bound">p∣n</a><a id="16064" class="Symbol">)</a> <a id="16066" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="16070" class="Symbol">(</a><a id="16071" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="16073" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Data.Nat.DivMod.html#15841" class="Bound">m</a> <a id="16078" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16080" href="Data.Nat.DivMod.html#15849" class="Bound">o</a><a id="16081" class="Symbol">))</a> <a id="16084" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16086" class="Symbol">(</a><a id="16087" href="Data.Nat.DivMod.html#15861" class="Bound">p</a> <a id="16089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16091" class="Symbol">(</a><a id="16092" href="Data.Nat.DivMod.html#15845" class="Bound">n</a> <a id="16094" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16096" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="16097" class="Symbol">))</a> <a id="16100" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16103" href="Data.Nat.Properties.html#25757" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="16127" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="16129" class="Symbol">(</a><a id="16130" href="Data.Nat.DivMod.html#15841" class="Bound">m</a> <a id="16132" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16134" href="Data.Nat.DivMod.html#15849" class="Bound">o</a><a id="16135" class="Symbol">)</a> <a id="16137" href="Data.Nat.DivMod.html#15861" class="Bound">p</a> <a id="16139" class="Symbol">(</a><a id="16140" href="Data.Nat.DivMod.html#15845" class="Bound">n</a> <a id="16142" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16144" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="16145" class="Symbol">)</a> <a id="16147" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="16151" class="Symbol">(</a><a id="16152" href="Data.Nat.DivMod.html#15849" class="Bound">o</a> <a id="16154" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16156" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="16157" class="Symbol">)</a> <a id="16159" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16161" class="Symbol">((</a><a id="16163" href="Data.Nat.DivMod.html#15841" class="Bound">m</a> <a id="16165" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16167" href="Data.Nat.DivMod.html#15849" class="Bound">o</a><a id="16168" class="Symbol">)</a> <a id="16170" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16172" class="Symbol">(</a><a id="16173" href="Data.Nat.DivMod.html#15845" class="Bound">n</a> <a id="16175" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16177" href="Data.Nat.DivMod.html#15861" class="Bound">p</a><a id="16178" class="Symbol">))</a> <a id="16181" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="16182" class="Symbol">)</a>

<a id="m*n/m!≡n/[m∸1]!"></a><a id="16185" href="Data.Nat.DivMod.html#16185" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16201" class="Symbol">:</a> <a id="16203" class="Symbol">∀</a> <a id="16205" href="Data.Nat.DivMod.html#16205" class="Bound">m</a> <a id="16207" href="Data.Nat.DivMod.html#16207" class="Bound">n</a> <a id="16209" class="Symbol">.{{</a><a id="16212" href="Data.Nat.DivMod.html#16212" class="Bound">_</a> <a id="16214" class="Symbol">:</a> <a id="16216" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="16224" href="Data.Nat.DivMod.html#16205" class="Bound">m</a><a id="16225" class="Symbol">}}</a> <a id="16228" class="Symbol">→</a>
                 <a id="16247" class="Symbol">(</a><a id="16248" href="Data.Nat.DivMod.html#16205" class="Bound">m</a> <a id="16250" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16252" href="Data.Nat.DivMod.html#16207" class="Bound">n</a> <a id="16254" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16256" href="Data.Nat.DivMod.html#16205" class="Bound">m</a> <a id="16258" href="Data.Nat.Base.html#7385" class="Function Operator">!</a><a id="16259" class="Symbol">)</a> <a id="16261" class="Symbol">{{</a><a id="16263" href="Data.Nat.DivMod.html#16205" class="Bound">m</a> <a id="16265" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="16268" class="Symbol">}}</a>  <a id="16272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16274" class="Symbol">(</a><a id="16275" href="Data.Nat.DivMod.html#16207" class="Bound">n</a> <a id="16277" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16279" class="Symbol">(</a><a id="16280" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="16285" href="Data.Nat.DivMod.html#16205" class="Bound">m</a><a id="16286" class="Symbol">)</a> <a id="16288" href="Data.Nat.Base.html#7385" class="Function Operator">!</a><a id="16289" class="Symbol">)</a> <a id="16291" class="Symbol">{{</a><a id="16293" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="16298" href="Data.Nat.DivMod.html#16205" class="Bound">m</a> <a id="16300" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="16303" class="Symbol">}}</a>
<a id="16306" href="Data.Nat.DivMod.html#16185" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16322" class="Symbol">(</a><a id="16323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16327" href="Data.Nat.DivMod.html#16327" class="Bound">m</a><a id="16328" class="Symbol">)</a> <a id="16330" href="Data.Nat.DivMod.html#16330" class="Bound">n</a> <a id="16332" class="Symbol">=</a> <a id="16334" href="Data.Nat.DivMod.html#11246" class="Function">m*n/m*o≡n/o</a> <a id="16346" class="Symbol">(</a><a id="16347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16351" href="Data.Nat.DivMod.html#16327" class="Bound">m</a><a id="16352" class="Symbol">)</a> <a id="16354" href="Data.Nat.DivMod.html#16330" class="Bound">n</a> <a id="16356" class="Symbol">(</a><a id="16357" href="Data.Nat.DivMod.html#16327" class="Bound">m</a> <a id="16359" href="Data.Nat.Base.html#7385" class="Function Operator">!</a><a id="16360" class="Symbol">)</a> <a id="16362" class="Symbol">{{</a><a id="16364" href="Data.Nat.DivMod.html#16327" class="Bound">m</a> <a id="16366" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="16369" class="Symbol">}}</a> <a id="16372" class="Symbol">{{</a><a id="16374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16378" href="Data.Nat.DivMod.html#16327" class="Bound">m</a> <a id="16380" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="16383" class="Symbol">}}</a>

<a id="m%[n*o]/o≡m/o%n"></a><a id="16387" href="Data.Nat.DivMod.html#16387" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16403" class="Symbol">:</a> <a id="16405" class="Symbol">∀</a> <a id="16407" href="Data.Nat.DivMod.html#16407" class="Bound">m</a> <a id="16409" href="Data.Nat.DivMod.html#16409" class="Bound">n</a> <a id="16411" href="Data.Nat.DivMod.html#16411" class="Bound">o</a> <a id="16413" class="Symbol">.⦃</a> <a id="16416" href="Data.Nat.DivMod.html#16416" class="Bound">_</a> <a id="16418" class="Symbol">:</a> <a id="16420" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="16428" href="Data.Nat.DivMod.html#16409" class="Bound">n</a> <a id="16430" class="Symbol">⦄</a> <a id="16432" class="Symbol">.⦃</a> <a id="16435" href="Data.Nat.DivMod.html#16435" class="Bound">_</a> <a id="16437" class="Symbol">:</a> <a id="16439" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="16447" href="Data.Nat.DivMod.html#16411" class="Bound">o</a> <a id="16449" class="Symbol">⦄</a>
                  <a id="16469" class="Symbol">⦃</a> <a id="16471" href="Data.Nat.DivMod.html#16471" class="Bound">_</a> <a id="16473" class="Symbol">:</a> <a id="16475" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="16483" class="Symbol">(</a><a id="16484" href="Data.Nat.DivMod.html#16409" class="Bound">n</a> <a id="16486" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16488" href="Data.Nat.DivMod.html#16411" class="Bound">o</a><a id="16489" class="Symbol">)</a> <a id="16491" class="Symbol">⦄</a> <a id="16493" class="Symbol">→</a> <a id="16495" href="Data.Nat.DivMod.html#16407" class="Bound">m</a> <a id="16497" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="16499" class="Symbol">(</a><a id="16500" href="Data.Nat.DivMod.html#16409" class="Bound">n</a> <a id="16502" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16504" href="Data.Nat.DivMod.html#16411" class="Bound">o</a><a id="16505" class="Symbol">)</a> <a id="16507" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16509" href="Data.Nat.DivMod.html#16411" class="Bound">o</a> <a id="16511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16513" href="Data.Nat.DivMod.html#16407" class="Bound">m</a> <a id="16515" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16517" href="Data.Nat.DivMod.html#16411" class="Bound">o</a> <a id="16519" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="16521" href="Data.Nat.DivMod.html#16409" class="Bound">n</a>
<a id="16523" href="Data.Nat.DivMod.html#16387" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16539" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16541" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16543" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16545" class="Symbol">⦃</a> <a id="16547" class="Symbol">_</a> <a id="16549" class="Symbol">⦄</a> <a id="16551" class="Symbol">⦃</a> <a id="16553" class="Symbol">_</a> <a id="16555" class="Symbol">⦄</a> <a id="16557" class="Symbol">⦃</a> <a id="16559" href="Data.Nat.DivMod.html#16559" class="Bound">n*o≢0</a> <a id="16565" class="Symbol">⦄</a> <a id="16567" class="Symbol">=</a> <a id="16569" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="16586" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16588" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="16590" class="Symbol">(</a><a id="16591" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16593" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16595" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16596" class="Symbol">)</a> <a id="16598" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16600" href="Data.Nat.DivMod.html#16543" class="Bound">o</a>                   <a id="16620" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16623" href="Data.Nat.DivMod.html#7668" class="Function">/-congˡ</a> <a id="16631" class="Symbol">(</a><a id="16632" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="16644" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16646" class="Symbol">(</a><a id="16647" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16649" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16651" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16652" class="Symbol">))</a> <a id="16655" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="16659" class="Symbol">(</a><a id="16660" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16662" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16664" class="Symbol">(</a><a id="16665" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16667" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16672" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16674" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16675" class="Symbol">)</a> <a id="16677" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16679" class="Symbol">(</a><a id="16680" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16684" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16685" class="Symbol">)))</a> <a id="16689" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16691" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16693" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="16696" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16701" class="Symbol">(λ</a> <a id="16704" href="Data.Nat.DivMod.html#16704" class="Bound">#</a> <a id="16706" class="Symbol">→</a> <a id="16708" class="Symbol">(</a><a id="16709" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16711" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16713" href="Data.Nat.DivMod.html#16704" class="Bound">#</a><a id="16714" class="Symbol">)</a> <a id="16716" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16718" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16719" class="Symbol">)</a> <a id="16721" class="Symbol">(</a><a id="16722" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="16730" class="Symbol">(</a><a id="16731" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16733" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16735" class="Symbol">(</a><a id="16736" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16738" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16740" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16741" class="Symbol">))</a> <a id="16744" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16746" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16747" class="Symbol">)</a> <a id="16749" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="16753" class="Symbol">(</a><a id="16754" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16756" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16758" class="Symbol">(</a><a id="16759" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16761" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16763" class="Symbol">(</a><a id="16764" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16766" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16768" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16769" class="Symbol">)</a> <a id="16771" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16773" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16775" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16777" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16778" class="Symbol">))</a> <a id="16781" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16783" href="Data.Nat.DivMod.html#16543" class="Bound">o</a>   <a id="16787" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16790" href="Data.Nat.DivMod.html#13530" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="16806" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16808" class="Symbol">(</a><a id="16809" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16811" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16813" class="Symbol">(</a><a id="16814" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16816" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16818" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16819" class="Symbol">)</a> <a id="16821" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16823" href="Data.Nat.DivMod.html#16541" class="Bound">n</a><a id="16824" class="Symbol">)</a> <a id="16826" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16828" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="16832" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16834" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16836" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16838" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16840" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16842" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16844" class="Symbol">(</a><a id="16845" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16849" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16850" class="Symbol">)</a> <a id="16852" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16854" href="Data.Nat.DivMod.html#16541" class="Bound">n</a>           <a id="16866" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="16869" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16874" class="Symbol">(λ</a> <a id="16877" href="Data.Nat.DivMod.html#16877" class="Bound">#</a> <a id="16879" class="Symbol">→</a> <a id="16881" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16883" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16885" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16887" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16889" href="Data.Nat.DivMod.html#16877" class="Bound">#</a> <a id="16891" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16893" href="Data.Nat.DivMod.html#16541" class="Bound">n</a><a id="16894" class="Symbol">)</a> <a id="16896" class="Symbol">(</a><a id="16897" href="Data.Nat.DivMod.html#7742" class="Function">/-congʳ</a> <a id="16905" class="Symbol">(</a><a id="16906" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="16913" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="16915" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="16916" class="Symbol">))</a> <a id="16919" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="16923" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16925" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16927" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16929" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16931" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16933" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16935" class="Symbol">(</a><a id="16936" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16938" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16940" href="Data.Nat.DivMod.html#16541" class="Bound">n</a><a id="16941" class="Symbol">)</a> <a id="16943" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16945" href="Data.Nat.DivMod.html#16541" class="Bound">n</a>           <a id="16957" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="16960" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16965" class="Symbol">(λ</a> <a id="16968" href="Data.Nat.DivMod.html#16968" class="Bound">#</a> <a id="16970" class="Symbol">→</a> <a id="16972" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="16974" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="16976" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="16978" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="16980" href="Data.Nat.DivMod.html#16968" class="Bound">#</a> <a id="16982" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16984" href="Data.Nat.DivMod.html#16541" class="Bound">n</a><a id="16985" class="Symbol">)</a> <a id="16987" class="Symbol">(</a><a id="16988" href="Data.Nat.DivMod.html#13942" class="Function">m/n/o≡m/[n*o]</a> <a id="17002" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="17004" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="17006" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="17008" class="Symbol">)</a> <a id="17010" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="17014" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="17016" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17018" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="17020" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17022" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="17024" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17026" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="17028" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17030" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="17032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17034" href="Data.Nat.DivMod.html#16541" class="Bound">n</a>             <a id="17048" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="17051" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="17063" class="Symbol">(</a><a id="17064" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="17066" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17068" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="17069" class="Symbol">)</a> <a id="17071" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="17073" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="17077" href="Data.Nat.DivMod.html#16539" class="Bound">m</a> <a id="17079" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17081" href="Data.Nat.DivMod.html#16543" class="Bound">o</a> <a id="17083" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17085" href="Data.Nat.DivMod.html#16541" class="Bound">n</a>                         <a id="17111" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="17115" class="Keyword">where</a> <a id="17121" class="Keyword">instance</a> <a id="17130" href="Data.Nat.DivMod.html#17130" class="Function">o*n≢0</a> <a id="17136" class="Symbol">=</a> <a id="17138" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="17144" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="17152" class="Symbol">(</a><a id="17153" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="17160" href="Data.Nat.DivMod.html#16541" class="Bound">n</a> <a id="17162" href="Data.Nat.DivMod.html#16543" class="Bound">o</a><a id="17163" class="Symbol">)</a> <a id="17165" href="Data.Nat.DivMod.html#16559" class="Bound">n*o≢0</a>

<a id="m%n*o≡m*o%[n*o]"></a><a id="17172" href="Data.Nat.DivMod.html#17172" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17188" class="Symbol">:</a> <a id="17190" class="Symbol">∀</a> <a id="17192" href="Data.Nat.DivMod.html#17192" class="Bound">m</a> <a id="17194" href="Data.Nat.DivMod.html#17194" class="Bound">n</a> <a id="17196" href="Data.Nat.DivMod.html#17196" class="Bound">o</a> <a id="17198" class="Symbol">.⦃</a> <a id="17201" href="Data.Nat.DivMod.html#17201" class="Bound">_</a> <a id="17203" class="Symbol">:</a> <a id="17205" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="17213" href="Data.Nat.DivMod.html#17194" class="Bound">n</a> <a id="17215" class="Symbol">⦄</a> <a id="17217" class="Symbol">⦃</a> <a id="17219" href="Data.Nat.DivMod.html#17219" class="Bound">_</a> <a id="17221" class="Symbol">:</a> <a id="17223" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="17231" class="Symbol">(</a><a id="17232" href="Data.Nat.DivMod.html#17194" class="Bound">n</a> <a id="17234" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17236" href="Data.Nat.DivMod.html#17196" class="Bound">o</a><a id="17237" class="Symbol">)</a> <a id="17239" class="Symbol">⦄</a> <a id="17241" class="Symbol">→</a>
                  <a id="17261" href="Data.Nat.DivMod.html#17192" class="Bound">m</a> <a id="17263" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17265" href="Data.Nat.DivMod.html#17194" class="Bound">n</a> <a id="17267" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17269" href="Data.Nat.DivMod.html#17196" class="Bound">o</a> <a id="17271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17273" href="Data.Nat.DivMod.html#17192" class="Bound">m</a> <a id="17275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17277" href="Data.Nat.DivMod.html#17196" class="Bound">o</a> <a id="17279" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17281" class="Symbol">(</a><a id="17282" href="Data.Nat.DivMod.html#17194" class="Bound">n</a> <a id="17284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17286" href="Data.Nat.DivMod.html#17196" class="Bound">o</a><a id="17287" class="Symbol">)</a>
<a id="17289" href="Data.Nat.DivMod.html#17172" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17305" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17307" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17309" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17311" class="Symbol">⦃</a> <a id="17313" class="Symbol">_</a> <a id="17315" class="Symbol">⦄</a> <a id="17317" class="Symbol">⦃</a> <a id="17319" href="Data.Nat.DivMod.html#17319" class="Bound">n*o≢0</a> <a id="17325" class="Symbol">⦄</a> <a id="17327" class="Symbol">=</a> <a id="17329" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="17346" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17348" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17350" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17352" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17354" href="Data.Nat.DivMod.html#17309" class="Bound">o</a>                         <a id="17380" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="17383" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17388" class="Symbol">(</a><a id="17389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="17392" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17393" class="Symbol">)</a> <a id="17395" class="Symbol">(</a><a id="17396" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="17408" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17410" href="Data.Nat.DivMod.html#17307" class="Bound">n</a><a id="17411" class="Symbol">)</a> <a id="17413" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17417" class="Symbol">(</a><a id="17418" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17420" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17422" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17424" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17426" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17430" href="Data.Nat.DivMod.html#17307" class="Bound">n</a><a id="17431" class="Symbol">)</a> <a id="17433" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17435" href="Data.Nat.DivMod.html#17309" class="Bound">o</a>               <a id="17451" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="17454" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="17467" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17469" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17471" class="Symbol">(</a><a id="17472" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17474" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17476" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17478" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17480" href="Data.Nat.DivMod.html#17307" class="Bound">n</a><a id="17481" class="Symbol">)</a> <a id="17483" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17487" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17489" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17491" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17493" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17495" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17497" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17499" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17501" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17503" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17505" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17507" href="Data.Nat.DivMod.html#17309" class="Bound">o</a>             <a id="17521" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="17524" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17529" class="Symbol">(λ</a> <a id="17532" href="Data.Nat.DivMod.html#17532" class="Bound">#</a> <a id="17534" class="Symbol">→</a> <a id="17536" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17538" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17540" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17542" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17544" href="Data.Nat.DivMod.html#17532" class="Bound">#</a> <a id="17546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17548" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17550" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17552" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17553" class="Symbol">)</a> <a id="17555" class="Symbol">(</a><a id="17556" href="Data.Nat.DivMod.html#12190" class="Function">m*n/o*n≡m/o</a> <a id="17568" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17570" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17572" href="Data.Nat.DivMod.html#17307" class="Bound">n</a><a id="17573" class="Symbol">)</a> <a id="17575" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="17579" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17581" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17583" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17585" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17587" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17591" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17593" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17595" class="Symbol">(</a><a id="17596" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17598" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17600" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17601" class="Symbol">)</a> <a id="17603" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17605" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17607" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17609" href="Data.Nat.DivMod.html#17309" class="Bound">o</a>   <a id="17613" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="17616" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17621" class="Symbol">(</a><a id="17622" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17624" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17626" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17628" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸_</a><a id="17630" class="Symbol">)</a> <a id="17632" class="Symbol">(</a><a id="17633" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="17641" class="Symbol">(</a><a id="17642" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17644" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17646" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17648" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17650" class="Symbol">(</a><a id="17651" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17653" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17655" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17656" class="Symbol">))</a> <a id="17659" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17661" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17662" class="Symbol">)</a> <a id="17664" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="17668" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17670" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17672" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17674" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="17676" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17678" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17680" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17682" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="17684" class="Symbol">(</a><a id="17685" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17687" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17689" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17690" class="Symbol">)</a> <a id="17692" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17694" class="Symbol">(</a><a id="17695" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17699" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17700" class="Symbol">)</a> <a id="17702" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="17705" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="17717" class="Symbol">(</a><a id="17718" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17720" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17722" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17723" class="Symbol">)</a> <a id="17725" class="Symbol">(</a><a id="17726" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17728" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17730" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17731" class="Symbol">)</a> <a id="17733" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="17737" href="Data.Nat.DivMod.html#17305" class="Bound">m</a> <a id="17739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17741" href="Data.Nat.DivMod.html#17309" class="Bound">o</a> <a id="17743" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17745" class="Symbol">(</a><a id="17746" href="Data.Nat.DivMod.html#17307" class="Bound">n</a> <a id="17748" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17750" href="Data.Nat.DivMod.html#17309" class="Bound">o</a><a id="17751" class="Symbol">)</a>                   <a id="17771" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[m*n+o]%[p*n]≡[m*n]%[p*n]+o"></a><a id="17774" href="Data.Nat.DivMod.html#17774" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17802" class="Symbol">:</a> <a id="17804" class="Symbol">∀</a> <a id="17806" href="Data.Nat.DivMod.html#17806" class="Bound">m</a> <a id="17808" class="Symbol">{</a><a id="17809" href="Data.Nat.DivMod.html#17809" class="Bound">n</a> <a id="17811" href="Data.Nat.DivMod.html#17811" class="Bound">o</a><a id="17812" class="Symbol">}</a> <a id="17814" href="Data.Nat.DivMod.html#17814" class="Bound">p</a> <a id="17816" class="Symbol">⦃</a> <a id="17818" href="Data.Nat.DivMod.html#17818" class="Bound">_</a> <a id="17820" class="Symbol">:</a> <a id="17822" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="17830" class="Symbol">(</a><a id="17831" href="Data.Nat.DivMod.html#17814" class="Bound">p</a> <a id="17833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17835" href="Data.Nat.DivMod.html#17809" class="Bound">n</a><a id="17836" class="Symbol">)</a> <a id="17838" class="Symbol">⦄</a> <a id="17840" class="Symbol">→</a> <a id="17842" href="Data.Nat.DivMod.html#17811" class="Bound">o</a> <a id="17844" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="17846" href="Data.Nat.DivMod.html#17809" class="Bound">n</a> <a id="17848" class="Symbol">→</a>
                              <a id="17880" class="Symbol">(</a><a id="17881" href="Data.Nat.DivMod.html#17806" class="Bound">m</a> <a id="17883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17885" href="Data.Nat.DivMod.html#17809" class="Bound">n</a> <a id="17887" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17889" href="Data.Nat.DivMod.html#17811" class="Bound">o</a><a id="17890" class="Symbol">)</a> <a id="17892" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17894" class="Symbol">(</a><a id="17895" href="Data.Nat.DivMod.html#17814" class="Bound">p</a> <a id="17897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17899" href="Data.Nat.DivMod.html#17809" class="Bound">n</a><a id="17900" class="Symbol">)</a> <a id="17902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17904" class="Symbol">(</a><a id="17905" href="Data.Nat.DivMod.html#17806" class="Bound">m</a> <a id="17907" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17909" href="Data.Nat.DivMod.html#17809" class="Bound">n</a><a id="17910" class="Symbol">)</a> <a id="17912" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="17914" class="Symbol">(</a><a id="17915" href="Data.Nat.DivMod.html#17814" class="Bound">p</a> <a id="17917" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17919" href="Data.Nat.DivMod.html#17809" class="Bound">n</a><a id="17920" class="Symbol">)</a> <a id="17922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17924" href="Data.Nat.DivMod.html#17811" class="Bound">o</a>
<a id="17926" href="Data.Nat.DivMod.html#17774" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17954" href="Data.Nat.DivMod.html#17954" class="Bound">m</a> <a id="17956" class="Symbol">{</a><a id="17957" href="Data.Nat.DivMod.html#17957" class="Bound">n</a><a id="17958" class="Symbol">}</a> <a id="17960" class="Symbol">{</a><a id="17961" href="Data.Nat.DivMod.html#17961" class="Bound">o</a><a id="17962" class="Symbol">}</a> <a id="17964" href="Data.Nat.DivMod.html#17964" class="Bound">p</a><a id="17965" class="Symbol">@(</a><a id="17967" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17971" href="Data.Nat.DivMod.html#17971" class="Bound">p-1</a><a id="17974" class="Symbol">)</a> <a id="17976" class="Symbol">⦃</a> <a id="17978" href="Data.Nat.DivMod.html#17978" class="Bound">p*n≢0</a> <a id="17984" class="Symbol">⦄</a> <a id="17986" href="Data.Nat.DivMod.html#17986" class="Bound">o&lt;n</a> <a id="17990" class="Symbol">=</a> <a id="17992" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="18009" class="Symbol">(</a><a id="18010" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18015" href="Data.Nat.DivMod.html#17961" class="Bound">o</a><a id="18016" class="Symbol">)</a> <a id="18018" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18020" href="Data.Nat.DivMod.html#18249" class="Function">pn</a>           <a id="18033" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18036" href="Data.Nat.DivMod.html#4836" class="Function">%-distribˡ-+</a> <a id="18049" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18052" href="Data.Nat.DivMod.html#17961" class="Bound">o</a> <a id="18054" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18057" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="18061" class="Symbol">(</a><a id="18062" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18065" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18067" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18070" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18072" href="Data.Nat.DivMod.html#17961" class="Bound">o</a> <a id="18074" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18076" href="Data.Nat.DivMod.html#18249" class="Function">pn</a><a id="18078" class="Symbol">)</a> <a id="18080" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18082" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18085" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18088" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="18093" class="Symbol">(λ</a> <a id="18096" href="Data.Nat.DivMod.html#18096" class="Bound">#</a> <a id="18098" class="Symbol">→</a> <a id="18100" class="Symbol">(</a><a id="18101" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18104" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18106" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18109" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18111" href="Data.Nat.DivMod.html#18096" class="Bound">#</a><a id="18112" class="Symbol">)</a> <a id="18114" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18116" href="Data.Nat.DivMod.html#18249" class="Function">pn</a><a id="18118" class="Symbol">)</a> <a id="18120" class="Symbol">(</a><a id="18121" href="Data.Nat.DivMod.html#4264" class="Function">m&lt;n⇒m%n≡m</a> <a id="18131" class="Symbol">(</a><a id="18132" href="Data.Nat.Properties.html#28320" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="18142" href="Data.Nat.DivMod.html#17964" class="Bound">p</a> <a id="18144" href="Data.Nat.DivMod.html#17986" class="Bound">o&lt;n</a><a id="18147" class="Symbol">))</a> <a id="18150" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="18154" class="Symbol">(</a><a id="18155" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18158" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18160" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18163" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18165" href="Data.Nat.DivMod.html#17961" class="Bound">o</a><a id="18166" class="Symbol">)</a> <a id="18168" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18170" href="Data.Nat.DivMod.html#18249" class="Function">pn</a>      <a id="18178" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18181" href="Data.Nat.DivMod.html#4264" class="Function">m&lt;n⇒m%n≡m</a> <a id="18191" href="Data.Nat.DivMod.html#18424" class="Function">lem₂</a> <a id="18196" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="18200" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18203" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18205" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18208" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18210" href="Data.Nat.DivMod.html#17961" class="Bound">o</a>             <a id="18224" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="18228" class="Keyword">where</a>
  <a id="18236" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18239" class="Symbol">=</a> <a id="18241" href="Data.Nat.DivMod.html#17954" class="Bound">m</a> <a id="18243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18245" href="Data.Nat.DivMod.html#17957" class="Bound">n</a>
  <a id="18249" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18252" class="Symbol">=</a> <a id="18254" href="Data.Nat.DivMod.html#17964" class="Bound">p</a> <a id="18256" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18258" href="Data.Nat.DivMod.html#17957" class="Bound">n</a>

  <a id="18263" href="Data.Nat.DivMod.html#18263" class="Function">lem₁</a> <a id="18268" class="Symbol">:</a> <a id="18270" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18273" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18275" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18278" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18280" href="Data.Nat.DivMod.html#17971" class="Bound">p-1</a> <a id="18284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18286" href="Data.Nat.DivMod.html#17957" class="Bound">n</a>
  <a id="18290" href="Data.Nat.DivMod.html#18263" class="Function">lem₁</a> <a id="18295" class="Symbol">=</a> <a id="18297" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="18307" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18310" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18312" href="Data.Nat.DivMod.html#18249" class="Function">pn</a>     <a id="18319" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="18322" href="Data.Nat.DivMod.html#17172" class="Function">m%n*o≡m*o%[n*o]</a> <a id="18338" href="Data.Nat.DivMod.html#17954" class="Bound">m</a> <a id="18340" href="Data.Nat.DivMod.html#17964" class="Bound">p</a> <a id="18342" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18344" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="18350" class="Symbol">(</a><a id="18351" href="Data.Nat.DivMod.html#17954" class="Bound">m</a> <a id="18353" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18355" href="Data.Nat.DivMod.html#17964" class="Bound">p</a><a id="18356" class="Symbol">)</a> <a id="18358" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18360" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18362" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="18365" href="Data.Nat.Properties.html#26957" class="Function">*-monoˡ-≤</a> <a id="18375" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18377" class="Symbol">(</a><a id="18378" href="Data.Nat.Properties.html#13010" class="Function">m&lt;1+n⇒m≤n</a> <a id="18388" class="Symbol">(</a><a id="18389" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="18395" href="Data.Nat.DivMod.html#17954" class="Bound">m</a> <a id="18397" href="Data.Nat.DivMod.html#17964" class="Bound">p</a><a id="18398" class="Symbol">))</a> <a id="18401" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
    <a id="18407" href="Data.Nat.DivMod.html#17971" class="Bound">p-1</a> <a id="18411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18413" href="Data.Nat.DivMod.html#17957" class="Bound">n</a>     <a id="18419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="18424" href="Data.Nat.DivMod.html#18424" class="Function">lem₂</a> <a id="18429" class="Symbol">:</a> <a id="18431" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18434" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18436" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18441" href="Data.Nat.DivMod.html#17961" class="Bound">o</a> <a id="18443" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="18445" href="Data.Nat.DivMod.html#18249" class="Function">pn</a>
  <a id="18450" href="Data.Nat.DivMod.html#18424" class="Function">lem₂</a> <a id="18455" class="Symbol">=</a> <a id="18457" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
    <a id="18474" href="Data.Nat.DivMod.html#18236" class="Function">mn</a> <a id="18477" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="18479" href="Data.Nat.DivMod.html#18249" class="Function">pn</a> <a id="18482" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18484" href="Data.Nat.DivMod.html#17961" class="Bound">o</a> <a id="18486" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="18489" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="18500" href="Data.Nat.DivMod.html#18263" class="Function">lem₁</a> <a id="18505" href="Data.Nat.DivMod.html#17986" class="Bound">o&lt;n</a> <a id="18509" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
    <a id="18515" href="Data.Nat.DivMod.html#17971" class="Bound">p-1</a> <a id="18519" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18521" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18523" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18525" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18527" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="18530" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="18537" class="Symbol">(</a><a id="18538" href="Data.Nat.DivMod.html#17971" class="Bound">p-1</a> <a id="18542" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18544" href="Data.Nat.DivMod.html#17957" class="Bound">n</a><a id="18545" class="Symbol">)</a> <a id="18547" href="Data.Nat.DivMod.html#17957" class="Bound">n</a> <a id="18549" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="18555" href="Data.Nat.DivMod.html#18249" class="Function">pn</a>          <a id="18567" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="18570" class="Comment">------------------------------------------------------------------------</a>
<a id="18643" class="Comment">--  A specification of integer division.</a>

<a id="18685" class="Keyword">record</a> <a id="DivMod"></a><a id="18692" href="Data.Nat.DivMod.html#18692" class="Record">DivMod</a> <a id="18699" class="Symbol">(</a><a id="18700" href="Data.Nat.DivMod.html#18700" class="Bound">dividend</a> <a id="18709" href="Data.Nat.DivMod.html#18709" class="Bound">divisor</a> <a id="18717" class="Symbol">:</a> <a id="18719" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18720" class="Symbol">)</a> <a id="18722" class="Symbol">:</a> <a id="18724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18728" class="Keyword">where</a>
  <a id="18736" class="Keyword">constructor</a> <a id="result"></a><a id="18748" href="Data.Nat.DivMod.html#18748" class="InductiveConstructor">result</a>
  <a id="18757" class="Keyword">field</a>
    <a id="DivMod.quotient"></a><a id="18767" href="Data.Nat.DivMod.html#18767" class="Field">quotient</a>  <a id="18777" class="Symbol">:</a> <a id="18779" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="DivMod.remainder"></a><a id="18785" href="Data.Nat.DivMod.html#18785" class="Field">remainder</a> <a id="18795" class="Symbol">:</a> <a id="18797" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="18801" href="Data.Nat.DivMod.html#18709" class="Bound">divisor</a>
    <a id="DivMod.property"></a><a id="18813" href="Data.Nat.DivMod.html#18813" class="Field">property</a>  <a id="18823" class="Symbol">:</a> <a id="18825" href="Data.Nat.DivMod.html#18700" class="Bound">dividend</a> <a id="18834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18836" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="18840" href="Data.Nat.DivMod.html#18785" class="Field">remainder</a> <a id="18850" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18852" class="Field">quotient</a> <a id="18861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18863" href="Data.Nat.DivMod.html#18709" class="Bound">divisor</a>

<a id="18872" class="Keyword">infixl</a> <a id="18879" class="Number">7</a> <a id="18881" href="Data.Nat.DivMod.html#18903" class="Function Operator">_div_</a> <a id="18887" href="Data.Nat.DivMod.html#18976" class="Function Operator">_mod_</a> <a id="18893" href="Data.Nat.DivMod.html#19076" class="Function Operator">_divMod_</a>

<a id="_div_"></a><a id="18903" href="Data.Nat.DivMod.html#18903" class="Function Operator">_div_</a> <a id="18909" class="Symbol">:</a> <a id="18911" class="Symbol">(</a><a id="18912" href="Data.Nat.DivMod.html#18912" class="Bound">dividend</a> <a id="18921" href="Data.Nat.DivMod.html#18921" class="Bound">divisor</a> <a id="18929" class="Symbol">:</a> <a id="18931" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18932" class="Symbol">)</a> <a id="18934" class="Symbol">.{{</a><a id="18937" href="Data.Nat.DivMod.html#18937" class="Bound">_</a> <a id="18939" class="Symbol">:</a> <a id="18941" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="18949" href="Data.Nat.DivMod.html#18921" class="Bound">divisor</a><a id="18956" class="Symbol">}}</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="18963" href="Data.Nat.DivMod.html#18903" class="Function Operator">_div_</a> <a id="18969" class="Symbol">=</a> <a id="18971" href="Data.Nat.Base.html#7096" class="Function Operator">_/_</a>

<a id="_mod_"></a><a id="18976" href="Data.Nat.DivMod.html#18976" class="Function Operator">_mod_</a> <a id="18982" class="Symbol">:</a> <a id="18984" class="Symbol">(</a><a id="18985" href="Data.Nat.DivMod.html#18985" class="Bound">dividend</a> <a id="18994" href="Data.Nat.DivMod.html#18994" class="Bound">divisor</a> <a id="19002" class="Symbol">:</a> <a id="19004" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19005" class="Symbol">)</a> <a id="19007" class="Symbol">.{{</a><a id="19010" href="Data.Nat.DivMod.html#19010" class="Bound">_</a> <a id="19012" class="Symbol">:</a> <a id="19014" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="19022" href="Data.Nat.DivMod.html#18994" class="Bound">divisor</a><a id="19029" class="Symbol">}}</a> <a id="19032" class="Symbol">→</a> <a id="19034" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="19038" href="Data.Nat.DivMod.html#18994" class="Bound">divisor</a>
<a id="19046" href="Data.Nat.DivMod.html#19046" class="Bound">m</a> <a id="19048" href="Data.Nat.DivMod.html#18976" class="Function Operator">mod</a> <a id="19052" href="Data.Nat.DivMod.html#19052" class="Bound">n</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="19063" class="Symbol">(</a><a id="19064" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="19070" href="Data.Nat.DivMod.html#19046" class="Bound">m</a> <a id="19072" href="Data.Nat.DivMod.html#19052" class="Bound">n</a><a id="19073" class="Symbol">)</a>

<a id="_divMod_"></a><a id="19076" href="Data.Nat.DivMod.html#19076" class="Function Operator">_divMod_</a> <a id="19085" class="Symbol">:</a> <a id="19087" class="Symbol">(</a><a id="19088" href="Data.Nat.DivMod.html#19088" class="Bound">dividend</a> <a id="19097" href="Data.Nat.DivMod.html#19097" class="Bound">divisor</a> <a id="19105" class="Symbol">:</a> <a id="19107" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19108" class="Symbol">)</a> <a id="19110" class="Symbol">.{{</a><a id="19113" href="Data.Nat.DivMod.html#19113" class="Bound">_</a> <a id="19115" class="Symbol">:</a> <a id="19117" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="19125" href="Data.Nat.DivMod.html#19097" class="Bound">divisor</a><a id="19132" class="Symbol">}}</a> <a id="19135" class="Symbol">→</a>
           <a id="19148" href="Data.Nat.DivMod.html#18692" class="Record">DivMod</a> <a id="19155" href="Data.Nat.DivMod.html#19088" class="Bound">dividend</a> <a id="19164" href="Data.Nat.DivMod.html#19097" class="Bound">divisor</a>
<a id="19172" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19174" href="Data.Nat.DivMod.html#19076" class="Function Operator">divMod</a> <a id="19181" href="Data.Nat.DivMod.html#19181" class="Bound">n</a> <a id="19183" class="Symbol">=</a> <a id="19185" href="Data.Nat.DivMod.html#18748" class="InductiveConstructor">result</a> <a id="19192" class="Symbol">(</a><a id="19193" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19195" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="19197" href="Data.Nat.DivMod.html#19181" class="Bound">n</a><a id="19198" class="Symbol">)</a> <a id="19200" class="Symbol">(</a><a id="19201" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19203" href="Data.Nat.DivMod.html#18976" class="Function Operator">mod</a> <a id="19207" href="Data.Nat.DivMod.html#19181" class="Bound">n</a><a id="19208" class="Symbol">)</a> <a id="19210" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="19212" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="19229" href="Data.Nat.DivMod.html#19172" class="Bound">m</a>                               <a id="19261" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="19265" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="19279" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19281" href="Data.Nat.DivMod.html#19181" class="Bound">n</a> <a id="19283" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="19287" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19289" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="19291" href="Data.Nat.DivMod.html#19181" class="Bound">n</a>                <a id="19308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19310" href="Data.Nat.DivMod.html#19407" class="Function">[m/n]*n</a>  <a id="19319" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="19322" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19331" href="Data.Nat.DivMod.html#19407" class="Function">[m/n]*n</a><a id="19338" class="Symbol">)</a> <a id="19340" class="Symbol">(</a><a id="19341" href="Data.Fin.Properties.html#7634" class="Function">toℕ-fromℕ&lt;</a> <a id="19352" href="Data.Nat.DivMod.html#19429" class="Function">[m%n]&lt;n</a><a id="19359" class="Symbol">)</a> <a id="19361" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="19365" href="Data.Fin.Base.html#1262" class="Function">toℕ</a> <a id="19369" class="Symbol">(</a><a id="19370" href="Data.Fin.Base.html#1953" class="Function">fromℕ&lt;</a> <a id="19377" href="Data.Nat.DivMod.html#19429" class="Function">[m%n]&lt;n</a><a id="19384" class="Symbol">)</a> <a id="19386" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19388" href="Data.Nat.DivMod.html#19407" class="Function">[m/n]*n</a>  <a id="19397" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="19401" class="Keyword">where</a> <a id="19407" href="Data.Nat.DivMod.html#19407" class="Function">[m/n]*n</a> <a id="19415" class="Symbol">=</a> <a id="19417" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19419" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="19421" href="Data.Nat.DivMod.html#19181" class="Bound">n</a> <a id="19423" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19425" href="Data.Nat.DivMod.html#19181" class="Bound">n</a> <a id="19427" class="Symbol">;</a> <a id="19429" href="Data.Nat.DivMod.html#19429" class="Function">[m%n]&lt;n</a> <a id="19437" class="Symbol">=</a> <a id="19439" href="Data.Nat.DivMod.html#3880" class="Function">m%n&lt;n</a> <a id="19445" href="Data.Nat.DivMod.html#19172" class="Bound">m</a> <a id="19447" href="Data.Nat.DivMod.html#19181" class="Bound">n</a>

</pre></body></html>

==> anc/Data.Nat.Divisibility.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Divisibility.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definition of divisibility</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Comment">-- The definition of divisibility is split out from</a>
<a id="267" class="Comment">-- `Data.Nat.Divisibility` to avoid a dependency cycle with</a>
<a id="327" class="Comment">-- `Data.Nat.DivMod`.</a>

<a id="350" class="Symbol">{-#</a> <a id="354" class="Keyword">OPTIONS</a> <a id="362" class="Pragma">--cubical-compatible</a> <a id="383" class="Pragma">--safe</a> <a id="390" class="Symbol">#-}</a>

<a id="395" class="Keyword">module</a> <a id="402" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="429" class="Keyword">where</a>

<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="475" class="Symbol">;</a> <a id="477" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Level.html" class="Module">Level</a> <a id="544" class="Keyword">using</a> <a id="550" class="Symbol">(</a><a id="551" href="Level.html#521" class="Function">0ℓ</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="711" class="Symbol">;</a> <a id="713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="717" class="Symbol">;</a> <a id="719" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a><a id="729" class="Symbol">;</a> <a id="731" class="Keyword">module</a> <a id="738" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="749" class="Symbol">)</a>

<a id="752" class="Comment">------------------------------------------------------------------------</a>
<a id="825" class="Comment">-- Main definition</a>
<a id="844" class="Comment">--</a>
<a id="847" class="Comment">-- m ∣ n is inhabited iff m divides n. Some sources, like Hardy and</a>
<a id="915" class="Comment">-- Wright&#39;s &quot;An Introduction to the Theory of Numbers&quot;, require m to</a>
<a id="984" class="Comment">-- be non-zero. However, some things become a bit nicer if m is</a>
<a id="1048" class="Comment">-- allowed to be zero. For instance, _∣_ becomes a partial order, and</a>
<a id="1118" class="Comment">-- the gcd of 0 and 0 becomes defined.</a>

<a id="1158" class="Keyword">infix</a> <a id="1164" class="Number">4</a> <a id="1166" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a> <a id="1170" href="Data.Nat.Divisibility.Core.html#1321" class="Function Operator">_∤_</a>

<a id="1175" class="Keyword">record</a> <a id="_∣_"></a><a id="1182" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Data.Nat.Divisibility.Core.html#1187" class="Bound">m</a> <a id="1189" href="Data.Nat.Divisibility.Core.html#1189" class="Bound">n</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1194" class="Symbol">)</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1202" class="Keyword">where</a>
  <a id="1210" class="Keyword">constructor</a> <a id="divides"></a><a id="1222" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a>
  <a id="1232" class="Keyword">field</a> <a id="_∣_.quotient"></a><a id="1238" href="Data.Nat.Divisibility.Core.html#1238" class="Field">quotient</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="_∣_.equality"></a><a id="1259" href="Data.Nat.Divisibility.Core.html#1259" class="Field">equality</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Data.Nat.Divisibility.Core.html#1189" class="Bound">n</a> <a id="1272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1274" href="Data.Nat.Divisibility.Core.html#1238" class="Field">quotient</a> <a id="1283" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1285" href="Data.Nat.Divisibility.Core.html#1187" class="Bound">m</a>
<a id="1287" class="Keyword">open</a> <a id="1292" href="Data.Nat.Divisibility.Core.html#1182" class="Module Operator">_∣_</a> <a id="1296" class="Keyword">using</a> <a id="1302" class="Symbol">(</a><a id="1303" href="Data.Nat.Divisibility.Core.html#1238" class="Field">quotient</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Keyword">public</a>

<a id="_∤_"></a><a id="1321" href="Data.Nat.Divisibility.Core.html#1321" class="Function Operator">_∤_</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1331" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1333" href="Level.html#521" class="Function">0ℓ</a>
<a id="1336" href="Data.Nat.Divisibility.Core.html#1336" class="Bound">m</a> <a id="1338" href="Data.Nat.Divisibility.Core.html#1321" class="Function Operator">∤</a> <a id="1340" href="Data.Nat.Divisibility.Core.html#1340" class="Bound">n</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.Nat.Divisibility.Core.html#1336" class="Bound">m</a> <a id="1349" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="1351" href="Data.Nat.Divisibility.Core.html#1340" class="Bound">n</a><a id="1352" class="Symbol">)</a>

<a id="1355" class="Comment">-- Smart constructor</a>

<a id="1377" class="Keyword">pattern</a> <a id="divides-refl"></a><a id="1385" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="1398" href="Data.Nat.Divisibility.Core.html#1410" class="Bound">q</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="1410" href="Data.Nat.Divisibility.Core.html#1410" class="Bound">q</a> <a id="1412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1418" class="Comment">------------------------------------------------------------------------</a>
<a id="1491" class="Comment">-- Restricted divisor relation</a>

<a id="1523" class="Comment">-- Relation for having a non-trivial divisor below a given bound.</a>
<a id="1589" class="Comment">-- Useful when reasoning about primality.</a>
<a id="1631" class="Keyword">infix</a> <a id="1637" class="Number">10</a> <a id="1640" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">_HasNonTrivialDivisorLessThan_</a>

<a id="1672" class="Keyword">record</a> <a id="_HasNonTrivialDivisorLessThan_"></a><a id="1679" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">_HasNonTrivialDivisorLessThan_</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Data.Nat.Divisibility.Core.html#1711" class="Bound">m</a> <a id="1713" href="Data.Nat.Divisibility.Core.html#1713" class="Bound">n</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1718" class="Symbol">)</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1726" class="Keyword">where</a>
  <a id="1734" class="Keyword">constructor</a> <a id="hasNonTrivialDivisor"></a><a id="1746" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a>
  <a id="1769" class="Keyword">field</a>
    <a id="1779" class="Symbol">{</a><a id="_HasNonTrivialDivisorLessThan_.divisor"></a><a id="1780" href="Data.Nat.Divisibility.Core.html#1780" class="Field">divisor</a><a id="1787" class="Symbol">}</a>       <a id="1795" class="Symbol">:</a> <a id="1797" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1803" class="Symbol">.{{</a><a id="_HasNonTrivialDivisorLessThan_.nontrivial"></a><a id="1806" href="Data.Nat.Divisibility.Core.html#1806" class="Field">nontrivial</a><a id="1816" class="Symbol">}}</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="1832" href="Data.Nat.Divisibility.Core.html#1780" class="Field">divisor</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-&lt;"></a><a id="1844" href="Data.Nat.Divisibility.Core.html#1844" class="Field">divisor-&lt;</a>       <a id="1860" class="Symbol">:</a> <a id="1862" href="Data.Nat.Divisibility.Core.html#1780" class="Field">divisor</a> <a id="1870" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="1872" href="Data.Nat.Divisibility.Core.html#1713" class="Bound">n</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-∣"></a><a id="1878" href="Data.Nat.Divisibility.Core.html#1878" class="Field">divisor-∣</a>       <a id="1894" class="Symbol">:</a> <a id="1896" href="Data.Nat.Divisibility.Core.html#1780" class="Field">divisor</a> <a id="1904" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="1906" href="Data.Nat.Divisibility.Core.html#1711" class="Bound">m</a>

<a id="1909" class="Comment">------------------------------------------------------------------------</a>
<a id="1982" class="Comment">-- Basic properties</a>

<a id="*-pres-∣"></a><a id="2003" href="Data.Nat.Divisibility.Core.html#2003" class="Function">*-pres-∣</a> <a id="2012" class="Symbol">:</a> <a id="2014" class="Symbol">∀</a> <a id="2016" class="Symbol">{</a><a id="2017" href="Data.Nat.Divisibility.Core.html#2017" class="Bound">m</a> <a id="2019" href="Data.Nat.Divisibility.Core.html#2019" class="Bound">n</a> <a id="2021" href="Data.Nat.Divisibility.Core.html#2021" class="Bound">o</a> <a id="2023" href="Data.Nat.Divisibility.Core.html#2023" class="Bound">p</a><a id="2024" class="Symbol">}</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Data.Nat.Divisibility.Core.html#2021" class="Bound">o</a> <a id="2030" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="2032" href="Data.Nat.Divisibility.Core.html#2017" class="Bound">m</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Data.Nat.Divisibility.Core.html#2023" class="Bound">p</a> <a id="2038" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="2040" href="Data.Nat.Divisibility.Core.html#2019" class="Bound">n</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Data.Nat.Divisibility.Core.html#2021" class="Bound">o</a> <a id="2046" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2048" href="Data.Nat.Divisibility.Core.html#2023" class="Bound">p</a> <a id="2050" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="2052" href="Data.Nat.Divisibility.Core.html#2017" class="Bound">m</a> <a id="2054" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2056" href="Data.Nat.Divisibility.Core.html#2019" class="Bound">n</a>
<a id="2058" href="Data.Nat.Divisibility.Core.html#2003" class="Function">*-pres-∣</a> <a id="2067" class="Symbol">{</a><a id="2068" href="Data.Nat.Divisibility.Core.html#2068" class="Bound">m</a><a id="2069" class="Symbol">}</a> <a id="2071" class="Symbol">{</a><a id="2072" href="Data.Nat.Divisibility.Core.html#2072" class="Bound">n</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">{</a><a id="2076" href="Data.Nat.Divisibility.Core.html#2076" class="Bound">o</a><a id="2077" class="Symbol">}</a> <a id="2079" class="Symbol">{</a><a id="2080" href="Data.Nat.Divisibility.Core.html#2080" class="Bound">p</a><a id="2081" class="Symbol">}</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2092" href="Data.Nat.Divisibility.Core.html#2092" class="Bound">c</a> <a id="2094" href="Data.Nat.Divisibility.Core.html#2094" class="Bound">m≡c*o</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2110" href="Data.Nat.Divisibility.Core.html#2110" class="Bound">d</a> <a id="2112" href="Data.Nat.Divisibility.Core.html#2112" class="Bound">n≡d*p</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Symbol">=</a>
  <a id="2123" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Nat.Divisibility.Core.html#2092" class="Bound">c</a> <a id="2134" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2136" href="Data.Nat.Divisibility.Core.html#2110" class="Bound">d</a><a id="2137" class="Symbol">)</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="2150" href="Data.Nat.Divisibility.Core.html#2068" class="Bound">m</a> <a id="2152" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2154" href="Data.Nat.Divisibility.Core.html#2072" class="Bound">n</a>             <a id="2168" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2171" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="2181" href="Data.Nat.Divisibility.Core.html#2094" class="Bound">m≡c*o</a> <a id="2187" href="Data.Nat.Divisibility.Core.html#2112" class="Bound">n≡d*p</a> <a id="2193" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="2199" class="Symbol">(</a><a id="2200" href="Data.Nat.Divisibility.Core.html#2092" class="Bound">c</a> <a id="2202" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2204" href="Data.Nat.Divisibility.Core.html#2076" class="Bound">o</a><a id="2205" class="Symbol">)</a> <a id="2207" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Data.Nat.Divisibility.Core.html#2110" class="Bound">d</a> <a id="2212" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2214" href="Data.Nat.Divisibility.Core.html#2080" class="Bound">p</a><a id="2215" class="Symbol">)</a> <a id="2217" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2220" href="Data.Nat.Properties.html#25757" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="2244" href="Data.Nat.Divisibility.Core.html#2092" class="Bound">c</a> <a id="2246" href="Data.Nat.Divisibility.Core.html#2076" class="Bound">o</a> <a id="2248" href="Data.Nat.Divisibility.Core.html#2110" class="Bound">d</a> <a id="2250" href="Data.Nat.Divisibility.Core.html#2080" class="Bound">p</a> <a id="2252" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="2258" class="Symbol">(</a><a id="2259" href="Data.Nat.Divisibility.Core.html#2092" class="Bound">c</a> <a id="2261" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2263" href="Data.Nat.Divisibility.Core.html#2110" class="Bound">d</a><a id="2264" class="Symbol">)</a> <a id="2266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Data.Nat.Divisibility.Core.html#2076" class="Bound">o</a> <a id="2271" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2273" href="Data.Nat.Divisibility.Core.html#2080" class="Bound">p</a><a id="2274" class="Symbol">)</a> <a id="2276" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="2277" class="Symbol">)</a>
  <a id="2281" class="Keyword">where</a> <a id="2287" class="Keyword">open</a> <a id="2292" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
</pre></body></html>

==> anc/Data.Nat.Divisibility.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Divisibility</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Divisibility</a>
<a id="122" class="Comment">------------------------------------------------------------------------</a>

<a id="196" class="Symbol">{-#</a> <a id="200" class="Keyword">OPTIONS</a> <a id="208" class="Pragma">--cubical-compatible</a> <a id="229" class="Pragma">--safe</a> <a id="236" class="Symbol">#-}</a>

<a id="241" class="Keyword">module</a> <a id="248" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Algebra.html" class="Module">Algebra</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Function.Base.html" class="Module">Function.Base</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="420" class="Symbol">;</a> <a id="422" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="466" class="Symbol">;</a> <a id="468" href="Function.Bundles.html#13138" class="Function">mk⇔</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Level.html" class="Module">Level</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Level.html#521" class="Function">0ℓ</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="541" class="Symbol">as</a> <a id="544" class="Module">Dec</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="558" class="Symbol">;</a> <a id="560" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="672" class="Symbol">)</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="725" class="Symbol">;</a> <a id="727" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="852" class="Keyword">using</a> <a id="858" class="Symbol">(</a><a id="859" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="868" class="Symbol">;</a> <a id="870" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="880" class="Symbol">;</a> <a id="882" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="895" class="Symbol">;</a> <a id="897" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="906" class="Symbol">)</a>
<a id="908" class="Keyword">import</a> <a id="915" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="950" class="Symbol">as</a> <a id="953" class="Module">PreorderReasoning</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1028" class="Keyword">using</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1038" class="Symbol">;</a> <a id="1040" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="1043" class="Symbol">;</a> <a id="1045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="1054" class="Symbol">;</a> <a id="1056" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="1067" class="Symbol">;</a> <a id="1069" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="1081" class="Symbol">)</a>
<a id="1083" class="Keyword">open</a> <a id="1088" class="Keyword">import</a> <a id="1095" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1128" class="Keyword">import</a> <a id="1135" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1184" class="Symbol">as</a> <a id="1187" class="Module">PropEq</a>

<a id="1195" class="Comment">------------------------------------------------------------------------</a>
<a id="1268" class="Comment">-- Definition</a>

<a id="1283" class="Keyword">open</a> <a id="1288" class="Keyword">import</a> <a id="1295" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="1322" class="Keyword">public</a>

<a id="1330" class="Comment">------------------------------------------------------------------------</a>
<a id="1403" class="Comment">-- Relationship with _%_</a>

<a id="m%n≡0⇒n∣m"></a><a id="1429" href="Data.Nat.Divisibility.html#1429" class="Function">m%n≡0⇒n∣m</a> <a id="1439" class="Symbol">:</a> <a id="1441" class="Symbol">∀</a> <a id="1443" href="Data.Nat.Divisibility.html#1443" class="Bound">m</a> <a id="1445" href="Data.Nat.Divisibility.html#1445" class="Bound">n</a> <a id="1447" class="Symbol">.{{</a><a id="1450" href="Data.Nat.Divisibility.html#1450" class="Bound">_</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1462" href="Data.Nat.Divisibility.html#1445" class="Bound">n</a><a id="1463" class="Symbol">}}</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Data.Nat.Divisibility.html#1443" class="Bound">m</a> <a id="1470" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1472" href="Data.Nat.Divisibility.html#1445" class="Bound">n</a> <a id="1474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1476" class="Number">0</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Data.Nat.Divisibility.html#1445" class="Bound">n</a> <a id="1482" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="1484" href="Data.Nat.Divisibility.html#1443" class="Bound">m</a>
<a id="1486" href="Data.Nat.Divisibility.html#1429" class="Function">m%n≡0⇒n∣m</a> <a id="1496" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1498" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a> <a id="1500" href="Data.Nat.Divisibility.html#1500" class="Bound">eq</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1516" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1518" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a><a id="1519" class="Symbol">)</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="1539" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a>                  <a id="1558" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1561" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="1575" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1577" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a> <a id="1579" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1583" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1585" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1587" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a> <a id="1589" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1591" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1593" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1595" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a> <a id="1597" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1599" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a>  <a id="1602" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1605" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="1611" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="1615" href="Data.Nat.Divisibility.html#1500" class="Bound">eq</a> <a id="1618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1623" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1627" href="Data.Nat.Divisibility.html#1496" class="Bound">m</a> <a id="1629" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="1631" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a> <a id="1633" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1635" href="Data.Nat.Divisibility.html#1498" class="Bound">n</a>          <a id="1646" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="1647" class="Symbol">)</a>
  <a id="1651" class="Keyword">where</a> <a id="1657" class="Keyword">open</a> <a id="1662" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="n∣m⇒m%n≡0"></a><a id="1675" href="Data.Nat.Divisibility.html#1675" class="Function">n∣m⇒m%n≡0</a> <a id="1685" class="Symbol">:</a> <a id="1687" class="Symbol">∀</a> <a id="1689" href="Data.Nat.Divisibility.html#1689" class="Bound">m</a> <a id="1691" href="Data.Nat.Divisibility.html#1691" class="Bound">n</a> <a id="1693" class="Symbol">.{{</a><a id="1696" href="Data.Nat.Divisibility.html#1696" class="Bound">_</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1708" href="Data.Nat.Divisibility.html#1691" class="Bound">n</a><a id="1709" class="Symbol">}}</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Data.Nat.Divisibility.html#1691" class="Bound">n</a> <a id="1716" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="1718" href="Data.Nat.Divisibility.html#1689" class="Bound">m</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Data.Nat.Divisibility.html#1689" class="Bound">m</a> <a id="1724" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1726" href="Data.Nat.Divisibility.html#1691" class="Bound">n</a> <a id="1728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1730" class="Number">0</a>
<a id="1732" href="Data.Nat.Divisibility.html#1675" class="Function">n∣m⇒m%n≡0</a> <a id="1742" class="DottedPattern Symbol">.(</a><a id="1744" href="Data.Nat.Divisibility.html#1767" class="DottedPattern Bound">q</a> <a id="1746" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="1748" href="Data.Nat.Divisibility.html#1751" class="DottedPattern Bound">n</a><a id="1749" class="DottedPattern Symbol">)</a> <a id="1751" href="Data.Nat.Divisibility.html#1751" class="Bound">n</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="1767" href="Data.Nat.Divisibility.html#1767" class="Bound">q</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="Data.Nat.DivMod.html#3785" class="Function">m*n%n≡0</a> <a id="1780" href="Data.Nat.Divisibility.html#1767" class="Bound">q</a> <a id="1782" href="Data.Nat.Divisibility.html#1751" class="Bound">n</a>

<a id="m%n≡0⇔n∣m"></a><a id="1785" href="Data.Nat.Divisibility.html#1785" class="Function">m%n≡0⇔n∣m</a> <a id="1795" class="Symbol">:</a> <a id="1797" class="Symbol">∀</a> <a id="1799" href="Data.Nat.Divisibility.html#1799" class="Bound">m</a> <a id="1801" href="Data.Nat.Divisibility.html#1801" class="Bound">n</a> <a id="1803" class="Symbol">.{{</a><a id="1806" href="Data.Nat.Divisibility.html#1806" class="Bound">_</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="1818" href="Data.Nat.Divisibility.html#1801" class="Bound">n</a><a id="1819" class="Symbol">}}</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Data.Nat.Divisibility.html#1799" class="Bound">m</a> <a id="1826" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="1828" href="Data.Nat.Divisibility.html#1801" class="Bound">n</a> <a id="1830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1832" class="Number">0</a> <a id="1834" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1836" href="Data.Nat.Divisibility.html#1801" class="Bound">n</a> <a id="1838" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="1840" href="Data.Nat.Divisibility.html#1799" class="Bound">m</a>
<a id="1842" href="Data.Nat.Divisibility.html#1785" class="Function">m%n≡0⇔n∣m</a> <a id="1852" href="Data.Nat.Divisibility.html#1852" class="Bound">m</a> <a id="1854" href="Data.Nat.Divisibility.html#1854" class="Bound">n</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Data.Nat.Divisibility.html#1429" class="Function">m%n≡0⇒n∣m</a> <a id="1873" href="Data.Nat.Divisibility.html#1852" class="Bound">m</a> <a id="1875" href="Data.Nat.Divisibility.html#1854" class="Bound">n</a><a id="1876" class="Symbol">)</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Data.Nat.Divisibility.html#1675" class="Function">n∣m⇒m%n≡0</a> <a id="1889" href="Data.Nat.Divisibility.html#1852" class="Bound">m</a> <a id="1891" href="Data.Nat.Divisibility.html#1854" class="Bound">n</a><a id="1892" class="Symbol">)</a>

<a id="1895" class="Comment">------------------------------------------------------------------------</a>
<a id="1968" class="Comment">-- Properties of _∣_ and _≤_</a>

<a id="∣⇒≤"></a><a id="1998" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="2002" class="Symbol">:</a> <a id="2004" class="Symbol">∀</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Data.Nat.Divisibility.html#2007" class="Bound">m</a> <a id="2009" href="Data.Nat.Divisibility.html#2009" class="Bound">n</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">.{{</a><a id="2015" href="Data.Nat.Divisibility.html#2015" class="Bound">_</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="2027" href="Data.Nat.Divisibility.html#2009" class="Bound">n</a><a id="2028" class="Symbol">}}</a> <a id="2031" class="Symbol">→</a> <a id="2033" href="Data.Nat.Divisibility.html#2007" class="Bound">m</a> <a id="2035" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="2037" href="Data.Nat.Divisibility.html#2009" class="Bound">n</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Data.Nat.Divisibility.html#2007" class="Bound">m</a> <a id="2043" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="2045" href="Data.Nat.Divisibility.html#2009" class="Bound">n</a>
<a id="2047" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="2051" class="Symbol">{</a><a id="2052" href="Data.Nat.Divisibility.html#2052" class="Bound">m</a><a id="2053" class="Symbol">}</a> <a id="2055" class="Symbol">{</a><a id="2056" href="Data.Nat.Divisibility.html#2056" class="Bound">n</a><a id="2057" class="Symbol">@(</a><a id="2059" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2063" class="Symbol">_)}</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2081" href="Data.Nat.Divisibility.html#2081" class="Bound">q</a><a id="2082" class="Symbol">)</a> <a id="2084" href="Data.Nat.Divisibility.html#2084" class="Bound">eq</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2098" href="Data.Nat.Divisibility.html#2052" class="Bound">m</a>          <a id="2109" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="2112" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="2118" href="Data.Nat.Divisibility.html#2052" class="Bound">m</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.Nat.Divisibility.html#2081" class="Bound">q</a> <a id="2123" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2125" href="Data.Nat.Divisibility.html#2052" class="Bound">m</a><a id="2126" class="Symbol">)</a> <a id="2128" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="2132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2136" href="Data.Nat.Divisibility.html#2081" class="Bound">q</a> <a id="2138" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2140" href="Data.Nat.Divisibility.html#2052" class="Bound">m</a>  <a id="2143" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2150" href="Data.Nat.Divisibility.html#2084" class="Bound">eq</a> <a id="2153" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2157" href="Data.Nat.Divisibility.html#2056" class="Bound">n</a>          <a id="2168" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2172" class="Keyword">where</a> <a id="2178" class="Keyword">open</a> <a id="2183" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="&gt;⇒∤"></a><a id="2196" href="Data.Nat.Divisibility.html#2196" class="Function">&gt;⇒∤</a> <a id="2200" class="Symbol">:</a> <a id="2202" class="Symbol">∀</a> <a id="2204" class="Symbol">{</a><a id="2205" href="Data.Nat.Divisibility.html#2205" class="Bound">m</a> <a id="2207" href="Data.Nat.Divisibility.html#2207" class="Bound">n</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">.{{</a><a id="2213" href="Data.Nat.Divisibility.html#2213" class="Bound">_</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="2225" href="Data.Nat.Divisibility.html#2207" class="Bound">n</a><a id="2226" class="Symbol">}}</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Data.Nat.Divisibility.html#2205" class="Bound">m</a> <a id="2233" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="2235" href="Data.Nat.Divisibility.html#2207" class="Bound">n</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Data.Nat.Divisibility.html#2205" class="Bound">m</a> <a id="2241" href="Data.Nat.Divisibility.Core.html#1321" class="Function Operator">∤</a> <a id="2243" href="Data.Nat.Divisibility.html#2207" class="Bound">n</a>
<a id="2245" href="Data.Nat.Divisibility.html#2196" class="Function">&gt;⇒∤</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="2254" href="Data.Nat.Divisibility.html#2254" class="Bound">m&gt;n</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Data.Nat.Divisibility.html#2259" class="Bound">m∣n</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="2279" class="Symbol">(</a><a id="2280" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="2284" href="Data.Nat.Divisibility.html#2259" class="Bound">m∣n</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.Nat.Properties.html#8576" class="Function">≤⇒≯</a> <a id="2294" href="Data.Nat.Divisibility.html#2254" class="Bound">m&gt;n</a><a id="2297" class="Symbol">)</a>

<a id="2300" class="Comment">------------------------------------------------------------------------</a>
<a id="2373" class="Comment">-- _∣_ is a partial order</a>

<a id="2400" class="Comment">-- these could/should inherit from Algebra.Properties.Monoid.Divisibility</a>

<a id="∣-reflexive"></a><a id="2475" href="Data.Nat.Divisibility.html#2475" class="Function">∣-reflexive</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2493" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2495" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="2499" href="Data.Nat.Divisibility.html#2475" class="Function">∣-reflexive</a> <a id="2511" class="Symbol">{</a><a id="2512" href="Data.Nat.Divisibility.html#2512" class="Bound">n</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2520" class="Symbol">=</a> <a id="2522" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2530" class="Number">1</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="2550" href="Data.Nat.Divisibility.html#2512" class="Bound">n</a><a id="2551" class="Symbol">))</a>

<a id="∣-refl"></a><a id="2555" href="Data.Nat.Divisibility.html#2555" class="Function">∣-refl</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2574" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="2578" href="Data.Nat.Divisibility.html#2555" class="Function">∣-refl</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Data.Nat.Divisibility.html#2475" class="Function">∣-reflexive</a> <a id="2599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-trans"></a><a id="2605" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2626" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="2630" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="2652" href="Data.Nat.Divisibility.html#2652" class="Bound">p</a><a id="2653" class="Symbol">)</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="2669" href="Data.Nat.Divisibility.html#2669" class="Bound">q</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">=</a>
  <a id="2676" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Data.Nat.Divisibility.html#2669" class="Bound">q</a> <a id="2687" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2689" href="Data.Nat.Divisibility.html#2652" class="Bound">p</a><a id="2690" class="Symbol">)</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="2706" href="Data.Nat.Divisibility.html#2669" class="Bound">q</a> <a id="2708" href="Data.Nat.Divisibility.html#2652" class="Bound">p</a> <a id="2710" class="Symbol">_))</a>

<a id="∣-antisym"></a><a id="2715" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="2725" class="Symbol">:</a> <a id="2727" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2741" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2745" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="2749" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="2759" class="Symbol">{</a><a id="2760" href="Data.Nat.Divisibility.html#2760" class="Bound">m</a><a id="2761" class="Symbol">}</a>     <a id="2767" class="Symbol">{</a><a id="2768" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2772" class="Symbol">}</a>  <a id="2775" class="Symbol">_</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="2791" href="Data.Nat.Divisibility.html#2791" class="Bound">q</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="2804" href="Data.Nat.Divisibility.html#2791" class="Bound">q</a>
<a id="2806" href="Data.Nat.Divisibility.html#2715" class="CatchallClause Function">∣-antisym</a><a id="2815" class="CatchallClause"> </a><a id="2816" class="CatchallClause Symbol">{</a><a id="2817" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="2821" class="CatchallClause Symbol">}</a><a id="2822" class="CatchallClause">  </a><a id="2824" class="CatchallClause Symbol">{</a><a id="2825" href="Data.Nat.Divisibility.html#2825" class="CatchallClause Bound">n</a><a id="2826" class="CatchallClause Symbol">}</a><a id="2827" class="CatchallClause">     </a><a id="2832" class="CatchallClause Symbol">(</a><a id="2833" href="Data.Nat.Divisibility.Core.html#1222" class="CatchallClause InductiveConstructor">divides</a><a id="2840" class="CatchallClause"> </a><a id="2841" href="Data.Nat.Divisibility.html#2841" class="CatchallClause Bound">p</a><a id="2842" class="CatchallClause"> </a><a id="2843" href="Data.Nat.Divisibility.html#2843" class="CatchallClause Bound">eq</a><a id="2845" class="CatchallClause Symbol">)</a><a id="2846" class="CatchallClause"> </a><a id="2847" class="CatchallClause Symbol">_</a>   <a id="2851" class="Symbol">=</a> <a id="2853" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2864" href="Data.Nat.Divisibility.html#2843" class="Bound">eq</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="2875" href="Data.Nat.Divisibility.html#2841" class="Bound">p</a> <a id="2877" class="Number">0</a><a id="2878" class="Symbol">))</a>
<a id="2881" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="2891" class="Symbol">{</a><a id="2892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2896" href="Data.Nat.Divisibility.html#2896" class="Bound">m</a><a id="2897" class="Symbol">}</a> <a id="2899" class="Symbol">{</a><a id="2900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2904" href="Data.Nat.Divisibility.html#2904" class="Bound">n</a><a id="2905" class="Symbol">}</a> <a id="2907" href="Data.Nat.Divisibility.html#2907" class="Bound">p∣q</a>           <a id="2921" href="Data.Nat.Divisibility.html#2921" class="Bound">q∣p</a>  <a id="2926" class="Symbol">=</a> <a id="2928" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="2943" href="Data.Nat.Divisibility.html#2907" class="Bound">p∣q</a><a id="2946" class="Symbol">)</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="2953" href="Data.Nat.Divisibility.html#2921" class="Bound">q∣p</a><a id="2956" class="Symbol">)</a>

<a id="2959" class="Keyword">infix</a> <a id="2965" class="Number">4</a> <a id="2967" href="Data.Nat.Divisibility.html#2973" class="Function Operator">_∣?_</a>

<a id="_∣?_"></a><a id="2973" href="Data.Nat.Divisibility.html#2973" class="Function Operator">_∣?_</a> <a id="2978" class="Symbol">:</a> <a id="2980" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2990" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="2994" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="3000" href="Data.Nat.Divisibility.html#2973" class="Function Operator">∣?</a> <a id="3003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3010" class="Symbol">=</a> <a id="3012" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3016" class="Symbol">(</a><a id="3017" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="3030" class="Number">0</a><a id="3031" class="Symbol">)</a>
<a id="3033" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="3039" href="Data.Nat.Divisibility.html#2973" class="Function Operator">∣?</a> <a id="3042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3046" href="Data.Nat.Divisibility.html#3046" class="Bound">m</a>  <a id="3049" class="Symbol">=</a> <a id="3051" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3054" class="Symbol">((λ())</a> <a id="3061" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3064" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="3088" class="Number">0</a><a id="3089" class="Symbol">))</a>
<a id="3092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3096" href="Data.Nat.Divisibility.html#3096" class="Bound">n</a> <a id="3098" href="Data.Nat.Divisibility.html#2973" class="Function Operator">∣?</a> <a id="3101" href="Data.Nat.Divisibility.html#3101" class="Bound">m</a>      <a id="3108" class="Symbol">=</a> <a id="3110" href="Relation.Nullary.Decidable.html#1218" class="Function">Dec.map</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Data.Nat.Divisibility.html#1785" class="Function">m%n≡0⇔n∣m</a> <a id="3129" href="Data.Nat.Divisibility.html#3101" class="Bound">m</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3136" href="Data.Nat.Divisibility.html#3096" class="Bound">n</a><a id="3137" class="Symbol">))</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Data.Nat.Divisibility.html#3101" class="Bound">m</a> <a id="3143" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="3145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3149" href="Data.Nat.Divisibility.html#3096" class="Bound">n</a> <a id="3151" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="3153" class="Number">0</a><a id="3154" class="Symbol">)</a>

<a id="∣-isPreorder"></a><a id="3157" href="Data.Nat.Divisibility.html#3157" class="Function">∣-isPreorder</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3183" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3187" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="3191" href="Data.Nat.Divisibility.html#3157" class="Function">∣-isPreorder</a> <a id="3204" class="Symbol">=</a> <a id="3206" class="Keyword">record</a>
  <a id="3215" class="Symbol">{</a> <a id="3217" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="3231" class="Symbol">=</a> <a id="3233" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">PropEq.isEquivalence</a>
  <a id="3256" class="Symbol">;</a> <a id="3258" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="3272" class="Symbol">=</a> <a id="3274" href="Data.Nat.Divisibility.html#2475" class="Function">∣-reflexive</a>
  <a id="3288" class="Symbol">;</a> <a id="3290" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="3304" class="Symbol">=</a> <a id="3306" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a>
  <a id="3316" class="Symbol">}</a>

<a id="∣-isPartialOrder"></a><a id="3319" href="Data.Nat.Divisibility.html#3319" class="Function">∣-isPartialOrder</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3357" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣_</a>
<a id="3361" href="Data.Nat.Divisibility.html#3319" class="Function">∣-isPartialOrder</a> <a id="3378" class="Symbol">=</a> <a id="3380" class="Keyword">record</a>
  <a id="3389" class="Symbol">{</a> <a id="3391" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3402" class="Symbol">=</a> <a id="3404" href="Data.Nat.Divisibility.html#3157" class="Function">∣-isPreorder</a>
  <a id="3419" class="Symbol">;</a> <a id="3421" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="3432" class="Symbol">=</a> <a id="3434" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a>
  <a id="3446" class="Symbol">}</a>

<a id="∣-preorder"></a><a id="3449" href="Data.Nat.Divisibility.html#3449" class="Function">∣-preorder</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3471" href="Level.html#521" class="Function">0ℓ</a> <a id="3474" href="Level.html#521" class="Function">0ℓ</a> <a id="3477" href="Level.html#521" class="Function">0ℓ</a>
<a id="3480" href="Data.Nat.Divisibility.html#3449" class="Function">∣-preorder</a> <a id="3491" class="Symbol">=</a> <a id="3493" class="Keyword">record</a>
  <a id="3502" class="Symbol">{</a> <a id="3504" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Data.Nat.Divisibility.html#3157" class="Function">∣-isPreorder</a>
  <a id="3532" class="Symbol">}</a>

<a id="∣-poset"></a><a id="3535" href="Data.Nat.Divisibility.html#3535" class="Function">∣-poset</a> <a id="3543" class="Symbol">:</a> <a id="3545" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="3551" href="Level.html#521" class="Function">0ℓ</a> <a id="3554" href="Level.html#521" class="Function">0ℓ</a> <a id="3557" href="Level.html#521" class="Function">0ℓ</a>
<a id="3560" href="Data.Nat.Divisibility.html#3535" class="Function">∣-poset</a> <a id="3568" class="Symbol">=</a> <a id="3570" class="Keyword">record</a>
  <a id="3579" class="Symbol">{</a> <a id="3581" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="3596" class="Symbol">=</a> <a id="3598" href="Data.Nat.Divisibility.html#3319" class="Function">∣-isPartialOrder</a>
  <a id="3617" class="Symbol">}</a>

<a id="3620" class="Comment">------------------------------------------------------------------------</a>
<a id="3693" class="Comment">-- A reasoning module for the _∣_ relation</a>

<a id="3737" class="Keyword">module</a> <a id="∣-Reasoning"></a><a id="3744" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a> <a id="3756" class="Keyword">where</a>
  <a id="3764" class="Keyword">private</a> <a id="3772" class="Keyword">module</a> <a id="∣-Reasoning.Base"></a><a id="3779" href="Data.Nat.Divisibility.html#3779" class="Module">Base</a> <a id="3784" class="Symbol">=</a> <a id="3786" href="Relation.Binary.Reasoning.Preorder.html" class="Module">PreorderReasoning</a> <a id="3804" href="Data.Nat.Divisibility.html#3449" class="Function">∣-preorder</a>

  <a id="3818" class="Keyword">open</a> <a id="3823" href="Data.Nat.Divisibility.html#3779" class="Module">Base</a> <a id="3828" class="Keyword">public</a>
    <a id="3839" class="Keyword">hiding</a> <a id="3846" class="Symbol">(</a><a id="3847" href="Relation.Binary.Reasoning.Syntax.html#7249" class="Function">step-≈</a><a id="3853" class="Symbol">;</a> <a id="3855" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">step-≈˘</a><a id="3862" class="Symbol">;</a> <a id="3864" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a><a id="3872" class="Symbol">;</a> <a id="3874" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a><a id="3882" class="Symbol">;</a> <a id="3884" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">step-∼</a><a id="3890" class="Symbol">;</a> <a id="3892" href="Relation.Binary.Reasoning.Syntax.html#5344" class="Function">step-≲</a><a id="3898" class="Symbol">)</a>
    <a id="3904" class="Keyword">renaming</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="3919" class="Symbol">to</a> <a id="3922" class="Function">∣-go</a><a id="3926" class="Symbol">)</a>

  <a id="3931" class="Keyword">open</a> <a id="3936" href="Relation.Binary.Reasoning.Syntax.html#6301" class="Module">∣-syntax</a> <a id="3945" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3959" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3973" href="Data.Nat.Divisibility.html#3922" class="Function">∣-go</a> <a id="3978" class="Keyword">public</a>

<a id="3986" class="Comment">------------------------------------------------------------------------</a>
<a id="4059" class="Comment">-- Simple properties of _∣_</a>

<a id="4088" class="Keyword">infix</a> <a id="4094" class="Number">10</a> <a id="4097" href="Data.Nat.Divisibility.html#4106" class="Function Operator">1∣_</a> <a id="4101" href="Data.Nat.Divisibility.html#4164" class="Function Operator">_∣0</a>

<a id="1∣_"></a><a id="4106" href="Data.Nat.Divisibility.html#4106" class="Function Operator">1∣_</a> <a id="4110" class="Symbol">:</a> <a id="4112" class="Symbol">∀</a> <a id="4114" href="Data.Nat.Divisibility.html#4114" class="Bound">n</a> <a id="4116" class="Symbol">→</a> <a id="4118" class="Number">1</a> <a id="4120" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4122" href="Data.Nat.Divisibility.html#4114" class="Bound">n</a>
<a id="4124" href="Data.Nat.Divisibility.html#4106" class="Function Operator">1∣</a> <a id="4127" href="Data.Nat.Divisibility.html#4127" class="Bound">n</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="4139" href="Data.Nat.Divisibility.html#4127" class="Bound">n</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="4159" href="Data.Nat.Divisibility.html#4127" class="Bound">n</a><a id="4160" class="Symbol">))</a>

<a id="_∣0"></a><a id="4164" href="Data.Nat.Divisibility.html#4164" class="Function Operator">_∣0</a> <a id="4168" class="Symbol">:</a> <a id="4170" class="Symbol">∀</a> <a id="4172" href="Data.Nat.Divisibility.html#4172" class="Bound">n</a> <a id="4174" class="Symbol">→</a> <a id="4176" href="Data.Nat.Divisibility.html#4172" class="Bound">n</a> <a id="4178" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4180" class="Number">0</a>
<a id="4182" href="Data.Nat.Divisibility.html#4182" class="Bound">n</a> <a id="4184" href="Data.Nat.Divisibility.html#4164" class="Function Operator">∣0</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="4202" class="Number">0</a>

<a id="0∣⇒≡0"></a><a id="4205" href="Data.Nat.Divisibility.html#4205" class="Function">0∣⇒≡0</a> <a id="4211" class="Symbol">:</a> <a id="4213" class="Symbol">∀</a> <a id="4215" class="Symbol">{</a><a id="4216" href="Data.Nat.Divisibility.html#4216" class="Bound">n</a><a id="4217" class="Symbol">}</a> <a id="4219" class="Symbol">→</a> <a id="4221" class="Number">0</a> <a id="4223" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4225" href="Data.Nat.Divisibility.html#4216" class="Bound">n</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Data.Nat.Divisibility.html#4216" class="Bound">n</a> <a id="4231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4233" class="Number">0</a>
<a id="4235" href="Data.Nat.Divisibility.html#4205" class="Function">0∣⇒≡0</a> <a id="4241" class="Symbol">{</a><a id="4242" href="Data.Nat.Divisibility.html#4242" class="Bound">n</a><a id="4243" class="Symbol">}</a> <a id="4245" href="Data.Nat.Divisibility.html#4245" class="Bound">0∣n</a> <a id="4249" class="Symbol">=</a> <a id="4251" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Data.Nat.Divisibility.html#4242" class="Bound">n</a> <a id="4264" href="Data.Nat.Divisibility.html#4164" class="Function Operator">∣0</a><a id="4266" class="Symbol">)</a> <a id="4268" href="Data.Nat.Divisibility.html#4245" class="Bound">0∣n</a>

<a id="∣1⇒≡1"></a><a id="4273" href="Data.Nat.Divisibility.html#4273" class="Function">∣1⇒≡1</a> <a id="4279" class="Symbol">:</a> <a id="4281" class="Symbol">∀</a> <a id="4283" class="Symbol">{</a><a id="4284" href="Data.Nat.Divisibility.html#4284" class="Bound">n</a><a id="4285" class="Symbol">}</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Data.Nat.Divisibility.html#4284" class="Bound">n</a> <a id="4291" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4293" class="Number">1</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Data.Nat.Divisibility.html#4284" class="Bound">n</a> <a id="4299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4301" class="Number">1</a>
<a id="4303" href="Data.Nat.Divisibility.html#4273" class="Function">∣1⇒≡1</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Data.Nat.Divisibility.html#4310" class="Bound">n</a><a id="4311" class="Symbol">}</a> <a id="4313" href="Data.Nat.Divisibility.html#4313" class="Bound">n∣1</a> <a id="4317" class="Symbol">=</a> <a id="4319" href="Data.Nat.Divisibility.html#2715" class="Function">∣-antisym</a> <a id="4329" href="Data.Nat.Divisibility.html#4313" class="Bound">n∣1</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Data.Nat.Divisibility.html#4106" class="Function Operator">1∣</a> <a id="4337" href="Data.Nat.Divisibility.html#4310" class="Bound">n</a><a id="4338" class="Symbol">)</a>

<a id="n∣n"></a><a id="4341" href="Data.Nat.Divisibility.html#4341" class="Function">n∣n</a> <a id="4345" class="Symbol">:</a> <a id="4347" class="Symbol">∀</a> <a id="4349" class="Symbol">{</a><a id="4350" href="Data.Nat.Divisibility.html#4350" class="Bound">n</a><a id="4351" class="Symbol">}</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Data.Nat.Divisibility.html#4350" class="Bound">n</a> <a id="4357" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4359" href="Data.Nat.Divisibility.html#4350" class="Bound">n</a>
<a id="4361" href="Data.Nat.Divisibility.html#4341" class="Function">n∣n</a> <a id="4365" class="Symbol">{</a><a id="4366" href="Data.Nat.Divisibility.html#4366" class="Bound">n</a><a id="4367" class="Symbol">}</a> <a id="4369" class="Symbol">=</a> <a id="4371" href="Data.Nat.Divisibility.html#2555" class="Function">∣-refl</a>

<a id="4379" class="Comment">------------------------------------------------------------------------</a>
<a id="4452" class="Comment">-- Properties of _∣_ and _+_</a>

<a id="∣m∣n⇒∣m+n"></a><a id="4482" href="Data.Nat.Divisibility.html#4482" class="Function">∣m∣n⇒∣m+n</a> <a id="4492" class="Symbol">:</a> <a id="4494" class="Symbol">∀</a> <a id="4496" class="Symbol">{</a><a id="4497" href="Data.Nat.Divisibility.html#4497" class="Bound">i</a> <a id="4499" href="Data.Nat.Divisibility.html#4499" class="Bound">m</a> <a id="4501" href="Data.Nat.Divisibility.html#4501" class="Bound">n</a><a id="4502" class="Symbol">}</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="Data.Nat.Divisibility.html#4497" class="Bound">i</a> <a id="4508" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4510" href="Data.Nat.Divisibility.html#4499" class="Bound">m</a> <a id="4512" class="Symbol">→</a> <a id="4514" href="Data.Nat.Divisibility.html#4497" class="Bound">i</a> <a id="4516" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4518" href="Data.Nat.Divisibility.html#4501" class="Bound">n</a> <a id="4520" class="Symbol">→</a> <a id="4522" href="Data.Nat.Divisibility.html#4497" class="Bound">i</a> <a id="4524" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4526" href="Data.Nat.Divisibility.html#4499" class="Bound">m</a> <a id="4528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4530" href="Data.Nat.Divisibility.html#4501" class="Bound">n</a>
<a id="4532" href="Data.Nat.Divisibility.html#4482" class="Function">∣m∣n⇒∣m+n</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="4556" href="Data.Nat.Divisibility.html#4556" class="Bound">p</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="4573" href="Data.Nat.Divisibility.html#4573" class="Bound">q</a><a id="4574" class="Symbol">)</a> <a id="4576" class="Symbol">=</a>
  <a id="4580" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="4588" class="Symbol">(</a><a id="4589" href="Data.Nat.Divisibility.html#4556" class="Bound">p</a> <a id="4591" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4593" href="Data.Nat.Divisibility.html#4573" class="Bound">q</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="4615" class="Symbol">_</a> <a id="4617" href="Data.Nat.Divisibility.html#4556" class="Bound">p</a> <a id="4619" href="Data.Nat.Divisibility.html#4573" class="Bound">q</a><a id="4620" class="Symbol">))</a>

<a id="∣m+n∣m⇒∣n"></a><a id="4624" href="Data.Nat.Divisibility.html#4624" class="Function">∣m+n∣m⇒∣n</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">∀</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Data.Nat.Divisibility.html#4639" class="Bound">i</a> <a id="4641" href="Data.Nat.Divisibility.html#4641" class="Bound">m</a> <a id="4643" href="Data.Nat.Divisibility.html#4643" class="Bound">n</a><a id="4644" class="Symbol">}</a> <a id="4646" class="Symbol">→</a> <a id="4648" href="Data.Nat.Divisibility.html#4639" class="Bound">i</a> <a id="4650" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4652" href="Data.Nat.Divisibility.html#4641" class="Bound">m</a> <a id="4654" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4656" href="Data.Nat.Divisibility.html#4643" class="Bound">n</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Data.Nat.Divisibility.html#4639" class="Bound">i</a> <a id="4662" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4664" href="Data.Nat.Divisibility.html#4641" class="Bound">m</a> <a id="4666" class="Symbol">→</a> <a id="4668" href="Data.Nat.Divisibility.html#4639" class="Bound">i</a> <a id="4670" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="4672" href="Data.Nat.Divisibility.html#4643" class="Bound">n</a>
<a id="4674" href="Data.Nat.Divisibility.html#4624" class="Function">∣m+n∣m⇒∣n</a> <a id="4684" class="Symbol">{</a><a id="4685" href="Data.Nat.Divisibility.html#4685" class="Bound">i</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a><a id="4690" class="Symbol">}</a> <a id="4692" class="Symbol">{</a><a id="4693" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a><a id="4694" class="Symbol">}</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="4705" href="Data.Nat.Divisibility.html#4705" class="Bound">p</a> <a id="4707" href="Data.Nat.Divisibility.html#4707" class="Bound">m+n≡p*i</a><a id="4714" class="Symbol">)</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="4725" href="Data.Nat.Divisibility.html#4725" class="Bound">q</a> <a id="4727" href="Data.Nat.Divisibility.html#4727" class="Bound">m≡q*i</a><a id="4732" class="Symbol">)</a> <a id="4734" class="Symbol">=</a>
  <a id="4738" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Data.Nat.Divisibility.html#4705" class="Bound">p</a> <a id="4749" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4751" href="Data.Nat.Divisibility.html#4725" class="Bound">q</a><a id="4752" class="Symbol">)</a> <a id="4754" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4756" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="4775" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a>             <a id="4789" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4792" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="4805" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a> <a id="4807" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a><a id="4808" class="Symbol">)</a> <a id="4810" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4816" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a> <a id="4818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4820" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a> <a id="4822" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4824" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a>     <a id="4830" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4833" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="4842" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a><a id="4843" class="Symbol">)</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="4853" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a> <a id="4855" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a><a id="4856" class="Symbol">)</a> <a id="4858" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4864" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a> <a id="4866" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4868" href="Data.Nat.Divisibility.html#4693" class="Bound">n</a> <a id="4870" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4872" href="Data.Nat.Divisibility.html#4689" class="Bound">m</a>     <a id="4878" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4881" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="4887" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a> <a id="4891" href="Data.Nat.Divisibility.html#4707" class="Bound">m+n≡p*i</a> <a id="4899" href="Data.Nat.Divisibility.html#4727" class="Bound">m≡q*i</a> <a id="4905" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4911" href="Data.Nat.Divisibility.html#4705" class="Bound">p</a> <a id="4913" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4915" href="Data.Nat.Divisibility.html#4685" class="Bound">i</a> <a id="4917" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4919" href="Data.Nat.Divisibility.html#4725" class="Bound">q</a> <a id="4921" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4923" href="Data.Nat.Divisibility.html#4685" class="Bound">i</a> <a id="4925" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4928" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="4946" href="Data.Nat.Divisibility.html#4685" class="Bound">i</a> <a id="4948" href="Data.Nat.Divisibility.html#4705" class="Bound">p</a> <a id="4950" href="Data.Nat.Divisibility.html#4725" class="Bound">q</a><a id="4951" class="Symbol">)</a> <a id="4953" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="4959" class="Symbol">(</a><a id="4960" href="Data.Nat.Divisibility.html#4705" class="Bound">p</a> <a id="4962" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="4964" href="Data.Nat.Divisibility.html#4725" class="Bound">q</a><a id="4965" class="Symbol">)</a> <a id="4967" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4969" href="Data.Nat.Divisibility.html#4685" class="Bound">i</a>   <a id="4973" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="4977" class="Keyword">where</a> <a id="4983" class="Keyword">open</a> <a id="4988" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="5001" class="Comment">------------------------------------------------------------------------</a>
<a id="5074" class="Comment">-- Properties of _∣_ and _*_</a>

<a id="n∣m*n"></a><a id="5104" href="Data.Nat.Divisibility.html#5104" class="Function">n∣m*n</a> <a id="5110" class="Symbol">:</a> <a id="5112" class="Symbol">∀</a> <a id="5114" href="Data.Nat.Divisibility.html#5114" class="Bound">m</a> <a id="5116" class="Symbol">{</a><a id="5117" href="Data.Nat.Divisibility.html#5117" class="Bound">n</a><a id="5118" class="Symbol">}</a> <a id="5120" class="Symbol">→</a> <a id="5122" href="Data.Nat.Divisibility.html#5117" class="Bound">n</a> <a id="5124" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5126" href="Data.Nat.Divisibility.html#5114" class="Bound">m</a> <a id="5128" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5130" href="Data.Nat.Divisibility.html#5117" class="Bound">n</a>
<a id="5132" href="Data.Nat.Divisibility.html#5104" class="Function">n∣m*n</a> <a id="5138" href="Data.Nat.Divisibility.html#5138" class="Bound">m</a> <a id="5140" class="Symbol">=</a> <a id="5142" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="5150" href="Data.Nat.Divisibility.html#5138" class="Bound">m</a> <a id="5152" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m∣m*n"></a><a id="5158" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="5164" class="Symbol">:</a> <a id="5166" class="Symbol">∀</a> <a id="5168" class="Symbol">{</a><a id="5169" href="Data.Nat.Divisibility.html#5169" class="Bound">m</a><a id="5170" class="Symbol">}</a> <a id="5172" href="Data.Nat.Divisibility.html#5172" class="Bound">n</a> <a id="5174" class="Symbol">→</a> <a id="5176" href="Data.Nat.Divisibility.html#5169" class="Bound">m</a> <a id="5178" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5180" href="Data.Nat.Divisibility.html#5169" class="Bound">m</a> <a id="5182" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5184" href="Data.Nat.Divisibility.html#5172" class="Bound">n</a>
<a id="5186" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="5192" href="Data.Nat.Divisibility.html#5192" class="Bound">n</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="5204" href="Data.Nat.Divisibility.html#5192" class="Bound">n</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="5214" class="Symbol">_</a> <a id="5216" href="Data.Nat.Divisibility.html#5192" class="Bound">n</a><a id="5217" class="Symbol">)</a>

<a id="n∣m*n*o"></a><a id="5220" href="Data.Nat.Divisibility.html#5220" class="Function">n∣m*n*o</a> <a id="5228" class="Symbol">:</a> <a id="5230" class="Symbol">∀</a> <a id="5232" href="Data.Nat.Divisibility.html#5232" class="Bound">m</a> <a id="5234" class="Symbol">{</a><a id="5235" href="Data.Nat.Divisibility.html#5235" class="Bound">n</a><a id="5236" class="Symbol">}</a> <a id="5238" href="Data.Nat.Divisibility.html#5238" class="Bound">o</a> <a id="5240" class="Symbol">→</a> <a id="5242" href="Data.Nat.Divisibility.html#5235" class="Bound">n</a> <a id="5244" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5246" href="Data.Nat.Divisibility.html#5232" class="Bound">m</a> <a id="5248" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5250" href="Data.Nat.Divisibility.html#5235" class="Bound">n</a> <a id="5252" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5254" href="Data.Nat.Divisibility.html#5238" class="Bound">o</a>
<a id="5256" href="Data.Nat.Divisibility.html#5220" class="Function">n∣m*n*o</a> <a id="5264" href="Data.Nat.Divisibility.html#5264" class="Bound">m</a> <a id="5266" href="Data.Nat.Divisibility.html#5266" class="Bound">o</a> <a id="5268" class="Symbol">=</a> <a id="5270" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Data.Nat.Divisibility.html#5104" class="Function">n∣m*n</a> <a id="5285" href="Data.Nat.Divisibility.html#5264" class="Bound">m</a><a id="5286" class="Symbol">)</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="5295" href="Data.Nat.Divisibility.html#5266" class="Bound">o</a><a id="5296" class="Symbol">)</a>

<a id="∣m⇒∣m*n"></a><a id="5299" href="Data.Nat.Divisibility.html#5299" class="Function">∣m⇒∣m*n</a> <a id="5307" class="Symbol">:</a> <a id="5309" class="Symbol">∀</a> <a id="5311" class="Symbol">{</a><a id="5312" href="Data.Nat.Divisibility.html#5312" class="Bound">i</a> <a id="5314" href="Data.Nat.Divisibility.html#5314" class="Bound">m</a><a id="5315" class="Symbol">}</a> <a id="5317" href="Data.Nat.Divisibility.html#5317" class="Bound">n</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Data.Nat.Divisibility.html#5312" class="Bound">i</a> <a id="5323" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5325" href="Data.Nat.Divisibility.html#5314" class="Bound">m</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Data.Nat.Divisibility.html#5312" class="Bound">i</a> <a id="5331" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5333" href="Data.Nat.Divisibility.html#5314" class="Bound">m</a> <a id="5335" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5337" href="Data.Nat.Divisibility.html#5317" class="Bound">n</a>
<a id="5339" href="Data.Nat.Divisibility.html#5299" class="Function">∣m⇒∣m*n</a> <a id="5347" class="Symbol">{</a><a id="5348" href="Data.Nat.Divisibility.html#5348" class="Bound">i</a><a id="5349" class="Symbol">}</a> <a id="5351" class="Symbol">{</a><a id="5352" href="Data.Nat.Divisibility.html#5352" class="Bound">m</a><a id="5353" class="Symbol">}</a> <a id="5355" href="Data.Nat.Divisibility.html#5355" class="Bound">n</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="5371" href="Data.Nat.Divisibility.html#5371" class="Bound">q</a><a id="5372" class="Symbol">)</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a> <a id="5384" class="Symbol">(</a><a id="5385" href="Data.Nat.Divisibility.html#5104" class="Function">n∣m*n</a> <a id="5391" href="Data.Nat.Divisibility.html#5371" class="Bound">q</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">(</a><a id="5395" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="5401" href="Data.Nat.Divisibility.html#5355" class="Bound">n</a><a id="5402" class="Symbol">)</a>

<a id="∣n⇒∣m*n"></a><a id="5405" href="Data.Nat.Divisibility.html#5405" class="Function">∣n⇒∣m*n</a> <a id="5413" class="Symbol">:</a> <a id="5415" class="Symbol">∀</a> <a id="5417" class="Symbol">{</a><a id="5418" href="Data.Nat.Divisibility.html#5418" class="Bound">i</a><a id="5419" class="Symbol">}</a> <a id="5421" href="Data.Nat.Divisibility.html#5421" class="Bound">m</a> <a id="5423" class="Symbol">{</a><a id="5424" href="Data.Nat.Divisibility.html#5424" class="Bound">n</a><a id="5425" class="Symbol">}</a> <a id="5427" class="Symbol">→</a> <a id="5429" href="Data.Nat.Divisibility.html#5418" class="Bound">i</a> <a id="5431" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5433" href="Data.Nat.Divisibility.html#5424" class="Bound">n</a> <a id="5435" class="Symbol">→</a> <a id="5437" href="Data.Nat.Divisibility.html#5418" class="Bound">i</a> <a id="5439" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5441" href="Data.Nat.Divisibility.html#5421" class="Bound">m</a> <a id="5443" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5445" href="Data.Nat.Divisibility.html#5424" class="Bound">n</a>
<a id="5447" href="Data.Nat.Divisibility.html#5405" class="Function">∣n⇒∣m*n</a> <a id="5455" href="Data.Nat.Divisibility.html#5455" class="Bound">m</a> <a id="5457" class="Symbol">{</a><a id="5458" href="Data.Nat.Divisibility.html#5458" class="Bound">n</a><a id="5459" class="Symbol">}</a> <a id="5461" class="Keyword">rewrite</a> <a id="5469" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="5476" href="Data.Nat.Divisibility.html#5455" class="Bound">m</a> <a id="5478" href="Data.Nat.Divisibility.html#5458" class="Bound">n</a> <a id="5480" class="Symbol">=</a> <a id="5482" href="Data.Nat.Divisibility.html#5299" class="Function">∣m⇒∣m*n</a> <a id="5490" href="Data.Nat.Divisibility.html#5455" class="Bound">m</a>

<a id="m*n∣⇒m∣"></a><a id="5493" href="Data.Nat.Divisibility.html#5493" class="Function">m*n∣⇒m∣</a> <a id="5501" class="Symbol">:</a> <a id="5503" class="Symbol">∀</a> <a id="5505" class="Symbol">{</a><a id="5506" href="Data.Nat.Divisibility.html#5506" class="Bound">i</a><a id="5507" class="Symbol">}</a> <a id="5509" href="Data.Nat.Divisibility.html#5509" class="Bound">m</a> <a id="5511" href="Data.Nat.Divisibility.html#5511" class="Bound">n</a> <a id="5513" class="Symbol">→</a> <a id="5515" href="Data.Nat.Divisibility.html#5509" class="Bound">m</a> <a id="5517" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5519" href="Data.Nat.Divisibility.html#5511" class="Bound">n</a> <a id="5521" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5523" href="Data.Nat.Divisibility.html#5506" class="Bound">i</a> <a id="5525" class="Symbol">→</a> <a id="5527" href="Data.Nat.Divisibility.html#5509" class="Bound">m</a> <a id="5529" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5531" href="Data.Nat.Divisibility.html#5506" class="Bound">i</a>
<a id="5533" href="Data.Nat.Divisibility.html#5493" class="Function">m*n∣⇒m∣</a> <a id="5541" href="Data.Nat.Divisibility.html#5541" class="Bound">m</a> <a id="5543" href="Data.Nat.Divisibility.html#5543" class="Bound">n</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="5559" href="Data.Nat.Divisibility.html#5559" class="Bound">q</a><a id="5560" class="Symbol">)</a> <a id="5562" class="Symbol">=</a> <a id="5564" href="Data.Nat.Divisibility.html#5405" class="Function">∣n⇒∣m*n</a> <a id="5572" href="Data.Nat.Divisibility.html#5559" class="Bound">q</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="5581" href="Data.Nat.Divisibility.html#5543" class="Bound">n</a><a id="5582" class="Symbol">)</a>

<a id="m*n∣⇒n∣"></a><a id="5585" href="Data.Nat.Divisibility.html#5585" class="Function">m*n∣⇒n∣</a> <a id="5593" class="Symbol">:</a> <a id="5595" class="Symbol">∀</a> <a id="5597" class="Symbol">{</a><a id="5598" href="Data.Nat.Divisibility.html#5598" class="Bound">i</a><a id="5599" class="Symbol">}</a> <a id="5601" href="Data.Nat.Divisibility.html#5601" class="Bound">m</a> <a id="5603" href="Data.Nat.Divisibility.html#5603" class="Bound">n</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Data.Nat.Divisibility.html#5601" class="Bound">m</a> <a id="5609" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5611" href="Data.Nat.Divisibility.html#5603" class="Bound">n</a> <a id="5613" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5615" href="Data.Nat.Divisibility.html#5598" class="Bound">i</a> <a id="5617" class="Symbol">→</a> <a id="5619" href="Data.Nat.Divisibility.html#5603" class="Bound">n</a> <a id="5621" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5623" href="Data.Nat.Divisibility.html#5598" class="Bound">i</a>
<a id="5625" href="Data.Nat.Divisibility.html#5585" class="Function">m*n∣⇒n∣</a> <a id="5633" href="Data.Nat.Divisibility.html#5633" class="Bound">m</a> <a id="5635" href="Data.Nat.Divisibility.html#5635" class="Bound">n</a> <a id="5637" class="Keyword">rewrite</a> <a id="5645" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="5652" href="Data.Nat.Divisibility.html#5633" class="Bound">m</a> <a id="5654" href="Data.Nat.Divisibility.html#5635" class="Bound">n</a> <a id="5656" class="Symbol">=</a> <a id="5658" href="Data.Nat.Divisibility.html#5493" class="Function">m*n∣⇒m∣</a> <a id="5666" href="Data.Nat.Divisibility.html#5635" class="Bound">n</a> <a id="5668" href="Data.Nat.Divisibility.html#5633" class="Bound">m</a>

<a id="*-monoʳ-∣"></a><a id="5671" href="Data.Nat.Divisibility.html#5671" class="Function">*-monoʳ-∣</a> <a id="5681" class="Symbol">:</a> <a id="5683" class="Symbol">∀</a> <a id="5685" class="Symbol">{</a><a id="5686" href="Data.Nat.Divisibility.html#5686" class="Bound">i</a> <a id="5688" href="Data.Nat.Divisibility.html#5688" class="Bound">j</a><a id="5689" class="Symbol">}</a> <a id="5691" href="Data.Nat.Divisibility.html#5691" class="Bound">k</a> <a id="5693" class="Symbol">→</a> <a id="5695" href="Data.Nat.Divisibility.html#5686" class="Bound">i</a> <a id="5697" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5699" href="Data.Nat.Divisibility.html#5688" class="Bound">j</a> <a id="5701" class="Symbol">→</a> <a id="5703" href="Data.Nat.Divisibility.html#5691" class="Bound">k</a> <a id="5705" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5707" href="Data.Nat.Divisibility.html#5686" class="Bound">i</a> <a id="5709" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="5711" href="Data.Nat.Divisibility.html#5691" class="Bound">k</a> <a id="5713" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5715" href="Data.Nat.Divisibility.html#5688" class="Bound">j</a>
<a id="5717" href="Data.Nat.Divisibility.html#5671" class="Function">*-monoʳ-∣</a> <a id="5727" class="Symbol">{</a><a id="5728" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a><a id="5729" class="Symbol">}</a> <a id="5731" class="Symbol">{</a><a id="5732" href="Data.Nat.Divisibility.html#5732" class="Bound">j</a><a id="5733" class="Symbol">@</a><a id="5734" class="DottedPattern Symbol">.(</a><a id="5736" href="Data.Nat.Divisibility.html#5760" class="DottedPattern Bound">q</a> <a id="5738" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="5740" href="Data.Nat.Divisibility.html#5728" class="DottedPattern Bound">i</a><a id="5741" class="DottedPattern Symbol">)</a><a id="5742" class="Symbol">}</a> <a id="5744" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="5760" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a><a id="5761" class="Symbol">)</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="5773" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5775" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="5777" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="5794" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5796" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5798" href="Data.Nat.Divisibility.html#5732" class="Bound">j</a>        <a id="5807" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="5813" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5815" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5822" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a><a id="5823" class="Symbol">)</a>  <a id="5826" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5829" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="5842" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5844" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5846" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a><a id="5847" class="Symbol">)</a> <a id="5849" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5853" class="Symbol">(</a><a id="5854" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5858" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5863" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a>  <a id="5866" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5869" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="5878" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a><a id="5879" class="Symbol">)</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="5889" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5891" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a><a id="5892" class="Symbol">)</a> <a id="5894" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5898" class="Symbol">(</a><a id="5899" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5901" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5903" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a><a id="5904" class="Symbol">)</a> <a id="5906" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5908" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a>  <a id="5911" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5914" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="5922" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5924" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5926" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a> <a id="5928" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="5932" href="Data.Nat.Divisibility.html#5760" class="Bound">q</a> <a id="5934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5936" class="Symbol">(</a><a id="5937" href="Data.Nat.Divisibility.html#5744" class="Bound">k</a> <a id="5939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5941" href="Data.Nat.Divisibility.html#5728" class="Bound">i</a><a id="5942" class="Symbol">)</a>  <a id="5945" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="5949" class="Keyword">where</a> <a id="5955" class="Keyword">open</a> <a id="5960" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="*-monoˡ-∣"></a><a id="5973" href="Data.Nat.Divisibility.html#5973" class="Function">*-monoˡ-∣</a> <a id="5983" class="Symbol">:</a> <a id="5985" class="Symbol">∀</a> <a id="5987" class="Symbol">{</a><a id="5988" href="Data.Nat.Divisibility.html#5988" class="Bound">i</a> <a id="5990" href="Data.Nat.Divisibility.html#5990" class="Bound">j</a><a id="5991" class="Symbol">}</a> <a id="5993" href="Data.Nat.Divisibility.html#5993" class="Bound">k</a> <a id="5995" class="Symbol">→</a> <a id="5997" href="Data.Nat.Divisibility.html#5988" class="Bound">i</a> <a id="5999" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6001" href="Data.Nat.Divisibility.html#5990" class="Bound">j</a> <a id="6003" class="Symbol">→</a> <a id="6005" href="Data.Nat.Divisibility.html#5988" class="Bound">i</a> <a id="6007" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6009" href="Data.Nat.Divisibility.html#5993" class="Bound">k</a> <a id="6011" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6013" href="Data.Nat.Divisibility.html#5990" class="Bound">j</a> <a id="6015" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6017" href="Data.Nat.Divisibility.html#5993" class="Bound">k</a>
<a id="6019" href="Data.Nat.Divisibility.html#5973" class="Function">*-monoˡ-∣</a> <a id="6029" class="Symbol">{</a><a id="6030" href="Data.Nat.Divisibility.html#6030" class="Bound">i</a><a id="6031" class="Symbol">}</a> <a id="6033" class="Symbol">{</a><a id="6034" href="Data.Nat.Divisibility.html#6034" class="Bound">j</a><a id="6035" class="Symbol">}</a> <a id="6037" href="Data.Nat.Divisibility.html#6037" class="Bound">k</a> <a id="6039" class="Keyword">rewrite</a> <a id="6047" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6054" href="Data.Nat.Divisibility.html#6030" class="Bound">i</a> <a id="6056" href="Data.Nat.Divisibility.html#6037" class="Bound">k</a> <a id="6058" class="Symbol">|</a> <a id="6060" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6067" href="Data.Nat.Divisibility.html#6034" class="Bound">j</a> <a id="6069" href="Data.Nat.Divisibility.html#6037" class="Bound">k</a> <a id="6071" class="Symbol">=</a> <a id="6073" href="Data.Nat.Divisibility.html#5671" class="Function">*-monoʳ-∣</a> <a id="6083" href="Data.Nat.Divisibility.html#6037" class="Bound">k</a>

<a id="*-cancelˡ-∣"></a><a id="6086" href="Data.Nat.Divisibility.html#6086" class="Function">*-cancelˡ-∣</a> <a id="6098" class="Symbol">:</a> <a id="6100" class="Symbol">∀</a> <a id="6102" class="Symbol">{</a><a id="6103" href="Data.Nat.Divisibility.html#6103" class="Bound">i</a> <a id="6105" href="Data.Nat.Divisibility.html#6105" class="Bound">j</a><a id="6106" class="Symbol">}</a> <a id="6108" href="Data.Nat.Divisibility.html#6108" class="Bound">k</a> <a id="6110" class="Symbol">.{{</a><a id="6113" href="Data.Nat.Divisibility.html#6113" class="Bound">_</a> <a id="6115" class="Symbol">:</a> <a id="6117" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="6125" href="Data.Nat.Divisibility.html#6108" class="Bound">k</a><a id="6126" class="Symbol">}}</a> <a id="6129" class="Symbol">→</a> <a id="6131" href="Data.Nat.Divisibility.html#6108" class="Bound">k</a> <a id="6133" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6135" href="Data.Nat.Divisibility.html#6103" class="Bound">i</a> <a id="6137" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6139" href="Data.Nat.Divisibility.html#6108" class="Bound">k</a> <a id="6141" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6143" href="Data.Nat.Divisibility.html#6105" class="Bound">j</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Data.Nat.Divisibility.html#6103" class="Bound">i</a> <a id="6149" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6151" href="Data.Nat.Divisibility.html#6105" class="Bound">j</a>
<a id="6153" href="Data.Nat.Divisibility.html#6086" class="Function">*-cancelˡ-∣</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a><a id="6167" class="Symbol">}</a> <a id="6169" class="Symbol">{</a><a id="6170" href="Data.Nat.Divisibility.html#6170" class="Bound">j</a><a id="6171" class="Symbol">}</a> <a id="6173" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a><a id="6174" class="Symbol">@(</a><a id="6176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6180" class="Symbol">_)</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="6192" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6194" href="Data.Nat.Divisibility.html#6194" class="Bound">eq</a><a id="6196" class="Symbol">)</a> <a id="6198" class="Symbol">=</a>
  <a id="6202" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="6210" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6212" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6214" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="6226" href="Data.Nat.Divisibility.html#6170" class="Bound">j</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6231" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6233" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a><a id="6234" class="Symbol">)</a> <a id="6236" class="Symbol">_</a> <a id="6238" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6240" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="6259" href="Data.Nat.Divisibility.html#6170" class="Bound">j</a> <a id="6261" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6263" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a>        <a id="6272" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6275" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6282" href="Data.Nat.Divisibility.html#6170" class="Bound">j</a> <a id="6284" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a> <a id="6286" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6292" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a> <a id="6294" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6296" href="Data.Nat.Divisibility.html#6170" class="Bound">j</a>        <a id="6305" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6308" href="Data.Nat.Divisibility.html#6194" class="Bound">eq</a> <a id="6311" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6317" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6319" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a> <a id="6324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6326" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a><a id="6327" class="Symbol">)</a>  <a id="6330" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6333" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6341" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="6343" class="Symbol">)</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6353" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a> <a id="6355" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a><a id="6356" class="Symbol">)</a> <a id="6358" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6364" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6366" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a> <a id="6371" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6373" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a><a id="6374" class="Symbol">)</a>  <a id="6377" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6380" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="6384" class="Symbol">(</a><a id="6385" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="6393" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6395" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a> <a id="6397" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a><a id="6398" class="Symbol">)</a> <a id="6400" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6406" class="Symbol">(</a><a id="6407" href="Data.Nat.Divisibility.html#6192" class="Bound">q</a> <a id="6409" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6411" href="Data.Nat.Divisibility.html#6166" class="Bound">i</a><a id="6412" class="Symbol">)</a> <a id="6414" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6416" href="Data.Nat.Divisibility.html#6173" class="Bound">k</a>  <a id="6419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6425" class="Keyword">where</a> <a id="6431" class="Keyword">open</a> <a id="6436" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="*-cancelʳ-∣"></a><a id="6449" href="Data.Nat.Divisibility.html#6449" class="Function">*-cancelʳ-∣</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">∀</a> <a id="6465" class="Symbol">{</a><a id="6466" href="Data.Nat.Divisibility.html#6466" class="Bound">i</a> <a id="6468" href="Data.Nat.Divisibility.html#6468" class="Bound">j</a><a id="6469" class="Symbol">}</a> <a id="6471" href="Data.Nat.Divisibility.html#6471" class="Bound">k</a> <a id="6473" class="Symbol">.{{</a><a id="6476" href="Data.Nat.Divisibility.html#6476" class="Bound">_</a> <a id="6478" class="Symbol">:</a> <a id="6480" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="6488" href="Data.Nat.Divisibility.html#6471" class="Bound">k</a><a id="6489" class="Symbol">}}</a> <a id="6492" class="Symbol">→</a> <a id="6494" href="Data.Nat.Divisibility.html#6466" class="Bound">i</a> <a id="6496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6498" href="Data.Nat.Divisibility.html#6471" class="Bound">k</a> <a id="6500" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6502" href="Data.Nat.Divisibility.html#6468" class="Bound">j</a> <a id="6504" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6506" href="Data.Nat.Divisibility.html#6471" class="Bound">k</a> <a id="6508" class="Symbol">→</a> <a id="6510" href="Data.Nat.Divisibility.html#6466" class="Bound">i</a> <a id="6512" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6514" href="Data.Nat.Divisibility.html#6468" class="Bound">j</a>
<a id="6516" href="Data.Nat.Divisibility.html#6449" class="Function">*-cancelʳ-∣</a> <a id="6528" class="Symbol">{</a><a id="6529" href="Data.Nat.Divisibility.html#6529" class="Bound">i</a><a id="6530" class="Symbol">}</a> <a id="6532" class="Symbol">{</a><a id="6533" href="Data.Nat.Divisibility.html#6533" class="Bound">j</a><a id="6534" class="Symbol">}</a> <a id="6536" href="Data.Nat.Divisibility.html#6536" class="Bound">k</a> <a id="6538" class="Keyword">rewrite</a> <a id="6546" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6553" href="Data.Nat.Divisibility.html#6529" class="Bound">i</a> <a id="6555" href="Data.Nat.Divisibility.html#6536" class="Bound">k</a> <a id="6557" class="Symbol">|</a> <a id="6559" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="6566" href="Data.Nat.Divisibility.html#6533" class="Bound">j</a> <a id="6568" href="Data.Nat.Divisibility.html#6536" class="Bound">k</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Data.Nat.Divisibility.html#6086" class="Function">*-cancelˡ-∣</a> <a id="6584" href="Data.Nat.Divisibility.html#6536" class="Bound">k</a>

<a id="6587" class="Comment">------------------------------------------------------------------------</a>
<a id="6660" class="Comment">-- Properties of _∣_ and _∸_</a>

<a id="∣m∸n∣n⇒∣m"></a><a id="6690" href="Data.Nat.Divisibility.html#6690" class="Function">∣m∸n∣n⇒∣m</a> <a id="6700" class="Symbol">:</a> <a id="6702" class="Symbol">∀</a> <a id="6704" href="Data.Nat.Divisibility.html#6704" class="Bound">i</a> <a id="6706" class="Symbol">{</a><a id="6707" href="Data.Nat.Divisibility.html#6707" class="Bound">m</a> <a id="6709" href="Data.Nat.Divisibility.html#6709" class="Bound">n</a><a id="6710" class="Symbol">}</a> <a id="6712" class="Symbol">→</a> <a id="6714" href="Data.Nat.Divisibility.html#6709" class="Bound">n</a> <a id="6716" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="6718" href="Data.Nat.Divisibility.html#6707" class="Bound">m</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Data.Nat.Divisibility.html#6704" class="Bound">i</a> <a id="6724" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6726" href="Data.Nat.Divisibility.html#6707" class="Bound">m</a> <a id="6728" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="6730" href="Data.Nat.Divisibility.html#6709" class="Bound">n</a> <a id="6732" class="Symbol">→</a> <a id="6734" href="Data.Nat.Divisibility.html#6704" class="Bound">i</a> <a id="6736" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6738" href="Data.Nat.Divisibility.html#6709" class="Bound">n</a> <a id="6740" class="Symbol">→</a> <a id="6742" href="Data.Nat.Divisibility.html#6704" class="Bound">i</a> <a id="6744" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="6746" href="Data.Nat.Divisibility.html#6707" class="Bound">m</a>
<a id="6748" href="Data.Nat.Divisibility.html#6690" class="Function">∣m∸n∣n⇒∣m</a> <a id="6758" href="Data.Nat.Divisibility.html#6758" class="Bound">i</a> <a id="6760" class="Symbol">{</a><a id="6761" href="Data.Nat.Divisibility.html#6761" class="Bound">m</a><a id="6762" class="Symbol">}</a> <a id="6764" class="Symbol">{</a><a id="6765" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a><a id="6766" class="Symbol">}</a> <a id="6768" href="Data.Nat.Divisibility.html#6768" class="Bound">n≤m</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="6781" href="Data.Nat.Divisibility.html#6781" class="Bound">p</a> <a id="6783" href="Data.Nat.Divisibility.html#6783" class="Bound">m∸n≡p*i</a><a id="6790" class="Symbol">)</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="6801" href="Data.Nat.Divisibility.html#6801" class="Bound">q</a> <a id="6803" href="Data.Nat.Divisibility.html#6803" class="Bound">n≡q*o</a><a id="6808" class="Symbol">)</a> <a id="6810" class="Symbol">=</a>
  <a id="6814" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Data.Nat.Divisibility.html#6781" class="Bound">p</a> <a id="6825" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6827" href="Data.Nat.Divisibility.html#6801" class="Bound">q</a><a id="6828" class="Symbol">)</a> <a id="6830" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="6832" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="6851" href="Data.Nat.Divisibility.html#6761" class="Bound">m</a>             <a id="6865" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6868" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="6872" class="Symbol">(</a><a id="6873" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="6883" href="Data.Nat.Divisibility.html#6768" class="Bound">n≤m</a><a id="6886" class="Symbol">)</a> <a id="6888" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6894" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a> <a id="6896" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6898" class="Symbol">(</a><a id="6899" href="Data.Nat.Divisibility.html#6761" class="Bound">m</a> <a id="6901" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="6903" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a><a id="6904" class="Symbol">)</a>   <a id="6908" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6911" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="6918" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Data.Nat.Divisibility.html#6761" class="Bound">m</a> <a id="6923" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="6925" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a><a id="6926" class="Symbol">)</a> <a id="6928" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6934" href="Data.Nat.Divisibility.html#6761" class="Bound">m</a> <a id="6936" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="6938" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a> <a id="6940" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6942" href="Data.Nat.Divisibility.html#6765" class="Bound">n</a>     <a id="6948" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6951" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="6957" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6961" href="Data.Nat.Divisibility.html#6783" class="Bound">m∸n≡p*i</a> <a id="6969" href="Data.Nat.Divisibility.html#6803" class="Bound">n≡q*o</a> <a id="6975" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="6981" href="Data.Nat.Divisibility.html#6781" class="Bound">p</a> <a id="6983" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6985" href="Data.Nat.Divisibility.html#6758" class="Bound">i</a> <a id="6987" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6989" href="Data.Nat.Divisibility.html#6801" class="Bound">q</a> <a id="6991" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6993" href="Data.Nat.Divisibility.html#6758" class="Bound">i</a> <a id="6995" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6998" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="7016" href="Data.Nat.Divisibility.html#6758" class="Bound">i</a> <a id="7018" href="Data.Nat.Divisibility.html#6781" class="Bound">p</a> <a id="7020" href="Data.Nat.Divisibility.html#6801" class="Bound">q</a><a id="7021" class="Symbol">)</a>  <a id="7024" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="7030" class="Symbol">(</a><a id="7031" href="Data.Nat.Divisibility.html#6781" class="Bound">p</a> <a id="7033" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7035" href="Data.Nat.Divisibility.html#6801" class="Bound">q</a><a id="7036" class="Symbol">)</a> <a id="7038" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7040" href="Data.Nat.Divisibility.html#6758" class="Bound">i</a>   <a id="7044" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="7048" class="Keyword">where</a> <a id="7054" class="Keyword">open</a> <a id="7059" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="7072" class="Comment">------------------------------------------------------------------------</a>
<a id="7145" class="Comment">-- Properties of _∣_ and _/_</a>

<a id="m/n∣m"></a><a id="7175" href="Data.Nat.Divisibility.html#7175" class="Function">m/n∣m</a> <a id="7181" class="Symbol">:</a> <a id="7183" class="Symbol">∀</a> <a id="7185" class="Symbol">{</a><a id="7186" href="Data.Nat.Divisibility.html#7186" class="Bound">m</a> <a id="7188" href="Data.Nat.Divisibility.html#7188" class="Bound">n</a><a id="7189" class="Symbol">}</a> <a id="7191" class="Symbol">.{{</a><a id="7194" href="Data.Nat.Divisibility.html#7194" class="Bound">_</a> <a id="7196" class="Symbol">:</a> <a id="7198" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7206" href="Data.Nat.Divisibility.html#7188" class="Bound">n</a><a id="7207" class="Symbol">}}</a> <a id="7210" class="Symbol">→</a> <a id="7212" href="Data.Nat.Divisibility.html#7188" class="Bound">n</a> <a id="7214" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7216" href="Data.Nat.Divisibility.html#7186" class="Bound">m</a> <a id="7218" class="Symbol">→</a> <a id="7220" href="Data.Nat.Divisibility.html#7186" class="Bound">m</a> <a id="7222" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7224" href="Data.Nat.Divisibility.html#7188" class="Bound">n</a> <a id="7226" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7228" href="Data.Nat.Divisibility.html#7186" class="Bound">m</a>
<a id="7230" href="Data.Nat.Divisibility.html#7175" class="Function">m/n∣m</a> <a id="7236" class="Symbol">{</a><a id="7237" href="Data.Nat.Divisibility.html#7237" class="Bound">m</a><a id="7238" class="Symbol">@</a><a id="7239" class="DottedPattern Symbol">.(</a><a id="7241" href="Data.Nat.Divisibility.html#7267" class="DottedPattern Bound">p</a> <a id="7243" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="7245" href="Data.Nat.Divisibility.html#7250" class="DottedPattern Bound">n</a><a id="7246" class="DottedPattern Symbol">)</a><a id="7247" class="Symbol">}</a> <a id="7249" class="Symbol">{</a><a id="7250" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a><a id="7251" class="Symbol">}</a> <a id="7253" class="Symbol">(</a><a id="7254" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="7267" href="Data.Nat.Divisibility.html#7267" class="Bound">p</a><a id="7268" class="Symbol">)</a> <a id="7270" class="Symbol">=</a> <a id="7272" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="7280" href="Data.Nat.Divisibility.html#7237" class="Bound">m</a> <a id="7282" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7284" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a>     <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="7296" href="Data.Nat.Divisibility.html#7267" class="Bound">p</a> <a id="7298" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7300" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a> <a id="7302" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7304" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a> <a id="7306" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7309" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="7317" href="Data.Nat.Divisibility.html#7267" class="Bound">p</a> <a id="7319" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a> <a id="7321" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7325" href="Data.Nat.Divisibility.html#7267" class="Bound">p</a>         <a id="7335" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">∣⟨</a> <a id="7338" href="Data.Nat.Divisibility.html#5158" class="Function">m∣m*n</a> <a id="7344" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a> <a id="7346" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">⟩</a>
  <a id="7350" href="Data.Nat.Divisibility.html#7267" class="Bound">p</a> <a id="7352" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7354" href="Data.Nat.Divisibility.html#7250" class="Bound">n</a>     <a id="7360" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="7366" href="Data.Nat.Divisibility.html#7237" class="Bound">m</a>         <a id="7376" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="7380" class="Keyword">where</a> <a id="7386" class="Keyword">open</a> <a id="7391" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒m∣o/n"></a><a id="7404" href="Data.Nat.Divisibility.html#7404" class="Function">m*n∣o⇒m∣o/n</a> <a id="7416" class="Symbol">:</a> <a id="7418" class="Symbol">∀</a> <a id="7420" href="Data.Nat.Divisibility.html#7420" class="Bound">m</a> <a id="7422" href="Data.Nat.Divisibility.html#7422" class="Bound">n</a> <a id="7424" class="Symbol">{</a><a id="7425" href="Data.Nat.Divisibility.html#7425" class="Bound">o</a><a id="7426" class="Symbol">}</a> <a id="7428" class="Symbol">.{{</a><a id="7431" href="Data.Nat.Divisibility.html#7431" class="Bound">_</a> <a id="7433" class="Symbol">:</a> <a id="7435" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7443" href="Data.Nat.Divisibility.html#7422" class="Bound">n</a><a id="7444" class="Symbol">}}</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Data.Nat.Divisibility.html#7420" class="Bound">m</a> <a id="7451" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7453" href="Data.Nat.Divisibility.html#7422" class="Bound">n</a> <a id="7455" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7457" href="Data.Nat.Divisibility.html#7425" class="Bound">o</a> <a id="7459" class="Symbol">→</a> <a id="7461" href="Data.Nat.Divisibility.html#7420" class="Bound">m</a> <a id="7463" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7465" href="Data.Nat.Divisibility.html#7425" class="Bound">o</a> <a id="7467" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7469" href="Data.Nat.Divisibility.html#7422" class="Bound">n</a>
<a id="7471" href="Data.Nat.Divisibility.html#7404" class="Function">m*n∣o⇒m∣o/n</a> <a id="7483" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7485" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a> <a id="7487" class="Symbol">{</a><a id="7488" href="Data.Nat.Divisibility.html#7488" class="Bound">o</a><a id="7489" class="Symbol">@</a><a id="7490" class="DottedPattern Symbol">.(</a><a id="7492" href="Data.Nat.Divisibility.html#7520" class="DottedPattern Bound">p</a> <a id="7494" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="7496" class="DottedPattern Symbol">(</a><a id="7497" href="Data.Nat.Divisibility.html#7483" class="DottedPattern Bound">m</a> <a id="7499" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="7501" href="Data.Nat.Divisibility.html#7485" class="DottedPattern Bound">n</a><a id="7502" class="DottedPattern Symbol">))</a><a id="7504" class="Symbol">}</a> <a id="7506" class="Symbol">(</a><a id="7507" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="7520" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a><a id="7521" class="Symbol">)</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="7533" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a>               <a id="7549" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">∣⟨</a> <a id="7552" href="Data.Nat.Divisibility.html#5104" class="Function">n∣m*n</a> <a id="7558" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7560" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">⟩</a>
  <a id="7564" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7566" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7568" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a>           <a id="7580" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7583" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7603" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7605" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a><a id="7606" class="Symbol">))</a> <a id="7609" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7613" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7615" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7617" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7621" class="Number">1</a>       <a id="7629" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7632" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7645" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7647" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7649" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="7651" class="Symbol">)</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Data.Nat.DivMod.html#7950" class="Function">n/n≡1</a> <a id="7660" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7661" class="Symbol">))</a> <a id="7664" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7668" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7670" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7672" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7674" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7676" class="Symbol">(</a><a id="7677" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a> <a id="7679" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7681" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7682" class="Symbol">)</a> <a id="7684" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7687" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="7691" class="Symbol">(</a><a id="7692" href="Data.Nat.DivMod.html#15339" class="Function">*-/-assoc</a> <a id="7702" class="Symbol">(</a><a id="7703" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7705" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7707" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a><a id="7708" class="Symbol">)</a> <a id="7710" class="Symbol">(</a><a id="7711" href="Data.Nat.Divisibility.html#4341" class="Function">n∣n</a> <a id="7715" class="Symbol">{</a><a id="7716" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7717" class="Symbol">}))</a> <a id="7721" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7725" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7727" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7729" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7731" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7733" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a> <a id="7735" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7737" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a>   <a id="7741" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7744" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7749" class="Symbol">(</a><a id="7750" href="Data.Nat.Base.html#7096" class="Function Operator">_/</a> <a id="7753" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7754" class="Symbol">)</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="7765" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7767" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7769" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7770" class="Symbol">)</a> <a id="7772" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="7776" href="Data.Nat.Divisibility.html#7520" class="Bound">p</a> <a id="7778" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7780" class="Symbol">(</a><a id="7781" href="Data.Nat.Divisibility.html#7483" class="Bound">m</a> <a id="7783" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7785" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a><a id="7786" class="Symbol">)</a> <a id="7788" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7790" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a> <a id="7792" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="7798" href="Data.Nat.Divisibility.html#7488" class="Bound">o</a> <a id="7800" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7802" href="Data.Nat.Divisibility.html#7485" class="Bound">n</a>           <a id="7814" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="7818" class="Keyword">where</a> <a id="7824" class="Keyword">open</a> <a id="7829" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒n∣o/m"></a><a id="7842" href="Data.Nat.Divisibility.html#7842" class="Function">m*n∣o⇒n∣o/m</a> <a id="7854" class="Symbol">:</a> <a id="7856" class="Symbol">∀</a> <a id="7858" href="Data.Nat.Divisibility.html#7858" class="Bound">m</a> <a id="7860" href="Data.Nat.Divisibility.html#7860" class="Bound">n</a> <a id="7862" class="Symbol">{</a><a id="7863" href="Data.Nat.Divisibility.html#7863" class="Bound">o</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">.{{</a><a id="7869" href="Data.Nat.Divisibility.html#7869" class="Bound">_</a> <a id="7871" class="Symbol">:</a> <a id="7873" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="7881" href="Data.Nat.Divisibility.html#7858" class="Bound">m</a><a id="7882" class="Symbol">}}</a> <a id="7885" class="Symbol">→</a> <a id="7887" href="Data.Nat.Divisibility.html#7858" class="Bound">m</a> <a id="7889" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7891" href="Data.Nat.Divisibility.html#7860" class="Bound">n</a> <a id="7893" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7895" href="Data.Nat.Divisibility.html#7863" class="Bound">o</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="Data.Nat.Divisibility.html#7860" class="Bound">n</a> <a id="7901" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="7903" class="Symbol">(</a><a id="7904" href="Data.Nat.Divisibility.html#7863" class="Bound">o</a> <a id="7906" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="7908" href="Data.Nat.Divisibility.html#7858" class="Bound">m</a><a id="7909" class="Symbol">)</a>
<a id="7911" href="Data.Nat.Divisibility.html#7842" class="Function">m*n∣o⇒n∣o/m</a> <a id="7923" href="Data.Nat.Divisibility.html#7923" class="Bound">m</a> <a id="7925" href="Data.Nat.Divisibility.html#7925" class="Bound">n</a> <a id="7927" class="Keyword">rewrite</a> <a id="7935" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="7942" href="Data.Nat.Divisibility.html#7923" class="Bound">m</a> <a id="7944" href="Data.Nat.Divisibility.html#7925" class="Bound">n</a> <a id="7946" class="Symbol">=</a> <a id="7948" href="Data.Nat.Divisibility.html#7404" class="Function">m*n∣o⇒m∣o/n</a> <a id="7960" href="Data.Nat.Divisibility.html#7925" class="Bound">n</a> <a id="7962" href="Data.Nat.Divisibility.html#7923" class="Bound">m</a>

<a id="m∣n/o⇒m*o∣n"></a><a id="7965" href="Data.Nat.Divisibility.html#7965" class="Function">m∣n/o⇒m*o∣n</a> <a id="7977" class="Symbol">:</a> <a id="7979" class="Symbol">∀</a> <a id="7981" class="Symbol">{</a><a id="7982" href="Data.Nat.Divisibility.html#7982" class="Bound">m</a> <a id="7984" href="Data.Nat.Divisibility.html#7984" class="Bound">n</a> <a id="7986" href="Data.Nat.Divisibility.html#7986" class="Bound">o</a><a id="7987" class="Symbol">}</a> <a id="7989" class="Symbol">.{{</a><a id="7992" href="Data.Nat.Divisibility.html#7992" class="Bound">_</a> <a id="7994" class="Symbol">:</a> <a id="7996" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8004" href="Data.Nat.Divisibility.html#7986" class="Bound">o</a><a id="8005" class="Symbol">}}</a> <a id="8008" class="Symbol">→</a> <a id="8010" href="Data.Nat.Divisibility.html#7986" class="Bound">o</a> <a id="8012" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8014" href="Data.Nat.Divisibility.html#7984" class="Bound">n</a> <a id="8016" class="Symbol">→</a> <a id="8018" href="Data.Nat.Divisibility.html#7982" class="Bound">m</a> <a id="8020" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8022" href="Data.Nat.Divisibility.html#7984" class="Bound">n</a> <a id="8024" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8026" href="Data.Nat.Divisibility.html#7986" class="Bound">o</a> <a id="8028" class="Symbol">→</a> <a id="8030" href="Data.Nat.Divisibility.html#7982" class="Bound">m</a> <a id="8032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8034" href="Data.Nat.Divisibility.html#7986" class="Bound">o</a> <a id="8036" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8038" href="Data.Nat.Divisibility.html#7984" class="Bound">n</a>
<a id="8040" href="Data.Nat.Divisibility.html#7965" class="Function">m∣n/o⇒m*o∣n</a> <a id="8052" class="Symbol">{</a><a id="8053" href="Data.Nat.Divisibility.html#8053" class="Bound">m</a><a id="8054" class="Symbol">}</a> <a id="8056" class="Symbol">{</a><a id="8057" href="Data.Nat.Divisibility.html#8057" class="Bound">n</a><a id="8058" class="Symbol">}</a> <a id="8060" class="Symbol">{</a><a id="8061" href="Data.Nat.Divisibility.html#8061" class="Bound">o</a><a id="8062" class="Symbol">}</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="8078" href="Data.Nat.Divisibility.html#8078" class="Bound">p</a><a id="8079" class="Symbol">)</a> <a id="8081" href="Data.Nat.Divisibility.html#8081" class="Bound">m∣p*o/o</a> <a id="8089" class="Symbol">=</a> <a id="8091" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8099" href="Data.Nat.Divisibility.html#8053" class="Bound">m</a> <a id="8101" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8103" href="Data.Nat.Divisibility.html#8061" class="Bound">o</a> <a id="8105" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">∣⟨</a> <a id="8108" href="Data.Nat.Divisibility.html#5973" class="Function">*-monoˡ-∣</a> <a id="8118" href="Data.Nat.Divisibility.html#8061" class="Bound">o</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Data.Nat.Divisibility.html#8053" class="Bound">m</a> <a id="8130" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣_</a><a id="8132" class="Symbol">)</a> <a id="8134" class="Symbol">(</a><a id="8135" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8143" href="Data.Nat.Divisibility.html#8078" class="Bound">p</a> <a id="8145" href="Data.Nat.Divisibility.html#8061" class="Bound">o</a><a id="8146" class="Symbol">)</a> <a id="8148" href="Data.Nat.Divisibility.html#8081" class="Bound">m∣p*o/o</a><a id="8155" class="Symbol">)</a> <a id="8157" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">⟩</a>
  <a id="8161" href="Data.Nat.Divisibility.html#8078" class="Bound">p</a> <a id="8163" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8165" href="Data.Nat.Divisibility.html#8061" class="Bound">o</a> <a id="8167" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="8171" class="Keyword">where</a> <a id="8177" class="Keyword">open</a> <a id="8182" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="m∣n/o⇒o*m∣n"></a><a id="8195" href="Data.Nat.Divisibility.html#8195" class="Function">m∣n/o⇒o*m∣n</a> <a id="8207" class="Symbol">:</a> <a id="8209" class="Symbol">∀</a> <a id="8211" class="Symbol">{</a><a id="8212" href="Data.Nat.Divisibility.html#8212" class="Bound">m</a> <a id="8214" href="Data.Nat.Divisibility.html#8214" class="Bound">n</a> <a id="8216" href="Data.Nat.Divisibility.html#8216" class="Bound">o</a><a id="8217" class="Symbol">}</a> <a id="8219" class="Symbol">.{{</a><a id="8222" href="Data.Nat.Divisibility.html#8222" class="Bound">_</a> <a id="8224" class="Symbol">:</a> <a id="8226" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8234" href="Data.Nat.Divisibility.html#8216" class="Bound">o</a><a id="8235" class="Symbol">}}</a> <a id="8238" class="Symbol">→</a> <a id="8240" href="Data.Nat.Divisibility.html#8216" class="Bound">o</a> <a id="8242" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8244" href="Data.Nat.Divisibility.html#8214" class="Bound">n</a> <a id="8246" class="Symbol">→</a> <a id="8248" href="Data.Nat.Divisibility.html#8212" class="Bound">m</a> <a id="8250" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8252" href="Data.Nat.Divisibility.html#8214" class="Bound">n</a> <a id="8254" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8256" href="Data.Nat.Divisibility.html#8216" class="Bound">o</a> <a id="8258" class="Symbol">→</a> <a id="8260" href="Data.Nat.Divisibility.html#8216" class="Bound">o</a> <a id="8262" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8264" href="Data.Nat.Divisibility.html#8212" class="Bound">m</a> <a id="8266" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8268" href="Data.Nat.Divisibility.html#8214" class="Bound">n</a>
<a id="8270" href="Data.Nat.Divisibility.html#8195" class="Function">m∣n/o⇒o*m∣n</a> <a id="8282" class="Symbol">{</a><a id="8283" href="Data.Nat.Divisibility.html#8283" class="Bound">m</a><a id="8284" class="Symbol">}</a> <a id="8286" class="Symbol">{_}</a> <a id="8290" class="Symbol">{</a><a id="8291" href="Data.Nat.Divisibility.html#8291" class="Bound">o</a><a id="8292" class="Symbol">}</a> <a id="8294" class="Keyword">rewrite</a> <a id="8302" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="8309" href="Data.Nat.Divisibility.html#8291" class="Bound">o</a> <a id="8311" href="Data.Nat.Divisibility.html#8283" class="Bound">m</a> <a id="8313" class="Symbol">=</a> <a id="8315" href="Data.Nat.Divisibility.html#7965" class="Function">m∣n/o⇒m*o∣n</a>

<a id="m/n∣o⇒m∣o*n"></a><a id="8328" href="Data.Nat.Divisibility.html#8328" class="Function">m/n∣o⇒m∣o*n</a> <a id="8340" class="Symbol">:</a> <a id="8342" class="Symbol">∀</a> <a id="8344" class="Symbol">{</a><a id="8345" href="Data.Nat.Divisibility.html#8345" class="Bound">m</a> <a id="8347" href="Data.Nat.Divisibility.html#8347" class="Bound">n</a> <a id="8349" href="Data.Nat.Divisibility.html#8349" class="Bound">o</a><a id="8350" class="Symbol">}</a> <a id="8352" class="Symbol">.{{</a><a id="8355" href="Data.Nat.Divisibility.html#8355" class="Bound">_</a> <a id="8357" class="Symbol">:</a> <a id="8359" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8367" href="Data.Nat.Divisibility.html#8347" class="Bound">n</a><a id="8368" class="Symbol">}}</a> <a id="8371" class="Symbol">→</a> <a id="8373" href="Data.Nat.Divisibility.html#8347" class="Bound">n</a> <a id="8375" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8377" href="Data.Nat.Divisibility.html#8345" class="Bound">m</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Data.Nat.Divisibility.html#8345" class="Bound">m</a> <a id="8383" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8385" href="Data.Nat.Divisibility.html#8347" class="Bound">n</a> <a id="8387" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8389" href="Data.Nat.Divisibility.html#8349" class="Bound">o</a> <a id="8391" class="Symbol">→</a> <a id="8393" href="Data.Nat.Divisibility.html#8345" class="Bound">m</a> <a id="8395" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8397" href="Data.Nat.Divisibility.html#8349" class="Bound">o</a> <a id="8399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8401" href="Data.Nat.Divisibility.html#8347" class="Bound">n</a>
<a id="8403" href="Data.Nat.Divisibility.html#8328" class="Function">m/n∣o⇒m∣o*n</a> <a id="8415" class="Symbol">{_}</a> <a id="8419" class="Symbol">{</a><a id="8420" href="Data.Nat.Divisibility.html#8420" class="Bound">n</a><a id="8421" class="Symbol">}</a> <a id="8423" class="Symbol">{</a><a id="8424" href="Data.Nat.Divisibility.html#8424" class="Bound">o</a><a id="8425" class="Symbol">}</a> <a id="8427" class="Symbol">(</a><a id="8428" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="8441" href="Data.Nat.Divisibility.html#8441" class="Bound">p</a><a id="8442" class="Symbol">)</a> <a id="8444" href="Data.Nat.Divisibility.html#8444" class="Bound">p*n/n∣o</a> <a id="8452" class="Symbol">=</a> <a id="8454" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8462" href="Data.Nat.Divisibility.html#8441" class="Bound">p</a> <a id="8464" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8466" href="Data.Nat.Divisibility.html#8420" class="Bound">n</a> <a id="8468" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">∣⟨</a> <a id="8471" href="Data.Nat.Divisibility.html#5973" class="Function">*-monoˡ-∣</a> <a id="8481" href="Data.Nat.Divisibility.html#8420" class="Bound">n</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="8490" class="Symbol">(</a><a id="8491" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">_∣</a> <a id="8494" href="Data.Nat.Divisibility.html#8424" class="Bound">o</a><a id="8495" class="Symbol">)</a> <a id="8497" class="Symbol">(</a><a id="8498" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8506" href="Data.Nat.Divisibility.html#8441" class="Bound">p</a> <a id="8508" href="Data.Nat.Divisibility.html#8420" class="Bound">n</a><a id="8509" class="Symbol">)</a> <a id="8511" href="Data.Nat.Divisibility.html#8444" class="Bound">p*n/n∣o</a><a id="8518" class="Symbol">)</a> <a id="8520" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">⟩</a>
  <a id="8524" href="Data.Nat.Divisibility.html#8424" class="Bound">o</a> <a id="8526" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8528" href="Data.Nat.Divisibility.html#8420" class="Bound">n</a> <a id="8530" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="8534" class="Keyword">where</a> <a id="8540" class="Keyword">open</a> <a id="8545" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="m∣n*o⇒m/n∣o"></a><a id="8558" href="Data.Nat.Divisibility.html#8558" class="Function">m∣n*o⇒m/n∣o</a> <a id="8570" class="Symbol">:</a> <a id="8572" class="Symbol">∀</a> <a id="8574" class="Symbol">{</a><a id="8575" href="Data.Nat.Divisibility.html#8575" class="Bound">m</a> <a id="8577" href="Data.Nat.Divisibility.html#8577" class="Bound">n</a> <a id="8579" href="Data.Nat.Divisibility.html#8579" class="Bound">o</a><a id="8580" class="Symbol">}</a> <a id="8582" class="Symbol">.{{</a><a id="8585" href="Data.Nat.Divisibility.html#8585" class="Bound">_</a> <a id="8587" class="Symbol">:</a> <a id="8589" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8597" href="Data.Nat.Divisibility.html#8577" class="Bound">n</a><a id="8598" class="Symbol">}}</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Data.Nat.Divisibility.html#8577" class="Bound">n</a> <a id="8605" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8607" href="Data.Nat.Divisibility.html#8575" class="Bound">m</a> <a id="8609" class="Symbol">→</a> <a id="8611" href="Data.Nat.Divisibility.html#8575" class="Bound">m</a> <a id="8613" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8615" href="Data.Nat.Divisibility.html#8579" class="Bound">o</a> <a id="8617" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8619" href="Data.Nat.Divisibility.html#8577" class="Bound">n</a> <a id="8621" class="Symbol">→</a> <a id="8623" href="Data.Nat.Divisibility.html#8575" class="Bound">m</a> <a id="8625" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8627" href="Data.Nat.Divisibility.html#8577" class="Bound">n</a> <a id="8629" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8631" href="Data.Nat.Divisibility.html#8579" class="Bound">o</a>
<a id="8633" href="Data.Nat.Divisibility.html#8558" class="Function">m∣n*o⇒m/n∣o</a> <a id="8645" class="Symbol">{</a><a id="8646" href="Data.Nat.Divisibility.html#8646" class="Bound">m</a><a id="8647" class="Symbol">@</a><a id="8648" class="DottedPattern Symbol">.(</a><a id="8650" href="Data.Nat.Divisibility.html#8688" class="DottedPattern Bound">p</a> <a id="8652" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="8654" href="Data.Nat.Divisibility.html#8659" class="DottedPattern Bound">n</a><a id="8655" class="DottedPattern Symbol">)</a><a id="8656" class="Symbol">}</a> <a id="8658" class="Symbol">{</a><a id="8659" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a><a id="8660" class="Symbol">@(</a><a id="8662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8666" class="Symbol">_)}</a> <a id="8670" class="Symbol">{</a><a id="8671" href="Data.Nat.Divisibility.html#8671" class="Bound">o</a><a id="8672" class="Symbol">}</a> <a id="8674" class="Symbol">(</a><a id="8675" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="8688" href="Data.Nat.Divisibility.html#8688" class="Bound">p</a><a id="8689" class="Symbol">)</a> <a id="8691" href="Data.Nat.Divisibility.html#8691" class="Bound">pn∣on</a> <a id="8697" class="Symbol">=</a> <a id="8699" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="8707" href="Data.Nat.Divisibility.html#8646" class="Bound">m</a> <a id="8709" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8711" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a>     <a id="8717" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="8723" href="Data.Nat.Divisibility.html#8688" class="Bound">p</a> <a id="8725" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8727" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a> <a id="8729" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="8731" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a> <a id="8733" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8736" href="Data.Nat.DivMod.html#8031" class="Function">m*n/n≡m</a> <a id="8744" href="Data.Nat.Divisibility.html#8688" class="Bound">p</a> <a id="8746" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a> <a id="8748" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="8752" href="Data.Nat.Divisibility.html#8688" class="Bound">p</a>         <a id="8762" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">∣⟨</a> <a id="8765" href="Data.Nat.Divisibility.html#6449" class="Function">*-cancelʳ-∣</a> <a id="8777" href="Data.Nat.Divisibility.html#8659" class="Bound">n</a> <a id="8779" href="Data.Nat.Divisibility.html#8691" class="Bound">pn∣on</a> <a id="8785" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">⟩</a>
  <a id="8789" href="Data.Nat.Divisibility.html#8671" class="Bound">o</a>         <a id="8799" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="8803" class="Keyword">where</a> <a id="8809" class="Keyword">open</a> <a id="8814" href="Data.Nat.Divisibility.html#3744" class="Module">∣-Reasoning</a>

<a id="8827" class="Comment">------------------------------------------------------------------------</a>
<a id="8900" class="Comment">-- Properties of _∣_ and _%_</a>

<a id="∣n∣m%n⇒∣m"></a><a id="8930" href="Data.Nat.Divisibility.html#8930" class="Function">∣n∣m%n⇒∣m</a> <a id="8940" class="Symbol">:</a> <a id="8942" class="Symbol">∀</a> <a id="8944" class="Symbol">{</a><a id="8945" href="Data.Nat.Divisibility.html#8945" class="Bound">m</a> <a id="8947" href="Data.Nat.Divisibility.html#8947" class="Bound">n</a> <a id="8949" href="Data.Nat.Divisibility.html#8949" class="Bound">d</a><a id="8950" class="Symbol">}</a> <a id="8952" class="Symbol">.{{</a><a id="8955" href="Data.Nat.Divisibility.html#8955" class="Bound">_</a> <a id="8957" class="Symbol">:</a> <a id="8959" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="8967" href="Data.Nat.Divisibility.html#8947" class="Bound">n</a><a id="8968" class="Symbol">}}</a> <a id="8971" class="Symbol">→</a> <a id="8973" href="Data.Nat.Divisibility.html#8949" class="Bound">d</a> <a id="8975" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8977" href="Data.Nat.Divisibility.html#8947" class="Bound">n</a> <a id="8979" class="Symbol">→</a> <a id="8981" href="Data.Nat.Divisibility.html#8949" class="Bound">d</a> <a id="8983" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8985" href="Data.Nat.Divisibility.html#8945" class="Bound">m</a> <a id="8987" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="8989" href="Data.Nat.Divisibility.html#8947" class="Bound">n</a> <a id="8991" class="Symbol">→</a> <a id="8993" href="Data.Nat.Divisibility.html#8949" class="Bound">d</a> <a id="8995" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="8997" href="Data.Nat.Divisibility.html#8945" class="Bound">m</a>
<a id="8999" href="Data.Nat.Divisibility.html#8930" class="Function">∣n∣m%n⇒∣m</a> <a id="9009" class="Symbol">{</a><a id="9010" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a><a id="9011" class="Symbol">}</a> <a id="9013" class="Symbol">{</a><a id="9014" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9015" class="Symbol">@</a><a id="9016" class="DottedPattern Symbol">.(</a><a id="9018" href="Data.Nat.Divisibility.html#9044" class="DottedPattern Bound">a</a> <a id="9020" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9022" href="Data.Nat.Divisibility.html#9027" class="DottedPattern Bound">d</a><a id="9023" class="DottedPattern Symbol">)</a><a id="9024" class="Symbol">}</a> <a id="9026" class="Symbol">{</a><a id="9027" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a><a id="9028" class="Symbol">}</a> <a id="9030" class="Symbol">(</a><a id="9031" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="9044" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">(</a><a id="9048" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="9056" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9058" href="Data.Nat.Divisibility.html#9058" class="Bound">m%n≡bd</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Symbol">=</a>
  <a id="9070" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9083" class="Symbol">(</a><a id="9084" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9086" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9088" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9089" class="Symbol">)</a> <a id="9091" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9093" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a><a id="9094" class="Symbol">)</a> <a id="9096" class="Symbol">(</a><a id="9097" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="9116" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a>                         <a id="9142" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9145" href="Data.Nat.DivMod.html#1065" class="Function">m≡m%n+[m/n]*n</a> <a id="9159" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9161" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a> <a id="9163" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9169" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9171" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="9173" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a> <a id="9175" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9180" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9182" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9183" class="Symbol">)</a> <a id="9185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9187" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a>       <a id="9195" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9198" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9203" class="Symbol">(</a><a id="9204" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="9207" class="Symbol">(</a><a id="9208" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9210" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9212" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9213" class="Symbol">)</a> <a id="9215" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9217" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9218" class="Symbol">)</a> <a id="9220" href="Data.Nat.Divisibility.html#9058" class="Bound">m%n≡bd</a> <a id="9227" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9233" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9235" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9237" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9244" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9246" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9247" class="Symbol">)</a> <a id="9249" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9251" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a>       <a id="9259" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9267" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9269" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9271" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9275" class="Symbol">(</a><a id="9276" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9278" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9280" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9281" class="Symbol">)</a> <a id="9283" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a> <a id="9288" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9290" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a><a id="9291" class="Symbol">)</a> <a id="9293" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9296" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9309" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9311" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9313" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="9315" class="Symbol">)</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="9326" class="Symbol">(</a><a id="9327" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9329" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9331" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9332" class="Symbol">)</a> <a id="9334" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a> <a id="9336" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a><a id="9337" class="Symbol">))</a> <a id="9340" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9346" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9348" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9350" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9352" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9354" class="Symbol">((</a><a id="9356" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9358" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9360" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9361" class="Symbol">)</a> <a id="9363" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9365" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a><a id="9366" class="Symbol">)</a> <a id="9368" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9370" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9372" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9375" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="9379" class="Symbol">(</a><a id="9380" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="9393" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a> <a id="9395" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9397" class="Symbol">_)</a> <a id="9400" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9406" class="Symbol">(</a><a id="9407" href="Data.Nat.Divisibility.html#9056" class="Bound">b</a> <a id="9409" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9411" class="Symbol">(</a><a id="9412" href="Data.Nat.Divisibility.html#9010" class="Bound">m</a> <a id="9414" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9416" href="Data.Nat.Divisibility.html#9014" class="Bound">n</a><a id="9417" class="Symbol">)</a> <a id="9419" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9421" href="Data.Nat.Divisibility.html#9044" class="Bound">a</a><a id="9422" class="Symbol">)</a> <a id="9424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9426" href="Data.Nat.Divisibility.html#9027" class="Bound">d</a>     <a id="9432" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9433" class="Symbol">)</a>
    <a id="9439" class="Keyword">where</a> <a id="9445" class="Keyword">open</a> <a id="9450" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="%-presˡ-∣"></a><a id="9463" href="Data.Nat.Divisibility.html#9463" class="Function">%-presˡ-∣</a> <a id="9473" class="Symbol">:</a> <a id="9475" class="Symbol">∀</a> <a id="9477" class="Symbol">{</a><a id="9478" href="Data.Nat.Divisibility.html#9478" class="Bound">m</a> <a id="9480" href="Data.Nat.Divisibility.html#9480" class="Bound">n</a> <a id="9482" href="Data.Nat.Divisibility.html#9482" class="Bound">d</a><a id="9483" class="Symbol">}</a> <a id="9485" class="Symbol">.{{</a><a id="9488" href="Data.Nat.Divisibility.html#9488" class="Bound">_</a> <a id="9490" class="Symbol">:</a> <a id="9492" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="9500" href="Data.Nat.Divisibility.html#9480" class="Bound">n</a><a id="9501" class="Symbol">}}</a> <a id="9504" class="Symbol">→</a> <a id="9506" href="Data.Nat.Divisibility.html#9482" class="Bound">d</a> <a id="9508" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="9510" href="Data.Nat.Divisibility.html#9478" class="Bound">m</a> <a id="9512" class="Symbol">→</a> <a id="9514" href="Data.Nat.Divisibility.html#9482" class="Bound">d</a> <a id="9516" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="9518" href="Data.Nat.Divisibility.html#9480" class="Bound">n</a> <a id="9520" class="Symbol">→</a> <a id="9522" href="Data.Nat.Divisibility.html#9482" class="Bound">d</a> <a id="9524" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="9526" href="Data.Nat.Divisibility.html#9478" class="Bound">m</a> <a id="9528" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="9530" href="Data.Nat.Divisibility.html#9480" class="Bound">n</a>
<a id="9532" href="Data.Nat.Divisibility.html#9463" class="Function">%-presˡ-∣</a> <a id="9542" class="Symbol">{</a><a id="9543" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a><a id="9544" class="Symbol">@</a><a id="9545" class="DottedPattern Symbol">.(</a><a id="9547" href="Data.Nat.Divisibility.html#9577" class="DottedPattern Bound">a</a> <a id="9549" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9551" href="Data.Nat.Divisibility.html#9560" class="DottedPattern Bound">d</a><a id="9552" class="DottedPattern Symbol">)</a><a id="9553" class="Symbol">}</a> <a id="9555" class="Symbol">{</a><a id="9556" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a><a id="9557" class="Symbol">}</a> <a id="9559" class="Symbol">{</a><a id="9560" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a><a id="9561" class="Symbol">}</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Data.Nat.Divisibility.Core.html#1385" class="InductiveConstructor">divides-refl</a> <a id="9577" href="Data.Nat.Divisibility.html#9577" class="Bound">a</a><a id="9578" class="Symbol">)</a> <a id="9580" class="Symbol">(</a><a id="9581" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="9589" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a> <a id="9591" href="Data.Nat.Divisibility.html#9591" class="Bound">1+n≡bd</a><a id="9597" class="Symbol">)</a> <a id="9599" class="Symbol">=</a>
  <a id="9603" href="Data.Nat.Divisibility.Core.html#1222" class="InductiveConstructor">divides</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Data.Nat.Divisibility.html#9577" class="Bound">a</a> <a id="9614" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9616" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9618" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9620" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9624" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a><a id="9625" class="Symbol">)</a> <a id="9627" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9629" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="9648" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9650" href="Data.Nat.Base.html#7279" class="Function Operator">%</a> <a id="9652" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a>                   <a id="9672" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="9676" href="Data.Nat.DivMod.html#1181" class="Function">m%n≡m∸m/n*n</a> <a id="9688" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9690" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9692" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9698" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9700" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9702" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9704" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9706" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9708" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9710" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a>           <a id="9722" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="9726" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9731" class="Symbol">(λ</a> <a id="9734" href="Data.Nat.Divisibility.html#9734" class="Bound">v</a> <a id="9736" class="Symbol">→</a> <a id="9738" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9740" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9742" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9744" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9746" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9748" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9750" href="Data.Nat.Divisibility.html#9734" class="Bound">v</a><a id="9751" class="Symbol">)</a> <a id="9753" href="Data.Nat.Divisibility.html#9591" class="Bound">1+n≡bd</a> <a id="9760" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9766" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9768" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9770" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9772" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9774" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9776" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9778" class="Symbol">(</a><a id="9779" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a> <a id="9781" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9783" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a><a id="9784" class="Symbol">)</a>     <a id="9790" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9793" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9801" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸_</a><a id="9803" class="Symbol">)</a> <a id="9805" class="Symbol">(</a><a id="9806" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9817" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9819" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a><a id="9820" class="Symbol">)</a> <a id="9822" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a> <a id="9824" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a><a id="9825" class="Symbol">)</a> <a id="9827" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="9833" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a>  <a id="9836" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9838" class="Symbol">(</a><a id="9839" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9841" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9843" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9845" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9847" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a><a id="9848" class="Symbol">)</a> <a id="9850" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9852" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a>    <a id="9857" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9865" href="Data.Nat.Divisibility.html#9577" class="Bound">a</a> <a id="9867" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9869" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a> <a id="9871" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9873" class="Symbol">(</a><a id="9874" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9876" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9878" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9880" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9882" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a><a id="9883" class="Symbol">)</a> <a id="9885" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9887" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a> <a id="9889" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="9892" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="9905" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a> <a id="9907" href="Data.Nat.Divisibility.html#9577" class="Bound">a</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9912" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9914" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9916" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9918" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a><a id="9919" class="Symbol">)</a> <a id="9921" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
    <a id="9927" class="Symbol">(</a><a id="9928" href="Data.Nat.Divisibility.html#9577" class="Bound">a</a> <a id="9930" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="9932" href="Data.Nat.Divisibility.html#9543" class="Bound">m</a> <a id="9934" href="Data.Nat.Base.html#7096" class="Function Operator">/</a> <a id="9936" href="Data.Nat.Divisibility.html#9556" class="Bound">n</a> <a id="9938" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9940" href="Data.Nat.Divisibility.html#9589" class="Bound">b</a><a id="9941" class="Symbol">)</a> <a id="9943" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9945" href="Data.Nat.Divisibility.html#9560" class="Bound">d</a>     <a id="9951" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="9955" class="Keyword">where</a> <a id="9961" class="Keyword">open</a> <a id="9966" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="9979" class="Comment">------------------------------------------------------------------------</a>
<a id="10052" class="Comment">-- Properties of _∣_ and !_</a>

<a id="m≤n⇒m!∣n!"></a><a id="10081" href="Data.Nat.Divisibility.html#10081" class="Function">m≤n⇒m!∣n!</a> <a id="10091" class="Symbol">:</a> <a id="10093" class="Symbol">∀</a> <a id="10095" class="Symbol">{</a><a id="10096" href="Data.Nat.Divisibility.html#10096" class="Bound">m</a> <a id="10098" href="Data.Nat.Divisibility.html#10098" class="Bound">n</a><a id="10099" class="Symbol">}</a> <a id="10101" class="Symbol">→</a> <a id="10103" href="Data.Nat.Divisibility.html#10096" class="Bound">m</a> <a id="10105" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="10107" href="Data.Nat.Divisibility.html#10098" class="Bound">n</a> <a id="10109" class="Symbol">→</a> <a id="10111" href="Data.Nat.Divisibility.html#10096" class="Bound">m</a> <a id="10113" href="Data.Nat.Base.html#7385" class="Function Operator">!</a> <a id="10115" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10117" href="Data.Nat.Divisibility.html#10098" class="Bound">n</a> <a id="10119" href="Data.Nat.Base.html#7385" class="Function Operator">!</a>
<a id="10121" href="Data.Nat.Divisibility.html#10081" class="Function">m≤n⇒m!∣n!</a> <a id="10131" href="Data.Nat.Divisibility.html#10131" class="Bound">m≤n</a> <a id="10135" class="Symbol">=</a> <a id="10137" href="Data.Nat.Divisibility.html#10163" class="Function">help</a> <a id="10142" class="Symbol">(</a><a id="10143" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="10148" href="Data.Nat.Divisibility.html#10131" class="Bound">m≤n</a><a id="10151" class="Symbol">)</a>
  <a id="10155" class="Keyword">where</a>
  <a id="10163" href="Data.Nat.Divisibility.html#10163" class="Function">help</a> <a id="10168" class="Symbol">:</a> <a id="10170" class="Symbol">∀</a> <a id="10172" class="Symbol">{</a><a id="10173" href="Data.Nat.Divisibility.html#10173" class="Bound">m</a> <a id="10175" href="Data.Nat.Divisibility.html#10175" class="Bound">n</a><a id="10176" class="Symbol">}</a> <a id="10178" class="Symbol">→</a> <a id="10180" href="Data.Nat.Divisibility.html#10173" class="Bound">m</a> <a id="10182" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="10185" href="Data.Nat.Divisibility.html#10175" class="Bound">n</a> <a id="10187" class="Symbol">→</a> <a id="10189" href="Data.Nat.Divisibility.html#10173" class="Bound">m</a> <a id="10191" href="Data.Nat.Base.html#7385" class="Function Operator">!</a> <a id="10193" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10195" href="Data.Nat.Divisibility.html#10175" class="Bound">n</a> <a id="10197" href="Data.Nat.Base.html#7385" class="Function Operator">!</a>
  <a id="10201" href="Data.Nat.Divisibility.html#10163" class="Function">help</a> <a id="10206" class="Symbol">{</a><a id="10207" href="Data.Nat.Divisibility.html#10207" class="Bound">m</a><a id="10208" class="Symbol">}</a> <a id="10210" class="Symbol">{</a><a id="10211" href="Data.Nat.Divisibility.html#10211" class="Bound">n</a><a id="10212" class="Symbol">}</a>     <a id="10218" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>        <a id="10233" class="Symbol">=</a> <a id="10235" href="Data.Nat.Divisibility.html#2555" class="Function">∣-refl</a>
  <a id="10244" href="Data.Nat.Divisibility.html#10163" class="Function">help</a> <a id="10249" class="Symbol">{</a><a id="10250" href="Data.Nat.Divisibility.html#10250" class="Bound">m</a><a id="10251" class="Symbol">}</a> <a id="10253" class="Symbol">{</a><a id="10254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10258" href="Data.Nat.Divisibility.html#10258" class="Bound">n</a><a id="10259" class="Symbol">}</a> <a id="10261" class="Symbol">(</a><a id="10262" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="10270" href="Data.Nat.Divisibility.html#10270" class="Bound">m≤′n</a><a id="10274" class="Symbol">)</a> <a id="10276" class="Symbol">=</a> <a id="10278" href="Data.Nat.Divisibility.html#5405" class="Function">∣n⇒∣m*n</a> <a id="10286" class="Symbol">(</a><a id="10287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10291" href="Data.Nat.Divisibility.html#10258" class="Bound">n</a><a id="10292" class="Symbol">)</a> <a id="10294" class="Symbol">(</a><a id="10295" href="Data.Nat.Divisibility.html#10163" class="Function">help</a> <a id="10300" href="Data.Nat.Divisibility.html#10270" class="Bound">m≤′n</a><a id="10304" class="Symbol">)</a>

<a id="10307" class="Comment">------------------------------------------------------------------------</a>
<a id="10380" class="Comment">-- Properties of _BoundedNonTrivialDivisor_</a>

<a id="10425" class="Comment">-- Smart constructor</a>

<a id="hasNonTrivialDivisor-≢"></a><a id="10447" href="Data.Nat.Divisibility.html#10447" class="Function">hasNonTrivialDivisor-≢</a> <a id="10470" class="Symbol">:</a> <a id="10472" class="Symbol">∀</a> <a id="10474" class="Symbol">{</a><a id="10475" href="Data.Nat.Divisibility.html#10475" class="Bound">d</a> <a id="10477" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a><a id="10478" class="Symbol">}</a> <a id="10480" class="Symbol">→</a> <a id="10482" class="Symbol">.{{</a><a id="10485" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="10496" href="Data.Nat.Divisibility.html#10475" class="Bound">d</a><a id="10497" class="Symbol">}}</a> <a id="10500" class="Symbol">→</a> <a id="10502" class="Symbol">.{{</a><a id="10505" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="10513" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a><a id="10514" class="Symbol">}}</a> <a id="10517" class="Symbol">→</a>
                         <a id="10544" href="Data.Nat.Divisibility.html#10475" class="Bound">d</a> <a id="10546" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="10548" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a> <a id="10550" class="Symbol">→</a> <a id="10552" href="Data.Nat.Divisibility.html#10475" class="Bound">d</a> <a id="10554" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10556" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a> <a id="10558" class="Symbol">→</a> <a id="10560" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a> <a id="10562" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="10591" href="Data.Nat.Divisibility.html#10477" class="Bound">n</a>
<a id="10593" href="Data.Nat.Divisibility.html#10447" class="Function">hasNonTrivialDivisor-≢</a> <a id="10616" href="Data.Nat.Divisibility.html#10616" class="Bound">d≢n</a> <a id="10620" href="Data.Nat.Divisibility.html#10620" class="Bound">d∣n</a>
  <a id="10626" class="Symbol">=</a> <a id="10628" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="10649" class="Symbol">(</a><a id="10650" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="10656" class="Symbol">(</a><a id="10657" href="Data.Nat.Divisibility.html#1998" class="Function">∣⇒≤</a> <a id="10661" href="Data.Nat.Divisibility.html#10620" class="Bound">d∣n</a><a id="10664" class="Symbol">)</a> <a id="10666" href="Data.Nat.Divisibility.html#10616" class="Bound">d≢n</a><a id="10669" class="Symbol">)</a> <a id="10671" href="Data.Nat.Divisibility.html#10620" class="Bound">d∣n</a>

<a id="10676" class="Comment">-- Monotonicity wrt ∣</a>

<a id="hasNonTrivialDivisor-∣"></a><a id="10699" href="Data.Nat.Divisibility.html#10699" class="Function">hasNonTrivialDivisor-∣</a> <a id="10722" class="Symbol">:</a> <a id="10724" class="Symbol">∀</a> <a id="10726" class="Symbol">{</a><a id="10727" href="Data.Nat.Divisibility.html#10727" class="Bound">m</a> <a id="10729" href="Data.Nat.Divisibility.html#10729" class="Bound">n</a> <a id="10731" href="Data.Nat.Divisibility.html#10731" class="Bound">o</a><a id="10732" class="Symbol">}</a> <a id="10734" class="Symbol">→</a> <a id="10736" href="Data.Nat.Divisibility.html#10727" class="Bound">m</a> <a id="10738" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="10767" href="Data.Nat.Divisibility.html#10729" class="Bound">n</a> <a id="10769" class="Symbol">→</a> <a id="10771" href="Data.Nat.Divisibility.html#10727" class="Bound">m</a> <a id="10773" href="Data.Nat.Divisibility.Core.html#1182" class="Record Operator">∣</a> <a id="10775" href="Data.Nat.Divisibility.html#10731" class="Bound">o</a> <a id="10777" class="Symbol">→</a>
                         <a id="10804" href="Data.Nat.Divisibility.html#10731" class="Bound">o</a> <a id="10806" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="10835" href="Data.Nat.Divisibility.html#10729" class="Bound">n</a>
<a id="10837" href="Data.Nat.Divisibility.html#10699" class="Function">hasNonTrivialDivisor-∣</a> <a id="10860" class="Symbol">(</a><a id="10861" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="10882" href="Data.Nat.Divisibility.html#10882" class="Bound">d&lt;n</a> <a id="10886" href="Data.Nat.Divisibility.html#10886" class="Bound">d∣m</a><a id="10889" class="Symbol">)</a> <a id="10891" href="Data.Nat.Divisibility.html#10891" class="Bound">n∣o</a>
  <a id="10897" class="Symbol">=</a> <a id="10899" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="10920" href="Data.Nat.Divisibility.html#10882" class="Bound">d&lt;n</a> <a id="10924" class="Symbol">(</a><a id="10925" href="Data.Nat.Divisibility.html#2605" class="Function">∣-trans</a> <a id="10933" href="Data.Nat.Divisibility.html#10886" class="Bound">d∣m</a> <a id="10937" href="Data.Nat.Divisibility.html#10891" class="Bound">n∣o</a><a id="10940" class="Symbol">)</a>

<a id="10943" class="Comment">-- Monotonicity wrt ≤</a>

<a id="hasNonTrivialDivisor-≤"></a><a id="10966" href="Data.Nat.Divisibility.html#10966" class="Function">hasNonTrivialDivisor-≤</a> <a id="10989" class="Symbol">:</a> <a id="10991" class="Symbol">∀</a> <a id="10993" class="Symbol">{</a><a id="10994" href="Data.Nat.Divisibility.html#10994" class="Bound">m</a> <a id="10996" href="Data.Nat.Divisibility.html#10996" class="Bound">n</a> <a id="10998" href="Data.Nat.Divisibility.html#10998" class="Bound">o</a><a id="10999" class="Symbol">}</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Data.Nat.Divisibility.html#10994" class="Bound">m</a> <a id="11005" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11034" href="Data.Nat.Divisibility.html#10996" class="Bound">n</a> <a id="11036" class="Symbol">→</a> <a id="11038" href="Data.Nat.Divisibility.html#10996" class="Bound">n</a> <a id="11040" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="11042" href="Data.Nat.Divisibility.html#10998" class="Bound">o</a> <a id="11044" class="Symbol">→</a>
                             <a id="11075" href="Data.Nat.Divisibility.html#10994" class="Bound">m</a> <a id="11077" href="Data.Nat.Divisibility.Core.html#1679" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11106" href="Data.Nat.Divisibility.html#10998" class="Bound">o</a>
<a id="11108" href="Data.Nat.Divisibility.html#10966" class="Function">hasNonTrivialDivisor-≤</a> <a id="11131" class="Symbol">(</a><a id="11132" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11153" href="Data.Nat.Divisibility.html#11153" class="Bound">d&lt;n</a> <a id="11157" href="Data.Nat.Divisibility.html#11157" class="Bound">d∣m</a><a id="11160" class="Symbol">)</a> <a id="11162" href="Data.Nat.Divisibility.html#11162" class="Bound">m≤o</a> <a id="11166" class="Symbol">=</a>
  <a id="11170" href="Data.Nat.Divisibility.Core.html#1746" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11191" class="Symbol">(</a><a id="11192" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="11202" href="Data.Nat.Divisibility.html#11153" class="Bound">d&lt;n</a> <a id="11206" href="Data.Nat.Divisibility.html#11162" class="Bound">m≤o</a><a id="11209" class="Symbol">)</a> <a id="11211" href="Data.Nat.Divisibility.html#11157" class="Bound">d∣m</a>
</pre></body></html>

==> anc/Data.Nat.GeneralisedArithmetic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.GeneralisedArithmetic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A generalisation of the arithmetic operations</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="414" class="Symbol">;</a> <a id="416" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="419" class="Symbol">;</a> <a id="421" href="Function.Base.html#704" class="Function">id</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Level.html" class="Module">Level</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="507" class="Keyword">open</a> <a id="512" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="525" class="Keyword">private</a>
  <a id="535" class="Keyword">variable</a>
    <a id="548" href="Data.Nat.GeneralisedArithmetic.html#548" class="Generalizable">a</a> <a id="550" class="Symbol">:</a> <a id="552" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="562" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="570" href="Data.Nat.GeneralisedArithmetic.html#548" class="Generalizable">a</a>

<a id="fold"></a><a id="573" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="578" class="Symbol">:</a> <a id="580" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="582" class="Symbol">→</a> <a id="584" class="Symbol">(</a><a id="585" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="587" class="Symbol">→</a> <a id="589" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="590" class="Symbol">)</a> <a id="592" class="Symbol">→</a> <a id="594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="596" class="Symbol">→</a> <a id="598" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a>
<a id="600" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="605" href="Data.Nat.GeneralisedArithmetic.html#605" class="Bound">z</a> <a id="607" href="Data.Nat.GeneralisedArithmetic.html#607" class="Bound">s</a> <a id="609" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="617" class="Symbol">=</a> <a id="619" href="Data.Nat.GeneralisedArithmetic.html#605" class="Bound">z</a>
<a id="621" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="626" href="Data.Nat.GeneralisedArithmetic.html#626" class="Bound">z</a> <a id="628" href="Data.Nat.GeneralisedArithmetic.html#628" class="Bound">s</a> <a id="630" class="Symbol">(</a><a id="631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="635" href="Data.Nat.GeneralisedArithmetic.html#635" class="Bound">n</a><a id="636" class="Symbol">)</a> <a id="638" class="Symbol">=</a> <a id="640" href="Data.Nat.GeneralisedArithmetic.html#628" class="Bound">s</a> <a id="642" class="Symbol">(</a><a id="643" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="648" href="Data.Nat.GeneralisedArithmetic.html#626" class="Bound">z</a> <a id="650" href="Data.Nat.GeneralisedArithmetic.html#628" class="Bound">s</a> <a id="652" href="Data.Nat.GeneralisedArithmetic.html#635" class="Bound">n</a><a id="653" class="Symbol">)</a>

<a id="iterate"></a><a id="656" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="669" class="Symbol">→</a> <a id="671" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="672" class="Symbol">)</a> <a id="674" class="Symbol">→</a> <a id="676" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="678" class="Symbol">→</a> <a id="680" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="682" class="Symbol">→</a> <a id="684" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a>
<a id="686" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="694" href="Data.Nat.GeneralisedArithmetic.html#694" class="Bound">f</a> <a id="696" href="Data.Nat.GeneralisedArithmetic.html#696" class="Bound">x</a> <a id="698" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="706" class="Symbol">=</a> <a id="708" href="Data.Nat.GeneralisedArithmetic.html#696" class="Bound">x</a>
<a id="710" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="718" href="Data.Nat.GeneralisedArithmetic.html#718" class="Bound">f</a> <a id="720" href="Data.Nat.GeneralisedArithmetic.html#720" class="Bound">x</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="727" href="Data.Nat.GeneralisedArithmetic.html#727" class="Bound">n</a><a id="728" class="Symbol">)</a> <a id="730" class="Symbol">=</a> <a id="732" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="740" href="Data.Nat.GeneralisedArithmetic.html#718" class="Bound">f</a> <a id="742" class="Symbol">(</a><a id="743" href="Data.Nat.GeneralisedArithmetic.html#718" class="Bound">f</a> <a id="745" href="Data.Nat.GeneralisedArithmetic.html#720" class="Bound">x</a><a id="746" class="Symbol">)</a> <a id="748" href="Data.Nat.GeneralisedArithmetic.html#727" class="Bound">n</a>

<a id="add"></a><a id="751" href="Data.Nat.GeneralisedArithmetic.html#751" class="Function">add</a> <a id="755" class="Symbol">:</a> <a id="757" class="Symbol">(</a><a id="758" href="Data.Nat.GeneralisedArithmetic.html#758" class="Bound">0#</a> <a id="761" class="Symbol">:</a> <a id="763" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">(</a><a id="767" href="Data.Nat.GeneralisedArithmetic.html#767" class="Bound">1+</a> <a id="770" class="Symbol">:</a> <a id="772" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="774" class="Symbol">→</a> <a id="776" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="777" class="Symbol">)</a> <a id="779" class="Symbol">→</a> <a id="781" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="783" class="Symbol">→</a> <a id="785" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="787" class="Symbol">→</a> <a id="789" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a>
<a id="791" href="Data.Nat.GeneralisedArithmetic.html#751" class="Function">add</a> <a id="795" href="Data.Nat.GeneralisedArithmetic.html#795" class="Bound">0#</a> <a id="798" href="Data.Nat.GeneralisedArithmetic.html#798" class="Bound">1+</a> <a id="801" href="Data.Nat.GeneralisedArithmetic.html#801" class="Bound">n</a> <a id="803" href="Data.Nat.GeneralisedArithmetic.html#803" class="Bound">z</a> <a id="805" class="Symbol">=</a> <a id="807" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="812" href="Data.Nat.GeneralisedArithmetic.html#803" class="Bound">z</a> <a id="814" href="Data.Nat.GeneralisedArithmetic.html#798" class="Bound">1+</a> <a id="817" href="Data.Nat.GeneralisedArithmetic.html#801" class="Bound">n</a>

<a id="mul"></a><a id="820" href="Data.Nat.GeneralisedArithmetic.html#820" class="Function">mul</a> <a id="824" class="Symbol">:</a> <a id="826" class="Symbol">(</a><a id="827" href="Data.Nat.GeneralisedArithmetic.html#827" class="Bound">0#</a> <a id="830" class="Symbol">:</a> <a id="832" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="833" class="Symbol">)</a> <a id="835" class="Symbol">(</a><a id="836" href="Data.Nat.GeneralisedArithmetic.html#836" class="Bound">1+</a> <a id="839" class="Symbol">:</a> <a id="841" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="843" class="Symbol">→</a> <a id="845" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">→</a> <a id="850" class="Symbol">(</a><a id="851" href="Data.Nat.GeneralisedArithmetic.html#851" class="Bound">+</a> <a id="853" class="Symbol">:</a> <a id="855" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="861" class="Symbol">→</a> <a id="863" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">→</a> <a id="868" class="Symbol">(</a><a id="869" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="871" class="Symbol">→</a> <a id="873" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="875" class="Symbol">→</a> <a id="877" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="878" class="Symbol">)</a>
<a id="880" href="Data.Nat.GeneralisedArithmetic.html#820" class="Function">mul</a> <a id="884" href="Data.Nat.GeneralisedArithmetic.html#884" class="Bound">0#</a> <a id="887" href="Data.Nat.GeneralisedArithmetic.html#887" class="Bound">1+</a> <a id="890" href="Data.Nat.GeneralisedArithmetic.html#890" class="Bound Operator">_+_</a> <a id="894" href="Data.Nat.GeneralisedArithmetic.html#894" class="Bound">n</a> <a id="896" href="Data.Nat.GeneralisedArithmetic.html#896" class="Bound">x</a> <a id="898" class="Symbol">=</a> <a id="900" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="905" href="Data.Nat.GeneralisedArithmetic.html#884" class="Bound">0#</a> <a id="908" class="Symbol">(λ</a> <a id="911" href="Data.Nat.GeneralisedArithmetic.html#911" class="Bound">s</a> <a id="913" class="Symbol">→</a> <a id="915" href="Data.Nat.GeneralisedArithmetic.html#896" class="Bound">x</a> <a id="917" href="Data.Nat.GeneralisedArithmetic.html#890" class="Bound Operator">+</a> <a id="919" href="Data.Nat.GeneralisedArithmetic.html#911" class="Bound">s</a><a id="920" class="Symbol">)</a> <a id="922" href="Data.Nat.GeneralisedArithmetic.html#894" class="Bound">n</a>

<a id="925" class="Comment">-- Properties</a>

<a id="fold-+"></a><a id="940" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="947" class="Symbol">:</a> <a id="949" class="Symbol">∀</a> <a id="951" class="Symbol">(</a><a id="952" href="Data.Nat.GeneralisedArithmetic.html#952" class="Bound">z</a> <a id="954" class="Symbol">:</a> <a id="956" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">(</a><a id="960" href="Data.Nat.GeneralisedArithmetic.html#960" class="Bound">s</a> <a id="962" class="Symbol">:</a> <a id="964" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="966" class="Symbol">→</a> <a id="968" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="969" class="Symbol">)</a> <a id="971" href="Data.Nat.GeneralisedArithmetic.html#971" class="Bound">m</a> <a id="973" class="Symbol">{</a><a id="974" href="Data.Nat.GeneralisedArithmetic.html#974" class="Bound">n</a><a id="975" class="Symbol">}</a> <a id="977" class="Symbol">→</a>
         <a id="988" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="993" href="Data.Nat.GeneralisedArithmetic.html#952" class="Bound">z</a> <a id="995" href="Data.Nat.GeneralisedArithmetic.html#960" class="Bound">s</a> <a id="997" class="Symbol">(</a><a id="998" href="Data.Nat.GeneralisedArithmetic.html#971" class="Bound">m</a> <a id="1000" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1002" href="Data.Nat.GeneralisedArithmetic.html#974" class="Bound">n</a><a id="1003" class="Symbol">)</a> <a id="1005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1007" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1018" href="Data.Nat.GeneralisedArithmetic.html#952" class="Bound">z</a> <a id="1020" href="Data.Nat.GeneralisedArithmetic.html#960" class="Bound">s</a> <a id="1022" href="Data.Nat.GeneralisedArithmetic.html#974" class="Bound">n</a><a id="1023" class="Symbol">)</a> <a id="1025" href="Data.Nat.GeneralisedArithmetic.html#960" class="Bound">s</a> <a id="1027" href="Data.Nat.GeneralisedArithmetic.html#971" class="Bound">m</a>
<a id="1029" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="1036" href="Data.Nat.GeneralisedArithmetic.html#1036" class="Bound">z</a> <a id="1038" href="Data.Nat.GeneralisedArithmetic.html#1038" class="Bound">s</a> <a id="1040" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1048" class="Symbol">=</a> <a id="1050" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1055" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="1062" href="Data.Nat.GeneralisedArithmetic.html#1062" class="Bound">z</a> <a id="1064" href="Data.Nat.GeneralisedArithmetic.html#1064" class="Bound">s</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1071" href="Data.Nat.GeneralisedArithmetic.html#1071" class="Bound">m</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">=</a> <a id="1076" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1081" href="Data.Nat.GeneralisedArithmetic.html#1064" class="Bound">s</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="1091" href="Data.Nat.GeneralisedArithmetic.html#1062" class="Bound">z</a> <a id="1093" href="Data.Nat.GeneralisedArithmetic.html#1064" class="Bound">s</a> <a id="1095" href="Data.Nat.GeneralisedArithmetic.html#1071" class="Bound">m</a><a id="1096" class="Symbol">)</a>

<a id="fold-k"></a><a id="1099" href="Data.Nat.GeneralisedArithmetic.html#1099" class="Function">fold-k</a> <a id="1106" class="Symbol">:</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.Nat.GeneralisedArithmetic.html#1111" class="Bound">z</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Data.Nat.GeneralisedArithmetic.html#1119" class="Bound">s</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Symbol">{</a><a id="1131" href="Data.Nat.GeneralisedArithmetic.html#1131" class="Bound">k</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Data.Nat.GeneralisedArithmetic.html#1134" class="Bound">m</a> <a id="1136" class="Symbol">→</a>
         <a id="1147" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1152" href="Data.Nat.GeneralisedArithmetic.html#1131" class="Bound">k</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Data.Nat.GeneralisedArithmetic.html#1119" class="Bound">s</a> <a id="1157" href="Function.Base.html#3626" class="Function Operator">∘′_</a><a id="1160" class="Symbol">)</a> <a id="1162" href="Data.Nat.GeneralisedArithmetic.html#1134" class="Bound">m</a> <a id="1164" href="Data.Nat.GeneralisedArithmetic.html#1111" class="Bound">z</a> <a id="1166" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1168" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Nat.GeneralisedArithmetic.html#1131" class="Bound">k</a> <a id="1176" href="Data.Nat.GeneralisedArithmetic.html#1111" class="Bound">z</a><a id="1177" class="Symbol">)</a> <a id="1179" href="Data.Nat.GeneralisedArithmetic.html#1119" class="Bound">s</a> <a id="1181" href="Data.Nat.GeneralisedArithmetic.html#1134" class="Bound">m</a>
<a id="1183" href="Data.Nat.GeneralisedArithmetic.html#1099" class="Function">fold-k</a> <a id="1190" href="Data.Nat.GeneralisedArithmetic.html#1190" class="Bound">z</a> <a id="1192" href="Data.Nat.GeneralisedArithmetic.html#1192" class="Bound">s</a> <a id="1194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1202" class="Symbol">=</a> <a id="1204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1209" href="Data.Nat.GeneralisedArithmetic.html#1099" class="Function">fold-k</a> <a id="1216" href="Data.Nat.GeneralisedArithmetic.html#1216" class="Bound">z</a> <a id="1218" href="Data.Nat.GeneralisedArithmetic.html#1218" class="Bound">s</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1225" href="Data.Nat.GeneralisedArithmetic.html#1225" class="Bound">m</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1235" href="Data.Nat.GeneralisedArithmetic.html#1218" class="Bound">s</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.Nat.GeneralisedArithmetic.html#1099" class="Function">fold-k</a> <a id="1245" href="Data.Nat.GeneralisedArithmetic.html#1216" class="Bound">z</a> <a id="1247" href="Data.Nat.GeneralisedArithmetic.html#1218" class="Bound">s</a> <a id="1249" href="Data.Nat.GeneralisedArithmetic.html#1225" class="Bound">m</a><a id="1250" class="Symbol">)</a>

<a id="fold-*"></a><a id="1253" href="Data.Nat.GeneralisedArithmetic.html#1253" class="Function">fold-*</a> <a id="1260" class="Symbol">:</a> <a id="1262" class="Symbol">∀</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Data.Nat.GeneralisedArithmetic.html#1265" class="Bound">z</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1270" class="Symbol">)</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Data.Nat.GeneralisedArithmetic.html#1273" class="Bound">s</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1282" class="Symbol">)</a> <a id="1284" href="Data.Nat.GeneralisedArithmetic.html#1284" class="Bound">m</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Data.Nat.GeneralisedArithmetic.html#1287" class="Bound">n</a><a id="1288" class="Symbol">}</a> <a id="1290" class="Symbol">→</a>
         <a id="1301" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1306" href="Data.Nat.GeneralisedArithmetic.html#1265" class="Bound">z</a> <a id="1308" href="Data.Nat.GeneralisedArithmetic.html#1273" class="Bound">s</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Data.Nat.GeneralisedArithmetic.html#1284" class="Bound">m</a> <a id="1313" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1315" href="Data.Nat.GeneralisedArithmetic.html#1287" class="Bound">n</a><a id="1316" class="Symbol">)</a> <a id="1318" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1320" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1325" href="Data.Nat.GeneralisedArithmetic.html#1265" class="Bound">z</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1333" href="Function.Base.html#704" class="Function">id</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Data.Nat.GeneralisedArithmetic.html#1273" class="Bound">s</a> <a id="1339" href="Function.Base.html#1115" class="Function Operator">∘_</a><a id="1341" class="Symbol">)</a> <a id="1343" href="Data.Nat.GeneralisedArithmetic.html#1287" class="Bound">n</a><a id="1344" class="Symbol">)</a> <a id="1346" href="Data.Nat.GeneralisedArithmetic.html#1284" class="Bound">m</a>
<a id="1348" href="Data.Nat.GeneralisedArithmetic.html#1253" class="Function">fold-*</a> <a id="1355" href="Data.Nat.GeneralisedArithmetic.html#1355" class="Bound">z</a> <a id="1357" href="Data.Nat.GeneralisedArithmetic.html#1357" class="Bound">s</a> <a id="1359" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="1371" class="Symbol">=</a> <a id="1373" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1378" href="Data.Nat.GeneralisedArithmetic.html#1253" class="Function">fold-*</a> <a id="1385" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1387" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1394" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">=</a> <a id="1403" class="Keyword">let</a> <a id="1407" href="Data.Nat.GeneralisedArithmetic.html#1407" class="Bound">+n</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1417" href="Function.Base.html#704" class="Function">id</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1423" href="Function.Base.html#3626" class="Function Operator">∘′_</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a> <a id="1430" class="Keyword">in</a> <a id="1433" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1441" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1446" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1448" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a> <a id="1453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1455" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a> <a id="1457" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1459" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a><a id="1460" class="Symbol">)</a>        <a id="1469" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1472" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="1479" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1481" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1483" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a> <a id="1485" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1489" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1500" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1502" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a> <a id="1507" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1509" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a><a id="1510" class="Symbol">))</a> <a id="1513" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1515" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a> <a id="1517" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1520" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1525" class="Symbol">(λ</a> <a id="1528" href="Data.Nat.GeneralisedArithmetic.html#1528" class="Bound">z</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1537" href="Data.Nat.GeneralisedArithmetic.html#1528" class="Bound">z</a> <a id="1539" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1541" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Data.Nat.GeneralisedArithmetic.html#1253" class="Function">fold-*</a> <a id="1552" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1554" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1556" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a><a id="1557" class="Symbol">)</a> <a id="1559" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1563" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1574" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1576" href="Data.Nat.GeneralisedArithmetic.html#1407" class="Bound">+n</a> <a id="1579" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a><a id="1580" class="Symbol">)</a> <a id="1582" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1584" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a>      <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1594" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Data.Nat.GeneralisedArithmetic.html#1099" class="Function">fold-k</a> <a id="1606" class="Symbol">_</a> <a id="1608" href="Data.Nat.GeneralisedArithmetic.html#1387" class="Bound">s</a> <a id="1610" href="Data.Nat.GeneralisedArithmetic.html#1398" class="Bound">n</a><a id="1611" class="Symbol">)</a> <a id="1613" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1617" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1622" href="Data.Nat.GeneralisedArithmetic.html#1385" class="Bound">z</a> <a id="1624" href="Data.Nat.GeneralisedArithmetic.html#1407" class="Bound">+n</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1632" href="Data.Nat.GeneralisedArithmetic.html#1394" class="Bound">m</a><a id="1633" class="Symbol">)</a>           <a id="1645" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="fold-pull"></a><a id="1648" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="1658" class="Symbol">:</a> <a id="1660" class="Symbol">∀</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Data.Nat.GeneralisedArithmetic.html#1663" class="Bound">z</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.Nat.GeneralisedArithmetic.html#1671" class="Bound">s</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Data.Nat.GeneralisedArithmetic.html#1683" class="Bound">g</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">(</a><a id="1699" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="1704" class="Symbol">)</a>
            <a id="1718" class="Symbol">(</a><a id="1719" href="Data.Nat.GeneralisedArithmetic.html#1719" class="Bound">eqz</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Data.Nat.GeneralisedArithmetic.html#1683" class="Bound">g</a> <a id="1727" href="Data.Nat.GeneralisedArithmetic.html#1663" class="Bound">z</a> <a id="1729" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a> <a id="1731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1733" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a><a id="1734" class="Symbol">)</a>
            <a id="1748" class="Symbol">(</a><a id="1749" href="Data.Nat.GeneralisedArithmetic.html#1749" class="Bound">eqs</a> <a id="1753" class="Symbol">:</a> <a id="1755" class="Symbol">∀</a> <a id="1757" href="Data.Nat.GeneralisedArithmetic.html#1757" class="Bound">l</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Data.Nat.GeneralisedArithmetic.html#1671" class="Bound">s</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Data.Nat.GeneralisedArithmetic.html#1683" class="Bound">g</a> <a id="1766" href="Data.Nat.GeneralisedArithmetic.html#1757" class="Bound">l</a> <a id="1768" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a><a id="1769" class="Symbol">)</a> <a id="1771" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1773" href="Data.Nat.GeneralisedArithmetic.html#1683" class="Bound">g</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Data.Nat.GeneralisedArithmetic.html#1671" class="Bound">s</a> <a id="1778" href="Data.Nat.GeneralisedArithmetic.html#1757" class="Bound">l</a><a id="1779" class="Symbol">)</a> <a id="1781" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">→</a>
            <a id="1798" class="Symbol">∀</a> <a id="1800" href="Data.Nat.GeneralisedArithmetic.html#1800" class="Bound">m</a> <a id="1802" class="Symbol">→</a> <a id="1804" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1809" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a> <a id="1811" href="Data.Nat.GeneralisedArithmetic.html#1671" class="Bound">s</a> <a id="1813" href="Data.Nat.GeneralisedArithmetic.html#1800" class="Bound">m</a> <a id="1815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1817" href="Data.Nat.GeneralisedArithmetic.html#1683" class="Bound">g</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1825" href="Data.Nat.GeneralisedArithmetic.html#1663" class="Bound">z</a> <a id="1827" href="Data.Nat.GeneralisedArithmetic.html#1671" class="Bound">s</a> <a id="1829" href="Data.Nat.GeneralisedArithmetic.html#1800" class="Bound">m</a><a id="1830" class="Symbol">)</a> <a id="1832" href="Data.Nat.GeneralisedArithmetic.html#1699" class="Bound">p</a>
<a id="1834" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="1844" href="Data.Nat.GeneralisedArithmetic.html#1844" class="Bound">z</a> <a id="1846" href="Data.Nat.GeneralisedArithmetic.html#1846" class="Bound">s</a> <a id="1848" class="Symbol">_</a> <a id="1850" class="Symbol">_</a> <a id="1852" href="Data.Nat.GeneralisedArithmetic.html#1852" class="Bound">eqz</a> <a id="1856" class="Symbol">_</a> <a id="1858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1866" class="Symbol">=</a> <a id="1868" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1872" href="Data.Nat.GeneralisedArithmetic.html#1852" class="Bound">eqz</a>
<a id="1876" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="1886" href="Data.Nat.GeneralisedArithmetic.html#1886" class="Bound">z</a> <a id="1888" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1890" href="Data.Nat.GeneralisedArithmetic.html#1890" class="Bound">g</a> <a id="1892" href="Data.Nat.GeneralisedArithmetic.html#1892" class="Bound">p</a> <a id="1894" href="Data.Nat.GeneralisedArithmetic.html#1894" class="Bound">eqz</a> <a id="1898" href="Data.Nat.GeneralisedArithmetic.html#1898" class="Bound">eqs</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1907" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1920" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1928" href="Data.Nat.GeneralisedArithmetic.html#1892" class="Bound">p</a> <a id="1930" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1932" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="1933" class="Symbol">)</a>       <a id="1941" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1944" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1949" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="1962" href="Data.Nat.GeneralisedArithmetic.html#1886" class="Bound">z</a> <a id="1964" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1966" href="Data.Nat.GeneralisedArithmetic.html#1890" class="Bound">g</a> <a id="1968" href="Data.Nat.GeneralisedArithmetic.html#1892" class="Bound">p</a> <a id="1970" href="Data.Nat.GeneralisedArithmetic.html#1894" class="Bound">eqz</a> <a id="1974" href="Data.Nat.GeneralisedArithmetic.html#1898" class="Bound">eqs</a> <a id="1978" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="1985" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Data.Nat.GeneralisedArithmetic.html#1890" class="Bound">g</a> <a id="1990" class="Symbol">(</a><a id="1991" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="1996" href="Data.Nat.GeneralisedArithmetic.html#1886" class="Bound">z</a> <a id="1998" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="2000" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="2001" class="Symbol">)</a> <a id="2003" href="Data.Nat.GeneralisedArithmetic.html#1892" class="Bound">p</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2009" href="Data.Nat.GeneralisedArithmetic.html#1898" class="Bound">eqs</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2019" href="Data.Nat.GeneralisedArithmetic.html#1886" class="Bound">z</a> <a id="2021" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="2023" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="2024" class="Symbol">)</a> <a id="2026" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2030" href="Data.Nat.GeneralisedArithmetic.html#1890" class="Bound">g</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2041" href="Data.Nat.GeneralisedArithmetic.html#1886" class="Bound">z</a> <a id="2043" href="Data.Nat.GeneralisedArithmetic.html#1888" class="Bound">s</a> <a id="2045" href="Data.Nat.GeneralisedArithmetic.html#1907" class="Bound">m</a><a id="2046" class="Symbol">))</a> <a id="2049" href="Data.Nat.GeneralisedArithmetic.html#1892" class="Bound">p</a> <a id="2051" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="iterate-is-fold"></a><a id="2054" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Function">iterate-is-fold</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Data.Nat.GeneralisedArithmetic.html#2075" class="Bound">z</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Data.Nat.GeneralisedArithmetic.html#562" class="Generalizable">A</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Data.Nat.GeneralisedArithmetic.html#2082" class="Bound">s</a> <a id="2084" href="Data.Nat.GeneralisedArithmetic.html#2084" class="Bound">m</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2093" href="Data.Nat.GeneralisedArithmetic.html#2075" class="Bound">z</a> <a id="2095" href="Data.Nat.GeneralisedArithmetic.html#2082" class="Bound">s</a> <a id="2097" href="Data.Nat.GeneralisedArithmetic.html#2084" class="Bound">m</a> <a id="2099" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2101" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="2109" href="Data.Nat.GeneralisedArithmetic.html#2082" class="Bound">s</a> <a id="2111" href="Data.Nat.GeneralisedArithmetic.html#2075" class="Bound">z</a> <a id="2113" href="Data.Nat.GeneralisedArithmetic.html#2084" class="Bound">m</a>
<a id="2115" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Function">iterate-is-fold</a> <a id="2131" href="Data.Nat.GeneralisedArithmetic.html#2131" class="Bound">z</a> <a id="2133" href="Data.Nat.GeneralisedArithmetic.html#2133" class="Bound">s</a> <a id="2135" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2143" class="Symbol">=</a> <a id="2145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2150" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Function">iterate-is-fold</a> <a id="2166" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a> <a id="2168" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2175" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a><a id="2176" class="Symbol">)</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2188" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2193" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a> <a id="2195" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2202" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a><a id="2203" class="Symbol">)</a>  <a id="2206" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2209" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2220" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a> <a id="2222" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a><a id="2223" class="Symbol">)</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="2233" class="Number">1</a> <a id="2235" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a><a id="2236" class="Symbol">)</a> <a id="2238" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2242" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2247" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a> <a id="2249" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a> <a id="2254" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2256" class="Number">1</a><a id="2257" class="Symbol">)</a>  <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2263" href="Data.Nat.GeneralisedArithmetic.html#940" class="Function">fold-+</a> <a id="2270" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a> <a id="2272" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2274" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a> <a id="2276" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2280" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2288" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a><a id="2289" class="Symbol">)</a> <a id="2291" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2293" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a>    <a id="2298" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2301" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Function">iterate-is-fold</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2320" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a><a id="2321" class="Symbol">)</a> <a id="2323" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2325" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a> <a id="2327" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2331" href="Data.Nat.GeneralisedArithmetic.html#656" class="Function">iterate</a> <a id="2339" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.Nat.GeneralisedArithmetic.html#2168" class="Bound">s</a> <a id="2344" href="Data.Nat.GeneralisedArithmetic.html#2166" class="Bound">z</a><a id="2345" class="Symbol">)</a> <a id="2347" href="Data.Nat.GeneralisedArithmetic.html#2175" class="Bound">m</a> <a id="2349" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="id-is-fold"></a><a id="2352" href="Data.Nat.GeneralisedArithmetic.html#2352" class="Function">id-is-fold</a> <a id="2363" class="Symbol">:</a> <a id="2365" class="Symbol">∀</a> <a id="2367" href="Data.Nat.GeneralisedArithmetic.html#2367" class="Bound">m</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2385" href="Data.Nat.GeneralisedArithmetic.html#2367" class="Bound">m</a> <a id="2387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2389" href="Data.Nat.GeneralisedArithmetic.html#2367" class="Bound">m</a>
<a id="2391" href="Data.Nat.GeneralisedArithmetic.html#2352" class="Function">id-is-fold</a> <a id="2402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2410" class="Symbol">=</a> <a id="2412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2417" href="Data.Nat.GeneralisedArithmetic.html#2352" class="Function">id-is-fold</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2433" href="Data.Nat.GeneralisedArithmetic.html#2433" class="Bound">m</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Data.Nat.GeneralisedArithmetic.html#2352" class="Function">id-is-fold</a> <a id="2459" href="Data.Nat.GeneralisedArithmetic.html#2433" class="Bound">m</a><a id="2460" class="Symbol">)</a>

<a id="+-is-fold"></a><a id="2463" href="Data.Nat.GeneralisedArithmetic.html#2463" class="Function">+-is-fold</a> <a id="2473" class="Symbol">:</a> <a id="2475" class="Symbol">∀</a> <a id="2477" href="Data.Nat.GeneralisedArithmetic.html#2477" class="Bound">m</a> <a id="2479" class="Symbol">{</a><a id="2480" href="Data.Nat.GeneralisedArithmetic.html#2480" class="Bound">n</a><a id="2481" class="Symbol">}</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2490" href="Data.Nat.GeneralisedArithmetic.html#2480" class="Bound">n</a> <a id="2492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2496" href="Data.Nat.GeneralisedArithmetic.html#2477" class="Bound">m</a> <a id="2498" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2500" href="Data.Nat.GeneralisedArithmetic.html#2477" class="Bound">m</a> <a id="2502" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2504" href="Data.Nat.GeneralisedArithmetic.html#2480" class="Bound">n</a>
<a id="2506" href="Data.Nat.GeneralisedArithmetic.html#2463" class="Function">+-is-fold</a> <a id="2516" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2524" class="Symbol">=</a> <a id="2526" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2531" href="Data.Nat.GeneralisedArithmetic.html#2463" class="Function">+-is-fold</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2546" href="Data.Nat.GeneralisedArithmetic.html#2546" class="Bound">m</a><a id="2547" class="Symbol">)</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Data.Nat.GeneralisedArithmetic.html#2463" class="Function">+-is-fold</a> <a id="2571" href="Data.Nat.GeneralisedArithmetic.html#2546" class="Bound">m</a><a id="2572" class="Symbol">)</a>

<a id="*-is-fold"></a><a id="2575" href="Data.Nat.GeneralisedArithmetic.html#2575" class="Function">*-is-fold</a> <a id="2585" class="Symbol">:</a> <a id="2587" class="Symbol">∀</a> <a id="2589" href="Data.Nat.GeneralisedArithmetic.html#2589" class="Bound">m</a> <a id="2591" class="Symbol">{</a><a id="2592" href="Data.Nat.GeneralisedArithmetic.html#2592" class="Bound">n</a><a id="2593" class="Symbol">}</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2602" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.Nat.GeneralisedArithmetic.html#2592" class="Bound">n</a> <a id="2610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Data.Nat.GeneralisedArithmetic.html#2589" class="Bound">m</a> <a id="2616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2618" href="Data.Nat.GeneralisedArithmetic.html#2589" class="Bound">m</a> <a id="2620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2622" href="Data.Nat.GeneralisedArithmetic.html#2592" class="Bound">n</a>
<a id="2624" href="Data.Nat.GeneralisedArithmetic.html#2575" class="Function">*-is-fold</a> <a id="2634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="2646" class="Symbol">=</a> <a id="2648" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2653" href="Data.Nat.GeneralisedArithmetic.html#2575" class="Function">*-is-fold</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2668" href="Data.Nat.GeneralisedArithmetic.html#2668" class="Bound">m</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">{</a><a id="2672" href="Data.Nat.GeneralisedArithmetic.html#2672" class="Bound">n</a><a id="2673" class="Symbol">}</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Data.Nat.GeneralisedArithmetic.html#2672" class="Bound">n</a> <a id="2685" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Data.Nat.GeneralisedArithmetic.html#2575" class="Function">*-is-fold</a> <a id="2700" href="Data.Nat.GeneralisedArithmetic.html#2668" class="Bound">m</a><a id="2701" class="Symbol">)</a>

<a id="^-is-fold"></a><a id="2704" href="Data.Nat.GeneralisedArithmetic.html#2704" class="Function">^-is-fold</a> <a id="2714" class="Symbol">:</a> <a id="2716" class="Symbol">∀</a> <a id="2718" class="Symbol">{</a><a id="2719" href="Data.Nat.GeneralisedArithmetic.html#2719" class="Bound">m</a><a id="2720" class="Symbol">}</a> <a id="2722" href="Data.Nat.GeneralisedArithmetic.html#2722" class="Bound">n</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2731" class="Number">1</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Data.Nat.GeneralisedArithmetic.html#2719" class="Bound">m</a> <a id="2736" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="2738" class="Symbol">)</a> <a id="2740" href="Data.Nat.GeneralisedArithmetic.html#2722" class="Bound">n</a> <a id="2742" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2744" href="Data.Nat.GeneralisedArithmetic.html#2719" class="Bound">m</a> <a id="2746" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="2748" href="Data.Nat.GeneralisedArithmetic.html#2722" class="Bound">n</a>
<a id="2750" href="Data.Nat.GeneralisedArithmetic.html#2704" class="Function">^-is-fold</a>     <a id="2764" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2772" class="Symbol">=</a> <a id="2774" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2779" href="Data.Nat.GeneralisedArithmetic.html#2704" class="Function">^-is-fold</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Data.Nat.GeneralisedArithmetic.html#2790" class="Bound">m</a><a id="2791" class="Symbol">}</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2798" href="Data.Nat.GeneralisedArithmetic.html#2798" class="Bound">n</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Data.Nat.GeneralisedArithmetic.html#2790" class="Bound">m</a> <a id="2811" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Data.Nat.GeneralisedArithmetic.html#2704" class="Function">^-is-fold</a> <a id="2826" href="Data.Nat.GeneralisedArithmetic.html#2798" class="Bound">n</a><a id="2827" class="Symbol">)</a>

<a id="*+-is-fold"></a><a id="2830" href="Data.Nat.GeneralisedArithmetic.html#2830" class="Function">*+-is-fold</a> <a id="2841" class="Symbol">:</a> <a id="2843" class="Symbol">∀</a> <a id="2845" href="Data.Nat.GeneralisedArithmetic.html#2845" class="Bound">m</a> <a id="2847" href="Data.Nat.GeneralisedArithmetic.html#2847" class="Bound">n</a> <a id="2849" class="Symbol">{</a><a id="2850" href="Data.Nat.GeneralisedArithmetic.html#2850" class="Bound">p</a><a id="2851" class="Symbol">}</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2860" href="Data.Nat.GeneralisedArithmetic.html#2850" class="Bound">p</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Nat.GeneralisedArithmetic.html#2847" class="Bound">n</a> <a id="2865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2867" class="Symbol">)</a> <a id="2869" href="Data.Nat.GeneralisedArithmetic.html#2845" class="Bound">m</a> <a id="2871" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2873" href="Data.Nat.GeneralisedArithmetic.html#2845" class="Bound">m</a> <a id="2875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2877" href="Data.Nat.GeneralisedArithmetic.html#2847" class="Bound">n</a> <a id="2879" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2881" href="Data.Nat.GeneralisedArithmetic.html#2850" class="Bound">p</a>
<a id="2883" href="Data.Nat.GeneralisedArithmetic.html#2830" class="Function">*+-is-fold</a> <a id="2894" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a> <a id="2896" href="Data.Nat.GeneralisedArithmetic.html#2896" class="Bound">n</a> <a id="2898" class="Symbol">{</a><a id="2899" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">=</a> <a id="2904" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2912" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="2917" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Data.Nat.GeneralisedArithmetic.html#2896" class="Bound">n</a> <a id="2922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2924" class="Symbol">)</a> <a id="2926" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a>     <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2935" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="2945" class="Symbol">_</a> <a id="2947" class="Symbol">_</a> <a id="2949" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="2953" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a> <a id="2955" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                         <a id="2985" class="Symbol">(λ</a> <a id="2988" href="Data.Nat.GeneralisedArithmetic.html#2988" class="Bound">l</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="3005" href="Data.Nat.GeneralisedArithmetic.html#2896" class="Bound">n</a> <a id="3007" href="Data.Nat.GeneralisedArithmetic.html#2988" class="Bound">l</a> <a id="3009" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a><a id="3010" class="Symbol">))</a> <a id="3013" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a> <a id="3015" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3019" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="3024" class="Number">0</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.Nat.GeneralisedArithmetic.html#2896" class="Bound">n</a> <a id="3029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3031" class="Symbol">)</a> <a id="3033" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a> <a id="3035" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3037" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a> <a id="3039" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3042" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3051" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Data.Nat.GeneralisedArithmetic.html#2575" class="Function">*-is-fold</a> <a id="3065" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a><a id="3066" class="Symbol">)</a> <a id="3068" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3072" href="Data.Nat.GeneralisedArithmetic.html#2894" class="Bound">m</a> <a id="3074" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3076" href="Data.Nat.GeneralisedArithmetic.html#2896" class="Bound">n</a> <a id="3078" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3080" href="Data.Nat.GeneralisedArithmetic.html#2899" class="Bound">p</a>           <a id="3092" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="^*-is-fold"></a><a id="3095" href="Data.Nat.GeneralisedArithmetic.html#3095" class="Function">^*-is-fold</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">∀</a> <a id="3110" href="Data.Nat.GeneralisedArithmetic.html#3110" class="Bound">m</a> <a id="3112" href="Data.Nat.GeneralisedArithmetic.html#3112" class="Bound">n</a> <a id="3114" class="Symbol">{</a><a id="3115" href="Data.Nat.GeneralisedArithmetic.html#3115" class="Bound">p</a><a id="3116" class="Symbol">}</a> <a id="3118" class="Symbol">→</a> <a id="3120" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="3125" href="Data.Nat.GeneralisedArithmetic.html#3115" class="Bound">p</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Data.Nat.GeneralisedArithmetic.html#3110" class="Bound">m</a> <a id="3130" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3132" class="Symbol">)</a> <a id="3134" href="Data.Nat.GeneralisedArithmetic.html#3112" class="Bound">n</a> <a id="3136" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3138" href="Data.Nat.GeneralisedArithmetic.html#3110" class="Bound">m</a> <a id="3140" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="3142" href="Data.Nat.GeneralisedArithmetic.html#3112" class="Bound">n</a> <a id="3144" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3146" href="Data.Nat.GeneralisedArithmetic.html#3115" class="Bound">p</a>
<a id="3148" href="Data.Nat.GeneralisedArithmetic.html#3095" class="Function">^*-is-fold</a> <a id="3159" href="Data.Nat.GeneralisedArithmetic.html#3159" class="Bound">m</a> <a id="3161" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a> <a id="3163" class="Symbol">{</a><a id="3164" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a><a id="3165" class="Symbol">}</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="3177" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="3182" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Data.Nat.GeneralisedArithmetic.html#3159" class="Bound">m</a> <a id="3187" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3189" class="Symbol">)</a> <a id="3191" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a>     <a id="3197" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3200" href="Data.Nat.GeneralisedArithmetic.html#1648" class="Function">fold-pull</a> <a id="3210" class="Symbol">_</a> <a id="3212" class="Symbol">_</a> <a id="3214" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="3218" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="3233" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a><a id="3234" class="Symbol">)</a>
                         <a id="3261" class="Symbol">(λ</a> <a id="3264" href="Data.Nat.GeneralisedArithmetic.html#3264" class="Bound">l</a> <a id="3266" class="Symbol">→</a> <a id="3268" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3272" class="Symbol">(</a><a id="3273" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="3281" href="Data.Nat.GeneralisedArithmetic.html#3159" class="Bound">m</a> <a id="3283" href="Data.Nat.GeneralisedArithmetic.html#3264" class="Bound">l</a> <a id="3285" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a><a id="3286" class="Symbol">))</a> <a id="3289" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a> <a id="3291" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3295" href="Data.Nat.GeneralisedArithmetic.html#573" class="Function">fold</a> <a id="3300" class="Number">1</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Data.Nat.GeneralisedArithmetic.html#3159" class="Bound">m</a> <a id="3305" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3307" class="Symbol">)</a> <a id="3309" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a> <a id="3311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3313" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a> <a id="3315" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3318" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="3327" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Data.Nat.GeneralisedArithmetic.html#2704" class="Function">^-is-fold</a> <a id="3341" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a><a id="3342" class="Symbol">)</a> <a id="3344" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3348" href="Data.Nat.GeneralisedArithmetic.html#3159" class="Bound">m</a> <a id="3350" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="3352" href="Data.Nat.GeneralisedArithmetic.html#3161" class="Bound">n</a> <a id="3354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3356" href="Data.Nat.GeneralisedArithmetic.html#3164" class="Bound">p</a>           <a id="3368" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Data.Nat.Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Various forms of induction for natural numbers</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Induction.html" class="Module">Induction</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="521" class="Symbol">as</a> <a id="524" class="Module">WF</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Level.html" class="Module">Level</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="557" class="Symbol">)</a>

<a id="560" class="Keyword">private</a>
  <a id="570" class="Keyword">variable</a>
    <a id="583" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="594" class="Comment">------------------------------------------------------------------------</a>
<a id="667" class="Comment">-- Re-export accessability</a>

<a id="695" class="Keyword">open</a> <a id="700" href="Induction.WellFounded.html" class="Module">WF</a> <a id="703" class="Keyword">public</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a><a id="720" class="Symbol">;</a> <a id="722" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a><a id="725" class="Symbol">)</a>

<a id="728" class="Comment">------------------------------------------------------------------------</a>
<a id="801" class="Comment">-- Ordinary induction</a>

<a id="Rec"></a><a id="824" href="Data.Nat.Induction.html#824" class="Function">Rec</a> <a id="828" class="Symbol">:</a> <a id="830" class="Symbol">∀</a> <a id="832" href="Data.Nat.Induction.html#832" class="Bound">ℓ</a> <a id="834" class="Symbol">→</a> <a id="836" href="Induction.html#777" class="Function">RecStruct</a> <a id="846" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="848" href="Data.Nat.Induction.html#832" class="Bound">ℓ</a> <a id="850" href="Data.Nat.Induction.html#832" class="Bound">ℓ</a>
<a id="852" href="Data.Nat.Induction.html#824" class="Function">Rec</a> <a id="856" href="Data.Nat.Induction.html#856" class="Bound">ℓ</a> <a id="858" href="Data.Nat.Induction.html#858" class="Bound">P</a> <a id="860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="868" class="Symbol">=</a> <a id="870" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
<a id="872" href="Data.Nat.Induction.html#824" class="Function">Rec</a> <a id="876" href="Data.Nat.Induction.html#876" class="Bound">ℓ</a> <a id="878" href="Data.Nat.Induction.html#878" class="Bound">P</a> <a id="880" class="Symbol">(</a><a id="881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="885" href="Data.Nat.Induction.html#885" class="Bound">n</a><a id="886" class="Symbol">)</a> <a id="888" class="Symbol">=</a> <a id="890" href="Data.Nat.Induction.html#878" class="Bound">P</a> <a id="892" href="Data.Nat.Induction.html#885" class="Bound">n</a>

<a id="recBuilder"></a><a id="895" href="Data.Nat.Induction.html#895" class="Function">recBuilder</a> <a id="906" class="Symbol">:</a> <a id="908" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="924" class="Symbol">(</a><a id="925" href="Data.Nat.Induction.html#824" class="Function">Rec</a> <a id="929" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a><a id="930" class="Symbol">)</a>
<a id="932" href="Data.Nat.Induction.html#895" class="Function">recBuilder</a> <a id="943" href="Data.Nat.Induction.html#943" class="Bound">P</a> <a id="945" href="Data.Nat.Induction.html#945" class="Bound">f</a> <a id="947" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="955" class="Symbol">=</a> <a id="957" class="Symbol">_</a>
<a id="959" href="Data.Nat.Induction.html#895" class="Function">recBuilder</a> <a id="970" href="Data.Nat.Induction.html#970" class="Bound">P</a> <a id="972" href="Data.Nat.Induction.html#972" class="Bound">f</a> <a id="974" class="Symbol">(</a><a id="975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="979" href="Data.Nat.Induction.html#979" class="Bound">n</a><a id="980" class="Symbol">)</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.Nat.Induction.html#972" class="Bound">f</a> <a id="986" href="Data.Nat.Induction.html#979" class="Bound">n</a> <a id="988" class="Symbol">(</a><a id="989" href="Data.Nat.Induction.html#895" class="Function">recBuilder</a> <a id="1000" href="Data.Nat.Induction.html#970" class="Bound">P</a> <a id="1002" href="Data.Nat.Induction.html#972" class="Bound">f</a> <a id="1004" href="Data.Nat.Induction.html#979" class="Bound">n</a><a id="1005" class="Symbol">)</a>

<a id="rec"></a><a id="1008" href="Data.Nat.Induction.html#1008" class="Function">rec</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Induction.html#1166" class="Function">Recursor</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Data.Nat.Induction.html#824" class="Function">Rec</a> <a id="1028" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a><a id="1029" class="Symbol">)</a>
<a id="1031" href="Data.Nat.Induction.html#1008" class="Function">rec</a> <a id="1035" class="Symbol">=</a> <a id="1037" href="Induction.html#1337" class="Function">build</a> <a id="1043" href="Data.Nat.Induction.html#895" class="Function">recBuilder</a>

<a id="1055" class="Comment">------------------------------------------------------------------------</a>
<a id="1128" class="Comment">-- Complete induction</a>

<a id="CRec"></a><a id="1151" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1156" class="Symbol">:</a> <a id="1158" class="Symbol">∀</a> <a id="1160" href="Data.Nat.Induction.html#1160" class="Bound">ℓ</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Induction.html#777" class="Function">RecStruct</a> <a id="1174" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1176" href="Data.Nat.Induction.html#1160" class="Bound">ℓ</a> <a id="1178" href="Data.Nat.Induction.html#1160" class="Bound">ℓ</a>
<a id="1180" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1185" href="Data.Nat.Induction.html#1185" class="Bound">ℓ</a> <a id="1187" href="Data.Nat.Induction.html#1187" class="Bound">P</a> <a id="1189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1197" class="Symbol">=</a> <a id="1199" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
<a id="1201" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1206" href="Data.Nat.Induction.html#1206" class="Bound">ℓ</a> <a id="1208" href="Data.Nat.Induction.html#1208" class="Bound">P</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1215" href="Data.Nat.Induction.html#1215" class="Bound">n</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Data.Nat.Induction.html#1208" class="Bound">P</a> <a id="1222" href="Data.Nat.Induction.html#1215" class="Bound">n</a> <a id="1224" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1226" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1231" href="Data.Nat.Induction.html#1206" class="Bound">ℓ</a> <a id="1233" href="Data.Nat.Induction.html#1208" class="Bound">P</a> <a id="1235" href="Data.Nat.Induction.html#1215" class="Bound">n</a>

<a id="cRecBuilder"></a><a id="1238" href="Data.Nat.Induction.html#1238" class="Function">cRecBuilder</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1274" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a><a id="1275" class="Symbol">)</a>
<a id="1277" href="Data.Nat.Induction.html#1238" class="Function">cRecBuilder</a> <a id="1289" href="Data.Nat.Induction.html#1289" class="Bound">P</a> <a id="1291" href="Data.Nat.Induction.html#1291" class="Bound">f</a> <a id="1293" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1301" class="Symbol">=</a> <a id="1303" class="Symbol">_</a>
<a id="1305" href="Data.Nat.Induction.html#1238" class="Function">cRecBuilder</a> <a id="1317" href="Data.Nat.Induction.html#1317" class="Bound">P</a> <a id="1319" href="Data.Nat.Induction.html#1319" class="Bound">f</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1326" href="Data.Nat.Induction.html#1326" class="Bound">n</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Data.Nat.Induction.html#1319" class="Bound">f</a> <a id="1333" href="Data.Nat.Induction.html#1326" class="Bound">n</a> <a id="1335" href="Data.Nat.Induction.html#1351" class="Function">ih</a> <a id="1338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1340" href="Data.Nat.Induction.html#1351" class="Function">ih</a>
  <a id="1345" class="Keyword">where</a> <a id="1351" href="Data.Nat.Induction.html#1351" class="Function">ih</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Nat.Induction.html#1238" class="Function">cRecBuilder</a> <a id="1368" href="Data.Nat.Induction.html#1317" class="Bound">P</a> <a id="1370" href="Data.Nat.Induction.html#1319" class="Bound">f</a> <a id="1372" href="Data.Nat.Induction.html#1326" class="Bound">n</a>

<a id="cRec"></a><a id="1375" href="Data.Nat.Induction.html#1375" class="Function">cRec</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Induction.html#1166" class="Function">Recursor</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Data.Nat.Induction.html#1151" class="Function">CRec</a> <a id="1397" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a><a id="1398" class="Symbol">)</a>
<a id="1400" href="Data.Nat.Induction.html#1375" class="Function">cRec</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Induction.html#1337" class="Function">build</a> <a id="1413" href="Data.Nat.Induction.html#1238" class="Function">cRecBuilder</a>

<a id="1426" class="Comment">------------------------------------------------------------------------</a>
<a id="1499" class="Comment">-- Complete induction based on _&lt;′_</a>

<a id="&lt;′-Rec"></a><a id="1536" href="Data.Nat.Induction.html#1536" class="Function">&lt;′-Rec</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Induction.html#777" class="Function">RecStruct</a> <a id="1555" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1557" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a> <a id="1559" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a>
<a id="1561" href="Data.Nat.Induction.html#1536" class="Function">&lt;′-Rec</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="1576" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a>

<a id="1582" class="Comment">-- mutual definition</a>

<a id="&lt;′-wellFounded"></a><a id="1604" href="Data.Nat.Induction.html#1604" class="Function">&lt;′-wellFounded</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="1633" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a>
<a id="&lt;′-wellFounded′"></a><a id="1638" href="Data.Nat.Induction.html#1638" class="Function">&lt;′-wellFounded′</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">∀</a> <a id="1658" href="Data.Nat.Induction.html#1658" class="Bound">n</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Data.Nat.Induction.html#1536" class="Function">&lt;′-Rec</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1674" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a><a id="1678" class="Symbol">)</a> <a id="1680" href="Data.Nat.Induction.html#1658" class="Bound">n</a>

<a id="1683" href="Data.Nat.Induction.html#1604" class="Function">&lt;′-wellFounded</a> <a id="1698" href="Data.Nat.Induction.html#1698" class="Bound">n</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Data.Nat.Induction.html#1638" class="Function">&lt;′-wellFounded′</a> <a id="1723" href="Data.Nat.Induction.html#1698" class="Bound">n</a><a id="1724" class="Symbol">)</a>

<a id="1727" href="Data.Nat.Induction.html#1638" class="Function">&lt;′-wellFounded′</a> <a id="1743" class="Symbol">(</a><a id="1744" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1748" href="Data.Nat.Induction.html#1748" class="Bound">n</a><a id="1749" class="Symbol">)</a> <a id="1751" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>       <a id="1765" class="Symbol">=</a> <a id="1767" href="Data.Nat.Induction.html#1604" class="Function">&lt;′-wellFounded</a> <a id="1782" href="Data.Nat.Induction.html#1748" class="Bound">n</a>
<a id="1784" href="Data.Nat.Induction.html#1638" class="Function">&lt;′-wellFounded′</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1805" href="Data.Nat.Induction.html#1805" class="Bound">n</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="1817" href="Data.Nat.Induction.html#1817" class="Bound">m&lt;n</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Data.Nat.Induction.html#1638" class="Function">&lt;′-wellFounded′</a> <a id="1840" href="Data.Nat.Induction.html#1805" class="Bound">n</a> <a id="1842" href="Data.Nat.Induction.html#1817" class="Bound">m&lt;n</a>

<a id="1847" class="Keyword">module</a> <a id="1854" href="Data.Nat.Induction.html#1854" class="Module">_</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Data.Nat.Induction.html#1857" class="Bound">ℓ</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1866" class="Symbol">}</a> <a id="1868" class="Keyword">where</a>
  <a id="1876" class="Keyword">open</a> <a id="1881" href="Induction.WellFounded.html#2991" class="Module">WF.All</a> <a id="1888" href="Data.Nat.Induction.html#1604" class="Function">&lt;′-wellFounded</a> <a id="1903" href="Data.Nat.Induction.html#1857" class="Bound">ℓ</a> <a id="1905" class="Keyword">public</a>
    <a id="1916" class="Keyword">renaming</a> <a id="1925" class="Symbol">(</a> <a id="1927" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a> <a id="1940" class="Symbol">to</a> <a id="1943" class="Function">&lt;′-recBuilder</a>
             <a id="1970" class="Symbol">;</a> <a id="1972" href="Induction.WellFounded.html#3153" class="Function">wfRec</a>        <a id="1985" class="Symbol">to</a> <a id="1988" class="Function">&lt;′-rec</a>
             <a id="2008" class="Symbol">)</a>
    <a id="2014" class="Keyword">hiding</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Induction.WellFounded.html#3214" class="Function">wfRec-builder</a><a id="2035" class="Symbol">)</a>

<a id="2038" class="Comment">------------------------------------------------------------------------</a>
<a id="2111" class="Comment">-- Complete induction based on _&lt;_</a>

<a id="&lt;-Rec"></a><a id="2147" href="Data.Nat.Induction.html#2147" class="Function">&lt;-Rec</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="Induction.html#777" class="Function">RecStruct</a> <a id="2165" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2167" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a> <a id="2169" href="Data.Nat.Induction.html#583" class="Generalizable">ℓ</a>
<a id="2171" href="Data.Nat.Induction.html#2147" class="Function">&lt;-Rec</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="2185" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>

<a id="&lt;-wellFounded"></a><a id="2190" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="2218" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="2222" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="2236" class="Symbol">=</a> <a id="2238" href="Induction.WellFounded.html#5171" class="Function">Subrelation.wellFounded</a> <a id="2262" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="2267" href="Data.Nat.Induction.html#1604" class="Function">&lt;′-wellFounded</a>

<a id="2283" class="Comment">-- A version of `&lt;-wellFounded` that cheats by skipping building</a>
<a id="2348" class="Comment">-- the first billion proofs. Use this when you require the function</a>
<a id="2416" class="Comment">-- using the proof of well-foundedness to evaluate fast.</a>
<a id="2473" class="Comment">--</a>
<a id="2476" class="Comment">-- IMPORTANT: You have to be a little bit careful when using this to</a>
<a id="2545" class="Comment">-- always make the function be strict in some other argument than the</a>
<a id="2615" class="Comment">-- accessibility proof, otherwise you will have neutral terms unfolding</a>
<a id="2687" class="Comment">-- a billion times before getting stuck.</a>
<a id="&lt;-wellFounded-fast"></a><a id="2728" href="Data.Nat.Induction.html#2728" class="Function">&lt;-wellFounded-fast</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="2761" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="2765" href="Data.Nat.Induction.html#2728" class="Function">&lt;-wellFounded-fast</a> <a id="2784" class="Symbol">=</a> <a id="2786" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="2805" class="Number">1000000000</a>
  <a id="2818" class="Keyword">where</a>
  <a id="2826" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="2845" class="Symbol">:</a> <a id="2847" class="Symbol">∀</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Data.Nat.Induction.html#2850" class="Bound">k</a> <a id="2852" class="Symbol">:</a> <a id="2854" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="2871" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
  <a id="2877" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="2896" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2904" href="Data.Nat.Induction.html#2904" class="Bound">n</a>       <a id="2912" class="Symbol">=</a> <a id="2914" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="2928" href="Data.Nat.Induction.html#2904" class="Bound">n</a>
  <a id="2932" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2956" href="Data.Nat.Induction.html#2956" class="Bound">k</a><a id="2957" class="Symbol">)</a> <a id="2959" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2967" class="Symbol">=</a> <a id="2969" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="2983" class="Number">0</a>
  <a id="2987" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3011" href="Data.Nat.Induction.html#3011" class="Bound">k</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3019" href="Data.Nat.Induction.html#3019" class="Bound">n</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="3028" class="Symbol">λ</a> <a id="3030" class="Symbol">{</a><a id="3031" href="Data.Nat.Induction.html#3031" class="Bound">m</a><a id="3032" class="Symbol">}</a> <a id="3034" href="Data.Nat.Induction.html#3034" class="Bound">_</a> <a id="3036" class="Symbol">→</a> <a id="3038" href="Data.Nat.Induction.html#2826" class="Function">&lt;-wellFounded-skip</a> <a id="3057" href="Data.Nat.Induction.html#3011" class="Bound">k</a> <a id="3059" href="Data.Nat.Induction.html#3031" class="Bound">m</a>

<a id="3062" class="Keyword">module</a> <a id="3069" href="Data.Nat.Induction.html#3069" class="Module">_</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Data.Nat.Induction.html#3072" class="Bound">ℓ</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3081" class="Symbol">}</a> <a id="3083" class="Keyword">where</a>
  <a id="3091" class="Keyword">open</a> <a id="3096" href="Induction.WellFounded.html#2991" class="Module">WF.All</a> <a id="3103" href="Data.Nat.Induction.html#2190" class="Function">&lt;-wellFounded</a> <a id="3117" href="Data.Nat.Induction.html#3072" class="Bound">ℓ</a> <a id="3119" class="Keyword">public</a>
    <a id="3130" class="Keyword">renaming</a> <a id="3139" class="Symbol">(</a> <a id="3141" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a> <a id="3154" class="Symbol">to</a> <a id="3157" class="Function">&lt;-recBuilder</a>
             <a id="3183" class="Symbol">;</a> <a id="3185" href="Induction.WellFounded.html#3153" class="Function">wfRec</a>        <a id="3198" class="Symbol">to</a> <a id="3201" class="Function">&lt;-rec</a>
             <a id="3220" class="Symbol">)</a>
    <a id="3226" class="Keyword">hiding</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Induction.WellFounded.html#3214" class="Function">wfRec-builder</a><a id="3247" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Nat.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties about natural number operations</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- See README.Data.Nat for some examples showing how this module can be</a>
<a id="309" class="Comment">-- used.</a>

<a id="319" class="Symbol">{-#</a> <a id="323" class="Keyword">OPTIONS</a> <a id="331" class="Pragma">--cubical-compatible</a> <a id="352" class="Pragma">--safe</a> <a id="359" class="Symbol">#-}</a>

<a id="364" class="Keyword">module</a> <a id="371" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="391" class="Keyword">where</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="596" class="Keyword">import</a> <a id="603" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="644" class="Symbol">as</a> <a id="647" class="Module">MinMaxOp</a>
<a id="656" class="Keyword">import</a> <a id="663" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a> <a id="712" class="Symbol">as</a> <a id="715" class="Module">LatticeMinMaxOp</a>
<a id="731" class="Keyword">import</a> <a id="738" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a> <a id="778" class="Symbol">as</a> <a id="781" class="Module">CommSemigroupProperties</a>
<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="832" class="Keyword">using</a> <a id="838" class="Symbol">(</a><a id="839" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="843" class="Symbol">;</a> <a id="845" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="850" class="Symbol">;</a> <a id="852" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="856" class="Symbol">;</a> <a id="858" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="859" class="Symbol">)</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a><a id="903" class="Symbol">)</a>
<a id="905" class="Keyword">open</a> <a id="910" class="Keyword">import</a> <a id="917" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="961" class="Keyword">using</a> <a id="967" class="Symbol">(</a><a id="968" href="Data.Product.Base.html#852" class="Function">∃</a><a id="969" class="Symbol">;</a> <a id="971" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="974" class="Symbol">;</a> <a id="976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="979" class="Symbol">)</a>
<a id="981" class="Keyword">open</a> <a id="986" class="Keyword">import</a> <a id="993" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1007" class="Symbol">as</a> <a id="1010" class="Module">Sum</a>
<a id="1014" class="Keyword">open</a> <a id="1019" class="Keyword">import</a> <a id="1026" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="1036" class="Keyword">using</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1102" class="Keyword">using</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Function.Bundles.html#11819" class="Function Operator">_↣_</a><a id="1112" class="Symbol">)</a>
<a id="1114" class="Keyword">open</a> <a id="1119" class="Keyword">import</a> <a id="1126" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a>
<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Level.html" class="Module">Level</a> <a id="1164" class="Keyword">using</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Level.html#521" class="Function">0ℓ</a><a id="1173" class="Symbol">)</a>
<a id="1175" class="Keyword">open</a> <a id="1180" class="Keyword">import</a> <a id="1187" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1202" class="Symbol">as</a> <a id="1205" class="Module">U</a> <a id="1207" class="Keyword">using</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1218" class="Symbol">)</a>
<a id="1220" class="Keyword">open</a> <a id="1225" class="Keyword">import</a> <a id="1232" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
  <a id="1255" class="Keyword">using</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1280" class="Symbol">;</a> <a id="1282" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1298" class="Symbol">)</a>
<a id="1300" class="Keyword">open</a> <a id="1305" class="Keyword">import</a> <a id="1312" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="1328" class="Keyword">open</a> <a id="1333" class="Keyword">import</a> <a id="1340" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="1369" class="Keyword">using</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Relation.Binary.Consequences.html#7360" class="Function">flip-Connex</a><a id="1387" class="Symbol">)</a>
<a id="1389" class="Keyword">open</a> <a id="1394" class="Keyword">import</a> <a id="1401" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1439" class="Keyword">open</a> <a id="1444" class="Keyword">import</a> <a id="1451" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1468" class="Keyword">hiding</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="1486" class="Symbol">)</a>
<a id="1488" class="Keyword">open</a> <a id="1493" class="Keyword">import</a> <a id="1500" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1527" class="Keyword">using</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a><a id="1538" class="Symbol">;</a> <a id="1540" href="Relation.Nullary.Decidable.html#1471" class="Function">via-injection</a><a id="1553" class="Symbol">;</a> <a id="1555" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="1559" class="Symbol">)</a>
<a id="1561" class="Keyword">open</a> <a id="1566" class="Keyword">import</a> <a id="1573" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1604" class="Keyword">using</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1613" class="Symbol">;</a> <a id="1615" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="1628" class="Symbol">)</a>
<a id="1630" class="Keyword">open</a> <a id="1635" class="Keyword">import</a> <a id="1642" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1668" class="Keyword">using</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a><a id="1690" class="Symbol">)</a>

<a id="1693" class="Keyword">open</a> <a id="1698" class="Keyword">import</a> <a id="1705" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1725" class="Symbol">{</a><a id="1726" class="Argument">A</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1731" class="Symbol">}</a> <a id="1733" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1739" class="Keyword">hiding</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a><a id="1763" class="Symbol">;</a> <a id="1765" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a><a id="1782" class="Symbol">;</a> <a id="1784" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a><a id="1796" class="Symbol">)</a>
<a id="1798" class="Keyword">open</a> <a id="1803" class="Keyword">import</a> <a id="1810" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="1832" class="Keyword">using</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a><a id="1855" class="Symbol">;</a> <a id="1857" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a><a id="1874" class="Symbol">;</a> <a id="1876" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a><a id="1888" class="Symbol">)</a>
<a id="1890" class="Keyword">open</a> <a id="1895" class="Keyword">import</a> <a id="1902" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1921" class="Symbol">{</a><a id="1922" class="Argument">A</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1927" class="Symbol">}</a> <a id="1929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>


<a id="1935" class="Keyword">private</a>
  <a id="1945" class="Keyword">variable</a>
    <a id="1958" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="1960" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="1962" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="1964" href="Data.Nat.Properties.html#1964" class="Generalizable">k</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="1972" class="Comment">------------------------------------------------------------------------</a>
<a id="2045" class="Comment">-- Properties of NonZero</a>
<a id="2070" class="Comment">------------------------------------------------------------------------</a>

<a id="nonZero?"></a><a id="2144" href="Data.Nat.Properties.html#2144" class="Function">nonZero?</a> <a id="2153" class="Symbol">:</a> <a id="2155" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="2167" href="Data.Nat.Base.html#3260" class="Record">NonZero</a>
<a id="2175" href="Data.Nat.Properties.html#2144" class="Function">nonZero?</a> <a id="2184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2192" class="Symbol">=</a> <a id="2194" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2197" href="Data.Nat.Base.html#3300" class="Field">NonZero.nonZero</a>
<a id="2213" href="Data.Nat.Properties.html#2144" class="Function">nonZero?</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2227" href="Data.Nat.Properties.html#2227" class="Bound">n</a><a id="2228" class="Symbol">)</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2236" class="Symbol">_</a>

<a id="2239" class="Comment">------------------------------------------------------------------------</a>
<a id="2312" class="Comment">-- Properties of NonTrivial</a>
<a id="2340" class="Comment">------------------------------------------------------------------------</a>

<a id="nonTrivial?"></a><a id="2414" href="Data.Nat.Properties.html#2414" class="Function">nonTrivial?</a> <a id="2426" class="Symbol">:</a> <a id="2428" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="2440" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a>
<a id="2451" href="Data.Nat.Properties.html#2414" class="Function">nonTrivial?</a> <a id="2463" class="Number">0</a>      <a id="2470" class="Symbol">=</a> <a id="2472" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2475" class="Symbol">λ()</a>
<a id="2479" href="Data.Nat.Properties.html#2414" class="Function">nonTrivial?</a> <a id="2491" class="Number">1</a>      <a id="2498" class="Symbol">=</a> <a id="2500" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2503" class="Symbol">λ()</a>
<a id="2507" href="Data.Nat.Properties.html#2414" class="Function">nonTrivial?</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="2523" href="Data.Nat.Properties.html#2523" class="Bound">n</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2532" class="Symbol">_</a>

<a id="2535" class="Comment">------------------------------------------------------------------------</a>
<a id="2608" class="Comment">-- Properties of _≡_</a>
<a id="2629" class="Comment">------------------------------------------------------------------------</a>

<a id="suc-injective"></a><a id="2703" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2723" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="2725" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2727" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2731" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="2737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2739" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="2741" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2762" href="Data.Nat.Base.html#5266" class="Function">pred</a>

<a id="≡ᵇ⇒≡"></a><a id="2768" href="Data.Nat.Properties.html#2768" class="Function">≡ᵇ⇒≡</a> <a id="2773" class="Symbol">:</a> <a id="2775" class="Symbol">∀</a> <a id="2777" href="Data.Nat.Properties.html#2777" class="Bound">m</a> <a id="2779" href="Data.Nat.Properties.html#2779" class="Bound">n</a> <a id="2781" class="Symbol">→</a> <a id="2783" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Data.Nat.Properties.html#2777" class="Bound">m</a> <a id="2788" href="Data.Nat.Base.html#1283" class="Primitive Operator">≡ᵇ</a> <a id="2791" href="Data.Nat.Properties.html#2779" class="Bound">n</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Data.Nat.Properties.html#2777" class="Bound">m</a> <a id="2798" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2800" href="Data.Nat.Properties.html#2779" class="Bound">n</a>
<a id="2802" href="Data.Nat.Properties.html#2768" class="Function">≡ᵇ⇒≡</a> <a id="2807" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2823" class="Symbol">_</a>  <a id="2826" class="Symbol">=</a> <a id="2828" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2833" href="Data.Nat.Properties.html#2768" class="Function">≡ᵇ⇒≡</a> <a id="2838" class="Symbol">(</a><a id="2839" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2843" href="Data.Nat.Properties.html#2843" class="Bound">m</a><a id="2844" class="Symbol">)</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2851" href="Data.Nat.Properties.html#2851" class="Bound">n</a><a id="2852" class="Symbol">)</a> <a id="2854" href="Data.Nat.Properties.html#2854" class="Bound">eq</a> <a id="2857" class="Symbol">=</a> <a id="2859" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Data.Nat.Properties.html#2768" class="Function">≡ᵇ⇒≡</a> <a id="2874" href="Data.Nat.Properties.html#2843" class="Bound">m</a> <a id="2876" href="Data.Nat.Properties.html#2851" class="Bound">n</a> <a id="2878" href="Data.Nat.Properties.html#2854" class="Bound">eq</a><a id="2880" class="Symbol">)</a>

<a id="≡⇒≡ᵇ"></a><a id="2883" href="Data.Nat.Properties.html#2883" class="Function">≡⇒≡ᵇ</a> <a id="2888" class="Symbol">:</a> <a id="2890" class="Symbol">∀</a> <a id="2892" href="Data.Nat.Properties.html#2892" class="Bound">m</a> <a id="2894" href="Data.Nat.Properties.html#2894" class="Bound">n</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Data.Nat.Properties.html#2892" class="Bound">m</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Data.Nat.Properties.html#2894" class="Bound">n</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Data.Nat.Properties.html#2892" class="Bound">m</a> <a id="2911" href="Data.Nat.Base.html#1283" class="Primitive Operator">≡ᵇ</a> <a id="2914" href="Data.Nat.Properties.html#2894" class="Bound">n</a><a id="2915" class="Symbol">)</a>
<a id="2917" href="Data.Nat.Properties.html#2883" class="Function">≡⇒≡ᵇ</a> <a id="2922" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2930" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2938" href="Data.Nat.Properties.html#2938" class="Bound">eq</a> <a id="2941" class="Symbol">=</a> <a id="2943" class="Symbol">_</a>
<a id="2945" href="Data.Nat.Properties.html#2883" class="Function">≡⇒≡ᵇ</a> <a id="2950" class="Symbol">(</a><a id="2951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2955" href="Data.Nat.Properties.html#2955" class="Bound">m</a><a id="2956" class="Symbol">)</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2963" href="Data.Nat.Properties.html#2963" class="Bound">n</a><a id="2964" class="Symbol">)</a> <a id="2966" href="Data.Nat.Properties.html#2966" class="Bound">eq</a> <a id="2969" class="Symbol">=</a> <a id="2971" href="Data.Nat.Properties.html#2883" class="Function">≡⇒≡ᵇ</a> <a id="2976" href="Data.Nat.Properties.html#2955" class="Bound">m</a> <a id="2978" href="Data.Nat.Properties.html#2963" class="Bound">n</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="2995" href="Data.Nat.Properties.html#2966" class="Bound">eq</a><a id="2997" class="Symbol">)</a>

<a id="3000" class="Comment">-- NB: we use the builtin function `_≡ᵇ_` here so that the function</a>
<a id="3068" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="3135" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="3204" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="3272" class="Comment">-- backend erases proofs.</a>

<a id="3299" class="Keyword">infix</a> <a id="3305" class="Number">4</a> <a id="3307" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="3311" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="3335" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="3337" href="Data.Nat.Properties.html#3337" class="Bound">m</a> <a id="3339" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="3341" href="Data.Nat.Properties.html#3341" class="Bound">n</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Data.Nat.Properties.html#2768" class="Function">≡ᵇ⇒≡</a> <a id="3356" href="Data.Nat.Properties.html#3337" class="Bound">m</a> <a id="3358" href="Data.Nat.Properties.html#3341" class="Bound">n</a><a id="3359" class="Symbol">)</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Data.Nat.Properties.html#2883" class="Function">≡⇒≡ᵇ</a> <a id="3367" href="Data.Nat.Properties.html#3337" class="Bound">m</a> <a id="3369" href="Data.Nat.Properties.html#3341" class="Bound">n</a><a id="3370" class="Symbol">)</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="3376" class="Symbol">(</a><a id="3377" href="Data.Nat.Properties.html#3337" class="Bound">m</a> <a id="3379" href="Data.Nat.Base.html#1283" class="Primitive Operator">≡ᵇ</a> <a id="3382" href="Data.Nat.Properties.html#3341" class="Bound">n</a><a id="3383" class="Symbol">))</a>

<a id="≡-irrelevant"></a><a id="3387" href="Data.Nat.Properties.html#3387" class="Function">≡-irrelevant</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="3413" class="Symbol">{</a><a id="3414" class="Argument">A</a> <a id="3416" class="Symbol">=</a> <a id="3418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3419" class="Symbol">}</a> <a id="3421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="3425" href="Data.Nat.Properties.html#3387" class="Function">≡-irrelevant</a> <a id="3438" class="Symbol">=</a> <a id="3440" href="Axiom.UniquenessOfIdentityProofs.html#2697" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="3467" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>

<a id="≟-diag"></a><a id="3472" href="Data.Nat.Properties.html#3472" class="Function">≟-diag</a> <a id="3479" class="Symbol">:</a> <a id="3481" class="Symbol">(</a><a id="3482" href="Data.Nat.Properties.html#3482" class="Bound">eq</a> <a id="3485" class="Symbol">:</a> <a id="3487" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="3489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3491" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="3492" class="Symbol">)</a> <a id="3494" class="Symbol">→</a> <a id="3496" class="Symbol">(</a><a id="3497" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="3499" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="3501" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="3502" class="Symbol">)</a> <a id="3504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3506" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3510" href="Data.Nat.Properties.html#3482" class="Bound">eq</a>
<a id="3513" href="Data.Nat.Properties.html#3472" class="Function">≟-diag</a> <a id="3520" class="Symbol">=</a> <a id="3522" href="Relation.Binary.PropositionalEquality.html#3553" class="Function">≡-≟-identity</a> <a id="3535" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>

<a id="≡-isDecEquivalence"></a><a id="3540" href="Data.Nat.Properties.html#3540" class="Function">≡-isDecEquivalence</a> <a id="3559" class="Symbol">:</a> <a id="3561" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3578" class="Symbol">(</a><a id="3579" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3583" class="Symbol">{</a><a id="3584" class="Argument">A</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3589" class="Symbol">})</a>
<a id="3592" href="Data.Nat.Properties.html#3540" class="Function">≡-isDecEquivalence</a> <a id="3611" class="Symbol">=</a> <a id="3613" class="Keyword">record</a>
  <a id="3622" class="Symbol">{</a> <a id="3624" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="3656" class="Symbol">;</a> <a id="3658" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="3672" class="Symbol">=</a> <a id="3674" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>
  <a id="3680" class="Symbol">}</a>

<a id="≡-decSetoid"></a><a id="3683" href="Data.Nat.Properties.html#3683" class="Function">≡-decSetoid</a> <a id="3695" class="Symbol">:</a> <a id="3697" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="3707" href="Level.html#521" class="Function">0ℓ</a> <a id="3710" href="Level.html#521" class="Function">0ℓ</a>
<a id="3713" href="Data.Nat.Properties.html#3683" class="Function">≡-decSetoid</a> <a id="3725" class="Symbol">=</a> <a id="3727" class="Keyword">record</a>
  <a id="3736" class="Symbol">{</a> <a id="3738" href="Relation.Binary.Bundles.html#1614" class="Field">Carrier</a>          <a id="3755" class="Symbol">=</a> <a id="3757" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3761" class="Symbol">;</a> <a id="3763" href="Relation.Binary.Bundles.html#1643" class="Field Operator">_≈_</a>              <a id="3780" class="Symbol">=</a> <a id="3782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="3788" class="Symbol">;</a> <a id="3790" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Data.Nat.Properties.html#3540" class="Function">≡-isDecEquivalence</a>
  <a id="3830" class="Symbol">}</a>

<a id="0≢1+n"></a><a id="3833" href="Data.Nat.Properties.html#3833" class="Function">0≢1+n</a> <a id="3839" class="Symbol">:</a> <a id="3841" class="Number">0</a> <a id="3843" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3845" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3849" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="3851" href="Data.Nat.Properties.html#3833" class="Function">0≢1+n</a> <a id="3857" class="Symbol">()</a>

<a id="1+n≢0"></a><a id="3861" href="Data.Nat.Properties.html#3861" class="Function">1+n≢0</a> <a id="3867" class="Symbol">:</a> <a id="3869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3873" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="3875" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3877" class="Number">0</a>
<a id="3879" href="Data.Nat.Properties.html#3861" class="Function">1+n≢0</a> <a id="3885" class="Symbol">()</a>

<a id="1+n≢n"></a><a id="3889" href="Data.Nat.Properties.html#3889" class="Function">1+n≢n</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3901" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="3903" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3905" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="3907" href="Data.Nat.Properties.html#3889" class="Function">1+n≢n</a> <a id="3913" class="Symbol">{</a><a id="3914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3918" href="Data.Nat.Properties.html#3918" class="Bound">n</a><a id="3919" class="Symbol">}</a> <a id="3921" class="Symbol">=</a> <a id="3923" href="Data.Nat.Properties.html#3889" class="Function">1+n≢n</a> <a id="3929" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3931" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a>

<a id="3946" class="Comment">------------------------------------------------------------------------</a>
<a id="4019" class="Comment">-- Properties of _&lt;ᵇ_</a>
<a id="4041" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;ᵇ⇒&lt;"></a><a id="4115" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4120" class="Symbol">:</a> <a id="4122" class="Symbol">∀</a> <a id="4124" href="Data.Nat.Properties.html#4124" class="Bound">m</a> <a id="4126" href="Data.Nat.Properties.html#4126" class="Bound">n</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Properties.html#4124" class="Bound">m</a> <a id="4135" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="4138" href="Data.Nat.Properties.html#4126" class="Bound">n</a><a id="4139" class="Symbol">)</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="Data.Nat.Properties.html#4124" class="Bound">m</a> <a id="4145" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4147" href="Data.Nat.Properties.html#4126" class="Bound">n</a>
<a id="4149" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4154" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4162" class="Symbol">(</a><a id="4163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4167" href="Data.Nat.Properties.html#4167" class="Bound">n</a><a id="4168" class="Symbol">)</a> <a id="4170" href="Data.Nat.Properties.html#4170" class="Bound">m&lt;n</a> <a id="4174" class="Symbol">=</a> <a id="4176" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="4180" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4190" href="Data.Nat.Properties.html#4190" class="Bound">m</a><a id="4191" class="Symbol">)</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4198" href="Data.Nat.Properties.html#4198" class="Bound">n</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Data.Nat.Properties.html#4201" class="Bound">m&lt;n</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4217" href="Data.Nat.Properties.html#4190" class="Bound">m</a> <a id="4219" href="Data.Nat.Properties.html#4198" class="Bound">n</a> <a id="4221" href="Data.Nat.Properties.html#4201" class="Bound">m&lt;n</a><a id="4224" class="Symbol">)</a>

<a id="&lt;⇒&lt;ᵇ"></a><a id="4227" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="4232" class="Symbol">:</a> <a id="4234" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="4236" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4238" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="4240" class="Symbol">→</a> <a id="4242" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="4244" class="Symbol">(</a><a id="4245" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="4247" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="4250" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="4251" class="Symbol">)</a>
<a id="4253" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="4258" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="4276" class="Symbol">=</a> <a id="4278" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="4281" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="4291" href="Data.Nat.Properties.html#4291" class="Bound">m&lt;n</a><a id="4294" class="Symbol">@(</a><a id="4296" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="4300" class="Symbol">_))</a> <a id="4304" class="Symbol">=</a> <a id="4306" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="4311" href="Data.Nat.Properties.html#4291" class="Bound">m&lt;n</a>

<a id="&lt;ᵇ-reflects-&lt;"></a><a id="4316" href="Data.Nat.Properties.html#4316" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="4330" class="Symbol">:</a> <a id="4332" class="Symbol">∀</a> <a id="4334" href="Data.Nat.Properties.html#4334" class="Bound">m</a> <a id="4336" href="Data.Nat.Properties.html#4336" class="Bound">n</a> <a id="4338" class="Symbol">→</a> <a id="4340" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Data.Nat.Properties.html#4334" class="Bound">m</a> <a id="4352" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="4354" href="Data.Nat.Properties.html#4336" class="Bound">n</a><a id="4355" class="Symbol">)</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Data.Nat.Properties.html#4334" class="Bound">m</a> <a id="4360" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="4363" href="Data.Nat.Properties.html#4336" class="Bound">n</a><a id="4364" class="Symbol">)</a>
<a id="4366" href="Data.Nat.Properties.html#4316" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="4380" href="Data.Nat.Properties.html#4380" class="Bound">m</a> <a id="4382" href="Data.Nat.Properties.html#4382" class="Bound">n</a> <a id="4384" class="Symbol">=</a> <a id="4386" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a> <a id="4402" class="Symbol">(</a><a id="4403" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4408" href="Data.Nat.Properties.html#4380" class="Bound">m</a> <a id="4410" href="Data.Nat.Properties.html#4382" class="Bound">n</a><a id="4411" class="Symbol">)</a> <a id="4413" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a>

<a id="4419" class="Comment">------------------------------------------------------------------------</a>
<a id="4492" class="Comment">-- Properties of _≤ᵇ_</a>
<a id="4514" class="Comment">------------------------------------------------------------------------</a>

<a id="≤ᵇ⇒≤"></a><a id="4588" href="Data.Nat.Properties.html#4588" class="Function">≤ᵇ⇒≤</a> <a id="4593" class="Symbol">:</a> <a id="4595" class="Symbol">∀</a> <a id="4597" href="Data.Nat.Properties.html#4597" class="Bound">m</a> <a id="4599" href="Data.Nat.Properties.html#4599" class="Bound">n</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.Nat.Properties.html#4597" class="Bound">m</a> <a id="4608" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="4611" href="Data.Nat.Properties.html#4599" class="Bound">n</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="Data.Nat.Properties.html#4597" class="Bound">m</a> <a id="4618" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4620" href="Data.Nat.Properties.html#4599" class="Bound">n</a>
<a id="4622" href="Data.Nat.Properties.html#4588" class="Function">≤ᵇ⇒≤</a> <a id="4627" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4635" href="Data.Nat.Properties.html#4635" class="Bound">n</a> <a id="4637" href="Data.Nat.Properties.html#4637" class="Bound">m≤n</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="4647" href="Data.Nat.Properties.html#4588" class="Function">≤ᵇ⇒≤</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4657" href="Data.Nat.Properties.html#4657" class="Bound">m</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Data.Nat.Properties.html#4660" class="Bound">n</a> <a id="4662" href="Data.Nat.Properties.html#4662" class="Bound">m≤n</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4673" href="Data.Nat.Properties.html#4657" class="Bound">m</a> <a id="4675" href="Data.Nat.Properties.html#4660" class="Bound">n</a> <a id="4677" href="Data.Nat.Properties.html#4662" class="Bound">m≤n</a>

<a id="≤⇒≤ᵇ"></a><a id="4682" href="Data.Nat.Properties.html#4682" class="Function">≤⇒≤ᵇ</a> <a id="4687" class="Symbol">:</a> <a id="4689" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="4691" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4693" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="4702" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="4705" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="4706" class="Symbol">)</a>
<a id="4708" href="Data.Nat.Properties.html#4682" class="Function">≤⇒≤ᵇ</a> <a id="4713" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>         <a id="4725" class="Symbol">=</a> <a id="4727" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="4730" href="Data.Nat.Properties.html#4682" class="Function">≤⇒≤ᵇ</a> <a id="4735" href="Data.Nat.Properties.html#4735" class="Bound">m≤n</a><a id="4738" class="Symbol">@(</a><a id="4740" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="4744" class="Symbol">_)</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="4754" href="Data.Nat.Properties.html#4735" class="Bound">m≤n</a>

<a id="≤ᵇ-reflects-≤"></a><a id="4759" href="Data.Nat.Properties.html#4759" class="Function">≤ᵇ-reflects-≤</a> <a id="4773" class="Symbol">:</a> <a id="4775" class="Symbol">∀</a> <a id="4777" href="Data.Nat.Properties.html#4777" class="Bound">m</a> <a id="4779" href="Data.Nat.Properties.html#4779" class="Bound">n</a> <a id="4781" class="Symbol">→</a> <a id="4783" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Data.Nat.Properties.html#4777" class="Bound">m</a> <a id="4795" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="4797" href="Data.Nat.Properties.html#4779" class="Bound">n</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Data.Nat.Properties.html#4777" class="Bound">m</a> <a id="4803" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="4806" href="Data.Nat.Properties.html#4779" class="Bound">n</a><a id="4807" class="Symbol">)</a>
<a id="4809" href="Data.Nat.Properties.html#4759" class="Function">≤ᵇ-reflects-≤</a> <a id="4823" href="Data.Nat.Properties.html#4823" class="Bound">m</a> <a id="4825" href="Data.Nat.Properties.html#4825" class="Bound">n</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Data.Nat.Properties.html#4588" class="Function">≤ᵇ⇒≤</a> <a id="4851" href="Data.Nat.Properties.html#4823" class="Bound">m</a> <a id="4853" href="Data.Nat.Properties.html#4825" class="Bound">n</a><a id="4854" class="Symbol">)</a> <a id="4856" href="Data.Nat.Properties.html#4682" class="Function">≤⇒≤ᵇ</a>

<a id="4862" class="Comment">------------------------------------------------------------------------</a>
<a id="4935" class="Comment">-- Properties of _≤_</a>
<a id="4956" class="Comment">------------------------------------------------------------------------</a>

<a id="5030" class="Comment">------------------------------------------------------------------------</a>
<a id="5103" class="Comment">-- Relational properties of _≤_</a>

<a id="≤-reflexive"></a><a id="5136" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="5148" class="Symbol">:</a> <a id="5150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5154" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="5156" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5160" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="5172" class="Symbol">{</a><a id="5173" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5177" class="Symbol">}</a>  <a id="5180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5185" class="Symbol">=</a> <a id="5187" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="5191" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="5203" class="Symbol">{</a><a id="5204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5208" href="Data.Nat.Properties.html#5208" class="Bound">m</a><a id="5209" class="Symbol">}</a> <a id="5211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5216" class="Symbol">=</a> <a id="5218" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5222" class="Symbol">(</a><a id="5223" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="5235" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5239" class="Symbol">)</a>

<a id="≤-refl"></a><a id="5242" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="5261" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5265" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="5272" class="Symbol">=</a> <a id="5274" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="5286" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-antisym"></a><a id="5292" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="5302" class="Symbol">:</a> <a id="5304" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="5318" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5322" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5326" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="5336" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="5346" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="5356" class="Symbol">=</a> <a id="5358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5363" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5378" href="Data.Nat.Properties.html#5378" class="Bound">m≤n</a><a id="5381" class="Symbol">)</a> <a id="5383" class="Symbol">(</a><a id="5384" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5388" href="Data.Nat.Properties.html#5388" class="Bound">n≤m</a><a id="5391" class="Symbol">)</a> <a id="5393" class="Symbol">=</a> <a id="5395" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5400" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="5415" href="Data.Nat.Properties.html#5378" class="Bound">m≤n</a> <a id="5419" href="Data.Nat.Properties.html#5388" class="Bound">n≤m</a><a id="5422" class="Symbol">)</a>

<a id="≤-trans"></a><a id="5425" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5446" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5450" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="5458" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="5468" class="Symbol">_</a>         <a id="5478" class="Symbol">=</a> <a id="5480" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="5484" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="5492" class="Symbol">(</a><a id="5493" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5497" href="Data.Nat.Properties.html#5497" class="Bound">m≤n</a><a id="5500" class="Symbol">)</a> <a id="5502" class="Symbol">(</a><a id="5503" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5507" href="Data.Nat.Properties.html#5507" class="Bound">n≤o</a><a id="5510" class="Symbol">)</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="5527" href="Data.Nat.Properties.html#5497" class="Bound">m≤n</a> <a id="5531" href="Data.Nat.Properties.html#5507" class="Bound">n≤o</a><a id="5534" class="Symbol">)</a>

<a id="≤-total"></a><a id="5537" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="5545" class="Symbol">:</a> <a id="5547" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="5553" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5557" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="5565" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5573" class="Symbol">_</a>       <a id="5581" class="Symbol">=</a> <a id="5583" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5588" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="5592" href="Data.Nat.Properties.html#5537" class="CatchallClause Function">≤-total</a><a id="5599" class="CatchallClause"> </a><a id="5600" class="CatchallClause Symbol">_</a><a id="5601" class="CatchallClause">       </a><a id="5608" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a>    <a id="5616" class="Symbol">=</a> <a id="5618" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5623" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="5627" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5640" href="Data.Nat.Properties.html#5640" class="Bound">m</a><a id="5641" class="Symbol">)</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5648" href="Data.Nat.Properties.html#5648" class="Bound">n</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">=</a> <a id="5653" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5661" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5665" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="5678" href="Data.Nat.Properties.html#5640" class="Bound">m</a> <a id="5680" href="Data.Nat.Properties.html#5648" class="Bound">n</a><a id="5681" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="5684" href="Data.Nat.Properties.html#5684" class="Function">≤-irrelevant</a> <a id="5697" class="Symbol">:</a> <a id="5699" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="5710" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="5714" href="Data.Nat.Properties.html#5684" class="Function">≤-irrelevant</a> <a id="5727" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>        <a id="5738" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>        <a id="5749" class="Symbol">=</a> <a id="5751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5756" href="Data.Nat.Properties.html#5684" class="Function">≤-irrelevant</a> <a id="5769" class="Symbol">(</a><a id="5770" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5774" href="Data.Nat.Properties.html#5774" class="Bound">m≤n₁</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5785" href="Data.Nat.Properties.html#5785" class="Bound">m≤n₂</a><a id="5789" class="Symbol">)</a> <a id="5791" class="Symbol">=</a> <a id="5793" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5798" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Data.Nat.Properties.html#5684" class="Function">≤-irrelevant</a> <a id="5816" href="Data.Nat.Properties.html#5774" class="Bound">m≤n₁</a> <a id="5821" href="Data.Nat.Properties.html#5785" class="Bound">m≤n₂</a><a id="5825" class="Symbol">)</a>

<a id="5828" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="5896" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="5963" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="6032" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="6100" class="Comment">-- backend erases proofs.</a>

<a id="6127" class="Keyword">infix</a> <a id="6133" class="Number">4</a> <a id="6135" href="Data.Nat.Properties.html#6146" class="Function Operator">_≤?_</a> <a id="6140" href="Data.Nat.Properties.html#6212" class="Function Operator">_≥?_</a>

<a id="_≤?_"></a><a id="6146" href="Data.Nat.Properties.html#6146" class="Function Operator">_≤?_</a> <a id="6151" class="Symbol">:</a> <a id="6153" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6163" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6167" href="Data.Nat.Properties.html#6167" class="Bound">m</a> <a id="6169" href="Data.Nat.Properties.html#6146" class="Function Operator">≤?</a> <a id="6172" href="Data.Nat.Properties.html#6172" class="Bound">n</a> <a id="6174" class="Symbol">=</a> <a id="6176" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Data.Nat.Properties.html#4588" class="Function">≤ᵇ⇒≤</a> <a id="6187" href="Data.Nat.Properties.html#6167" class="Bound">m</a> <a id="6189" href="Data.Nat.Properties.html#6172" class="Bound">n</a><a id="6190" class="Symbol">)</a> <a id="6192" href="Data.Nat.Properties.html#4682" class="Function">≤⇒≤ᵇ</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Data.Nat.Properties.html#6167" class="Bound">m</a> <a id="6204" href="Data.Nat.Base.html#1477" class="Function Operator">≤ᵇ</a> <a id="6207" href="Data.Nat.Properties.html#6172" class="Bound">n</a><a id="6208" class="Symbol">))</a>

<a id="_≥?_"></a><a id="6212" href="Data.Nat.Properties.html#6212" class="Function Operator">_≥?_</a> <a id="6217" class="Symbol">:</a> <a id="6219" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6229" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a>
<a id="6233" href="Data.Nat.Properties.html#6212" class="Function Operator">_≥?_</a> <a id="6238" class="Symbol">=</a> <a id="6240" href="Function.Base.html#1638" class="Function">flip</a> <a id="6245" href="Data.Nat.Properties.html#6146" class="Function Operator">_≤?_</a>

<a id="6251" class="Comment">------------------------------------------------------------------------</a>
<a id="6324" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="6339" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a> <a id="6352" class="Symbol">:</a> <a id="6354" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="6365" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6369" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6373" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a> <a id="6386" class="Symbol">=</a> <a id="6388" class="Keyword">record</a>
  <a id="6397" class="Symbol">{</a> <a id="6399" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="6413" class="Symbol">=</a> <a id="6415" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="6431" class="Symbol">;</a> <a id="6433" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="6447" class="Symbol">=</a> <a id="6449" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a>
  <a id="6463" class="Symbol">;</a> <a id="6465" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="6479" class="Symbol">=</a> <a id="6481" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a>
  <a id="6491" class="Symbol">}</a>

<a id="≤-isTotalPreorder"></a><a id="6494" href="Data.Nat.Properties.html#6494" class="Function">≤-isTotalPreorder</a> <a id="6512" class="Symbol">:</a> <a id="6514" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="6530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6534" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6538" href="Data.Nat.Properties.html#6494" class="Function">≤-isTotalPreorder</a> <a id="6556" class="Symbol">=</a> <a id="6558" class="Keyword">record</a>
  <a id="6567" class="Symbol">{</a> <a id="6569" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a> <a id="6580" class="Symbol">=</a> <a id="6582" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a>
  <a id="6597" class="Symbol">;</a> <a id="6599" href="Relation.Binary.Structures.html#3288" class="Field">total</a>      <a id="6610" class="Symbol">=</a> <a id="6612" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a>
  <a id="6622" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="6625" href="Data.Nat.Properties.html#6625" class="Function">≤-isPartialOrder</a> <a id="6642" class="Symbol">:</a> <a id="6644" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="6659" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6663" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6667" href="Data.Nat.Properties.html#6625" class="Function">≤-isPartialOrder</a> <a id="6684" class="Symbol">=</a> <a id="6686" class="Keyword">record</a>
  <a id="6695" class="Symbol">{</a> <a id="6697" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="6708" class="Symbol">=</a> <a id="6710" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a>
  <a id="6725" class="Symbol">;</a> <a id="6727" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="6738" class="Symbol">=</a> <a id="6740" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a>
  <a id="6752" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="6755" href="Data.Nat.Properties.html#6755" class="Function">≤-isTotalOrder</a> <a id="6770" class="Symbol">:</a> <a id="6772" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="6785" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6789" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6793" href="Data.Nat.Properties.html#6755" class="Function">≤-isTotalOrder</a> <a id="6808" class="Symbol">=</a> <a id="6810" class="Keyword">record</a>
  <a id="6819" class="Symbol">{</a> <a id="6821" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="6836" class="Symbol">=</a> <a id="6838" href="Data.Nat.Properties.html#6625" class="Function">≤-isPartialOrder</a>
  <a id="6857" class="Symbol">;</a> <a id="6859" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="6874" class="Symbol">=</a> <a id="6876" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a>
  <a id="6886" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="6889" href="Data.Nat.Properties.html#6889" class="Function">≤-isDecTotalOrder</a> <a id="6907" class="Symbol">:</a> <a id="6909" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="6925" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6929" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="6933" href="Data.Nat.Properties.html#6889" class="Function">≤-isDecTotalOrder</a> <a id="6951" class="Symbol">=</a> <a id="6953" class="Keyword">record</a>
  <a id="6962" class="Symbol">{</a> <a id="6964" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="6977" class="Symbol">=</a> <a id="6979" href="Data.Nat.Properties.html#6755" class="Function">≤-isTotalOrder</a>
  <a id="6996" class="Symbol">;</a> <a id="6998" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="7011" class="Symbol">=</a> <a id="7013" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>
  <a id="7019" class="Symbol">;</a> <a id="7021" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="7034" class="Symbol">=</a> <a id="7036" href="Data.Nat.Properties.html#6146" class="Function Operator">_≤?_</a>
  <a id="7043" class="Symbol">}</a>

<a id="7046" class="Comment">------------------------------------------------------------------------</a>
<a id="7119" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="7131" href="Data.Nat.Properties.html#7131" class="Function">≤-preorder</a> <a id="7142" class="Symbol">:</a> <a id="7144" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="7153" href="Level.html#521" class="Function">0ℓ</a> <a id="7156" href="Level.html#521" class="Function">0ℓ</a> <a id="7159" href="Level.html#521" class="Function">0ℓ</a>
<a id="7162" href="Data.Nat.Properties.html#7131" class="Function">≤-preorder</a> <a id="7173" class="Symbol">=</a> <a id="7175" class="Keyword">record</a>
  <a id="7184" class="Symbol">{</a> <a id="7186" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="7197" class="Symbol">=</a> <a id="7199" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a>
  <a id="7214" class="Symbol">}</a>

<a id="≤-totalPreorder"></a><a id="7217" href="Data.Nat.Properties.html#7217" class="Function">≤-totalPreorder</a> <a id="7233" class="Symbol">:</a> <a id="7235" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="7249" href="Level.html#521" class="Function">0ℓ</a> <a id="7252" href="Level.html#521" class="Function">0ℓ</a> <a id="7255" href="Level.html#521" class="Function">0ℓ</a>
<a id="7258" href="Data.Nat.Properties.html#7217" class="Function">≤-totalPreorder</a> <a id="7274" class="Symbol">=</a> <a id="7276" class="Keyword">record</a>
  <a id="7285" class="Symbol">{</a> <a id="7287" href="Relation.Binary.Bundles.html#3075" class="Field">isTotalPreorder</a> <a id="7303" class="Symbol">=</a> <a id="7305" href="Data.Nat.Properties.html#6494" class="Function">≤-isTotalPreorder</a>
  <a id="7325" class="Symbol">}</a>

<a id="≤-poset"></a><a id="7328" href="Data.Nat.Properties.html#7328" class="Function">≤-poset</a> <a id="7336" class="Symbol">:</a> <a id="7338" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="7344" href="Level.html#521" class="Function">0ℓ</a> <a id="7347" href="Level.html#521" class="Function">0ℓ</a> <a id="7350" href="Level.html#521" class="Function">0ℓ</a>
<a id="7353" href="Data.Nat.Properties.html#7328" class="Function">≤-poset</a> <a id="7361" class="Symbol">=</a> <a id="7363" class="Keyword">record</a>
  <a id="7372" class="Symbol">{</a> <a id="7374" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="7389" class="Symbol">=</a> <a id="7391" href="Data.Nat.Properties.html#6625" class="Function">≤-isPartialOrder</a>
  <a id="7410" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="7413" href="Data.Nat.Properties.html#7413" class="Function">≤-totalOrder</a> <a id="7426" class="Symbol">:</a> <a id="7428" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="7439" href="Level.html#521" class="Function">0ℓ</a> <a id="7442" href="Level.html#521" class="Function">0ℓ</a> <a id="7445" href="Level.html#521" class="Function">0ℓ</a>
<a id="7448" href="Data.Nat.Properties.html#7413" class="Function">≤-totalOrder</a> <a id="7461" class="Symbol">=</a> <a id="7463" class="Keyword">record</a>
  <a id="7472" class="Symbol">{</a> <a id="7474" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Data.Nat.Properties.html#6755" class="Function">≤-isTotalOrder</a>
  <a id="7506" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="7509" href="Data.Nat.Properties.html#7509" class="Function">≤-decTotalOrder</a> <a id="7525" class="Symbol">:</a> <a id="7527" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="7541" href="Level.html#521" class="Function">0ℓ</a> <a id="7544" href="Level.html#521" class="Function">0ℓ</a> <a id="7547" href="Level.html#521" class="Function">0ℓ</a>
<a id="7550" href="Data.Nat.Properties.html#7509" class="Function">≤-decTotalOrder</a> <a id="7566" class="Symbol">=</a> <a id="7568" class="Keyword">record</a>
  <a id="7577" class="Symbol">{</a> <a id="7579" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="7595" class="Symbol">=</a> <a id="7597" href="Data.Nat.Properties.html#6889" class="Function">≤-isDecTotalOrder</a>
  <a id="7617" class="Symbol">}</a>

<a id="7620" class="Comment">------------------------------------------------------------------------</a>
<a id="7693" class="Comment">-- Other properties of _≤_</a>

<a id="s≤s-injective"></a><a id="7721" href="Data.Nat.Properties.html#7721" class="Function">s≤s-injective</a> <a id="7735" class="Symbol">:</a> <a id="7737" class="Symbol">{</a><a id="7738" href="Data.Nat.Properties.html#7738" class="Bound">p</a> <a id="7740" href="Data.Nat.Properties.html#7740" class="Bound">q</a> <a id="7742" class="Symbol">:</a> <a id="7744" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="7746" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7748" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="7749" class="Symbol">}</a> <a id="7751" class="Symbol">→</a> <a id="7753" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="7757" href="Data.Nat.Properties.html#7738" class="Bound">p</a> <a id="7759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7761" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="7765" href="Data.Nat.Properties.html#7740" class="Bound">q</a> <a id="7767" class="Symbol">→</a> <a id="7769" href="Data.Nat.Properties.html#7738" class="Bound">p</a> <a id="7771" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7773" href="Data.Nat.Properties.html#7740" class="Bound">q</a>
<a id="7775" href="Data.Nat.Properties.html#7721" class="Function">s≤s-injective</a> <a id="7789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7794" class="Symbol">=</a> <a id="7796" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-pred"></a><a id="7802" href="Data.Nat.Properties.html#7802" class="Function">≤-pred</a> <a id="7809" class="Symbol">:</a> <a id="7811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7815" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="7817" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7819" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7823" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="7825" class="Symbol">→</a> <a id="7827" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="7829" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7831" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="7833" href="Data.Nat.Properties.html#7802" class="Function">≤-pred</a> <a id="7840" class="Symbol">=</a> <a id="7842" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a>

<a id="m≤n⇒m≤1+n"></a><a id="7849" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="7859" class="Symbol">:</a> <a id="7861" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="7863" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7865" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="7867" class="Symbol">→</a> <a id="7869" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="7871" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7873" class="Number">1</a> <a id="7875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7877" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="7879" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="7889" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="7899" class="Symbol">=</a> <a id="7901" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="7905" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="7915" class="Symbol">(</a><a id="7916" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="7920" href="Data.Nat.Properties.html#7920" class="Bound">m≤n</a><a id="7923" class="Symbol">)</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="7931" class="Symbol">(</a><a id="7932" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="7942" href="Data.Nat.Properties.html#7920" class="Bound">m≤n</a><a id="7945" class="Symbol">)</a>

<a id="n≤1+n"></a><a id="7948" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="7954" class="Symbol">:</a> <a id="7956" class="Symbol">∀</a> <a id="7958" href="Data.Nat.Properties.html#7958" class="Bound">n</a> <a id="7960" class="Symbol">→</a> <a id="7962" href="Data.Nat.Properties.html#7958" class="Bound">n</a> <a id="7964" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="7966" class="Number">1</a> <a id="7968" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7970" href="Data.Nat.Properties.html#7958" class="Bound">n</a>
<a id="7972" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="7978" class="Symbol">_</a> <a id="7980" class="Symbol">=</a> <a id="7982" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="7992" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>

<a id="1+n≰n"></a><a id="8000" href="Data.Nat.Properties.html#8000" class="Function">1+n≰n</a> <a id="8006" class="Symbol">:</a> <a id="8008" class="Number">1</a> <a id="8010" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8012" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8014" href="Data.Nat.Base.html#2319" class="Function Operator">≰</a> <a id="8016" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="8018" href="Data.Nat.Properties.html#8000" class="Function">1+n≰n</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8029" href="Data.Nat.Properties.html#8029" class="Bound">1+n≤n</a><a id="8034" class="Symbol">)</a> <a id="8036" class="Symbol">=</a> <a id="8038" href="Data.Nat.Properties.html#8000" class="Function">1+n≰n</a> <a id="8044" href="Data.Nat.Properties.html#8029" class="Bound">1+n≤n</a>

<a id="n≤0⇒n≡0"></a><a id="8051" href="Data.Nat.Properties.html#8051" class="Function">n≤0⇒n≡0</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8063" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8065" class="Number">0</a> <a id="8067" class="Symbol">→</a> <a id="8069" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8071" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8073" class="Number">0</a>
<a id="8075" href="Data.Nat.Properties.html#8051" class="Function">n≤0⇒n≡0</a> <a id="8083" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="8087" class="Symbol">=</a> <a id="8089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n≤1⇒n≡0∨n≡1"></a><a id="8095" href="Data.Nat.Properties.html#8095" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8111" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8113" class="Number">1</a> <a id="8115" class="Symbol">→</a> <a id="8117" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8121" class="Number">0</a> <a id="8123" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8125" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="8127" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8129" class="Number">1</a>
<a id="8131" href="Data.Nat.Properties.html#8095" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="8143" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="8153" class="Symbol">=</a> <a id="8155" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8160" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8165" href="Data.Nat.Properties.html#8095" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="8177" class="Symbol">(</a><a id="8178" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8182" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a><a id="8185" class="Symbol">)</a> <a id="8187" class="Symbol">=</a> <a id="8189" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="8200" class="Comment">------------------------------------------------------------------------</a>
<a id="8273" class="Comment">-- Properties of _&lt;_</a>
<a id="8294" class="Comment">------------------------------------------------------------------------</a>

<a id="8368" class="Comment">-- Relationships between the various relations</a>

<a id="&lt;⇒≤"></a><a id="8416" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8420" class="Symbol">:</a> <a id="8422" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="8426" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8428" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="8432" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8436" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="8454" class="Symbol">=</a> <a id="8456" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="8460" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8464" class="Symbol">(</a><a id="8465" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="8469" href="Data.Nat.Properties.html#8469" class="Bound">m&lt;n</a><a id="8472" class="Symbol">@(</a><a id="8474" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8478" class="Symbol">_))</a> <a id="8482" class="Symbol">=</a> <a id="8484" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8493" href="Data.Nat.Properties.html#8469" class="Bound">m&lt;n</a><a id="8496" class="Symbol">)</a>

<a id="&lt;⇒≢"></a><a id="8499" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a> <a id="8503" class="Symbol">:</a> <a id="8505" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="8509" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8511" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a>
<a id="8515" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a> <a id="8519" href="Data.Nat.Properties.html#8519" class="Bound">m&lt;n</a> <a id="8523" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8528" class="Symbol">=</a> <a id="8530" href="Data.Nat.Properties.html#8000" class="Function">1+n≰n</a> <a id="8536" href="Data.Nat.Properties.html#8519" class="Bound">m&lt;n</a>

<a id="&gt;⇒≢"></a><a id="8541" href="Data.Nat.Properties.html#8541" class="Function">&gt;⇒≢</a> <a id="8545" class="Symbol">:</a> <a id="8547" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a> <a id="8551" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8553" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a>
<a id="8557" href="Data.Nat.Properties.html#8541" class="Function">&gt;⇒≢</a> <a id="8561" class="Symbol">=</a> <a id="8563" href="Relation.Binary.PropositionalEquality.Core.html#2329" class="Function">≢-sym</a> <a id="8569" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8571" href="Data.Nat.Properties.html#8499" class="Function">&lt;⇒≢</a>

<a id="≤⇒≯"></a><a id="8576" href="Data.Nat.Properties.html#8576" class="Function">≤⇒≯</a> <a id="8580" class="Symbol">:</a> <a id="8582" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="8586" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8588" href="Data.Nat.Base.html#2415" class="Function Operator">_≯_</a>
<a id="8592" href="Data.Nat.Properties.html#8576" class="Function">≤⇒≯</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8601" href="Data.Nat.Properties.html#8601" class="Bound">m≤n</a><a id="8604" class="Symbol">)</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8611" href="Data.Nat.Properties.html#8611" class="Bound">n≤m</a><a id="8614" class="Symbol">)</a> <a id="8616" class="Symbol">=</a> <a id="8618" href="Data.Nat.Properties.html#8576" class="Function">≤⇒≯</a> <a id="8622" href="Data.Nat.Properties.html#8601" class="Bound">m≤n</a> <a id="8626" href="Data.Nat.Properties.html#8611" class="Bound">n≤m</a>

<a id="&lt;⇒≱"></a><a id="8631" href="Data.Nat.Properties.html#8631" class="Function">&lt;⇒≱</a> <a id="8635" class="Symbol">:</a> <a id="8637" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="8641" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8643" href="Data.Nat.Base.html#2383" class="Function Operator">_≱_</a>
<a id="8647" href="Data.Nat.Properties.html#8631" class="Function">&lt;⇒≱</a> <a id="8651" class="Symbol">(</a><a id="8652" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8656" href="Data.Nat.Properties.html#8656" class="Bound">m+1≤n</a><a id="8661" class="Symbol">)</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8668" href="Data.Nat.Properties.html#8668" class="Bound">n≤m</a><a id="8671" class="Symbol">)</a> <a id="8673" class="Symbol">=</a> <a id="8675" href="Data.Nat.Properties.html#8631" class="Function">&lt;⇒≱</a> <a id="8679" href="Data.Nat.Properties.html#8656" class="Bound">m+1≤n</a> <a id="8685" href="Data.Nat.Properties.html#8668" class="Bound">n≤m</a>

<a id="&lt;⇒≯"></a><a id="8690" href="Data.Nat.Properties.html#8690" class="Function">&lt;⇒≯</a> <a id="8694" class="Symbol">:</a> <a id="8696" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="8700" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8702" href="Data.Nat.Base.html#2415" class="Function Operator">_≯_</a>
<a id="8706" href="Data.Nat.Properties.html#8690" class="Function">&lt;⇒≯</a> <a id="8710" class="Symbol">(</a><a id="8711" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8715" href="Data.Nat.Properties.html#8715" class="Bound">m&lt;n</a><a id="8718" class="Symbol">)</a> <a id="8720" class="Symbol">(</a><a id="8721" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8725" href="Data.Nat.Properties.html#8725" class="Bound">n&lt;m</a><a id="8728" class="Symbol">)</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="Data.Nat.Properties.html#8690" class="Function">&lt;⇒≯</a> <a id="8736" href="Data.Nat.Properties.html#8715" class="Bound">m&lt;n</a> <a id="8740" href="Data.Nat.Properties.html#8725" class="Bound">n&lt;m</a>

<a id="≰⇒≮"></a><a id="8745" href="Data.Nat.Properties.html#8745" class="Function">≰⇒≮</a> <a id="8749" class="Symbol">:</a> <a id="8751" href="Data.Nat.Base.html#2319" class="Function Operator">_≰_</a> <a id="8755" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8757" href="Data.Nat.Base.html#2351" class="Function Operator">_≮_</a>
<a id="8761" href="Data.Nat.Properties.html#8745" class="Function">≰⇒≮</a> <a id="8765" href="Data.Nat.Properties.html#8765" class="Bound">m≰n</a> <a id="8769" href="Data.Nat.Properties.html#8769" class="Bound">1+m≤n</a> <a id="8775" class="Symbol">=</a> <a id="8777" href="Data.Nat.Properties.html#8765" class="Bound">m≰n</a> <a id="8781" class="Symbol">(</a><a id="8782" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8786" href="Data.Nat.Properties.html#8769" class="Bound">1+m≤n</a><a id="8791" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="8794" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="8798" class="Symbol">:</a> <a id="8800" href="Data.Nat.Base.html#2319" class="Function Operator">_≰_</a> <a id="8804" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8806" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a>
<a id="8810" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="8814" class="Symbol">{</a><a id="8815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8819" class="Symbol">}</a>          <a id="8830" href="Data.Nat.Properties.html#8830" class="Bound">z≰n</a> <a id="8834" class="Symbol">=</a> <a id="8836" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="8850" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="8854" href="Data.Nat.Properties.html#8830" class="Bound">z≰n</a>
<a id="8858" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="8862" class="Symbol">{</a><a id="8863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8867" href="Data.Nat.Properties.html#8867" class="Bound">m</a><a id="8868" class="Symbol">}</a> <a id="8870" class="Symbol">{</a><a id="8871" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8875" class="Symbol">}</a>  <a id="8878" class="Symbol">_</a>   <a id="8882" class="Symbol">=</a> <a id="8884" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="8888" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="8892" class="Symbol">{</a><a id="8893" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8897" href="Data.Nat.Properties.html#8897" class="Bound">m</a><a id="8898" class="Symbol">}</a> <a id="8900" class="Symbol">{</a><a id="8901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8905" href="Data.Nat.Properties.html#8905" class="Bound">n</a><a id="8906" class="Symbol">}</a> <a id="8908" href="Data.Nat.Properties.html#8908" class="Bound">m≰n</a> <a id="8912" class="Symbol">=</a> <a id="8914" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="8918" class="Symbol">(</a><a id="8919" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="8923" class="Symbol">(</a><a id="8924" href="Data.Nat.Properties.html#8908" class="Bound">m≰n</a> <a id="8928" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8930" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a><a id="8933" class="Symbol">))</a>

<a id="≰⇒≥"></a><a id="8937" href="Data.Nat.Properties.html#8937" class="Function">≰⇒≥</a> <a id="8941" class="Symbol">:</a> <a id="8943" href="Data.Nat.Base.html#2319" class="Function Operator">_≰_</a> <a id="8947" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8949" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a>
<a id="8953" href="Data.Nat.Properties.html#8937" class="Function">≰⇒≥</a> <a id="8957" class="Symbol">=</a> <a id="8959" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="8963" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8965" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a>

<a id="≮⇒≥"></a><a id="8970" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="8974" class="Symbol">:</a> <a id="8976" href="Data.Nat.Base.html#2351" class="Function Operator">_≮_</a> <a id="8980" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8982" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a>
<a id="8986" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="8990" class="Symbol">{_}</a>     <a id="8998" class="Symbol">{</a><a id="8999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9003" class="Symbol">}</a>  <a id="9006" class="Symbol">_</a>       <a id="9014" class="Symbol">=</a> <a id="9016" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="9020" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="9024" class="Symbol">{</a><a id="9025" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9029" class="Symbol">}</a>  <a id="9032" class="Symbol">{</a><a id="9033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9037" href="Data.Nat.Properties.html#9037" class="Bound">j</a><a id="9038" class="Symbol">}</a> <a id="9040" href="Data.Nat.Properties.html#9040" class="Bound">1≮j+1</a>   <a id="9048" class="Symbol">=</a> <a id="9050" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="9064" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a> <a id="9068" href="Data.Nat.Properties.html#9040" class="Bound">1≮j+1</a>
<a id="9074" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="9078" class="Symbol">{</a><a id="9079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9083" href="Data.Nat.Properties.html#9083" class="Bound">i</a><a id="9084" class="Symbol">}</a> <a id="9086" class="Symbol">{</a><a id="9087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9091" href="Data.Nat.Properties.html#9091" class="Bound">j</a><a id="9092" class="Symbol">}</a> <a id="9094" href="Data.Nat.Properties.html#9094" class="Bound">i+1≮j+1</a> <a id="9102" class="Symbol">=</a> <a id="9104" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9108" class="Symbol">(</a><a id="9109" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Data.Nat.Properties.html#9094" class="Bound">i+1≮j+1</a> <a id="9122" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9124" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a><a id="9127" class="Symbol">))</a>

<a id="≤∧≢⇒&lt;"></a><a id="9131" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="9137" class="Symbol">:</a> <a id="9139" class="Symbol">∀</a> <a id="9141" class="Symbol">{</a><a id="9142" href="Data.Nat.Properties.html#9142" class="Bound">m</a> <a id="9144" href="Data.Nat.Properties.html#9144" class="Bound">n</a><a id="9145" class="Symbol">}</a> <a id="9147" class="Symbol">→</a> <a id="9149" href="Data.Nat.Properties.html#9142" class="Bound">m</a> <a id="9151" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9153" href="Data.Nat.Properties.html#9144" class="Bound">n</a> <a id="9155" class="Symbol">→</a> <a id="9157" href="Data.Nat.Properties.html#9142" class="Bound">m</a> <a id="9159" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="9161" href="Data.Nat.Properties.html#9144" class="Bound">n</a> <a id="9163" class="Symbol">→</a> <a id="9165" href="Data.Nat.Properties.html#9142" class="Bound">m</a> <a id="9167" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="9169" href="Data.Nat.Properties.html#9144" class="Bound">n</a>
<a id="9171" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="9177" class="Symbol">{_}</a> <a id="9181" class="Symbol">{</a><a id="9182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9186" class="Symbol">}</a>  <a id="9189" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="9199" href="Data.Nat.Properties.html#9199" class="Bound">m≢n</a>     <a id="9207" class="Symbol">=</a> <a id="9209" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="9223" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9228" href="Data.Nat.Properties.html#9199" class="Bound">m≢n</a>
<a id="9232" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="9238" class="Symbol">{_}</a> <a id="9242" class="Symbol">{</a><a id="9243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9247" href="Data.Nat.Properties.html#9247" class="Bound">n</a><a id="9248" class="Symbol">}</a> <a id="9250" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="9260" href="Data.Nat.Properties.html#9260" class="Bound">m≢n</a>     <a id="9268" class="Symbol">=</a> <a id="9270" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="9274" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="9280" class="Symbol">{_}</a> <a id="9284" class="Symbol">{</a><a id="9285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9289" href="Data.Nat.Properties.html#9289" class="Bound">n</a><a id="9290" class="Symbol">}</a> <a id="9292" class="Symbol">(</a><a id="9293" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="9297" href="Data.Nat.Properties.html#9297" class="Bound">m≤n</a><a id="9300" class="Symbol">)</a> <a id="9302" href="Data.Nat.Properties.html#9302" class="Bound">1+m≢1+n</a> <a id="9310" class="Symbol">=</a>
  <a id="9314" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="9318" class="Symbol">(</a><a id="9319" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="9325" href="Data.Nat.Properties.html#9297" class="Bound">m≤n</a> <a id="9329" class="Symbol">(</a><a id="9330" href="Data.Nat.Properties.html#9302" class="Bound">1+m≢1+n</a> <a id="9338" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9340" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="9348" class="Symbol">))</a>

<a id="≤∧≮⇒≡"></a><a id="9352" href="Data.Nat.Properties.html#9352" class="Function">≤∧≮⇒≡</a> <a id="9358" class="Symbol">:</a> <a id="9360" class="Symbol">∀</a> <a id="9362" class="Symbol">{</a><a id="9363" href="Data.Nat.Properties.html#9363" class="Bound">m</a> <a id="9365" href="Data.Nat.Properties.html#9365" class="Bound">n</a><a id="9366" class="Symbol">}</a> <a id="9368" class="Symbol">→</a> <a id="9370" href="Data.Nat.Properties.html#9363" class="Bound">m</a> <a id="9372" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="9374" href="Data.Nat.Properties.html#9365" class="Bound">n</a> <a id="9376" class="Symbol">→</a> <a id="9378" href="Data.Nat.Properties.html#9363" class="Bound">m</a> <a id="9380" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="9382" href="Data.Nat.Properties.html#9365" class="Bound">n</a> <a id="9384" class="Symbol">→</a> <a id="9386" href="Data.Nat.Properties.html#9363" class="Bound">m</a> <a id="9388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9390" href="Data.Nat.Properties.html#9365" class="Bound">n</a>
<a id="9392" href="Data.Nat.Properties.html#9352" class="Function">≤∧≮⇒≡</a> <a id="9398" href="Data.Nat.Properties.html#9398" class="Bound">m≤n</a> <a id="9402" href="Data.Nat.Properties.html#9402" class="Bound">m≮n</a> <a id="9406" class="Symbol">=</a> <a id="9408" href="Data.Nat.Properties.html#5292" class="Function">≤-antisym</a> <a id="9418" href="Data.Nat.Properties.html#9398" class="Bound">m≤n</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="9427" href="Data.Nat.Properties.html#9402" class="Bound">m≮n</a><a id="9430" class="Symbol">)</a>

<a id="≤-&lt;-connex"></a><a id="9433" href="Data.Nat.Properties.html#9433" class="Function">≤-&lt;-connex</a> <a id="9444" class="Symbol">:</a> <a id="9446" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="9453" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="9457" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="9461" href="Data.Nat.Properties.html#9433" class="Function">≤-&lt;-connex</a> <a id="9472" href="Data.Nat.Properties.html#9472" class="Bound">m</a> <a id="9474" href="Data.Nat.Properties.html#9474" class="Bound">n</a> <a id="9476" class="Keyword">with</a> <a id="9481" href="Data.Nat.Properties.html#9472" class="Bound">m</a> <a id="9483" href="Data.Nat.Properties.html#6146" class="Function Operator">≤?</a> <a id="9486" href="Data.Nat.Properties.html#9474" class="Bound">n</a>
<a id="9488" class="Symbol">...</a> <a id="9492" class="Symbol">|</a> <a id="9494" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="9498" href="Data.Nat.Properties.html#9498" class="Bound">m≤n</a> <a id="9502" class="Symbol">=</a> <a id="9504" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9509" href="Data.Nat.Properties.html#9498" class="Bound">m≤n</a>
<a id="9513" class="Symbol">...</a> <a id="9517" class="Symbol">|</a> <a id="9519" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="9522" href="Data.Nat.Properties.html#9522" class="Bound">¬m≤n</a> <a id="9527" class="Symbol">=</a> <a id="9529" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9534" class="Symbol">(</a><a id="9535" href="Data.Nat.Properties.html#8794" class="Function">≰⇒&gt;</a> <a id="9539" href="Data.Nat.Properties.html#9522" class="Bound">¬m≤n</a><a id="9543" class="Symbol">)</a>

<a id="≥-&gt;-connex"></a><a id="9546" href="Data.Nat.Properties.html#9546" class="Function">≥-&gt;-connex</a> <a id="9557" class="Symbol">:</a> <a id="9559" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="9566" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="9570" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a>
<a id="9574" href="Data.Nat.Properties.html#9546" class="Function">≥-&gt;-connex</a> <a id="9585" class="Symbol">=</a> <a id="9587" href="Function.Base.html#1638" class="Function">flip</a> <a id="9592" href="Data.Nat.Properties.html#9433" class="Function">≤-&lt;-connex</a>

<a id="&lt;-≤-connex"></a><a id="9604" href="Data.Nat.Properties.html#9604" class="Function">&lt;-≤-connex</a> <a id="9615" class="Symbol">:</a> <a id="9617" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="9624" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="9628" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="9632" href="Data.Nat.Properties.html#9604" class="Function">&lt;-≤-connex</a> <a id="9643" class="Symbol">=</a> <a id="9645" href="Relation.Binary.Consequences.html#7360" class="Function">flip-Connex</a> <a id="9657" href="Data.Nat.Properties.html#9433" class="Function">≤-&lt;-connex</a>

<a id="&gt;-≥-connex"></a><a id="9669" href="Data.Nat.Properties.html#9669" class="Function">&gt;-≥-connex</a> <a id="9680" class="Symbol">:</a> <a id="9682" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="9689" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a> <a id="9693" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a>
<a id="9697" href="Data.Nat.Properties.html#9669" class="Function">&gt;-≥-connex</a> <a id="9708" class="Symbol">=</a> <a id="9710" href="Relation.Binary.Consequences.html#7360" class="Function">flip-Connex</a> <a id="9722" href="Data.Nat.Properties.html#9546" class="Function">≥-&gt;-connex</a>

<a id="9734" class="Comment">------------------------------------------------------------------------</a>
<a id="9807" class="Comment">-- Relational properties of _&lt;_</a>

<a id="&lt;-irrefl"></a><a id="9840" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="9849" class="Symbol">:</a> <a id="9851" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="9863" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9867" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="9871" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="9880" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9885" class="Symbol">(</a><a id="9886" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="9890" href="Data.Nat.Properties.html#9890" class="Bound">n&lt;n</a><a id="9893" class="Symbol">)</a> <a id="9895" class="Symbol">=</a> <a id="9897" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="9906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9911" href="Data.Nat.Properties.html#9890" class="Bound">n&lt;n</a>

<a id="&lt;-asym"></a><a id="9916" href="Data.Nat.Properties.html#9916" class="Function">&lt;-asym</a> <a id="9923" class="Symbol">:</a> <a id="9925" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="9936" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="9940" href="Data.Nat.Properties.html#9916" class="Function">&lt;-asym</a> <a id="9947" class="Symbol">(</a><a id="9948" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="9952" href="Data.Nat.Properties.html#9952" class="Bound">n&lt;m</a><a id="9955" class="Symbol">)</a> <a id="9957" class="Symbol">(</a><a id="9958" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="9962" href="Data.Nat.Properties.html#9962" class="Bound">m&lt;n</a><a id="9965" class="Symbol">)</a> <a id="9967" class="Symbol">=</a> <a id="9969" href="Data.Nat.Properties.html#9916" class="Function">&lt;-asym</a> <a id="9976" href="Data.Nat.Properties.html#9952" class="Bound">n&lt;m</a> <a id="9980" href="Data.Nat.Properties.html#9962" class="Bound">m&lt;n</a>

<a id="&lt;-trans"></a><a id="9985" href="Data.Nat.Properties.html#9985" class="Function">&lt;-trans</a> <a id="9993" class="Symbol">:</a> <a id="9995" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="10006" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="10010" href="Data.Nat.Properties.html#9985" class="Function">&lt;-trans</a> <a id="10018" class="Symbol">(</a><a id="10019" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10023" href="Data.Nat.Properties.html#10023" class="Bound">i≤j</a><a id="10026" class="Symbol">)</a> <a id="10028" class="Symbol">(</a><a id="10029" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10033" href="Data.Nat.Properties.html#10033" class="Bound">j&lt;k</a><a id="10036" class="Symbol">)</a> <a id="10038" class="Symbol">=</a> <a id="10040" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10044" class="Symbol">(</a><a id="10045" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="10053" href="Data.Nat.Properties.html#10023" class="Bound">i≤j</a> <a id="10057" class="Symbol">(</a><a id="10058" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="10073" class="Symbol">_)</a> <a id="10076" href="Data.Nat.Properties.html#10033" class="Bound">j&lt;k</a><a id="10079" class="Symbol">))</a>

<a id="≤-&lt;-trans"></a><a id="10083" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="10093" class="Symbol">:</a> <a id="10095" href="Relation.Binary.Definitions.html#1851" class="Function">LeftTrans</a> <a id="10105" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="10109" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="10113" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="10123" href="Data.Nat.Properties.html#10123" class="Bound">m≤n</a> <a id="10127" class="Symbol">(</a><a id="10128" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="10132" href="Data.Nat.Properties.html#10132" class="Bound">n≤o</a><a id="10135" class="Symbol">)</a> <a id="10137" class="Symbol">=</a> <a id="10139" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10143" class="Symbol">(</a><a id="10144" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="10152" href="Data.Nat.Properties.html#10123" class="Bound">m≤n</a> <a id="10156" href="Data.Nat.Properties.html#10132" class="Bound">n≤o</a><a id="10159" class="Symbol">)</a>

<a id="&lt;-≤-trans"></a><a id="10162" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="10172" class="Symbol">:</a> <a id="10174" href="Relation.Binary.Definitions.html#1776" class="Function">RightTrans</a> <a id="10185" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="10189" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="10193" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="10203" class="Symbol">(</a><a id="10204" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="10208" href="Data.Nat.Properties.html#10208" class="Bound">m≤n</a><a id="10211" class="Symbol">)</a> <a id="10213" class="Symbol">(</a><a id="10214" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10218" href="Data.Nat.Properties.html#10218" class="Bound">n≤o</a><a id="10221" class="Symbol">)</a> <a id="10223" class="Symbol">=</a> <a id="10225" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="10229" class="Symbol">(</a><a id="10230" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="10238" href="Data.Nat.Properties.html#10208" class="Bound">m≤n</a> <a id="10242" href="Data.Nat.Properties.html#10218" class="Bound">n≤o</a><a id="10245" class="Symbol">)</a>

<a id="10248" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="10316" class="Comment">-- quickly decides which constructor to return. It still takes a</a>
<a id="10381" class="Comment">-- linear amount of time to generate the proof if it is inspected.</a>
<a id="10448" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="10516" class="Comment">-- backend erases proofs.</a>

<a id="&lt;-cmp"></a><a id="10543" href="Data.Nat.Properties.html#10543" class="Function">&lt;-cmp</a> <a id="10549" class="Symbol">:</a> <a id="10551" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="10564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10568" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="10572" href="Data.Nat.Properties.html#10543" class="Function">&lt;-cmp</a> <a id="10578" href="Data.Nat.Properties.html#10578" class="Bound">m</a> <a id="10580" href="Data.Nat.Properties.html#10580" class="Bound">n</a> <a id="10582" class="Keyword">with</a> <a id="10587" href="Data.Nat.Properties.html#10578" class="Bound">m</a> <a id="10589" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="10591" href="Data.Nat.Properties.html#10580" class="Bound">n</a> <a id="10593" class="Symbol">|</a> <a id="10595" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="10598" class="Symbol">(</a><a id="10599" href="Data.Nat.Properties.html#10578" class="Bound">m</a> <a id="10601" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="10604" href="Data.Nat.Properties.html#10580" class="Bound">n</a><a id="10605" class="Symbol">)</a>
<a id="10607" class="Symbol">...</a> <a id="10611" class="Symbol">|</a> <a id="10613" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="10617" href="Data.Nat.Properties.html#10617" class="Bound">m≡n</a> <a id="10621" class="Symbol">|</a> <a id="10623" class="Symbol">_</a>       <a id="10631" class="Symbol">=</a> <a id="10633" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="10648" href="Data.Nat.Properties.html#10617" class="Bound">m≡n</a><a id="10651" class="Symbol">)</a> <a id="10653" href="Data.Nat.Properties.html#10617" class="Bound">m≡n</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="10667" class="Symbol">(</a><a id="10668" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="10672" href="Data.Nat.Properties.html#10617" class="Bound">m≡n</a><a id="10675" class="Symbol">))</a>
<a id="10678" class="Symbol">...</a> <a id="10682" class="Symbol">|</a> <a id="10684" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="10688" href="Data.Nat.Properties.html#10688" class="Bound">m≢n</a> <a id="10692" class="Symbol">|</a> <a id="10694" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="10698" href="Data.Nat.Properties.html#10698" class="Bound">m&lt;n</a> <a id="10702" class="Symbol">=</a> <a id="10704" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="10709" class="Symbol">(</a><a id="10710" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="10715" class="Bound">m</a> <a id="10717" class="Bound">n</a> <a id="10719" href="Data.Nat.Properties.html#10698" class="Bound">m&lt;n</a><a id="10722" class="Symbol">)</a> <a id="10724" href="Data.Nat.Properties.html#10688" class="Bound">m≢n</a> <a id="10728" class="Symbol">(</a><a id="10729" href="Data.Nat.Properties.html#8690" class="Function">&lt;⇒≯</a> <a id="10733" class="Symbol">(</a><a id="10734" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="10739" class="Bound">m</a> <a id="10741" class="Bound">n</a> <a id="10743" href="Data.Nat.Properties.html#10698" class="Bound">m&lt;n</a><a id="10746" class="Symbol">))</a>
<a id="10749" class="Symbol">...</a> <a id="10753" class="Symbol">|</a> <a id="10755" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="10759" href="Data.Nat.Properties.html#10759" class="Bound">m≢n</a> <a id="10763" class="Symbol">|</a> <a id="10765" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="10769" href="Data.Nat.Properties.html#10769" class="Bound">m≮n</a> <a id="10773" class="Symbol">=</a> <a id="10775" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="10780" class="Symbol">(</a><a id="10781" href="Data.Nat.Properties.html#10769" class="Bound">m≮n</a> <a id="10785" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10787" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a><a id="10791" class="Symbol">)</a>   <a id="10795" href="Data.Nat.Properties.html#10759" class="Bound">m≢n</a> <a id="10799" class="Symbol">(</a><a id="10800" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="10806" class="Symbol">(</a><a id="10807" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="10811" class="Symbol">(</a><a id="10812" href="Data.Nat.Properties.html#10769" class="Bound">m≮n</a> <a id="10816" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10818" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a><a id="10822" class="Symbol">))</a> <a id="10825" class="Symbol">(</a><a id="10826" href="Data.Nat.Properties.html#10759" class="Bound">m≢n</a> <a id="10830" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10832" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a><a id="10835" class="Symbol">))</a>

<a id="10839" class="Keyword">infix</a> <a id="10845" class="Number">4</a> <a id="10847" href="Data.Nat.Properties.html#10858" class="Function Operator">_&lt;?_</a> <a id="10852" href="Data.Nat.Properties.html#10900" class="Function Operator">_&gt;?_</a>

<a id="_&lt;?_"></a><a id="10858" href="Data.Nat.Properties.html#10858" class="Function Operator">_&lt;?_</a> <a id="10863" class="Symbol">:</a> <a id="10865" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="10875" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="10879" href="Data.Nat.Properties.html#10879" class="Bound">m</a> <a id="10881" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="10884" href="Data.Nat.Properties.html#10884" class="Bound">n</a> <a id="10886" class="Symbol">=</a> <a id="10888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10892" href="Data.Nat.Properties.html#10879" class="Bound">m</a> <a id="10894" href="Data.Nat.Properties.html#6146" class="Function Operator">≤?</a> <a id="10897" href="Data.Nat.Properties.html#10884" class="Bound">n</a>

<a id="_&gt;?_"></a><a id="10900" href="Data.Nat.Properties.html#10900" class="Function Operator">_&gt;?_</a> <a id="10905" class="Symbol">:</a> <a id="10907" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="10917" href="Data.Nat.Base.html#2289" class="Function Operator">_&gt;_</a>
<a id="10921" href="Data.Nat.Properties.html#10900" class="Function Operator">_&gt;?_</a> <a id="10926" class="Symbol">=</a> <a id="10928" href="Function.Base.html#1638" class="Function">flip</a> <a id="10933" href="Data.Nat.Properties.html#10858" class="Function Operator">_&lt;?_</a>

<a id="&lt;-irrelevant"></a><a id="10939" href="Data.Nat.Properties.html#10939" class="Function">&lt;-irrelevant</a> <a id="10952" class="Symbol">:</a> <a id="10954" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="10965" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="10969" href="Data.Nat.Properties.html#10939" class="Function">&lt;-irrelevant</a> <a id="10982" class="Symbol">=</a> <a id="10984" href="Data.Nat.Properties.html#5684" class="Function">≤-irrelevant</a>

<a id="&lt;-resp₂-≡"></a><a id="10998" href="Data.Nat.Properties.html#10998" class="Function">&lt;-resp₂-≡</a> <a id="11008" class="Symbol">:</a> <a id="11010" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="11014" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="11024" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="11028" href="Data.Nat.Properties.html#10998" class="Function">&lt;-resp₂-≡</a> <a id="11038" class="Symbol">=</a> <a id="11040" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="11046" class="Symbol">(_</a> <a id="11049" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;_</a><a id="11051" class="Symbol">)</a> <a id="11053" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11055" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="11061" class="Symbol">(</a><a id="11062" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;</a> <a id="11065" class="Symbol">_)</a>

<a id="11069" class="Comment">------------------------------------------------------------------------</a>
<a id="11142" class="Comment">-- Bundles</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="11154" href="Data.Nat.Properties.html#11154" class="Function">&lt;-isStrictPartialOrder</a> <a id="11177" class="Symbol">:</a> <a id="11179" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="11200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11204" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="11208" href="Data.Nat.Properties.html#11154" class="Function">&lt;-isStrictPartialOrder</a> <a id="11231" class="Symbol">=</a> <a id="11233" class="Keyword">record</a>
  <a id="11242" class="Symbol">{</a> <a id="11244" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="11258" class="Symbol">=</a> <a id="11260" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="11276" class="Symbol">;</a> <a id="11278" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="11292" class="Symbol">=</a> <a id="11294" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a>
  <a id="11305" class="Symbol">;</a> <a id="11307" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="11321" class="Symbol">=</a> <a id="11323" href="Data.Nat.Properties.html#9985" class="Function">&lt;-trans</a>
  <a id="11333" class="Symbol">;</a> <a id="11335" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="11349" class="Symbol">=</a> <a id="11351" href="Data.Nat.Properties.html#10998" class="Function">&lt;-resp₂-≡</a>
  <a id="11363" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="11366" href="Data.Nat.Properties.html#11366" class="Function">&lt;-isStrictTotalOrder</a> <a id="11387" class="Symbol">:</a> <a id="11389" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="11408" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11412" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="11416" href="Data.Nat.Properties.html#11366" class="Function">&lt;-isStrictTotalOrder</a> <a id="11437" class="Symbol">=</a> <a id="11439" href="Relation.Binary.Structures.Biased.html#1147" class="Function">isStrictTotalOrderᶜ</a> <a id="11459" class="Keyword">record</a>
  <a id="11468" class="Symbol">{</a> <a id="11470" href="Relation.Binary.Structures.Biased.html#1038" class="Field">isEquivalence</a> <a id="11484" class="Symbol">=</a> <a id="11486" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="11502" class="Symbol">;</a> <a id="11504" href="Relation.Binary.Structures.Biased.html#1072" class="Field">trans</a>         <a id="11518" class="Symbol">=</a> <a id="11520" href="Data.Nat.Properties.html#9985" class="Function">&lt;-trans</a>
  <a id="11530" class="Symbol">;</a> <a id="11532" href="Relation.Binary.Structures.Biased.html#1107" class="Field">compare</a>       <a id="11546" class="Symbol">=</a> <a id="11548" href="Data.Nat.Properties.html#10543" class="Function">&lt;-cmp</a>
  <a id="11556" class="Symbol">}</a>

<a id="&lt;-strictPartialOrder"></a><a id="11559" href="Data.Nat.Properties.html#11559" class="Function">&lt;-strictPartialOrder</a> <a id="11580" class="Symbol">:</a> <a id="11582" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="11601" href="Level.html#521" class="Function">0ℓ</a> <a id="11604" href="Level.html#521" class="Function">0ℓ</a> <a id="11607" href="Level.html#521" class="Function">0ℓ</a>
<a id="11610" href="Data.Nat.Properties.html#11559" class="Function">&lt;-strictPartialOrder</a> <a id="11631" class="Symbol">=</a> <a id="11633" class="Keyword">record</a>
  <a id="11642" class="Symbol">{</a> <a id="11644" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="11665" class="Symbol">=</a> <a id="11667" href="Data.Nat.Properties.html#11154" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="11692" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="11695" href="Data.Nat.Properties.html#11695" class="Function">&lt;-strictTotalOrder</a> <a id="11714" class="Symbol">:</a> <a id="11716" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="11733" href="Level.html#521" class="Function">0ℓ</a> <a id="11736" href="Level.html#521" class="Function">0ℓ</a> <a id="11739" href="Level.html#521" class="Function">0ℓ</a>
<a id="11742" href="Data.Nat.Properties.html#11695" class="Function">&lt;-strictTotalOrder</a> <a id="11761" class="Symbol">=</a> <a id="11763" class="Keyword">record</a>
  <a id="11772" class="Symbol">{</a> <a id="11774" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="11793" class="Symbol">=</a> <a id="11795" href="Data.Nat.Properties.html#11366" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="11818" class="Symbol">}</a>

<a id="11821" class="Comment">------------------------------------------------------------------------</a>
<a id="11894" class="Comment">-- Other properties of _&lt;_</a>

<a id="s&lt;s-injective"></a><a id="11922" href="Data.Nat.Properties.html#11922" class="Function">s&lt;s-injective</a> <a id="11936" class="Symbol">:</a> <a id="11938" class="Symbol">{</a><a id="11939" href="Data.Nat.Properties.html#11939" class="Bound">p</a> <a id="11941" href="Data.Nat.Properties.html#11941" class="Bound">q</a> <a id="11943" class="Symbol">:</a> <a id="11945" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="11947" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="11949" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="11950" class="Symbol">}</a> <a id="11952" class="Symbol">→</a> <a id="11954" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="11958" href="Data.Nat.Properties.html#11939" class="Bound">p</a> <a id="11960" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11962" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="11966" href="Data.Nat.Properties.html#11941" class="Bound">q</a> <a id="11968" class="Symbol">→</a> <a id="11970" href="Data.Nat.Properties.html#11939" class="Bound">p</a> <a id="11972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11974" href="Data.Nat.Properties.html#11941" class="Bound">q</a>
<a id="11976" href="Data.Nat.Properties.html#11922" class="Function">s&lt;s-injective</a> <a id="11990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11995" class="Symbol">=</a> <a id="11997" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-pred"></a><a id="12003" href="Data.Nat.Properties.html#12003" class="Function">&lt;-pred</a> <a id="12010" class="Symbol">:</a> <a id="12012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12016" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12018" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12020" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12024" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12026" class="Symbol">→</a> <a id="12028" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12030" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12032" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12034" href="Data.Nat.Properties.html#12003" class="Function">&lt;-pred</a> <a id="12041" class="Symbol">=</a> <a id="12043" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a>

<a id="m&lt;n⇒m&lt;1+n"></a><a id="12050" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="12060" class="Symbol">:</a> <a id="12062" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12064" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12066" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12068" class="Symbol">→</a> <a id="12070" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12072" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12074" class="Number">1</a> <a id="12076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12078" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12080" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="12090" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="12108" class="Symbol">=</a> <a id="12110" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="12114" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="12124" class="Symbol">(</a><a id="12125" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12129" href="Data.Nat.Properties.html#12129" class="Bound">m&lt;n</a><a id="12132" class="Symbol">@(</a><a id="12134" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="12138" class="Symbol">_))</a> <a id="12142" class="Symbol">=</a> <a id="12144" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="12159" href="Data.Nat.Properties.html#12129" class="Bound">m&lt;n</a><a id="12162" class="Symbol">)</a>

<a id="n≮0"></a><a id="12165" href="Data.Nat.Properties.html#12165" class="Function">n≮0</a> <a id="12169" class="Symbol">:</a> <a id="12171" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12173" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="12175" class="Number">0</a>
<a id="12177" href="Data.Nat.Properties.html#12165" class="Function">n≮0</a> <a id="12181" class="Symbol">()</a>

<a id="n≮n"></a><a id="12185" href="Data.Nat.Properties.html#12185" class="Function">n≮n</a> <a id="12189" class="Symbol">:</a> <a id="12191" class="Symbol">∀</a> <a id="12193" href="Data.Nat.Properties.html#12193" class="Bound">n</a> <a id="12195" class="Symbol">→</a> <a id="12197" href="Data.Nat.Properties.html#12193" class="Bound">n</a> <a id="12199" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="12201" href="Data.Nat.Properties.html#12193" class="Bound">n</a> <a id="12203" class="Comment">-- implicit?</a>
<a id="12216" href="Data.Nat.Properties.html#12185" class="Function">n≮n</a> <a id="12220" href="Data.Nat.Properties.html#12220" class="Bound">n</a> <a id="12222" class="Symbol">=</a> <a id="12224" href="Data.Nat.Properties.html#9840" class="Function">&lt;-irrefl</a> <a id="12233" class="Symbol">(</a><a id="12234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12239" class="Symbol">{</a><a id="12240" class="Argument">x</a> <a id="12242" class="Symbol">=</a> <a id="12244" href="Data.Nat.Properties.html#12220" class="Bound">n</a><a id="12245" class="Symbol">})</a>

<a id="0&lt;1+n"></a><a id="12249" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a> <a id="12255" class="Symbol">:</a> <a id="12257" class="Number">0</a> <a id="12259" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12261" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12265" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12267" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a> <a id="12273" class="Symbol">=</a> <a id="12275" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>

<a id="n&lt;1+n"></a><a id="12280" href="Data.Nat.Properties.html#12280" class="Function">n&lt;1+n</a> <a id="12286" class="Symbol">:</a> <a id="12288" class="Symbol">∀</a> <a id="12290" href="Data.Nat.Properties.html#12290" class="Bound">n</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="Data.Nat.Properties.html#12290" class="Bound">n</a> <a id="12296" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12302" href="Data.Nat.Properties.html#12290" class="Bound">n</a>
<a id="12304" href="Data.Nat.Properties.html#12280" class="Function">n&lt;1+n</a> <a id="12310" href="Data.Nat.Properties.html#12310" class="Bound">n</a> <a id="12312" class="Symbol">=</a> <a id="12314" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>

<a id="n&lt;1⇒n≡0"></a><a id="12322" href="Data.Nat.Properties.html#12322" class="Function">n&lt;1⇒n≡0</a> <a id="12330" class="Symbol">:</a> <a id="12332" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12334" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12336" class="Number">1</a> <a id="12338" class="Symbol">→</a> <a id="12340" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12342" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12344" class="Number">0</a>
<a id="12346" href="Data.Nat.Properties.html#12322" class="Function">n&lt;1⇒n≡0</a> <a id="12354" class="Symbol">(</a><a id="12355" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="12359" href="Data.Nat.Properties.html#12359" class="Bound">n≤0</a><a id="12362" class="Symbol">)</a> <a id="12364" class="Symbol">=</a> <a id="12366" href="Data.Nat.Properties.html#8051" class="Function">n≤0⇒n≡0</a> <a id="12374" href="Data.Nat.Properties.html#12359" class="Bound">n≤0</a>

<a id="n&gt;0⇒n≢0"></a><a id="12379" href="Data.Nat.Properties.html#12379" class="Function">n&gt;0⇒n≢0</a> <a id="12387" class="Symbol">:</a> <a id="12389" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12391" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="12393" class="Number">0</a> <a id="12395" class="Symbol">→</a> <a id="12397" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12399" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="12401" class="Number">0</a>
<a id="12403" href="Data.Nat.Properties.html#12379" class="Function">n&gt;0⇒n≢0</a> <a id="12411" class="Symbol">{</a><a id="12412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12416" href="Data.Nat.Properties.html#12416" class="Bound">n</a><a id="12417" class="Symbol">}</a> <a id="12419" class="Symbol">_</a> <a id="12421" class="Symbol">()</a>

<a id="n≢0⇒n&gt;0"></a><a id="12425" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="12433" class="Symbol">:</a> <a id="12435" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12437" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="12439" class="Number">0</a> <a id="12441" class="Symbol">→</a> <a id="12443" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12445" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="12447" class="Number">0</a>
<a id="12449" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="12457" class="Symbol">{</a><a id="12458" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="12462" class="Symbol">}</a>  <a id="12465" href="Data.Nat.Properties.html#12465" class="Bound">0≢0</a> <a id="12469" class="Symbol">=</a>  <a id="12472" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="12486" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12491" href="Data.Nat.Properties.html#12465" class="Bound">0≢0</a>
<a id="12495" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="12503" class="Symbol">{</a><a id="12504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12508" href="Data.Nat.Properties.html#12508" class="Bound">n</a><a id="12509" class="Symbol">}</a> <a id="12511" class="Symbol">_</a>   <a id="12515" class="Symbol">=</a>  <a id="12518" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒0&lt;n"></a><a id="12525" href="Data.Nat.Properties.html#12525" class="Function">m&lt;n⇒0&lt;n</a> <a id="12533" class="Symbol">:</a> <a id="12535" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12537" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12539" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12541" class="Symbol">→</a> <a id="12543" class="Number">0</a> <a id="12545" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12547" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12549" href="Data.Nat.Properties.html#12525" class="Function">m&lt;n⇒0&lt;n</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="12567" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒n≢0"></a><a id="12574" href="Data.Nat.Properties.html#12574" class="Function">m&lt;n⇒n≢0</a> <a id="12582" class="Symbol">:</a> <a id="12584" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12586" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12588" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12590" class="Symbol">→</a> <a id="12592" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12594" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="12596" class="Number">0</a>
<a id="12598" href="Data.Nat.Properties.html#12574" class="Function">m&lt;n⇒n≢0</a> <a id="12606" class="Symbol">(</a><a id="12607" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="12611" href="Data.Nat.Properties.html#12611" class="Bound">m≤n</a><a id="12614" class="Symbol">)</a> <a id="12616" class="Symbol">()</a>

<a id="m&lt;n⇒m≤1+n"></a><a id="12620" href="Data.Nat.Properties.html#12620" class="Function">m&lt;n⇒m≤1+n</a> <a id="12630" class="Symbol">:</a> <a id="12632" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12634" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12636" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12638" class="Symbol">→</a> <a id="12640" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12642" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="12644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12648" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12650" href="Data.Nat.Properties.html#12620" class="Function">m&lt;n⇒m≤1+n</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="12672" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12674" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n"></a><a id="12679" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12693" class="Symbol">:</a>  <a id="12696" class="Symbol">∀</a> <a id="12698" class="Symbol">{</a><a id="12699" href="Data.Nat.Properties.html#12699" class="Bound">m</a> <a id="12701" href="Data.Nat.Properties.html#12701" class="Bound">n</a><a id="12702" class="Symbol">}</a> <a id="12704" class="Symbol">→</a> <a id="12706" href="Data.Nat.Properties.html#12699" class="Bound">m</a> <a id="12708" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12714" href="Data.Nat.Properties.html#12701" class="Bound">n</a> <a id="12716" class="Symbol">→</a> <a id="12718" href="Data.Nat.Properties.html#12699" class="Bound">m</a> <a id="12720" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12722" href="Data.Nat.Properties.html#12701" class="Bound">n</a> <a id="12724" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12726" href="Data.Nat.Properties.html#12699" class="Bound">m</a> <a id="12728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12730" href="Data.Nat.Properties.html#12701" class="Bound">n</a>
<a id="12732" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12746" class="Symbol">{</a><a id="12747" class="Number">0</a><a id="12748" class="Symbol">}</a>     <a id="12754" class="Symbol">{</a><a id="12755" class="Number">0</a><a id="12756" class="Symbol">}</a>     <a id="12762" class="Symbol">_</a>           <a id="12774" class="Symbol">=</a> <a id="12776" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12781" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12786" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12800" class="Symbol">{</a><a id="12801" class="Number">0</a><a id="12802" class="Symbol">}</a>     <a id="12808" class="Symbol">{</a><a id="12809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12813" href="Data.Nat.Properties.html#12813" class="Bound">n</a><a id="12814" class="Symbol">}</a> <a id="12816" class="Symbol">_</a>           <a id="12828" class="Symbol">=</a> <a id="12830" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12835" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="12841" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12855" class="Symbol">{</a><a id="12856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12860" href="Data.Nat.Properties.html#12860" class="Bound">m</a><a id="12861" class="Symbol">}</a> <a id="12863" class="Symbol">{</a><a id="12864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12868" href="Data.Nat.Properties.html#12868" class="Bound">n</a><a id="12869" class="Symbol">}</a> <a id="12871" class="Symbol">(</a><a id="12872" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12876" href="Data.Nat.Properties.html#12876" class="Bound">m&lt;1+n</a><a id="12881" class="Symbol">)</a> <a id="12883" class="Symbol">=</a> <a id="12885" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="12893" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="12897" class="Symbol">(</a><a id="12898" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="12903" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="12906" class="Symbol">)</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12923" href="Data.Nat.Properties.html#12876" class="Bound">m&lt;1+n</a><a id="12928" class="Symbol">)</a>

<a id="m≤n⇒m&lt;n∨m≡n"></a><a id="12931" href="Data.Nat.Properties.html#12931" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="12943" class="Symbol">:</a> <a id="12945" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12947" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="12949" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12951" class="Symbol">→</a> <a id="12953" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12955" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="12957" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="12959" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12961" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="12963" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12965" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="12967" href="Data.Nat.Properties.html#12931" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="12979" href="Data.Nat.Properties.html#12979" class="Bound">m≤n</a> <a id="12983" class="Symbol">=</a> <a id="12985" href="Data.Nat.Properties.html#12679" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="12999" class="Symbol">(</a><a id="13000" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13004" href="Data.Nat.Properties.html#12979" class="Bound">m≤n</a><a id="13007" class="Symbol">)</a>

<a id="m&lt;1+n⇒m≤n"></a><a id="13010" href="Data.Nat.Properties.html#13010" class="Function">m&lt;1+n⇒m≤n</a> <a id="13020" class="Symbol">:</a> <a id="13022" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="13024" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="13026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13030" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="13032" class="Symbol">→</a> <a id="13034" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="13036" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13038" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="13040" href="Data.Nat.Properties.html#13010" class="Function">m&lt;1+n⇒m≤n</a> <a id="13050" class="Symbol">(</a><a id="13051" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13055" href="Data.Nat.Properties.html#13055" class="Bound">m≤n</a><a id="13058" class="Symbol">)</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Data.Nat.Properties.html#13055" class="Bound">m≤n</a>

<a id="∀[m≤n⇒m≢o]⇒n&lt;o"></a><a id="13067" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="13082" class="Symbol">:</a> <a id="13084" class="Symbol">∀</a> <a id="13086" href="Data.Nat.Properties.html#13086" class="Bound">n</a> <a id="13088" href="Data.Nat.Properties.html#13088" class="Bound">o</a> <a id="13090" class="Symbol">→</a> <a id="13092" class="Symbol">(∀</a> <a id="13095" class="Symbol">{</a><a id="13096" href="Data.Nat.Properties.html#13096" class="Bound">m</a><a id="13097" class="Symbol">}</a> <a id="13099" class="Symbol">→</a> <a id="13101" href="Data.Nat.Properties.html#13096" class="Bound">m</a> <a id="13103" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13105" href="Data.Nat.Properties.html#13086" class="Bound">n</a> <a id="13107" class="Symbol">→</a> <a id="13109" href="Data.Nat.Properties.html#13096" class="Bound">m</a> <a id="13111" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13113" href="Data.Nat.Properties.html#13088" class="Bound">o</a><a id="13114" class="Symbol">)</a> <a id="13116" class="Symbol">→</a> <a id="13118" href="Data.Nat.Properties.html#13086" class="Bound">n</a> <a id="13120" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="13122" href="Data.Nat.Properties.html#13088" class="Bound">o</a>
<a id="13124" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="13139" class="Symbol">_</a>       <a id="13147" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13155" href="Data.Nat.Properties.html#13155" class="Bound">m≤n⇒n≢0</a> <a id="13163" class="Symbol">=</a> <a id="13165" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="13179" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13184" class="Symbol">(</a><a id="13185" href="Data.Nat.Properties.html#13155" class="Bound">m≤n⇒n≢0</a> <a id="13193" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a><a id="13196" class="Symbol">)</a>
<a id="13198" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="13213" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13221" class="Symbol">(</a><a id="13222" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13226" href="Data.Nat.Properties.html#13226" class="Bound">o</a><a id="13227" class="Symbol">)</a> <a id="13229" class="Symbol">_</a>       <a id="13237" class="Symbol">=</a> <a id="13239" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="13245" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="13260" class="Symbol">(</a><a id="13261" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13265" href="Data.Nat.Properties.html#13265" class="Bound">n</a><a id="13266" class="Symbol">)</a> <a id="13268" class="Symbol">(</a><a id="13269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13273" href="Data.Nat.Properties.html#13273" class="Bound">o</a><a id="13274" class="Symbol">)</a> <a id="13276" href="Data.Nat.Properties.html#13276" class="Bound">m≤n⇒n≢o</a> <a id="13284" class="Symbol">=</a> <a id="13286" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13290" class="Symbol">(</a><a id="13291" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="13306" href="Data.Nat.Properties.html#13265" class="Bound">n</a> <a id="13308" href="Data.Nat.Properties.html#13273" class="Bound">o</a> <a id="13310" href="Data.Nat.Properties.html#13325" class="Function">rec</a><a id="13313" class="Symbol">)</a>
  <a id="13317" class="Keyword">where</a>
  <a id="13325" href="Data.Nat.Properties.html#13325" class="Function">rec</a> <a id="13329" class="Symbol">:</a> <a id="13331" class="Symbol">∀</a> <a id="13333" class="Symbol">{</a><a id="13334" href="Data.Nat.Properties.html#13334" class="Bound">m</a><a id="13335" class="Symbol">}</a> <a id="13337" class="Symbol">→</a> <a id="13339" href="Data.Nat.Properties.html#13334" class="Bound">m</a> <a id="13341" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13343" href="Data.Nat.Properties.html#13265" class="Bound">n</a> <a id="13345" class="Symbol">→</a> <a id="13347" href="Data.Nat.Properties.html#13334" class="Bound">m</a> <a id="13349" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13351" href="Data.Nat.Properties.html#13273" class="Bound">o</a>
  <a id="13355" href="Data.Nat.Properties.html#13325" class="Function">rec</a> <a id="13359" href="Data.Nat.Properties.html#13359" class="Bound">m≤n</a> <a id="13363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13368" class="Symbol">=</a> <a id="13370" href="Data.Nat.Properties.html#13276" class="Bound">m≤n⇒n≢o</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13383" href="Data.Nat.Properties.html#13359" class="Bound">m≤n</a><a id="13386" class="Symbol">)</a> <a id="13388" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∀[m&lt;n⇒m≢o]⇒n≤o"></a><a id="13394" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="13409" class="Symbol">:</a> <a id="13411" class="Symbol">∀</a> <a id="13413" href="Data.Nat.Properties.html#13413" class="Bound">n</a> <a id="13415" href="Data.Nat.Properties.html#13415" class="Bound">o</a> <a id="13417" class="Symbol">→</a> <a id="13419" class="Symbol">(∀</a> <a id="13422" class="Symbol">{</a><a id="13423" href="Data.Nat.Properties.html#13423" class="Bound">m</a><a id="13424" class="Symbol">}</a> <a id="13426" class="Symbol">→</a> <a id="13428" href="Data.Nat.Properties.html#13423" class="Bound">m</a> <a id="13430" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="13432" href="Data.Nat.Properties.html#13413" class="Bound">n</a> <a id="13434" class="Symbol">→</a> <a id="13436" href="Data.Nat.Properties.html#13423" class="Bound">m</a> <a id="13438" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13440" href="Data.Nat.Properties.html#13415" class="Bound">o</a><a id="13441" class="Symbol">)</a> <a id="13443" class="Symbol">→</a> <a id="13445" href="Data.Nat.Properties.html#13413" class="Bound">n</a> <a id="13447" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="13449" href="Data.Nat.Properties.html#13415" class="Bound">o</a>
<a id="13451" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="13466" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13474" href="Data.Nat.Properties.html#13474" class="Bound">n</a>       <a id="13482" class="Symbol">_</a>       <a id="13490" class="Symbol">=</a> <a id="13492" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="13496" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="13511" class="Symbol">(</a><a id="13512" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13516" href="Data.Nat.Properties.html#13516" class="Bound">n</a><a id="13517" class="Symbol">)</a> <a id="13519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13527" href="Data.Nat.Properties.html#13527" class="Bound">m&lt;n⇒m≢0</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="13551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13556" class="Symbol">(</a><a id="13557" href="Data.Nat.Properties.html#13527" class="Bound">m&lt;n⇒m≢0</a> <a id="13565" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a><a id="13570" class="Symbol">)</a>
<a id="13572" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="13587" class="Symbol">(</a><a id="13588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13592" href="Data.Nat.Properties.html#13592" class="Bound">n</a><a id="13593" class="Symbol">)</a> <a id="13595" class="Symbol">(</a><a id="13596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13600" href="Data.Nat.Properties.html#13600" class="Bound">o</a><a id="13601" class="Symbol">)</a> <a id="13603" href="Data.Nat.Properties.html#13603" class="Bound">m&lt;n⇒m≢o</a> <a id="13611" class="Symbol">=</a> <a id="13613" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="13617" class="Symbol">(</a><a id="13618" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="13633" href="Data.Nat.Properties.html#13592" class="Bound">n</a> <a id="13635" href="Data.Nat.Properties.html#13600" class="Bound">o</a> <a id="13637" href="Data.Nat.Properties.html#13652" class="Function">rec</a><a id="13640" class="Symbol">)</a>
  <a id="13644" class="Keyword">where</a>
  <a id="13652" href="Data.Nat.Properties.html#13652" class="Function">rec</a> <a id="13656" class="Symbol">:</a> <a id="13658" class="Symbol">∀</a> <a id="13660" class="Symbol">{</a><a id="13661" href="Data.Nat.Properties.html#13661" class="Bound">m</a><a id="13662" class="Symbol">}</a> <a id="13664" class="Symbol">→</a> <a id="13666" href="Data.Nat.Properties.html#13661" class="Bound">m</a> <a id="13668" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="13670" href="Data.Nat.Properties.html#13592" class="Bound">n</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Data.Nat.Properties.html#13661" class="Bound">m</a> <a id="13676" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="13678" href="Data.Nat.Properties.html#13600" class="Bound">o</a>
  <a id="13682" href="Data.Nat.Properties.html#13652" class="Function">rec</a> <a id="13686" href="Data.Nat.Properties.html#13686" class="Bound">o&lt;n</a> <a id="13690" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13695" class="Symbol">=</a> <a id="13697" href="Data.Nat.Properties.html#13603" class="Bound">m&lt;n⇒m≢o</a> <a id="13705" class="Symbol">(</a><a id="13706" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="13710" href="Data.Nat.Properties.html#13686" class="Bound">o&lt;n</a><a id="13713" class="Symbol">)</a> <a id="13715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="13721" class="Comment">------------------------------------------------------------------------</a>
<a id="13794" class="Comment">-- A module for reasoning about the _≤_ and _&lt;_ relations</a>
<a id="13852" class="Comment">------------------------------------------------------------------------</a>

<a id="13926" class="Keyword">module</a> <a id="≤-Reasoning"></a><a id="13933" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a> <a id="13945" class="Keyword">where</a>
  <a id="13953" class="Keyword">open</a> <a id="13958" class="Keyword">import</a> <a id="13965" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a>
    <a id="14007" href="Data.Nat.Properties.html#6339" class="Function">≤-isPreorder</a>
    <a id="14024" href="Data.Nat.Properties.html#9916" class="Function">&lt;-asym</a>
    <a id="14035" href="Data.Nat.Properties.html#9985" class="Function">&lt;-trans</a>
    <a id="14047" class="Symbol">(</a><a id="14048" href="Relation.Binary.PropositionalEquality.Core.html#2157" class="Function">resp₂</a> <a id="14054" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a><a id="14057" class="Symbol">)</a>
    <a id="14063" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a>
    <a id="14071" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a>
    <a id="14085" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a>
    <a id="14099" class="Keyword">public</a>
    <a id="14110" class="Keyword">hiding</a> <a id="14117" class="Symbol">(</a><a id="14118" href="Relation.Binary.Reasoning.Syntax.html#7249" class="Function">step-≈</a><a id="14124" class="Symbol">;</a> <a id="14126" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">step-≈˘</a><a id="14133" class="Symbol">;</a> <a id="14135" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a><a id="14143" class="Symbol">;</a> <a id="14145" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a><a id="14153" class="Symbol">)</a>

<a id="14156" class="Keyword">open</a> <a id="14161" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>

<a id="14174" class="Comment">------------------------------------------------------------------------</a>
<a id="14247" class="Comment">-- Properties of _+_</a>
<a id="14268" class="Comment">------------------------------------------------------------------------</a>

<a id="+-suc"></a><a id="14342" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="14348" class="Symbol">:</a> <a id="14350" class="Symbol">∀</a> <a id="14352" href="Data.Nat.Properties.html#14352" class="Bound">m</a> <a id="14354" href="Data.Nat.Properties.html#14354" class="Bound">n</a> <a id="14356" class="Symbol">→</a> <a id="14358" href="Data.Nat.Properties.html#14352" class="Bound">m</a> <a id="14360" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14366" href="Data.Nat.Properties.html#14354" class="Bound">n</a> <a id="14368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14374" class="Symbol">(</a><a id="14375" href="Data.Nat.Properties.html#14352" class="Bound">m</a> <a id="14377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14379" href="Data.Nat.Properties.html#14354" class="Bound">n</a><a id="14380" class="Symbol">)</a>
<a id="14382" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="14388" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14396" href="Data.Nat.Properties.html#14396" class="Bound">n</a> <a id="14398" class="Symbol">=</a> <a id="14400" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14405" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="14411" class="Symbol">(</a><a id="14412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14416" href="Data.Nat.Properties.html#14416" class="Bound">m</a><a id="14417" class="Symbol">)</a> <a id="14419" href="Data.Nat.Properties.html#14419" class="Bound">n</a> <a id="14421" class="Symbol">=</a> <a id="14423" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14432" class="Symbol">(</a><a id="14433" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="14439" href="Data.Nat.Properties.html#14416" class="Bound">m</a> <a id="14441" href="Data.Nat.Properties.html#14419" class="Bound">n</a><a id="14442" class="Symbol">)</a>

<a id="14445" class="Comment">------------------------------------------------------------------------</a>
<a id="14518" class="Comment">-- Algebraic properties of _+_</a>

<a id="+-assoc"></a><a id="14550" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="14558" class="Symbol">:</a> <a id="14560" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="14572" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="14576" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="14584" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14592" class="Symbol">_</a> <a id="14594" class="Symbol">_</a> <a id="14596" class="Symbol">=</a> <a id="14598" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14603" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="14611" class="Symbol">(</a><a id="14612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14616" href="Data.Nat.Properties.html#14616" class="Bound">m</a><a id="14617" class="Symbol">)</a> <a id="14619" href="Data.Nat.Properties.html#14619" class="Bound">n</a> <a id="14621" href="Data.Nat.Properties.html#14621" class="Bound">o</a> <a id="14623" class="Symbol">=</a> <a id="14625" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14634" class="Symbol">(</a><a id="14635" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="14643" href="Data.Nat.Properties.html#14616" class="Bound">m</a> <a id="14645" href="Data.Nat.Properties.html#14619" class="Bound">n</a> <a id="14647" href="Data.Nat.Properties.html#14621" class="Bound">o</a><a id="14648" class="Symbol">)</a>

<a id="+-identityˡ"></a><a id="14651" href="Data.Nat.Properties.html#14651" class="Function">+-identityˡ</a> <a id="14663" class="Symbol">:</a> <a id="14665" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="14678" class="Number">0</a> <a id="14680" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="14684" href="Data.Nat.Properties.html#14651" class="Function">+-identityˡ</a> <a id="14696" class="Symbol">_</a> <a id="14698" class="Symbol">=</a> <a id="14700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="+-identityʳ"></a><a id="14706" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14718" class="Symbol">:</a> <a id="14720" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="14734" class="Number">0</a> <a id="14736" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="14740" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14752" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14760" class="Symbol">=</a> <a id="14762" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14767" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14779" class="Symbol">(</a><a id="14780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14784" href="Data.Nat.Properties.html#14784" class="Bound">n</a><a id="14785" class="Symbol">)</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14798" class="Symbol">(</a><a id="14799" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14811" href="Data.Nat.Properties.html#14784" class="Bound">n</a><a id="14812" class="Symbol">)</a>

<a id="+-identity"></a><a id="14815" href="Data.Nat.Properties.html#14815" class="Function">+-identity</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="14837" class="Number">0</a> <a id="14839" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="14843" href="Data.Nat.Properties.html#14815" class="Function">+-identity</a> <a id="14854" class="Symbol">=</a> <a id="14856" href="Data.Nat.Properties.html#14651" class="Function">+-identityˡ</a> <a id="14868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14870" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a>

<a id="+-comm"></a><a id="14883" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="14890" class="Symbol">:</a> <a id="14892" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="14904" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="14908" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="14915" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14923" href="Data.Nat.Properties.html#14923" class="Bound">n</a> <a id="14925" class="Symbol">=</a> <a id="14927" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="14931" class="Symbol">(</a><a id="14932" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="14944" href="Data.Nat.Properties.html#14923" class="Bound">n</a><a id="14945" class="Symbol">)</a>
<a id="14947" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="14954" class="Symbol">(</a><a id="14955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14959" href="Data.Nat.Properties.html#14959" class="Bound">m</a><a id="14960" class="Symbol">)</a> <a id="14962" href="Data.Nat.Properties.html#14962" class="Bound">n</a> <a id="14964" class="Symbol">=</a> <a id="14966" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="14983" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14987" href="Data.Nat.Properties.html#14959" class="Bound">m</a> <a id="14989" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14991" href="Data.Nat.Properties.html#14962" class="Bound">n</a>   <a id="14995" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="15001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15005" class="Symbol">(</a><a id="15006" href="Data.Nat.Properties.html#14959" class="Bound">m</a> <a id="15008" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15010" href="Data.Nat.Properties.html#14962" class="Bound">n</a><a id="15011" class="Symbol">)</a> <a id="15013" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15016" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15025" class="Symbol">(</a><a id="15026" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="15033" href="Data.Nat.Properties.html#14959" class="Bound">m</a> <a id="15035" href="Data.Nat.Properties.html#14962" class="Bound">n</a><a id="15036" class="Symbol">)</a> <a id="15038" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="15042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15046" class="Symbol">(</a><a id="15047" href="Data.Nat.Properties.html#14962" class="Bound">n</a> <a id="15049" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15051" href="Data.Nat.Properties.html#14959" class="Bound">m</a><a id="15052" class="Symbol">)</a> <a id="15054" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15057" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="15061" class="Symbol">(</a><a id="15062" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="15068" href="Data.Nat.Properties.html#14962" class="Bound">n</a> <a id="15070" href="Data.Nat.Properties.html#14959" class="Bound">m</a><a id="15071" class="Symbol">)</a> <a id="15073" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="15077" href="Data.Nat.Properties.html#14962" class="Bound">n</a> <a id="15079" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15085" href="Data.Nat.Properties.html#14959" class="Bound">m</a>   <a id="15089" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="+-cancelˡ-≡"></a><a id="15092" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="15104" class="Symbol">:</a> <a id="15106" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="15123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15127" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15131" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="15143" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15151" class="Symbol">_</a> <a id="15153" class="Symbol">_</a> <a id="15155" href="Data.Nat.Properties.html#15155" class="Bound">eq</a> <a id="15158" class="Symbol">=</a> <a id="15160" href="Data.Nat.Properties.html#15155" class="Bound">eq</a>
<a id="15163" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="15175" class="Symbol">(</a><a id="15176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15180" href="Data.Nat.Properties.html#15180" class="Bound">m</a><a id="15181" class="Symbol">)</a> <a id="15183" class="Symbol">_</a> <a id="15185" class="Symbol">_</a> <a id="15187" href="Data.Nat.Properties.html#15187" class="Bound">eq</a> <a id="15190" class="Symbol">=</a> <a id="15192" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="15204" href="Data.Nat.Properties.html#15180" class="Bound">m</a> <a id="15206" class="Symbol">_</a> <a id="15208" class="Symbol">_</a> <a id="15210" class="Symbol">(</a><a id="15211" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15216" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="15221" href="Data.Nat.Properties.html#15187" class="Bound">eq</a><a id="15223" class="Symbol">)</a>

<a id="+-cancelʳ-≡"></a><a id="15226" href="Data.Nat.Properties.html#15226" class="Function">+-cancelʳ-≡</a> <a id="15238" class="Symbol">:</a> <a id="15240" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="15258" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15262" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15266" href="Data.Nat.Properties.html#15226" class="Function">+-cancelʳ-≡</a> <a id="15278" class="Symbol">=</a> <a id="15280" href="Algebra.Consequences.Setoid.html#13066" class="Function">comm+cancelˡ⇒cancelʳ</a> <a id="15301" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="15308" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a>

<a id="+-cancel-≡"></a><a id="15321" href="Data.Nat.Properties.html#15321" class="Function">+-cancel-≡</a> <a id="15332" class="Symbol">:</a> <a id="15334" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="15347" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15351" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15355" href="Data.Nat.Properties.html#15321" class="Function">+-cancel-≡</a> <a id="15366" class="Symbol">=</a> <a id="15368" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="15380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15382" href="Data.Nat.Properties.html#15226" class="Function">+-cancelʳ-≡</a>

<a id="15395" class="Comment">------------------------------------------------------------------------</a>
<a id="15468" class="Comment">-- Structures</a>

<a id="+-isMagma"></a><a id="15483" href="Data.Nat.Properties.html#15483" class="Function">+-isMagma</a> <a id="15493" class="Symbol">:</a> <a id="15495" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="15503" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15507" href="Data.Nat.Properties.html#15483" class="Function">+-isMagma</a> <a id="15517" class="Symbol">=</a> <a id="15519" class="Keyword">record</a>
  <a id="15528" class="Symbol">{</a> <a id="15530" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="15544" class="Symbol">=</a> <a id="15546" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="15562" class="Symbol">;</a> <a id="15564" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="15578" class="Symbol">=</a> <a id="15580" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="15586" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="15592" class="Symbol">}</a>

<a id="+-isSemigroup"></a><a id="15595" href="Data.Nat.Properties.html#15595" class="Function">+-isSemigroup</a> <a id="15609" class="Symbol">:</a> <a id="15611" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="15623" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15627" href="Data.Nat.Properties.html#15595" class="Function">+-isSemigroup</a> <a id="15641" class="Symbol">=</a> <a id="15643" class="Keyword">record</a>
  <a id="15652" class="Symbol">{</a> <a id="15654" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="15662" class="Symbol">=</a> <a id="15664" href="Data.Nat.Properties.html#15483" class="Function">+-isMagma</a>
  <a id="15676" class="Symbol">;</a> <a id="15678" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="15686" class="Symbol">=</a> <a id="15688" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a>
  <a id="15698" class="Symbol">}</a>

<a id="+-isCommutativeSemigroup"></a><a id="15701" href="Data.Nat.Properties.html#15701" class="Function">+-isCommutativeSemigroup</a> <a id="15726" class="Symbol">:</a> <a id="15728" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="15751" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15755" href="Data.Nat.Properties.html#15701" class="Function">+-isCommutativeSemigroup</a> <a id="15780" class="Symbol">=</a> <a id="15782" class="Keyword">record</a>
  <a id="15791" class="Symbol">{</a> <a id="15793" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="15805" class="Symbol">=</a> <a id="15807" href="Data.Nat.Properties.html#15595" class="Function">+-isSemigroup</a>
  <a id="15823" class="Symbol">;</a> <a id="15825" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="15837" class="Symbol">=</a> <a id="15839" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a>
  <a id="15848" class="Symbol">}</a>

<a id="+-0-isMonoid"></a><a id="15851" href="Data.Nat.Properties.html#15851" class="Function">+-0-isMonoid</a> <a id="15864" class="Symbol">:</a> <a id="15866" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="15875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="15879" class="Number">0</a>
<a id="15881" href="Data.Nat.Properties.html#15851" class="Function">+-0-isMonoid</a> <a id="15894" class="Symbol">=</a> <a id="15896" class="Keyword">record</a>
  <a id="15905" class="Symbol">{</a> <a id="15907" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="15919" class="Symbol">=</a> <a id="15921" href="Data.Nat.Properties.html#15595" class="Function">+-isSemigroup</a>
  <a id="15937" class="Symbol">;</a> <a id="15939" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="15951" class="Symbol">=</a> <a id="15953" href="Data.Nat.Properties.html#14815" class="Function">+-identity</a>
  <a id="15966" class="Symbol">}</a>

<a id="+-0-isCommutativeMonoid"></a><a id="15969" href="Data.Nat.Properties.html#15969" class="Function">+-0-isCommutativeMonoid</a> <a id="15993" class="Symbol">:</a> <a id="15995" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="16015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="16019" class="Number">0</a>
<a id="16021" href="Data.Nat.Properties.html#15969" class="Function">+-0-isCommutativeMonoid</a> <a id="16045" class="Symbol">=</a> <a id="16047" class="Keyword">record</a>
  <a id="16056" class="Symbol">{</a> <a id="16058" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="16067" class="Symbol">=</a> <a id="16069" href="Data.Nat.Properties.html#15851" class="Function">+-0-isMonoid</a>
  <a id="16084" class="Symbol">;</a> <a id="16086" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="16095" class="Symbol">=</a> <a id="16097" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a>
  <a id="16106" class="Symbol">}</a>

<a id="16109" class="Comment">------------------------------------------------------------------------</a>
<a id="16182" class="Comment">-- Bundles</a>

<a id="+-magma"></a><a id="16194" href="Data.Nat.Properties.html#16194" class="Function">+-magma</a> <a id="16202" class="Symbol">:</a> <a id="16204" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="16210" href="Level.html#521" class="Function">0ℓ</a> <a id="16213" href="Level.html#521" class="Function">0ℓ</a>
<a id="16216" href="Data.Nat.Properties.html#16194" class="Function">+-magma</a> <a id="16224" class="Symbol">=</a> <a id="16226" class="Keyword">record</a>
  <a id="16235" class="Symbol">{</a> <a id="16237" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="16245" class="Symbol">=</a> <a id="16247" href="Data.Nat.Properties.html#15483" class="Function">+-isMagma</a>
  <a id="16259" class="Symbol">}</a>

<a id="+-semigroup"></a><a id="16262" href="Data.Nat.Properties.html#16262" class="Function">+-semigroup</a> <a id="16274" class="Symbol">:</a> <a id="16276" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="16286" href="Level.html#521" class="Function">0ℓ</a> <a id="16289" href="Level.html#521" class="Function">0ℓ</a>
<a id="16292" href="Data.Nat.Properties.html#16262" class="Function">+-semigroup</a> <a id="16304" class="Symbol">=</a> <a id="16306" class="Keyword">record</a>
  <a id="16315" class="Symbol">{</a> <a id="16317" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="16329" class="Symbol">=</a> <a id="16331" href="Data.Nat.Properties.html#15595" class="Function">+-isSemigroup</a>
  <a id="16347" class="Symbol">}</a>

<a id="+-commutativeSemigroup"></a><a id="16350" href="Data.Nat.Properties.html#16350" class="Function">+-commutativeSemigroup</a> <a id="16373" class="Symbol">:</a> <a id="16375" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="16396" href="Level.html#521" class="Function">0ℓ</a> <a id="16399" href="Level.html#521" class="Function">0ℓ</a>
<a id="16402" href="Data.Nat.Properties.html#16350" class="Function">+-commutativeSemigroup</a> <a id="16425" class="Symbol">=</a> <a id="16427" class="Keyword">record</a>
  <a id="16436" class="Symbol">{</a> <a id="16438" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a> <a id="16461" class="Symbol">=</a> <a id="16463" href="Data.Nat.Properties.html#15701" class="Function">+-isCommutativeSemigroup</a>
  <a id="16490" class="Symbol">}</a>

<a id="+-0-monoid"></a><a id="16493" href="Data.Nat.Properties.html#16493" class="Function">+-0-monoid</a> <a id="16504" class="Symbol">:</a> <a id="16506" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="16513" href="Level.html#521" class="Function">0ℓ</a> <a id="16516" href="Level.html#521" class="Function">0ℓ</a>
<a id="16519" href="Data.Nat.Properties.html#16493" class="Function">+-0-monoid</a> <a id="16530" class="Symbol">=</a> <a id="16532" class="Keyword">record</a>
  <a id="16541" class="Symbol">{</a> <a id="16543" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="16552" class="Symbol">=</a> <a id="16554" href="Data.Nat.Properties.html#15851" class="Function">+-0-isMonoid</a>
  <a id="16569" class="Symbol">}</a>

<a id="+-0-commutativeMonoid"></a><a id="16572" href="Data.Nat.Properties.html#16572" class="Function">+-0-commutativeMonoid</a> <a id="16594" class="Symbol">:</a> <a id="16596" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="16614" href="Level.html#521" class="Function">0ℓ</a> <a id="16617" href="Level.html#521" class="Function">0ℓ</a>
<a id="16620" href="Data.Nat.Properties.html#16572" class="Function">+-0-commutativeMonoid</a> <a id="16642" class="Symbol">=</a> <a id="16644" class="Keyword">record</a>
  <a id="16653" class="Symbol">{</a> <a id="16655" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="16675" class="Symbol">=</a> <a id="16677" href="Data.Nat.Properties.html#15969" class="Function">+-0-isCommutativeMonoid</a>
  <a id="16703" class="Symbol">}</a>

<a id="∸-magma"></a><a id="16706" href="Data.Nat.Properties.html#16706" class="Function">∸-magma</a> <a id="16714" class="Symbol">:</a> <a id="16716" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="16722" href="Level.html#521" class="Function">0ℓ</a> <a id="16725" href="Level.html#521" class="Function">0ℓ</a>
<a id="16728" href="Data.Nat.Properties.html#16706" class="Function">∸-magma</a> <a id="16736" class="Symbol">=</a> <a id="16738" href="Relation.Binary.PropositionalEquality.Algebra.html#797" class="Function">magma</a> <a id="16744" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a>


<a id="16750" class="Comment">------------------------------------------------------------------------</a>
<a id="16823" class="Comment">-- Other properties of _+_ and _≡_</a>

<a id="m≢1+m+n"></a><a id="16859" href="Data.Nat.Properties.html#16859" class="Function">m≢1+m+n</a> <a id="16867" class="Symbol">:</a> <a id="16869" class="Symbol">∀</a> <a id="16871" href="Data.Nat.Properties.html#16871" class="Bound">m</a> <a id="16873" class="Symbol">{</a><a id="16874" href="Data.Nat.Properties.html#16874" class="Bound">n</a><a id="16875" class="Symbol">}</a> <a id="16877" class="Symbol">→</a> <a id="16879" href="Data.Nat.Properties.html#16871" class="Bound">m</a> <a id="16881" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="16883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16887" class="Symbol">(</a><a id="16888" href="Data.Nat.Properties.html#16871" class="Bound">m</a> <a id="16890" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16892" href="Data.Nat.Properties.html#16874" class="Bound">n</a><a id="16893" class="Symbol">)</a>
<a id="16895" href="Data.Nat.Properties.html#16859" class="Function">m≢1+m+n</a> <a id="16903" class="Symbol">(</a><a id="16904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16908" href="Data.Nat.Properties.html#16908" class="Bound">m</a><a id="16909" class="Symbol">)</a> <a id="16911" href="Data.Nat.Properties.html#16911" class="Bound">eq</a> <a id="16914" class="Symbol">=</a> <a id="16916" href="Data.Nat.Properties.html#16859" class="Function">m≢1+m+n</a> <a id="16924" href="Data.Nat.Properties.html#16908" class="Bound">m</a> <a id="16926" class="Symbol">(</a><a id="16927" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="16932" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="16937" href="Data.Nat.Properties.html#16911" class="Bound">eq</a><a id="16939" class="Symbol">)</a>

<a id="m≢1+n+m"></a><a id="16942" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="16950" class="Symbol">:</a> <a id="16952" class="Symbol">∀</a> <a id="16954" href="Data.Nat.Properties.html#16954" class="Bound">m</a> <a id="16956" class="Symbol">{</a><a id="16957" href="Data.Nat.Properties.html#16957" class="Bound">n</a><a id="16958" class="Symbol">}</a> <a id="16960" class="Symbol">→</a> <a id="16962" href="Data.Nat.Properties.html#16954" class="Bound">m</a> <a id="16964" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="16966" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16970" class="Symbol">(</a><a id="16971" href="Data.Nat.Properties.html#16957" class="Bound">n</a> <a id="16973" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16975" href="Data.Nat.Properties.html#16954" class="Bound">m</a><a id="16976" class="Symbol">)</a>
<a id="16978" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="16986" href="Data.Nat.Properties.html#16986" class="Bound">m</a> <a id="16988" href="Data.Nat.Properties.html#16988" class="Bound">m≡1+n+m</a> <a id="16996" class="Symbol">=</a> <a id="16998" href="Data.Nat.Properties.html#16859" class="Function">m≢1+m+n</a> <a id="17006" href="Data.Nat.Properties.html#16986" class="Bound">m</a> <a id="17008" class="Symbol">(</a><a id="17009" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="17015" href="Data.Nat.Properties.html#16988" class="Bound">m≡1+n+m</a> <a id="17023" class="Symbol">(</a><a id="17024" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="17029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17033" class="Symbol">(</a><a id="17034" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="17041" class="Symbol">_</a> <a id="17043" href="Data.Nat.Properties.html#16986" class="Bound">m</a><a id="17044" class="Symbol">)))</a>

<a id="m+1+n≢m"></a><a id="17049" href="Data.Nat.Properties.html#17049" class="Function">m+1+n≢m</a> <a id="17057" class="Symbol">:</a> <a id="17059" class="Symbol">∀</a> <a id="17061" href="Data.Nat.Properties.html#17061" class="Bound">m</a> <a id="17063" class="Symbol">{</a><a id="17064" href="Data.Nat.Properties.html#17064" class="Bound">n</a><a id="17065" class="Symbol">}</a> <a id="17067" class="Symbol">→</a> <a id="17069" href="Data.Nat.Properties.html#17061" class="Bound">m</a> <a id="17071" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17077" href="Data.Nat.Properties.html#17064" class="Bound">n</a> <a id="17079" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17081" href="Data.Nat.Properties.html#17061" class="Bound">m</a>
<a id="17083" href="Data.Nat.Properties.html#17049" class="Function">m+1+n≢m</a> <a id="17091" class="Symbol">(</a><a id="17092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17096" href="Data.Nat.Properties.html#17096" class="Bound">m</a><a id="17097" class="Symbol">)</a> <a id="17099" class="Symbol">=</a> <a id="17101" class="Symbol">(</a><a id="17102" href="Data.Nat.Properties.html#17049" class="Function">m+1+n≢m</a> <a id="17110" href="Data.Nat.Properties.html#17096" class="Bound">m</a><a id="17111" class="Symbol">)</a> <a id="17113" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17115" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a>

<a id="m+1+n≢n"></a><a id="17130" href="Data.Nat.Properties.html#17130" class="Function">m+1+n≢n</a> <a id="17138" class="Symbol">:</a> <a id="17140" class="Symbol">∀</a> <a id="17142" href="Data.Nat.Properties.html#17142" class="Bound">m</a> <a id="17144" class="Symbol">{</a><a id="17145" href="Data.Nat.Properties.html#17145" class="Bound">n</a><a id="17146" class="Symbol">}</a> <a id="17148" class="Symbol">→</a> <a id="17150" href="Data.Nat.Properties.html#17142" class="Bound">m</a> <a id="17152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17158" href="Data.Nat.Properties.html#17145" class="Bound">n</a> <a id="17160" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17162" href="Data.Nat.Properties.html#17145" class="Bound">n</a>
<a id="17164" href="Data.Nat.Properties.html#17130" class="Function">m+1+n≢n</a> <a id="17172" href="Data.Nat.Properties.html#17172" class="Bound">m</a> <a id="17174" class="Symbol">{</a><a id="17175" href="Data.Nat.Properties.html#17175" class="Bound">n</a><a id="17176" class="Symbol">}</a> <a id="17178" class="Keyword">rewrite</a> <a id="17186" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="17192" href="Data.Nat.Properties.html#17172" class="Bound">m</a> <a id="17194" href="Data.Nat.Properties.html#17175" class="Bound">n</a> <a id="17196" class="Symbol">=</a> <a id="17198" href="Relation.Binary.PropositionalEquality.Core.html#2329" class="Function">≢-sym</a> <a id="17204" class="Symbol">(</a><a id="17205" href="Data.Nat.Properties.html#16942" class="Function">m≢1+n+m</a> <a id="17213" href="Data.Nat.Properties.html#17175" class="Bound">n</a><a id="17214" class="Symbol">)</a>

<a id="m+1+n≢0"></a><a id="17217" href="Data.Nat.Properties.html#17217" class="Function">m+1+n≢0</a> <a id="17225" class="Symbol">:</a> <a id="17227" class="Symbol">∀</a> <a id="17229" href="Data.Nat.Properties.html#17229" class="Bound">m</a> <a id="17231" class="Symbol">{</a><a id="17232" href="Data.Nat.Properties.html#17232" class="Bound">n</a><a id="17233" class="Symbol">}</a> <a id="17235" class="Symbol">→</a> <a id="17237" href="Data.Nat.Properties.html#17229" class="Bound">m</a> <a id="17239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17241" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17245" href="Data.Nat.Properties.html#17232" class="Bound">n</a> <a id="17247" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="17249" class="Number">0</a>
<a id="17251" href="Data.Nat.Properties.html#17217" class="Function">m+1+n≢0</a> <a id="17259" href="Data.Nat.Properties.html#17259" class="Bound">m</a> <a id="17261" class="Symbol">{</a><a id="17262" href="Data.Nat.Properties.html#17262" class="Bound">n</a><a id="17263" class="Symbol">}</a> <a id="17265" class="Keyword">rewrite</a> <a id="17273" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="17279" href="Data.Nat.Properties.html#17259" class="Bound">m</a> <a id="17281" href="Data.Nat.Properties.html#17262" class="Bound">n</a> <a id="17283" class="Symbol">=</a> <a id="17285" class="Symbol">λ()</a>

<a id="m+n≡0⇒m≡0"></a><a id="17290" href="Data.Nat.Properties.html#17290" class="Function">m+n≡0⇒m≡0</a> <a id="17300" class="Symbol">:</a> <a id="17302" class="Symbol">∀</a> <a id="17304" href="Data.Nat.Properties.html#17304" class="Bound">m</a> <a id="17306" class="Symbol">{</a><a id="17307" href="Data.Nat.Properties.html#17307" class="Bound">n</a><a id="17308" class="Symbol">}</a> <a id="17310" class="Symbol">→</a> <a id="17312" href="Data.Nat.Properties.html#17304" class="Bound">m</a> <a id="17314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17316" href="Data.Nat.Properties.html#17307" class="Bound">n</a> <a id="17318" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17320" class="Number">0</a> <a id="17322" class="Symbol">→</a> <a id="17324" href="Data.Nat.Properties.html#17304" class="Bound">m</a> <a id="17326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17328" class="Number">0</a>
<a id="17330" href="Data.Nat.Properties.html#17290" class="Function">m+n≡0⇒m≡0</a> <a id="17340" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="17345" href="Data.Nat.Properties.html#17345" class="Bound">eq</a> <a id="17348" class="Symbol">=</a> <a id="17350" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m+n≡0⇒n≡0"></a><a id="17356" href="Data.Nat.Properties.html#17356" class="Function">m+n≡0⇒n≡0</a> <a id="17366" class="Symbol">:</a> <a id="17368" class="Symbol">∀</a> <a id="17370" href="Data.Nat.Properties.html#17370" class="Bound">m</a> <a id="17372" class="Symbol">{</a><a id="17373" href="Data.Nat.Properties.html#17373" class="Bound">n</a><a id="17374" class="Symbol">}</a> <a id="17376" class="Symbol">→</a> <a id="17378" href="Data.Nat.Properties.html#17370" class="Bound">m</a> <a id="17380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17382" href="Data.Nat.Properties.html#17373" class="Bound">n</a> <a id="17384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17386" class="Number">0</a> <a id="17388" class="Symbol">→</a> <a id="17390" href="Data.Nat.Properties.html#17373" class="Bound">n</a> <a id="17392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17394" class="Number">0</a>
<a id="17396" href="Data.Nat.Properties.html#17356" class="Function">m+n≡0⇒n≡0</a> <a id="17406" href="Data.Nat.Properties.html#17406" class="Bound">m</a> <a id="17408" class="Symbol">{</a><a id="17409" href="Data.Nat.Properties.html#17409" class="Bound">n</a><a id="17410" class="Symbol">}</a> <a id="17412" href="Data.Nat.Properties.html#17412" class="Bound">m+n≡0</a> <a id="17418" class="Symbol">=</a> <a id="17420" href="Data.Nat.Properties.html#17290" class="Function">m+n≡0⇒m≡0</a> <a id="17430" href="Data.Nat.Properties.html#17409" class="Bound">n</a> <a id="17432" class="Symbol">(</a><a id="17433" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="17439" class="Symbol">(</a><a id="17440" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="17447" href="Data.Nat.Properties.html#17409" class="Bound">n</a> <a id="17449" href="Data.Nat.Properties.html#17406" class="Bound">m</a><a id="17450" class="Symbol">)</a> <a id="17452" class="Symbol">(</a><a id="17453" href="Data.Nat.Properties.html#17412" class="Bound">m+n≡0</a><a id="17458" class="Symbol">))</a>

<a id="17462" class="Comment">------------------------------------------------------------------------</a>
<a id="17535" class="Comment">-- Properties of _+_ and _≤_/_&lt;_</a>

<a id="+-cancelˡ-≤"></a><a id="17569" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17581" class="Symbol">:</a> <a id="17583" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="17600" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="17604" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="17608" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17620" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="17628" class="Symbol">_</a> <a id="17630" class="Symbol">_</a> <a id="17632" href="Data.Nat.Properties.html#17632" class="Bound">le</a>       <a id="17641" class="Symbol">=</a> <a id="17643" href="Data.Nat.Properties.html#17632" class="Bound">le</a>
<a id="17646" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17658" class="Symbol">(</a><a id="17659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17663" href="Data.Nat.Properties.html#17663" class="Bound">m</a><a id="17664" class="Symbol">)</a> <a id="17666" class="Symbol">_</a> <a id="17668" class="Symbol">_</a> <a id="17670" class="Symbol">(</a><a id="17671" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="17675" href="Data.Nat.Properties.html#17675" class="Bound">le</a><a id="17677" class="Symbol">)</a> <a id="17679" class="Symbol">=</a> <a id="17681" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17693" href="Data.Nat.Properties.html#17663" class="Bound">m</a> <a id="17695" class="Symbol">_</a> <a id="17697" class="Symbol">_</a> <a id="17699" href="Data.Nat.Properties.html#17675" class="Bound">le</a>

<a id="+-cancelʳ-≤"></a><a id="17703" href="Data.Nat.Properties.html#17703" class="Function">+-cancelʳ-≤</a> <a id="17715" class="Symbol">:</a> <a id="17717" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="17735" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="17739" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="17743" href="Data.Nat.Properties.html#17703" class="Function">+-cancelʳ-≤</a> <a id="17755" href="Data.Nat.Properties.html#17755" class="Bound">m</a> <a id="17757" href="Data.Nat.Properties.html#17757" class="Bound">n</a> <a id="17759" href="Data.Nat.Properties.html#17759" class="Bound">o</a> <a id="17761" href="Data.Nat.Properties.html#17761" class="Bound">le</a> <a id="17764" class="Symbol">=</a>
  <a id="17768" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17780" href="Data.Nat.Properties.html#17755" class="Bound">m</a> <a id="17782" class="Symbol">_</a> <a id="17784" class="Symbol">_</a> <a id="17786" class="Symbol">(</a><a id="17787" href="Relation.Binary.PropositionalEquality.Core.html#1863" class="Function">subst₂</a> <a id="17794" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="17798" class="Symbol">(</a><a id="17799" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="17806" href="Data.Nat.Properties.html#17757" class="Bound">n</a> <a id="17808" href="Data.Nat.Properties.html#17755" class="Bound">m</a><a id="17809" class="Symbol">)</a> <a id="17811" class="Symbol">(</a><a id="17812" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="17819" href="Data.Nat.Properties.html#17759" class="Bound">o</a> <a id="17821" href="Data.Nat.Properties.html#17755" class="Bound">m</a><a id="17822" class="Symbol">)</a> <a id="17824" href="Data.Nat.Properties.html#17761" class="Bound">le</a><a id="17826" class="Symbol">)</a>

<a id="+-cancel-≤"></a><a id="17829" href="Data.Nat.Properties.html#17829" class="Function">+-cancel-≤</a> <a id="17840" class="Symbol">:</a> <a id="17842" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="17855" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="17859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="17863" href="Data.Nat.Properties.html#17829" class="Function">+-cancel-≤</a> <a id="17874" class="Symbol">=</a> <a id="17876" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17890" href="Data.Nat.Properties.html#17703" class="Function">+-cancelʳ-≤</a>

<a id="+-cancelˡ-&lt;"></a><a id="17903" href="Data.Nat.Properties.html#17903" class="Function">+-cancelˡ-&lt;</a> <a id="17915" class="Symbol">:</a> <a id="17917" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="17934" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="17938" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="17942" href="Data.Nat.Properties.html#17903" class="Function">+-cancelˡ-&lt;</a> <a id="17954" href="Data.Nat.Properties.html#17954" class="Bound">m</a> <a id="17956" href="Data.Nat.Properties.html#17956" class="Bound">n</a> <a id="17958" href="Data.Nat.Properties.html#17958" class="Bound">o</a> <a id="17960" class="Symbol">=</a> <a id="17962" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="17974" href="Data.Nat.Properties.html#17954" class="Bound">m</a> <a id="17976" class="Symbol">(</a><a id="17977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17981" href="Data.Nat.Properties.html#17956" class="Bound">n</a><a id="17982" class="Symbol">)</a> <a id="17984" href="Data.Nat.Properties.html#17958" class="Bound">o</a> <a id="17986" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="17988" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="17994" class="Symbol">(</a><a id="17995" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤</a> <a id="17998" href="Data.Nat.Properties.html#17954" class="Bound">m</a> <a id="18000" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18002" href="Data.Nat.Properties.html#17958" class="Bound">o</a><a id="18003" class="Symbol">)</a> <a id="18005" class="Symbol">(</a><a id="18006" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="18010" class="Symbol">(</a><a id="18011" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="18017" href="Data.Nat.Properties.html#17954" class="Bound">m</a> <a id="18019" href="Data.Nat.Properties.html#17956" class="Bound">n</a><a id="18020" class="Symbol">))</a>

<a id="+-cancelʳ-&lt;"></a><a id="18024" href="Data.Nat.Properties.html#18024" class="Function">+-cancelʳ-&lt;</a> <a id="18036" class="Symbol">:</a> <a id="18038" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="18056" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="18060" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18064" href="Data.Nat.Properties.html#18024" class="Function">+-cancelʳ-&lt;</a> <a id="18076" href="Data.Nat.Properties.html#18076" class="Bound">m</a> <a id="18078" href="Data.Nat.Properties.html#18078" class="Bound">n</a> <a id="18080" href="Data.Nat.Properties.html#18080" class="Bound">o</a> <a id="18082" href="Data.Nat.Properties.html#18082" class="Bound">n+m&lt;o+m</a> <a id="18090" class="Symbol">=</a> <a id="18092" href="Data.Nat.Properties.html#17703" class="Function">+-cancelʳ-≤</a> <a id="18104" href="Data.Nat.Properties.html#18076" class="Bound">m</a> <a id="18106" class="Symbol">(</a><a id="18107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18111" href="Data.Nat.Properties.html#18078" class="Bound">n</a><a id="18112" class="Symbol">)</a> <a id="18114" href="Data.Nat.Properties.html#18080" class="Bound">o</a> <a id="18116" href="Data.Nat.Properties.html#18082" class="Bound">n+m&lt;o+m</a>

<a id="+-cancel-&lt;"></a><a id="18125" href="Data.Nat.Properties.html#18125" class="Function">+-cancel-&lt;</a> <a id="18136" class="Symbol">:</a> <a id="18138" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="18151" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="18155" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18159" href="Data.Nat.Properties.html#18125" class="Function">+-cancel-&lt;</a> <a id="18170" class="Symbol">=</a> <a id="18172" href="Data.Nat.Properties.html#17903" class="Function">+-cancelˡ-&lt;</a> <a id="18184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18186" href="Data.Nat.Properties.html#18024" class="Function">+-cancelʳ-&lt;</a>

<a id="m≤n⇒m≤o+n"></a><a id="18199" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="18209" class="Symbol">:</a> <a id="18211" class="Symbol">∀</a> <a id="18213" href="Data.Nat.Properties.html#18213" class="Bound">o</a> <a id="18215" class="Symbol">→</a> <a id="18217" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="18219" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18221" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="18223" class="Symbol">→</a> <a id="18225" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="18227" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18229" href="Data.Nat.Properties.html#18213" class="Bound">o</a> <a id="18231" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18233" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="18235" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="18245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18253" href="Data.Nat.Properties.html#18253" class="Bound">m≤n</a> <a id="18257" class="Symbol">=</a> <a id="18259" href="Data.Nat.Properties.html#18253" class="Bound">m≤n</a>
<a id="18263" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="18273" class="Symbol">(</a><a id="18274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18278" href="Data.Nat.Properties.html#18278" class="Bound">o</a><a id="18279" class="Symbol">)</a> <a id="18281" href="Data.Nat.Properties.html#18281" class="Bound">m≤n</a> <a id="18285" class="Symbol">=</a> <a id="18287" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="18297" class="Symbol">(</a><a id="18298" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="18308" href="Data.Nat.Properties.html#18278" class="Bound">o</a> <a id="18310" href="Data.Nat.Properties.html#18281" class="Bound">m≤n</a><a id="18313" class="Symbol">)</a>

<a id="m≤n⇒m≤n+o"></a><a id="18316" href="Data.Nat.Properties.html#18316" class="Function">m≤n⇒m≤n+o</a> <a id="18326" class="Symbol">:</a> <a id="18328" class="Symbol">∀</a> <a id="18330" href="Data.Nat.Properties.html#18330" class="Bound">o</a> <a id="18332" class="Symbol">→</a> <a id="18334" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="18336" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18338" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="18340" class="Symbol">→</a> <a id="18342" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="18344" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18346" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="18348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18350" href="Data.Nat.Properties.html#18330" class="Bound">o</a>
<a id="18352" href="Data.Nat.Properties.html#18316" class="Function">m≤n⇒m≤n+o</a> <a id="18362" class="Symbol">{</a><a id="18363" href="Data.Nat.Properties.html#18363" class="Bound">m</a><a id="18364" class="Symbol">}</a> <a id="18366" href="Data.Nat.Properties.html#18366" class="Bound">o</a> <a id="18368" href="Data.Nat.Properties.html#18368" class="Bound">m≤n</a> <a id="18372" class="Symbol">=</a> <a id="18374" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="18380" class="Symbol">(</a><a id="18381" href="Data.Nat.Properties.html#18363" class="Bound">m</a> <a id="18383" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤_</a><a id="18385" class="Symbol">)</a> <a id="18387" class="Symbol">(</a><a id="18388" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="18395" href="Data.Nat.Properties.html#18366" class="Bound">o</a> <a id="18397" class="Symbol">_)</a> <a id="18400" class="Symbol">(</a><a id="18401" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="18411" href="Data.Nat.Properties.html#18366" class="Bound">o</a> <a id="18413" href="Data.Nat.Properties.html#18368" class="Bound">m≤n</a><a id="18416" class="Symbol">)</a>

<a id="m≤m+n"></a><a id="18419" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="18425" class="Symbol">:</a> <a id="18427" class="Symbol">∀</a> <a id="18429" href="Data.Nat.Properties.html#18429" class="Bound">m</a> <a id="18431" href="Data.Nat.Properties.html#18431" class="Bound">n</a> <a id="18433" class="Symbol">→</a> <a id="18435" href="Data.Nat.Properties.html#18429" class="Bound">m</a> <a id="18437" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18439" href="Data.Nat.Properties.html#18429" class="Bound">m</a> <a id="18441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18443" href="Data.Nat.Properties.html#18431" class="Bound">n</a>
<a id="18445" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="18451" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18459" href="Data.Nat.Properties.html#18459" class="Bound">n</a> <a id="18461" class="Symbol">=</a> <a id="18463" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="18467" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="18473" class="Symbol">(</a><a id="18474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18478" href="Data.Nat.Properties.html#18478" class="Bound">m</a><a id="18479" class="Symbol">)</a> <a id="18481" href="Data.Nat.Properties.html#18481" class="Bound">n</a> <a id="18483" class="Symbol">=</a> <a id="18485" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18489" class="Symbol">(</a><a id="18490" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="18496" href="Data.Nat.Properties.html#18478" class="Bound">m</a> <a id="18498" href="Data.Nat.Properties.html#18481" class="Bound">n</a><a id="18499" class="Symbol">)</a>

<a id="m≤n+m"></a><a id="18502" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="18508" class="Symbol">:</a> <a id="18510" class="Symbol">∀</a> <a id="18512" href="Data.Nat.Properties.html#18512" class="Bound">m</a> <a id="18514" href="Data.Nat.Properties.html#18514" class="Bound">n</a> <a id="18516" class="Symbol">→</a> <a id="18518" href="Data.Nat.Properties.html#18512" class="Bound">m</a> <a id="18520" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18522" href="Data.Nat.Properties.html#18514" class="Bound">n</a> <a id="18524" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18526" href="Data.Nat.Properties.html#18512" class="Bound">m</a>
<a id="18528" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="18534" href="Data.Nat.Properties.html#18534" class="Bound">m</a> <a id="18536" href="Data.Nat.Properties.html#18536" class="Bound">n</a> <a id="18538" class="Symbol">=</a> <a id="18540" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="18546" class="Symbol">(</a><a id="18547" href="Data.Nat.Properties.html#18534" class="Bound">m</a> <a id="18549" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤_</a><a id="18551" class="Symbol">)</a> <a id="18553" class="Symbol">(</a><a id="18554" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="18561" href="Data.Nat.Properties.html#18534" class="Bound">m</a> <a id="18563" href="Data.Nat.Properties.html#18536" class="Bound">n</a><a id="18564" class="Symbol">)</a> <a id="18566" class="Symbol">(</a><a id="18567" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="18573" href="Data.Nat.Properties.html#18534" class="Bound">m</a> <a id="18575" href="Data.Nat.Properties.html#18536" class="Bound">n</a><a id="18576" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o"></a><a id="18579" href="Data.Nat.Properties.html#18579" class="Function">m+n≤o⇒m≤o</a> <a id="18589" class="Symbol">:</a> <a id="18591" class="Symbol">∀</a> <a id="18593" href="Data.Nat.Properties.html#18593" class="Bound">m</a> <a id="18595" class="Symbol">{</a><a id="18596" href="Data.Nat.Properties.html#18596" class="Bound">n</a> <a id="18598" href="Data.Nat.Properties.html#18598" class="Bound">o</a><a id="18599" class="Symbol">}</a> <a id="18601" class="Symbol">→</a> <a id="18603" href="Data.Nat.Properties.html#18593" class="Bound">m</a> <a id="18605" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18607" href="Data.Nat.Properties.html#18596" class="Bound">n</a> <a id="18609" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18611" href="Data.Nat.Properties.html#18598" class="Bound">o</a> <a id="18613" class="Symbol">→</a> <a id="18615" href="Data.Nat.Properties.html#18593" class="Bound">m</a> <a id="18617" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18619" href="Data.Nat.Properties.html#18598" class="Bound">o</a>
<a id="18621" href="Data.Nat.Properties.html#18579" class="Function">m+n≤o⇒m≤o</a> <a id="18631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18639" href="Data.Nat.Properties.html#18639" class="Bound">m+n≤o</a>       <a id="18651" class="Symbol">=</a> <a id="18653" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="18657" href="Data.Nat.Properties.html#18579" class="Function">m+n≤o⇒m≤o</a> <a id="18667" class="Symbol">(</a><a id="18668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18672" href="Data.Nat.Properties.html#18672" class="Bound">m</a><a id="18673" class="Symbol">)</a> <a id="18675" class="Symbol">(</a><a id="18676" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18680" href="Data.Nat.Properties.html#18680" class="Bound">m+n≤o</a><a id="18685" class="Symbol">)</a> <a id="18687" class="Symbol">=</a> <a id="18689" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18693" class="Symbol">(</a><a id="18694" href="Data.Nat.Properties.html#18579" class="Function">m+n≤o⇒m≤o</a> <a id="18704" href="Data.Nat.Properties.html#18672" class="Bound">m</a> <a id="18706" href="Data.Nat.Properties.html#18680" class="Bound">m+n≤o</a><a id="18711" class="Symbol">)</a>

<a id="m+n≤o⇒n≤o"></a><a id="18714" href="Data.Nat.Properties.html#18714" class="Function">m+n≤o⇒n≤o</a> <a id="18724" class="Symbol">:</a> <a id="18726" class="Symbol">∀</a> <a id="18728" href="Data.Nat.Properties.html#18728" class="Bound">m</a> <a id="18730" class="Symbol">{</a><a id="18731" href="Data.Nat.Properties.html#18731" class="Bound">n</a> <a id="18733" href="Data.Nat.Properties.html#18733" class="Bound">o</a><a id="18734" class="Symbol">}</a> <a id="18736" class="Symbol">→</a> <a id="18738" href="Data.Nat.Properties.html#18728" class="Bound">m</a> <a id="18740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18742" href="Data.Nat.Properties.html#18731" class="Bound">n</a> <a id="18744" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18746" href="Data.Nat.Properties.html#18733" class="Bound">o</a> <a id="18748" class="Symbol">→</a> <a id="18750" href="Data.Nat.Properties.html#18731" class="Bound">n</a> <a id="18752" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="18754" href="Data.Nat.Properties.html#18733" class="Bound">o</a>
<a id="18756" href="Data.Nat.Properties.html#18714" class="Function">m+n≤o⇒n≤o</a> <a id="18766" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18774" href="Data.Nat.Properties.html#18774" class="Bound">n≤o</a>   <a id="18780" class="Symbol">=</a> <a id="18782" href="Data.Nat.Properties.html#18774" class="Bound">n≤o</a>
<a id="18786" href="Data.Nat.Properties.html#18714" class="Function">m+n≤o⇒n≤o</a> <a id="18796" class="Symbol">(</a><a id="18797" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18801" href="Data.Nat.Properties.html#18801" class="Bound">m</a><a id="18802" class="Symbol">)</a> <a id="18804" href="Data.Nat.Properties.html#18804" class="Bound">m+n&lt;o</a> <a id="18810" class="Symbol">=</a> <a id="18812" href="Data.Nat.Properties.html#18714" class="Function">m+n≤o⇒n≤o</a> <a id="18822" href="Data.Nat.Properties.html#18801" class="Bound">m</a> <a id="18824" class="Symbol">(</a><a id="18825" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="18829" href="Data.Nat.Properties.html#18804" class="Bound">m+n&lt;o</a><a id="18834" class="Symbol">)</a>

<a id="+-mono-≤"></a><a id="18837" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="18846" class="Symbol">:</a> <a id="18848" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="18852" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="18863" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="18867" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="18869" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="18873" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="18875" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="18879" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="18888" class="Symbol">{_}</a> <a id="18892" class="Symbol">{</a><a id="18893" href="Data.Nat.Properties.html#18893" class="Bound">m</a><a id="18894" class="Symbol">}</a> <a id="18896" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="18906" href="Data.Nat.Properties.html#18906" class="Bound">o≤p</a> <a id="18910" class="Symbol">=</a> <a id="18912" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="18920" href="Data.Nat.Properties.html#18906" class="Bound">o≤p</a> <a id="18924" class="Symbol">(</a><a id="18925" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="18931" class="Symbol">_</a> <a id="18933" href="Data.Nat.Properties.html#18893" class="Bound">m</a><a id="18934" class="Symbol">)</a>
<a id="18936" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="18945" class="Symbol">{_}</a> <a id="18949" class="Symbol">{_}</a> <a id="18953" class="Symbol">(</a><a id="18954" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18958" href="Data.Nat.Properties.html#18958" class="Bound">m≤n</a><a id="18961" class="Symbol">)</a> <a id="18963" href="Data.Nat.Properties.html#18963" class="Bound">o≤p</a> <a id="18967" class="Symbol">=</a> <a id="18969" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="18973" class="Symbol">(</a><a id="18974" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="18983" href="Data.Nat.Properties.html#18958" class="Bound">m≤n</a> <a id="18987" href="Data.Nat.Properties.html#18963" class="Bound">o≤p</a><a id="18990" class="Symbol">)</a>

<a id="+-monoˡ-≤"></a><a id="18993" href="Data.Nat.Properties.html#18993" class="Function">+-monoˡ-≤</a> <a id="19003" class="Symbol">:</a> <a id="19005" class="Symbol">∀</a> <a id="19007" href="Data.Nat.Properties.html#19007" class="Bound">n</a> <a id="19009" class="Symbol">→</a> <a id="19011" class="Symbol">(</a><a id="19012" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19015" href="Data.Nat.Properties.html#19007" class="Bound">n</a><a id="19016" class="Symbol">)</a> <a id="19018" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="19028" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="19032" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="19034" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="19038" href="Data.Nat.Properties.html#18993" class="Function">+-monoˡ-≤</a> <a id="19048" href="Data.Nat.Properties.html#19048" class="Bound">n</a> <a id="19050" href="Data.Nat.Properties.html#19050" class="Bound">m≤o</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="19065" href="Data.Nat.Properties.html#19050" class="Bound">m≤o</a> <a id="19069" class="Symbol">(</a><a id="19070" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="19077" class="Symbol">{</a><a id="19078" href="Data.Nat.Properties.html#19048" class="Bound">n</a><a id="19079" class="Symbol">})</a>

<a id="+-monoʳ-≤"></a><a id="19083" href="Data.Nat.Properties.html#19083" class="Function">+-monoʳ-≤</a> <a id="19093" class="Symbol">:</a> <a id="19095" class="Symbol">∀</a> <a id="19097" href="Data.Nat.Properties.html#19097" class="Bound">n</a> <a id="19099" class="Symbol">→</a> <a id="19101" class="Symbol">(</a><a id="19102" href="Data.Nat.Properties.html#19097" class="Bound">n</a> <a id="19104" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="19106" class="Symbol">)</a> <a id="19108" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="19118" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="19122" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="19124" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="19128" href="Data.Nat.Properties.html#19083" class="Function">+-monoʳ-≤</a> <a id="19138" href="Data.Nat.Properties.html#19138" class="Bound">n</a> <a id="19140" href="Data.Nat.Properties.html#19140" class="Bound">m≤o</a> <a id="19144" class="Symbol">=</a> <a id="19146" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="19155" class="Symbol">(</a><a id="19156" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="19163" class="Symbol">{</a><a id="19164" href="Data.Nat.Properties.html#19138" class="Bound">n</a><a id="19165" class="Symbol">})</a> <a id="19168" href="Data.Nat.Properties.html#19140" class="Bound">m≤o</a>

<a id="+-mono-&lt;-≤"></a><a id="19173" href="Data.Nat.Properties.html#19173" class="Function">+-mono-&lt;-≤</a> <a id="19184" class="Symbol">:</a> <a id="19186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="19190" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="19201" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19205" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19207" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="19211" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19213" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="19217" href="Data.Nat.Properties.html#19173" class="Function">+-mono-&lt;-≤</a> <a id="19228" class="Symbol">{_}</a> <a id="19232" class="Symbol">{</a><a id="19233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19237" href="Data.Nat.Properties.html#19237" class="Bound">n</a><a id="19238" class="Symbol">}</a> <a id="19240" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="19258" href="Data.Nat.Properties.html#19258" class="Bound">o≤p</a> <a id="19262" class="Symbol">=</a> <a id="19264" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19268" class="Symbol">(</a><a id="19269" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a> <a id="19279" href="Data.Nat.Properties.html#19237" class="Bound">n</a> <a id="19281" href="Data.Nat.Properties.html#19258" class="Bound">o≤p</a><a id="19284" class="Symbol">)</a>
<a id="19286" href="Data.Nat.Properties.html#19173" class="Function">+-mono-&lt;-≤</a> <a id="19297" class="Symbol">{_}</a> <a id="19301" class="Symbol">{_}</a>     <a id="19309" class="Symbol">(</a><a id="19310" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="19314" href="Data.Nat.Properties.html#19314" class="Bound">m&lt;n</a><a id="19317" class="Symbol">@(</a><a id="19319" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19323" class="Symbol">_))</a> <a id="19327" href="Data.Nat.Properties.html#19327" class="Bound">o≤p</a> <a id="19331" class="Symbol">=</a> <a id="19333" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19337" class="Symbol">(</a><a id="19338" href="Data.Nat.Properties.html#19173" class="Function">+-mono-&lt;-≤</a> <a id="19349" href="Data.Nat.Properties.html#19314" class="Bound">m&lt;n</a> <a id="19353" href="Data.Nat.Properties.html#19327" class="Bound">o≤p</a><a id="19356" class="Symbol">)</a>

<a id="+-mono-≤-&lt;"></a><a id="19359" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="19370" class="Symbol">:</a> <a id="19372" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="19376" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="19387" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="19391" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19393" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19397" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19399" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="19403" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="19414" class="Symbol">{_}</a> <a id="19418" class="Symbol">{</a><a id="19419" href="Data.Nat.Properties.html#19419" class="Bound">n</a><a id="19420" class="Symbol">}</a> <a id="19422" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="19432" href="Data.Nat.Properties.html#19432" class="Bound">o&lt;p</a> <a id="19436" class="Symbol">=</a> <a id="19438" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="19446" href="Data.Nat.Properties.html#19432" class="Bound">o&lt;p</a> <a id="19450" class="Symbol">(</a><a id="19451" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="19457" class="Symbol">_</a> <a id="19459" href="Data.Nat.Properties.html#19419" class="Bound">n</a><a id="19460" class="Symbol">)</a>
<a id="19462" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="19473" class="Symbol">{_}</a> <a id="19477" class="Symbol">{_}</a> <a id="19481" class="Symbol">(</a><a id="19482" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19486" href="Data.Nat.Properties.html#19486" class="Bound">m≤n</a><a id="19489" class="Symbol">)</a> <a id="19491" href="Data.Nat.Properties.html#19491" class="Bound">o&lt;p</a> <a id="19495" class="Symbol">=</a> <a id="19497" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19501" class="Symbol">(</a><a id="19502" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="19513" href="Data.Nat.Properties.html#19486" class="Bound">m≤n</a> <a id="19517" href="Data.Nat.Properties.html#19491" class="Bound">o&lt;p</a><a id="19520" class="Symbol">)</a>

<a id="+-mono-&lt;"></a><a id="19523" href="Data.Nat.Properties.html#19523" class="Function">+-mono-&lt;</a> <a id="19532" class="Symbol">:</a> <a id="19534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="19538" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="19549" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19553" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19555" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19559" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="19561" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="19565" href="Data.Nat.Properties.html#19523" class="Function">+-mono-&lt;</a> <a id="19574" href="Data.Nat.Properties.html#19574" class="Bound">m≤n</a> <a id="19578" class="Symbol">=</a> <a id="19580" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="19591" class="Symbol">(</a><a id="19592" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="19596" href="Data.Nat.Properties.html#19574" class="Bound">m≤n</a><a id="19599" class="Symbol">)</a>

<a id="+-monoˡ-&lt;"></a><a id="19602" href="Data.Nat.Properties.html#19602" class="Function">+-monoˡ-&lt;</a> <a id="19612" class="Symbol">:</a> <a id="19614" class="Symbol">∀</a> <a id="19616" href="Data.Nat.Properties.html#19616" class="Bound">n</a> <a id="19618" class="Symbol">→</a> <a id="19620" class="Symbol">(</a><a id="19621" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19624" href="Data.Nat.Properties.html#19616" class="Bound">n</a><a id="19625" class="Symbol">)</a> <a id="19627" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="19637" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19641" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="19643" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="19647" href="Data.Nat.Properties.html#19602" class="Function">+-monoˡ-&lt;</a> <a id="19657" href="Data.Nat.Properties.html#19657" class="Bound">n</a> <a id="19659" class="Symbol">=</a> <a id="19661" href="Data.Nat.Properties.html#18993" class="Function">+-monoˡ-≤</a> <a id="19671" href="Data.Nat.Properties.html#19657" class="Bound">n</a>

<a id="+-monoʳ-&lt;"></a><a id="19674" href="Data.Nat.Properties.html#19674" class="Function">+-monoʳ-&lt;</a> <a id="19684" class="Symbol">:</a> <a id="19686" class="Symbol">∀</a> <a id="19688" href="Data.Nat.Properties.html#19688" class="Bound">n</a> <a id="19690" class="Symbol">→</a> <a id="19692" class="Symbol">(</a><a id="19693" href="Data.Nat.Properties.html#19688" class="Bound">n</a> <a id="19695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="19697" class="Symbol">)</a> <a id="19699" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="19709" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="19713" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="19715" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="19719" href="Data.Nat.Properties.html#19674" class="Function">+-monoʳ-&lt;</a> <a id="19729" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19737" href="Data.Nat.Properties.html#19737" class="Bound">m≤o</a> <a id="19741" class="Symbol">=</a> <a id="19743" href="Data.Nat.Properties.html#19737" class="Bound">m≤o</a>
<a id="19747" href="Data.Nat.Properties.html#19674" class="Function">+-monoʳ-&lt;</a> <a id="19757" class="Symbol">(</a><a id="19758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19762" href="Data.Nat.Properties.html#19762" class="Bound">n</a><a id="19763" class="Symbol">)</a> <a id="19765" href="Data.Nat.Properties.html#19765" class="Bound">m≤o</a> <a id="19769" class="Symbol">=</a> <a id="19771" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="19775" class="Symbol">(</a><a id="19776" href="Data.Nat.Properties.html#19674" class="Function">+-monoʳ-&lt;</a> <a id="19786" href="Data.Nat.Properties.html#19762" class="Bound">n</a> <a id="19788" href="Data.Nat.Properties.html#19765" class="Bound">m≤o</a><a id="19791" class="Symbol">)</a>

<a id="m+1+n≰m"></a><a id="19794" href="Data.Nat.Properties.html#19794" class="Function">m+1+n≰m</a> <a id="19802" class="Symbol">:</a> <a id="19804" class="Symbol">∀</a> <a id="19806" href="Data.Nat.Properties.html#19806" class="Bound">m</a> <a id="19808" class="Symbol">{</a><a id="19809" href="Data.Nat.Properties.html#19809" class="Bound">n</a><a id="19810" class="Symbol">}</a> <a id="19812" class="Symbol">→</a> <a id="19814" href="Data.Nat.Properties.html#19806" class="Bound">m</a> <a id="19816" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19822" href="Data.Nat.Properties.html#19809" class="Bound">n</a> <a id="19824" href="Data.Nat.Base.html#2319" class="Function Operator">≰</a> <a id="19826" href="Data.Nat.Properties.html#19806" class="Bound">m</a>
<a id="19828" href="Data.Nat.Properties.html#19794" class="Function">m+1+n≰m</a> <a id="19836" class="Symbol">(</a><a id="19837" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19841" href="Data.Nat.Properties.html#19841" class="Bound">m</a><a id="19842" class="Symbol">)</a> <a id="19844" href="Data.Nat.Properties.html#19844" class="Bound">m+1+n≤m</a> <a id="19852" class="Symbol">=</a> <a id="19854" href="Data.Nat.Properties.html#19794" class="Function">m+1+n≰m</a> <a id="19862" href="Data.Nat.Properties.html#19841" class="Bound">m</a> <a id="19864" class="Symbol">(</a><a id="19865" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a> <a id="19871" href="Data.Nat.Properties.html#19844" class="Bound">m+1+n≤m</a><a id="19878" class="Symbol">)</a>

<a id="m&lt;m+n"></a><a id="19881" href="Data.Nat.Properties.html#19881" class="Function">m&lt;m+n</a> <a id="19887" class="Symbol">:</a> <a id="19889" class="Symbol">∀</a> <a id="19891" href="Data.Nat.Properties.html#19891" class="Bound">m</a> <a id="19893" class="Symbol">{</a><a id="19894" href="Data.Nat.Properties.html#19894" class="Bound">n</a><a id="19895" class="Symbol">}</a> <a id="19897" class="Symbol">→</a> <a id="19899" href="Data.Nat.Properties.html#19894" class="Bound">n</a> <a id="19901" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="19903" class="Number">0</a> <a id="19905" class="Symbol">→</a> <a id="19907" href="Data.Nat.Properties.html#19891" class="Bound">m</a> <a id="19909" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="19911" href="Data.Nat.Properties.html#19891" class="Bound">m</a> <a id="19913" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19915" href="Data.Nat.Properties.html#19894" class="Bound">n</a>
<a id="19917" href="Data.Nat.Properties.html#19881" class="Function">m&lt;m+n</a> <a id="19923" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19931" href="Data.Nat.Properties.html#19931" class="Bound">n&gt;0</a> <a id="19935" class="Symbol">=</a> <a id="19937" href="Data.Nat.Properties.html#19931" class="Bound">n&gt;0</a>
<a id="19941" href="Data.Nat.Properties.html#19881" class="Function">m&lt;m+n</a> <a id="19947" class="Symbol">(</a><a id="19948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19952" href="Data.Nat.Properties.html#19952" class="Bound">m</a><a id="19953" class="Symbol">)</a> <a id="19955" href="Data.Nat.Properties.html#19955" class="Bound">n&gt;0</a> <a id="19959" class="Symbol">=</a> <a id="19961" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="19965" class="Symbol">(</a><a id="19966" href="Data.Nat.Properties.html#19881" class="Function">m&lt;m+n</a> <a id="19972" href="Data.Nat.Properties.html#19952" class="Bound">m</a> <a id="19974" href="Data.Nat.Properties.html#19955" class="Bound">n&gt;0</a><a id="19977" class="Symbol">)</a>

<a id="m&lt;n+m"></a><a id="19980" href="Data.Nat.Properties.html#19980" class="Function">m&lt;n+m</a> <a id="19986" class="Symbol">:</a> <a id="19988" class="Symbol">∀</a> <a id="19990" href="Data.Nat.Properties.html#19990" class="Bound">m</a> <a id="19992" class="Symbol">{</a><a id="19993" href="Data.Nat.Properties.html#19993" class="Bound">n</a><a id="19994" class="Symbol">}</a> <a id="19996" class="Symbol">→</a> <a id="19998" href="Data.Nat.Properties.html#19993" class="Bound">n</a> <a id="20000" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="20002" class="Number">0</a> <a id="20004" class="Symbol">→</a> <a id="20006" href="Data.Nat.Properties.html#19990" class="Bound">m</a> <a id="20008" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="20010" href="Data.Nat.Properties.html#19993" class="Bound">n</a> <a id="20012" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20014" href="Data.Nat.Properties.html#19990" class="Bound">m</a>
<a id="20016" href="Data.Nat.Properties.html#19980" class="Function">m&lt;n+m</a> <a id="20022" href="Data.Nat.Properties.html#20022" class="Bound">m</a> <a id="20024" class="Symbol">{</a><a id="20025" href="Data.Nat.Properties.html#20025" class="Bound">n</a><a id="20026" class="Symbol">}</a> <a id="20028" href="Data.Nat.Properties.html#20028" class="Bound">n&gt;0</a> <a id="20032" class="Keyword">rewrite</a> <a id="20040" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="20047" href="Data.Nat.Properties.html#20025" class="Bound">n</a> <a id="20049" href="Data.Nat.Properties.html#20022" class="Bound">m</a> <a id="20051" class="Symbol">=</a> <a id="20053" href="Data.Nat.Properties.html#19881" class="Function">m&lt;m+n</a> <a id="20059" href="Data.Nat.Properties.html#20022" class="Bound">m</a> <a id="20061" href="Data.Nat.Properties.html#20028" class="Bound">n&gt;0</a>

<a id="m+n≮n"></a><a id="20066" href="Data.Nat.Properties.html#20066" class="Function">m+n≮n</a> <a id="20072" class="Symbol">:</a> <a id="20074" class="Symbol">∀</a> <a id="20076" href="Data.Nat.Properties.html#20076" class="Bound">m</a> <a id="20078" href="Data.Nat.Properties.html#20078" class="Bound">n</a> <a id="20080" class="Symbol">→</a> <a id="20082" href="Data.Nat.Properties.html#20076" class="Bound">m</a> <a id="20084" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20086" href="Data.Nat.Properties.html#20078" class="Bound">n</a> <a id="20088" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="20090" href="Data.Nat.Properties.html#20078" class="Bound">n</a>
<a id="20092" href="Data.Nat.Properties.html#20066" class="Function">m+n≮n</a> <a id="20098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20106" href="Data.Nat.Properties.html#20106" class="Bound">n</a>                <a id="20123" class="Symbol">=</a> <a id="20125" href="Data.Nat.Properties.html#12185" class="Function">n≮n</a> <a id="20129" href="Data.Nat.Properties.html#20106" class="Bound">n</a>
<a id="20131" href="Data.Nat.Properties.html#20066" class="Function">m+n≮n</a> <a id="20137" class="Symbol">(</a><a id="20138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20142" href="Data.Nat.Properties.html#20142" class="Bound">m</a><a id="20143" class="Symbol">)</a> <a id="20145" href="Data.Nat.Properties.html#20145" class="Bound">n</a><a id="20146" class="Symbol">@(</a><a id="20148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20152" class="Symbol">_)</a> <a id="20155" href="Data.Nat.Properties.html#20155" class="Bound">sm+n&lt;n</a> <a id="20162" class="Symbol">=</a> <a id="20164" href="Data.Nat.Properties.html#20066" class="Function">m+n≮n</a> <a id="20170" href="Data.Nat.Properties.html#20142" class="Bound">m</a> <a id="20172" href="Data.Nat.Properties.html#20145" class="Bound">n</a> <a id="20174" class="Symbol">(</a><a id="20175" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="20185" class="Symbol">(</a><a id="20186" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a> <a id="20192" href="Data.Nat.Properties.html#20155" class="Bound">sm+n&lt;n</a><a id="20198" class="Symbol">))</a>

<a id="m+n≮m"></a><a id="20202" href="Data.Nat.Properties.html#20202" class="Function">m+n≮m</a> <a id="20208" class="Symbol">:</a> <a id="20210" class="Symbol">∀</a> <a id="20212" href="Data.Nat.Properties.html#20212" class="Bound">m</a> <a id="20214" href="Data.Nat.Properties.html#20214" class="Bound">n</a> <a id="20216" class="Symbol">→</a> <a id="20218" href="Data.Nat.Properties.html#20212" class="Bound">m</a> <a id="20220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20222" href="Data.Nat.Properties.html#20214" class="Bound">n</a> <a id="20224" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="20226" href="Data.Nat.Properties.html#20212" class="Bound">m</a>
<a id="20228" href="Data.Nat.Properties.html#20202" class="Function">m+n≮m</a> <a id="20234" href="Data.Nat.Properties.html#20234" class="Bound">m</a> <a id="20236" href="Data.Nat.Properties.html#20236" class="Bound">n</a> <a id="20238" class="Symbol">=</a> <a id="20240" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="20246" class="Symbol">(</a><a id="20247" href="Data.Nat.Base.html#2351" class="Function Operator">_≮</a> <a id="20250" href="Data.Nat.Properties.html#20234" class="Bound">m</a><a id="20251" class="Symbol">)</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="20261" href="Data.Nat.Properties.html#20236" class="Bound">n</a> <a id="20263" href="Data.Nat.Properties.html#20234" class="Bound">m</a><a id="20264" class="Symbol">)</a> <a id="20266" class="Symbol">(</a><a id="20267" href="Data.Nat.Properties.html#20066" class="Function">m+n≮n</a> <a id="20273" href="Data.Nat.Properties.html#20236" class="Bound">n</a> <a id="20275" href="Data.Nat.Properties.html#20234" class="Bound">m</a><a id="20276" class="Symbol">)</a>

<a id="20279" class="Comment">------------------------------------------------------------------------</a>
<a id="20352" class="Comment">-- Properties of _*_</a>
<a id="20373" class="Comment">------------------------------------------------------------------------</a>

<a id="*-suc"></a><a id="20447" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="20453" class="Symbol">:</a> <a id="20455" class="Symbol">∀</a> <a id="20457" href="Data.Nat.Properties.html#20457" class="Bound">m</a> <a id="20459" href="Data.Nat.Properties.html#20459" class="Bound">n</a> <a id="20461" class="Symbol">→</a> <a id="20463" href="Data.Nat.Properties.html#20457" class="Bound">m</a> <a id="20465" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20471" href="Data.Nat.Properties.html#20459" class="Bound">n</a> <a id="20473" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20475" href="Data.Nat.Properties.html#20457" class="Bound">m</a> <a id="20477" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20479" href="Data.Nat.Properties.html#20457" class="Bound">m</a> <a id="20481" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20483" href="Data.Nat.Properties.html#20459" class="Bound">n</a>
<a id="20485" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="20491" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20499" href="Data.Nat.Properties.html#20499" class="Bound">n</a> <a id="20501" class="Symbol">=</a> <a id="20503" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20508" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="20514" class="Symbol">(</a><a id="20515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20519" href="Data.Nat.Properties.html#20519" class="Bound">m</a><a id="20520" class="Symbol">)</a> <a id="20522" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20524" class="Symbol">=</a> <a id="20526" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="20543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20547" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20555" href="Data.Nat.Properties.html#20522" class="Bound">n</a>         <a id="20565" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="20571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20575" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20577" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20579" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20581" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20583" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20587" href="Data.Nat.Properties.html#20522" class="Bound">n</a>     <a id="20593" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="20596" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20601" class="Symbol">(</a><a id="20602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20606" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20608" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="20610" class="Symbol">)</a> <a id="20612" class="Symbol">(</a><a id="20613" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="20619" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20621" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20622" class="Symbol">)</a> <a id="20624" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="20628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20632" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20634" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20636" class="Symbol">(</a><a id="20637" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20639" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20641" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20643" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20645" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20646" class="Symbol">)</a>   <a id="20650" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="20656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20660" class="Symbol">(</a><a id="20661" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20663" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20665" class="Symbol">(</a><a id="20666" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20668" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20670" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20672" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20674" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20675" class="Symbol">))</a> <a id="20678" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="20681" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20690" class="Symbol">(</a><a id="20691" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="20695" class="Symbol">(</a><a id="20696" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="20704" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20706" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20708" class="Symbol">(</a><a id="20709" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20711" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20713" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20714" class="Symbol">)))</a> <a id="20718" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="20722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20726" class="Symbol">(</a><a id="20727" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20729" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20731" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20735" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20737" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20739" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20740" class="Symbol">)</a>   <a id="20744" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="20747" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20752" class="Symbol">(λ</a> <a id="20755" href="Data.Nat.Properties.html#20755" class="Bound">x</a> <a id="20757" class="Symbol">→</a> <a id="20759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20763" class="Symbol">(</a><a id="20764" href="Data.Nat.Properties.html#20755" class="Bound">x</a> <a id="20766" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20768" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20770" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20772" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20773" class="Symbol">))</a> <a id="20776" class="Symbol">(</a><a id="20777" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="20784" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20786" href="Data.Nat.Properties.html#20519" class="Bound">m</a><a id="20787" class="Symbol">)</a> <a id="20789" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="20793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20797" class="Symbol">(</a><a id="20798" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20800" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20802" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20804" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20806" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20808" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20810" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20811" class="Symbol">)</a>   <a id="20815" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="20818" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="20823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20827" class="Symbol">(</a><a id="20828" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="20836" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20838" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20840" class="Symbol">(</a><a id="20841" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20843" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20845" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20846" class="Symbol">))</a> <a id="20849" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="20853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20857" class="Symbol">(</a><a id="20858" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20860" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20862" class="Symbol">(</a><a id="20863" href="Data.Nat.Properties.html#20522" class="Bound">n</a> <a id="20865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20867" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20869" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20871" href="Data.Nat.Properties.html#20522" class="Bound">n</a><a id="20872" class="Symbol">))</a> <a id="20875" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="20881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20885" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20887" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20893" href="Data.Nat.Properties.html#20519" class="Bound">m</a> <a id="20895" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20897" href="Data.Nat.Properties.html#20522" class="Bound">n</a>     <a id="20903" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="20906" class="Comment">------------------------------------------------------------------------</a>
<a id="20979" class="Comment">-- Algebraic properties of _*_</a>

<a id="*-identityˡ"></a><a id="21011" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="21023" class="Symbol">:</a> <a id="21025" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="21038" class="Number">1</a> <a id="21040" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21044" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="21056" href="Data.Nat.Properties.html#21056" class="Bound">n</a> <a id="21058" class="Symbol">=</a> <a id="21060" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="21072" href="Data.Nat.Properties.html#21056" class="Bound">n</a>

<a id="*-identityʳ"></a><a id="21075" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="21087" class="Symbol">:</a> <a id="21089" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="21103" class="Number">1</a> <a id="21105" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21109" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="21121" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21129" class="Symbol">=</a> <a id="21131" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21136" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="21148" class="Symbol">(</a><a id="21149" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21153" href="Data.Nat.Properties.html#21153" class="Bound">n</a><a id="21154" class="Symbol">)</a> <a id="21156" class="Symbol">=</a> <a id="21158" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21167" class="Symbol">(</a><a id="21168" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="21180" href="Data.Nat.Properties.html#21153" class="Bound">n</a><a id="21181" class="Symbol">)</a>

<a id="*-identity"></a><a id="21184" href="Data.Nat.Properties.html#21184" class="Function">*-identity</a> <a id="21195" class="Symbol">:</a> <a id="21197" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="21206" class="Number">1</a> <a id="21208" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21212" href="Data.Nat.Properties.html#21184" class="Function">*-identity</a> <a id="21223" class="Symbol">=</a> <a id="21225" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="21237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21239" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a>

<a id="*-zeroˡ"></a><a id="21252" href="Data.Nat.Properties.html#21252" class="Function">*-zeroˡ</a> <a id="21260" class="Symbol">:</a> <a id="21262" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="21271" class="Number">0</a> <a id="21273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21277" href="Data.Nat.Properties.html#21252" class="Function">*-zeroˡ</a> <a id="21285" class="Symbol">_</a> <a id="21287" class="Symbol">=</a> <a id="21289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="*-zeroʳ"></a><a id="21295" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="21303" class="Symbol">:</a> <a id="21305" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="21315" class="Number">0</a> <a id="21317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21321" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="21329" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21337" class="Symbol">=</a> <a id="21339" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21344" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="21352" class="Symbol">(</a><a id="21353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21357" href="Data.Nat.Properties.html#21357" class="Bound">n</a><a id="21358" class="Symbol">)</a> <a id="21360" class="Symbol">=</a> <a id="21362" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="21370" href="Data.Nat.Properties.html#21357" class="Bound">n</a>

<a id="*-zero"></a><a id="21373" href="Data.Nat.Properties.html#21373" class="Function">*-zero</a> <a id="21380" class="Symbol">:</a> <a id="21382" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="21387" class="Number">0</a> <a id="21389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21393" href="Data.Nat.Properties.html#21373" class="Function">*-zero</a> <a id="21400" class="Symbol">=</a> <a id="21402" href="Data.Nat.Properties.html#21252" class="Function">*-zeroˡ</a> <a id="21410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21412" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a>

<a id="*-comm"></a><a id="21421" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="21428" class="Symbol">:</a> <a id="21430" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="21442" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="21446" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="21453" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21461" href="Data.Nat.Properties.html#21461" class="Bound">n</a> <a id="21463" class="Symbol">=</a> <a id="21465" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="21469" class="Symbol">(</a><a id="21470" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="21478" href="Data.Nat.Properties.html#21461" class="Bound">n</a><a id="21479" class="Symbol">)</a>
<a id="21481" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="21488" class="Symbol">(</a><a id="21489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21493" href="Data.Nat.Properties.html#21493" class="Bound">m</a><a id="21494" class="Symbol">)</a> <a id="21496" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21498" class="Symbol">=</a> <a id="21500" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="21517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21521" href="Data.Nat.Properties.html#21493" class="Bound">m</a> <a id="21523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21525" href="Data.Nat.Properties.html#21496" class="Bound">n</a>  <a id="21528" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="21534" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21536" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21538" href="Data.Nat.Properties.html#21493" class="Bound">m</a> <a id="21540" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21542" href="Data.Nat.Properties.html#21496" class="Bound">n</a>  <a id="21545" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21548" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21553" class="Symbol">(</a><a id="21554" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="21558" class="Symbol">)</a> <a id="21560" class="Symbol">(</a><a id="21561" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="21568" href="Data.Nat.Properties.html#21493" class="Bound">m</a> <a id="21570" href="Data.Nat.Properties.html#21496" class="Bound">n</a><a id="21571" class="Symbol">)</a> <a id="21573" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21577" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21579" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21581" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21583" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21585" href="Data.Nat.Properties.html#21493" class="Bound">m</a>  <a id="21588" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21591" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="21595" class="Symbol">(</a><a id="21596" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="21602" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21604" href="Data.Nat.Properties.html#21493" class="Bound">m</a><a id="21605" class="Symbol">)</a> <a id="21607" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21611" href="Data.Nat.Properties.html#21496" class="Bound">n</a> <a id="21613" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21619" href="Data.Nat.Properties.html#21493" class="Bound">m</a>  <a id="21622" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribʳ-+"></a><a id="21625" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="21638" class="Symbol">:</a> <a id="21640" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="21644" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="21661" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="21665" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="21678" href="Data.Nat.Properties.html#21678" class="Bound">m</a> <a id="21680" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21688" href="Data.Nat.Properties.html#21688" class="Bound">o</a> <a id="21690" class="Symbol">=</a> <a id="21692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21697" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="21710" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21712" class="Symbol">(</a><a id="21713" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21717" href="Data.Nat.Properties.html#21717" class="Bound">n</a><a id="21718" class="Symbol">)</a> <a id="21720" href="Data.Nat.Properties.html#21720" class="Bound">o</a> <a id="21722" class="Symbol">=</a> <a id="21724" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="21741" class="Symbol">(</a><a id="21742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21746" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21748" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21750" href="Data.Nat.Properties.html#21720" class="Bound">o</a><a id="21751" class="Symbol">)</a> <a id="21753" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21755" href="Data.Nat.Properties.html#21710" class="Bound">m</a>     <a id="21761" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="21767" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21769" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21771" class="Symbol">(</a><a id="21772" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21776" href="Data.Nat.Properties.html#21720" class="Bound">o</a><a id="21777" class="Symbol">)</a> <a id="21779" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21781" href="Data.Nat.Properties.html#21710" class="Bound">m</a>     <a id="21787" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21790" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="21795" class="Symbol">(</a><a id="21796" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21798" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="21800" class="Symbol">)</a> <a id="21802" class="Symbol">(</a><a id="21803" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="21816" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21818" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21820" href="Data.Nat.Properties.html#21720" class="Bound">o</a><a id="21821" class="Symbol">)</a> <a id="21823" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21827" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21829" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21831" class="Symbol">(</a><a id="21832" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21834" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21836" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21838" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21840" href="Data.Nat.Properties.html#21720" class="Bound">o</a> <a id="21842" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21844" href="Data.Nat.Properties.html#21710" class="Bound">m</a><a id="21845" class="Symbol">)</a> <a id="21847" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="21850" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="21854" class="Symbol">(</a><a id="21855" href="Data.Nat.Properties.html#14550" class="Function">+-assoc</a> <a id="21863" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21865" class="Symbol">(</a><a id="21866" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21868" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21870" href="Data.Nat.Properties.html#21710" class="Bound">m</a><a id="21871" class="Symbol">)</a> <a id="21873" class="Symbol">(</a><a id="21874" href="Data.Nat.Properties.html#21720" class="Bound">o</a> <a id="21876" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21878" href="Data.Nat.Properties.html#21710" class="Bound">m</a><a id="21879" class="Symbol">))</a> <a id="21882" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="21886" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21888" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21890" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21894" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21896" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21898" href="Data.Nat.Properties.html#21720" class="Bound">o</a> <a id="21900" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21902" href="Data.Nat.Properties.html#21710" class="Bound">m</a>   <a id="21906" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="21912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21916" href="Data.Nat.Properties.html#21717" class="Bound">n</a> <a id="21918" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21920" href="Data.Nat.Properties.html#21710" class="Bound">m</a> <a id="21922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21924" href="Data.Nat.Properties.html#21720" class="Bound">o</a> <a id="21926" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21928" href="Data.Nat.Properties.html#21710" class="Bound">m</a>   <a id="21932" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribˡ-+"></a><a id="21935" href="Data.Nat.Properties.html#21935" class="Function">*-distribˡ-+</a> <a id="21948" class="Symbol">:</a> <a id="21950" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="21954" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="21971" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="21975" href="Data.Nat.Properties.html#21935" class="Function">*-distribˡ-+</a> <a id="21988" class="Symbol">=</a> <a id="21990" href="Algebra.Consequences.Propositional.html#3334" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="22009" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="22016" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a>

<a id="*-distrib-+"></a><a id="22030" href="Data.Nat.Properties.html#22030" class="Function">*-distrib-+</a> <a id="22042" class="Symbol">:</a> <a id="22044" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22048" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="22064" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="22068" href="Data.Nat.Properties.html#22030" class="Function">*-distrib-+</a> <a id="22080" class="Symbol">=</a> <a id="22082" href="Data.Nat.Properties.html#21935" class="Function">*-distribˡ-+</a> <a id="22095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22097" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a>

<a id="*-assoc"></a><a id="22111" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="22119" class="Symbol">:</a> <a id="22121" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="22133" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22137" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="22145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22153" href="Data.Nat.Properties.html#22153" class="Bound">n</a> <a id="22155" href="Data.Nat.Properties.html#22155" class="Bound">o</a> <a id="22157" class="Symbol">=</a> <a id="22159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22164" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="22172" class="Symbol">(</a><a id="22173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22177" href="Data.Nat.Properties.html#22177" class="Bound">m</a><a id="22178" class="Symbol">)</a> <a id="22180" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22182" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22184" class="Symbol">=</a> <a id="22186" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="22203" class="Symbol">(</a><a id="22204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22208" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22210" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22212" href="Data.Nat.Properties.html#22180" class="Bound">n</a><a id="22213" class="Symbol">)</a> <a id="22215" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22217" href="Data.Nat.Properties.html#22182" class="Bound">o</a>     <a id="22223" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="22229" class="Symbol">(</a><a id="22230" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22232" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22234" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22236" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22238" href="Data.Nat.Properties.html#22180" class="Bound">n</a><a id="22239" class="Symbol">)</a> <a id="22241" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22243" href="Data.Nat.Properties.html#22182" class="Bound">o</a>     <a id="22249" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="22252" href="Data.Nat.Properties.html#21625" class="Function">*-distribʳ-+</a> <a id="22265" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22267" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22269" class="Symbol">(</a><a id="22270" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22274" href="Data.Nat.Properties.html#22180" class="Bound">n</a><a id="22275" class="Symbol">)</a> <a id="22277" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="22281" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22283" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22285" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22287" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22289" class="Symbol">(</a><a id="22290" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22292" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22294" href="Data.Nat.Properties.html#22180" class="Bound">n</a><a id="22295" class="Symbol">)</a> <a id="22297" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22299" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22301" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="22304" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="22309" class="Symbol">(</a><a id="22310" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22314" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22316" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22318" class="Symbol">)</a> <a id="22320" class="Symbol">(</a><a id="22321" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="22329" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22331" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22333" href="Data.Nat.Properties.html#22182" class="Bound">o</a><a id="22334" class="Symbol">)</a> <a id="22336" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="22340" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22342" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22344" href="Data.Nat.Properties.html#22182" class="Bound">o</a> <a id="22346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22348" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22350" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22352" class="Symbol">(</a><a id="22353" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22355" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22357" href="Data.Nat.Properties.html#22182" class="Bound">o</a><a id="22358" class="Symbol">)</a> <a id="22360" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="22366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22370" href="Data.Nat.Properties.html#22177" class="Bound">m</a> <a id="22372" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22374" class="Symbol">(</a><a id="22375" href="Data.Nat.Properties.html#22180" class="Bound">n</a> <a id="22377" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22379" href="Data.Nat.Properties.html#22182" class="Bound">o</a><a id="22380" class="Symbol">)</a>     <a id="22386" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="22389" class="Comment">------------------------------------------------------------------------</a>
<a id="22462" class="Comment">-- Structures</a>

<a id="*-isMagma"></a><a id="22477" href="Data.Nat.Properties.html#22477" class="Function">*-isMagma</a> <a id="22487" class="Symbol">:</a> <a id="22489" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="22497" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22501" href="Data.Nat.Properties.html#22477" class="Function">*-isMagma</a> <a id="22511" class="Symbol">=</a> <a id="22513" class="Keyword">record</a>
  <a id="22522" class="Symbol">{</a> <a id="22524" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="22538" class="Symbol">=</a> <a id="22540" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="22556" class="Symbol">;</a> <a id="22558" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="22572" class="Symbol">=</a> <a id="22574" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="22580" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="22586" class="Symbol">}</a>

<a id="*-isSemigroup"></a><a id="22589" href="Data.Nat.Properties.html#22589" class="Function">*-isSemigroup</a> <a id="22603" class="Symbol">:</a> <a id="22605" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="22617" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22621" href="Data.Nat.Properties.html#22589" class="Function">*-isSemigroup</a> <a id="22635" class="Symbol">=</a> <a id="22637" class="Keyword">record</a>
  <a id="22646" class="Symbol">{</a> <a id="22648" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="22656" class="Symbol">=</a> <a id="22658" href="Data.Nat.Properties.html#22477" class="Function">*-isMagma</a>
  <a id="22670" class="Symbol">;</a> <a id="22672" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="22680" class="Symbol">=</a> <a id="22682" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a>
  <a id="22692" class="Symbol">}</a>

<a id="*-isCommutativeSemigroup"></a><a id="22695" href="Data.Nat.Properties.html#22695" class="Function">*-isCommutativeSemigroup</a> <a id="22720" class="Symbol">:</a> <a id="22722" href="Algebra.Structures.html#3199" class="Record">IsCommutativeSemigroup</a> <a id="22745" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22749" href="Data.Nat.Properties.html#22695" class="Function">*-isCommutativeSemigroup</a> <a id="22774" class="Symbol">=</a> <a id="22776" class="Keyword">record</a>
  <a id="22785" class="Symbol">{</a> <a id="22787" href="Algebra.Structures.html#3266" class="Field">isSemigroup</a> <a id="22799" class="Symbol">=</a> <a id="22801" href="Data.Nat.Properties.html#22589" class="Function">*-isSemigroup</a>
  <a id="22817" class="Symbol">;</a> <a id="22819" href="Algebra.Structures.html#3298" class="Field">comm</a>        <a id="22831" class="Symbol">=</a> <a id="22833" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a>
  <a id="22842" class="Symbol">}</a>

<a id="*-1-isMonoid"></a><a id="22845" href="Data.Nat.Properties.html#22845" class="Function">*-1-isMonoid</a> <a id="22858" class="Symbol">:</a> <a id="22860" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="22869" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22873" class="Number">1</a>
<a id="22875" href="Data.Nat.Properties.html#22845" class="Function">*-1-isMonoid</a> <a id="22888" class="Symbol">=</a> <a id="22890" class="Keyword">record</a>
  <a id="22899" class="Symbol">{</a> <a id="22901" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="22913" class="Symbol">=</a> <a id="22915" href="Data.Nat.Properties.html#22589" class="Function">*-isSemigroup</a>
  <a id="22931" class="Symbol">;</a> <a id="22933" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="22945" class="Symbol">=</a> <a id="22947" href="Data.Nat.Properties.html#21184" class="Function">*-identity</a>
  <a id="22960" class="Symbol">}</a>

<a id="*-1-isCommutativeMonoid"></a><a id="22963" href="Data.Nat.Properties.html#22963" class="Function">*-1-isCommutativeMonoid</a> <a id="22987" class="Symbol">:</a> <a id="22989" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="23009" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23013" class="Number">1</a>
<a id="23015" href="Data.Nat.Properties.html#22963" class="Function">*-1-isCommutativeMonoid</a> <a id="23039" class="Symbol">=</a> <a id="23041" class="Keyword">record</a>
  <a id="23050" class="Symbol">{</a> <a id="23052" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="23061" class="Symbol">=</a> <a id="23063" href="Data.Nat.Properties.html#22845" class="Function">*-1-isMonoid</a>
  <a id="23078" class="Symbol">;</a> <a id="23080" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="23089" class="Symbol">=</a> <a id="23091" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a>
  <a id="23100" class="Symbol">}</a>

<a id="+-*-isSemiring"></a><a id="23103" href="Data.Nat.Properties.html#23103" class="Function">+-*-isSemiring</a> <a id="23118" class="Symbol">:</a> <a id="23120" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="23131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="23135" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23139" class="Number">0</a> <a id="23141" class="Number">1</a>
<a id="23143" href="Data.Nat.Properties.html#23103" class="Function">+-*-isSemiring</a> <a id="23158" class="Symbol">=</a> <a id="23160" class="Keyword">record</a>
  <a id="23169" class="Symbol">{</a> <a id="23171" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="23205" class="Symbol">=</a> <a id="23207" class="Keyword">record</a>
    <a id="23218" class="Symbol">{</a> <a id="23220" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="23242" class="Symbol">=</a> <a id="23244" href="Data.Nat.Properties.html#15969" class="Function">+-0-isCommutativeMonoid</a>
    <a id="23272" class="Symbol">;</a> <a id="23274" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="23296" class="Symbol">=</a> <a id="23298" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="23304" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
    <a id="23312" class="Symbol">;</a> <a id="23314" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="23336" class="Symbol">=</a> <a id="23338" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a>
    <a id="23350" class="Symbol">;</a> <a id="23352" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="23374" class="Symbol">=</a> <a id="23376" href="Data.Nat.Properties.html#21184" class="Function">*-identity</a>
    <a id="23391" class="Symbol">;</a> <a id="23393" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="23415" class="Symbol">=</a> <a id="23417" href="Data.Nat.Properties.html#22030" class="Function">*-distrib-+</a>
    <a id="23433" class="Symbol">}</a>
  <a id="23437" class="Symbol">;</a> <a id="23439" href="Algebra.Structures.html#12890" class="Field">zero</a> <a id="23444" class="Symbol">=</a> <a id="23446" href="Data.Nat.Properties.html#21373" class="Function">*-zero</a>
  <a id="23455" class="Symbol">}</a>

<a id="+-*-isCommutativeSemiring"></a><a id="23458" href="Data.Nat.Properties.html#23458" class="Function">+-*-isCommutativeSemiring</a> <a id="23484" class="Symbol">:</a> <a id="23486" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="23508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="23512" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23516" class="Number">0</a> <a id="23518" class="Number">1</a>
<a id="23520" href="Data.Nat.Properties.html#23458" class="Function">+-*-isCommutativeSemiring</a> <a id="23546" class="Symbol">=</a> <a id="23548" class="Keyword">record</a>
  <a id="23557" class="Symbol">{</a> <a id="23559" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="23570" class="Symbol">=</a> <a id="23572" href="Data.Nat.Properties.html#23103" class="Function">+-*-isSemiring</a>
  <a id="23589" class="Symbol">;</a> <a id="23591" href="Algebra.Structures.html#13536" class="Field">*-comm</a>     <a id="23602" class="Symbol">=</a> <a id="23604" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a>
  <a id="23613" class="Symbol">}</a>

<a id="23616" class="Comment">------------------------------------------------------------------------</a>
<a id="23689" class="Comment">-- Bundles</a>

<a id="*-magma"></a><a id="23701" href="Data.Nat.Properties.html#23701" class="Function">*-magma</a> <a id="23709" class="Symbol">:</a> <a id="23711" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="23717" href="Level.html#521" class="Function">0ℓ</a> <a id="23720" href="Level.html#521" class="Function">0ℓ</a>
<a id="23723" href="Data.Nat.Properties.html#23701" class="Function">*-magma</a> <a id="23731" class="Symbol">=</a> <a id="23733" class="Keyword">record</a>
  <a id="23742" class="Symbol">{</a> <a id="23744" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="23752" class="Symbol">=</a> <a id="23754" href="Data.Nat.Properties.html#22477" class="Function">*-isMagma</a>
  <a id="23766" class="Symbol">}</a>

<a id="*-semigroup"></a><a id="23769" href="Data.Nat.Properties.html#23769" class="Function">*-semigroup</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="23793" href="Level.html#521" class="Function">0ℓ</a> <a id="23796" href="Level.html#521" class="Function">0ℓ</a>
<a id="23799" href="Data.Nat.Properties.html#23769" class="Function">*-semigroup</a> <a id="23811" class="Symbol">=</a> <a id="23813" class="Keyword">record</a>
  <a id="23822" class="Symbol">{</a> <a id="23824" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="23836" class="Symbol">=</a> <a id="23838" href="Data.Nat.Properties.html#22589" class="Function">*-isSemigroup</a>
  <a id="23854" class="Symbol">}</a>

<a id="*-commutativeSemigroup"></a><a id="23857" href="Data.Nat.Properties.html#23857" class="Function">*-commutativeSemigroup</a> <a id="23880" class="Symbol">:</a> <a id="23882" href="Algebra.Bundles.html#4864" class="Record">CommutativeSemigroup</a> <a id="23903" href="Level.html#521" class="Function">0ℓ</a> <a id="23906" href="Level.html#521" class="Function">0ℓ</a>
<a id="23909" href="Data.Nat.Properties.html#23857" class="Function">*-commutativeSemigroup</a> <a id="23932" class="Symbol">=</a> <a id="23934" class="Keyword">record</a>
  <a id="23943" class="Symbol">{</a> <a id="23945" href="Algebra.Bundles.html#5079" class="Field">isCommutativeSemigroup</a> <a id="23968" class="Symbol">=</a> <a id="23970" href="Data.Nat.Properties.html#22695" class="Function">*-isCommutativeSemigroup</a>
  <a id="23997" class="Symbol">}</a>

<a id="*-1-monoid"></a><a id="24000" href="Data.Nat.Properties.html#24000" class="Function">*-1-monoid</a> <a id="24011" class="Symbol">:</a> <a id="24013" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="24020" href="Level.html#521" class="Function">0ℓ</a> <a id="24023" href="Level.html#521" class="Function">0ℓ</a>
<a id="24026" href="Data.Nat.Properties.html#24000" class="Function">*-1-monoid</a> <a id="24037" class="Symbol">=</a> <a id="24039" class="Keyword">record</a>
  <a id="24048" class="Symbol">{</a> <a id="24050" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="24059" class="Symbol">=</a> <a id="24061" href="Data.Nat.Properties.html#22845" class="Function">*-1-isMonoid</a>
  <a id="24076" class="Symbol">}</a>

<a id="*-1-commutativeMonoid"></a><a id="24079" href="Data.Nat.Properties.html#24079" class="Function">*-1-commutativeMonoid</a> <a id="24101" class="Symbol">:</a> <a id="24103" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="24121" href="Level.html#521" class="Function">0ℓ</a> <a id="24124" href="Level.html#521" class="Function">0ℓ</a>
<a id="24127" href="Data.Nat.Properties.html#24079" class="Function">*-1-commutativeMonoid</a> <a id="24149" class="Symbol">=</a> <a id="24151" class="Keyword">record</a>
  <a id="24160" class="Symbol">{</a> <a id="24162" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="24182" class="Symbol">=</a> <a id="24184" href="Data.Nat.Properties.html#22963" class="Function">*-1-isCommutativeMonoid</a>
  <a id="24210" class="Symbol">}</a>

<a id="+-*-semiring"></a><a id="24213" href="Data.Nat.Properties.html#24213" class="Function">+-*-semiring</a> <a id="24226" class="Symbol">:</a> <a id="24228" href="Algebra.Bundles.html#16346" class="Record">Semiring</a> <a id="24237" href="Level.html#521" class="Function">0ℓ</a> <a id="24240" href="Level.html#521" class="Function">0ℓ</a>
<a id="24243" href="Data.Nat.Properties.html#24213" class="Function">+-*-semiring</a> <a id="24256" class="Symbol">=</a> <a id="24258" class="Keyword">record</a>
  <a id="24267" class="Symbol">{</a> <a id="24269" href="Algebra.Bundles.html#16604" class="Field">isSemiring</a> <a id="24280" class="Symbol">=</a> <a id="24282" href="Data.Nat.Properties.html#23103" class="Function">+-*-isSemiring</a>
  <a id="24299" class="Symbol">}</a>

<a id="+-*-commutativeSemiring"></a><a id="24302" href="Data.Nat.Properties.html#24302" class="Function">+-*-commutativeSemiring</a> <a id="24326" class="Symbol">:</a> <a id="24328" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="24348" href="Level.html#521" class="Function">0ℓ</a> <a id="24351" href="Level.html#521" class="Function">0ℓ</a>
<a id="24354" href="Data.Nat.Properties.html#24302" class="Function">+-*-commutativeSemiring</a> <a id="24378" class="Symbol">=</a> <a id="24380" class="Keyword">record</a>
  <a id="24389" class="Symbol">{</a> <a id="24391" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="24413" class="Symbol">=</a> <a id="24415" href="Data.Nat.Properties.html#23458" class="Function">+-*-isCommutativeSemiring</a>
  <a id="24443" class="Symbol">}</a>

<a id="24446" class="Comment">------------------------------------------------------------------------</a>
<a id="24519" class="Comment">-- Other properties of _*_ and _≡_</a>

<a id="*-cancelʳ-≡"></a><a id="24555" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="24567" class="Symbol">:</a> <a id="24569" class="Symbol">∀</a> <a id="24571" href="Data.Nat.Properties.html#24571" class="Bound">m</a> <a id="24573" href="Data.Nat.Properties.html#24573" class="Bound">n</a> <a id="24575" href="Data.Nat.Properties.html#24575" class="Bound">o</a> <a id="24577" class="Symbol">.{{</a><a id="24580" href="Data.Nat.Properties.html#24580" class="Bound">_</a> <a id="24582" class="Symbol">:</a> <a id="24584" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="24592" href="Data.Nat.Properties.html#24575" class="Bound">o</a><a id="24593" class="Symbol">}}</a> <a id="24596" class="Symbol">→</a> <a id="24598" href="Data.Nat.Properties.html#24571" class="Bound">m</a> <a id="24600" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24602" href="Data.Nat.Properties.html#24575" class="Bound">o</a> <a id="24604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24606" href="Data.Nat.Properties.html#24573" class="Bound">n</a> <a id="24608" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24610" href="Data.Nat.Properties.html#24575" class="Bound">o</a> <a id="24612" class="Symbol">→</a> <a id="24614" href="Data.Nat.Properties.html#24571" class="Bound">m</a> <a id="24616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24618" href="Data.Nat.Properties.html#24573" class="Bound">n</a>
<a id="24620" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="24632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="24640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="24648" class="Symbol">(</a><a id="24649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24653" href="Data.Nat.Properties.html#24653" class="Bound">o</a><a id="24654" class="Symbol">)</a> <a id="24656" href="Data.Nat.Properties.html#24656" class="Bound">eq</a> <a id="24659" class="Symbol">=</a> <a id="24661" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24666" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="24678" class="Symbol">(</a><a id="24679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24683" href="Data.Nat.Properties.html#24683" class="Bound">m</a><a id="24684" class="Symbol">)</a> <a id="24686" class="Symbol">(</a><a id="24687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24691" href="Data.Nat.Properties.html#24691" class="Bound">n</a><a id="24692" class="Symbol">)</a> <a id="24694" class="Symbol">(</a><a id="24695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24699" href="Data.Nat.Properties.html#24699" class="Bound">o</a><a id="24700" class="Symbol">)</a> <a id="24702" href="Data.Nat.Properties.html#24702" class="Bound">eq</a> <a id="24705" class="Symbol">=</a>
  <a id="24709" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="24714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24718" class="Symbol">(</a><a id="24719" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="24731" href="Data.Nat.Properties.html#24683" class="Bound">m</a> <a id="24733" href="Data.Nat.Properties.html#24691" class="Bound">n</a> <a id="24735" class="Symbol">(</a><a id="24736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24740" href="Data.Nat.Properties.html#24699" class="Bound">o</a><a id="24741" class="Symbol">)</a> <a id="24743" class="Symbol">(</a><a id="24744" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="24756" class="Symbol">(</a><a id="24757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24761" href="Data.Nat.Properties.html#24699" class="Bound">o</a><a id="24762" class="Symbol">)</a> <a id="24764" class="Symbol">(</a><a id="24765" href="Data.Nat.Properties.html#24683" class="Bound">m</a> <a id="24767" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24773" href="Data.Nat.Properties.html#24699" class="Bound">o</a><a id="24774" class="Symbol">)</a> <a id="24776" class="Symbol">(</a><a id="24777" href="Data.Nat.Properties.html#24691" class="Bound">n</a> <a id="24779" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24781" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24785" href="Data.Nat.Properties.html#24699" class="Bound">o</a><a id="24786" class="Symbol">)</a> <a id="24788" href="Data.Nat.Properties.html#24702" class="Bound">eq</a><a id="24790" class="Symbol">))</a>

<a id="*-cancelˡ-≡"></a><a id="24794" href="Data.Nat.Properties.html#24794" class="Function">*-cancelˡ-≡</a> <a id="24806" class="Symbol">:</a> <a id="24808" class="Symbol">∀</a> <a id="24810" href="Data.Nat.Properties.html#24810" class="Bound">m</a> <a id="24812" href="Data.Nat.Properties.html#24812" class="Bound">n</a> <a id="24814" href="Data.Nat.Properties.html#24814" class="Bound">o</a> <a id="24816" class="Symbol">.{{</a><a id="24819" href="Data.Nat.Properties.html#24819" class="Bound">_</a> <a id="24821" class="Symbol">:</a> <a id="24823" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="24831" href="Data.Nat.Properties.html#24814" class="Bound">o</a><a id="24832" class="Symbol">}}</a> <a id="24835" class="Symbol">→</a> <a id="24837" href="Data.Nat.Properties.html#24814" class="Bound">o</a> <a id="24839" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24841" href="Data.Nat.Properties.html#24810" class="Bound">m</a> <a id="24843" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24845" href="Data.Nat.Properties.html#24814" class="Bound">o</a> <a id="24847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24849" href="Data.Nat.Properties.html#24812" class="Bound">n</a> <a id="24851" class="Symbol">→</a> <a id="24853" href="Data.Nat.Properties.html#24810" class="Bound">m</a> <a id="24855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24857" href="Data.Nat.Properties.html#24812" class="Bound">n</a>
<a id="24859" href="Data.Nat.Properties.html#24794" class="Function">*-cancelˡ-≡</a> <a id="24871" href="Data.Nat.Properties.html#24871" class="Bound">m</a> <a id="24873" href="Data.Nat.Properties.html#24873" class="Bound">n</a> <a id="24875" href="Data.Nat.Properties.html#24875" class="Bound">o</a> <a id="24877" class="Keyword">rewrite</a> <a id="24885" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="24892" href="Data.Nat.Properties.html#24875" class="Bound">o</a> <a id="24894" href="Data.Nat.Properties.html#24871" class="Bound">m</a> <a id="24896" class="Symbol">|</a> <a id="24898" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="24905" href="Data.Nat.Properties.html#24875" class="Bound">o</a> <a id="24907" href="Data.Nat.Properties.html#24873" class="Bound">n</a> <a id="24909" class="Symbol">=</a> <a id="24911" href="Data.Nat.Properties.html#24555" class="Function">*-cancelʳ-≡</a> <a id="24923" href="Data.Nat.Properties.html#24871" class="Bound">m</a> <a id="24925" href="Data.Nat.Properties.html#24873" class="Bound">n</a> <a id="24927" href="Data.Nat.Properties.html#24875" class="Bound">o</a>

<a id="m*n≡0⇒m≡0∨n≡0"></a><a id="24930" href="Data.Nat.Properties.html#24930" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="24944" class="Symbol">:</a> <a id="24946" class="Symbol">∀</a> <a id="24948" href="Data.Nat.Properties.html#24948" class="Bound">m</a> <a id="24950" class="Symbol">{</a><a id="24951" href="Data.Nat.Properties.html#24951" class="Bound">n</a><a id="24952" class="Symbol">}</a> <a id="24954" class="Symbol">→</a> <a id="24956" href="Data.Nat.Properties.html#24948" class="Bound">m</a> <a id="24958" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="24960" href="Data.Nat.Properties.html#24951" class="Bound">n</a> <a id="24962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24964" class="Number">0</a> <a id="24966" class="Symbol">→</a> <a id="24968" href="Data.Nat.Properties.html#24948" class="Bound">m</a> <a id="24970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24972" class="Number">0</a> <a id="24974" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24976" href="Data.Nat.Properties.html#24951" class="Bound">n</a> <a id="24978" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24980" class="Number">0</a>
<a id="24982" href="Data.Nat.Properties.html#24930" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="24996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25004" class="Symbol">{</a><a id="25005" href="Data.Nat.Properties.html#25005" class="Bound">n</a><a id="25006" class="Symbol">}</a>     <a id="25012" href="Data.Nat.Properties.html#25012" class="Bound">eq</a> <a id="25015" class="Symbol">=</a> <a id="25017" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25022" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="25027" href="Data.Nat.Properties.html#24930" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="25041" class="Symbol">(</a><a id="25042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25046" href="Data.Nat.Properties.html#25046" class="Bound">m</a><a id="25047" class="Symbol">)</a> <a id="25049" class="Symbol">{</a><a id="25050" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25054" class="Symbol">}</a>  <a id="25057" href="Data.Nat.Properties.html#25057" class="Bound">eq</a> <a id="25060" class="Symbol">=</a> <a id="25062" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≢0"></a><a id="25073" href="Data.Nat.Properties.html#25073" class="Function">m*n≢0</a> <a id="25079" class="Symbol">:</a> <a id="25081" class="Symbol">∀</a> <a id="25083" href="Data.Nat.Properties.html#25083" class="Bound">m</a> <a id="25085" href="Data.Nat.Properties.html#25085" class="Bound">n</a> <a id="25087" class="Symbol">→</a> <a id="25089" class="Symbol">.{{</a><a id="25092" href="Data.Nat.Properties.html#25092" class="Bound">_</a> <a id="25094" class="Symbol">:</a> <a id="25096" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25104" href="Data.Nat.Properties.html#25083" class="Bound">m</a><a id="25105" class="Symbol">}}</a> <a id="25108" class="Symbol">.{{</a><a id="25111" href="Data.Nat.Properties.html#25111" class="Bound">_</a> <a id="25113" class="Symbol">:</a> <a id="25115" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25123" href="Data.Nat.Properties.html#25085" class="Bound">n</a><a id="25124" class="Symbol">}}</a> <a id="25127" class="Symbol">→</a> <a id="25129" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25137" class="Symbol">(</a><a id="25138" href="Data.Nat.Properties.html#25083" class="Bound">m</a> <a id="25140" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25142" href="Data.Nat.Properties.html#25085" class="Bound">n</a><a id="25143" class="Symbol">)</a>
<a id="25145" href="Data.Nat.Properties.html#25073" class="Function">m*n≢0</a> <a id="25151" class="Symbol">(</a><a id="25152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25156" href="Data.Nat.Properties.html#25156" class="Bound">m</a><a id="25157" class="Symbol">)</a> <a id="25159" class="Symbol">(</a><a id="25160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25164" href="Data.Nat.Properties.html#25164" class="Bound">n</a><a id="25165" class="Symbol">)</a> <a id="25167" class="Symbol">=</a> <a id="25169" class="Symbol">_</a>

<a id="m*n≢0⇒m≢0"></a><a id="25172" href="Data.Nat.Properties.html#25172" class="Function">m*n≢0⇒m≢0</a> <a id="25182" class="Symbol">:</a> <a id="25184" class="Symbol">∀</a> <a id="25186" href="Data.Nat.Properties.html#25186" class="Bound">m</a> <a id="25188" class="Symbol">{</a><a id="25189" href="Data.Nat.Properties.html#25189" class="Bound">n</a><a id="25190" class="Symbol">}</a> <a id="25192" class="Symbol">→</a> <a id="25194" class="Symbol">.{{</a><a id="25197" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25205" class="Symbol">(</a><a id="25206" href="Data.Nat.Properties.html#25186" class="Bound">m</a> <a id="25208" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25210" href="Data.Nat.Properties.html#25189" class="Bound">n</a><a id="25211" class="Symbol">)}}</a> <a id="25215" class="Symbol">→</a> <a id="25217" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25225" href="Data.Nat.Properties.html#25186" class="Bound">m</a>
<a id="25227" href="Data.Nat.Properties.html#25172" class="Function">m*n≢0⇒m≢0</a> <a id="25237" class="Symbol">(</a><a id="25238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25242" class="Symbol">_)</a> <a id="25245" class="Symbol">=</a> <a id="25247" class="Symbol">_</a>

<a id="m*n≢0⇒n≢0"></a><a id="25250" href="Data.Nat.Properties.html#25250" class="Function">m*n≢0⇒n≢0</a> <a id="25260" class="Symbol">:</a> <a id="25262" class="Symbol">∀</a> <a id="25264" href="Data.Nat.Properties.html#25264" class="Bound">m</a> <a id="25266" class="Symbol">{</a><a id="25267" href="Data.Nat.Properties.html#25267" class="Bound">n</a><a id="25268" class="Symbol">}</a> <a id="25270" class="Symbol">→</a> <a id="25272" class="Symbol">.{{</a><a id="25275" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25283" class="Symbol">(</a><a id="25284" href="Data.Nat.Properties.html#25264" class="Bound">m</a> <a id="25286" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25288" href="Data.Nat.Properties.html#25267" class="Bound">n</a><a id="25289" class="Symbol">)}}</a> <a id="25293" class="Symbol">→</a> <a id="25295" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25303" href="Data.Nat.Properties.html#25267" class="Bound">n</a>
<a id="25305" href="Data.Nat.Properties.html#25250" class="Function">m*n≢0⇒n≢0</a> <a id="25315" href="Data.Nat.Properties.html#25315" class="Bound">m</a> <a id="25317" class="Symbol">{</a><a id="25318" href="Data.Nat.Properties.html#25318" class="Bound">n</a><a id="25319" class="Symbol">}</a> <a id="25321" class="Keyword">rewrite</a> <a id="25329" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="25336" href="Data.Nat.Properties.html#25315" class="Bound">m</a> <a id="25338" href="Data.Nat.Properties.html#25318" class="Bound">n</a> <a id="25340" class="Symbol">=</a> <a id="25342" href="Data.Nat.Properties.html#25172" class="Function">m*n≢0⇒m≢0</a> <a id="25352" href="Data.Nat.Properties.html#25318" class="Bound">n</a> <a id="25354" class="Symbol">{</a><a id="25355" href="Data.Nat.Properties.html#25315" class="Bound">m</a><a id="25356" class="Symbol">}</a>

<a id="m*n≡0⇒m≡0"></a><a id="25359" href="Data.Nat.Properties.html#25359" class="Function">m*n≡0⇒m≡0</a> <a id="25369" class="Symbol">:</a> <a id="25371" class="Symbol">∀</a> <a id="25373" href="Data.Nat.Properties.html#25373" class="Bound">m</a> <a id="25375" href="Data.Nat.Properties.html#25375" class="Bound">n</a> <a id="25377" class="Symbol">.{{</a><a id="25380" href="Data.Nat.Properties.html#25380" class="Bound">_</a> <a id="25382" class="Symbol">:</a> <a id="25384" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="25392" href="Data.Nat.Properties.html#25375" class="Bound">n</a><a id="25393" class="Symbol">}}</a> <a id="25396" class="Symbol">→</a> <a id="25398" href="Data.Nat.Properties.html#25373" class="Bound">m</a> <a id="25400" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25402" href="Data.Nat.Properties.html#25375" class="Bound">n</a> <a id="25404" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25406" class="Number">0</a> <a id="25408" class="Symbol">→</a> <a id="25410" href="Data.Nat.Properties.html#25373" class="Bound">m</a> <a id="25412" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25414" class="Number">0</a>
<a id="25416" href="Data.Nat.Properties.html#25359" class="Function">m*n≡0⇒m≡0</a> <a id="25426" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="25431" class="Symbol">(</a><a id="25432" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25436" class="Symbol">_)</a> <a id="25439" href="Data.Nat.Properties.html#25439" class="Bound">eq</a> <a id="25442" class="Symbol">=</a> <a id="25444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≡1⇒m≡1"></a><a id="25450" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="25460" class="Symbol">:</a> <a id="25462" class="Symbol">∀</a> <a id="25464" href="Data.Nat.Properties.html#25464" class="Bound">m</a> <a id="25466" href="Data.Nat.Properties.html#25466" class="Bound">n</a> <a id="25468" class="Symbol">→</a> <a id="25470" href="Data.Nat.Properties.html#25464" class="Bound">m</a> <a id="25472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25474" href="Data.Nat.Properties.html#25466" class="Bound">n</a> <a id="25476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25478" class="Number">1</a> <a id="25480" class="Symbol">→</a> <a id="25482" href="Data.Nat.Properties.html#25464" class="Bound">m</a> <a id="25484" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25486" class="Number">1</a>
<a id="25488" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="25498" class="Symbol">(</a><a id="25499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25503" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25507" class="Symbol">)</a>    <a id="25512" href="Data.Nat.Properties.html#25512" class="Bound">n</a>          <a id="25523" class="Symbol">_</a>  <a id="25526" class="Symbol">=</a> <a id="25528" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="25533" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="25543" class="Symbol">(</a><a id="25544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25548" class="Symbol">(</a><a id="25549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25553" href="Data.Nat.Properties.html#25553" class="Bound">m</a><a id="25554" class="Symbol">))</a> <a id="25557" class="Symbol">(</a><a id="25558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25562" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="25566" class="Symbol">)</a> <a id="25568" class="Symbol">()</a>
<a id="25571" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="25581" class="Symbol">(</a><a id="25582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25586" class="Symbol">(</a><a id="25587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25591" href="Data.Nat.Properties.html#25591" class="Bound">m</a><a id="25592" class="Symbol">))</a> <a id="25595" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="25606" href="Data.Nat.Properties.html#25606" class="Bound">eq</a> <a id="25609" class="Symbol">=</a>
  <a id="25613" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="25627" class="Symbol">(</a><a id="25628" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="25634" class="Symbol">(</a><a id="25635" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="25639" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="25641" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="25649" href="Data.Nat.Properties.html#25591" class="Bound">m</a><a id="25650" class="Symbol">)</a> <a id="25652" href="Data.Nat.Properties.html#25606" class="Bound">eq</a><a id="25654" class="Symbol">)</a> <a id="25656" class="Symbol">λ()</a>

<a id="m*n≡1⇒n≡1"></a><a id="25661" href="Data.Nat.Properties.html#25661" class="Function">m*n≡1⇒n≡1</a> <a id="25671" class="Symbol">:</a> <a id="25673" class="Symbol">∀</a> <a id="25675" href="Data.Nat.Properties.html#25675" class="Bound">m</a> <a id="25677" href="Data.Nat.Properties.html#25677" class="Bound">n</a> <a id="25679" class="Symbol">→</a> <a id="25681" href="Data.Nat.Properties.html#25675" class="Bound">m</a> <a id="25683" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25685" href="Data.Nat.Properties.html#25677" class="Bound">n</a> <a id="25687" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25689" class="Number">1</a> <a id="25691" class="Symbol">→</a> <a id="25693" href="Data.Nat.Properties.html#25677" class="Bound">n</a> <a id="25695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25697" class="Number">1</a>
<a id="25699" href="Data.Nat.Properties.html#25661" class="Function">m*n≡1⇒n≡1</a> <a id="25709" href="Data.Nat.Properties.html#25709" class="Bound">m</a> <a id="25711" href="Data.Nat.Properties.html#25711" class="Bound">n</a> <a id="25713" href="Data.Nat.Properties.html#25713" class="Bound">eq</a> <a id="25716" class="Symbol">=</a> <a id="25718" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="25728" href="Data.Nat.Properties.html#25711" class="Bound">n</a> <a id="25730" href="Data.Nat.Properties.html#25709" class="Bound">m</a> <a id="25732" class="Symbol">(</a><a id="25733" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="25739" class="Symbol">(</a><a id="25740" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="25747" href="Data.Nat.Properties.html#25711" class="Bound">n</a> <a id="25749" href="Data.Nat.Properties.html#25709" class="Bound">m</a><a id="25750" class="Symbol">)</a> <a id="25752" href="Data.Nat.Properties.html#25713" class="Bound">eq</a><a id="25754" class="Symbol">)</a>

<a id="[m*n]*[o*p]≡[m*o]*[n*p]"></a><a id="25757" href="Data.Nat.Properties.html#25757" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="25781" class="Symbol">:</a> <a id="25783" class="Symbol">∀</a> <a id="25785" href="Data.Nat.Properties.html#25785" class="Bound">m</a> <a id="25787" href="Data.Nat.Properties.html#25787" class="Bound">n</a> <a id="25789" href="Data.Nat.Properties.html#25789" class="Bound">o</a> <a id="25791" href="Data.Nat.Properties.html#25791" class="Bound">p</a> <a id="25793" class="Symbol">→</a> <a id="25795" class="Symbol">(</a><a id="25796" href="Data.Nat.Properties.html#25785" class="Bound">m</a> <a id="25798" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25800" href="Data.Nat.Properties.html#25787" class="Bound">n</a><a id="25801" class="Symbol">)</a> <a id="25803" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25805" class="Symbol">(</a><a id="25806" href="Data.Nat.Properties.html#25789" class="Bound">o</a> <a id="25808" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25810" href="Data.Nat.Properties.html#25791" class="Bound">p</a><a id="25811" class="Symbol">)</a> <a id="25813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25815" class="Symbol">(</a><a id="25816" href="Data.Nat.Properties.html#25785" class="Bound">m</a> <a id="25818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25820" href="Data.Nat.Properties.html#25789" class="Bound">o</a><a id="25821" class="Symbol">)</a> <a id="25823" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25825" class="Symbol">(</a><a id="25826" href="Data.Nat.Properties.html#25787" class="Bound">n</a> <a id="25828" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25830" href="Data.Nat.Properties.html#25791" class="Bound">p</a><a id="25831" class="Symbol">)</a>
<a id="25833" href="Data.Nat.Properties.html#25757" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="25857" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25859" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="25861" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25863" href="Data.Nat.Properties.html#25863" class="Bound">p</a> <a id="25865" class="Symbol">=</a> <a id="25867" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="25884" class="Symbol">(</a><a id="25885" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25887" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25889" href="Data.Nat.Properties.html#25859" class="Bound">n</a><a id="25890" class="Symbol">)</a> <a id="25892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25894" class="Symbol">(</a><a id="25895" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25899" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="25900" class="Symbol">)</a> <a id="25902" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="25906" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="25914" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25916" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="25918" class="Symbol">(</a><a id="25919" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25921" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25923" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="25924" class="Symbol">)</a> <a id="25926" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="25930" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25932" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25934" class="Symbol">(</a><a id="25935" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="25937" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25939" class="Symbol">(</a><a id="25940" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25942" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25944" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="25945" class="Symbol">))</a> <a id="25948" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a>  <a id="25952" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="25957" class="Symbol">(</a><a id="25958" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25960" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="25962" class="Symbol">)</a> <a id="25964" class="Symbol">(</a><a id="25965" href="Algebra.Properties.CommutativeSemigroup.html#1424" class="Function">x∙yz≈y∙xz</a> <a id="25975" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="25977" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25979" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="25980" class="Symbol">)</a> <a id="25982" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="25986" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="25988" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25990" class="Symbol">(</a><a id="25991" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="25993" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25995" class="Symbol">(</a><a id="25996" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="25998" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26000" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="26001" class="Symbol">))</a> <a id="26004" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="26007" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="26015" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="26017" href="Data.Nat.Properties.html#25861" class="Bound">o</a> <a id="26019" class="Symbol">(</a><a id="26020" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="26022" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26024" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="26025" class="Symbol">)</a> <a id="26027" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="26031" class="Symbol">(</a><a id="26032" href="Data.Nat.Properties.html#25857" class="Bound">m</a> <a id="26034" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26036" href="Data.Nat.Properties.html#25861" class="Bound">o</a><a id="26037" class="Symbol">)</a> <a id="26039" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26041" class="Symbol">(</a><a id="26042" href="Data.Nat.Properties.html#25859" class="Bound">n</a> <a id="26044" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26046" href="Data.Nat.Properties.html#25863" class="Bound">p</a><a id="26047" class="Symbol">)</a> <a id="26049" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="26053" class="Keyword">where</a> <a id="26059" class="Keyword">open</a> <a id="26064" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">CommSemigroupProperties</a> <a id="26088" href="Data.Nat.Properties.html#23857" class="Function">*-commutativeSemigroup</a>

<a id="m≢0∧n&gt;1⇒m*n&gt;1"></a><a id="26112" href="Data.Nat.Properties.html#26112" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="26126" class="Symbol">:</a> <a id="26128" class="Symbol">∀</a> <a id="26130" href="Data.Nat.Properties.html#26130" class="Bound">m</a> <a id="26132" href="Data.Nat.Properties.html#26132" class="Bound">n</a> <a id="26134" class="Symbol">.{{</a><a id="26137" href="Data.Nat.Properties.html#26137" class="Bound">_</a> <a id="26139" class="Symbol">:</a> <a id="26141" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="26149" href="Data.Nat.Properties.html#26130" class="Bound">m</a><a id="26150" class="Symbol">}}</a> <a id="26153" class="Symbol">.{{</a><a id="26156" href="Data.Nat.Properties.html#26156" class="Bound">_</a> <a id="26158" class="Symbol">:</a> <a id="26160" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="26171" href="Data.Nat.Properties.html#26132" class="Bound">n</a><a id="26172" class="Symbol">}}</a> <a id="26175" class="Symbol">→</a> <a id="26177" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="26188" class="Symbol">(</a><a id="26189" href="Data.Nat.Properties.html#26130" class="Bound">m</a> <a id="26191" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26193" href="Data.Nat.Properties.html#26132" class="Bound">n</a><a id="26194" class="Symbol">)</a>
<a id="26196" href="Data.Nat.Properties.html#26112" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="26210" class="Symbol">(</a><a id="26211" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26215" href="Data.Nat.Properties.html#26215" class="Bound">m</a><a id="26216" class="Symbol">)</a> <a id="26218" class="Symbol">(</a><a id="26219" href="Data.Nat.Base.html#1095" class="InductiveConstructor">2+</a> <a id="26222" href="Data.Nat.Properties.html#26222" class="Bound">n</a><a id="26223" class="Symbol">)</a> <a id="26225" class="Symbol">=</a> <a id="26227" class="Symbol">_</a>

<a id="n≢0∧m&gt;1⇒m*n&gt;1"></a><a id="26230" href="Data.Nat.Properties.html#26230" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="26244" class="Symbol">:</a> <a id="26246" class="Symbol">∀</a> <a id="26248" href="Data.Nat.Properties.html#26248" class="Bound">m</a> <a id="26250" href="Data.Nat.Properties.html#26250" class="Bound">n</a> <a id="26252" class="Symbol">.{{</a><a id="26255" href="Data.Nat.Properties.html#26255" class="Bound">_</a> <a id="26257" class="Symbol">:</a> <a id="26259" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="26267" href="Data.Nat.Properties.html#26250" class="Bound">n</a><a id="26268" class="Symbol">}}</a> <a id="26271" class="Symbol">.{{</a><a id="26274" href="Data.Nat.Properties.html#26274" class="Bound">_</a> <a id="26276" class="Symbol">:</a> <a id="26278" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="26289" href="Data.Nat.Properties.html#26248" class="Bound">m</a><a id="26290" class="Symbol">}}</a> <a id="26293" class="Symbol">→</a> <a id="26295" href="Data.Nat.Base.html#3795" class="Record">NonTrivial</a> <a id="26306" class="Symbol">(</a><a id="26307" href="Data.Nat.Properties.html#26248" class="Bound">m</a> <a id="26309" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26311" href="Data.Nat.Properties.html#26250" class="Bound">n</a><a id="26312" class="Symbol">)</a>
<a id="26314" href="Data.Nat.Properties.html#26230" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="26328" href="Data.Nat.Properties.html#26328" class="Bound">m</a> <a id="26330" href="Data.Nat.Properties.html#26330" class="Bound">n</a> <a id="26332" class="Keyword">rewrite</a> <a id="26340" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="26347" href="Data.Nat.Properties.html#26328" class="Bound">m</a> <a id="26349" href="Data.Nat.Properties.html#26330" class="Bound">n</a> <a id="26351" class="Symbol">=</a> <a id="26353" href="Data.Nat.Properties.html#26112" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="26367" href="Data.Nat.Properties.html#26330" class="Bound">n</a> <a id="26369" href="Data.Nat.Properties.html#26328" class="Bound">m</a>

<a id="26372" class="Comment">------------------------------------------------------------------------</a>
<a id="26445" class="Comment">-- Other properties of _*_ and _≤_/_&lt;_</a>

<a id="*-cancelʳ-≤"></a><a id="26485" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="26497" class="Symbol">:</a> <a id="26499" class="Symbol">∀</a> <a id="26501" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26503" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26505" href="Data.Nat.Properties.html#26505" class="Bound">o</a> <a id="26507" class="Symbol">.{{</a><a id="26510" href="Data.Nat.Properties.html#26510" class="Bound">_</a> <a id="26512" class="Symbol">:</a> <a id="26514" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="26522" href="Data.Nat.Properties.html#26505" class="Bound">o</a><a id="26523" class="Symbol">}}</a> <a id="26526" class="Symbol">→</a> <a id="26528" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26530" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26532" href="Data.Nat.Properties.html#26505" class="Bound">o</a> <a id="26534" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="26536" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26538" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26540" href="Data.Nat.Properties.html#26505" class="Bound">o</a> <a id="26542" class="Symbol">→</a> <a id="26544" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26546" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="26548" href="Data.Nat.Properties.html#26503" class="Bound">n</a>
<a id="26550" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="26562" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="26570" class="Symbol">_</a>       <a id="26578" class="Symbol">(</a><a id="26579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26583" href="Data.Nat.Properties.html#26583" class="Bound">o</a><a id="26584" class="Symbol">)</a> <a id="26586" class="Symbol">_</a>  <a id="26589" class="Symbol">=</a> <a id="26591" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="26595" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="26607" class="Symbol">(</a><a id="26608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26612" href="Data.Nat.Properties.html#26612" class="Bound">m</a><a id="26613" class="Symbol">)</a> <a id="26615" class="Symbol">(</a><a id="26616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26620" href="Data.Nat.Properties.html#26620" class="Bound">n</a><a id="26621" class="Symbol">)</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26628" href="Data.Nat.Properties.html#26628" class="Bound">o</a><a id="26629" class="Symbol">)</a> <a id="26631" href="Data.Nat.Properties.html#26631" class="Bound">le</a> <a id="26634" class="Symbol">=</a>
  <a id="26638" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="26642" class="Symbol">(</a><a id="26643" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="26655" href="Data.Nat.Properties.html#26612" class="Bound">m</a> <a id="26657" href="Data.Nat.Properties.html#26620" class="Bound">n</a> <a id="26659" class="Symbol">(</a><a id="26660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26664" href="Data.Nat.Properties.html#26628" class="Bound">o</a><a id="26665" class="Symbol">)</a> <a id="26667" class="Symbol">(</a><a id="26668" href="Data.Nat.Properties.html#17569" class="Function">+-cancelˡ-≤</a> <a id="26680" class="Symbol">_</a> <a id="26682" class="Symbol">_</a> <a id="26684" class="Symbol">_</a> <a id="26686" href="Data.Nat.Properties.html#26631" class="Bound">le</a><a id="26688" class="Symbol">))</a>

<a id="*-cancelˡ-≤"></a><a id="26692" href="Data.Nat.Properties.html#26692" class="Function">*-cancelˡ-≤</a> <a id="26704" class="Symbol">:</a> <a id="26706" class="Symbol">∀</a> <a id="26708" href="Data.Nat.Properties.html#26708" class="Bound">o</a> <a id="26710" class="Symbol">.{{</a><a id="26713" href="Data.Nat.Properties.html#26713" class="Bound">_</a> <a id="26715" class="Symbol">:</a> <a id="26717" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="26725" href="Data.Nat.Properties.html#26708" class="Bound">o</a><a id="26726" class="Symbol">}}</a> <a id="26729" class="Symbol">→</a> <a id="26731" href="Data.Nat.Properties.html#26708" class="Bound">o</a> <a id="26733" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26735" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="26737" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="26739" href="Data.Nat.Properties.html#26708" class="Bound">o</a> <a id="26741" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26743" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="26745" class="Symbol">→</a> <a id="26747" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="26749" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="26751" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="26753" href="Data.Nat.Properties.html#26692" class="Function">*-cancelˡ-≤</a> <a id="26765" class="Symbol">{</a><a id="26766" href="Data.Nat.Properties.html#26766" class="Bound">m</a><a id="26767" class="Symbol">}</a> <a id="26769" class="Symbol">{</a><a id="26770" href="Data.Nat.Properties.html#26770" class="Bound">n</a><a id="26771" class="Symbol">}</a> <a id="26773" href="Data.Nat.Properties.html#26773" class="Bound">o</a> <a id="26775" class="Keyword">rewrite</a> <a id="26783" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="26790" href="Data.Nat.Properties.html#26773" class="Bound">o</a> <a id="26792" href="Data.Nat.Properties.html#26766" class="Bound">m</a> <a id="26794" class="Symbol">|</a> <a id="26796" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="26803" href="Data.Nat.Properties.html#26773" class="Bound">o</a> <a id="26805" href="Data.Nat.Properties.html#26770" class="Bound">n</a> <a id="26807" class="Symbol">=</a> <a id="26809" href="Data.Nat.Properties.html#26485" class="Function">*-cancelʳ-≤</a> <a id="26821" href="Data.Nat.Properties.html#26766" class="Bound">m</a> <a id="26823" href="Data.Nat.Properties.html#26770" class="Bound">n</a> <a id="26825" href="Data.Nat.Properties.html#26773" class="Bound">o</a>

<a id="*-mono-≤"></a><a id="26828" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="26837" class="Symbol">:</a> <a id="26839" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="26843" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="26854" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="26858" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="26860" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="26864" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="26866" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="26870" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="26879" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="26889" class="Symbol">_</a>   <a id="26893" class="Symbol">=</a> <a id="26895" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="26899" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="26908" class="Symbol">(</a><a id="26909" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="26913" href="Data.Nat.Properties.html#26913" class="Bound">m≤n</a><a id="26916" class="Symbol">)</a> <a id="26918" href="Data.Nat.Properties.html#26918" class="Bound">u≤v</a> <a id="26922" class="Symbol">=</a> <a id="26924" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="26933" href="Data.Nat.Properties.html#26918" class="Bound">u≤v</a> <a id="26937" class="Symbol">(</a><a id="26938" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="26947" href="Data.Nat.Properties.html#26913" class="Bound">m≤n</a> <a id="26951" href="Data.Nat.Properties.html#26918" class="Bound">u≤v</a><a id="26954" class="Symbol">)</a>

<a id="*-monoˡ-≤"></a><a id="26957" href="Data.Nat.Properties.html#26957" class="Function">*-monoˡ-≤</a> <a id="26967" class="Symbol">:</a> <a id="26969" class="Symbol">∀</a> <a id="26971" href="Data.Nat.Properties.html#26971" class="Bound">n</a> <a id="26973" class="Symbol">→</a> <a id="26975" class="Symbol">(</a><a id="26976" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="26979" href="Data.Nat.Properties.html#26971" class="Bound">n</a><a id="26980" class="Symbol">)</a> <a id="26982" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="26992" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="26996" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="26998" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="27002" href="Data.Nat.Properties.html#26957" class="Function">*-monoˡ-≤</a> <a id="27012" href="Data.Nat.Properties.html#27012" class="Bound">n</a> <a id="27014" href="Data.Nat.Properties.html#27014" class="Bound">m≤o</a> <a id="27018" class="Symbol">=</a> <a id="27020" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="27029" href="Data.Nat.Properties.html#27014" class="Bound">m≤o</a> <a id="27033" class="Symbol">(</a><a id="27034" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="27041" class="Symbol">{</a><a id="27042" href="Data.Nat.Properties.html#27012" class="Bound">n</a><a id="27043" class="Symbol">})</a>

<a id="*-monoʳ-≤"></a><a id="27047" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="27057" class="Symbol">:</a> <a id="27059" class="Symbol">∀</a> <a id="27061" href="Data.Nat.Properties.html#27061" class="Bound">n</a> <a id="27063" class="Symbol">→</a> <a id="27065" class="Symbol">(</a><a id="27066" href="Data.Nat.Properties.html#27061" class="Bound">n</a> <a id="27068" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="27070" class="Symbol">)</a> <a id="27072" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="27082" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="27086" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="27088" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="27092" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="27102" href="Data.Nat.Properties.html#27102" class="Bound">n</a> <a id="27104" href="Data.Nat.Properties.html#27104" class="Bound">m≤o</a> <a id="27108" class="Symbol">=</a> <a id="27110" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="27119" class="Symbol">(</a><a id="27120" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="27127" class="Symbol">{</a><a id="27128" href="Data.Nat.Properties.html#27102" class="Bound">n</a><a id="27129" class="Symbol">})</a> <a id="27132" href="Data.Nat.Properties.html#27104" class="Bound">m≤o</a>

<a id="*-mono-&lt;"></a><a id="27137" href="Data.Nat.Properties.html#27137" class="Function">*-mono-&lt;</a> <a id="27146" class="Symbol">:</a> <a id="27148" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="27152" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="27163" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="27167" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="27169" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="27173" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="27175" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="27179" href="Data.Nat.Properties.html#27137" class="Function">*-mono-&lt;</a> <a id="27188" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="27206" href="Data.Nat.Properties.html#27206" class="Bound">u&lt;v</a><a id="27209" class="Symbol">@(</a><a id="27211" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27215" class="Symbol">_)</a> <a id="27218" class="Symbol">=</a> <a id="27220" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="27226" href="Data.Nat.Properties.html#27137" class="Function">*-mono-&lt;</a> <a id="27235" class="Symbol">(</a><a id="27236" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="27240" href="Data.Nat.Properties.html#27240" class="Bound">m&lt;n</a><a id="27243" class="Symbol">@(</a><a id="27245" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27249" class="Symbol">_))</a> <a id="27253" href="Data.Nat.Properties.html#27253" class="Bound">u&lt;v</a><a id="27256" class="Symbol">@(</a><a id="27258" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27262" class="Symbol">_)</a> <a id="27265" class="Symbol">=</a> <a id="27267" href="Data.Nat.Properties.html#19523" class="Function">+-mono-&lt;</a> <a id="27276" href="Data.Nat.Properties.html#27253" class="Bound">u&lt;v</a> <a id="27280" class="Symbol">(</a><a id="27281" href="Data.Nat.Properties.html#27137" class="Function">*-mono-&lt;</a> <a id="27290" href="Data.Nat.Properties.html#27240" class="Bound">m&lt;n</a> <a id="27294" href="Data.Nat.Properties.html#27253" class="Bound">u&lt;v</a><a id="27297" class="Symbol">)</a>

<a id="*-monoˡ-&lt;"></a><a id="27300" href="Data.Nat.Properties.html#27300" class="Function">*-monoˡ-&lt;</a> <a id="27310" class="Symbol">:</a> <a id="27312" class="Symbol">∀</a> <a id="27314" href="Data.Nat.Properties.html#27314" class="Bound">n</a> <a id="27316" class="Symbol">.{{</a><a id="27319" href="Data.Nat.Properties.html#27319" class="Bound">_</a> <a id="27321" class="Symbol">:</a> <a id="27323" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="27331" href="Data.Nat.Properties.html#27314" class="Bound">n</a><a id="27332" class="Symbol">}}</a> <a id="27335" class="Symbol">→</a> <a id="27337" class="Symbol">(</a><a id="27338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="27341" href="Data.Nat.Properties.html#27314" class="Bound">n</a><a id="27342" class="Symbol">)</a> <a id="27344" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="27354" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="27358" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="27360" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="27364" href="Data.Nat.Properties.html#27300" class="Function">*-monoˡ-&lt;</a> <a id="27374" class="Symbol">(</a><a id="27375" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27379" href="Data.Nat.Properties.html#27379" class="Bound">n</a><a id="27380" class="Symbol">)</a> <a id="27382" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>       <a id="27392" class="Symbol">=</a> <a id="27394" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="27400" href="Data.Nat.Properties.html#27300" class="Function">*-monoˡ-&lt;</a> <a id="27410" class="Symbol">(</a><a id="27411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27415" href="Data.Nat.Properties.html#27415" class="Bound">n</a><a id="27416" class="Symbol">)</a> <a id="27418" class="Symbol">(</a><a id="27419" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="27423" href="Data.Nat.Properties.html#27423" class="Bound">m&lt;o</a><a id="27426" class="Symbol">@(</a><a id="27428" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27432" class="Symbol">_))</a> <a id="27436" class="Symbol">=</a>
  <a id="27440" href="Data.Nat.Properties.html#19359" class="Function">+-mono-≤-&lt;</a> <a id="27451" class="Symbol">(</a><a id="27452" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="27459" class="Symbol">{</a><a id="27460" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27464" href="Data.Nat.Properties.html#27415" class="Bound">n</a><a id="27465" class="Symbol">})</a> <a id="27468" class="Symbol">(</a><a id="27469" href="Data.Nat.Properties.html#27300" class="Function">*-monoˡ-&lt;</a> <a id="27479" class="Symbol">(</a><a id="27480" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27484" href="Data.Nat.Properties.html#27415" class="Bound">n</a><a id="27485" class="Symbol">)</a> <a id="27487" href="Data.Nat.Properties.html#27423" class="Bound">m&lt;o</a><a id="27490" class="Symbol">)</a>

<a id="*-monoʳ-&lt;"></a><a id="27493" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="27503" class="Symbol">:</a> <a id="27505" class="Symbol">∀</a> <a id="27507" href="Data.Nat.Properties.html#27507" class="Bound">n</a> <a id="27509" class="Symbol">.{{</a><a id="27512" href="Data.Nat.Properties.html#27512" class="Bound">_</a> <a id="27514" class="Symbol">:</a> <a id="27516" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="27524" href="Data.Nat.Properties.html#27507" class="Bound">n</a><a id="27525" class="Symbol">}}</a> <a id="27528" class="Symbol">→</a> <a id="27530" class="Symbol">(</a><a id="27531" href="Data.Nat.Properties.html#27507" class="Bound">n</a> <a id="27533" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="27535" class="Symbol">)</a> <a id="27537" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="27547" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="27551" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="27553" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="27557" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="27567" class="Symbol">(</a><a id="27568" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27572" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="27576" class="Symbol">)</a>      <a id="27583" href="Data.Nat.Properties.html#27583" class="Bound">m&lt;o</a><a id="27586" class="Symbol">@(</a><a id="27588" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27592" class="Symbol">_)</a> <a id="27595" class="Symbol">=</a> <a id="27597" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="27606" href="Data.Nat.Properties.html#27583" class="Bound">m&lt;o</a> <a id="27610" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="27614" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="27624" class="Symbol">(</a><a id="27625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27629" href="Data.Nat.Properties.html#27629" class="Bound">n</a><a id="27630" class="Symbol">@(</a><a id="27632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27636" class="Symbol">_))</a> <a id="27640" href="Data.Nat.Properties.html#27640" class="Bound">m&lt;o</a><a id="27643" class="Symbol">@(</a><a id="27645" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="27649" class="Symbol">_)</a> <a id="27652" class="Symbol">=</a>
  <a id="27656" href="Data.Nat.Properties.html#18837" class="Function">+-mono-≤</a> <a id="27665" href="Data.Nat.Properties.html#27640" class="Bound">m&lt;o</a> <a id="27669" class="Symbol">(</a><a id="27670" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="27674" class="Symbol">(</a><a id="27675" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="27685" href="Data.Nat.Properties.html#27629" class="Bound">n</a> <a id="27687" href="Data.Nat.Properties.html#27640" class="Bound">m&lt;o</a><a id="27690" class="Symbol">))</a>

<a id="m≤m*n"></a><a id="27694" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="27700" class="Symbol">:</a> <a id="27702" class="Symbol">∀</a> <a id="27704" href="Data.Nat.Properties.html#27704" class="Bound">m</a> <a id="27706" href="Data.Nat.Properties.html#27706" class="Bound">n</a> <a id="27708" class="Symbol">.{{</a><a id="27711" href="Data.Nat.Properties.html#27711" class="Bound">_</a> <a id="27713" class="Symbol">:</a> <a id="27715" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="27723" href="Data.Nat.Properties.html#27706" class="Bound">n</a><a id="27724" class="Symbol">}}</a> <a id="27727" class="Symbol">→</a> <a id="27729" href="Data.Nat.Properties.html#27704" class="Bound">m</a> <a id="27731" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="27733" href="Data.Nat.Properties.html#27704" class="Bound">m</a> <a id="27735" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27737" href="Data.Nat.Properties.html#27706" class="Bound">n</a>
<a id="27739" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="27745" href="Data.Nat.Properties.html#27745" class="Bound">m</a> <a id="27747" href="Data.Nat.Properties.html#27747" class="Bound">n</a><a id="27748" class="Symbol">@(</a><a id="27750" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27754" class="Symbol">_)</a> <a id="27757" class="Symbol">=</a> <a id="27759" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="27767" href="Data.Nat.Properties.html#27745" class="Bound">m</a>     <a id="27773" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="27776" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="27780" class="Symbol">(</a><a id="27781" href="Data.Nat.Properties.html#21075" class="Function">*-identityʳ</a> <a id="27793" href="Data.Nat.Properties.html#27745" class="Bound">m</a><a id="27794" class="Symbol">)</a> <a id="27796" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="27800" href="Data.Nat.Properties.html#27745" class="Bound">m</a> <a id="27802" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27804" class="Number">1</a> <a id="27806" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="27809" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="27819" href="Data.Nat.Properties.html#27745" class="Bound">m</a> <a id="27821" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a> <a id="27827" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="27831" href="Data.Nat.Properties.html#27745" class="Bound">m</a> <a id="27833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27835" href="Data.Nat.Properties.html#27747" class="Bound">n</a> <a id="27837" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m≤n*m"></a><a id="27840" href="Data.Nat.Properties.html#27840" class="Function">m≤n*m</a> <a id="27846" class="Symbol">:</a> <a id="27848" class="Symbol">∀</a> <a id="27850" href="Data.Nat.Properties.html#27850" class="Bound">m</a> <a id="27852" href="Data.Nat.Properties.html#27852" class="Bound">n</a> <a id="27854" class="Symbol">.{{</a><a id="27857" href="Data.Nat.Properties.html#27857" class="Bound">_</a> <a id="27859" class="Symbol">:</a> <a id="27861" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="27869" href="Data.Nat.Properties.html#27852" class="Bound">n</a><a id="27870" class="Symbol">}}</a> <a id="27873" class="Symbol">→</a> <a id="27875" href="Data.Nat.Properties.html#27850" class="Bound">m</a> <a id="27877" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="27879" href="Data.Nat.Properties.html#27852" class="Bound">n</a> <a id="27881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27883" href="Data.Nat.Properties.html#27850" class="Bound">m</a>
<a id="27885" href="Data.Nat.Properties.html#27840" class="Function">m≤n*m</a> <a id="27891" href="Data.Nat.Properties.html#27891" class="Bound">m</a> <a id="27893" href="Data.Nat.Properties.html#27893" class="Bound">n</a><a id="27894" class="Symbol">@(</a><a id="27896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27900" class="Symbol">_)</a> <a id="27903" class="Symbol">=</a> <a id="27905" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="27913" href="Data.Nat.Properties.html#27891" class="Bound">m</a>     <a id="27919" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="27922" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="27928" href="Data.Nat.Properties.html#27891" class="Bound">m</a> <a id="27930" href="Data.Nat.Properties.html#27893" class="Bound">n</a> <a id="27932" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="27936" href="Data.Nat.Properties.html#27891" class="Bound">m</a> <a id="27938" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27940" href="Data.Nat.Properties.html#27893" class="Bound">n</a> <a id="27942" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="27945" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="27952" href="Data.Nat.Properties.html#27891" class="Bound">m</a> <a id="27954" href="Data.Nat.Properties.html#27893" class="Bound">n</a> <a id="27956" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="27960" href="Data.Nat.Properties.html#27893" class="Bound">n</a> <a id="27962" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27964" href="Data.Nat.Properties.html#27891" class="Bound">m</a> <a id="27966" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m&lt;m*n"></a><a id="27969" href="Data.Nat.Properties.html#27969" class="Function">m&lt;m*n</a> <a id="27975" class="Symbol">:</a> <a id="27977" class="Symbol">∀</a> <a id="27979" href="Data.Nat.Properties.html#27979" class="Bound">m</a> <a id="27981" href="Data.Nat.Properties.html#27981" class="Bound">n</a> <a id="27983" class="Symbol">.{{</a><a id="27986" href="Data.Nat.Properties.html#27986" class="Bound">_</a> <a id="27988" class="Symbol">:</a> <a id="27990" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="27998" href="Data.Nat.Properties.html#27979" class="Bound">m</a><a id="27999" class="Symbol">}}</a> <a id="28002" class="Symbol">→</a> <a id="28004" class="Number">1</a> <a id="28006" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28008" href="Data.Nat.Properties.html#27981" class="Bound">n</a> <a id="28010" class="Symbol">→</a> <a id="28012" href="Data.Nat.Properties.html#27979" class="Bound">m</a> <a id="28014" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28016" href="Data.Nat.Properties.html#27979" class="Bound">m</a> <a id="28018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28020" href="Data.Nat.Properties.html#27981" class="Bound">n</a>
<a id="28022" href="Data.Nat.Properties.html#27969" class="Function">m&lt;m*n</a> <a id="28028" href="Data.Nat.Properties.html#28028" class="Bound">m</a><a id="28029" class="Symbol">@(</a><a id="28031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28035" href="Data.Nat.Properties.html#28035" class="Bound">m-1</a><a id="28038" class="Symbol">)</a> <a id="28040" href="Data.Nat.Properties.html#28040" class="Bound">n</a><a id="28041" class="Symbol">@(</a><a id="28043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28047" class="Symbol">(</a><a id="28048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28052" href="Data.Nat.Properties.html#28052" class="Bound">n-2</a><a id="28055" class="Symbol">))</a> <a id="28058" class="Symbol">(</a><a id="28059" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="28063" class="Symbol">(</a><a id="28064" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="28068" class="Symbol">_))</a> <a id="28072" class="Symbol">=</a> <a id="28074" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="28089" href="Data.Nat.Properties.html#28028" class="Bound">m</a>           <a id="28101" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="28104" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="28108" class="Symbol">(</a><a id="28109" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="28113" class="Symbol">(</a><a id="28114" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="28120" href="Data.Nat.Properties.html#28035" class="Bound">m-1</a> <a id="28124" href="Data.Nat.Properties.html#28052" class="Bound">n-2</a><a id="28127" class="Symbol">))</a> <a id="28130" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="28134" href="Data.Nat.Properties.html#28040" class="Bound">n</a> <a id="28136" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="28138" href="Data.Nat.Properties.html#28035" class="Bound">m-1</a>     <a id="28146" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="28149" href="Data.Nat.Properties.html#19083" class="Function">+-monoʳ-≤</a> <a id="28159" href="Data.Nat.Properties.html#28040" class="Bound">n</a> <a id="28161" class="Symbol">(</a><a id="28162" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="28168" href="Data.Nat.Properties.html#28035" class="Bound">m-1</a> <a id="28172" href="Data.Nat.Properties.html#28040" class="Bound">n</a><a id="28173" class="Symbol">)</a> <a id="28175" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="28179" href="Data.Nat.Properties.html#28040" class="Bound">n</a> <a id="28181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="28183" href="Data.Nat.Properties.html#28035" class="Bound">m-1</a> <a id="28187" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28189" href="Data.Nat.Properties.html#28040" class="Bound">n</a> <a id="28191" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="28197" href="Data.Nat.Properties.html#28028" class="Bound">m</a> <a id="28199" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28201" href="Data.Nat.Properties.html#28040" class="Bound">n</a>       <a id="28209" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m&lt;n⇒m&lt;n*o"></a><a id="28212" href="Data.Nat.Properties.html#28212" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="28222" class="Symbol">:</a> <a id="28224" class="Symbol">∀</a> <a id="28226" href="Data.Nat.Properties.html#28226" class="Bound">o</a> <a id="28228" class="Symbol">.{{</a><a id="28231" href="Data.Nat.Properties.html#28231" class="Bound">_</a> <a id="28233" class="Symbol">:</a> <a id="28235" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="28243" href="Data.Nat.Properties.html#28226" class="Bound">o</a><a id="28244" class="Symbol">}}</a> <a id="28247" class="Symbol">→</a> <a id="28249" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="28251" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28253" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="28255" class="Symbol">→</a> <a id="28257" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="28259" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28261" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="28263" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28265" href="Data.Nat.Properties.html#28226" class="Bound">o</a>
<a id="28267" href="Data.Nat.Properties.html#28212" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="28277" class="Symbol">{</a><a id="28278" class="Argument">n</a> <a id="28280" class="Symbol">=</a> <a id="28282" href="Data.Nat.Properties.html#28282" class="Bound">n</a><a id="28283" class="Symbol">}</a> <a id="28285" href="Data.Nat.Properties.html#28285" class="Bound">o</a> <a id="28287" href="Data.Nat.Properties.html#28287" class="Bound">m&lt;n</a> <a id="28291" class="Symbol">=</a> <a id="28293" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a> <a id="28303" href="Data.Nat.Properties.html#28287" class="Bound">m&lt;n</a> <a id="28307" class="Symbol">(</a><a id="28308" href="Data.Nat.Properties.html#27694" class="Function">m≤m*n</a> <a id="28314" href="Data.Nat.Properties.html#28282" class="Bound">n</a> <a id="28316" href="Data.Nat.Properties.html#28285" class="Bound">o</a><a id="28317" class="Symbol">)</a>

<a id="m&lt;n⇒m&lt;o*n"></a><a id="28320" href="Data.Nat.Properties.html#28320" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="28330" class="Symbol">:</a> <a id="28332" class="Symbol">∀</a> <a id="28334" class="Symbol">{</a><a id="28335" href="Data.Nat.Properties.html#28335" class="Bound">m</a> <a id="28337" href="Data.Nat.Properties.html#28337" class="Bound">n</a><a id="28338" class="Symbol">}</a> <a id="28340" href="Data.Nat.Properties.html#28340" class="Bound">o</a> <a id="28342" class="Symbol">.{{</a><a id="28345" href="Data.Nat.Properties.html#28345" class="Bound">_</a> <a id="28347" class="Symbol">:</a> <a id="28349" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="28357" href="Data.Nat.Properties.html#28340" class="Bound">o</a><a id="28358" class="Symbol">}}</a> <a id="28361" class="Symbol">→</a> <a id="28363" href="Data.Nat.Properties.html#28335" class="Bound">m</a> <a id="28365" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28367" href="Data.Nat.Properties.html#28337" class="Bound">n</a> <a id="28369" class="Symbol">→</a> <a id="28371" href="Data.Nat.Properties.html#28335" class="Bound">m</a> <a id="28373" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="28375" href="Data.Nat.Properties.html#28340" class="Bound">o</a> <a id="28377" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28379" href="Data.Nat.Properties.html#28337" class="Bound">n</a>
<a id="28381" href="Data.Nat.Properties.html#28320" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="28391" class="Symbol">{</a><a id="28392" href="Data.Nat.Properties.html#28392" class="Bound">m</a><a id="28393" class="Symbol">}</a> <a id="28395" class="Symbol">{</a><a id="28396" href="Data.Nat.Properties.html#28396" class="Bound">n</a><a id="28397" class="Symbol">}</a> <a id="28399" href="Data.Nat.Properties.html#28399" class="Bound">o</a> <a id="28401" href="Data.Nat.Properties.html#28401" class="Bound">m&lt;n</a> <a id="28405" class="Symbol">=</a> <a id="28407" href="Relation.Binary.Reasoning.Syntax.html#2946" class="Function Operator">begin-strict</a>
  <a id="28422" href="Data.Nat.Properties.html#28392" class="Bound">m</a>     <a id="28428" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">&lt;⟨</a> <a id="28431" href="Data.Nat.Properties.html#28212" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="28441" href="Data.Nat.Properties.html#28399" class="Bound">o</a> <a id="28443" href="Data.Nat.Properties.html#28401" class="Bound">m&lt;n</a> <a id="28447" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">⟩</a>
  <a id="28451" href="Data.Nat.Properties.html#28396" class="Bound">n</a> <a id="28453" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28455" href="Data.Nat.Properties.html#28399" class="Bound">o</a> <a id="28457" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="28460" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="28467" href="Data.Nat.Properties.html#28396" class="Bound">n</a> <a id="28469" href="Data.Nat.Properties.html#28399" class="Bound">o</a> <a id="28471" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="28475" href="Data.Nat.Properties.html#28399" class="Bound">o</a> <a id="28477" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28479" href="Data.Nat.Properties.html#28396" class="Bound">n</a> <a id="28481" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-cancelʳ-&lt;"></a><a id="28484" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="28496" class="Symbol">:</a> <a id="28498" href="Algebra.Definitions.html#4307" class="Function">RightCancellative</a> <a id="28516" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="28520" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28524" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="28536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="28544" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="28552" class="Symbol">(</a><a id="28553" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28557" href="Data.Nat.Properties.html#28557" class="Bound">o</a><a id="28558" class="Symbol">)</a> <a id="28560" class="Symbol">_</a>     <a id="28566" class="Symbol">=</a> <a id="28568" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="28574" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="28586" class="Symbol">(</a><a id="28587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28591" href="Data.Nat.Properties.html#28591" class="Bound">m</a><a id="28592" class="Symbol">)</a> <a id="28594" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="28602" class="Symbol">(</a><a id="28603" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28607" href="Data.Nat.Properties.html#28607" class="Bound">o</a><a id="28608" class="Symbol">)</a> <a id="28610" class="Symbol">_</a>     <a id="28616" class="Symbol">=</a> <a id="28618" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="28624" href="Data.Nat.Properties.html#28484" class="CatchallClause Function">*-cancelʳ-&lt;</a><a id="28635" class="CatchallClause"> </a><a id="28636" href="Data.Nat.Properties.html#28636" class="CatchallClause Bound">m</a><a id="28637" class="CatchallClause">       </a><a id="28644" class="CatchallClause Symbol">(</a><a id="28645" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="28648" class="CatchallClause"> </a><a id="28649" href="Data.Nat.Properties.html#28649" class="CatchallClause Bound">n</a><a id="28650" class="CatchallClause Symbol">)</a><a id="28651" class="CatchallClause"> </a><a id="28652" class="CatchallClause Symbol">(</a><a id="28653" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="28656" class="CatchallClause"> </a><a id="28657" href="Data.Nat.Properties.html#28657" class="CatchallClause Bound">o</a><a id="28658" class="CatchallClause Symbol">)</a><a id="28659" class="CatchallClause"> </a><a id="28660" href="Data.Nat.Properties.html#28660" class="CatchallClause Bound">nm&lt;om</a> <a id="28666" class="Symbol">=</a>
  <a id="28670" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="28674" class="Symbol">(</a><a id="28675" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="28687" href="Data.Nat.Properties.html#28636" class="Bound">m</a> <a id="28689" href="Data.Nat.Properties.html#28649" class="Bound">n</a> <a id="28691" href="Data.Nat.Properties.html#28657" class="Bound">o</a> <a id="28693" class="Symbol">(</a><a id="28694" href="Data.Nat.Properties.html#17903" class="Function">+-cancelˡ-&lt;</a> <a id="28706" href="Data.Nat.Properties.html#28636" class="Bound">m</a> <a id="28708" class="Symbol">_</a> <a id="28710" class="Symbol">_</a> <a id="28712" href="Data.Nat.Properties.html#28660" class="Bound">nm&lt;om</a><a id="28717" class="Symbol">))</a>

<a id="*-cancelˡ-&lt;"></a><a id="28721" href="Data.Nat.Properties.html#28721" class="Function">*-cancelˡ-&lt;</a> <a id="28733" class="Symbol">:</a> <a id="28735" href="Algebra.Definitions.html#4214" class="Function">LeftCancellative</a> <a id="28752" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="28756" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28760" href="Data.Nat.Properties.html#28721" class="Function">*-cancelˡ-&lt;</a> <a id="28772" href="Data.Nat.Properties.html#28772" class="Bound">x</a> <a id="28774" href="Data.Nat.Properties.html#28774" class="Bound">y</a> <a id="28776" href="Data.Nat.Properties.html#28776" class="Bound">z</a> <a id="28778" class="Keyword">rewrite</a> <a id="28786" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="28793" href="Data.Nat.Properties.html#28772" class="Bound">x</a> <a id="28795" href="Data.Nat.Properties.html#28774" class="Bound">y</a> <a id="28797" class="Symbol">|</a> <a id="28799" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="28806" href="Data.Nat.Properties.html#28772" class="Bound">x</a> <a id="28808" href="Data.Nat.Properties.html#28776" class="Bound">z</a> <a id="28810" class="Symbol">=</a> <a id="28812" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a> <a id="28824" href="Data.Nat.Properties.html#28772" class="Bound">x</a> <a id="28826" href="Data.Nat.Properties.html#28774" class="Bound">y</a> <a id="28828" href="Data.Nat.Properties.html#28776" class="Bound">z</a>

<a id="*-cancel-&lt;"></a><a id="28831" href="Data.Nat.Properties.html#28831" class="Function">*-cancel-&lt;</a> <a id="28842" class="Symbol">:</a> <a id="28844" href="Algebra.Definitions.html#4402" class="Function">Cancellative</a> <a id="28857" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="28861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28865" href="Data.Nat.Properties.html#28831" class="Function">*-cancel-&lt;</a> <a id="28876" class="Symbol">=</a> <a id="28878" href="Data.Nat.Properties.html#28721" class="Function">*-cancelˡ-&lt;</a> <a id="28890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28892" href="Data.Nat.Properties.html#28484" class="Function">*-cancelʳ-&lt;</a>

<a id="28905" class="Comment">------------------------------------------------------------------------</a>
<a id="28978" class="Comment">-- Properties of _^_</a>
<a id="28999" class="Comment">------------------------------------------------------------------------</a>

<a id="^-identityʳ"></a><a id="29073" href="Data.Nat.Properties.html#29073" class="Function">^-identityʳ</a> <a id="29085" class="Symbol">:</a> <a id="29087" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="29101" class="Number">1</a> <a id="29103" href="Data.Nat.Base.html#6561" class="Function Operator">_^_</a>
<a id="29107" href="Data.Nat.Properties.html#29073" class="Function">^-identityʳ</a> <a id="29119" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29127" class="Symbol">=</a> <a id="29129" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29134" href="Data.Nat.Properties.html#29073" class="Function">^-identityʳ</a> <a id="29146" class="Symbol">(</a><a id="29147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29151" href="Data.Nat.Properties.html#29151" class="Bound">n</a><a id="29152" class="Symbol">)</a> <a id="29154" class="Symbol">=</a> <a id="29156" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29165" class="Symbol">(</a><a id="29166" href="Data.Nat.Properties.html#29073" class="Function">^-identityʳ</a> <a id="29178" href="Data.Nat.Properties.html#29151" class="Bound">n</a><a id="29179" class="Symbol">)</a>

<a id="^-zeroˡ"></a><a id="29182" href="Data.Nat.Properties.html#29182" class="Function">^-zeroˡ</a> <a id="29190" class="Symbol">:</a> <a id="29192" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="29201" class="Number">1</a> <a id="29203" href="Data.Nat.Base.html#6561" class="Function Operator">_^_</a>
<a id="29207" href="Data.Nat.Properties.html#29182" class="Function">^-zeroˡ</a> <a id="29215" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29223" class="Symbol">=</a> <a id="29225" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29230" href="Data.Nat.Properties.html#29182" class="Function">^-zeroˡ</a> <a id="29238" class="Symbol">(</a><a id="29239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29243" href="Data.Nat.Properties.html#29243" class="Bound">n</a><a id="29244" class="Symbol">)</a> <a id="29246" class="Symbol">=</a> <a id="29248" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="29265" class="Number">1</a> <a id="29267" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29273" href="Data.Nat.Properties.html#29243" class="Bound">n</a>   <a id="29277" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="29283" class="Number">1</a> <a id="29285" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29287" class="Symbol">(</a><a id="29288" class="Number">1</a> <a id="29290" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29292" href="Data.Nat.Properties.html#29243" class="Bound">n</a><a id="29293" class="Symbol">)</a> <a id="29295" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="29298" href="Data.Nat.Properties.html#21011" class="Function">*-identityˡ</a> <a id="29310" class="Symbol">(</a><a id="29311" class="Number">1</a> <a id="29313" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29315" href="Data.Nat.Properties.html#29243" class="Bound">n</a><a id="29316" class="Symbol">)</a> <a id="29318" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="29322" class="Number">1</a> <a id="29324" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29326" href="Data.Nat.Properties.html#29243" class="Bound">n</a>       <a id="29334" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="29337" href="Data.Nat.Properties.html#29182" class="Function">^-zeroˡ</a> <a id="29345" href="Data.Nat.Properties.html#29243" class="Bound">n</a> <a id="29347" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="29351" class="Number">1</a>           <a id="29363" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="^-distribˡ-+-*"></a><a id="29366" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="29381" class="Symbol">:</a> <a id="29383" class="Symbol">∀</a> <a id="29385" href="Data.Nat.Properties.html#29385" class="Bound">m</a> <a id="29387" href="Data.Nat.Properties.html#29387" class="Bound">n</a> <a id="29389" href="Data.Nat.Properties.html#29389" class="Bound">o</a> <a id="29391" class="Symbol">→</a> <a id="29393" href="Data.Nat.Properties.html#29385" class="Bound">m</a> <a id="29395" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29397" class="Symbol">(</a><a id="29398" href="Data.Nat.Properties.html#29387" class="Bound">n</a> <a id="29400" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29402" href="Data.Nat.Properties.html#29389" class="Bound">o</a><a id="29403" class="Symbol">)</a> <a id="29405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29407" href="Data.Nat.Properties.html#29385" class="Bound">m</a> <a id="29409" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29411" href="Data.Nat.Properties.html#29387" class="Bound">n</a> <a id="29413" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29415" href="Data.Nat.Properties.html#29385" class="Bound">m</a> <a id="29417" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29419" href="Data.Nat.Properties.html#29389" class="Bound">o</a>
<a id="29421" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="29436" href="Data.Nat.Properties.html#29436" class="Bound">m</a> <a id="29438" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29446" href="Data.Nat.Properties.html#29446" class="Bound">o</a> <a id="29448" class="Symbol">=</a> <a id="29450" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="29454" class="Symbol">(</a><a id="29455" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="29467" class="Symbol">(</a><a id="29468" href="Data.Nat.Properties.html#29436" class="Bound">m</a> <a id="29470" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29472" href="Data.Nat.Properties.html#29446" class="Bound">o</a><a id="29473" class="Symbol">))</a>
<a id="29476" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="29491" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29493" class="Symbol">(</a><a id="29494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29498" href="Data.Nat.Properties.html#29498" class="Bound">n</a><a id="29499" class="Symbol">)</a> <a id="29501" href="Data.Nat.Properties.html#29501" class="Bound">o</a> <a id="29503" class="Symbol">=</a> <a id="29505" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="29522" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29524" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29526" class="Symbol">(</a><a id="29527" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29529" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29531" class="Symbol">(</a><a id="29532" href="Data.Nat.Properties.html#29498" class="Bound">n</a> <a id="29534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29536" href="Data.Nat.Properties.html#29501" class="Bound">o</a><a id="29537" class="Symbol">))</a>       <a id="29546" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="29549" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29554" class="Symbol">(</a><a id="29555" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29557" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="29559" class="Symbol">)</a> <a id="29561" class="Symbol">(</a><a id="29562" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="29577" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29579" href="Data.Nat.Properties.html#29498" class="Bound">n</a> <a id="29581" href="Data.Nat.Properties.html#29501" class="Bound">o</a><a id="29582" class="Symbol">)</a> <a id="29584" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="29588" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29590" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29592" class="Symbol">((</a><a id="29594" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29596" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29598" href="Data.Nat.Properties.html#29498" class="Bound">n</a><a id="29599" class="Symbol">)</a> <a id="29601" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29603" class="Symbol">(</a><a id="29604" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29606" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29608" href="Data.Nat.Properties.html#29501" class="Bound">o</a><a id="29609" class="Symbol">))</a> <a id="29612" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="29615" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="29619" class="Symbol">(</a><a id="29620" href="Data.Nat.Properties.html#22111" class="Function">*-assoc</a> <a id="29628" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29630" class="Symbol">_</a> <a id="29632" class="Symbol">_)</a> <a id="29635" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="29639" class="Symbol">(</a><a id="29640" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29642" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29644" class="Symbol">(</a><a id="29645" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29647" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29649" href="Data.Nat.Properties.html#29498" class="Bound">n</a><a id="29650" class="Symbol">))</a> <a id="29653" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29655" class="Symbol">(</a><a id="29656" href="Data.Nat.Properties.html#29491" class="Bound">m</a> <a id="29658" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="29660" href="Data.Nat.Properties.html#29501" class="Bound">o</a><a id="29661" class="Symbol">)</a> <a id="29663" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="^-semigroup-morphism"></a><a id="29666" href="Data.Nat.Properties.html#29666" class="Function">^-semigroup-morphism</a> <a id="29687" class="Symbol">:</a> <a id="29689" class="Symbol">∀</a> <a id="29691" class="Symbol">{</a><a id="29692" href="Data.Nat.Properties.html#29692" class="Bound">n</a><a id="29693" class="Symbol">}</a> <a id="29695" class="Symbol">→</a> <a id="29697" class="Symbol">(</a><a id="29698" href="Data.Nat.Properties.html#29692" class="Bound">n</a> <a id="29700" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="29702" class="Symbol">)</a> <a id="29704" href="Algebra.Morphism.html#1614" class="Function">Is</a> <a id="29707" href="Data.Nat.Properties.html#16262" class="Function">+-semigroup</a> <a id="29719" href="Algebra.Morphism.html#1614" class="Function">-Semigroup⟶</a> <a id="29731" href="Data.Nat.Properties.html#23769" class="Function">*-semigroup</a>
<a id="29743" href="Data.Nat.Properties.html#29666" class="Function">^-semigroup-morphism</a> <a id="29764" class="Symbol">=</a> <a id="29766" class="Keyword">record</a>
  <a id="29775" class="Symbol">{</a> <a id="29777" href="Algebra.Morphism.html#1528" class="Field">⟦⟧-cong</a> <a id="29785" class="Symbol">=</a> <a id="29787" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="29792" class="Symbol">(_</a> <a id="29795" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="29797" class="Symbol">)</a>
  <a id="29801" class="Symbol">;</a> <a id="29803" href="Algebra.Morphism.html#1572" class="Field">∙-homo</a>  <a id="29811" class="Symbol">=</a> <a id="29813" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="29828" class="Symbol">_</a>
  <a id="29832" class="Symbol">}</a>

<a id="^-monoid-morphism"></a><a id="29835" href="Data.Nat.Properties.html#29835" class="Function">^-monoid-morphism</a> <a id="29853" class="Symbol">:</a> <a id="29855" class="Symbol">∀</a> <a id="29857" class="Symbol">{</a><a id="29858" href="Data.Nat.Properties.html#29858" class="Bound">n</a><a id="29859" class="Symbol">}</a> <a id="29861" class="Symbol">→</a> <a id="29863" class="Symbol">(</a><a id="29864" href="Data.Nat.Properties.html#29858" class="Bound">n</a> <a id="29866" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="29868" class="Symbol">)</a> <a id="29870" href="Algebra.Morphism.html#2184" class="Function">Is</a> <a id="29873" href="Data.Nat.Properties.html#16493" class="Function">+-0-monoid</a> <a id="29884" href="Algebra.Morphism.html#2184" class="Function">-Monoid⟶</a> <a id="29893" href="Data.Nat.Properties.html#24000" class="Function">*-1-monoid</a>
<a id="29904" href="Data.Nat.Properties.html#29835" class="Function">^-monoid-morphism</a> <a id="29922" class="Symbol">=</a> <a id="29924" class="Keyword">record</a>
  <a id="29933" class="Symbol">{</a> <a id="29935" href="Algebra.Morphism.html#2037" class="Field">sm-homo</a> <a id="29943" class="Symbol">=</a> <a id="29945" href="Data.Nat.Properties.html#29666" class="Function">^-semigroup-morphism</a>
  <a id="29968" class="Symbol">;</a> <a id="29970" href="Algebra.Morphism.html#2101" class="Field">ε-homo</a>  <a id="29978" class="Symbol">=</a> <a id="29980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="29987" class="Symbol">}</a>

<a id="^-*-assoc"></a><a id="29990" href="Data.Nat.Properties.html#29990" class="Function">^-*-assoc</a> <a id="30000" class="Symbol">:</a> <a id="30002" class="Symbol">∀</a> <a id="30004" href="Data.Nat.Properties.html#30004" class="Bound">m</a> <a id="30006" href="Data.Nat.Properties.html#30006" class="Bound">n</a> <a id="30008" href="Data.Nat.Properties.html#30008" class="Bound">o</a> <a id="30010" class="Symbol">→</a> <a id="30012" class="Symbol">(</a><a id="30013" href="Data.Nat.Properties.html#30004" class="Bound">m</a> <a id="30015" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30017" href="Data.Nat.Properties.html#30006" class="Bound">n</a><a id="30018" class="Symbol">)</a> <a id="30020" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30022" href="Data.Nat.Properties.html#30008" class="Bound">o</a> <a id="30024" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30026" href="Data.Nat.Properties.html#30004" class="Bound">m</a> <a id="30028" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30030" class="Symbol">(</a><a id="30031" href="Data.Nat.Properties.html#30006" class="Bound">n</a> <a id="30033" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30035" href="Data.Nat.Properties.html#30008" class="Bound">o</a><a id="30036" class="Symbol">)</a>
<a id="30038" href="Data.Nat.Properties.html#29990" class="Function">^-*-assoc</a> <a id="30048" href="Data.Nat.Properties.html#30048" class="Bound">m</a> <a id="30050" href="Data.Nat.Properties.html#30050" class="Bound">n</a> <a id="30052" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30060" class="Symbol">=</a> <a id="30062" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="30067" class="Symbol">(</a><a id="30068" href="Data.Nat.Properties.html#30048" class="Bound">m</a> <a id="30070" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="30072" class="Symbol">)</a> <a id="30074" class="Symbol">(</a><a id="30075" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30079" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="30081" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="30089" href="Data.Nat.Properties.html#30050" class="Bound">n</a><a id="30090" class="Symbol">)</a>
<a id="30092" href="Data.Nat.Properties.html#29990" class="Function">^-*-assoc</a> <a id="30102" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30104" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30106" class="Symbol">(</a><a id="30107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30111" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30112" class="Symbol">)</a> <a id="30114" class="Symbol">=</a> <a id="30116" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="30133" class="Symbol">(</a><a id="30134" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30136" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30138" href="Data.Nat.Properties.html#30104" class="Bound">n</a><a id="30139" class="Symbol">)</a> <a id="30141" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30143" class="Symbol">((</a><a id="30145" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30147" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30149" href="Data.Nat.Properties.html#30104" class="Bound">n</a><a id="30150" class="Symbol">)</a> <a id="30152" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30154" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30155" class="Symbol">)</a> <a id="30157" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="30160" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="30165" class="Symbol">((</a><a id="30167" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30169" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30171" href="Data.Nat.Properties.html#30104" class="Bound">n</a><a id="30172" class="Symbol">)</a> <a id="30174" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="30176" class="Symbol">)</a> <a id="30178" class="Symbol">(</a><a id="30179" href="Data.Nat.Properties.html#29990" class="Function">^-*-assoc</a> <a id="30189" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30191" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30193" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30194" class="Symbol">)</a> <a id="30196" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="30200" class="Symbol">(</a><a id="30201" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30203" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30205" href="Data.Nat.Properties.html#30104" class="Bound">n</a><a id="30206" class="Symbol">)</a> <a id="30208" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30210" class="Symbol">(</a><a id="30211" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30213" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30215" class="Symbol">(</a><a id="30216" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30218" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30220" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30221" class="Symbol">))</a> <a id="30224" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="30227" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30231" class="Symbol">(</a><a id="30232" href="Data.Nat.Properties.html#29366" class="Function">^-distribˡ-+-*</a> <a id="30247" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30249" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30251" class="Symbol">(</a><a id="30252" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30256" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30257" class="Symbol">))</a> <a id="30260" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="30264" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30266" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30268" class="Symbol">(</a><a id="30269" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30271" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30273" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30277" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30278" class="Symbol">)</a>         <a id="30288" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="30291" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="30296" class="Symbol">(</a><a id="30297" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30299" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="30301" class="Symbol">)</a> <a id="30303" class="Symbol">(</a><a id="30304" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="30308" class="Symbol">(</a><a id="30309" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="30315" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30317" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30318" class="Symbol">))</a> <a id="30321" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="30325" href="Data.Nat.Properties.html#30102" class="Bound">m</a> <a id="30327" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30329" class="Symbol">(</a><a id="30330" href="Data.Nat.Properties.html#30104" class="Bound">n</a> <a id="30332" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30334" class="Symbol">(</a><a id="30335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30339" href="Data.Nat.Properties.html#30111" class="Bound">o</a><a id="30340" class="Symbol">))</a> <a id="30343" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m^n≡0⇒m≡0"></a><a id="30346" href="Data.Nat.Properties.html#30346" class="Function">m^n≡0⇒m≡0</a> <a id="30356" class="Symbol">:</a> <a id="30358" class="Symbol">∀</a> <a id="30360" href="Data.Nat.Properties.html#30360" class="Bound">m</a> <a id="30362" href="Data.Nat.Properties.html#30362" class="Bound">n</a> <a id="30364" class="Symbol">→</a> <a id="30366" href="Data.Nat.Properties.html#30360" class="Bound">m</a> <a id="30368" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30370" href="Data.Nat.Properties.html#30362" class="Bound">n</a> <a id="30372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30374" class="Number">0</a> <a id="30376" class="Symbol">→</a> <a id="30378" href="Data.Nat.Properties.html#30360" class="Bound">m</a> <a id="30380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30382" class="Number">0</a>
<a id="30384" href="Data.Nat.Properties.html#30346" class="Function">m^n≡0⇒m≡0</a> <a id="30394" href="Data.Nat.Properties.html#30394" class="Bound">m</a> <a id="30396" class="Symbol">(</a><a id="30397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30401" href="Data.Nat.Properties.html#30401" class="Bound">n</a><a id="30402" class="Symbol">)</a> <a id="30404" href="Data.Nat.Properties.html#30404" class="Bound">eq</a> <a id="30407" class="Symbol">=</a> <a id="30409" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="30411" href="Function.Base.html#704" class="Function">id</a> <a id="30414" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="30416" href="Data.Nat.Properties.html#30346" class="Function">m^n≡0⇒m≡0</a> <a id="30426" href="Data.Nat.Properties.html#30394" class="Bound">m</a> <a id="30428" href="Data.Nat.Properties.html#30401" class="Bound">n</a> <a id="30430" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="30433" class="Symbol">(</a><a id="30434" href="Data.Nat.Properties.html#24930" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="30448" href="Data.Nat.Properties.html#30394" class="Bound">m</a> <a id="30450" href="Data.Nat.Properties.html#30404" class="Bound">eq</a><a id="30452" class="Symbol">)</a>

<a id="m^n≡1⇒n≡0∨m≡1"></a><a id="30455" href="Data.Nat.Properties.html#30455" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="30469" class="Symbol">:</a> <a id="30471" class="Symbol">∀</a> <a id="30473" href="Data.Nat.Properties.html#30473" class="Bound">m</a> <a id="30475" href="Data.Nat.Properties.html#30475" class="Bound">n</a> <a id="30477" class="Symbol">→</a> <a id="30479" href="Data.Nat.Properties.html#30473" class="Bound">m</a> <a id="30481" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30483" href="Data.Nat.Properties.html#30475" class="Bound">n</a> <a id="30485" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30487" class="Number">1</a> <a id="30489" class="Symbol">→</a> <a id="30491" href="Data.Nat.Properties.html#30475" class="Bound">n</a> <a id="30493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30495" class="Number">0</a> <a id="30497" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="30499" href="Data.Nat.Properties.html#30473" class="Bound">m</a> <a id="30501" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30503" class="Number">1</a>
<a id="30505" href="Data.Nat.Properties.html#30455" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="30519" href="Data.Nat.Properties.html#30519" class="Bound">m</a> <a id="30521" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30529" class="Symbol">_</a>  <a id="30532" class="Symbol">=</a> <a id="30534" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="30539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30544" href="Data.Nat.Properties.html#30455" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="30558" href="Data.Nat.Properties.html#30558" class="Bound">m</a> <a id="30560" class="Symbol">(</a><a id="30561" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30565" href="Data.Nat.Properties.html#30565" class="Bound">n</a><a id="30566" class="Symbol">)</a> <a id="30568" href="Data.Nat.Properties.html#30568" class="Bound">eq</a> <a id="30571" class="Symbol">=</a> <a id="30573" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="30578" class="Symbol">(</a><a id="30579" href="Data.Nat.Properties.html#25450" class="Function">m*n≡1⇒m≡1</a> <a id="30589" href="Data.Nat.Properties.html#30558" class="Bound">m</a> <a id="30591" class="Symbol">(</a><a id="30592" href="Data.Nat.Properties.html#30558" class="Bound">m</a> <a id="30594" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30596" href="Data.Nat.Properties.html#30565" class="Bound">n</a><a id="30597" class="Symbol">)</a> <a id="30599" href="Data.Nat.Properties.html#30568" class="Bound">eq</a><a id="30601" class="Symbol">)</a>

<a id="m^n≢0"></a><a id="30604" href="Data.Nat.Properties.html#30604" class="Function">m^n≢0</a> <a id="30610" class="Symbol">:</a> <a id="30612" class="Symbol">∀</a> <a id="30614" href="Data.Nat.Properties.html#30614" class="Bound">m</a> <a id="30616" href="Data.Nat.Properties.html#30616" class="Bound">n</a> <a id="30618" class="Symbol">.{{</a><a id="30621" href="Data.Nat.Properties.html#30621" class="Bound">_</a> <a id="30623" class="Symbol">:</a> <a id="30625" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="30633" href="Data.Nat.Properties.html#30614" class="Bound">m</a><a id="30634" class="Symbol">}}</a> <a id="30637" class="Symbol">→</a> <a id="30639" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="30647" class="Symbol">(</a><a id="30648" href="Data.Nat.Properties.html#30614" class="Bound">m</a> <a id="30650" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30652" href="Data.Nat.Properties.html#30616" class="Bound">n</a><a id="30653" class="Symbol">)</a>
<a id="30655" href="Data.Nat.Properties.html#30604" class="Function">m^n≢0</a> <a id="30661" href="Data.Nat.Properties.html#30661" class="Bound">m</a> <a id="30663" href="Data.Nat.Properties.html#30663" class="Bound">n</a> <a id="30665" class="Symbol">=</a> <a id="30667" href="Data.Nat.Base.html#3419" class="Function">≢-nonZero</a> <a id="30677" class="Symbol">(</a><a id="30678" href="Data.Nat.Base.html#3604" class="Function">≢-nonZero⁻¹</a> <a id="30690" href="Data.Nat.Properties.html#30661" class="Bound">m</a> <a id="30692" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="30695" href="Data.Nat.Properties.html#30346" class="Function">m^n≡0⇒m≡0</a> <a id="30705" href="Data.Nat.Properties.html#30661" class="Bound">m</a> <a id="30707" href="Data.Nat.Properties.html#30663" class="Bound">n</a><a id="30708" class="Symbol">)</a>

<a id="m^n&gt;0"></a><a id="30711" href="Data.Nat.Properties.html#30711" class="Function">m^n&gt;0</a> <a id="30717" class="Symbol">:</a> <a id="30719" class="Symbol">∀</a> <a id="30721" href="Data.Nat.Properties.html#30721" class="Bound">m</a> <a id="30723" class="Symbol">.{{</a><a id="30726" href="Data.Nat.Properties.html#30726" class="Bound">_</a> <a id="30728" class="Symbol">:</a> <a id="30730" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="30738" href="Data.Nat.Properties.html#30721" class="Bound">m</a><a id="30739" class="Symbol">}}</a> <a id="30742" href="Data.Nat.Properties.html#30742" class="Bound">n</a> <a id="30744" class="Symbol">→</a> <a id="30746" href="Data.Nat.Properties.html#30721" class="Bound">m</a> <a id="30748" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30750" href="Data.Nat.Properties.html#30742" class="Bound">n</a> <a id="30752" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="30754" class="Number">0</a>
<a id="30756" href="Data.Nat.Properties.html#30711" class="Function">m^n&gt;0</a> <a id="30762" href="Data.Nat.Properties.html#30762" class="Bound">m</a> <a id="30764" href="Data.Nat.Properties.html#30764" class="Bound">n</a> <a id="30766" class="Symbol">=</a> <a id="30768" href="Data.Nat.Base.html#3671" class="Function">&gt;-nonZero⁻¹</a> <a id="30780" class="Symbol">(</a><a id="30781" href="Data.Nat.Properties.html#30762" class="Bound">m</a> <a id="30783" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="30785" href="Data.Nat.Properties.html#30764" class="Bound">n</a><a id="30786" class="Symbol">)</a> <a id="30788" class="Symbol">{{</a><a id="30790" href="Data.Nat.Properties.html#30604" class="Function">m^n≢0</a> <a id="30796" href="Data.Nat.Properties.html#30762" class="Bound">m</a> <a id="30798" href="Data.Nat.Properties.html#30764" class="Bound">n</a><a id="30799" class="Symbol">}}</a>

<a id="^-monoˡ-≤"></a><a id="30803" href="Data.Nat.Properties.html#30803" class="Function">^-monoˡ-≤</a> <a id="30813" class="Symbol">:</a> <a id="30815" class="Symbol">∀</a> <a id="30817" href="Data.Nat.Properties.html#30817" class="Bound">n</a> <a id="30819" class="Symbol">→</a> <a id="30821" class="Symbol">(</a><a id="30822" href="Data.Nat.Base.html#6561" class="Function Operator">_^</a> <a id="30825" href="Data.Nat.Properties.html#30817" class="Bound">n</a><a id="30826" class="Symbol">)</a> <a id="30828" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="30838" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="30842" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="30844" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="30848" href="Data.Nat.Properties.html#30803" class="Function">^-monoˡ-≤</a> <a id="30858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="30863" href="Data.Nat.Properties.html#30863" class="Bound">m≤o</a> <a id="30867" class="Symbol">=</a> <a id="30869" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="30873" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="30877" href="Data.Nat.Properties.html#30803" class="Function">^-monoˡ-≤</a> <a id="30887" class="Symbol">(</a><a id="30888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30892" href="Data.Nat.Properties.html#30892" class="Bound">n</a><a id="30893" class="Symbol">)</a> <a id="30895" href="Data.Nat.Properties.html#30895" class="Bound">m≤o</a> <a id="30899" class="Symbol">=</a> <a id="30901" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="30910" href="Data.Nat.Properties.html#30895" class="Bound">m≤o</a> <a id="30914" class="Symbol">(</a><a id="30915" href="Data.Nat.Properties.html#30803" class="Function">^-monoˡ-≤</a> <a id="30925" href="Data.Nat.Properties.html#30892" class="Bound">n</a> <a id="30927" href="Data.Nat.Properties.html#30895" class="Bound">m≤o</a><a id="30930" class="Symbol">)</a>

<a id="^-monoʳ-≤"></a><a id="30933" href="Data.Nat.Properties.html#30933" class="Function">^-monoʳ-≤</a> <a id="30943" class="Symbol">:</a> <a id="30945" class="Symbol">∀</a> <a id="30947" href="Data.Nat.Properties.html#30947" class="Bound">m</a> <a id="30949" class="Symbol">.{{</a><a id="30952" href="Data.Nat.Properties.html#30952" class="Bound">_</a> <a id="30954" class="Symbol">:</a> <a id="30956" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="30964" href="Data.Nat.Properties.html#30947" class="Bound">m</a><a id="30965" class="Symbol">}}</a> <a id="30968" class="Symbol">→</a> <a id="30970" class="Symbol">(</a><a id="30971" href="Data.Nat.Properties.html#30947" class="Bound">m</a> <a id="30973" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="30975" class="Symbol">)</a> <a id="30977" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="30987" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="30991" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="30993" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="30997" href="Data.Nat.Properties.html#30933" class="Function">^-monoʳ-≤</a> <a id="31007" href="Data.Nat.Properties.html#31007" class="Bound">m</a> <a id="31009" class="Symbol">{_}</a> <a id="31013" class="Symbol">{</a><a id="31014" href="Data.Nat.Properties.html#31014" class="Bound">o</a><a id="31015" class="Symbol">}</a> <a id="31017" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="31021" class="Symbol">=</a> <a id="31023" href="Data.Nat.Properties.html#12425" class="Function">n≢0⇒n&gt;0</a> <a id="31031" class="Symbol">(</a><a id="31032" href="Data.Nat.Base.html#3604" class="Function">≢-nonZero⁻¹</a> <a id="31044" class="Symbol">(</a><a id="31045" href="Data.Nat.Properties.html#31007" class="Bound">m</a> <a id="31047" href="Data.Nat.Base.html#6561" class="Function Operator">^</a> <a id="31049" href="Data.Nat.Properties.html#31014" class="Bound">o</a><a id="31050" class="Symbol">)</a> <a id="31052" class="Symbol">{{</a><a id="31054" href="Data.Nat.Properties.html#30604" class="Function">m^n≢0</a> <a id="31060" href="Data.Nat.Properties.html#31007" class="Bound">m</a> <a id="31062" href="Data.Nat.Properties.html#31014" class="Bound">o</a><a id="31063" class="Symbol">}})</a>
<a id="31067" href="Data.Nat.Properties.html#30933" class="Function">^-monoʳ-≤</a> <a id="31077" href="Data.Nat.Properties.html#31077" class="Bound">m</a> <a id="31079" class="Symbol">(</a><a id="31080" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="31084" href="Data.Nat.Properties.html#31084" class="Bound">n≤o</a><a id="31087" class="Symbol">)</a> <a id="31089" class="Symbol">=</a> <a id="31091" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="31101" href="Data.Nat.Properties.html#31077" class="Bound">m</a> <a id="31103" class="Symbol">(</a><a id="31104" href="Data.Nat.Properties.html#30933" class="Function">^-monoʳ-≤</a> <a id="31114" href="Data.Nat.Properties.html#31077" class="Bound">m</a> <a id="31116" href="Data.Nat.Properties.html#31084" class="Bound">n≤o</a><a id="31119" class="Symbol">)</a>

<a id="^-monoˡ-&lt;"></a><a id="31122" href="Data.Nat.Properties.html#31122" class="Function">^-monoˡ-&lt;</a> <a id="31132" class="Symbol">:</a> <a id="31134" class="Symbol">∀</a> <a id="31136" href="Data.Nat.Properties.html#31136" class="Bound">n</a> <a id="31138" class="Symbol">.{{</a><a id="31141" href="Data.Nat.Properties.html#31141" class="Bound">_</a> <a id="31143" class="Symbol">:</a> <a id="31145" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="31153" href="Data.Nat.Properties.html#31136" class="Bound">n</a><a id="31154" class="Symbol">}}</a> <a id="31157" class="Symbol">→</a> <a id="31159" class="Symbol">(</a><a id="31160" href="Data.Nat.Base.html#6561" class="Function Operator">_^</a> <a id="31163" href="Data.Nat.Properties.html#31136" class="Bound">n</a><a id="31164" class="Symbol">)</a> <a id="31166" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="31176" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="31180" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="31182" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="31186" href="Data.Nat.Properties.html#31122" class="Function">^-monoˡ-&lt;</a> <a id="31196" class="Symbol">(</a><a id="31197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31201" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31205" class="Symbol">)</a>      <a id="31212" href="Data.Nat.Properties.html#31212" class="Bound">m&lt;o</a> <a id="31216" class="Symbol">=</a> <a id="31218" href="Data.Nat.Properties.html#27300" class="Function">*-monoˡ-&lt;</a> <a id="31228" class="Number">1</a> <a id="31230" href="Data.Nat.Properties.html#31212" class="Bound">m&lt;o</a>
<a id="31234" href="Data.Nat.Properties.html#31122" class="Function">^-monoˡ-&lt;</a> <a id="31244" class="Symbol">(</a><a id="31245" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31249" href="Data.Nat.Properties.html#31249" class="Bound">n</a><a id="31250" class="Symbol">@(</a><a id="31252" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31256" class="Symbol">_))</a> <a id="31260" href="Data.Nat.Properties.html#31260" class="Bound">m&lt;o</a> <a id="31264" class="Symbol">=</a> <a id="31266" href="Data.Nat.Properties.html#27137" class="Function">*-mono-&lt;</a> <a id="31275" href="Data.Nat.Properties.html#31260" class="Bound">m&lt;o</a> <a id="31279" class="Symbol">(</a><a id="31280" href="Data.Nat.Properties.html#31122" class="Function">^-monoˡ-&lt;</a> <a id="31290" href="Data.Nat.Properties.html#31249" class="Bound">n</a> <a id="31292" href="Data.Nat.Properties.html#31260" class="Bound">m&lt;o</a><a id="31295" class="Symbol">)</a>

<a id="^-monoʳ-&lt;"></a><a id="31298" href="Data.Nat.Properties.html#31298" class="Function">^-monoʳ-&lt;</a> <a id="31308" class="Symbol">:</a> <a id="31310" class="Symbol">∀</a> <a id="31312" href="Data.Nat.Properties.html#31312" class="Bound">m</a> <a id="31314" class="Symbol">→</a> <a id="31316" class="Number">1</a> <a id="31318" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="31320" href="Data.Nat.Properties.html#31312" class="Bound">m</a> <a id="31322" class="Symbol">→</a> <a id="31324" class="Symbol">(</a><a id="31325" href="Data.Nat.Properties.html#31312" class="Bound">m</a> <a id="31327" href="Data.Nat.Base.html#6561" class="Function Operator">^_</a><a id="31329" class="Symbol">)</a> <a id="31331" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="31341" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="31345" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="31347" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="31351" href="Data.Nat.Properties.html#31298" class="Function">^-monoʳ-&lt;</a> <a id="31361" href="Data.Nat.Properties.html#31361" class="Bound">m</a><a id="31362" class="Symbol">@(</a><a id="31364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31368" class="Symbol">_)</a> <a id="31371" href="Data.Nat.Properties.html#31371" class="Bound">1&lt;m</a> <a id="31375" class="Symbol">{</a><a id="31376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31380" class="Symbol">}</a>  <a id="31383" class="Symbol">{</a><a id="31384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31388" href="Data.Nat.Properties.html#31388" class="Bound">o</a><a id="31389" class="Symbol">}</a> <a id="31391" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>       <a id="31401" class="Symbol">=</a> <a id="31403" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="31412" href="Data.Nat.Properties.html#31371" class="Bound">1&lt;m</a> <a id="31416" class="Symbol">(</a><a id="31417" href="Data.Nat.Properties.html#30711" class="Function">m^n&gt;0</a> <a id="31423" href="Data.Nat.Properties.html#31361" class="Bound">m</a> <a id="31425" href="Data.Nat.Properties.html#31388" class="Bound">o</a><a id="31426" class="Symbol">)</a>
<a id="31428" href="Data.Nat.Properties.html#31298" class="Function">^-monoʳ-&lt;</a> <a id="31438" href="Data.Nat.Properties.html#31438" class="Bound">m</a><a id="31439" class="Symbol">@(</a><a id="31441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31445" class="Symbol">_)</a> <a id="31448" href="Data.Nat.Properties.html#31448" class="Bound">1&lt;m</a> <a id="31452" class="Symbol">{</a><a id="31453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31457" href="Data.Nat.Properties.html#31457" class="Bound">n</a><a id="31458" class="Symbol">}</a> <a id="31460" class="Symbol">{</a><a id="31461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31465" href="Data.Nat.Properties.html#31465" class="Bound">o</a><a id="31466" class="Symbol">}</a> <a id="31468" class="Symbol">(</a><a id="31469" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="31473" href="Data.Nat.Properties.html#31473" class="Bound">n&lt;o</a><a id="31476" class="Symbol">)</a> <a id="31478" class="Symbol">=</a> <a id="31480" href="Data.Nat.Properties.html#27493" class="Function">*-monoʳ-&lt;</a> <a id="31490" href="Data.Nat.Properties.html#31438" class="Bound">m</a> <a id="31492" class="Symbol">(</a><a id="31493" href="Data.Nat.Properties.html#31298" class="Function">^-monoʳ-&lt;</a> <a id="31503" href="Data.Nat.Properties.html#31438" class="Bound">m</a> <a id="31505" href="Data.Nat.Properties.html#31448" class="Bound">1&lt;m</a> <a id="31509" href="Data.Nat.Properties.html#31473" class="Bound">n&lt;o</a><a id="31512" class="Symbol">)</a>

<a id="31515" class="Comment">------------------------------------------------------------------------</a>
<a id="31588" class="Comment">-- Properties of _⊓_ and _⊔_</a>
<a id="31617" class="Comment">------------------------------------------------------------------------</a>
<a id="31690" class="Comment">-- Basic specification in terms of _≤_</a>

<a id="m≤n⇒m⊔n≡n"></a><a id="31730" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a> <a id="31740" class="Symbol">:</a> <a id="31742" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="31744" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="31746" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="31748" class="Symbol">→</a> <a id="31750" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="31752" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="31754" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="31756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31758" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="31760" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a> <a id="31770" class="Symbol">{</a><a id="31771" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31775" class="Symbol">}</a>  <a id="31778" class="Symbol">_</a>         <a id="31788" class="Symbol">=</a> <a id="31790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31795" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a> <a id="31805" class="Symbol">{</a><a id="31806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31810" href="Data.Nat.Properties.html#31810" class="Bound">m</a><a id="31811" class="Symbol">}</a> <a id="31813" class="Symbol">(</a><a id="31814" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="31818" href="Data.Nat.Properties.html#31818" class="Bound">m≤n</a><a id="31821" class="Symbol">)</a> <a id="31823" class="Symbol">=</a> <a id="31825" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="31830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31834" class="Symbol">(</a><a id="31835" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a> <a id="31845" href="Data.Nat.Properties.html#31818" class="Bound">m≤n</a><a id="31848" class="Symbol">)</a>

<a id="m≥n⇒m⊔n≡m"></a><a id="31851" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="31861" class="Symbol">:</a> <a id="31863" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="31865" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="31867" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="31869" class="Symbol">→</a> <a id="31871" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="31873" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="31875" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="31877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31879" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="31881" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="31891" class="Symbol">{</a><a id="31892" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31896" class="Symbol">}</a>  <a id="31899" class="Symbol">{</a><a id="31900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31904" class="Symbol">}</a>  <a id="31907" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="31917" class="Symbol">=</a> <a id="31919" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31924" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="31934" class="Symbol">{</a><a id="31935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31939" href="Data.Nat.Properties.html#31939" class="Bound">m</a><a id="31940" class="Symbol">}</a> <a id="31942" class="Symbol">{</a><a id="31943" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="31947" class="Symbol">}</a>  <a id="31950" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="31960" class="Symbol">=</a> <a id="31962" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31967" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="31977" class="Symbol">{</a><a id="31978" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31982" href="Data.Nat.Properties.html#31982" class="Bound">m</a><a id="31983" class="Symbol">}</a> <a id="31985" class="Symbol">{</a><a id="31986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31990" href="Data.Nat.Properties.html#31990" class="Bound">n</a><a id="31991" class="Symbol">}</a> <a id="31993" class="Symbol">(</a><a id="31994" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="31998" href="Data.Nat.Properties.html#31998" class="Bound">m≥n</a><a id="32001" class="Symbol">)</a> <a id="32003" class="Symbol">=</a> <a id="32005" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32014" class="Symbol">(</a><a id="32015" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="32025" href="Data.Nat.Properties.html#31998" class="Bound">m≥n</a><a id="32028" class="Symbol">)</a>

<a id="m≤n⇒m⊓n≡m"></a><a id="32031" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a> <a id="32041" class="Symbol">:</a> <a id="32043" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="32045" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="32047" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="32049" class="Symbol">→</a> <a id="32051" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="32053" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="32055" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="32057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32059" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="32061" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a> <a id="32071" class="Symbol">{</a><a id="32072" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32076" class="Symbol">}</a>  <a id="32079" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="32089" class="Symbol">=</a> <a id="32091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32096" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a> <a id="32106" class="Symbol">{</a><a id="32107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32111" href="Data.Nat.Properties.html#32111" class="Bound">m</a><a id="32112" class="Symbol">}</a> <a id="32114" class="Symbol">(</a><a id="32115" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="32119" href="Data.Nat.Properties.html#32119" class="Bound">m≤n</a><a id="32122" class="Symbol">)</a> <a id="32124" class="Symbol">=</a> <a id="32126" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32131" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32135" class="Symbol">(</a><a id="32136" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a> <a id="32146" href="Data.Nat.Properties.html#32119" class="Bound">m≤n</a><a id="32149" class="Symbol">)</a>

<a id="m≥n⇒m⊓n≡n"></a><a id="32152" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32162" class="Symbol">:</a> <a id="32164" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="32166" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="32168" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="32170" class="Symbol">→</a> <a id="32172" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="32174" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="32176" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="32178" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32180" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="32182" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32192" class="Symbol">{</a><a id="32193" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32197" class="Symbol">}</a>  <a id="32200" class="Symbol">{</a><a id="32201" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32205" class="Symbol">}</a>  <a id="32208" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="32218" class="Symbol">=</a> <a id="32220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32225" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32235" class="Symbol">{</a><a id="32236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32240" href="Data.Nat.Properties.html#32240" class="Bound">m</a><a id="32241" class="Symbol">}</a> <a id="32243" class="Symbol">{</a><a id="32244" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32248" class="Symbol">}</a>  <a id="32251" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="32261" class="Symbol">=</a> <a id="32263" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32268" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32278" class="Symbol">{</a><a id="32279" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32283" href="Data.Nat.Properties.html#32283" class="Bound">m</a><a id="32284" class="Symbol">}</a> <a id="32286" class="Symbol">{</a><a id="32287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32291" href="Data.Nat.Properties.html#32291" class="Bound">n</a><a id="32292" class="Symbol">}</a> <a id="32294" class="Symbol">(</a><a id="32295" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="32299" href="Data.Nat.Properties.html#32299" class="Bound">m≤n</a><a id="32302" class="Symbol">)</a> <a id="32304" class="Symbol">=</a> <a id="32306" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="32311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32315" class="Symbol">(</a><a id="32316" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32326" href="Data.Nat.Properties.html#32299" class="Bound">m≤n</a><a id="32329" class="Symbol">)</a>

<a id="⊓-operator"></a><a id="32332" href="Data.Nat.Properties.html#32332" class="Function">⊓-operator</a> <a id="32343" class="Symbol">:</a> <a id="32345" href="Algebra.Construct.NaturalChoice.Base.html#990" class="Record">MinOperator</a> <a id="32357" href="Data.Nat.Properties.html#7217" class="Function">≤-totalPreorder</a>
<a id="32373" href="Data.Nat.Properties.html#32332" class="Function">⊓-operator</a> <a id="32384" class="Symbol">=</a> <a id="32386" class="Keyword">record</a>
  <a id="32395" class="Symbol">{</a> <a id="32397" href="Algebra.Construct.NaturalChoice.Base.html#1095" class="Field">x≤y⇒x⊓y≈x</a> <a id="32407" class="Symbol">=</a> <a id="32409" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a>
  <a id="32421" class="Symbol">;</a> <a id="32423" href="Algebra.Construct.NaturalChoice.Base.html#1141" class="Field">x≥y⇒x⊓y≈y</a> <a id="32433" class="Symbol">=</a> <a id="32435" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a>
  <a id="32447" class="Symbol">}</a>

<a id="⊔-operator"></a><a id="32450" href="Data.Nat.Properties.html#32450" class="Function">⊔-operator</a> <a id="32461" class="Symbol">:</a> <a id="32463" href="Algebra.Construct.NaturalChoice.Base.html#1191" class="Record">MaxOperator</a> <a id="32475" href="Data.Nat.Properties.html#7217" class="Function">≤-totalPreorder</a>
<a id="32491" href="Data.Nat.Properties.html#32450" class="Function">⊔-operator</a> <a id="32502" class="Symbol">=</a> <a id="32504" class="Keyword">record</a>
  <a id="32513" class="Symbol">{</a> <a id="32515" href="Algebra.Construct.NaturalChoice.Base.html#1296" class="Field">x≤y⇒x⊔y≈y</a> <a id="32525" class="Symbol">=</a> <a id="32527" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a>
  <a id="32539" class="Symbol">;</a> <a id="32541" href="Algebra.Construct.NaturalChoice.Base.html#1342" class="Field">x≥y⇒x⊔y≈x</a> <a id="32551" class="Symbol">=</a> <a id="32553" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a>
  <a id="32565" class="Symbol">}</a>

<a id="32568" class="Comment">------------------------------------------------------------------------</a>
<a id="32641" class="Comment">-- Equality to their counterparts defined in terms of primitive operations</a>

<a id="⊔≡⊔′"></a><a id="32717" href="Data.Nat.Properties.html#32717" class="Function">⊔≡⊔′</a> <a id="32722" class="Symbol">:</a> <a id="32724" class="Symbol">∀</a> <a id="32726" href="Data.Nat.Properties.html#32726" class="Bound">m</a> <a id="32728" href="Data.Nat.Properties.html#32728" class="Bound">n</a> <a id="32730" class="Symbol">→</a> <a id="32732" href="Data.Nat.Properties.html#32726" class="Bound">m</a> <a id="32734" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="32736" href="Data.Nat.Properties.html#32728" class="Bound">n</a> <a id="32738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32740" href="Data.Nat.Properties.html#32726" class="Bound">m</a> <a id="32742" href="Data.Nat.Base.html#5767" class="Function Operator">⊔′</a> <a id="32745" href="Data.Nat.Properties.html#32728" class="Bound">n</a>
<a id="32747" href="Data.Nat.Properties.html#32717" class="Function">⊔≡⊔′</a> <a id="32752" href="Data.Nat.Properties.html#32752" class="Bound">m</a> <a id="32754" href="Data.Nat.Properties.html#32754" class="Bound">n</a> <a id="32756" class="Keyword">with</a> <a id="32761" href="Data.Nat.Properties.html#32752" class="Bound">m</a> <a id="32763" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="32766" href="Data.Nat.Properties.html#32754" class="Bound">n</a> <a id="32768" class="Keyword">in</a> <a id="32771" class="Argument">eq</a>
<a id="32774" class="Symbol">...</a> <a id="32778" class="Symbol">|</a> <a id="32780" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="32786" class="Symbol">=</a> <a id="32788" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a> <a id="32798" class="Symbol">(</a><a id="32799" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="32803" class="Symbol">(λ</a> <a id="32806" href="Data.Nat.Properties.html#32806" class="Bound">m&lt;n</a> <a id="32810" class="Symbol">→</a> <a id="32812" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="32818" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="32820" href="Data.Nat.Properties.html#32771" class="Bound">eq</a> <a id="32823" class="Symbol">(</a><a id="32824" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="32829" href="Data.Nat.Properties.html#32806" class="Bound">m&lt;n</a><a id="32832" class="Symbol">)))</a>
<a id="32836" class="Symbol">...</a> <a id="32840" class="Symbol">|</a> <a id="32842" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="32848" class="Symbol">=</a> <a id="32850" href="Data.Nat.Properties.html#31730" class="Function">m≤n⇒m⊔n≡n</a> <a id="32860" class="Symbol">(</a><a id="32861" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="32865" class="Symbol">(</a><a id="32866" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="32871" class="Bound">m</a> <a id="32873" class="Bound">n</a> <a id="32875" class="Symbol">(</a><a id="32876" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="32882" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="32884" class="Symbol">(</a><a id="32885" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="32889" href="Data.Nat.Properties.html#32771" class="Bound">eq</a><a id="32891" class="Symbol">)</a> <a id="32893" class="Symbol">_)))</a>

<a id="⊓≡⊓′"></a><a id="32899" href="Data.Nat.Properties.html#32899" class="Function">⊓≡⊓′</a> <a id="32904" class="Symbol">:</a> <a id="32906" class="Symbol">∀</a> <a id="32908" href="Data.Nat.Properties.html#32908" class="Bound">m</a> <a id="32910" href="Data.Nat.Properties.html#32910" class="Bound">n</a> <a id="32912" class="Symbol">→</a> <a id="32914" href="Data.Nat.Properties.html#32908" class="Bound">m</a> <a id="32916" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="32918" href="Data.Nat.Properties.html#32910" class="Bound">n</a> <a id="32920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32922" href="Data.Nat.Properties.html#32908" class="Bound">m</a> <a id="32924" href="Data.Nat.Base.html#6135" class="Function Operator">⊓′</a> <a id="32927" href="Data.Nat.Properties.html#32910" class="Bound">n</a>
<a id="32929" href="Data.Nat.Properties.html#32899" class="Function">⊓≡⊓′</a> <a id="32934" href="Data.Nat.Properties.html#32934" class="Bound">m</a> <a id="32936" href="Data.Nat.Properties.html#32936" class="Bound">n</a> <a id="32938" class="Keyword">with</a> <a id="32943" href="Data.Nat.Properties.html#32934" class="Bound">m</a> <a id="32945" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="32948" href="Data.Nat.Properties.html#32936" class="Bound">n</a> <a id="32950" class="Keyword">in</a> <a id="32953" class="Argument">eq</a>
<a id="32956" class="Symbol">...</a> <a id="32960" class="Symbol">|</a> <a id="32962" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="32968" class="Symbol">=</a> <a id="32970" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a> <a id="32980" class="Symbol">(</a><a id="32981" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="32985" class="Symbol">(λ</a> <a id="32988" href="Data.Nat.Properties.html#32988" class="Bound">m&lt;n</a> <a id="32992" class="Symbol">→</a> <a id="32994" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="33000" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="33002" href="Data.Nat.Properties.html#32953" class="Bound">eq</a> <a id="33005" class="Symbol">(</a><a id="33006" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="33011" href="Data.Nat.Properties.html#32988" class="Bound">m&lt;n</a><a id="33014" class="Symbol">)))</a>
<a id="33018" class="Symbol">...</a> <a id="33022" class="Symbol">|</a> <a id="33024" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="33030" class="Symbol">=</a> <a id="33032" href="Data.Nat.Properties.html#32031" class="Function">m≤n⇒m⊓n≡m</a> <a id="33042" class="Symbol">(</a><a id="33043" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="33047" class="Symbol">(</a><a id="33048" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="33053" class="Bound">m</a> <a id="33055" class="Bound">n</a> <a id="33057" class="Symbol">(</a><a id="33058" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="33064" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="33066" class="Symbol">(</a><a id="33067" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="33071" href="Data.Nat.Properties.html#32953" class="Bound">eq</a><a id="33073" class="Symbol">)</a> <a id="33075" class="Symbol">_)))</a>

<a id="33081" class="Comment">------------------------------------------------------------------------</a>
<a id="33154" class="Comment">-- Derived properties of _⊓_ and _⊔_</a>

<a id="33192" class="Keyword">private</a>
  <a id="33202" class="Keyword">module</a> <a id="⊓-⊔-properties"></a><a id="33209" href="Data.Nat.Properties.html#33209" class="Module">⊓-⊔-properties</a>        <a id="33231" class="Symbol">=</a> <a id="33233" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">MinMaxOp</a>        <a id="33249" href="Data.Nat.Properties.html#32332" class="Function">⊓-operator</a> <a id="33260" href="Data.Nat.Properties.html#32450" class="Function">⊔-operator</a>
  <a id="33273" class="Keyword">module</a> <a id="⊓-⊔-latticeProperties"></a><a id="33280" href="Data.Nat.Properties.html#33280" class="Module">⊓-⊔-latticeProperties</a> <a id="33302" class="Symbol">=</a> <a id="33304" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">LatticeMinMaxOp</a> <a id="33320" href="Data.Nat.Properties.html#32332" class="Function">⊓-operator</a> <a id="33331" href="Data.Nat.Properties.html#32450" class="Function">⊔-operator</a>

<a id="33343" class="Keyword">open</a> <a id="33348" href="Data.Nat.Properties.html#33209" class="Module">⊓-⊔-properties</a> <a id="33363" class="Keyword">public</a>
  <a id="33372" class="Keyword">using</a>
  <a id="33380" class="Symbol">(</a> <a id="33382" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a>                    <a id="33408" class="Comment">-- : Idempotent _⊓_</a>
  <a id="33430" class="Symbol">;</a> <a id="33432" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a>                     <a id="33458" class="Comment">-- : Selective _⊓_</a>
  <a id="33479" class="Symbol">;</a> <a id="33481" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>                   <a id="33507" class="Comment">-- : Associative _⊓_</a>
  <a id="33530" class="Symbol">;</a> <a id="33532" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>                    <a id="33558" class="Comment">-- : Commutative _⊓_</a>

  <a id="33582" class="Symbol">;</a> <a id="33584" href="Algebra.Construct.NaturalChoice.MaxOp.html#1120" class="Function">⊔-idem</a>                    <a id="33610" class="Comment">-- : Idempotent _⊔_</a>
  <a id="33632" class="Symbol">;</a> <a id="33634" href="Algebra.Construct.NaturalChoice.MaxOp.html#1148" class="Function">⊔-sel</a>                     <a id="33660" class="Comment">-- : Selective _⊔_</a>
  <a id="33681" class="Symbol">;</a> <a id="33683" href="Algebra.Construct.NaturalChoice.MaxOp.html#1175" class="Function">⊔-assoc</a>                   <a id="33709" class="Comment">-- : Associative _⊔_</a>
  <a id="33732" class="Symbol">;</a> <a id="33734" href="Algebra.Construct.NaturalChoice.MaxOp.html#1204" class="Function">⊔-comm</a>                    <a id="33760" class="Comment">-- : Commutative _⊔_</a>

  <a id="33784" class="Symbol">;</a> <a id="33786" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1587" class="Function">⊓-distribˡ-⊔</a>              <a id="33812" class="Comment">-- : _⊓_ DistributesOverˡ _⊔_</a>
  <a id="33844" class="Symbol">;</a> <a id="33846" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1980" class="Function">⊓-distribʳ-⊔</a>              <a id="33872" class="Comment">-- : _⊓_ DistributesOverʳ _⊔_</a>
  <a id="33904" class="Symbol">;</a> <a id="33906" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a>               <a id="33932" class="Comment">-- : _⊓_ DistributesOver  _⊔_</a>
  <a id="33964" class="Symbol">;</a> <a id="33966" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2163" class="Function">⊔-distribˡ-⊓</a>              <a id="33992" class="Comment">-- : _⊔_ DistributesOverˡ _⊓_</a>
  <a id="34024" class="Symbol">;</a> <a id="34026" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2556" class="Function">⊔-distribʳ-⊓</a>              <a id="34052" class="Comment">-- : _⊔_ DistributesOverʳ _⊓_</a>
  <a id="34084" class="Symbol">;</a> <a id="34086" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2658" class="Function">⊔-distrib-⊓</a>               <a id="34112" class="Comment">-- : _⊔_ DistributesOver  _⊓_</a>
  <a id="34144" class="Symbol">;</a> <a id="34146" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a>               <a id="34172" class="Comment">-- : _⊓_ Absorbs _⊔_</a>
  <a id="34195" class="Symbol">;</a> <a id="34197" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a>               <a id="34223" class="Comment">-- : _⊔_ Absorbs _⊓_</a>
  <a id="34246" class="Symbol">;</a> <a id="34248" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3369" class="Function">⊔-⊓-absorptive</a>            <a id="34274" class="Comment">-- : Absorptive _⊔_ _⊓_</a>
  <a id="34300" class="Symbol">;</a> <a id="34302" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3449" class="Function">⊓-⊔-absorptive</a>            <a id="34328" class="Comment">-- : Absorptive _⊓_ _⊔_</a>

  <a id="34355" class="Symbol">;</a> <a id="34357" href="Algebra.Construct.NaturalChoice.MinOp.html#3920" class="Function">⊓-isMagma</a>                 <a id="34383" class="Comment">-- : IsMagma _⊓_</a>
  <a id="34402" class="Symbol">;</a> <a id="34404" href="Algebra.Construct.NaturalChoice.MinOp.html#4029" class="Function">⊓-isSemigroup</a>             <a id="34430" class="Comment">-- : IsSemigroup _⊓_</a>
  <a id="34453" class="Symbol">;</a> <a id="34455" href="Algebra.Construct.NaturalChoice.MinOp.html#4237" class="Function">⊓-isCommutativeSemigroup</a>  <a id="34481" class="Comment">-- : IsCommutativeSemigroup _⊓_</a>
  <a id="34515" class="Symbol">;</a> <a id="34517" href="Algebra.Construct.NaturalChoice.MinOp.html#4135" class="Function">⊓-isBand</a>                  <a id="34543" class="Comment">-- : IsBand _⊓_</a>
  <a id="34561" class="Symbol">;</a> <a id="34563" href="Algebra.Construct.NaturalChoice.MinOp.html#4387" class="Function">⊓-isSelectiveMagma</a>        <a id="34589" class="Comment">-- : IsSelectiveMagma _⊓_</a>

  <a id="34618" class="Symbol">;</a> <a id="34620" href="Algebra.Construct.NaturalChoice.MaxOp.html#1431" class="Function">⊔-isMagma</a>                 <a id="34646" class="Comment">-- : IsMagma _⊔_</a>
  <a id="34665" class="Symbol">;</a> <a id="34667" href="Algebra.Construct.NaturalChoice.MaxOp.html#1475" class="Function">⊔-isSemigroup</a>             <a id="34693" class="Comment">-- : IsSemigroup _⊔_</a>
  <a id="34716" class="Symbol">;</a> <a id="34718" href="Algebra.Construct.NaturalChoice.MaxOp.html#1523" class="Function">⊔-isCommutativeSemigroup</a>  <a id="34744" class="Comment">-- : IsCommutativeSemigroup _⊔_</a>
  <a id="34778" class="Symbol">;</a> <a id="34780" href="Algebra.Construct.NaturalChoice.MaxOp.html#1582" class="Function">⊔-isBand</a>                  <a id="34806" class="Comment">-- : IsBand _⊔_</a>
  <a id="34824" class="Symbol">;</a> <a id="34826" href="Algebra.Construct.NaturalChoice.MaxOp.html#1670" class="Function">⊔-isSelectiveMagma</a>        <a id="34852" class="Comment">-- : IsSelectiveMagma _⊔_</a>

  <a id="34881" class="Symbol">;</a> <a id="34883" href="Algebra.Construct.NaturalChoice.MinOp.html#4899" class="Function">⊓-magma</a>                   <a id="34909" class="Comment">-- : Magma _ _</a>
  <a id="34926" class="Symbol">;</a> <a id="34928" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-semigroup</a>               <a id="34954" class="Comment">-- : Semigroup _ _</a>
  <a id="34975" class="Symbol">;</a> <a id="34977" href="Algebra.Construct.NaturalChoice.MinOp.html#5051" class="Function">⊓-band</a>                    <a id="35003" class="Comment">-- : Band _ _</a>
  <a id="35019" class="Symbol">;</a> <a id="35021" href="Algebra.Construct.NaturalChoice.MinOp.html#5112" class="Function">⊓-commutativeSemigroup</a>    <a id="35047" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="35079" class="Symbol">;</a> <a id="35081" href="Algebra.Construct.NaturalChoice.MinOp.html#5253" class="Function">⊓-selectiveMagma</a>          <a id="35107" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="35134" class="Symbol">;</a> <a id="35136" href="Algebra.Construct.NaturalChoice.MaxOp.html#1724" class="Function">⊔-magma</a>                   <a id="35162" class="Comment">-- : Magma _ _</a>
  <a id="35179" class="Symbol">;</a> <a id="35181" href="Algebra.Construct.NaturalChoice.MaxOp.html#1766" class="Function">⊔-semigroup</a>               <a id="35207" class="Comment">-- : Semigroup _ _</a>
  <a id="35228" class="Symbol">;</a> <a id="35230" href="Algebra.Construct.NaturalChoice.MaxOp.html#1869" class="Function">⊔-band</a>                    <a id="35256" class="Comment">-- : Band _ _</a>
  <a id="35272" class="Symbol">;</a> <a id="35274" href="Algebra.Construct.NaturalChoice.MaxOp.html#1812" class="Function">⊔-commutativeSemigroup</a>    <a id="35300" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="35332" class="Symbol">;</a> <a id="35334" href="Algebra.Construct.NaturalChoice.MaxOp.html#1953" class="Function">⊔-selectiveMagma</a>          <a id="35360" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="35387" class="Symbol">;</a> <a id="35389" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a>                     <a id="35415" class="Comment">-- : ∀ {m n o} → m ≥ o → n ≥ o → m ⊓ n ≥ o</a>
  <a id="35460" class="Symbol">;</a> <a id="35462" href="Algebra.Construct.NaturalChoice.MinOp.html#7161" class="Function">⊓-triangulate</a>             <a id="35488" class="Comment">-- : ∀ m n o → m ⊓ n ⊓ o ≡ (m ⊓ n) ⊓ (n ⊓ o)</a>
  <a id="35535" class="Symbol">;</a> <a id="35537" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a>                  <a id="35563" class="Comment">-- : _⊓_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="35601" class="Symbol">;</a> <a id="35603" href="Algebra.Construct.NaturalChoice.MinOp.html#6878" class="Function">⊓-monoˡ-≤</a>                 <a id="35629" class="Comment">-- : ∀ n → (_⊓ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="35669" class="Symbol">;</a> <a id="35671" href="Algebra.Construct.NaturalChoice.MinOp.html#6966" class="Function">⊓-monoʳ-≤</a>                 <a id="35697" class="Comment">-- : ∀ n → (n ⊓_) Preserves _≤_ ⟶ _≤_</a>

  <a id="35738" class="Symbol">;</a> <a id="35740" href="Algebra.Construct.NaturalChoice.MaxOp.html#2215" class="Function">⊔-lub</a>                     <a id="35766" class="Comment">-- : ∀ {m n o} → m ≤ o → n ≤ o → m ⊔ n ≤ o</a>
  <a id="35811" class="Symbol">;</a> <a id="35813" href="Algebra.Construct.NaturalChoice.MaxOp.html#2248" class="Function">⊔-triangulate</a>             <a id="35839" class="Comment">-- : ∀ m n o → m ⊔ n ⊔ o ≡ (m ⊔ n) ⊔ (n ⊔ o)</a>
  <a id="35886" class="Symbol">;</a> <a id="35888" href="Algebra.Construct.NaturalChoice.MaxOp.html#2289" class="Function">⊔-mono-≤</a>                  <a id="35914" class="Comment">-- : _⊔_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="35952" class="Symbol">;</a> <a id="35954" href="Algebra.Construct.NaturalChoice.MaxOp.html#2325" class="Function">⊔-monoˡ-≤</a>                 <a id="35980" class="Comment">-- : ∀ n → (_⊔ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="36020" class="Symbol">;</a> <a id="36022" href="Algebra.Construct.NaturalChoice.MaxOp.html#2362" class="Function">⊔-monoʳ-≤</a>                 <a id="36048" class="Comment">-- : ∀ n → (n ⊔_) Preserves _≤_ ⟶ _≤_</a>
  <a id="36088" class="Symbol">)</a>
  <a id="36092" class="Keyword">renaming</a>
  <a id="36103" class="Symbol">(</a> <a id="36105" href="Algebra.Construct.NaturalChoice.MinOp.html#5732" class="Function">x⊓y≈y⇒y≤x</a> <a id="36115" class="Symbol">to</a> <a id="36118" class="Function">m⊓n≡n⇒n≤m</a>    <a id="36131" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ n → n ≤ m</a>
  <a id="36166" class="Symbol">;</a> <a id="36168" href="Algebra.Construct.NaturalChoice.MinOp.html#5562" class="Function">x⊓y≈x⇒x≤y</a> <a id="36178" class="Symbol">to</a> <a id="36181" class="Function">m⊓n≡m⇒m≤n</a>    <a id="36194" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ m → m ≤ n</a>
  <a id="36229" class="Symbol">;</a> <a id="36231" href="Algebra.Construct.NaturalChoice.MinOp.html#1304" class="Function">x⊓y≤x</a>     <a id="36241" class="Symbol">to</a> <a id="36244" class="Function">m⊓n≤m</a>        <a id="36257" class="Comment">-- : ∀ m n → m ⊓ n ≤ m</a>
  <a id="36282" class="Symbol">;</a> <a id="36284" href="Algebra.Construct.NaturalChoice.MinOp.html#1469" class="Function">x⊓y≤y</a>     <a id="36294" class="Symbol">to</a> <a id="36297" class="Function">m⊓n≤n</a>        <a id="36310" class="Comment">-- : ∀ m n → m ⊓ n ≤ n</a>
  <a id="36335" class="Symbol">;</a> <a id="36337" href="Algebra.Construct.NaturalChoice.MinOp.html#6307" class="Function">x≤y⇒x⊓z≤y</a> <a id="36347" class="Symbol">to</a> <a id="36350" class="Function">m≤n⇒m⊓o≤n</a>    <a id="36363" class="Comment">-- : ∀ {m n} o → m ≤ n → m ⊓ o ≤ n</a>
  <a id="36400" class="Symbol">;</a> <a id="36402" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Function">x≤y⇒z⊓x≤y</a> <a id="36412" class="Symbol">to</a> <a id="36415" class="Function">m≤n⇒o⊓m≤n</a>    <a id="36428" class="Comment">-- : ∀ {m n} o → m ≤ n → o ⊓ m ≤ n</a>
  <a id="36465" class="Symbol">;</a> <a id="36467" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Function">x≤y⊓z⇒x≤y</a> <a id="36477" class="Symbol">to</a> <a id="36480" class="Function">m≤n⊓o⇒m≤n</a>    <a id="36493" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ n</a>
  <a id="36530" class="Symbol">;</a> <a id="36532" href="Algebra.Construct.NaturalChoice.MinOp.html#6562" class="Function">x≤y⊓z⇒x≤z</a> <a id="36542" class="Symbol">to</a> <a id="36545" class="Function">m≤n⊓o⇒m≤o</a>    <a id="36558" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ o</a>

  <a id="36596" class="Symbol">;</a> <a id="36598" href="Algebra.Construct.NaturalChoice.MaxOp.html#1989" class="Function">x⊔y≈y⇒x≤y</a> <a id="36608" class="Symbol">to</a> <a id="36611" class="Function">m⊔n≡n⇒m≤n</a>    <a id="36624" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ n → m ≤ n</a>
  <a id="36659" class="Symbol">;</a> <a id="36661" href="Algebra.Construct.NaturalChoice.MaxOp.html#2017" class="Function">x⊔y≈x⇒y≤x</a> <a id="36671" class="Symbol">to</a> <a id="36674" class="Function">m⊔n≡m⇒n≤m</a>    <a id="36687" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ m → n ≤ m</a>
  <a id="36722" class="Symbol">;</a> <a id="36724" href="Algebra.Construct.NaturalChoice.MaxOp.html#2045" class="Function">x≤x⊔y</a>     <a id="36734" class="Symbol">to</a> <a id="36737" class="Function">m≤m⊔n</a>        <a id="36750" class="Comment">-- : ∀ m n → m ≤ m ⊔ n</a>
  <a id="36775" class="Symbol">;</a> <a id="36777" href="Algebra.Construct.NaturalChoice.MaxOp.html#2069" class="Function">x≤y⊔x</a>     <a id="36787" class="Symbol">to</a> <a id="36790" class="Function">m≤n⊔m</a>        <a id="36803" class="Comment">-- : ∀ m n → m ≤ n ⊔ m</a>
  <a id="36828" class="Symbol">;</a> <a id="36830" href="Algebra.Construct.NaturalChoice.MaxOp.html#2093" class="Function">x≤y⇒x≤y⊔z</a> <a id="36840" class="Symbol">to</a> <a id="36843" class="Function">m≤n⇒m≤n⊔o</a>    <a id="36856" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ n ⊔ o</a>
  <a id="36893" class="Symbol">;</a> <a id="36895" href="Algebra.Construct.NaturalChoice.MaxOp.html#2121" class="Function">x≤y⇒x≤z⊔y</a> <a id="36905" class="Symbol">to</a> <a id="36908" class="Function">m≤n⇒m≤o⊔n</a>    <a id="36921" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ o ⊔ n</a>
  <a id="36958" class="Symbol">;</a> <a id="36960" href="Algebra.Construct.NaturalChoice.MaxOp.html#2149" class="Function">x⊔y≤z⇒x≤z</a> <a id="36970" class="Symbol">to</a> <a id="36973" class="Function">m⊔n≤o⇒m≤o</a>    <a id="36986" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → m ≤ o</a>
  <a id="37023" class="Symbol">;</a> <a id="37025" href="Algebra.Construct.NaturalChoice.MaxOp.html#2177" class="Function">x⊔y≤z⇒y≤z</a> <a id="37035" class="Symbol">to</a> <a id="37038" class="Function">m⊔n≤o⇒n≤o</a>    <a id="37051" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → n ≤ o</a>

  <a id="37089" class="Symbol">;</a> <a id="37091" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4551" class="Function">x⊓y≤x⊔y</a>   <a id="37101" class="Symbol">to</a> <a id="37104" class="Function">m⊓n≤m⊔n</a>      <a id="37117" class="Comment">-- : ∀ m n → m ⊓ n ≤ m ⊔ n</a>
  <a id="37146" class="Symbol">)</a>

<a id="37149" class="Keyword">open</a> <a id="37154" href="Data.Nat.Properties.html#33280" class="Module">⊓-⊔-latticeProperties</a> <a id="37176" class="Keyword">public</a>
  <a id="37185" class="Keyword">using</a>
  <a id="37193" class="Symbol">(</a> <a id="37195" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#832" class="Function">⊓-isSemilattice</a>           <a id="37221" class="Comment">-- : IsSemilattice _⊓_</a>
  <a id="37246" class="Symbol">;</a> <a id="37248" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#721" class="Function">⊔-isSemilattice</a>           <a id="37274" class="Comment">-- : IsSemilattice _⊔_</a>
  <a id="37299" class="Symbol">;</a> <a id="37301" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1184" class="Function">⊔-⊓-isLattice</a>             <a id="37327" class="Comment">-- : IsLattice _⊔_ _⊓_</a>
  <a id="37352" class="Symbol">;</a> <a id="37354" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1479" class="Function">⊓-⊔-isLattice</a>             <a id="37380" class="Comment">-- : IsLattice _⊓_ _⊔_</a>
  <a id="37405" class="Symbol">;</a> <a id="37407" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1967" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="37433" class="Comment">-- : IsDistributiveLattice _⊔_ _⊓_</a>
  <a id="37470" class="Symbol">;</a> <a id="37472" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1774" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="37498" class="Comment">-- : IsDistributiveLattice _⊓_ _⊔_</a>

  <a id="37536" class="Symbol">;</a> <a id="37538" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1025" class="Function">⊓-semilattice</a>             <a id="37564" class="Comment">-- : Semilattice _ _</a>
  <a id="37587" class="Symbol">;</a> <a id="37589" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#771" class="Function">⊔-semilattice</a>             <a id="37615" class="Comment">-- : Semilattice _ _</a>
  <a id="37638" class="Symbol">;</a> <a id="37640" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2245" class="Function">⊔-⊓-lattice</a>               <a id="37666" class="Comment">-- : Lattice _ _</a>
  <a id="37685" class="Symbol">;</a> <a id="37687" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2327" class="Function">⊓-⊔-lattice</a>               <a id="37713" class="Comment">-- : Lattice _ _</a>
  <a id="37732" class="Symbol">;</a> <a id="37734" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2409" class="Function">⊔-⊓-distributiveLattice</a>   <a id="37760" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="37791" class="Symbol">;</a> <a id="37793" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2551" class="Function">⊓-⊔-distributiveLattice</a>   <a id="37819" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="37850" class="Symbol">)</a>

<a id="37853" class="Comment">------------------------------------------------------------------------</a>
<a id="37926" class="Comment">-- Automatically derived properties of _⊓_ and _⊔_</a>

<a id="⊔-identityˡ"></a><a id="37978" href="Data.Nat.Properties.html#37978" class="Function">⊔-identityˡ</a> <a id="37990" class="Symbol">:</a> <a id="37992" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="38005" class="Number">0</a> <a id="38007" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="38011" href="Data.Nat.Properties.html#37978" class="Function">⊔-identityˡ</a> <a id="38023" class="Symbol">_</a> <a id="38025" class="Symbol">=</a> <a id="38027" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identityʳ"></a><a id="38033" href="Data.Nat.Properties.html#38033" class="Function">⊔-identityʳ</a> <a id="38045" class="Symbol">:</a> <a id="38047" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="38061" class="Number">0</a> <a id="38063" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="38067" href="Data.Nat.Properties.html#38033" class="Function">⊔-identityʳ</a> <a id="38079" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="38087" class="Symbol">=</a> <a id="38089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38094" href="Data.Nat.Properties.html#38033" class="Function">⊔-identityʳ</a> <a id="38106" class="Symbol">(</a><a id="38107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38111" href="Data.Nat.Properties.html#38111" class="Bound">n</a><a id="38112" class="Symbol">)</a> <a id="38114" class="Symbol">=</a> <a id="38116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identity"></a><a id="38122" href="Data.Nat.Properties.html#38122" class="Function">⊔-identity</a> <a id="38133" class="Symbol">:</a> <a id="38135" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="38144" class="Number">0</a> <a id="38146" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="38150" href="Data.Nat.Properties.html#38122" class="Function">⊔-identity</a> <a id="38161" class="Symbol">=</a> <a id="38163" href="Data.Nat.Properties.html#37978" class="Function">⊔-identityˡ</a> <a id="38175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38177" href="Data.Nat.Properties.html#38033" class="Function">⊔-identityʳ</a>

<a id="38190" class="Comment">------------------------------------------------------------------------</a>
<a id="38263" class="Comment">-- Structures</a>

<a id="⊔-0-isMonoid"></a><a id="38278" href="Data.Nat.Properties.html#38278" class="Function">⊔-0-isMonoid</a> <a id="38291" class="Symbol">:</a> <a id="38293" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="38302" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="38306" class="Number">0</a>
<a id="38308" href="Data.Nat.Properties.html#38278" class="Function">⊔-0-isMonoid</a> <a id="38321" class="Symbol">=</a> <a id="38323" class="Keyword">record</a>
  <a id="38332" class="Symbol">{</a> <a id="38334" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="38346" class="Symbol">=</a> <a id="38348" href="Algebra.Construct.NaturalChoice.MaxOp.html#1475" class="Function">⊔-isSemigroup</a>
  <a id="38364" class="Symbol">;</a> <a id="38366" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="38378" class="Symbol">=</a> <a id="38380" href="Data.Nat.Properties.html#38122" class="Function">⊔-identity</a>
  <a id="38393" class="Symbol">}</a>

<a id="⊔-0-isCommutativeMonoid"></a><a id="38396" href="Data.Nat.Properties.html#38396" class="Function">⊔-0-isCommutativeMonoid</a> <a id="38420" class="Symbol">:</a> <a id="38422" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="38442" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="38446" class="Number">0</a>
<a id="38448" href="Data.Nat.Properties.html#38396" class="Function">⊔-0-isCommutativeMonoid</a> <a id="38472" class="Symbol">=</a> <a id="38474" class="Keyword">record</a>
  <a id="38483" class="Symbol">{</a> <a id="38485" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="38494" class="Symbol">=</a> <a id="38496" href="Data.Nat.Properties.html#38278" class="Function">⊔-0-isMonoid</a>
  <a id="38511" class="Symbol">;</a> <a id="38513" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="38522" class="Symbol">=</a> <a id="38524" href="Algebra.Construct.NaturalChoice.MaxOp.html#1204" class="Function">⊔-comm</a>
  <a id="38533" class="Symbol">}</a>

<a id="38536" class="Comment">------------------------------------------------------------------------</a>
<a id="38609" class="Comment">-- Bundles</a>

<a id="⊔-0-monoid"></a><a id="38621" href="Data.Nat.Properties.html#38621" class="Function">⊔-0-monoid</a> <a id="38632" class="Symbol">:</a> <a id="38634" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="38641" href="Level.html#521" class="Function">0ℓ</a> <a id="38644" href="Level.html#521" class="Function">0ℓ</a>
<a id="38647" href="Data.Nat.Properties.html#38621" class="Function">⊔-0-monoid</a> <a id="38658" class="Symbol">=</a> <a id="38660" class="Keyword">record</a>
  <a id="38669" class="Symbol">{</a> <a id="38671" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="38680" class="Symbol">=</a> <a id="38682" href="Data.Nat.Properties.html#38278" class="Function">⊔-0-isMonoid</a>
  <a id="38697" class="Symbol">}</a>

<a id="⊔-0-commutativeMonoid"></a><a id="38700" href="Data.Nat.Properties.html#38700" class="Function">⊔-0-commutativeMonoid</a> <a id="38722" class="Symbol">:</a> <a id="38724" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="38742" href="Level.html#521" class="Function">0ℓ</a> <a id="38745" href="Level.html#521" class="Function">0ℓ</a>
<a id="38748" href="Data.Nat.Properties.html#38700" class="Function">⊔-0-commutativeMonoid</a> <a id="38770" class="Symbol">=</a> <a id="38772" class="Keyword">record</a>
  <a id="38781" class="Symbol">{</a> <a id="38783" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="38803" class="Symbol">=</a> <a id="38805" href="Data.Nat.Properties.html#38396" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="38831" class="Symbol">}</a>

<a id="38834" class="Comment">------------------------------------------------------------------------</a>
<a id="38907" class="Comment">-- Other properties of _⊔_ and _≤_/_&lt;_</a>

<a id="mono-≤-distrib-⊔"></a><a id="38947" href="Data.Nat.Properties.html#38947" class="Function">mono-≤-distrib-⊔</a> <a id="38964" class="Symbol">:</a> <a id="38966" class="Symbol">∀</a> <a id="38968" class="Symbol">{</a><a id="38969" href="Data.Nat.Properties.html#38969" class="Bound">f</a><a id="38970" class="Symbol">}</a> <a id="38972" class="Symbol">→</a> <a id="38974" href="Data.Nat.Properties.html#38969" class="Bound">f</a> <a id="38976" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="38986" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="38990" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="38992" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="38996" class="Symbol">→</a>
                   <a id="39017" class="Symbol">∀</a> <a id="39019" href="Data.Nat.Properties.html#39019" class="Bound">m</a> <a id="39021" href="Data.Nat.Properties.html#39021" class="Bound">n</a> <a id="39023" class="Symbol">→</a> <a id="39025" href="Data.Nat.Properties.html#38969" class="Bound">f</a> <a id="39027" class="Symbol">(</a><a id="39028" href="Data.Nat.Properties.html#39019" class="Bound">m</a> <a id="39030" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39032" href="Data.Nat.Properties.html#39021" class="Bound">n</a><a id="39033" class="Symbol">)</a> <a id="39035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39037" href="Data.Nat.Properties.html#38969" class="Bound">f</a> <a id="39039" href="Data.Nat.Properties.html#39019" class="Bound">m</a> <a id="39041" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39043" href="Data.Nat.Properties.html#38969" class="Bound">f</a> <a id="39045" href="Data.Nat.Properties.html#39021" class="Bound">n</a>
<a id="39047" href="Data.Nat.Properties.html#38947" class="Function">mono-≤-distrib-⊔</a> <a id="39064" class="Symbol">{</a><a id="39065" href="Data.Nat.Properties.html#39065" class="Bound">f</a><a id="39066" class="Symbol">}</a> <a id="39068" class="Symbol">=</a> <a id="39070" href="Algebra.Construct.NaturalChoice.MaxOp.html#2377" class="Function">⊓-⊔-properties.mono-≤-distrib-⊔</a> <a id="39102" class="Symbol">(</a><a id="39103" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39108" href="Data.Nat.Properties.html#39065" class="Bound">f</a><a id="39109" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="39112" href="Data.Nat.Properties.html#39112" class="Function">mono-≤-distrib-⊓</a> <a id="39129" class="Symbol">:</a> <a id="39131" class="Symbol">∀</a> <a id="39133" class="Symbol">{</a><a id="39134" href="Data.Nat.Properties.html#39134" class="Bound">f</a><a id="39135" class="Symbol">}</a> <a id="39137" class="Symbol">→</a> <a id="39139" href="Data.Nat.Properties.html#39134" class="Bound">f</a> <a id="39141" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="39151" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="39155" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="39157" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="39161" class="Symbol">→</a>
                   <a id="39182" class="Symbol">∀</a> <a id="39184" href="Data.Nat.Properties.html#39184" class="Bound">m</a> <a id="39186" href="Data.Nat.Properties.html#39186" class="Bound">n</a> <a id="39188" class="Symbol">→</a> <a id="39190" href="Data.Nat.Properties.html#39134" class="Bound">f</a> <a id="39192" class="Symbol">(</a><a id="39193" href="Data.Nat.Properties.html#39184" class="Bound">m</a> <a id="39195" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="39197" href="Data.Nat.Properties.html#39186" class="Bound">n</a><a id="39198" class="Symbol">)</a> <a id="39200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39202" href="Data.Nat.Properties.html#39134" class="Bound">f</a> <a id="39204" href="Data.Nat.Properties.html#39184" class="Bound">m</a> <a id="39206" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="39208" href="Data.Nat.Properties.html#39134" class="Bound">f</a> <a id="39210" href="Data.Nat.Properties.html#39186" class="Bound">n</a>
<a id="39212" href="Data.Nat.Properties.html#39112" class="Function">mono-≤-distrib-⊓</a> <a id="39229" class="Symbol">{</a><a id="39230" href="Data.Nat.Properties.html#39230" class="Bound">f</a><a id="39231" class="Symbol">}</a> <a id="39233" class="Symbol">=</a> <a id="39235" href="Algebra.Construct.NaturalChoice.MinOp.html#5882" class="Function">⊓-⊔-properties.mono-≤-distrib-⊓</a> <a id="39267" class="Symbol">(</a><a id="39268" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39273" href="Data.Nat.Properties.html#39230" class="Bound">f</a><a id="39274" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊓"></a><a id="39277" href="Data.Nat.Properties.html#39277" class="Function">antimono-≤-distrib-⊓</a> <a id="39298" class="Symbol">:</a> <a id="39300" class="Symbol">∀</a> <a id="39302" class="Symbol">{</a><a id="39303" href="Data.Nat.Properties.html#39303" class="Bound">f</a><a id="39304" class="Symbol">}</a> <a id="39306" class="Symbol">→</a> <a id="39308" href="Data.Nat.Properties.html#39303" class="Bound">f</a> <a id="39310" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="39320" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="39324" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="39326" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="39330" class="Symbol">→</a>
                       <a id="39355" class="Symbol">∀</a> <a id="39357" href="Data.Nat.Properties.html#39357" class="Bound">m</a> <a id="39359" href="Data.Nat.Properties.html#39359" class="Bound">n</a> <a id="39361" class="Symbol">→</a> <a id="39363" href="Data.Nat.Properties.html#39303" class="Bound">f</a> <a id="39365" class="Symbol">(</a><a id="39366" href="Data.Nat.Properties.html#39357" class="Bound">m</a> <a id="39368" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="39370" href="Data.Nat.Properties.html#39359" class="Bound">n</a><a id="39371" class="Symbol">)</a> <a id="39373" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39375" href="Data.Nat.Properties.html#39303" class="Bound">f</a> <a id="39377" href="Data.Nat.Properties.html#39357" class="Bound">m</a> <a id="39379" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39381" href="Data.Nat.Properties.html#39303" class="Bound">f</a> <a id="39383" href="Data.Nat.Properties.html#39359" class="Bound">n</a>
<a id="39385" href="Data.Nat.Properties.html#39277" class="Function">antimono-≤-distrib-⊓</a> <a id="39406" class="Symbol">{</a><a id="39407" href="Data.Nat.Properties.html#39407" class="Bound">f</a><a id="39408" class="Symbol">}</a> <a id="39410" class="Symbol">=</a> <a id="39412" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3653" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊓</a> <a id="39448" class="Symbol">(</a><a id="39449" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39454" href="Data.Nat.Properties.html#39407" class="Bound">f</a><a id="39455" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊔"></a><a id="39458" href="Data.Nat.Properties.html#39458" class="Function">antimono-≤-distrib-⊔</a> <a id="39479" class="Symbol">:</a> <a id="39481" class="Symbol">∀</a> <a id="39483" class="Symbol">{</a><a id="39484" href="Data.Nat.Properties.html#39484" class="Bound">f</a><a id="39485" class="Symbol">}</a> <a id="39487" class="Symbol">→</a> <a id="39489" href="Data.Nat.Properties.html#39484" class="Bound">f</a> <a id="39491" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="39501" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="39505" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="39507" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="39511" class="Symbol">→</a>
                       <a id="39536" class="Symbol">∀</a> <a id="39538" href="Data.Nat.Properties.html#39538" class="Bound">m</a> <a id="39540" href="Data.Nat.Properties.html#39540" class="Bound">n</a> <a id="39542" class="Symbol">→</a> <a id="39544" href="Data.Nat.Properties.html#39484" class="Bound">f</a> <a id="39546" class="Symbol">(</a><a id="39547" href="Data.Nat.Properties.html#39538" class="Bound">m</a> <a id="39549" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39551" href="Data.Nat.Properties.html#39540" class="Bound">n</a><a id="39552" class="Symbol">)</a> <a id="39554" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39556" href="Data.Nat.Properties.html#39484" class="Bound">f</a> <a id="39558" href="Data.Nat.Properties.html#39538" class="Bound">m</a> <a id="39560" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="39562" href="Data.Nat.Properties.html#39484" class="Bound">f</a> <a id="39564" href="Data.Nat.Properties.html#39540" class="Bound">n</a>
<a id="39566" href="Data.Nat.Properties.html#39458" class="Function">antimono-≤-distrib-⊔</a> <a id="39587" class="Symbol">{</a><a id="39588" href="Data.Nat.Properties.html#39588" class="Bound">f</a><a id="39589" class="Symbol">}</a> <a id="39591" class="Symbol">=</a> <a id="39593" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4102" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊔</a> <a id="39629" class="Symbol">(</a><a id="39630" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="39635" href="Data.Nat.Properties.html#39588" class="Bound">f</a><a id="39636" class="Symbol">)</a>

<a id="m&lt;n⇒m&lt;n⊔o"></a><a id="39639" href="Data.Nat.Properties.html#39639" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="39649" class="Symbol">:</a> <a id="39651" class="Symbol">∀</a> <a id="39653" href="Data.Nat.Properties.html#39653" class="Bound">o</a> <a id="39655" class="Symbol">→</a> <a id="39657" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="39659" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39661" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="39663" class="Symbol">→</a> <a id="39665" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="39667" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39669" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="39671" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39673" href="Data.Nat.Properties.html#39653" class="Bound">o</a>
<a id="39675" href="Data.Nat.Properties.html#39639" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="39685" class="Symbol">=</a> <a id="39687" href="Data.Nat.Properties.html#36843" class="Function">m≤n⇒m≤n⊔o</a>

<a id="m&lt;n⇒m&lt;o⊔n"></a><a id="39698" href="Data.Nat.Properties.html#39698" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="39708" class="Symbol">:</a> <a id="39710" class="Symbol">∀</a> <a id="39712" href="Data.Nat.Properties.html#39712" class="Bound">o</a> <a id="39714" class="Symbol">→</a> <a id="39716" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="39718" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39720" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="39722" class="Symbol">→</a> <a id="39724" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="39726" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39728" href="Data.Nat.Properties.html#39712" class="Bound">o</a> <a id="39730" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39732" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="39734" href="Data.Nat.Properties.html#39698" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="39744" class="Symbol">=</a> <a id="39746" href="Data.Nat.Properties.html#36908" class="Function">m≤n⇒m≤o⊔n</a>

<a id="m⊔n&lt;o⇒m&lt;o"></a><a id="39757" href="Data.Nat.Properties.html#39757" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="39767" class="Symbol">:</a> <a id="39769" class="Symbol">∀</a> <a id="39771" href="Data.Nat.Properties.html#39771" class="Bound">m</a> <a id="39773" href="Data.Nat.Properties.html#39773" class="Bound">n</a> <a id="39775" class="Symbol">{</a><a id="39776" href="Data.Nat.Properties.html#39776" class="Bound">o</a><a id="39777" class="Symbol">}</a> <a id="39779" class="Symbol">→</a> <a id="39781" href="Data.Nat.Properties.html#39771" class="Bound">m</a> <a id="39783" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39785" href="Data.Nat.Properties.html#39773" class="Bound">n</a> <a id="39787" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39789" href="Data.Nat.Properties.html#39776" class="Bound">o</a> <a id="39791" class="Symbol">→</a> <a id="39793" href="Data.Nat.Properties.html#39771" class="Bound">m</a> <a id="39795" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39797" href="Data.Nat.Properties.html#39776" class="Bound">o</a>
<a id="39799" href="Data.Nat.Properties.html#39757" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="39809" href="Data.Nat.Properties.html#39809" class="Bound">m</a> <a id="39811" href="Data.Nat.Properties.html#39811" class="Bound">n</a> <a id="39813" href="Data.Nat.Properties.html#39813" class="Bound">m⊔n&lt;o</a> <a id="39819" class="Symbol">=</a> <a id="39821" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="39831" class="Symbol">(</a><a id="39832" href="Data.Nat.Properties.html#36737" class="Function">m≤m⊔n</a> <a id="39838" href="Data.Nat.Properties.html#39809" class="Bound">m</a> <a id="39840" href="Data.Nat.Properties.html#39811" class="Bound">n</a><a id="39841" class="Symbol">)</a> <a id="39843" href="Data.Nat.Properties.html#39813" class="Bound">m⊔n&lt;o</a>

<a id="m⊔n&lt;o⇒n&lt;o"></a><a id="39850" href="Data.Nat.Properties.html#39850" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="39860" class="Symbol">:</a> <a id="39862" class="Symbol">∀</a> <a id="39864" href="Data.Nat.Properties.html#39864" class="Bound">m</a> <a id="39866" href="Data.Nat.Properties.html#39866" class="Bound">n</a> <a id="39868" class="Symbol">{</a><a id="39869" href="Data.Nat.Properties.html#39869" class="Bound">o</a><a id="39870" class="Symbol">}</a> <a id="39872" class="Symbol">→</a> <a id="39874" href="Data.Nat.Properties.html#39864" class="Bound">m</a> <a id="39876" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="39878" href="Data.Nat.Properties.html#39866" class="Bound">n</a> <a id="39880" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39882" href="Data.Nat.Properties.html#39869" class="Bound">o</a> <a id="39884" class="Symbol">→</a> <a id="39886" href="Data.Nat.Properties.html#39866" class="Bound">n</a> <a id="39888" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="39890" href="Data.Nat.Properties.html#39869" class="Bound">o</a>
<a id="39892" href="Data.Nat.Properties.html#39850" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="39902" href="Data.Nat.Properties.html#39902" class="Bound">m</a> <a id="39904" href="Data.Nat.Properties.html#39904" class="Bound">n</a> <a id="39906" href="Data.Nat.Properties.html#39906" class="Bound">m⊔n&lt;o</a> <a id="39912" class="Symbol">=</a> <a id="39914" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="39924" class="Symbol">(</a><a id="39925" href="Data.Nat.Properties.html#36790" class="Function">m≤n⊔m</a> <a id="39931" href="Data.Nat.Properties.html#39902" class="Bound">m</a> <a id="39933" href="Data.Nat.Properties.html#39904" class="Bound">n</a><a id="39934" class="Symbol">)</a> <a id="39936" href="Data.Nat.Properties.html#39906" class="Bound">m⊔n&lt;o</a>

<a id="⊔-mono-&lt;"></a><a id="39943" href="Data.Nat.Properties.html#39943" class="Function">⊔-mono-&lt;</a> <a id="39952" class="Symbol">:</a> <a id="39954" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="39958" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="39969" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="39973" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="39975" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="39979" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="39981" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="39985" href="Data.Nat.Properties.html#39943" class="Function">⊔-mono-&lt;</a> <a id="39994" class="Symbol">=</a> <a id="39996" href="Algebra.Construct.NaturalChoice.MaxOp.html#2289" class="Function">⊔-mono-≤</a>

<a id="⊔-pres-&lt;m"></a><a id="40006" href="Data.Nat.Properties.html#40006" class="Function">⊔-pres-&lt;m</a> <a id="40016" class="Symbol">:</a> <a id="40018" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="40020" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="40022" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="40024" class="Symbol">→</a> <a id="40026" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="40028" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="40030" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="40032" class="Symbol">→</a> <a id="40034" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="40036" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="40038" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="40040" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="40042" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="40044" href="Data.Nat.Properties.html#40006" class="Function">⊔-pres-&lt;m</a> <a id="40054" class="Symbol">{</a><a id="40055" class="Argument">m</a> <a id="40057" class="Symbol">=</a> <a id="40059" href="Data.Nat.Properties.html#40059" class="Bound">m</a><a id="40060" class="Symbol">}</a> <a id="40062" href="Data.Nat.Properties.html#40062" class="Bound">n&lt;m</a> <a id="40066" href="Data.Nat.Properties.html#40066" class="Bound">o&lt;m</a> <a id="40070" class="Symbol">=</a> <a id="40072" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="40078" class="Symbol">(_</a> <a id="40081" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;_</a><a id="40083" class="Symbol">)</a> <a id="40085" class="Symbol">(</a><a id="40086" href="Algebra.Construct.NaturalChoice.MaxOp.html#1120" class="Function">⊔-idem</a> <a id="40093" href="Data.Nat.Properties.html#40059" class="Bound">m</a><a id="40094" class="Symbol">)</a> <a id="40096" class="Symbol">(</a><a id="40097" href="Data.Nat.Properties.html#39943" class="Function">⊔-mono-&lt;</a> <a id="40106" href="Data.Nat.Properties.html#40062" class="Bound">n&lt;m</a> <a id="40110" href="Data.Nat.Properties.html#40066" class="Bound">o&lt;m</a><a id="40113" class="Symbol">)</a>

<a id="40116" class="Comment">------------------------------------------------------------------------</a>
<a id="40189" class="Comment">-- Other properties of _⊔_ and _+_</a>

<a id="+-distribˡ-⊔"></a><a id="40225" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="40238" class="Symbol">:</a> <a id="40240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="40244" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="40261" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="40265" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="40278" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="40286" href="Data.Nat.Properties.html#40286" class="Bound">n</a> <a id="40288" href="Data.Nat.Properties.html#40288" class="Bound">o</a> <a id="40290" class="Symbol">=</a> <a id="40292" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40297" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="40310" class="Symbol">(</a><a id="40311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40315" href="Data.Nat.Properties.html#40315" class="Bound">m</a><a id="40316" class="Symbol">)</a> <a id="40318" href="Data.Nat.Properties.html#40318" class="Bound">n</a> <a id="40320" href="Data.Nat.Properties.html#40320" class="Bound">o</a> <a id="40322" class="Symbol">=</a> <a id="40324" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="40329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40333" class="Symbol">(</a><a id="40334" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="40347" href="Data.Nat.Properties.html#40315" class="Bound">m</a> <a id="40349" href="Data.Nat.Properties.html#40318" class="Bound">n</a> <a id="40351" href="Data.Nat.Properties.html#40320" class="Bound">o</a><a id="40352" class="Symbol">)</a>

<a id="+-distribʳ-⊔"></a><a id="40355" href="Data.Nat.Properties.html#40355" class="Function">+-distribʳ-⊔</a> <a id="40368" class="Symbol">:</a> <a id="40370" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="40374" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="40391" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="40395" href="Data.Nat.Properties.html#40355" class="Function">+-distribʳ-⊔</a> <a id="40408" class="Symbol">=</a> <a id="40410" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="40429" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="40436" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a>

<a id="+-distrib-⊔"></a><a id="40450" href="Data.Nat.Properties.html#40450" class="Function">+-distrib-⊔</a> <a id="40462" class="Symbol">:</a> <a id="40464" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="40468" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="40484" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="40488" href="Data.Nat.Properties.html#40450" class="Function">+-distrib-⊔</a> <a id="40500" class="Symbol">=</a> <a id="40502" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="40515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40517" href="Data.Nat.Properties.html#40355" class="Function">+-distribʳ-⊔</a>

<a id="m⊔n≤m+n"></a><a id="40531" href="Data.Nat.Properties.html#40531" class="Function">m⊔n≤m+n</a> <a id="40539" class="Symbol">:</a> <a id="40541" class="Symbol">∀</a> <a id="40543" href="Data.Nat.Properties.html#40543" class="Bound">m</a> <a id="40545" href="Data.Nat.Properties.html#40545" class="Bound">n</a> <a id="40547" class="Symbol">→</a> <a id="40549" href="Data.Nat.Properties.html#40543" class="Bound">m</a> <a id="40551" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="40553" href="Data.Nat.Properties.html#40545" class="Bound">n</a> <a id="40555" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="40557" href="Data.Nat.Properties.html#40543" class="Bound">m</a> <a id="40559" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="40561" href="Data.Nat.Properties.html#40545" class="Bound">n</a>
<a id="40563" href="Data.Nat.Properties.html#40531" class="Function">m⊔n≤m+n</a> <a id="40571" href="Data.Nat.Properties.html#40571" class="Bound">m</a> <a id="40573" href="Data.Nat.Properties.html#40573" class="Bound">n</a> <a id="40575" class="Keyword">with</a> <a id="40580" href="Algebra.Construct.NaturalChoice.MaxOp.html#1148" class="Function">⊔-sel</a> <a id="40586" href="Data.Nat.Properties.html#40571" class="Bound">m</a> <a id="40588" href="Data.Nat.Properties.html#40573" class="Bound">n</a>
<a id="40590" class="Symbol">...</a> <a id="40594" class="Symbol">|</a> <a id="40596" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="40601" href="Data.Nat.Properties.html#40601" class="Bound">m⊔n≡m</a> <a id="40607" class="Keyword">rewrite</a> <a id="40615" href="Data.Nat.Properties.html#40601" class="Bound">m⊔n≡m</a> <a id="40621" class="Symbol">=</a> <a id="40623" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="40629" class="Bound">m</a> <a id="40631" class="Bound">n</a>
<a id="40633" class="Symbol">...</a> <a id="40637" class="Symbol">|</a> <a id="40639" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="40644" href="Data.Nat.Properties.html#40644" class="Bound">m⊔n≡n</a> <a id="40650" class="Keyword">rewrite</a> <a id="40658" href="Data.Nat.Properties.html#40644" class="Bound">m⊔n≡n</a> <a id="40664" class="Symbol">=</a> <a id="40666" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="40672" class="Bound">n</a> <a id="40674" class="Bound">m</a>

<a id="40677" class="Comment">------------------------------------------------------------------------</a>
<a id="40750" class="Comment">-- Other properties of _⊔_ and _*_</a>

<a id="*-distribˡ-⊔"></a><a id="40786" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="40799" class="Symbol">:</a> <a id="40801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="40805" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="40822" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="40826" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="40839" href="Data.Nat.Properties.html#40839" class="Bound">m</a> <a id="40841" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="40846" href="Data.Nat.Properties.html#40846" class="Bound">o</a> <a id="40848" class="Symbol">=</a> <a id="40850" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="40854" class="Symbol">(</a><a id="40855" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="40860" class="Symbol">(</a><a id="40861" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔</a> <a id="40864" href="Data.Nat.Properties.html#40839" class="Bound">m</a> <a id="40866" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="40868" href="Data.Nat.Properties.html#40846" class="Bound">o</a><a id="40869" class="Symbol">)</a> <a id="40871" class="Symbol">(</a><a id="40872" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="40880" href="Data.Nat.Properties.html#40839" class="Bound">m</a><a id="40881" class="Symbol">))</a>
<a id="40884" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="40897" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="40899" class="Symbol">(</a><a id="40900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40904" href="Data.Nat.Properties.html#40904" class="Bound">n</a><a id="40905" class="Symbol">)</a> <a id="40907" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="40912" class="Symbol">=</a> <a id="40914" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="40931" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="40933" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="40935" class="Symbol">(</a><a id="40936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40940" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="40942" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="40944" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="40948" class="Symbol">)</a>         <a id="40958" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="40964" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="40966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="40968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40972" href="Data.Nat.Properties.html#40904" class="Bound">n</a>                  <a id="40991" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="40994" href="Data.Nat.Properties.html#38033" class="Function">⊔-identityʳ</a> <a id="41006" class="Symbol">(</a><a id="41007" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="41009" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41015" href="Data.Nat.Properties.html#40904" class="Bound">n</a><a id="41016" class="Symbol">)</a> <a id="41018" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="41022" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="41024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41030" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="41032" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41034" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>           <a id="41049" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="41052" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="41057" class="Symbol">(</a><a id="41058" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="41060" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41066" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="41068" href="Data.Nat.Base.html#5479" class="Function Operator">⊔_</a><a id="41070" class="Symbol">)</a> <a id="41072" class="Symbol">(</a><a id="41073" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="41081" href="Data.Nat.Properties.html#40897" class="Bound">m</a><a id="41082" class="Symbol">)</a> <a id="41084" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="41088" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="41090" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41096" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="41098" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41100" href="Data.Nat.Properties.html#40897" class="Bound">m</a> <a id="41102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41104" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="41115" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="41117" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="41130" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41132" class="Symbol">(</a><a id="41133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41137" href="Data.Nat.Properties.html#41137" class="Bound">n</a><a id="41138" class="Symbol">)</a> <a id="41140" class="Symbol">(</a><a id="41141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41145" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41146" class="Symbol">)</a> <a id="41148" class="Symbol">=</a> <a id="41150" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="41167" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41169" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41171" class="Symbol">(</a><a id="41172" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41176" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41178" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41184" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41185" class="Symbol">)</a>        <a id="41194" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="41200" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41202" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41208" class="Symbol">(</a><a id="41209" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41211" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41213" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41214" class="Symbol">)</a>            <a id="41227" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41230" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="41236" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41238" class="Symbol">(</a><a id="41239" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41241" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41243" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41244" class="Symbol">)</a> <a id="41246" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41250" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41254" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41256" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41258" class="Symbol">(</a><a id="41259" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41261" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41263" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41264" class="Symbol">)</a>            <a id="41277" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41280" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="41285" class="Symbol">(</a><a id="41286" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="41290" class="Symbol">)</a> <a id="41292" class="Symbol">(</a><a id="41293" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="41306" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41308" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41310" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41311" class="Symbol">)</a> <a id="41313" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41317" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41319" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41321" class="Symbol">(</a><a id="41322" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41326" href="Data.Nat.Properties.html#41137" class="Bound">n</a> <a id="41328" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41330" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41332" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41334" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41335" class="Symbol">)</a>        <a id="41344" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="41347" href="Data.Nat.Properties.html#40225" class="Function">+-distribˡ-⊔</a> <a id="41360" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41362" class="Symbol">(</a><a id="41363" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41365" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41367" href="Data.Nat.Properties.html#41137" class="Bound">n</a><a id="41368" class="Symbol">)</a> <a id="41370" class="Symbol">(</a><a id="41371" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41373" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41375" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41376" class="Symbol">)</a> <a id="41378" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="41382" class="Symbol">(</a><a id="41383" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41385" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41387" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41391" href="Data.Nat.Properties.html#41137" class="Bound">n</a><a id="41392" class="Symbol">)</a> <a id="41394" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41396" class="Symbol">(</a><a id="41397" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41401" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41403" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41405" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41406" class="Symbol">)</a>  <a id="41409" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="41412" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="41418" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="41422" class="Symbol">(</a><a id="41423" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="41429" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41431" href="Data.Nat.Properties.html#41137" class="Bound">n</a><a id="41432" class="Symbol">)</a> <a id="41434" class="Symbol">(</a><a id="41435" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="41441" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41443" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41444" class="Symbol">)</a> <a id="41446" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="41450" class="Symbol">(</a><a id="41451" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41453" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41459" href="Data.Nat.Properties.html#41137" class="Bound">n</a><a id="41460" class="Symbol">)</a> <a id="41462" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="41464" class="Symbol">(</a><a id="41465" href="Data.Nat.Properties.html#41130" class="Bound">m</a> <a id="41467" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41469" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41473" href="Data.Nat.Properties.html#41145" class="Bound">o</a><a id="41474" class="Symbol">)</a>  <a id="41477" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribʳ-⊔"></a><a id="41480" href="Data.Nat.Properties.html#41480" class="Function">*-distribʳ-⊔</a> <a id="41493" class="Symbol">:</a> <a id="41495" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="41499" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="41516" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="41520" href="Data.Nat.Properties.html#41480" class="Function">*-distribʳ-⊔</a> <a id="41533" class="Symbol">=</a> <a id="41535" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="41554" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="41561" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a>

<a id="*-distrib-⊔"></a><a id="41575" href="Data.Nat.Properties.html#41575" class="Function">*-distrib-⊔</a> <a id="41587" class="Symbol">:</a> <a id="41589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="41593" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="41609" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="41613" href="Data.Nat.Properties.html#41575" class="Function">*-distrib-⊔</a> <a id="41625" class="Symbol">=</a> <a id="41627" href="Data.Nat.Properties.html#40786" class="Function">*-distribˡ-⊔</a> <a id="41640" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41642" href="Data.Nat.Properties.html#41480" class="Function">*-distribʳ-⊔</a>

<a id="41656" class="Comment">------------------------------------------------------------------------</a>
<a id="41729" class="Comment">-- Properties of _⊓_</a>
<a id="41750" class="Comment">------------------------------------------------------------------------</a>

<a id="41824" class="Comment">------------------------------------------------------------------------</a>
<a id="41897" class="Comment">-- Algebraic properties</a>

<a id="⊓-zeroˡ"></a><a id="41922" href="Data.Nat.Properties.html#41922" class="Function">⊓-zeroˡ</a> <a id="41930" class="Symbol">:</a> <a id="41932" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="41941" class="Number">0</a> <a id="41943" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="41947" href="Data.Nat.Properties.html#41922" class="Function">⊓-zeroˡ</a> <a id="41955" class="Symbol">_</a> <a id="41957" class="Symbol">=</a> <a id="41959" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zeroʳ"></a><a id="41965" href="Data.Nat.Properties.html#41965" class="Function">⊓-zeroʳ</a> <a id="41973" class="Symbol">:</a> <a id="41975" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="41985" class="Number">0</a> <a id="41987" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="41991" href="Data.Nat.Properties.html#41965" class="Function">⊓-zeroʳ</a> <a id="41999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42007" class="Symbol">=</a> <a id="42009" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42014" href="Data.Nat.Properties.html#41965" class="Function">⊓-zeroʳ</a> <a id="42022" class="Symbol">(</a><a id="42023" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42027" href="Data.Nat.Properties.html#42027" class="Bound">n</a><a id="42028" class="Symbol">)</a> <a id="42030" class="Symbol">=</a> <a id="42032" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zero"></a><a id="42038" href="Data.Nat.Properties.html#42038" class="Function">⊓-zero</a> <a id="42045" class="Symbol">:</a> <a id="42047" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="42052" class="Number">0</a> <a id="42054" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="42058" href="Data.Nat.Properties.html#42038" class="Function">⊓-zero</a> <a id="42065" class="Symbol">=</a> <a id="42067" href="Data.Nat.Properties.html#41922" class="Function">⊓-zeroˡ</a> <a id="42075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42077" href="Data.Nat.Properties.html#41965" class="Function">⊓-zeroʳ</a>

<a id="42086" class="Comment">------------------------------------------------------------------------</a>
<a id="42159" class="Comment">-- Structures</a>

<a id="⊔-⊓-isSemiringWithoutOne"></a><a id="42174" href="Data.Nat.Properties.html#42174" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="42199" class="Symbol">:</a> <a id="42201" href="Algebra.Structures.html#8848" class="Record">IsSemiringWithoutOne</a> <a id="42222" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="42226" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="42230" class="Number">0</a>
<a id="42232" href="Data.Nat.Properties.html#42174" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="42257" class="Symbol">=</a> <a id="42259" class="Keyword">record</a>
  <a id="42268" class="Symbol">{</a> <a id="42270" href="Algebra.Structures.html#8924" class="Field">+-isCommutativeMonoid</a> <a id="42292" class="Symbol">=</a> <a id="42294" href="Data.Nat.Properties.html#38396" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="42320" class="Symbol">;</a> <a id="42322" href="Algebra.Structures.html#8977" class="Field">*-cong</a>                <a id="42344" class="Symbol">=</a> <a id="42346" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="42352" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
  <a id="42358" class="Symbol">;</a> <a id="42360" href="Algebra.Structures.html#9018" class="Field">*-assoc</a>               <a id="42382" class="Symbol">=</a> <a id="42384" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Function">⊓-assoc</a>
  <a id="42394" class="Symbol">;</a> <a id="42396" href="Algebra.Structures.html#9060" class="Field">distrib</a>               <a id="42418" class="Symbol">=</a> <a id="42420" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2082" class="Function">⊓-distrib-⊔</a>
  <a id="42434" class="Symbol">;</a> <a id="42436" href="Algebra.Structures.html#9108" class="Field">zero</a>                  <a id="42458" class="Symbol">=</a> <a id="42460" href="Data.Nat.Properties.html#42038" class="Function">⊓-zero</a>
  <a id="42469" class="Symbol">}</a>

<a id="⊔-⊓-isCommutativeSemiringWithoutOne"></a><a id="42472" href="Data.Nat.Properties.html#42472" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="42510" class="Symbol">:</a> <a id="42512" href="Algebra.Structures.html#10135" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="42544" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a> <a id="42548" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="42552" class="Number">0</a>
<a id="42554" href="Data.Nat.Properties.html#42472" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a> <a id="42590" class="Symbol">=</a> <a id="42592" class="Keyword">record</a>
  <a id="42601" class="Symbol">{</a> <a id="42603" href="Algebra.Structures.html#10231" class="Field">isSemiringWithoutOne</a> <a id="42624" class="Symbol">=</a> <a id="42626" href="Data.Nat.Properties.html#42174" class="Function">⊔-⊓-isSemiringWithoutOne</a>
  <a id="42653" class="Symbol">;</a> <a id="42655" href="Algebra.Structures.html#10286" class="Field">*-comm</a>               <a id="42676" class="Symbol">=</a> <a id="42678" href="Algebra.Construct.NaturalChoice.MinOp.html#1732" class="Function">⊓-comm</a>
  <a id="42687" class="Symbol">}</a>

<a id="42690" class="Comment">------------------------------------------------------------------------</a>
<a id="42763" class="Comment">-- Bundles</a>

<a id="⊔-⊓-commutativeSemiringWithoutOne"></a><a id="42775" href="Data.Nat.Properties.html#42775" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="42809" class="Symbol">:</a> <a id="42811" href="Algebra.Bundles.html#13576" class="Record">CommutativeSemiringWithoutOne</a> <a id="42841" href="Level.html#521" class="Function">0ℓ</a> <a id="42844" href="Level.html#521" class="Function">0ℓ</a>
<a id="42847" href="Data.Nat.Properties.html#42775" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="42881" class="Symbol">=</a> <a id="42883" class="Keyword">record</a>
  <a id="42892" class="Symbol">{</a> <a id="42894" href="Algebra.Bundles.html#13935" class="Field">isCommutativeSemiringWithoutOne</a> <a id="42926" class="Symbol">=</a>
      <a id="42934" href="Data.Nat.Properties.html#42472" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="42972" class="Symbol">}</a>

<a id="42975" class="Comment">------------------------------------------------------------------------</a>
<a id="43048" class="Comment">-- Other properties of _⊓_ and _≤_/_&lt;_</a>

<a id="m&lt;n⇒m⊓o&lt;n"></a><a id="43088" href="Data.Nat.Properties.html#43088" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="43098" class="Symbol">:</a> <a id="43100" class="Symbol">∀</a> <a id="43102" href="Data.Nat.Properties.html#43102" class="Bound">o</a> <a id="43104" class="Symbol">→</a> <a id="43106" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43108" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43110" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="43112" class="Symbol">→</a> <a id="43114" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43116" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43118" href="Data.Nat.Properties.html#43102" class="Bound">o</a> <a id="43120" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43122" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="43124" href="Data.Nat.Properties.html#43088" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="43134" href="Data.Nat.Properties.html#43134" class="Bound">o</a> <a id="43136" href="Data.Nat.Properties.html#43136" class="Bound">m&lt;n</a> <a id="43140" class="Symbol">=</a> <a id="43142" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="43152" class="Symbol">(</a><a id="43153" href="Data.Nat.Properties.html#36244" class="Function">m⊓n≤m</a> <a id="43159" class="Symbol">_</a> <a id="43161" href="Data.Nat.Properties.html#43134" class="Bound">o</a><a id="43162" class="Symbol">)</a> <a id="43164" href="Data.Nat.Properties.html#43136" class="Bound">m&lt;n</a>

<a id="m&lt;n⇒o⊓m&lt;n"></a><a id="43169" href="Data.Nat.Properties.html#43169" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="43179" class="Symbol">:</a> <a id="43181" class="Symbol">∀</a> <a id="43183" href="Data.Nat.Properties.html#43183" class="Bound">o</a> <a id="43185" class="Symbol">→</a> <a id="43187" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43189" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43191" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="43193" class="Symbol">→</a> <a id="43195" href="Data.Nat.Properties.html#43183" class="Bound">o</a> <a id="43197" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43199" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43201" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43203" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="43205" href="Data.Nat.Properties.html#43169" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="43215" href="Data.Nat.Properties.html#43215" class="Bound">o</a> <a id="43217" href="Data.Nat.Properties.html#43217" class="Bound">m&lt;n</a> <a id="43221" class="Symbol">=</a> <a id="43223" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a> <a id="43233" class="Symbol">(</a><a id="43234" href="Data.Nat.Properties.html#36297" class="Function">m⊓n≤n</a> <a id="43240" href="Data.Nat.Properties.html#43215" class="Bound">o</a> <a id="43242" class="Symbol">_)</a> <a id="43245" href="Data.Nat.Properties.html#43217" class="Bound">m&lt;n</a>

<a id="m&lt;n⊓o⇒m&lt;n"></a><a id="43250" href="Data.Nat.Properties.html#43250" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="43260" class="Symbol">:</a> <a id="43262" class="Symbol">∀</a> <a id="43264" href="Data.Nat.Properties.html#43264" class="Bound">n</a> <a id="43266" href="Data.Nat.Properties.html#43266" class="Bound">o</a> <a id="43268" class="Symbol">→</a> <a id="43270" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43272" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43274" href="Data.Nat.Properties.html#43264" class="Bound">n</a> <a id="43276" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43278" href="Data.Nat.Properties.html#43266" class="Bound">o</a> <a id="43280" class="Symbol">→</a> <a id="43282" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43284" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43286" href="Data.Nat.Properties.html#43264" class="Bound">n</a>
<a id="43288" href="Data.Nat.Properties.html#43250" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="43298" class="Symbol">=</a> <a id="43300" href="Data.Nat.Properties.html#36480" class="Function">m≤n⊓o⇒m≤n</a>

<a id="m&lt;n⊓o⇒m&lt;o"></a><a id="43311" href="Data.Nat.Properties.html#43311" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="43321" class="Symbol">:</a> <a id="43323" class="Symbol">∀</a> <a id="43325" href="Data.Nat.Properties.html#43325" class="Bound">n</a> <a id="43327" href="Data.Nat.Properties.html#43327" class="Bound">o</a> <a id="43329" class="Symbol">→</a> <a id="43331" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43333" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43335" href="Data.Nat.Properties.html#43325" class="Bound">n</a> <a id="43337" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43339" href="Data.Nat.Properties.html#43327" class="Bound">o</a> <a id="43341" class="Symbol">→</a> <a id="43343" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43345" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43347" href="Data.Nat.Properties.html#43327" class="Bound">o</a>
<a id="43349" href="Data.Nat.Properties.html#43311" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="43359" class="Symbol">=</a> <a id="43361" href="Data.Nat.Properties.html#36545" class="Function">m≤n⊓o⇒m≤o</a>

<a id="⊓-mono-&lt;"></a><a id="43372" href="Data.Nat.Properties.html#43372" class="Function">⊓-mono-&lt;</a> <a id="43381" class="Symbol">:</a> <a id="43383" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="43387" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="43398" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="43402" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="43404" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a> <a id="43408" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="43410" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
<a id="43414" href="Data.Nat.Properties.html#43372" class="Function">⊓-mono-&lt;</a> <a id="43423" class="Symbol">=</a> <a id="43425" href="Algebra.Construct.NaturalChoice.MinOp.html#6651" class="Function">⊓-mono-≤</a>

<a id="⊓-pres-m&lt;"></a><a id="43435" href="Data.Nat.Properties.html#43435" class="Function">⊓-pres-m&lt;</a> <a id="43445" class="Symbol">:</a> <a id="43447" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43449" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43451" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="43453" class="Symbol">→</a> <a id="43455" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43457" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43459" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="43461" class="Symbol">→</a> <a id="43463" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="43465" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="43467" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="43469" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43471" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a>
<a id="43473" href="Data.Nat.Properties.html#43435" class="Function">⊓-pres-m&lt;</a> <a id="43483" class="Symbol">{</a><a id="43484" href="Data.Nat.Properties.html#43484" class="Bound">m</a><a id="43485" class="Symbol">}</a> <a id="43487" href="Data.Nat.Properties.html#43487" class="Bound">m&lt;n</a> <a id="43491" href="Data.Nat.Properties.html#43491" class="Bound">m&lt;o</a> <a id="43495" class="Symbol">=</a> <a id="43497" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="43503" class="Symbol">(</a><a id="43504" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;</a> <a id="43507" class="Symbol">_)</a> <a id="43510" class="Symbol">(</a><a id="43511" href="Algebra.Construct.NaturalChoice.MinOp.html#3166" class="Function">⊓-idem</a> <a id="43518" href="Data.Nat.Properties.html#43484" class="Bound">m</a><a id="43519" class="Symbol">)</a> <a id="43521" class="Symbol">(</a><a id="43522" href="Data.Nat.Properties.html#43372" class="Function">⊓-mono-&lt;</a> <a id="43531" href="Data.Nat.Properties.html#43487" class="Bound">m&lt;n</a> <a id="43535" href="Data.Nat.Properties.html#43491" class="Bound">m&lt;o</a><a id="43538" class="Symbol">)</a>

<a id="43541" class="Comment">------------------------------------------------------------------------</a>
<a id="43614" class="Comment">-- Other properties of _⊓_ and _+_</a>

<a id="+-distribˡ-⊓"></a><a id="43650" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="43663" class="Symbol">:</a> <a id="43665" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="43669" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="43686" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="43690" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="43703" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="43711" href="Data.Nat.Properties.html#43711" class="Bound">n</a> <a id="43713" href="Data.Nat.Properties.html#43713" class="Bound">o</a> <a id="43715" class="Symbol">=</a> <a id="43717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43722" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="43735" class="Symbol">(</a><a id="43736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43740" href="Data.Nat.Properties.html#43740" class="Bound">m</a><a id="43741" class="Symbol">)</a> <a id="43743" href="Data.Nat.Properties.html#43743" class="Bound">n</a> <a id="43745" href="Data.Nat.Properties.html#43745" class="Bound">o</a> <a id="43747" class="Symbol">=</a> <a id="43749" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="43754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43758" class="Symbol">(</a><a id="43759" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="43772" href="Data.Nat.Properties.html#43740" class="Bound">m</a> <a id="43774" href="Data.Nat.Properties.html#43743" class="Bound">n</a> <a id="43776" href="Data.Nat.Properties.html#43745" class="Bound">o</a><a id="43777" class="Symbol">)</a>

<a id="+-distribʳ-⊓"></a><a id="43780" href="Data.Nat.Properties.html#43780" class="Function">+-distribʳ-⊓</a> <a id="43793" class="Symbol">:</a> <a id="43795" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="43799" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="43816" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="43820" href="Data.Nat.Properties.html#43780" class="Function">+-distribʳ-⊓</a> <a id="43833" class="Symbol">=</a> <a id="43835" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="43854" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="43861" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a>

<a id="+-distrib-⊓"></a><a id="43875" href="Data.Nat.Properties.html#43875" class="Function">+-distrib-⊓</a> <a id="43887" class="Symbol">:</a> <a id="43889" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="43893" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="43909" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="43913" href="Data.Nat.Properties.html#43875" class="Function">+-distrib-⊓</a> <a id="43925" class="Symbol">=</a> <a id="43927" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="43940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43942" href="Data.Nat.Properties.html#43780" class="Function">+-distribʳ-⊓</a>

<a id="m⊓n≤m+n"></a><a id="43956" href="Data.Nat.Properties.html#43956" class="Function">m⊓n≤m+n</a> <a id="43964" class="Symbol">:</a> <a id="43966" class="Symbol">∀</a> <a id="43968" href="Data.Nat.Properties.html#43968" class="Bound">m</a> <a id="43970" href="Data.Nat.Properties.html#43970" class="Bound">n</a> <a id="43972" class="Symbol">→</a> <a id="43974" href="Data.Nat.Properties.html#43968" class="Bound">m</a> <a id="43976" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="43978" href="Data.Nat.Properties.html#43970" class="Bound">n</a> <a id="43980" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="43982" href="Data.Nat.Properties.html#43968" class="Bound">m</a> <a id="43984" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43986" href="Data.Nat.Properties.html#43970" class="Bound">n</a>
<a id="43988" href="Data.Nat.Properties.html#43956" class="Function">m⊓n≤m+n</a> <a id="43996" href="Data.Nat.Properties.html#43996" class="Bound">m</a> <a id="43998" href="Data.Nat.Properties.html#43998" class="Bound">n</a> <a id="44000" class="Keyword">with</a> <a id="44005" href="Algebra.Construct.NaturalChoice.MinOp.html#3223" class="Function">⊓-sel</a> <a id="44011" href="Data.Nat.Properties.html#43996" class="Bound">m</a> <a id="44013" href="Data.Nat.Properties.html#43998" class="Bound">n</a>
<a id="44015" class="Symbol">...</a> <a id="44019" class="Symbol">|</a> <a id="44021" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="44026" href="Data.Nat.Properties.html#44026" class="Bound">m⊓n≡m</a> <a id="44032" class="Keyword">rewrite</a> <a id="44040" href="Data.Nat.Properties.html#44026" class="Bound">m⊓n≡m</a> <a id="44046" class="Symbol">=</a> <a id="44048" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="44054" class="Bound">m</a> <a id="44056" class="Bound">n</a>
<a id="44058" class="Symbol">...</a> <a id="44062" class="Symbol">|</a> <a id="44064" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="44069" href="Data.Nat.Properties.html#44069" class="Bound">m⊓n≡n</a> <a id="44075" class="Keyword">rewrite</a> <a id="44083" href="Data.Nat.Properties.html#44069" class="Bound">m⊓n≡n</a> <a id="44089" class="Symbol">=</a> <a id="44091" href="Data.Nat.Properties.html#18502" class="Function">m≤n+m</a> <a id="44097" class="Bound">n</a> <a id="44099" class="Bound">m</a>

<a id="44102" class="Comment">------------------------------------------------------------------------</a>
<a id="44175" class="Comment">-- Other properties of _⊓_ and _*_</a>

<a id="*-distribˡ-⊓"></a><a id="44211" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="44224" class="Symbol">:</a> <a id="44226" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="44230" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="44247" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="44251" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="44264" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44266" class="Number">0</a> <a id="44268" href="Data.Nat.Properties.html#44268" class="Bound">o</a> <a id="44270" class="Symbol">=</a> <a id="44272" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="44289" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44291" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44293" class="Symbol">(</a><a id="44294" class="Number">0</a> <a id="44296" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44298" href="Data.Nat.Properties.html#44268" class="Bound">o</a><a id="44299" class="Symbol">)</a>               <a id="44315" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="44321" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44323" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44325" class="Number">0</a>                     <a id="44347" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="44350" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="44358" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44360" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="44364" class="Number">0</a>                         <a id="44390" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="44396" class="Number">0</a> <a id="44398" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44400" class="Symbol">(</a><a id="44401" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44403" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44405" href="Data.Nat.Properties.html#44268" class="Bound">o</a><a id="44406" class="Symbol">)</a>               <a id="44422" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="44425" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="44430" class="Symbol">(</a><a id="44431" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓</a> <a id="44434" class="Symbol">(</a><a id="44435" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44437" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44439" href="Data.Nat.Properties.html#44268" class="Bound">o</a><a id="44440" class="Symbol">))</a> <a id="44443" class="Symbol">(</a><a id="44444" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="44452" href="Data.Nat.Properties.html#44264" class="Bound">m</a><a id="44453" class="Symbol">)</a> <a id="44455" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="44459" class="Symbol">(</a><a id="44460" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44462" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44464" class="Number">0</a><a id="44465" class="Symbol">)</a> <a id="44467" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44469" class="Symbol">(</a><a id="44470" href="Data.Nat.Properties.html#44264" class="Bound">m</a> <a id="44472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44474" href="Data.Nat.Properties.html#44268" class="Bound">o</a><a id="44475" class="Symbol">)</a>         <a id="44485" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="44487" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="44500" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44502" class="Symbol">(</a><a id="44503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44507" href="Data.Nat.Properties.html#44507" class="Bound">n</a><a id="44508" class="Symbol">)</a> <a id="44510" class="Number">0</a> <a id="44512" class="Symbol">=</a> <a id="44514" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="44531" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44533" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44535" class="Symbol">(</a><a id="44536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44540" href="Data.Nat.Properties.html#44507" class="Bound">n</a> <a id="44542" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44544" class="Number">0</a><a id="44545" class="Symbol">)</a>           <a id="44557" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="44563" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44565" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44567" class="Number">0</a>                     <a id="44589" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="44592" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="44600" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44602" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="44606" class="Number">0</a>                         <a id="44632" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="44635" href="Data.Nat.Properties.html#41965" class="Function">⊓-zeroʳ</a> <a id="44643" class="Symbol">(</a><a id="44644" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44646" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44648" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44652" href="Data.Nat.Properties.html#44507" class="Bound">n</a><a id="44653" class="Symbol">)</a> <a id="44655" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="44659" class="Symbol">(</a><a id="44660" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44662" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44668" href="Data.Nat.Properties.html#44507" class="Bound">n</a><a id="44669" class="Symbol">)</a> <a id="44671" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44673" class="Number">0</a>           <a id="44685" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="44688" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="44693" class="Symbol">(</a><a id="44694" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44696" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44698" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44702" href="Data.Nat.Properties.html#44507" class="Bound">n</a> <a id="44704" href="Data.Nat.Base.html#5845" class="Function Operator">⊓_</a><a id="44706" class="Symbol">)</a> <a id="44708" class="Symbol">(</a><a id="44709" href="Data.Nat.Properties.html#21295" class="Function">*-zeroʳ</a> <a id="44717" href="Data.Nat.Properties.html#44500" class="Bound">m</a><a id="44718" class="Symbol">)</a> <a id="44720" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="44724" class="Symbol">(</a><a id="44725" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44727" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44729" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44733" href="Data.Nat.Properties.html#44507" class="Bound">n</a><a id="44734" class="Symbol">)</a> <a id="44736" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44738" class="Symbol">(</a><a id="44739" href="Data.Nat.Properties.html#44500" class="Bound">m</a> <a id="44741" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44743" class="Number">0</a><a id="44744" class="Symbol">)</a>     <a id="44750" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="44752" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="44765" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44767" class="Symbol">(</a><a id="44768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44772" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="44773" class="Symbol">)</a> <a id="44775" class="Symbol">(</a><a id="44776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44780" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44781" class="Symbol">)</a> <a id="44783" class="Symbol">=</a> <a id="44785" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="44802" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44804" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44806" class="Symbol">(</a><a id="44807" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44811" href="Data.Nat.Properties.html#44772" class="Bound">n</a> <a id="44813" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44819" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44820" class="Symbol">)</a>       <a id="44828" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="44834" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44836" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44842" class="Symbol">(</a><a id="44843" href="Data.Nat.Properties.html#44772" class="Bound">n</a> <a id="44845" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44847" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44848" class="Symbol">)</a>           <a id="44860" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="44863" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="44869" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44871" class="Symbol">(</a><a id="44872" href="Data.Nat.Properties.html#44772" class="Bound">n</a> <a id="44874" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44876" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44877" class="Symbol">)</a> <a id="44879" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="44883" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44885" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="44887" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44889" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44891" class="Symbol">(</a><a id="44892" href="Data.Nat.Properties.html#44772" class="Bound">n</a> <a id="44894" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44896" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44897" class="Symbol">)</a>           <a id="44909" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="44912" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="44917" class="Symbol">(</a><a id="44918" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44920" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="44922" class="Symbol">)</a> <a id="44924" class="Symbol">(</a><a id="44925" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="44938" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44940" href="Data.Nat.Properties.html#44772" class="Bound">n</a> <a id="44942" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44943" class="Symbol">)</a> <a id="44945" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="44949" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44951" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="44953" class="Symbol">(</a><a id="44954" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44956" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44958" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="44959" class="Symbol">)</a> <a id="44961" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="44963" class="Symbol">(</a><a id="44964" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44968" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="44969" class="Symbol">)</a>     <a id="44975" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="44978" href="Data.Nat.Properties.html#43650" class="Function">+-distribˡ-⊓</a> <a id="44991" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44993" class="Symbol">(</a><a id="44994" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="44996" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="44998" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="44999" class="Symbol">)</a> <a id="45001" class="Symbol">(</a><a id="45002" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45004" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45006" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="45007" class="Symbol">)</a> <a id="45009" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="45013" class="Symbol">(</a><a id="45014" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45016" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45018" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45020" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45022" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="45023" class="Symbol">)</a> <a id="45025" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="45027" class="Symbol">(</a><a id="45028" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45030" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45032" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45034" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45036" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="45037" class="Symbol">)</a> <a id="45039" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">≡⟨</a> <a id="45042" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="45048" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a> <a id="45052" class="Symbol">(</a><a id="45053" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="45059" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45061" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="45062" class="Symbol">)</a> <a id="45064" class="Symbol">(</a><a id="45065" href="Data.Nat.Properties.html#20447" class="Function">*-suc</a> <a id="45071" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45073" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="45074" class="Symbol">)</a> <a id="45076" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">⟨</a>
  <a id="45080" class="Symbol">(</a><a id="45081" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45083" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45089" href="Data.Nat.Properties.html#44772" class="Bound">n</a><a id="45090" class="Symbol">)</a> <a id="45092" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="45094" class="Symbol">(</a><a id="45095" href="Data.Nat.Properties.html#44765" class="Bound">m</a> <a id="45097" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45103" href="Data.Nat.Properties.html#44780" class="Bound">o</a><a id="45104" class="Symbol">)</a> <a id="45106" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribʳ-⊓"></a><a id="45109" href="Data.Nat.Properties.html#45109" class="Function">*-distribʳ-⊓</a> <a id="45122" class="Symbol">:</a> <a id="45124" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="45128" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="45145" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="45149" href="Data.Nat.Properties.html#45109" class="Function">*-distribʳ-⊓</a> <a id="45162" class="Symbol">=</a> <a id="45164" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="45183" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="45190" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a>

<a id="*-distrib-⊓"></a><a id="45204" href="Data.Nat.Properties.html#45204" class="Function">*-distrib-⊓</a> <a id="45216" class="Symbol">:</a> <a id="45218" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="45222" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="45238" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="45242" href="Data.Nat.Properties.html#45204" class="Function">*-distrib-⊓</a> <a id="45254" class="Symbol">=</a> <a id="45256" href="Data.Nat.Properties.html#44211" class="Function">*-distribˡ-⊓</a> <a id="45269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="45271" href="Data.Nat.Properties.html#45109" class="Function">*-distribʳ-⊓</a>

<a id="45285" class="Comment">------------------------------------------------------------------------</a>
<a id="45358" class="Comment">-- Properties of _∸_</a>
<a id="45379" class="Comment">------------------------------------------------------------------------</a>

<a id="0∸n≡0"></a><a id="45453" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="45459" class="Symbol">:</a> <a id="45461" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="45470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="45475" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a>
<a id="45479" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="45485" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45493" class="Symbol">=</a> <a id="45495" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45500" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="45506" class="Symbol">(</a><a id="45507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45511" class="Symbol">_)</a> <a id="45514" class="Symbol">=</a> <a id="45516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n∸n≡0"></a><a id="45522" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="45528" class="Symbol">:</a> <a id="45530" class="Symbol">∀</a> <a id="45532" href="Data.Nat.Properties.html#45532" class="Bound">n</a> <a id="45534" class="Symbol">→</a> <a id="45536" href="Data.Nat.Properties.html#45532" class="Bound">n</a> <a id="45538" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="45540" href="Data.Nat.Properties.html#45532" class="Bound">n</a> <a id="45542" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45544" class="Number">0</a>
<a id="45546" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="45552" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45560" class="Symbol">=</a> <a id="45562" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45567" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="45573" class="Symbol">(</a><a id="45574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45578" href="Data.Nat.Properties.html#45578" class="Bound">n</a><a id="45579" class="Symbol">)</a> <a id="45581" class="Symbol">=</a> <a id="45583" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="45589" href="Data.Nat.Properties.html#45578" class="Bound">n</a>

<a id="45592" class="Comment">------------------------------------------------------------------------</a>
<a id="45665" class="Comment">-- Properties of _∸_ and pred</a>

<a id="pred[m∸n]≡m∸[1+n]"></a><a id="45696" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45714" class="Symbol">:</a> <a id="45716" class="Symbol">∀</a> <a id="45718" href="Data.Nat.Properties.html#45718" class="Bound">m</a> <a id="45720" href="Data.Nat.Properties.html#45720" class="Bound">n</a> <a id="45722" class="Symbol">→</a> <a id="45724" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="45729" class="Symbol">(</a><a id="45730" href="Data.Nat.Properties.html#45718" class="Bound">m</a> <a id="45732" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="45734" href="Data.Nat.Properties.html#45720" class="Bound">n</a><a id="45735" class="Symbol">)</a> <a id="45737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45739" href="Data.Nat.Properties.html#45718" class="Bound">m</a> <a id="45741" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="45743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45747" href="Data.Nat.Properties.html#45720" class="Bound">n</a>
<a id="45749" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45767" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45775" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45783" class="Symbol">=</a> <a id="45785" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45790" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45808" class="Symbol">(</a><a id="45809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45813" href="Data.Nat.Properties.html#45813" class="Bound">m</a><a id="45814" class="Symbol">)</a> <a id="45816" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45824" class="Symbol">=</a> <a id="45826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45831" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45849" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="45854" class="Symbol">(</a><a id="45855" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45859" href="Data.Nat.Properties.html#45859" class="Bound">n</a><a id="45860" class="Symbol">)</a>    <a id="45865" class="Symbol">=</a> <a id="45867" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45872" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45890" class="Symbol">(</a><a id="45891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45895" href="Data.Nat.Properties.html#45895" class="Bound">m</a><a id="45896" class="Symbol">)</a> <a id="45898" class="Symbol">(</a><a id="45899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45903" href="Data.Nat.Properties.html#45903" class="Bound">n</a><a id="45904" class="Symbol">)</a> <a id="45906" class="Symbol">=</a> <a id="45908" href="Data.Nat.Properties.html#45696" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="45926" href="Data.Nat.Properties.html#45895" class="Bound">m</a> <a id="45928" href="Data.Nat.Properties.html#45903" class="Bound">n</a>

<a id="45931" class="Comment">------------------------------------------------------------------------</a>
<a id="46004" class="Comment">-- Properties of _∸_ and _≤_/_&lt;_</a>

<a id="m∸n≤m"></a><a id="46038" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46044" class="Symbol">:</a> <a id="46046" class="Symbol">∀</a> <a id="46048" href="Data.Nat.Properties.html#46048" class="Bound">m</a> <a id="46050" href="Data.Nat.Properties.html#46050" class="Bound">n</a> <a id="46052" class="Symbol">→</a> <a id="46054" href="Data.Nat.Properties.html#46048" class="Bound">m</a> <a id="46056" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46058" href="Data.Nat.Properties.html#46050" class="Bound">n</a> <a id="46060" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46062" href="Data.Nat.Properties.html#46048" class="Bound">m</a>
<a id="46064" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46070" href="Data.Nat.Properties.html#46070" class="Bound">n</a>       <a id="46078" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46086" class="Symbol">=</a> <a id="46088" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="46095" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46101" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46109" class="Symbol">(</a><a id="46110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46114" href="Data.Nat.Properties.html#46114" class="Bound">n</a><a id="46115" class="Symbol">)</a> <a id="46117" class="Symbol">=</a> <a id="46119" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="46126" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46132" class="Symbol">(</a><a id="46133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46137" href="Data.Nat.Properties.html#46137" class="Bound">m</a><a id="46138" class="Symbol">)</a> <a id="46140" class="Symbol">(</a><a id="46141" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46145" href="Data.Nat.Properties.html#46145" class="Bound">n</a><a id="46146" class="Symbol">)</a> <a id="46148" class="Symbol">=</a> <a id="46150" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="46158" class="Symbol">(</a><a id="46159" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46165" href="Data.Nat.Properties.html#46137" class="Bound">m</a> <a id="46167" href="Data.Nat.Properties.html#46145" class="Bound">n</a><a id="46168" class="Symbol">)</a> <a id="46170" class="Symbol">(</a><a id="46171" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="46177" href="Data.Nat.Properties.html#46137" class="Bound">m</a><a id="46178" class="Symbol">)</a>

<a id="m≮m∸n"></a><a id="46181" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="46187" class="Symbol">:</a> <a id="46189" class="Symbol">∀</a> <a id="46191" href="Data.Nat.Properties.html#46191" class="Bound">m</a> <a id="46193" href="Data.Nat.Properties.html#46193" class="Bound">n</a> <a id="46195" class="Symbol">→</a> <a id="46197" href="Data.Nat.Properties.html#46191" class="Bound">m</a> <a id="46199" href="Data.Nat.Base.html#2351" class="Function Operator">≮</a> <a id="46201" href="Data.Nat.Properties.html#46191" class="Bound">m</a> <a id="46203" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46205" href="Data.Nat.Properties.html#46193" class="Bound">n</a>
<a id="46207" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="46213" href="Data.Nat.Properties.html#46213" class="Bound">m</a>       <a id="46221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46229" class="Symbol">=</a> <a id="46231" href="Data.Nat.Properties.html#12185" class="Function">n≮n</a> <a id="46235" href="Data.Nat.Properties.html#46213" class="Bound">m</a>
<a id="46237" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="46243" class="Symbol">(</a><a id="46244" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46248" href="Data.Nat.Properties.html#46248" class="Bound">m</a><a id="46249" class="Symbol">)</a> <a id="46251" class="Symbol">(</a><a id="46252" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46256" href="Data.Nat.Properties.html#46256" class="Bound">n</a><a id="46257" class="Symbol">)</a> <a id="46259" class="Symbol">=</a> <a id="46261" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="46267" href="Data.Nat.Properties.html#46248" class="Bound">m</a> <a id="46269" href="Data.Nat.Properties.html#46256" class="Bound">n</a> <a id="46271" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="46273" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="46281" class="Symbol">(</a><a id="46282" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="46288" class="Symbol">(</a><a id="46289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46293" href="Data.Nat.Properties.html#46248" class="Bound">m</a><a id="46294" class="Symbol">))</a>

<a id="1+m≢m∸n"></a><a id="46298" href="Data.Nat.Properties.html#46298" class="Function">1+m≢m∸n</a> <a id="46306" class="Symbol">:</a> <a id="46308" class="Symbol">∀</a> <a id="46310" class="Symbol">{</a><a id="46311" href="Data.Nat.Properties.html#46311" class="Bound">m</a><a id="46312" class="Symbol">}</a> <a id="46314" href="Data.Nat.Properties.html#46314" class="Bound">n</a> <a id="46316" class="Symbol">→</a> <a id="46318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46322" href="Data.Nat.Properties.html#46311" class="Bound">m</a> <a id="46324" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="46326" href="Data.Nat.Properties.html#46311" class="Bound">m</a> <a id="46328" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46330" href="Data.Nat.Properties.html#46314" class="Bound">n</a>
<a id="46332" href="Data.Nat.Properties.html#46298" class="Function">1+m≢m∸n</a> <a id="46340" class="Symbol">{</a><a id="46341" href="Data.Nat.Properties.html#46341" class="Bound">m</a><a id="46342" class="Symbol">}</a> <a id="46344" href="Data.Nat.Properties.html#46344" class="Bound">n</a> <a id="46346" href="Data.Nat.Properties.html#46346" class="Bound">eq</a> <a id="46349" class="Symbol">=</a> <a id="46351" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="46357" href="Data.Nat.Properties.html#46341" class="Bound">m</a> <a id="46359" href="Data.Nat.Properties.html#46344" class="Bound">n</a> <a id="46361" class="Symbol">(</a><a id="46362" href="Data.Nat.Properties.html#5136" class="Function">≤-reflexive</a> <a id="46374" href="Data.Nat.Properties.html#46346" class="Bound">eq</a><a id="46376" class="Symbol">)</a>

<a id="∸-mono"></a><a id="46379" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46386" class="Symbol">:</a> <a id="46388" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a> <a id="46392" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="46403" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="46407" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="46409" href="Data.Nat.Base.html#2259" class="Function Operator">_≥_</a> <a id="46413" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="46415" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="46419" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46426" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>         <a id="46438" class="Symbol">(</a><a id="46439" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="46443" href="Data.Nat.Properties.html#46443" class="Bound">n₁≥n₂</a><a id="46448" class="Symbol">)</a>    <a id="46453" class="Symbol">=</a> <a id="46455" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="46459" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46466" class="Symbol">(</a><a id="46467" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="46471" href="Data.Nat.Properties.html#46471" class="Bound">m₁≤m₂</a><a id="46476" class="Symbol">)</a> <a id="46478" class="Symbol">(</a><a id="46479" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="46483" href="Data.Nat.Properties.html#46483" class="Bound">n₁≥n₂</a><a id="46488" class="Symbol">)</a>    <a id="46493" class="Symbol">=</a> <a id="46495" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46502" href="Data.Nat.Properties.html#46471" class="Bound">m₁≤m₂</a> <a id="46508" href="Data.Nat.Properties.html#46483" class="Bound">n₁≥n₂</a>
<a id="46514" href="Data.Nat.Properties.html#46379" class="CatchallClause Function">∸-mono</a><a id="46520" class="CatchallClause"> </a><a id="46521" href="Data.Nat.Properties.html#46521" class="CatchallClause Bound">m₁≤m₂</a><a id="46526" class="CatchallClause">       </a><a id="46533" class="CatchallClause Symbol">(</a><a id="46534" href="Data.Nat.Base.html#1714" class="CatchallClause InductiveConstructor">z≤n</a><a id="46537" class="CatchallClause"> </a><a id="46538" class="CatchallClause Symbol">{</a><a id="46539" class="CatchallClause Argument">n</a><a id="46540" class="CatchallClause"> </a><a id="46541" class="CatchallClause Symbol">=</a><a id="46542" class="CatchallClause"> </a><a id="46543" href="Data.Nat.Properties.html#46543" class="CatchallClause Bound">n₁</a><a id="46545" class="CatchallClause Symbol">})</a> <a id="46548" class="Symbol">=</a> <a id="46550" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="46558" class="Symbol">(</a><a id="46559" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="46565" class="Symbol">_</a> <a id="46567" href="Data.Nat.Properties.html#46543" class="Bound">n₁</a><a id="46569" class="Symbol">)</a> <a id="46571" href="Data.Nat.Properties.html#46521" class="Bound">m₁≤m₂</a>

<a id="∸-monoˡ-≤"></a><a id="46578" href="Data.Nat.Properties.html#46578" class="Function">∸-monoˡ-≤</a> <a id="46588" class="Symbol">:</a> <a id="46590" class="Symbol">∀</a> <a id="46592" href="Data.Nat.Properties.html#46592" class="Bound">o</a> <a id="46594" class="Symbol">→</a> <a id="46596" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="46598" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46600" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="46602" class="Symbol">→</a> <a id="46604" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="46606" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46608" href="Data.Nat.Properties.html#46592" class="Bound">o</a> <a id="46610" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46612" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="46614" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46616" href="Data.Nat.Properties.html#46592" class="Bound">o</a>
<a id="46618" href="Data.Nat.Properties.html#46578" class="Function">∸-monoˡ-≤</a> <a id="46628" href="Data.Nat.Properties.html#46628" class="Bound">o</a> <a id="46630" href="Data.Nat.Properties.html#46630" class="Bound">m≤n</a> <a id="46634" class="Symbol">=</a> <a id="46636" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46643" class="Symbol">{</a><a id="46644" class="Argument">u</a> <a id="46646" class="Symbol">=</a> <a id="46648" href="Data.Nat.Properties.html#46628" class="Bound">o</a><a id="46649" class="Symbol">}</a> <a id="46651" href="Data.Nat.Properties.html#46630" class="Bound">m≤n</a> <a id="46655" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>

<a id="∸-monoʳ-≤"></a><a id="46663" href="Data.Nat.Properties.html#46663" class="Function">∸-monoʳ-≤</a> <a id="46673" class="Symbol">:</a> <a id="46675" class="Symbol">∀</a> <a id="46677" href="Data.Nat.Properties.html#46677" class="Bound">o</a> <a id="46679" class="Symbol">→</a> <a id="46681" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="46683" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46685" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="46687" class="Symbol">→</a> <a id="46689" href="Data.Nat.Properties.html#46677" class="Bound">o</a> <a id="46691" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46693" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="46695" href="Data.Nat.Base.html#2259" class="Function Operator">≥</a> <a id="46697" href="Data.Nat.Properties.html#46677" class="Bound">o</a> <a id="46699" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46701" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="46703" href="Data.Nat.Properties.html#46663" class="Function">∸-monoʳ-≤</a> <a id="46713" class="Symbol">_</a> <a id="46715" href="Data.Nat.Properties.html#46715" class="Bound">m≤n</a> <a id="46719" class="Symbol">=</a> <a id="46721" href="Data.Nat.Properties.html#46379" class="Function">∸-mono</a> <a id="46728" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="46735" href="Data.Nat.Properties.html#46715" class="Bound">m≤n</a>

<a id="∸-monoˡ-&lt;"></a><a id="46740" href="Data.Nat.Properties.html#46740" class="Function">∸-monoˡ-&lt;</a> <a id="46750" class="Symbol">:</a> <a id="46752" class="Symbol">∀</a> <a id="46754" class="Symbol">{</a><a id="46755" href="Data.Nat.Properties.html#46755" class="Bound">m</a> <a id="46757" href="Data.Nat.Properties.html#46757" class="Bound">n</a> <a id="46759" href="Data.Nat.Properties.html#46759" class="Bound">o</a><a id="46760" class="Symbol">}</a> <a id="46762" class="Symbol">→</a> <a id="46764" href="Data.Nat.Properties.html#46755" class="Bound">m</a> <a id="46766" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="46768" href="Data.Nat.Properties.html#46759" class="Bound">o</a> <a id="46770" class="Symbol">→</a> <a id="46772" href="Data.Nat.Properties.html#46757" class="Bound">n</a> <a id="46774" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46776" href="Data.Nat.Properties.html#46755" class="Bound">m</a> <a id="46778" class="Symbol">→</a> <a id="46780" href="Data.Nat.Properties.html#46755" class="Bound">m</a> <a id="46782" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46784" href="Data.Nat.Properties.html#46757" class="Bound">n</a> <a id="46786" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="46788" href="Data.Nat.Properties.html#46759" class="Bound">o</a> <a id="46790" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46792" href="Data.Nat.Properties.html#46757" class="Bound">n</a>
<a id="46794" href="Data.Nat.Properties.html#46740" class="Function">∸-monoˡ-&lt;</a> <a id="46804" class="Symbol">{</a><a id="46805" href="Data.Nat.Properties.html#46805" class="Bound">m</a><a id="46806" class="Symbol">}</a>     <a id="46812" class="Symbol">{</a><a id="46813" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="46817" class="Symbol">}</a>  <a id="46820" class="Symbol">{</a><a id="46821" href="Data.Nat.Properties.html#46821" class="Bound">o</a><a id="46822" class="Symbol">}</a>     <a id="46828" href="Data.Nat.Properties.html#46828" class="Bound">m&lt;o</a>       <a id="46838" href="Data.Nat.Properties.html#46838" class="Bound">n≤m</a>       <a id="46848" class="Symbol">=</a> <a id="46850" href="Data.Nat.Properties.html#46828" class="Bound">m&lt;o</a>
<a id="46854" href="Data.Nat.Properties.html#46740" class="Function">∸-monoˡ-&lt;</a> <a id="46864" class="Symbol">{</a><a id="46865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46869" href="Data.Nat.Properties.html#46869" class="Bound">m</a><a id="46870" class="Symbol">}</a> <a id="46872" class="Symbol">{</a><a id="46873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46877" href="Data.Nat.Properties.html#46877" class="Bound">n</a><a id="46878" class="Symbol">}</a> <a id="46880" class="Symbol">{</a><a id="46881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46885" href="Data.Nat.Properties.html#46885" class="Bound">o</a><a id="46886" class="Symbol">}</a> <a id="46888" class="Symbol">(</a><a id="46889" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="46893" href="Data.Nat.Properties.html#46893" class="Bound">m&lt;o</a><a id="46896" class="Symbol">)</a> <a id="46898" class="Symbol">(</a><a id="46899" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="46903" href="Data.Nat.Properties.html#46903" class="Bound">n≤m</a><a id="46906" class="Symbol">)</a> <a id="46908" class="Symbol">=</a> <a id="46910" href="Data.Nat.Properties.html#46740" class="Function">∸-monoˡ-&lt;</a> <a id="46920" href="Data.Nat.Properties.html#46893" class="Bound">m&lt;o</a> <a id="46924" href="Data.Nat.Properties.html#46903" class="Bound">n≤m</a>

<a id="∸-monoʳ-&lt;"></a><a id="46929" href="Data.Nat.Properties.html#46929" class="Function">∸-monoʳ-&lt;</a> <a id="46939" class="Symbol">:</a> <a id="46941" class="Symbol">∀</a> <a id="46943" class="Symbol">{</a><a id="46944" href="Data.Nat.Properties.html#46944" class="Bound">m</a> <a id="46946" href="Data.Nat.Properties.html#46946" class="Bound">n</a> <a id="46948" href="Data.Nat.Properties.html#46948" class="Bound">o</a><a id="46949" class="Symbol">}</a> <a id="46951" class="Symbol">→</a> <a id="46953" href="Data.Nat.Properties.html#46948" class="Bound">o</a> <a id="46955" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="46957" href="Data.Nat.Properties.html#46946" class="Bound">n</a> <a id="46959" class="Symbol">→</a> <a id="46961" href="Data.Nat.Properties.html#46946" class="Bound">n</a> <a id="46963" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="46965" href="Data.Nat.Properties.html#46944" class="Bound">m</a> <a id="46967" class="Symbol">→</a> <a id="46969" href="Data.Nat.Properties.html#46944" class="Bound">m</a> <a id="46971" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46973" href="Data.Nat.Properties.html#46946" class="Bound">n</a> <a id="46975" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="46977" href="Data.Nat.Properties.html#46944" class="Bound">m</a> <a id="46979" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="46981" href="Data.Nat.Properties.html#46948" class="Bound">o</a>
<a id="46983" href="Data.Nat.Properties.html#46929" class="Function">∸-monoʳ-&lt;</a> <a id="46993" class="Symbol">{</a><a id="46994" class="Argument">n</a> <a id="46996" class="Symbol">=</a> <a id="46998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47002" href="Data.Nat.Properties.html#47002" class="Bound">n</a><a id="47003" class="Symbol">}</a> <a id="47005" class="Symbol">{</a><a id="47006" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47010" class="Symbol">}</a>  <a id="47013" class="Symbol">(</a><a id="47014" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47018" href="Data.Nat.Properties.html#47018" class="Bound">o&lt;n</a><a id="47021" class="Symbol">)</a> <a id="47023" class="Symbol">(</a><a id="47024" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47028" href="Data.Nat.Properties.html#47028" class="Bound">n&lt;m</a><a id="47031" class="Symbol">)</a> <a id="47033" class="Symbol">=</a> <a id="47035" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47039" class="Symbol">(</a><a id="47040" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="47046" class="Symbol">_</a> <a id="47048" href="Data.Nat.Properties.html#47002" class="Bound">n</a><a id="47049" class="Symbol">)</a>
<a id="47051" href="Data.Nat.Properties.html#46929" class="Function">∸-monoʳ-&lt;</a> <a id="47061" class="Symbol">{</a><a id="47062" class="Argument">n</a> <a id="47064" class="Symbol">=</a> <a id="47066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47070" href="Data.Nat.Properties.html#47070" class="Bound">n</a><a id="47071" class="Symbol">}</a> <a id="47073" class="Symbol">{</a><a id="47074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47078" href="Data.Nat.Properties.html#47078" class="Bound">o</a><a id="47079" class="Symbol">}</a> <a id="47081" class="Symbol">(</a><a id="47082" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47086" href="Data.Nat.Properties.html#47086" class="Bound">o&lt;n</a><a id="47089" class="Symbol">)</a> <a id="47091" class="Symbol">(</a><a id="47092" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47096" href="Data.Nat.Properties.html#47096" class="Bound">n&lt;m</a><a id="47099" class="Symbol">)</a> <a id="47101" class="Symbol">=</a> <a id="47103" href="Data.Nat.Properties.html#46929" class="Function">∸-monoʳ-&lt;</a> <a id="47113" href="Data.Nat.Properties.html#47086" class="Bound">o&lt;n</a> <a id="47117" href="Data.Nat.Properties.html#47096" class="Bound">n&lt;m</a>

<a id="∸-cancelʳ-≤"></a><a id="47122" href="Data.Nat.Properties.html#47122" class="Function">∸-cancelʳ-≤</a> <a id="47134" class="Symbol">:</a> <a id="47136" class="Symbol">∀</a> <a id="47138" class="Symbol">{</a><a id="47139" href="Data.Nat.Properties.html#47139" class="Bound">m</a> <a id="47141" href="Data.Nat.Properties.html#47141" class="Bound">n</a> <a id="47143" href="Data.Nat.Properties.html#47143" class="Bound">o</a><a id="47144" class="Symbol">}</a> <a id="47146" class="Symbol">→</a> <a id="47148" href="Data.Nat.Properties.html#47139" class="Bound">m</a> <a id="47150" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="47152" href="Data.Nat.Properties.html#47143" class="Bound">o</a> <a id="47154" class="Symbol">→</a> <a id="47156" href="Data.Nat.Properties.html#47143" class="Bound">o</a> <a id="47158" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47160" href="Data.Nat.Properties.html#47141" class="Bound">n</a> <a id="47162" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="47164" href="Data.Nat.Properties.html#47143" class="Bound">o</a> <a id="47166" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47168" href="Data.Nat.Properties.html#47139" class="Bound">m</a> <a id="47170" class="Symbol">→</a> <a id="47172" href="Data.Nat.Properties.html#47139" class="Bound">m</a> <a id="47174" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="47176" href="Data.Nat.Properties.html#47141" class="Bound">n</a>
<a id="47178" href="Data.Nat.Properties.html#47122" class="Function">∸-cancelʳ-≤</a> <a id="47190" class="Symbol">{_}</a>     <a id="47198" class="Symbol">{_}</a>     <a id="47206" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="47216" class="Symbol">_</a>       <a id="47224" class="Symbol">=</a> <a id="47226" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="47230" href="Data.Nat.Properties.html#47122" class="Function">∸-cancelʳ-≤</a> <a id="47242" class="Symbol">{</a><a id="47243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47247" href="Data.Nat.Properties.html#47247" class="Bound">m</a><a id="47248" class="Symbol">}</a> <a id="47250" class="Symbol">{</a><a id="47251" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47255" class="Symbol">}</a>  <a id="47258" class="Symbol">(</a><a id="47259" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47263" class="Symbol">_)</a>   <a id="47268" href="Data.Nat.Properties.html#47268" class="Bound">o&lt;o∸m</a>   <a id="47276" class="Symbol">=</a> <a id="47278" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="47292" href="Data.Nat.Properties.html#47268" class="Bound">o&lt;o∸m</a> <a id="47298" class="Symbol">(</a><a id="47299" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="47305" class="Symbol">_</a> <a id="47307" href="Data.Nat.Properties.html#47247" class="Bound">m</a><a id="47308" class="Symbol">)</a>
<a id="47310" href="Data.Nat.Properties.html#47122" class="Function">∸-cancelʳ-≤</a> <a id="47322" class="Symbol">{</a><a id="47323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47327" href="Data.Nat.Properties.html#47327" class="Bound">m</a><a id="47328" class="Symbol">}</a> <a id="47330" class="Symbol">{</a><a id="47331" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47335" href="Data.Nat.Properties.html#47335" class="Bound">n</a><a id="47336" class="Symbol">}</a> <a id="47338" class="Symbol">(</a><a id="47339" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47343" href="Data.Nat.Properties.html#47343" class="Bound">m≤o</a><a id="47346" class="Symbol">)</a> <a id="47348" href="Data.Nat.Properties.html#47348" class="Bound">o∸n&lt;o∸m</a> <a id="47356" class="Symbol">=</a> <a id="47358" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47362" class="Symbol">(</a><a id="47363" href="Data.Nat.Properties.html#47122" class="Function">∸-cancelʳ-≤</a> <a id="47375" href="Data.Nat.Properties.html#47343" class="Bound">m≤o</a> <a id="47379" href="Data.Nat.Properties.html#47348" class="Bound">o∸n&lt;o∸m</a><a id="47386" class="Symbol">)</a>

<a id="∸-cancelʳ-&lt;"></a><a id="47389" href="Data.Nat.Properties.html#47389" class="Function">∸-cancelʳ-&lt;</a> <a id="47401" class="Symbol">:</a> <a id="47403" class="Symbol">∀</a> <a id="47405" class="Symbol">{</a><a id="47406" href="Data.Nat.Properties.html#47406" class="Bound">m</a> <a id="47408" href="Data.Nat.Properties.html#47408" class="Bound">n</a> <a id="47410" href="Data.Nat.Properties.html#47410" class="Bound">o</a><a id="47411" class="Symbol">}</a> <a id="47413" class="Symbol">→</a> <a id="47415" href="Data.Nat.Properties.html#47410" class="Bound">o</a> <a id="47417" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47419" href="Data.Nat.Properties.html#47406" class="Bound">m</a> <a id="47421" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="47423" href="Data.Nat.Properties.html#47410" class="Bound">o</a> <a id="47425" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47427" href="Data.Nat.Properties.html#47408" class="Bound">n</a> <a id="47429" class="Symbol">→</a> <a id="47431" href="Data.Nat.Properties.html#47408" class="Bound">n</a> <a id="47433" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="47435" href="Data.Nat.Properties.html#47406" class="Bound">m</a>
<a id="47437" href="Data.Nat.Properties.html#47389" class="Function">∸-cancelʳ-&lt;</a> <a id="47449" class="Symbol">{</a><a id="47450" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47454" class="Symbol">}</a>  <a id="47457" class="Symbol">{</a><a id="47458" href="Data.Nat.Properties.html#47458" class="Bound">n</a><a id="47459" class="Symbol">}</a>     <a id="47465" class="Symbol">{</a><a id="47466" href="Data.Nat.Properties.html#47466" class="Bound">o</a><a id="47467" class="Symbol">}</a>     <a id="47473" href="Data.Nat.Properties.html#47473" class="Bound">o&lt;o∸n</a>   <a id="47481" class="Symbol">=</a> <a id="47483" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="47497" href="Data.Nat.Properties.html#47473" class="Bound">o&lt;o∸n</a> <a id="47503" class="Symbol">(</a><a id="47504" href="Data.Nat.Properties.html#46181" class="Function">m≮m∸n</a> <a id="47510" href="Data.Nat.Properties.html#47466" class="Bound">o</a> <a id="47512" href="Data.Nat.Properties.html#47458" class="Bound">n</a><a id="47513" class="Symbol">)</a>
<a id="47515" href="Data.Nat.Properties.html#47389" class="Function">∸-cancelʳ-&lt;</a> <a id="47527" class="Symbol">{</a><a id="47528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47532" href="Data.Nat.Properties.html#47532" class="Bound">m</a><a id="47533" class="Symbol">}</a> <a id="47535" class="Symbol">{</a><a id="47536" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47540" class="Symbol">}</a>  <a id="47543" class="Symbol">{_}</a>     <a id="47551" href="Data.Nat.Properties.html#47551" class="Bound">o∸n&lt;o∸m</a> <a id="47559" class="Symbol">=</a> <a id="47561" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="47567" href="Data.Nat.Properties.html#47389" class="Function">∸-cancelʳ-&lt;</a> <a id="47579" class="Symbol">{</a><a id="47580" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47584" href="Data.Nat.Properties.html#47584" class="Bound">m</a><a id="47585" class="Symbol">}</a> <a id="47587" class="Symbol">{</a><a id="47588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47592" href="Data.Nat.Properties.html#47592" class="Bound">n</a><a id="47593" class="Symbol">}</a> <a id="47595" class="Symbol">{</a><a id="47596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47600" href="Data.Nat.Properties.html#47600" class="Bound">o</a><a id="47601" class="Symbol">}</a> <a id="47603" href="Data.Nat.Properties.html#47603" class="Bound">o∸n&lt;o∸m</a> <a id="47611" class="Symbol">=</a> <a id="47613" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47617" class="Symbol">(</a><a id="47618" href="Data.Nat.Properties.html#47389" class="Function">∸-cancelʳ-&lt;</a> <a id="47630" href="Data.Nat.Properties.html#47603" class="Bound">o∸n&lt;o∸m</a><a id="47637" class="Symbol">)</a>

<a id="∸-cancelˡ-≡"></a><a id="47640" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47652" class="Symbol">:</a>  <a id="47655" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="47657" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="47659" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="47661" class="Symbol">→</a> <a id="47663" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="47665" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="47667" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="47669" class="Symbol">→</a> <a id="47671" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="47673" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47675" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="47677" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47679" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="47681" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="47683" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="47685" class="Symbol">→</a> <a id="47687" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="47689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47691" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a>
<a id="47693" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47705" class="Symbol">{_}</a>         <a id="47717" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="47727" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="47737" class="Symbol">_</a>  <a id="47740" class="Symbol">=</a> <a id="47742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47747" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47759" class="Symbol">{</a><a id="47760" class="Argument">o</a> <a id="47762" class="Symbol">=</a> <a id="47764" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47768" href="Data.Nat.Properties.html#47768" class="Bound">o</a><a id="47769" class="Symbol">}</a> <a id="47771" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="47781" class="Symbol">(</a><a id="47782" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47786" class="Symbol">_)</a>   <a id="47791" href="Data.Nat.Properties.html#47791" class="Bound">eq</a> <a id="47794" class="Symbol">=</a> <a id="47796" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="47810" href="Data.Nat.Properties.html#47791" class="Bound">eq</a> <a id="47813" class="Symbol">(</a><a id="47814" href="Data.Nat.Properties.html#46298" class="Function">1+m≢m∸n</a> <a id="47822" href="Data.Nat.Properties.html#47768" class="Bound">o</a><a id="47823" class="Symbol">)</a>
<a id="47825" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47837" class="Symbol">{</a><a id="47838" class="Argument">n</a> <a id="47840" class="Symbol">=</a> <a id="47842" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47846" href="Data.Nat.Properties.html#47846" class="Bound">n</a><a id="47847" class="Symbol">}</a> <a id="47849" class="Symbol">(</a><a id="47850" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47854" class="Symbol">_)</a>   <a id="47859" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="47869" href="Data.Nat.Properties.html#47869" class="Bound">eq</a> <a id="47872" class="Symbol">=</a> <a id="47874" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="47888" class="Symbol">(</a><a id="47889" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="47893" href="Data.Nat.Properties.html#47869" class="Bound">eq</a><a id="47895" class="Symbol">)</a> <a id="47897" class="Symbol">(</a><a id="47898" href="Data.Nat.Properties.html#46298" class="Function">1+m≢m∸n</a> <a id="47906" href="Data.Nat.Properties.html#47846" class="Bound">n</a><a id="47907" class="Symbol">)</a>
<a id="47909" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47921" class="Symbol">{_}</a>         <a id="47933" class="Symbol">(</a><a id="47934" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47938" href="Data.Nat.Properties.html#47938" class="Bound">n≤m</a><a id="47941" class="Symbol">)</a> <a id="47943" class="Symbol">(</a><a id="47944" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="47948" href="Data.Nat.Properties.html#47948" class="Bound">o≤m</a><a id="47951" class="Symbol">)</a> <a id="47953" href="Data.Nat.Properties.html#47953" class="Bound">eq</a> <a id="47956" class="Symbol">=</a> <a id="47958" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="47963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47967" class="Symbol">(</a><a id="47968" href="Data.Nat.Properties.html#47640" class="Function">∸-cancelˡ-≡</a> <a id="47980" href="Data.Nat.Properties.html#47938" class="Bound">n≤m</a> <a id="47984" href="Data.Nat.Properties.html#47948" class="Bound">o≤m</a> <a id="47988" href="Data.Nat.Properties.html#47953" class="Bound">eq</a><a id="47990" class="Symbol">)</a>

<a id="∸-cancelʳ-≡"></a><a id="47993" href="Data.Nat.Properties.html#47993" class="Function">∸-cancelʳ-≡</a> <a id="48005" class="Symbol">:</a>  <a id="48008" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="48010" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48012" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48014" class="Symbol">→</a> <a id="48016" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="48018" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48020" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48022" class="Symbol">→</a> <a id="48024" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48026" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48028" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="48030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48032" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48034" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48036" href="Data.Nat.Properties.html#1962" class="Generalizable">o</a> <a id="48038" class="Symbol">→</a> <a id="48040" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48044" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="48046" href="Data.Nat.Properties.html#47993" class="Function">∸-cancelʳ-≡</a>  <a id="48059" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="48069" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>      <a id="48078" href="Data.Nat.Properties.html#48078" class="Bound">eq</a> <a id="48081" class="Symbol">=</a> <a id="48083" href="Data.Nat.Properties.html#48078" class="Bound">eq</a>
<a id="48086" href="Data.Nat.Properties.html#47993" class="Function">∸-cancelʳ-≡</a> <a id="48098" class="Symbol">(</a><a id="48099" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48103" href="Data.Nat.Properties.html#48103" class="Bound">o≤m</a><a id="48106" class="Symbol">)</a> <a id="48108" class="Symbol">(</a><a id="48109" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48113" href="Data.Nat.Properties.html#48113" class="Bound">o≤n</a><a id="48116" class="Symbol">)</a> <a id="48118" href="Data.Nat.Properties.html#48118" class="Bound">eq</a> <a id="48121" class="Symbol">=</a> <a id="48123" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="48128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48132" class="Symbol">(</a><a id="48133" href="Data.Nat.Properties.html#47993" class="Function">∸-cancelʳ-≡</a> <a id="48145" href="Data.Nat.Properties.html#48103" class="Bound">o≤m</a> <a id="48149" href="Data.Nat.Properties.html#48113" class="Bound">o≤n</a> <a id="48153" href="Data.Nat.Properties.html#48118" class="Bound">eq</a><a id="48155" class="Symbol">)</a>

<a id="m∸n≡0⇒m≤n"></a><a id="48158" href="Data.Nat.Properties.html#48158" class="Function">m∸n≡0⇒m≤n</a> <a id="48168" class="Symbol">:</a> <a id="48170" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48172" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48174" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48176" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48178" class="Number">0</a> <a id="48180" class="Symbol">→</a> <a id="48182" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48184" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48186" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="48188" href="Data.Nat.Properties.html#48158" class="Function">m∸n≡0⇒m≤n</a> <a id="48198" class="Symbol">{</a><a id="48199" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48203" class="Symbol">}</a>  <a id="48206" class="Symbol">{_}</a>    <a id="48213" class="Symbol">_</a>   <a id="48217" class="Symbol">=</a> <a id="48219" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="48223" href="Data.Nat.Properties.html#48158" class="Function">m∸n≡0⇒m≤n</a> <a id="48233" class="Symbol">{</a><a id="48234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48238" href="Data.Nat.Properties.html#48238" class="Bound">m</a><a id="48239" class="Symbol">}</a> <a id="48241" class="Symbol">{</a><a id="48242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48246" href="Data.Nat.Properties.html#48246" class="Bound">n</a><a id="48247" class="Symbol">}</a> <a id="48249" href="Data.Nat.Properties.html#48249" class="Bound">eq</a> <a id="48252" class="Symbol">=</a> <a id="48254" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48258" class="Symbol">(</a><a id="48259" href="Data.Nat.Properties.html#48158" class="Function">m∸n≡0⇒m≤n</a> <a id="48269" href="Data.Nat.Properties.html#48249" class="Bound">eq</a><a id="48271" class="Symbol">)</a>

<a id="m≤n⇒m∸n≡0"></a><a id="48274" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="48284" class="Symbol">:</a> <a id="48286" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48288" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48290" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48292" class="Symbol">→</a> <a id="48294" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48296" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48298" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48302" class="Number">0</a>
<a id="48304" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="48314" class="Symbol">{</a><a id="48315" class="Argument">n</a> <a id="48317" class="Symbol">=</a> <a id="48319" href="Data.Nat.Properties.html#48319" class="Bound">n</a><a id="48320" class="Symbol">}</a> <a id="48322" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>      <a id="48331" class="Symbol">=</a> <a id="48333" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="48339" href="Data.Nat.Properties.html#48319" class="Bound">n</a>
<a id="48341" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="48351" class="Symbol">{_}</a>    <a id="48358" class="Symbol">(</a><a id="48359" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48363" href="Data.Nat.Properties.html#48363" class="Bound">m≤n</a><a id="48366" class="Symbol">)</a> <a id="48368" class="Symbol">=</a> <a id="48370" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="48380" href="Data.Nat.Properties.html#48363" class="Bound">m≤n</a>

<a id="m&lt;n⇒0&lt;n∸m"></a><a id="48385" href="Data.Nat.Properties.html#48385" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="48395" class="Symbol">:</a> <a id="48397" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48399" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="48401" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48403" class="Symbol">→</a> <a id="48405" class="Number">0</a> <a id="48407" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="48409" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48411" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48413" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="48415" href="Data.Nat.Properties.html#48385" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="48425" class="Symbol">{</a><a id="48426" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48430" class="Symbol">}</a>  <a id="48433" class="Symbol">{</a><a id="48434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48438" href="Data.Nat.Properties.html#48438" class="Bound">n</a><a id="48439" class="Symbol">}</a> <a id="48441" class="Symbol">_</a>         <a id="48451" class="Symbol">=</a> <a id="48453" href="Data.Nat.Properties.html#12249" class="Function">0&lt;1+n</a>
<a id="48459" href="Data.Nat.Properties.html#48385" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="48469" class="Symbol">{</a><a id="48470" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48474" href="Data.Nat.Properties.html#48474" class="Bound">m</a><a id="48475" class="Symbol">}</a> <a id="48477" class="Symbol">{</a><a id="48478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48482" href="Data.Nat.Properties.html#48482" class="Bound">n</a><a id="48483" class="Symbol">}</a> <a id="48485" class="Symbol">(</a><a id="48486" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48490" href="Data.Nat.Properties.html#48490" class="Bound">m&lt;n</a><a id="48493" class="Symbol">)</a> <a id="48495" class="Symbol">=</a> <a id="48497" href="Data.Nat.Properties.html#48385" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="48507" href="Data.Nat.Properties.html#48490" class="Bound">m&lt;n</a>

<a id="m∸n≢0⇒n&lt;m"></a><a id="48512" href="Data.Nat.Properties.html#48512" class="Function">m∸n≢0⇒n&lt;m</a> <a id="48522" class="Symbol">:</a> <a id="48524" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48526" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48528" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48530" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="48532" class="Number">0</a> <a id="48534" class="Symbol">→</a> <a id="48536" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48538" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="48540" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="48542" href="Data.Nat.Properties.html#48512" class="Function">m∸n≢0⇒n&lt;m</a> <a id="48552" class="Symbol">{</a><a id="48553" href="Data.Nat.Properties.html#48553" class="Bound">m</a><a id="48554" class="Symbol">}</a> <a id="48556" class="Symbol">{</a><a id="48557" href="Data.Nat.Properties.html#48557" class="Bound">n</a><a id="48558" class="Symbol">}</a> <a id="48560" href="Data.Nat.Properties.html#48560" class="Bound">m∸n≢0</a> <a id="48566" class="Keyword">with</a> <a id="48571" href="Data.Nat.Properties.html#48557" class="Bound">n</a> <a id="48573" href="Data.Nat.Properties.html#10858" class="Function Operator">&lt;?</a> <a id="48576" href="Data.Nat.Properties.html#48553" class="Bound">m</a>
<a id="48578" class="Symbol">...</a> <a id="48582" class="Symbol">|</a> <a id="48584" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="48588" href="Data.Nat.Properties.html#48588" class="Bound">n&lt;m</a> <a id="48592" class="Symbol">=</a> <a id="48594" href="Data.Nat.Properties.html#48588" class="Bound">n&lt;m</a>
<a id="48598" class="Symbol">...</a> <a id="48602" class="Symbol">|</a> <a id="48604" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="48608" href="Data.Nat.Properties.html#48608" class="Bound">n≮m</a> <a id="48612" class="Symbol">=</a> <a id="48614" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="48628" class="Symbol">(</a><a id="48629" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="48639" class="Symbol">(</a><a id="48640" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="48644" href="Data.Nat.Properties.html#48608" class="Bound">n≮m</a><a id="48647" class="Symbol">))</a> <a id="48650" class="Bound">m∸n≢0</a>

<a id="m&gt;n⇒m∸n≢0"></a><a id="48657" href="Data.Nat.Properties.html#48657" class="Function">m&gt;n⇒m∸n≢0</a> <a id="48667" class="Symbol">:</a> <a id="48669" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48671" href="Data.Nat.Base.html#2289" class="Function Operator">&gt;</a> <a id="48673" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48675" class="Symbol">→</a> <a id="48677" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48679" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48681" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48683" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="48685" class="Number">0</a>
<a id="48687" href="Data.Nat.Properties.html#48657" class="Function">m&gt;n⇒m∸n≢0</a> <a id="48697" class="Symbol">{</a><a id="48698" class="Argument">n</a> <a id="48700" class="Symbol">=</a> <a id="48702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48706" href="Data.Nat.Properties.html#48706" class="Bound">n</a><a id="48707" class="Symbol">}</a> <a id="48709" class="Symbol">(</a><a id="48710" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48714" href="Data.Nat.Properties.html#48714" class="Bound">m&gt;n</a><a id="48717" class="Symbol">)</a> <a id="48719" class="Symbol">=</a> <a id="48721" href="Data.Nat.Properties.html#48657" class="Function">m&gt;n⇒m∸n≢0</a> <a id="48731" href="Data.Nat.Properties.html#48714" class="Bound">m&gt;n</a>

<a id="m≤n⇒n∸m≤n"></a><a id="48736" href="Data.Nat.Properties.html#48736" class="Function">m≤n⇒n∸m≤n</a> <a id="48746" class="Symbol">:</a> <a id="48748" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48750" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48752" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48754" class="Symbol">→</a> <a id="48756" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="48758" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48760" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="48762" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48764" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="48766" href="Data.Nat.Properties.html#48736" class="Function">m≤n⇒n∸m≤n</a> <a id="48776" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="48786" class="Symbol">=</a> <a id="48788" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="48795" href="Data.Nat.Properties.html#48736" class="Function">m≤n⇒n∸m≤n</a> <a id="48805" class="Symbol">(</a><a id="48806" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="48810" href="Data.Nat.Properties.html#48810" class="Bound">m≤n</a><a id="48813" class="Symbol">)</a> <a id="48815" class="Symbol">=</a> <a id="48817" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="48827" class="Symbol">(</a><a id="48828" href="Data.Nat.Properties.html#48736" class="Function">m≤n⇒n∸m≤n</a> <a id="48838" href="Data.Nat.Properties.html#48810" class="Bound">m≤n</a><a id="48841" class="Symbol">)</a>

<a id="48844" class="Comment">------------------------------------------------------------------------</a>
<a id="48917" class="Comment">-- Properties of _∸_ and _+_</a>

<a id="+-∸-comm"></a><a id="48947" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="48956" class="Symbol">:</a> <a id="48958" class="Symbol">∀</a> <a id="48960" class="Symbol">{</a><a id="48961" href="Data.Nat.Properties.html#48961" class="Bound">m</a><a id="48962" class="Symbol">}</a> <a id="48964" href="Data.Nat.Properties.html#48964" class="Bound">n</a> <a id="48966" class="Symbol">{</a><a id="48967" href="Data.Nat.Properties.html#48967" class="Bound">o</a><a id="48968" class="Symbol">}</a> <a id="48970" class="Symbol">→</a> <a id="48972" href="Data.Nat.Properties.html#48967" class="Bound">o</a> <a id="48974" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="48976" href="Data.Nat.Properties.html#48961" class="Bound">m</a> <a id="48978" class="Symbol">→</a> <a id="48980" class="Symbol">(</a><a id="48981" href="Data.Nat.Properties.html#48961" class="Bound">m</a> <a id="48983" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="48985" href="Data.Nat.Properties.html#48964" class="Bound">n</a><a id="48986" class="Symbol">)</a> <a id="48988" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48990" href="Data.Nat.Properties.html#48967" class="Bound">o</a> <a id="48992" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48994" class="Symbol">(</a><a id="48995" href="Data.Nat.Properties.html#48961" class="Bound">m</a> <a id="48997" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="48999" href="Data.Nat.Properties.html#48967" class="Bound">o</a><a id="49000" class="Symbol">)</a> <a id="49002" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49004" href="Data.Nat.Properties.html#48964" class="Bound">n</a>
<a id="49006" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="49015" class="Symbol">{</a><a id="49016" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49020" class="Symbol">}</a>  <a id="49023" class="Symbol">_</a> <a id="49025" class="Symbol">{</a><a id="49026" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49030" class="Symbol">}</a>  <a id="49033" class="Symbol">_</a>         <a id="49043" class="Symbol">=</a> <a id="49045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49050" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="49059" class="Symbol">{</a><a id="49060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49064" href="Data.Nat.Properties.html#49064" class="Bound">m</a><a id="49065" class="Symbol">}</a> <a id="49067" class="Symbol">_</a> <a id="49069" class="Symbol">{</a><a id="49070" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49074" class="Symbol">}</a>  <a id="49077" class="Symbol">_</a>         <a id="49087" class="Symbol">=</a> <a id="49089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49094" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="49103" class="Symbol">{</a><a id="49104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49108" href="Data.Nat.Properties.html#49108" class="Bound">m</a><a id="49109" class="Symbol">}</a> <a id="49111" href="Data.Nat.Properties.html#49111" class="Bound">n</a> <a id="49113" class="Symbol">{</a><a id="49114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49118" href="Data.Nat.Properties.html#49118" class="Bound">o</a><a id="49119" class="Symbol">}</a> <a id="49121" class="Symbol">(</a><a id="49122" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="49126" href="Data.Nat.Properties.html#49126" class="Bound">o≤m</a><a id="49129" class="Symbol">)</a> <a id="49131" class="Symbol">=</a> <a id="49133" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="49142" href="Data.Nat.Properties.html#49111" class="Bound">n</a> <a id="49144" href="Data.Nat.Properties.html#49126" class="Bound">o≤m</a>

<a id="∸-+-assoc"></a><a id="49149" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49159" class="Symbol">:</a> <a id="49161" class="Symbol">∀</a> <a id="49163" href="Data.Nat.Properties.html#49163" class="Bound">m</a> <a id="49165" href="Data.Nat.Properties.html#49165" class="Bound">n</a> <a id="49167" href="Data.Nat.Properties.html#49167" class="Bound">o</a> <a id="49169" class="Symbol">→</a> <a id="49171" class="Symbol">(</a><a id="49172" href="Data.Nat.Properties.html#49163" class="Bound">m</a> <a id="49174" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49176" href="Data.Nat.Properties.html#49165" class="Bound">n</a><a id="49177" class="Symbol">)</a> <a id="49179" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49181" href="Data.Nat.Properties.html#49167" class="Bound">o</a> <a id="49183" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49185" href="Data.Nat.Properties.html#49163" class="Bound">m</a> <a id="49187" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49189" class="Symbol">(</a><a id="49190" href="Data.Nat.Properties.html#49165" class="Bound">n</a> <a id="49192" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49194" href="Data.Nat.Properties.html#49167" class="Bound">o</a><a id="49195" class="Symbol">)</a>
<a id="49197" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49207" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="49212" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="49217" href="Data.Nat.Properties.html#49217" class="Bound">o</a> <a id="49219" class="Symbol">=</a> <a id="49221" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49226" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49236" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="49241" class="Symbol">(</a><a id="49242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49246" href="Data.Nat.Properties.html#49246" class="Bound">n</a><a id="49247" class="Symbol">)</a> <a id="49249" href="Data.Nat.Properties.html#49249" class="Bound">o</a> <a id="49251" class="Symbol">=</a> <a id="49253" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="49259" href="Data.Nat.Properties.html#49249" class="Bound">o</a>
<a id="49261" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49271" class="Symbol">(</a><a id="49272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49276" href="Data.Nat.Properties.html#49276" class="Bound">m</a><a id="49277" class="Symbol">)</a> <a id="49279" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="49284" href="Data.Nat.Properties.html#49284" class="Bound">o</a> <a id="49286" class="Symbol">=</a> <a id="49288" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49293" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49303" class="Symbol">(</a><a id="49304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49308" href="Data.Nat.Properties.html#49308" class="Bound">m</a><a id="49309" class="Symbol">)</a> <a id="49311" class="Symbol">(</a><a id="49312" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49316" href="Data.Nat.Properties.html#49316" class="Bound">n</a><a id="49317" class="Symbol">)</a> <a id="49319" href="Data.Nat.Properties.html#49319" class="Bound">o</a> <a id="49321" class="Symbol">=</a> <a id="49323" href="Data.Nat.Properties.html#49149" class="Function">∸-+-assoc</a> <a id="49333" href="Data.Nat.Properties.html#49308" class="Bound">m</a> <a id="49335" href="Data.Nat.Properties.html#49316" class="Bound">n</a> <a id="49337" href="Data.Nat.Properties.html#49319" class="Bound">o</a>

<a id="+-∸-assoc"></a><a id="49340" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="49350" class="Symbol">:</a> <a id="49352" class="Symbol">∀</a> <a id="49354" href="Data.Nat.Properties.html#49354" class="Bound">m</a> <a id="49356" class="Symbol">{</a><a id="49357" href="Data.Nat.Properties.html#49357" class="Bound">n</a> <a id="49359" href="Data.Nat.Properties.html#49359" class="Bound">o</a><a id="49360" class="Symbol">}</a> <a id="49362" class="Symbol">→</a> <a id="49364" href="Data.Nat.Properties.html#49359" class="Bound">o</a> <a id="49366" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49368" href="Data.Nat.Properties.html#49357" class="Bound">n</a> <a id="49370" class="Symbol">→</a> <a id="49372" class="Symbol">(</a><a id="49373" href="Data.Nat.Properties.html#49354" class="Bound">m</a> <a id="49375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49377" href="Data.Nat.Properties.html#49357" class="Bound">n</a><a id="49378" class="Symbol">)</a> <a id="49380" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49382" href="Data.Nat.Properties.html#49359" class="Bound">o</a> <a id="49384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49386" href="Data.Nat.Properties.html#49354" class="Bound">m</a> <a id="49388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49390" class="Symbol">(</a><a id="49391" href="Data.Nat.Properties.html#49357" class="Bound">n</a> <a id="49393" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49395" href="Data.Nat.Properties.html#49359" class="Bound">o</a><a id="49396" class="Symbol">)</a>
<a id="49398" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="49408" href="Data.Nat.Properties.html#49408" class="Bound">m</a> <a id="49410" class="Symbol">(</a><a id="49411" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="49415" class="Symbol">{</a><a id="49416" class="Argument">n</a> <a id="49418" class="Symbol">=</a> <a id="49420" href="Data.Nat.Properties.html#49420" class="Bound">n</a><a id="49421" class="Symbol">})</a>             <a id="49436" class="Symbol">=</a> <a id="49438" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a> <a id="49453" href="Data.Nat.Properties.html#49408" class="Bound">m</a> <a id="49455" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49457" href="Data.Nat.Properties.html#49420" class="Bound">n</a> <a id="49459" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
<a id="49461" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="49471" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49473" class="Symbol">(</a><a id="49474" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="49478" class="Symbol">{</a><a id="49479" class="Argument">m</a> <a id="49481" class="Symbol">=</a> <a id="49483" href="Data.Nat.Properties.html#49483" class="Bound">o</a><a id="49484" class="Symbol">}</a> <a id="49486" class="Symbol">{</a><a id="49487" class="Argument">n</a> <a id="49489" class="Symbol">=</a> <a id="49491" href="Data.Nat.Properties.html#49491" class="Bound">n</a><a id="49492" class="Symbol">}</a> <a id="49494" href="Data.Nat.Properties.html#49494" class="Bound">o≤n</a><a id="49497" class="Symbol">)</a> <a id="49499" class="Symbol">=</a> <a id="49501" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="49518" class="Symbol">(</a><a id="49519" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49521" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49523" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49527" href="Data.Nat.Properties.html#49491" class="Bound">n</a><a id="49528" class="Symbol">)</a> <a id="49530" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49536" href="Data.Nat.Properties.html#49483" class="Bound">o</a>  <a id="49539" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="49542" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="49547" class="Symbol">(</a><a id="49548" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="49551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49555" href="Data.Nat.Properties.html#49483" class="Bound">o</a><a id="49556" class="Symbol">)</a> <a id="49558" class="Symbol">(</a><a id="49559" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="49565" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49567" href="Data.Nat.Properties.html#49491" class="Bound">n</a><a id="49568" class="Symbol">)</a> <a id="49570" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="49574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49578" class="Symbol">(</a><a id="49579" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49581" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49583" href="Data.Nat.Properties.html#49491" class="Bound">n</a><a id="49584" class="Symbol">)</a> <a id="49586" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49592" href="Data.Nat.Properties.html#49483" class="Bound">o</a>  <a id="49595" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="49601" class="Symbol">(</a><a id="49602" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49604" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49606" href="Data.Nat.Properties.html#49491" class="Bound">n</a><a id="49607" class="Symbol">)</a> <a id="49609" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49611" href="Data.Nat.Properties.html#49483" class="Bound">o</a>          <a id="49622" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="49625" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="49635" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49637" href="Data.Nat.Properties.html#49494" class="Bound">o≤n</a> <a id="49641" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="49645" href="Data.Nat.Properties.html#49471" class="Bound">m</a> <a id="49647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49649" class="Symbol">(</a><a id="49650" href="Data.Nat.Properties.html#49491" class="Bound">n</a> <a id="49652" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49654" href="Data.Nat.Properties.html#49483" class="Bound">o</a><a id="49655" class="Symbol">)</a>          <a id="49666" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m+n≤o⇒m≤o∸n"></a><a id="49669" href="Data.Nat.Properties.html#49669" class="Function">m+n≤o⇒m≤o∸n</a> <a id="49681" class="Symbol">:</a> <a id="49683" class="Symbol">∀</a> <a id="49685" href="Data.Nat.Properties.html#49685" class="Bound">m</a> <a id="49687" href="Data.Nat.Properties.html#49687" class="Bound">n</a> <a id="49689" href="Data.Nat.Properties.html#49689" class="Bound">o</a> <a id="49691" class="Symbol">→</a> <a id="49693" href="Data.Nat.Properties.html#49685" class="Bound">m</a> <a id="49695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49697" href="Data.Nat.Properties.html#49687" class="Bound">n</a> <a id="49699" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49701" href="Data.Nat.Properties.html#49689" class="Bound">o</a> <a id="49703" class="Symbol">→</a> <a id="49705" href="Data.Nat.Properties.html#49685" class="Bound">m</a> <a id="49707" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49709" href="Data.Nat.Properties.html#49689" class="Bound">o</a> <a id="49711" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49713" href="Data.Nat.Properties.html#49687" class="Bound">n</a>
<a id="49715" href="Data.Nat.Properties.html#49669" class="Function">m+n≤o⇒m≤o∸n</a> <a id="49727" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="49735" href="Data.Nat.Properties.html#49735" class="Bound">n</a> <a id="49737" href="Data.Nat.Properties.html#49737" class="Bound">o</a>       <a id="49745" href="Data.Nat.Properties.html#49745" class="Bound">le</a>       <a id="49754" class="Symbol">=</a> <a id="49756" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="49760" href="Data.Nat.Properties.html#49669" class="Function">m+n≤o⇒m≤o∸n</a> <a id="49772" class="Symbol">(</a><a id="49773" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49777" href="Data.Nat.Properties.html#49777" class="Bound">m</a><a id="49778" class="Symbol">)</a> <a id="49780" href="Data.Nat.Properties.html#49780" class="Bound">n</a> <a id="49782" class="Symbol">(</a><a id="49783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49787" href="Data.Nat.Properties.html#49787" class="Bound">o</a><a id="49788" class="Symbol">)</a> <a id="49790" class="Symbol">(</a><a id="49791" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="49795" href="Data.Nat.Properties.html#49795" class="Bound">le</a><a id="49797" class="Symbol">)</a>
  <a id="49801" class="Keyword">rewrite</a> <a id="49809" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="49819" class="Number">1</a> <a id="49821" class="Symbol">(</a><a id="49822" href="Data.Nat.Properties.html#18714" class="Function">m+n≤o⇒n≤o</a> <a id="49832" href="Data.Nat.Properties.html#49777" class="Bound">m</a> <a id="49834" href="Data.Nat.Properties.html#49795" class="Bound">le</a><a id="49836" class="Symbol">)</a> <a id="49838" class="Symbol">=</a> <a id="49840" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="49844" class="Symbol">(</a><a id="49845" href="Data.Nat.Properties.html#49669" class="Function">m+n≤o⇒m≤o∸n</a> <a id="49857" href="Data.Nat.Properties.html#49777" class="Bound">m</a> <a id="49859" href="Data.Nat.Properties.html#49780" class="Bound">n</a> <a id="49861" href="Data.Nat.Properties.html#49787" class="Bound">o</a> <a id="49863" href="Data.Nat.Properties.html#49795" class="Bound">le</a><a id="49865" class="Symbol">)</a>

<a id="m≤o∸n⇒m+n≤o"></a><a id="49868" href="Data.Nat.Properties.html#49868" class="Function">m≤o∸n⇒m+n≤o</a> <a id="49880" class="Symbol">:</a> <a id="49882" class="Symbol">∀</a> <a id="49884" href="Data.Nat.Properties.html#49884" class="Bound">m</a> <a id="49886" class="Symbol">{</a><a id="49887" href="Data.Nat.Properties.html#49887" class="Bound">n</a> <a id="49889" href="Data.Nat.Properties.html#49889" class="Bound">o</a><a id="49890" class="Symbol">}</a> <a id="49892" class="Symbol">(</a><a id="49893" href="Data.Nat.Properties.html#49893" class="Bound">n≤o</a> <a id="49897" class="Symbol">:</a> <a id="49899" href="Data.Nat.Properties.html#49887" class="Bound">n</a> <a id="49901" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49903" href="Data.Nat.Properties.html#49889" class="Bound">o</a><a id="49904" class="Symbol">)</a> <a id="49906" class="Symbol">→</a> <a id="49908" href="Data.Nat.Properties.html#49884" class="Bound">m</a> <a id="49910" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49912" href="Data.Nat.Properties.html#49889" class="Bound">o</a> <a id="49914" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="49916" href="Data.Nat.Properties.html#49887" class="Bound">n</a> <a id="49918" class="Symbol">→</a> <a id="49920" href="Data.Nat.Properties.html#49884" class="Bound">m</a> <a id="49922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="49924" href="Data.Nat.Properties.html#49887" class="Bound">n</a> <a id="49926" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="49928" href="Data.Nat.Properties.html#49889" class="Bound">o</a>
<a id="49930" href="Data.Nat.Properties.html#49868" class="Function">m≤o∸n⇒m+n≤o</a> <a id="49942" href="Data.Nat.Properties.html#49942" class="Bound">m</a>         <a id="49952" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="49962" href="Data.Nat.Properties.html#49962" class="Bound">le</a> <a id="49965" class="Keyword">rewrite</a> <a id="49973" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="49985" href="Data.Nat.Properties.html#49942" class="Bound">m</a> <a id="49987" class="Symbol">=</a> <a id="49989" href="Data.Nat.Properties.html#49962" class="Bound">le</a>
<a id="49992" href="Data.Nat.Properties.html#49868" class="Function">m≤o∸n⇒m+n≤o</a> <a id="50004" href="Data.Nat.Properties.html#50004" class="Bound">m</a> <a id="50006" class="Symbol">{</a><a id="50007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50011" href="Data.Nat.Properties.html#50011" class="Bound">n</a><a id="50012" class="Symbol">}</a> <a id="50014" class="Symbol">(</a><a id="50015" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="50019" href="Data.Nat.Properties.html#50019" class="Bound">n≤o</a><a id="50022" class="Symbol">)</a> <a id="50024" href="Data.Nat.Properties.html#50024" class="Bound">le</a> <a id="50027" class="Keyword">rewrite</a> <a id="50035" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="50041" href="Data.Nat.Properties.html#50004" class="Bound">m</a> <a id="50043" href="Data.Nat.Properties.html#50011" class="Bound">n</a> <a id="50045" class="Symbol">=</a> <a id="50047" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="50051" class="Symbol">(</a><a id="50052" href="Data.Nat.Properties.html#49868" class="Function">m≤o∸n⇒m+n≤o</a> <a id="50064" href="Data.Nat.Properties.html#50004" class="Bound">m</a> <a id="50066" href="Data.Nat.Properties.html#50019" class="Bound">n≤o</a> <a id="50070" href="Data.Nat.Properties.html#50024" class="Bound">le</a><a id="50072" class="Symbol">)</a>

<a id="m≤n+m∸n"></a><a id="50075" href="Data.Nat.Properties.html#50075" class="Function">m≤n+m∸n</a> <a id="50083" class="Symbol">:</a> <a id="50085" class="Symbol">∀</a> <a id="50087" href="Data.Nat.Properties.html#50087" class="Bound">m</a> <a id="50089" href="Data.Nat.Properties.html#50089" class="Bound">n</a> <a id="50091" class="Symbol">→</a> <a id="50093" href="Data.Nat.Properties.html#50087" class="Bound">m</a> <a id="50095" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="50097" href="Data.Nat.Properties.html#50089" class="Bound">n</a> <a id="50099" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50101" class="Symbol">(</a><a id="50102" href="Data.Nat.Properties.html#50087" class="Bound">m</a> <a id="50104" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50106" href="Data.Nat.Properties.html#50089" class="Bound">n</a><a id="50107" class="Symbol">)</a>
<a id="50109" href="Data.Nat.Properties.html#50075" class="Function">m≤n+m∸n</a> <a id="50117" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50125" href="Data.Nat.Properties.html#50125" class="Bound">n</a>       <a id="50133" class="Symbol">=</a> <a id="50135" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="50139" href="Data.Nat.Properties.html#50075" class="Function">m≤n+m∸n</a> <a id="50147" class="Symbol">(</a><a id="50148" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50152" href="Data.Nat.Properties.html#50152" class="Bound">m</a><a id="50153" class="Symbol">)</a> <a id="50155" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50163" class="Symbol">=</a> <a id="50165" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="50172" href="Data.Nat.Properties.html#50075" class="Function">m≤n+m∸n</a> <a id="50180" class="Symbol">(</a><a id="50181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50185" href="Data.Nat.Properties.html#50185" class="Bound">m</a><a id="50186" class="Symbol">)</a> <a id="50188" class="Symbol">(</a><a id="50189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50193" href="Data.Nat.Properties.html#50193" class="Bound">n</a><a id="50194" class="Symbol">)</a> <a id="50196" class="Symbol">=</a> <a id="50198" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="50202" class="Symbol">(</a><a id="50203" href="Data.Nat.Properties.html#50075" class="Function">m≤n+m∸n</a> <a id="50211" href="Data.Nat.Properties.html#50185" class="Bound">m</a> <a id="50213" href="Data.Nat.Properties.html#50193" class="Bound">n</a><a id="50214" class="Symbol">)</a>

<a id="m+n∸n≡m"></a><a id="50217" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="50225" class="Symbol">:</a> <a id="50227" class="Symbol">∀</a> <a id="50229" href="Data.Nat.Properties.html#50229" class="Bound">m</a> <a id="50231" href="Data.Nat.Properties.html#50231" class="Bound">n</a> <a id="50233" class="Symbol">→</a> <a id="50235" href="Data.Nat.Properties.html#50229" class="Bound">m</a> <a id="50237" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50239" href="Data.Nat.Properties.html#50231" class="Bound">n</a> <a id="50241" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50243" href="Data.Nat.Properties.html#50231" class="Bound">n</a> <a id="50245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50247" href="Data.Nat.Properties.html#50229" class="Bound">m</a>
<a id="50249" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="50257" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50259" href="Data.Nat.Properties.html#50259" class="Bound">n</a> <a id="50261" class="Symbol">=</a> <a id="50263" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="50280" class="Symbol">(</a><a id="50281" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50283" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50285" href="Data.Nat.Properties.html#50259" class="Bound">n</a><a id="50286" class="Symbol">)</a> <a id="50288" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50290" href="Data.Nat.Properties.html#50259" class="Bound">n</a>  <a id="50293" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50296" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="50306" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50308" class="Symbol">(</a><a id="50309" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="50316" class="Symbol">{</a><a id="50317" class="Argument">x</a> <a id="50319" class="Symbol">=</a> <a id="50321" href="Data.Nat.Properties.html#50259" class="Bound">n</a><a id="50322" class="Symbol">})</a> <a id="50325" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50329" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50331" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50333" class="Symbol">(</a><a id="50334" href="Data.Nat.Properties.html#50259" class="Bound">n</a> <a id="50336" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50338" href="Data.Nat.Properties.html#50259" class="Bound">n</a><a id="50339" class="Symbol">)</a>  <a id="50342" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50345" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="50350" class="Symbol">(</a><a id="50351" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50353" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="50355" class="Symbol">)</a> <a id="50357" class="Symbol">(</a><a id="50358" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="50364" href="Data.Nat.Properties.html#50259" class="Bound">n</a><a id="50365" class="Symbol">)</a> <a id="50367" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50371" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50373" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50375" class="Number">0</a>        <a id="50384" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50387" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="50399" href="Data.Nat.Properties.html#50257" class="Bound">m</a> <a id="50401" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50405" href="Data.Nat.Properties.html#50257" class="Bound">m</a>            <a id="50418" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m+n∸m≡n"></a><a id="50421" href="Data.Nat.Properties.html#50421" class="Function">m+n∸m≡n</a> <a id="50429" class="Symbol">:</a> <a id="50431" class="Symbol">∀</a> <a id="50433" href="Data.Nat.Properties.html#50433" class="Bound">m</a> <a id="50435" href="Data.Nat.Properties.html#50435" class="Bound">n</a> <a id="50437" class="Symbol">→</a> <a id="50439" href="Data.Nat.Properties.html#50433" class="Bound">m</a> <a id="50441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50443" href="Data.Nat.Properties.html#50435" class="Bound">n</a> <a id="50445" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50447" href="Data.Nat.Properties.html#50433" class="Bound">m</a> <a id="50449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50451" href="Data.Nat.Properties.html#50435" class="Bound">n</a>
<a id="50453" href="Data.Nat.Properties.html#50421" class="Function">m+n∸m≡n</a> <a id="50461" href="Data.Nat.Properties.html#50461" class="Bound">m</a> <a id="50463" href="Data.Nat.Properties.html#50463" class="Bound">n</a> <a id="50465" class="Symbol">=</a> <a id="50467" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="50473" class="Symbol">(</a><a id="50474" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="50479" class="Symbol">(</a><a id="50480" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="50483" href="Data.Nat.Properties.html#50461" class="Bound">m</a><a id="50484" class="Symbol">)</a> <a id="50486" class="Symbol">(</a><a id="50487" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="50494" href="Data.Nat.Properties.html#50461" class="Bound">m</a> <a id="50496" href="Data.Nat.Properties.html#50463" class="Bound">n</a><a id="50497" class="Symbol">))</a> <a id="50500" class="Symbol">(</a><a id="50501" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="50509" href="Data.Nat.Properties.html#50463" class="Bound">n</a> <a id="50511" href="Data.Nat.Properties.html#50461" class="Bound">m</a><a id="50512" class="Symbol">)</a>

<a id="m+[n∸m]≡n"></a><a id="50515" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="50525" class="Symbol">:</a> <a id="50527" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="50529" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="50531" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="50533" class="Symbol">→</a> <a id="50535" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="50537" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50539" class="Symbol">(</a><a id="50540" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="50542" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50544" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a><a id="50545" class="Symbol">)</a> <a id="50547" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50549" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="50551" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="50561" class="Symbol">{</a><a id="50562" href="Data.Nat.Properties.html#50562" class="Bound">m</a><a id="50563" class="Symbol">}</a> <a id="50565" class="Symbol">{</a><a id="50566" href="Data.Nat.Properties.html#50566" class="Bound">n</a><a id="50567" class="Symbol">}</a> <a id="50569" href="Data.Nat.Properties.html#50569" class="Bound">m≤n</a> <a id="50573" class="Symbol">=</a> <a id="50575" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="50592" href="Data.Nat.Properties.html#50562" class="Bound">m</a> <a id="50594" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50596" class="Symbol">(</a><a id="50597" href="Data.Nat.Properties.html#50566" class="Bound">n</a> <a id="50599" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50601" href="Data.Nat.Properties.html#50562" class="Bound">m</a><a id="50602" class="Symbol">)</a>  <a id="50605" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50608" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="50612" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="50614" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="50624" href="Data.Nat.Properties.html#50562" class="Bound">m</a> <a id="50626" href="Data.Nat.Properties.html#50569" class="Bound">m≤n</a> <a id="50630" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50634" class="Symbol">(</a><a id="50635" href="Data.Nat.Properties.html#50562" class="Bound">m</a> <a id="50637" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50639" href="Data.Nat.Properties.html#50566" class="Bound">n</a><a id="50640" class="Symbol">)</a> <a id="50642" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50644" href="Data.Nat.Properties.html#50562" class="Bound">m</a>  <a id="50647" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50650" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="50655" class="Symbol">(</a><a id="50656" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸</a> <a id="50659" href="Data.Nat.Properties.html#50562" class="Bound">m</a><a id="50660" class="Symbol">)</a> <a id="50662" class="Symbol">(</a><a id="50663" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="50670" href="Data.Nat.Properties.html#50562" class="Bound">m</a> <a id="50672" href="Data.Nat.Properties.html#50566" class="Bound">n</a><a id="50673" class="Symbol">)</a> <a id="50675" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50679" class="Symbol">(</a><a id="50680" href="Data.Nat.Properties.html#50566" class="Bound">n</a> <a id="50682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50684" href="Data.Nat.Properties.html#50562" class="Bound">m</a><a id="50685" class="Symbol">)</a> <a id="50687" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50689" href="Data.Nat.Properties.html#50562" class="Bound">m</a>  <a id="50692" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50695" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="50703" href="Data.Nat.Properties.html#50566" class="Bound">n</a> <a id="50705" href="Data.Nat.Properties.html#50562" class="Bound">m</a> <a id="50707" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50711" href="Data.Nat.Properties.html#50566" class="Bound">n</a>            <a id="50724" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m∸n+n≡m"></a><a id="50727" href="Data.Nat.Properties.html#50727" class="Function">m∸n+n≡m</a> <a id="50735" class="Symbol">:</a> <a id="50737" class="Symbol">∀</a> <a id="50739" class="Symbol">{</a><a id="50740" href="Data.Nat.Properties.html#50740" class="Bound">m</a> <a id="50742" href="Data.Nat.Properties.html#50742" class="Bound">n</a><a id="50743" class="Symbol">}</a> <a id="50745" class="Symbol">→</a> <a id="50747" href="Data.Nat.Properties.html#50742" class="Bound">n</a> <a id="50749" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="50751" href="Data.Nat.Properties.html#50740" class="Bound">m</a> <a id="50753" class="Symbol">→</a> <a id="50755" class="Symbol">(</a><a id="50756" href="Data.Nat.Properties.html#50740" class="Bound">m</a> <a id="50758" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50760" href="Data.Nat.Properties.html#50742" class="Bound">n</a><a id="50761" class="Symbol">)</a> <a id="50763" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50765" href="Data.Nat.Properties.html#50742" class="Bound">n</a> <a id="50767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50769" href="Data.Nat.Properties.html#50740" class="Bound">m</a>
<a id="50771" href="Data.Nat.Properties.html#50727" class="Function">m∸n+n≡m</a> <a id="50779" class="Symbol">{</a><a id="50780" href="Data.Nat.Properties.html#50780" class="Bound">m</a><a id="50781" class="Symbol">}</a> <a id="50783" class="Symbol">{</a><a id="50784" href="Data.Nat.Properties.html#50784" class="Bound">n</a><a id="50785" class="Symbol">}</a> <a id="50787" href="Data.Nat.Properties.html#50787" class="Bound">n≤m</a> <a id="50791" class="Symbol">=</a> <a id="50793" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="50810" class="Symbol">(</a><a id="50811" href="Data.Nat.Properties.html#50780" class="Bound">m</a> <a id="50813" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50815" href="Data.Nat.Properties.html#50784" class="Bound">n</a><a id="50816" class="Symbol">)</a> <a id="50818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50820" href="Data.Nat.Properties.html#50784" class="Bound">n</a> <a id="50822" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50825" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="50829" class="Symbol">(</a><a id="50830" href="Data.Nat.Properties.html#48947" class="Function">+-∸-comm</a> <a id="50839" href="Data.Nat.Properties.html#50784" class="Bound">n</a> <a id="50841" href="Data.Nat.Properties.html#50787" class="Bound">n≤m</a><a id="50844" class="Symbol">)</a> <a id="50846" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50850" class="Symbol">(</a><a id="50851" href="Data.Nat.Properties.html#50780" class="Bound">m</a> <a id="50853" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50855" href="Data.Nat.Properties.html#50784" class="Bound">n</a><a id="50856" class="Symbol">)</a> <a id="50858" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50860" href="Data.Nat.Properties.html#50784" class="Bound">n</a> <a id="50862" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="50865" href="Data.Nat.Properties.html#50217" class="Function">m+n∸n≡m</a> <a id="50873" href="Data.Nat.Properties.html#50780" class="Bound">m</a> <a id="50875" href="Data.Nat.Properties.html#50784" class="Bound">n</a> <a id="50877" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="50881" href="Data.Nat.Properties.html#50780" class="Bound">m</a>           <a id="50893" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="m∸[m∸n]≡n"></a><a id="50896" href="Data.Nat.Properties.html#50896" class="Function">m∸[m∸n]≡n</a> <a id="50906" class="Symbol">:</a> <a id="50908" class="Symbol">∀</a> <a id="50910" class="Symbol">{</a><a id="50911" href="Data.Nat.Properties.html#50911" class="Bound">m</a> <a id="50913" href="Data.Nat.Properties.html#50913" class="Bound">n</a><a id="50914" class="Symbol">}</a> <a id="50916" class="Symbol">→</a> <a id="50918" href="Data.Nat.Properties.html#50913" class="Bound">n</a> <a id="50920" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="50922" href="Data.Nat.Properties.html#50911" class="Bound">m</a> <a id="50924" class="Symbol">→</a> <a id="50926" href="Data.Nat.Properties.html#50911" class="Bound">m</a> <a id="50928" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50930" class="Symbol">(</a><a id="50931" href="Data.Nat.Properties.html#50911" class="Bound">m</a> <a id="50933" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="50935" href="Data.Nat.Properties.html#50913" class="Bound">n</a><a id="50936" class="Symbol">)</a> <a id="50938" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50940" href="Data.Nat.Properties.html#50913" class="Bound">n</a>
<a id="50942" href="Data.Nat.Properties.html#50896" class="Function">m∸[m∸n]≡n</a> <a id="50952" class="Symbol">{</a><a id="50953" href="Data.Nat.Properties.html#50953" class="Bound">m</a><a id="50954" class="Symbol">}</a>     <a id="50960" class="Symbol">{_}</a>     <a id="50968" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="50978" class="Symbol">=</a> <a id="50980" href="Data.Nat.Properties.html#45522" class="Function">n∸n≡0</a> <a id="50986" href="Data.Nat.Properties.html#50953" class="Bound">m</a>
<a id="50988" href="Data.Nat.Properties.html#50896" class="Function">m∸[m∸n]≡n</a> <a id="50998" class="Symbol">{</a><a id="50999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51003" href="Data.Nat.Properties.html#51003" class="Bound">m</a><a id="51004" class="Symbol">}</a> <a id="51006" class="Symbol">{</a><a id="51007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51011" href="Data.Nat.Properties.html#51011" class="Bound">n</a><a id="51012" class="Symbol">}</a> <a id="51014" class="Symbol">(</a><a id="51015" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="51019" href="Data.Nat.Properties.html#51019" class="Bound">n≤m</a><a id="51022" class="Symbol">)</a> <a id="51024" class="Symbol">=</a> <a id="51026" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="51043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51047" href="Data.Nat.Properties.html#51003" class="Bound">m</a> <a id="51049" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51051" class="Symbol">(</a><a id="51052" href="Data.Nat.Properties.html#51003" class="Bound">m</a> <a id="51054" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51056" href="Data.Nat.Properties.html#51011" class="Bound">n</a><a id="51057" class="Symbol">)</a>   <a id="51061" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="51064" href="Data.Nat.Properties.html#49340" class="Function">+-∸-assoc</a> <a id="51074" class="Number">1</a> <a id="51076" class="Symbol">(</a><a id="51077" href="Data.Nat.Properties.html#46038" class="Function">m∸n≤m</a> <a id="51083" href="Data.Nat.Properties.html#51003" class="Bound">m</a> <a id="51085" href="Data.Nat.Properties.html#51011" class="Bound">n</a><a id="51086" class="Symbol">)</a> <a id="51088" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="51092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51096" class="Symbol">(</a><a id="51097" href="Data.Nat.Properties.html#51003" class="Bound">m</a> <a id="51099" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51101" class="Symbol">(</a><a id="51102" href="Data.Nat.Properties.html#51003" class="Bound">m</a> <a id="51104" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51106" href="Data.Nat.Properties.html#51011" class="Bound">n</a><a id="51107" class="Symbol">))</a> <a id="51110" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="51113" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="51118" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51122" class="Symbol">(</a><a id="51123" href="Data.Nat.Properties.html#50896" class="Function">m∸[m∸n]≡n</a> <a id="51133" href="Data.Nat.Properties.html#51019" class="Bound">n≤m</a><a id="51136" class="Symbol">)</a> <a id="51138" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="51142" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51146" href="Data.Nat.Properties.html#51011" class="Bound">n</a>             <a id="51160" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="[m+n]∸[m+o]≡n∸o"></a><a id="51163" href="Data.Nat.Properties.html#51163" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="51179" class="Symbol">:</a> <a id="51181" class="Symbol">∀</a> <a id="51183" href="Data.Nat.Properties.html#51183" class="Bound">m</a> <a id="51185" href="Data.Nat.Properties.html#51185" class="Bound">n</a> <a id="51187" href="Data.Nat.Properties.html#51187" class="Bound">o</a> <a id="51189" class="Symbol">→</a> <a id="51191" class="Symbol">(</a><a id="51192" href="Data.Nat.Properties.html#51183" class="Bound">m</a> <a id="51194" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51196" href="Data.Nat.Properties.html#51185" class="Bound">n</a><a id="51197" class="Symbol">)</a> <a id="51199" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51201" class="Symbol">(</a><a id="51202" href="Data.Nat.Properties.html#51183" class="Bound">m</a> <a id="51204" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51206" href="Data.Nat.Properties.html#51187" class="Bound">o</a><a id="51207" class="Symbol">)</a> <a id="51209" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51211" href="Data.Nat.Properties.html#51185" class="Bound">n</a> <a id="51213" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51215" href="Data.Nat.Properties.html#51187" class="Bound">o</a>
<a id="51217" href="Data.Nat.Properties.html#51163" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="51233" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51241" href="Data.Nat.Properties.html#51241" class="Bound">n</a> <a id="51243" href="Data.Nat.Properties.html#51243" class="Bound">o</a> <a id="51245" class="Symbol">=</a> <a id="51247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51252" href="Data.Nat.Properties.html#51163" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="51268" class="Symbol">(</a><a id="51269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51273" href="Data.Nat.Properties.html#51273" class="Bound">m</a><a id="51274" class="Symbol">)</a> <a id="51276" href="Data.Nat.Properties.html#51276" class="Bound">n</a> <a id="51278" href="Data.Nat.Properties.html#51278" class="Bound">o</a> <a id="51280" class="Symbol">=</a> <a id="51282" href="Data.Nat.Properties.html#51163" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="51298" href="Data.Nat.Properties.html#51273" class="Bound">m</a> <a id="51300" href="Data.Nat.Properties.html#51276" class="Bound">n</a> <a id="51302" href="Data.Nat.Properties.html#51278" class="Bound">o</a>

<a id="51305" class="Comment">------------------------------------------------------------------------</a>
<a id="51378" class="Comment">-- Properties of _∸_ and _*_</a>

<a id="*-distribʳ-∸"></a><a id="51408" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51421" class="Symbol">:</a> <a id="51423" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="51427" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="51444" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a>
<a id="51448" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51461" href="Data.Nat.Properties.html#51461" class="Bound">m</a>       <a id="51469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51477" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51485" class="Symbol">=</a> <a id="51487" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51492" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51505" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51513" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51521" class="Symbol">(</a><a id="51522" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51526" href="Data.Nat.Properties.html#51526" class="Bound">o</a><a id="51527" class="Symbol">)</a> <a id="51529" class="Symbol">=</a> <a id="51531" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="51535" class="Symbol">(</a><a id="51536" href="Data.Nat.Properties.html#45453" class="Function">0∸n≡0</a> <a id="51542" class="Symbol">(</a><a id="51543" href="Data.Nat.Properties.html#51526" class="Bound">o</a> <a id="51545" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51547" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="51551" class="Symbol">))</a>
<a id="51554" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51567" class="Symbol">(</a><a id="51568" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51572" href="Data.Nat.Properties.html#51572" class="Bound">m</a><a id="51573" class="Symbol">)</a> <a id="51575" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51583" class="Symbol">(</a><a id="51584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51588" href="Data.Nat.Properties.html#51588" class="Bound">o</a><a id="51589" class="Symbol">)</a> <a id="51591" class="Symbol">=</a> <a id="51593" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51598" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51611" href="Data.Nat.Properties.html#51611" class="Bound">m</a>       <a id="51619" class="Symbol">(</a><a id="51620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51624" href="Data.Nat.Properties.html#51624" class="Bound">n</a><a id="51625" class="Symbol">)</a> <a id="51627" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51635" class="Symbol">=</a> <a id="51637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51642" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51655" href="Data.Nat.Properties.html#51655" class="Bound">m</a>       <a id="51663" class="Symbol">(</a><a id="51664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51668" href="Data.Nat.Properties.html#51668" class="Bound">n</a><a id="51669" class="Symbol">)</a> <a id="51671" class="Symbol">(</a><a id="51672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51676" href="Data.Nat.Properties.html#51676" class="Bound">o</a><a id="51677" class="Symbol">)</a> <a id="51679" class="Symbol">=</a> <a id="51681" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="51698" class="Symbol">(</a><a id="51699" href="Data.Nat.Properties.html#51668" class="Bound">n</a> <a id="51701" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51703" href="Data.Nat.Properties.html#51676" class="Bound">o</a><a id="51704" class="Symbol">)</a> <a id="51706" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51708" href="Data.Nat.Properties.html#51655" class="Bound">m</a>             <a id="51722" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="51725" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a> <a id="51738" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51740" href="Data.Nat.Properties.html#51668" class="Bound">n</a> <a id="51742" href="Data.Nat.Properties.html#51676" class="Bound">o</a> <a id="51744" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="51748" href="Data.Nat.Properties.html#51668" class="Bound">n</a> <a id="51750" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51752" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51754" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51756" href="Data.Nat.Properties.html#51676" class="Bound">o</a> <a id="51758" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51760" href="Data.Nat.Properties.html#51655" class="Bound">m</a>           <a id="51772" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="51775" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="51779" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="51781" href="Data.Nat.Properties.html#51163" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="51797" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51799" class="Symbol">_</a> <a id="51801" class="Symbol">_</a> <a id="51803" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="51807" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51811" href="Data.Nat.Properties.html#51668" class="Bound">n</a> <a id="51813" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51815" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51817" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="51819" class="Symbol">(</a><a id="51820" href="Data.Nat.Properties.html#51655" class="Bound">m</a> <a id="51822" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51824" href="Data.Nat.Properties.html#51676" class="Bound">o</a> <a id="51826" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="51828" href="Data.Nat.Properties.html#51655" class="Bound">m</a><a id="51829" class="Symbol">)</a> <a id="51831" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribˡ-∸"></a><a id="51834" href="Data.Nat.Properties.html#51834" class="Function">*-distribˡ-∸</a> <a id="51847" class="Symbol">:</a> <a id="51849" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="51853" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="51870" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a>
<a id="51874" href="Data.Nat.Properties.html#51834" class="Function">*-distribˡ-∸</a> <a id="51887" class="Symbol">=</a> <a id="51889" href="Algebra.Consequences.Propositional.html#3334" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="51908" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="51915" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a>

<a id="*-distrib-∸"></a><a id="51929" href="Data.Nat.Properties.html#51929" class="Function">*-distrib-∸</a> <a id="51941" class="Symbol">:</a> <a id="51943" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="51947" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="51963" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a>
<a id="51967" href="Data.Nat.Properties.html#51929" class="Function">*-distrib-∸</a> <a id="51979" class="Symbol">=</a> <a id="51981" href="Data.Nat.Properties.html#51834" class="Function">*-distribˡ-∸</a> <a id="51994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51996" href="Data.Nat.Properties.html#51408" class="Function">*-distribʳ-∸</a>

<a id="even≢odd"></a><a id="52010" href="Data.Nat.Properties.html#52010" class="Function">even≢odd</a> <a id="52019" class="Symbol">:</a>  <a id="52022" class="Symbol">∀</a> <a id="52024" href="Data.Nat.Properties.html#52024" class="Bound">m</a> <a id="52026" href="Data.Nat.Properties.html#52026" class="Bound">n</a> <a id="52028" class="Symbol">→</a> <a id="52030" class="Number">2</a> <a id="52032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="52034" href="Data.Nat.Properties.html#52024" class="Bound">m</a> <a id="52036" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="52038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52042" class="Symbol">(</a><a id="52043" class="Number">2</a> <a id="52045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="52047" href="Data.Nat.Properties.html#52026" class="Bound">n</a><a id="52048" class="Symbol">)</a>
<a id="52050" href="Data.Nat.Properties.html#52010" class="Function">even≢odd</a> <a id="52059" class="Symbol">(</a><a id="52060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52064" href="Data.Nat.Properties.html#52064" class="Bound">m</a><a id="52065" class="Symbol">)</a> <a id="52067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52075" href="Data.Nat.Properties.html#52075" class="Bound">eq</a> <a id="52078" class="Symbol">=</a> <a id="52080" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="52094" class="Symbol">(</a><a id="52095" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="52109" href="Data.Nat.Properties.html#52075" class="Bound">eq</a><a id="52111" class="Symbol">)</a> <a id="52113" class="Symbol">(</a><a id="52114" href="Data.Nat.Properties.html#17217" class="Function">m+1+n≢0</a> <a id="52122" href="Data.Nat.Properties.html#52064" class="Bound">m</a><a id="52123" class="Symbol">)</a>
<a id="52125" href="Data.Nat.Properties.html#52010" class="Function">even≢odd</a> <a id="52134" class="Symbol">(</a><a id="52135" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52139" href="Data.Nat.Properties.html#52139" class="Bound">m</a><a id="52140" class="Symbol">)</a> <a id="52142" class="Symbol">(</a><a id="52143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52147" href="Data.Nat.Properties.html#52147" class="Bound">n</a><a id="52148" class="Symbol">)</a> <a id="52150" href="Data.Nat.Properties.html#52150" class="Bound">eq</a> <a id="52153" class="Symbol">=</a> <a id="52155" href="Data.Nat.Properties.html#52010" class="Function">even≢odd</a> <a id="52164" href="Data.Nat.Properties.html#52139" class="Bound">m</a> <a id="52166" href="Data.Nat.Properties.html#52147" class="Bound">n</a> <a id="52168" class="Symbol">(</a><a id="52169" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="52183" class="Symbol">(</a><a id="52184" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="52201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52205" class="Symbol">(</a><a id="52206" class="Number">2</a> <a id="52208" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="52210" href="Data.Nat.Properties.html#52139" class="Bound">m</a><a id="52211" class="Symbol">)</a>         <a id="52221" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="52224" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="52228" class="Symbol">(</a><a id="52229" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="52235" href="Data.Nat.Properties.html#52139" class="Bound">m</a> <a id="52237" class="Symbol">_)</a> <a id="52240" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="52244" href="Data.Nat.Properties.html#52139" class="Bound">m</a> <a id="52246" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52248" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52252" class="Symbol">(</a><a id="52253" href="Data.Nat.Properties.html#52139" class="Bound">m</a> <a id="52255" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52257" class="Number">0</a><a id="52258" class="Symbol">)</a>     <a id="52264" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="52267" href="Data.Nat.Properties.html#2703" class="Function">suc-injective</a> <a id="52281" href="Data.Nat.Properties.html#52150" class="Bound">eq</a> <a id="52284" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="52288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52292" href="Data.Nat.Properties.html#52147" class="Bound">n</a> <a id="52294" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52300" class="Symbol">(</a><a id="52301" href="Data.Nat.Properties.html#52147" class="Bound">n</a> <a id="52303" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52305" class="Number">0</a><a id="52306" class="Symbol">)</a> <a id="52308" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="52311" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="52316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52320" class="Symbol">(</a><a id="52321" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="52327" href="Data.Nat.Properties.html#52147" class="Bound">n</a> <a id="52329" class="Symbol">_)</a> <a id="52332" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="52336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52340" class="Symbol">(</a><a id="52341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52345" class="Symbol">(</a><a id="52346" class="Number">2</a> <a id="52348" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="52350" href="Data.Nat.Properties.html#52147" class="Bound">n</a><a id="52351" class="Symbol">))</a>   <a id="52356" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="52357" class="Symbol">))</a>

<a id="52361" class="Comment">------------------------------------------------------------------------</a>
<a id="52434" class="Comment">-- Properties of _∸_ and _⊓_ and _⊔_</a>

<a id="m⊓n+n∸m≡n"></a><a id="52472" href="Data.Nat.Properties.html#52472" class="Function">m⊓n+n∸m≡n</a> <a id="52482" class="Symbol">:</a> <a id="52484" class="Symbol">∀</a> <a id="52486" href="Data.Nat.Properties.html#52486" class="Bound">m</a> <a id="52488" href="Data.Nat.Properties.html#52488" class="Bound">n</a> <a id="52490" class="Symbol">→</a> <a id="52492" class="Symbol">(</a><a id="52493" href="Data.Nat.Properties.html#52486" class="Bound">m</a> <a id="52495" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="52497" href="Data.Nat.Properties.html#52488" class="Bound">n</a><a id="52498" class="Symbol">)</a> <a id="52500" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52502" class="Symbol">(</a><a id="52503" href="Data.Nat.Properties.html#52488" class="Bound">n</a> <a id="52505" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52507" href="Data.Nat.Properties.html#52486" class="Bound">m</a><a id="52508" class="Symbol">)</a> <a id="52510" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52512" href="Data.Nat.Properties.html#52488" class="Bound">n</a>
<a id="52514" href="Data.Nat.Properties.html#52472" class="Function">m⊓n+n∸m≡n</a> <a id="52524" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52532" href="Data.Nat.Properties.html#52532" class="Bound">n</a>       <a id="52540" class="Symbol">=</a> <a id="52542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52547" href="Data.Nat.Properties.html#52472" class="Function">m⊓n+n∸m≡n</a> <a id="52557" class="Symbol">(</a><a id="52558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52562" href="Data.Nat.Properties.html#52562" class="Bound">m</a><a id="52563" class="Symbol">)</a> <a id="52565" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52573" class="Symbol">=</a> <a id="52575" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52580" href="Data.Nat.Properties.html#52472" class="Function">m⊓n+n∸m≡n</a> <a id="52590" class="Symbol">(</a><a id="52591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52595" href="Data.Nat.Properties.html#52595" class="Bound">m</a><a id="52596" class="Symbol">)</a> <a id="52598" class="Symbol">(</a><a id="52599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52603" href="Data.Nat.Properties.html#52603" class="Bound">n</a><a id="52604" class="Symbol">)</a> <a id="52606" class="Symbol">=</a> <a id="52608" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="52613" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52617" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="52619" href="Data.Nat.Properties.html#52472" class="Function">m⊓n+n∸m≡n</a> <a id="52629" href="Data.Nat.Properties.html#52595" class="Bound">m</a> <a id="52631" href="Data.Nat.Properties.html#52603" class="Bound">n</a>

<a id="[m∸n]⊓[n∸m]≡0"></a><a id="52634" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52648" class="Symbol">:</a> <a id="52650" class="Symbol">∀</a> <a id="52652" href="Data.Nat.Properties.html#52652" class="Bound">m</a> <a id="52654" href="Data.Nat.Properties.html#52654" class="Bound">n</a> <a id="52656" class="Symbol">→</a> <a id="52658" class="Symbol">(</a><a id="52659" href="Data.Nat.Properties.html#52652" class="Bound">m</a> <a id="52661" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52663" href="Data.Nat.Properties.html#52654" class="Bound">n</a><a id="52664" class="Symbol">)</a> <a id="52666" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="52668" class="Symbol">(</a><a id="52669" href="Data.Nat.Properties.html#52654" class="Bound">n</a> <a id="52671" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52673" href="Data.Nat.Properties.html#52652" class="Bound">m</a><a id="52674" class="Symbol">)</a> <a id="52676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52678" class="Number">0</a>
<a id="52680" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="52699" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="52710" class="Symbol">=</a> <a id="52712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52717" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52731" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="52736" class="Symbol">(</a><a id="52737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52741" href="Data.Nat.Properties.html#52741" class="Bound">n</a><a id="52742" class="Symbol">)</a>    <a id="52747" class="Symbol">=</a> <a id="52749" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52754" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52768" class="Symbol">(</a><a id="52769" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52773" href="Data.Nat.Properties.html#52773" class="Bound">m</a><a id="52774" class="Symbol">)</a> <a id="52776" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52784" class="Symbol">=</a> <a id="52786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52791" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52805" class="Symbol">(</a><a id="52806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52810" href="Data.Nat.Properties.html#52810" class="Bound">m</a><a id="52811" class="Symbol">)</a> <a id="52813" class="Symbol">(</a><a id="52814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52818" href="Data.Nat.Properties.html#52818" class="Bound">n</a><a id="52819" class="Symbol">)</a> <a id="52821" class="Symbol">=</a> <a id="52823" href="Data.Nat.Properties.html#52634" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="52837" href="Data.Nat.Properties.html#52810" class="Bound">m</a> <a id="52839" href="Data.Nat.Properties.html#52818" class="Bound">n</a>

<a id="∸-distribˡ-⊓-⊔"></a><a id="52842" href="Data.Nat.Properties.html#52842" class="Function">∸-distribˡ-⊓-⊔</a> <a id="52857" class="Symbol">:</a> <a id="52859" class="Symbol">∀</a> <a id="52861" href="Data.Nat.Properties.html#52861" class="Bound">m</a> <a id="52863" href="Data.Nat.Properties.html#52863" class="Bound">n</a> <a id="52865" href="Data.Nat.Properties.html#52865" class="Bound">o</a> <a id="52867" class="Symbol">→</a> <a id="52869" href="Data.Nat.Properties.html#52861" class="Bound">m</a> <a id="52871" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52873" class="Symbol">(</a><a id="52874" href="Data.Nat.Properties.html#52863" class="Bound">n</a> <a id="52876" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="52878" href="Data.Nat.Properties.html#52865" class="Bound">o</a><a id="52879" class="Symbol">)</a> <a id="52881" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52883" class="Symbol">(</a><a id="52884" href="Data.Nat.Properties.html#52861" class="Bound">m</a> <a id="52886" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52888" href="Data.Nat.Properties.html#52863" class="Bound">n</a><a id="52889" class="Symbol">)</a> <a id="52891" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="52893" class="Symbol">(</a><a id="52894" href="Data.Nat.Properties.html#52861" class="Bound">m</a> <a id="52896" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="52898" href="Data.Nat.Properties.html#52865" class="Bound">o</a><a id="52899" class="Symbol">)</a>
<a id="52901" href="Data.Nat.Properties.html#52842" class="Function">∸-distribˡ-⊓-⊔</a> <a id="52916" href="Data.Nat.Properties.html#52916" class="Bound">m</a> <a id="52918" href="Data.Nat.Properties.html#52918" class="Bound">n</a> <a id="52920" href="Data.Nat.Properties.html#52920" class="Bound">o</a> <a id="52922" class="Symbol">=</a> <a id="52924" href="Data.Nat.Properties.html#39277" class="Function">antimono-≤-distrib-⊓</a> <a id="52945" class="Symbol">(</a><a id="52946" href="Data.Nat.Properties.html#46663" class="Function">∸-monoʳ-≤</a> <a id="52956" href="Data.Nat.Properties.html#52916" class="Bound">m</a><a id="52957" class="Symbol">)</a> <a id="52959" href="Data.Nat.Properties.html#52918" class="Bound">n</a> <a id="52961" href="Data.Nat.Properties.html#52920" class="Bound">o</a>

<a id="∸-distribʳ-⊓"></a><a id="52964" href="Data.Nat.Properties.html#52964" class="Function">∸-distribʳ-⊓</a> <a id="52977" class="Symbol">:</a> <a id="52979" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a> <a id="52983" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="53000" href="Data.Nat.Base.html#5845" class="Function Operator">_⊓_</a>
<a id="53004" href="Data.Nat.Properties.html#52964" class="Function">∸-distribʳ-⊓</a> <a id="53017" href="Data.Nat.Properties.html#53017" class="Bound">m</a> <a id="53019" href="Data.Nat.Properties.html#53019" class="Bound">n</a> <a id="53021" href="Data.Nat.Properties.html#53021" class="Bound">o</a> <a id="53023" class="Symbol">=</a> <a id="53025" href="Data.Nat.Properties.html#39112" class="Function">mono-≤-distrib-⊓</a> <a id="53042" class="Symbol">(</a><a id="53043" href="Data.Nat.Properties.html#46578" class="Function">∸-monoˡ-≤</a> <a id="53053" href="Data.Nat.Properties.html#53017" class="Bound">m</a><a id="53054" class="Symbol">)</a> <a id="53056" href="Data.Nat.Properties.html#53019" class="Bound">n</a> <a id="53058" href="Data.Nat.Properties.html#53021" class="Bound">o</a>

<a id="∸-distribˡ-⊔-⊓"></a><a id="53061" href="Data.Nat.Properties.html#53061" class="Function">∸-distribˡ-⊔-⊓</a> <a id="53076" class="Symbol">:</a> <a id="53078" class="Symbol">∀</a> <a id="53080" href="Data.Nat.Properties.html#53080" class="Bound">m</a> <a id="53082" href="Data.Nat.Properties.html#53082" class="Bound">n</a> <a id="53084" href="Data.Nat.Properties.html#53084" class="Bound">o</a> <a id="53086" class="Symbol">→</a> <a id="53088" href="Data.Nat.Properties.html#53080" class="Bound">m</a> <a id="53090" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="53092" class="Symbol">(</a><a id="53093" href="Data.Nat.Properties.html#53082" class="Bound">n</a> <a id="53095" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="53097" href="Data.Nat.Properties.html#53084" class="Bound">o</a><a id="53098" class="Symbol">)</a> <a id="53100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53102" class="Symbol">(</a><a id="53103" href="Data.Nat.Properties.html#53080" class="Bound">m</a> <a id="53105" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="53107" href="Data.Nat.Properties.html#53082" class="Bound">n</a><a id="53108" class="Symbol">)</a> <a id="53110" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="53112" class="Symbol">(</a><a id="53113" href="Data.Nat.Properties.html#53080" class="Bound">m</a> <a id="53115" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="53117" href="Data.Nat.Properties.html#53084" class="Bound">o</a><a id="53118" class="Symbol">)</a>
<a id="53120" href="Data.Nat.Properties.html#53061" class="Function">∸-distribˡ-⊔-⊓</a> <a id="53135" href="Data.Nat.Properties.html#53135" class="Bound">m</a> <a id="53137" href="Data.Nat.Properties.html#53137" class="Bound">n</a> <a id="53139" href="Data.Nat.Properties.html#53139" class="Bound">o</a> <a id="53141" class="Symbol">=</a> <a id="53143" href="Data.Nat.Properties.html#39458" class="Function">antimono-≤-distrib-⊔</a> <a id="53164" class="Symbol">(</a><a id="53165" href="Data.Nat.Properties.html#46663" class="Function">∸-monoʳ-≤</a> <a id="53175" href="Data.Nat.Properties.html#53135" class="Bound">m</a><a id="53176" class="Symbol">)</a> <a id="53178" href="Data.Nat.Properties.html#53137" class="Bound">n</a> <a id="53180" href="Data.Nat.Properties.html#53139" class="Bound">o</a>

<a id="∸-distribʳ-⊔"></a><a id="53183" href="Data.Nat.Properties.html#53183" class="Function">∸-distribʳ-⊔</a> <a id="53196" class="Symbol">:</a> <a id="53198" href="Data.Nat.Base.html#4456" class="Primitive Operator">_∸_</a> <a id="53202" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="53219" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>
<a id="53223" href="Data.Nat.Properties.html#53183" class="Function">∸-distribʳ-⊔</a> <a id="53236" href="Data.Nat.Properties.html#53236" class="Bound">m</a> <a id="53238" href="Data.Nat.Properties.html#53238" class="Bound">n</a> <a id="53240" href="Data.Nat.Properties.html#53240" class="Bound">o</a> <a id="53242" class="Symbol">=</a> <a id="53244" href="Data.Nat.Properties.html#38947" class="Function">mono-≤-distrib-⊔</a> <a id="53261" class="Symbol">(</a><a id="53262" href="Data.Nat.Properties.html#46578" class="Function">∸-monoˡ-≤</a> <a id="53272" href="Data.Nat.Properties.html#53236" class="Bound">m</a><a id="53273" class="Symbol">)</a> <a id="53275" href="Data.Nat.Properties.html#53238" class="Bound">n</a> <a id="53277" href="Data.Nat.Properties.html#53240" class="Bound">o</a>

<a id="53280" class="Comment">------------------------------------------------------------------------</a>
<a id="53353" class="Comment">-- Properties of pred</a>
<a id="53375" class="Comment">------------------------------------------------------------------------</a>

<a id="pred[n]≤n"></a><a id="53449" href="Data.Nat.Properties.html#53449" class="Function">pred[n]≤n</a> <a id="53459" class="Symbol">:</a> <a id="53461" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53466" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="53468" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53470" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="53472" href="Data.Nat.Properties.html#53449" class="Function">pred[n]≤n</a> <a id="53482" class="Symbol">{</a><a id="53483" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53487" class="Symbol">}</a>  <a id="53490" class="Symbol">=</a> <a id="53492" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="53496" href="Data.Nat.Properties.html#53449" class="Function">pred[n]≤n</a> <a id="53506" class="Symbol">{</a><a id="53507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53511" href="Data.Nat.Properties.html#53511" class="Bound">n</a><a id="53512" class="Symbol">}</a> <a id="53514" class="Symbol">=</a> <a id="53516" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="53522" href="Data.Nat.Properties.html#53511" class="Bound">n</a>

<a id="≤pred⇒≤"></a><a id="53525" href="Data.Nat.Properties.html#53525" class="Function">≤pred⇒≤</a> <a id="53533" class="Symbol">:</a> <a id="53535" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53537" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53539" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53544" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="53546" class="Symbol">→</a> <a id="53548" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53550" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53552" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="53554" href="Data.Nat.Properties.html#53525" class="Function">≤pred⇒≤</a> <a id="53562" class="Symbol">{</a><a id="53563" class="Argument">n</a> <a id="53565" class="Symbol">=</a> <a id="53567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53571" class="Symbol">}</a>  <a id="53574" href="Data.Nat.Properties.html#53574" class="Bound">le</a> <a id="53577" class="Symbol">=</a> <a id="53579" href="Data.Nat.Properties.html#53574" class="Bound">le</a>
<a id="53582" href="Data.Nat.Properties.html#53525" class="Function">≤pred⇒≤</a> <a id="53590" class="Symbol">{</a><a id="53591" class="Argument">n</a> <a id="53593" class="Symbol">=</a> <a id="53595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53599" href="Data.Nat.Properties.html#53599" class="Bound">n</a><a id="53600" class="Symbol">}</a> <a id="53602" href="Data.Nat.Properties.html#53602" class="Bound">le</a> <a id="53605" class="Symbol">=</a> <a id="53607" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="53617" href="Data.Nat.Properties.html#53602" class="Bound">le</a>

<a id="≤⇒pred≤"></a><a id="53621" href="Data.Nat.Properties.html#53621" class="Function">≤⇒pred≤</a> <a id="53629" class="Symbol">:</a> <a id="53631" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53633" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53635" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="53637" class="Symbol">→</a> <a id="53639" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53644" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53646" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53648" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="53650" href="Data.Nat.Properties.html#53621" class="Function">≤⇒pred≤</a> <a id="53658" class="Symbol">{</a><a id="53659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53663" class="Symbol">}</a>  <a id="53666" href="Data.Nat.Properties.html#53666" class="Bound">le</a> <a id="53669" class="Symbol">=</a> <a id="53671" href="Data.Nat.Properties.html#53666" class="Bound">le</a>
<a id="53674" href="Data.Nat.Properties.html#53621" class="Function">≤⇒pred≤</a> <a id="53682" class="Symbol">{</a><a id="53683" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53687" href="Data.Nat.Properties.html#53687" class="Bound">m</a><a id="53688" class="Symbol">}</a> <a id="53690" href="Data.Nat.Properties.html#53690" class="Bound">le</a> <a id="53693" class="Symbol">=</a> <a id="53695" href="Data.Nat.Properties.html#5425" class="Function">≤-trans</a> <a id="53703" class="Symbol">(</a><a id="53704" href="Data.Nat.Properties.html#7948" class="Function">n≤1+n</a> <a id="53710" href="Data.Nat.Properties.html#53687" class="Bound">m</a><a id="53711" class="Symbol">)</a> <a id="53713" href="Data.Nat.Properties.html#53690" class="Bound">le</a>

<a id="&lt;⇒≤pred"></a><a id="53717" href="Data.Nat.Properties.html#53717" class="Function">&lt;⇒≤pred</a> <a id="53725" class="Symbol">:</a> <a id="53727" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53729" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="53731" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="53733" class="Symbol">→</a> <a id="53735" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="53737" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="53739" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53744" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="53746" href="Data.Nat.Properties.html#53717" class="Function">&lt;⇒≤pred</a> <a id="53754" class="Symbol">(</a><a id="53755" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="53759" href="Data.Nat.Properties.html#53759" class="Bound">le</a><a id="53761" class="Symbol">)</a> <a id="53763" class="Symbol">=</a> <a id="53765" href="Data.Nat.Properties.html#53759" class="Bound">le</a>

<a id="suc-pred"></a><a id="53769" href="Data.Nat.Properties.html#53769" class="Function">suc-pred</a> <a id="53778" class="Symbol">:</a> <a id="53780" class="Symbol">∀</a> <a id="53782" href="Data.Nat.Properties.html#53782" class="Bound">n</a> <a id="53784" class="Symbol">.{{</a><a id="53787" href="Data.Nat.Properties.html#53787" class="Bound">_</a> <a id="53789" class="Symbol">:</a> <a id="53791" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="53799" href="Data.Nat.Properties.html#53782" class="Bound">n</a><a id="53800" class="Symbol">}}</a> <a id="53803" class="Symbol">→</a> <a id="53805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53809" class="Symbol">(</a><a id="53810" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53815" href="Data.Nat.Properties.html#53782" class="Bound">n</a><a id="53816" class="Symbol">)</a> <a id="53818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53820" href="Data.Nat.Properties.html#53782" class="Bound">n</a>
<a id="53822" href="Data.Nat.Properties.html#53769" class="Function">suc-pred</a> <a id="53831" class="Symbol">(</a><a id="53832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53836" href="Data.Nat.Properties.html#53836" class="Bound">n</a><a id="53837" class="Symbol">)</a> <a id="53839" class="Symbol">=</a> <a id="53841" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pred-mono-≤"></a><a id="53847" href="Data.Nat.Properties.html#53847" class="Function">pred-mono-≤</a> <a id="53859" class="Symbol">:</a> <a id="53861" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="53866" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="53876" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="53880" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="53882" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="53886" href="Data.Nat.Properties.html#53847" class="Function">pred-mono-≤</a> <a id="53898" class="Symbol">{</a><a id="53899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53903" class="Symbol">}</a>          <a id="53914" class="Symbol">_</a>   <a id="53918" class="Symbol">=</a> <a id="53920" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="53924" href="Data.Nat.Properties.html#53847" class="Function">pred-mono-≤</a> <a id="53936" class="Symbol">{</a><a id="53937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53941" class="Symbol">_}</a> <a id="53944" class="Symbol">{</a><a id="53945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53949" class="Symbol">_}</a> <a id="53952" href="Data.Nat.Properties.html#53952" class="Bound">m≤n</a> <a id="53956" class="Symbol">=</a> <a id="53958" href="Data.Nat.Base.html#2022" class="Function">s≤s⁻¹</a> <a id="53964" href="Data.Nat.Properties.html#53952" class="Bound">m≤n</a>

<a id="pred-mono-&lt;"></a><a id="53969" href="Data.Nat.Properties.html#53969" class="Function">pred-mono-&lt;</a> <a id="53981" class="Symbol">:</a> <a id="53983" class="Symbol">.{{</a><a id="53986" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="53994" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a><a id="53995" class="Symbol">}}</a> <a id="53998" class="Symbol">→</a> <a id="54000" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54002" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="54004" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54006" class="Symbol">→</a> <a id="54008" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="54013" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54015" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="54017" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="54022" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="54024" href="Data.Nat.Properties.html#53969" class="Function">pred-mono-&lt;</a> <a id="54036" class="Symbol">{</a><a id="54037" class="Argument">m</a> <a id="54039" class="Symbol">=</a> <a id="54041" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54045" class="Symbol">_}</a> <a id="54048" class="Symbol">{</a><a id="54049" class="Argument">n</a> <a id="54051" class="Symbol">=</a> <a id="54053" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54057" class="Symbol">_}</a> <a id="54060" class="Symbol">=</a> <a id="54062" href="Data.Nat.Base.html#2085" class="Function">s&lt;s⁻¹</a>

<a id="54069" class="Comment">------------------------------------------------------------------------</a>
<a id="54142" class="Comment">-- Properties of ∣_-_∣</a>
<a id="54165" class="Comment">------------------------------------------------------------------------</a>

<a id="54239" class="Comment">------------------------------------------------------------------------</a>
<a id="54312" class="Comment">-- Basic</a>

<a id="m≡n⇒∣m-n∣≡0"></a><a id="54322" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="54334" class="Symbol">:</a> <a id="54336" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54338" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54340" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54342" class="Symbol">→</a> <a id="54344" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54346" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54348" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="54350" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54352" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54356" class="Number">0</a>
<a id="54358" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="54370" class="Symbol">{</a><a id="54371" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54375" class="Symbol">}</a>  <a id="54378" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="54383" class="Symbol">=</a> <a id="54385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54390" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="54402" class="Symbol">{</a><a id="54403" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54407" href="Data.Nat.Properties.html#54407" class="Bound">m</a><a id="54408" class="Symbol">}</a> <a id="54410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="54415" class="Symbol">=</a> <a id="54417" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="54429" class="Symbol">{</a><a id="54430" href="Data.Nat.Properties.html#54407" class="Bound">m</a><a id="54431" class="Symbol">}</a> <a id="54433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-n∣≡0⇒m≡n"></a><a id="54439" href="Data.Nat.Properties.html#54439" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="54451" class="Symbol">:</a>  <a id="54454" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54456" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54458" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="54460" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54462" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54466" class="Number">0</a> <a id="54468" class="Symbol">→</a> <a id="54470" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54474" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="54476" href="Data.Nat.Properties.html#54439" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="54488" class="Symbol">{</a><a id="54489" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54493" class="Symbol">}</a>  <a id="54496" class="Symbol">{</a><a id="54497" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54501" class="Symbol">}</a>  <a id="54504" href="Data.Nat.Properties.html#54504" class="Bound">eq</a> <a id="54507" class="Symbol">=</a> <a id="54509" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54514" href="Data.Nat.Properties.html#54439" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="54526" class="Symbol">{</a><a id="54527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54531" href="Data.Nat.Properties.html#54531" class="Bound">m</a><a id="54532" class="Symbol">}</a> <a id="54534" class="Symbol">{</a><a id="54535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54539" href="Data.Nat.Properties.html#54539" class="Bound">n</a><a id="54540" class="Symbol">}</a> <a id="54542" href="Data.Nat.Properties.html#54542" class="Bound">eq</a> <a id="54545" class="Symbol">=</a> <a id="54547" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="54552" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54556" class="Symbol">(</a><a id="54557" href="Data.Nat.Properties.html#54439" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="54569" href="Data.Nat.Properties.html#54542" class="Bound">eq</a><a id="54571" class="Symbol">)</a>

<a id="m≤n⇒∣n-m∣≡n∸m"></a><a id="54574" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="54588" class="Symbol">:</a> <a id="54590" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54592" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="54594" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54596" class="Symbol">→</a> <a id="54598" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54600" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54602" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="54604" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54606" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54610" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54612" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="54614" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="54616" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="54630" class="Symbol">{</a><a id="54631" class="Argument">n</a> <a id="54633" class="Symbol">=</a> <a id="54635" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54639" class="Symbol">}</a>  <a id="54642" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="54652" class="Symbol">=</a> <a id="54654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54659" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="54673" class="Symbol">{</a><a id="54674" class="Argument">n</a> <a id="54676" class="Symbol">=</a> <a id="54678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54682" href="Data.Nat.Properties.html#54682" class="Bound">n</a><a id="54683" class="Symbol">}</a> <a id="54685" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="54695" class="Symbol">=</a> <a id="54697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54702" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="54716" class="Symbol">{</a><a id="54717" class="Argument">n</a> <a id="54719" class="Symbol">=</a> <a id="54721" class="Symbol">_}</a>     <a id="54728" class="Symbol">(</a><a id="54729" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="54733" href="Data.Nat.Properties.html#54733" class="Bound">m≤n</a><a id="54736" class="Symbol">)</a> <a id="54738" class="Symbol">=</a> <a id="54740" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="54754" href="Data.Nat.Properties.html#54733" class="Bound">m≤n</a>

<a id="m≤n⇒∣m-n∣≡n∸m"></a><a id="54759" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="54773" class="Symbol">:</a> <a id="54775" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54777" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="54779" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54781" class="Symbol">→</a> <a id="54783" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54785" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54787" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="54789" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54791" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54795" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54797" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="54799" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="54801" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="54815" class="Symbol">{</a><a id="54816" class="Argument">n</a> <a id="54818" class="Symbol">=</a> <a id="54820" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54824" class="Symbol">}</a>  <a id="54827" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="54837" class="Symbol">=</a> <a id="54839" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54844" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="54858" class="Symbol">{</a><a id="54859" class="Argument">n</a> <a id="54861" class="Symbol">=</a> <a id="54863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54867" href="Data.Nat.Properties.html#54867" class="Bound">n</a><a id="54868" class="Symbol">}</a> <a id="54870" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="54880" class="Symbol">=</a> <a id="54882" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54887" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="54901" class="Symbol">{</a><a id="54902" class="Argument">n</a> <a id="54904" class="Symbol">=</a> <a id="54906" class="Symbol">_}</a>     <a id="54913" class="Symbol">(</a><a id="54914" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="54918" href="Data.Nat.Properties.html#54918" class="Bound">m≤n</a><a id="54921" class="Symbol">)</a> <a id="54923" class="Symbol">=</a> <a id="54925" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="54939" href="Data.Nat.Properties.html#54918" class="Bound">m≤n</a>

<a id="∣m-n∣≡m∸n⇒n≤m"></a><a id="54944" href="Data.Nat.Properties.html#54944" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="54958" class="Symbol">:</a> <a id="54960" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54962" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54964" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="54966" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54968" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="54970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54972" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="54974" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="54976" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54978" class="Symbol">→</a> <a id="54980" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="54982" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="54984" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a>
<a id="54986" href="Data.Nat.Properties.html#54944" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="55000" class="Symbol">{</a><a id="55001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55005" class="Symbol">}</a>  <a id="55008" class="Symbol">{</a><a id="55009" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55013" class="Symbol">}</a>  <a id="55016" href="Data.Nat.Properties.html#55016" class="Bound">eq</a> <a id="55019" class="Symbol">=</a> <a id="55021" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="55025" href="Data.Nat.Properties.html#54944" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="55039" class="Symbol">{</a><a id="55040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55044" href="Data.Nat.Properties.html#55044" class="Bound">m</a><a id="55045" class="Symbol">}</a> <a id="55047" class="Symbol">{</a><a id="55048" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55052" class="Symbol">}</a>  <a id="55055" href="Data.Nat.Properties.html#55055" class="Bound">eq</a> <a id="55058" class="Symbol">=</a> <a id="55060" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="55064" href="Data.Nat.Properties.html#54944" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="55078" class="Symbol">{</a><a id="55079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55083" href="Data.Nat.Properties.html#55083" class="Bound">m</a><a id="55084" class="Symbol">}</a> <a id="55086" class="Symbol">{</a><a id="55087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55091" href="Data.Nat.Properties.html#55091" class="Bound">n</a><a id="55092" class="Symbol">}</a> <a id="55094" href="Data.Nat.Properties.html#55094" class="Bound">eq</a> <a id="55097" class="Symbol">=</a> <a id="55099" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="55103" class="Symbol">(</a><a id="55104" href="Data.Nat.Properties.html#54944" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="55118" href="Data.Nat.Properties.html#55094" class="Bound">eq</a><a id="55120" class="Symbol">)</a>

<a id="∣n-n∣≡0"></a><a id="55123" href="Data.Nat.Properties.html#55123" class="Function">∣n-n∣≡0</a> <a id="55131" class="Symbol">:</a> <a id="55133" class="Symbol">∀</a> <a id="55135" href="Data.Nat.Properties.html#55135" class="Bound">n</a> <a id="55137" class="Symbol">→</a> <a id="55139" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55141" href="Data.Nat.Properties.html#55135" class="Bound">n</a> <a id="55143" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55145" href="Data.Nat.Properties.html#55135" class="Bound">n</a> <a id="55147" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55151" class="Number">0</a>
<a id="55153" href="Data.Nat.Properties.html#55123" class="Function">∣n-n∣≡0</a> <a id="55161" href="Data.Nat.Properties.html#55161" class="Bound">n</a> <a id="55163" class="Symbol">=</a> <a id="55165" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="55177" class="Symbol">{</a><a id="55178" href="Data.Nat.Properties.html#55161" class="Bound">n</a><a id="55179" class="Symbol">}</a> <a id="55181" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-m+n∣≡n"></a><a id="55187" href="Data.Nat.Properties.html#55187" class="Function">∣m-m+n∣≡n</a> <a id="55197" class="Symbol">:</a> <a id="55199" class="Symbol">∀</a> <a id="55201" href="Data.Nat.Properties.html#55201" class="Bound">m</a> <a id="55203" href="Data.Nat.Properties.html#55203" class="Bound">n</a> <a id="55205" class="Symbol">→</a> <a id="55207" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55209" href="Data.Nat.Properties.html#55201" class="Bound">m</a> <a id="55211" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55213" href="Data.Nat.Properties.html#55201" class="Bound">m</a> <a id="55215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55217" href="Data.Nat.Properties.html#55203" class="Bound">n</a> <a id="55219" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55223" href="Data.Nat.Properties.html#55203" class="Bound">n</a>
<a id="55225" href="Data.Nat.Properties.html#55187" class="Function">∣m-m+n∣≡n</a> <a id="55235" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55243" href="Data.Nat.Properties.html#55243" class="Bound">n</a> <a id="55245" class="Symbol">=</a> <a id="55247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="55252" href="Data.Nat.Properties.html#55187" class="Function">∣m-m+n∣≡n</a> <a id="55262" class="Symbol">(</a><a id="55263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55267" href="Data.Nat.Properties.html#55267" class="Bound">m</a><a id="55268" class="Symbol">)</a> <a id="55270" href="Data.Nat.Properties.html#55270" class="Bound">n</a> <a id="55272" class="Symbol">=</a> <a id="55274" href="Data.Nat.Properties.html#55187" class="Function">∣m-m+n∣≡n</a> <a id="55284" href="Data.Nat.Properties.html#55267" class="Bound">m</a> <a id="55286" href="Data.Nat.Properties.html#55270" class="Bound">n</a>

<a id="∣m+n-m+o∣≡∣n-o∣"></a><a id="55289" href="Data.Nat.Properties.html#55289" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="55305" class="Symbol">:</a> <a id="55307" class="Symbol">∀</a> <a id="55309" href="Data.Nat.Properties.html#55309" class="Bound">m</a> <a id="55311" href="Data.Nat.Properties.html#55311" class="Bound">n</a> <a id="55313" href="Data.Nat.Properties.html#55313" class="Bound">o</a> <a id="55315" class="Symbol">→</a> <a id="55317" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55319" href="Data.Nat.Properties.html#55309" class="Bound">m</a> <a id="55321" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55323" href="Data.Nat.Properties.html#55311" class="Bound">n</a> <a id="55325" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55327" href="Data.Nat.Properties.html#55309" class="Bound">m</a> <a id="55329" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="55331" href="Data.Nat.Properties.html#55313" class="Bound">o</a> <a id="55333" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55337" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55339" href="Data.Nat.Properties.html#55311" class="Bound">n</a> <a id="55341" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55343" href="Data.Nat.Properties.html#55313" class="Bound">o</a> <a id="55345" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>
<a id="55347" href="Data.Nat.Properties.html#55289" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="55363" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55371" href="Data.Nat.Properties.html#55371" class="Bound">n</a> <a id="55373" href="Data.Nat.Properties.html#55373" class="Bound">o</a> <a id="55375" class="Symbol">=</a> <a id="55377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="55382" href="Data.Nat.Properties.html#55289" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="55398" class="Symbol">(</a><a id="55399" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55403" href="Data.Nat.Properties.html#55403" class="Bound">m</a><a id="55404" class="Symbol">)</a> <a id="55406" href="Data.Nat.Properties.html#55406" class="Bound">n</a> <a id="55408" href="Data.Nat.Properties.html#55408" class="Bound">o</a> <a id="55410" class="Symbol">=</a> <a id="55412" href="Data.Nat.Properties.html#55289" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="55428" href="Data.Nat.Properties.html#55403" class="Bound">m</a> <a id="55430" href="Data.Nat.Properties.html#55406" class="Bound">n</a> <a id="55432" href="Data.Nat.Properties.html#55408" class="Bound">o</a>

<a id="m∸n≤∣m-n∣"></a><a id="55435" href="Data.Nat.Properties.html#55435" class="Function">m∸n≤∣m-n∣</a> <a id="55445" class="Symbol">:</a> <a id="55447" class="Symbol">∀</a> <a id="55449" href="Data.Nat.Properties.html#55449" class="Bound">m</a> <a id="55451" href="Data.Nat.Properties.html#55451" class="Bound">n</a> <a id="55453" class="Symbol">→</a> <a id="55455" href="Data.Nat.Properties.html#55449" class="Bound">m</a> <a id="55457" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="55459" href="Data.Nat.Properties.html#55451" class="Bound">n</a> <a id="55461" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="55463" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55465" href="Data.Nat.Properties.html#55449" class="Bound">m</a> <a id="55467" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55469" href="Data.Nat.Properties.html#55451" class="Bound">n</a> <a id="55471" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>
<a id="55473" href="Data.Nat.Properties.html#55435" class="Function">m∸n≤∣m-n∣</a> <a id="55483" href="Data.Nat.Properties.html#55483" class="Bound">m</a> <a id="55485" href="Data.Nat.Properties.html#55485" class="Bound">n</a> <a id="55487" class="Keyword">with</a> <a id="55492" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="55500" href="Data.Nat.Properties.html#55483" class="Bound">m</a> <a id="55502" href="Data.Nat.Properties.html#55485" class="Bound">n</a>
<a id="55504" class="Symbol">...</a> <a id="55508" class="Symbol">|</a> <a id="55510" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="55515" href="Data.Nat.Properties.html#55515" class="Bound">m≤n</a> <a id="55519" class="Symbol">=</a> <a id="55521" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="55527" class="Symbol">(</a><a id="55528" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤</a> <a id="55531" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55533" class="Bound">m</a> <a id="55535" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55537" class="Bound">n</a> <a id="55539" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a><a id="55540" class="Symbol">)</a> <a id="55542" class="Symbol">(</a><a id="55543" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="55547" class="Symbol">(</a><a id="55548" href="Data.Nat.Properties.html#48274" class="Function">m≤n⇒m∸n≡0</a> <a id="55558" href="Data.Nat.Properties.html#55515" class="Bound">m≤n</a><a id="55561" class="Symbol">))</a> <a id="55564" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="55568" class="Symbol">...</a> <a id="55572" class="Symbol">|</a> <a id="55574" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55579" href="Data.Nat.Properties.html#55579" class="Bound">n≤m</a> <a id="55583" class="Symbol">=</a> <a id="55585" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="55591" class="Symbol">(</a><a id="55592" class="Bound">m</a> <a id="55594" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="55596" class="Bound">n</a> <a id="55598" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤_</a><a id="55600" class="Symbol">)</a> <a id="55602" class="Symbol">(</a><a id="55603" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="55607" class="Symbol">(</a><a id="55608" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="55622" href="Data.Nat.Properties.html#55579" class="Bound">n≤m</a><a id="55625" class="Symbol">))</a> <a id="55628" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>

<a id="∣m-n∣≤m⊔n"></a><a id="55636" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="55646" class="Symbol">:</a> <a id="55648" class="Symbol">∀</a> <a id="55650" href="Data.Nat.Properties.html#55650" class="Bound">m</a> <a id="55652" href="Data.Nat.Properties.html#55652" class="Bound">n</a> <a id="55654" class="Symbol">→</a> <a id="55656" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55658" href="Data.Nat.Properties.html#55650" class="Bound">m</a> <a id="55660" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="55662" href="Data.Nat.Properties.html#55652" class="Bound">n</a> <a id="55664" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="55666" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="55668" href="Data.Nat.Properties.html#55650" class="Bound">m</a> <a id="55670" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="55672" href="Data.Nat.Properties.html#55652" class="Bound">n</a>
<a id="55674" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="55684" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55692" href="Data.Nat.Properties.html#55692" class="Bound">m</a>       <a id="55700" class="Symbol">=</a> <a id="55702" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="55709" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="55719" class="Symbol">(</a><a id="55720" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55724" href="Data.Nat.Properties.html#55724" class="Bound">m</a><a id="55725" class="Symbol">)</a> <a id="55727" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55735" class="Symbol">=</a> <a id="55737" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="55744" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="55754" class="Symbol">(</a><a id="55755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55759" href="Data.Nat.Properties.html#55759" class="Bound">m</a><a id="55760" class="Symbol">)</a> <a id="55762" class="Symbol">(</a><a id="55763" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55767" href="Data.Nat.Properties.html#55767" class="Bound">n</a><a id="55768" class="Symbol">)</a> <a id="55770" class="Symbol">=</a> <a id="55772" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="55782" class="Symbol">(</a><a id="55783" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="55793" href="Data.Nat.Properties.html#55759" class="Bound">m</a> <a id="55795" href="Data.Nat.Properties.html#55767" class="Bound">n</a><a id="55796" class="Symbol">)</a>

<a id="∣-∣-identityˡ"></a><a id="55799" href="Data.Nat.Properties.html#55799" class="Function">∣-∣-identityˡ</a> <a id="55813" class="Symbol">:</a> <a id="55815" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="55828" class="Number">0</a> <a id="55830" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="55836" href="Data.Nat.Properties.html#55799" class="Function">∣-∣-identityˡ</a> <a id="55850" href="Data.Nat.Properties.html#55850" class="Bound">x</a> <a id="55852" class="Symbol">=</a> <a id="55854" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identityʳ"></a><a id="55860" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="55874" class="Symbol">:</a> <a id="55876" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="55890" class="Number">0</a> <a id="55892" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="55898" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="55912" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="55920" class="Symbol">=</a> <a id="55922" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="55927" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="55941" class="Symbol">(</a><a id="55942" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55946" href="Data.Nat.Properties.html#55946" class="Bound">x</a><a id="55947" class="Symbol">)</a> <a id="55949" class="Symbol">=</a> <a id="55951" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identity"></a><a id="55957" href="Data.Nat.Properties.html#55957" class="Function">∣-∣-identity</a> <a id="55970" class="Symbol">:</a> <a id="55972" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="55981" class="Number">0</a> <a id="55983" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="55989" href="Data.Nat.Properties.html#55957" class="Function">∣-∣-identity</a> <a id="56002" class="Symbol">=</a> <a id="56004" href="Data.Nat.Properties.html#55799" class="Function">∣-∣-identityˡ</a> <a id="56018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="56020" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a>

<a id="∣-∣-comm"></a><a id="56035" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56044" class="Symbol">:</a> <a id="56046" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="56058" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="56064" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="56081" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="56089" class="Symbol">=</a> <a id="56091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56096" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56105" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="56113" class="Symbol">(</a><a id="56114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56118" href="Data.Nat.Properties.html#56118" class="Bound">n</a><a id="56119" class="Symbol">)</a> <a id="56121" class="Symbol">=</a> <a id="56123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56128" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56137" class="Symbol">(</a><a id="56138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56142" href="Data.Nat.Properties.html#56142" class="Bound">m</a><a id="56143" class="Symbol">)</a> <a id="56145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="56153" class="Symbol">=</a> <a id="56155" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56160" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56169" class="Symbol">(</a><a id="56170" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56174" href="Data.Nat.Properties.html#56174" class="Bound">m</a><a id="56175" class="Symbol">)</a> <a id="56177" class="Symbol">(</a><a id="56178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56182" href="Data.Nat.Properties.html#56182" class="Bound">n</a><a id="56183" class="Symbol">)</a> <a id="56185" class="Symbol">=</a> <a id="56187" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56196" href="Data.Nat.Properties.html#56174" class="Bound">m</a> <a id="56198" href="Data.Nat.Properties.html#56182" class="Bound">n</a>

<a id="∣m-n∣≡[m∸n]∨[n∸m]"></a><a id="56201" href="Data.Nat.Properties.html#56201" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="56219" class="Symbol">:</a> <a id="56221" class="Symbol">∀</a> <a id="56223" href="Data.Nat.Properties.html#56223" class="Bound">m</a> <a id="56225" href="Data.Nat.Properties.html#56225" class="Bound">n</a> <a id="56227" class="Symbol">→</a> <a id="56229" class="Symbol">(</a><a id="56230" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56232" href="Data.Nat.Properties.html#56223" class="Bound">m</a> <a id="56234" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56236" href="Data.Nat.Properties.html#56225" class="Bound">n</a> <a id="56238" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56242" href="Data.Nat.Properties.html#56223" class="Bound">m</a> <a id="56244" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="56246" href="Data.Nat.Properties.html#56225" class="Bound">n</a><a id="56247" class="Symbol">)</a> <a id="56249" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="56251" class="Symbol">(</a><a id="56252" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56254" href="Data.Nat.Properties.html#56223" class="Bound">m</a> <a id="56256" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56258" href="Data.Nat.Properties.html#56225" class="Bound">n</a> <a id="56260" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56262" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56264" href="Data.Nat.Properties.html#56225" class="Bound">n</a> <a id="56266" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="56268" href="Data.Nat.Properties.html#56223" class="Bound">m</a><a id="56269" class="Symbol">)</a>
<a id="56271" href="Data.Nat.Properties.html#56201" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="56289" href="Data.Nat.Properties.html#56289" class="Bound">m</a> <a id="56291" href="Data.Nat.Properties.html#56291" class="Bound">n</a> <a id="56293" class="Keyword">with</a> <a id="56298" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="56306" href="Data.Nat.Properties.html#56289" class="Bound">m</a> <a id="56308" href="Data.Nat.Properties.html#56291" class="Bound">n</a>
<a id="56310" class="Symbol">...</a> <a id="56314" class="Symbol">|</a> <a id="56316" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56321" href="Data.Nat.Properties.html#56321" class="Bound">n≤m</a> <a id="56325" class="Symbol">=</a> <a id="56327" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56332" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="56334" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56348" href="Data.Nat.Properties.html#56321" class="Bound">n≤m</a>
<a id="56352" class="Symbol">...</a> <a id="56356" class="Symbol">|</a> <a id="56358" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56363" href="Data.Nat.Properties.html#56363" class="Bound">m≤n</a> <a id="56367" class="Symbol">=</a> <a id="56369" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56374" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="56376" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="56393" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56395" class="Bound">m</a> <a id="56397" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56399" class="Bound">n</a> <a id="56401" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56403" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56406" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="56415" class="Bound">m</a> <a id="56417" class="Bound">n</a> <a id="56419" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="56423" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56425" class="Bound">n</a> <a id="56427" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56429" class="Bound">m</a> <a id="56431" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56433" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56436" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56450" href="Data.Nat.Properties.html#56363" class="Bound">m≤n</a> <a id="56454" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="56458" class="Bound">n</a> <a id="56460" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="56462" class="Bound">m</a>     <a id="56468" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="56471" class="Keyword">private</a>

  <a id="*-distribˡ-∣-∣-aux"></a><a id="56482" href="Data.Nat.Properties.html#56482" class="Function">*-distribˡ-∣-∣-aux</a> <a id="56501" class="Symbol">:</a> <a id="56503" class="Symbol">∀</a> <a id="56505" href="Data.Nat.Properties.html#56505" class="Bound">a</a> <a id="56507" href="Data.Nat.Properties.html#56507" class="Bound">m</a> <a id="56509" href="Data.Nat.Properties.html#56509" class="Bound">n</a> <a id="56511" class="Symbol">→</a> <a id="56513" href="Data.Nat.Properties.html#56507" class="Bound">m</a> <a id="56515" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="56517" href="Data.Nat.Properties.html#56509" class="Bound">n</a> <a id="56519" class="Symbol">→</a> <a id="56521" href="Data.Nat.Properties.html#56505" class="Bound">a</a> <a id="56523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56525" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56527" href="Data.Nat.Properties.html#56509" class="Bound">n</a> <a id="56529" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56531" href="Data.Nat.Properties.html#56507" class="Bound">m</a> <a id="56533" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56535" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56537" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56539" href="Data.Nat.Properties.html#56505" class="Bound">a</a> <a id="56541" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56543" href="Data.Nat.Properties.html#56509" class="Bound">n</a> <a id="56545" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56547" href="Data.Nat.Properties.html#56505" class="Bound">a</a> <a id="56549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56551" href="Data.Nat.Properties.html#56507" class="Bound">m</a> <a id="56553" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>
  <a id="56557" href="Data.Nat.Properties.html#56482" class="Function">*-distribˡ-∣-∣-aux</a> <a id="56576" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56578" href="Data.Nat.Properties.html#56578" class="Bound">m</a> <a id="56580" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56582" href="Data.Nat.Properties.html#56582" class="Bound">m≤n</a> <a id="56586" class="Symbol">=</a> <a id="56588" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
    <a id="56607" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56609" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56611" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56613" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56615" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56617" href="Data.Nat.Properties.html#56578" class="Bound">m</a> <a id="56619" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>     <a id="56625" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56628" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="56633" class="Symbol">(</a><a id="56634" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56636" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="56638" class="Symbol">)</a> <a id="56640" class="Symbol">(</a><a id="56641" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56655" href="Data.Nat.Properties.html#56582" class="Bound">m≤n</a><a id="56658" class="Symbol">)</a> <a id="56660" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="56666" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56668" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56670" class="Symbol">(</a><a id="56671" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56673" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="56675" href="Data.Nat.Properties.html#56578" class="Bound">m</a><a id="56676" class="Symbol">)</a>       <a id="56684" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56687" href="Data.Nat.Properties.html#51834" class="Function">*-distribˡ-∸</a> <a id="56700" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56702" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56704" href="Data.Nat.Properties.html#56578" class="Bound">m</a> <a id="56706" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="56712" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56714" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56716" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56718" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="56720" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56722" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56724" href="Data.Nat.Properties.html#56578" class="Bound">m</a>     <a id="56730" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56733" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="56737" href="Function.Base.html#3839" class="Function Operator">$′</a> <a id="56740" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56754" class="Symbol">(</a><a id="56755" href="Data.Nat.Properties.html#27047" class="Function">*-monoʳ-≤</a> <a id="56765" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56767" href="Data.Nat.Properties.html#56582" class="Bound">m≤n</a><a id="56770" class="Symbol">)</a> <a id="56772" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="56778" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56780" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56782" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56784" href="Data.Nat.Properties.html#56580" class="Bound">n</a> <a id="56786" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56788" href="Data.Nat.Properties.html#56576" class="Bound">a</a> <a id="56790" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56792" href="Data.Nat.Properties.html#56578" class="Bound">m</a> <a id="56794" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56796" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribˡ-∣-∣"></a><a id="56799" href="Data.Nat.Properties.html#56799" class="Function">*-distribˡ-∣-∣</a> <a id="56814" class="Symbol">:</a> <a id="56816" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="56820" href="Algebra.Definitions.html#3155" class="Function Operator">DistributesOverˡ</a> <a id="56837" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="56843" href="Data.Nat.Properties.html#56799" class="Function">*-distribˡ-∣-∣</a> <a id="56858" href="Data.Nat.Properties.html#56858" class="Bound">a</a> <a id="56860" href="Data.Nat.Properties.html#56860" class="Bound">m</a> <a id="56862" href="Data.Nat.Properties.html#56862" class="Bound">n</a> <a id="56864" class="Keyword">with</a> <a id="56869" href="Data.Nat.Properties.html#5537" class="Function">≤-total</a> <a id="56877" href="Data.Nat.Properties.html#56860" class="Bound">m</a> <a id="56879" href="Data.Nat.Properties.html#56862" class="Bound">n</a>
<a id="56881" class="Symbol">...</a> <a id="56885" class="Symbol">|</a> <a id="56887" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56892" href="Data.Nat.Properties.html#56892" class="Bound">n≤m</a> <a id="56896" class="Symbol">=</a> <a id="56898" href="Data.Nat.Properties.html#56482" class="Function">*-distribˡ-∣-∣-aux</a> <a id="56917" class="Bound">a</a> <a id="56919" class="Bound">n</a> <a id="56921" class="Bound">m</a> <a id="56923" href="Data.Nat.Properties.html#56892" class="Bound">n≤m</a>
<a id="56927" class="Symbol">...</a> <a id="56931" class="Symbol">|</a> <a id="56933" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56938" href="Data.Nat.Properties.html#56938" class="Bound">m≤n</a> <a id="56942" class="Symbol">=</a> <a id="56944" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="56961" class="Bound">a</a> <a id="56963" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="56965" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="56967" class="Bound">m</a> <a id="56969" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="56971" class="Bound">n</a> <a id="56973" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>     <a id="56979" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="56982" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="56987" class="Symbol">(</a><a id="56988" class="Bound">a</a> <a id="56990" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="56992" class="Symbol">)</a> <a id="56994" class="Symbol">(</a><a id="56995" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="57004" class="Bound">m</a> <a id="57006" class="Bound">n</a><a id="57007" class="Symbol">)</a> <a id="57009" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="57013" class="Bound">a</a> <a id="57015" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57017" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57019" class="Bound">n</a> <a id="57021" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57023" class="Bound">m</a> <a id="57025" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>     <a id="57031" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="57034" href="Data.Nat.Properties.html#56482" class="Function">*-distribˡ-∣-∣-aux</a> <a id="57053" class="Bound">a</a> <a id="57055" class="Bound">m</a> <a id="57057" class="Bound">n</a> <a id="57059" href="Data.Nat.Properties.html#56938" class="Bound">m≤n</a> <a id="57063" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="57067" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57069" class="Bound">a</a> <a id="57071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57073" class="Bound">n</a> <a id="57075" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57077" class="Bound">a</a> <a id="57079" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57081" class="Bound">m</a> <a id="57083" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57085" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="57088" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="57097" class="Symbol">(</a><a id="57098" class="Bound">a</a> <a id="57100" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57102" class="Bound">n</a><a id="57103" class="Symbol">)</a> <a id="57105" class="Symbol">(</a><a id="57106" class="Bound">a</a> <a id="57108" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57110" class="Bound">m</a><a id="57111" class="Symbol">)</a> <a id="57113" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="57117" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57119" class="Bound">a</a> <a id="57121" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57123" class="Bound">m</a> <a id="57125" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57127" class="Bound">a</a> <a id="57129" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="57131" class="Bound">n</a> <a id="57133" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57135" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="*-distribʳ-∣-∣"></a><a id="57138" href="Data.Nat.Properties.html#57138" class="Function">*-distribʳ-∣-∣</a> <a id="57153" class="Symbol">:</a> <a id="57155" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="57159" href="Algebra.Definitions.html#3274" class="Function Operator">DistributesOverʳ</a> <a id="57176" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="57182" href="Data.Nat.Properties.html#57138" class="Function">*-distribʳ-∣-∣</a> <a id="57197" class="Symbol">=</a> <a id="57199" href="Algebra.Consequences.Propositional.html#3194" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="57218" href="Data.Nat.Properties.html#21421" class="Function">*-comm</a> <a id="57225" href="Data.Nat.Properties.html#56799" class="Function">*-distribˡ-∣-∣</a>

<a id="*-distrib-∣-∣"></a><a id="57241" href="Data.Nat.Properties.html#57241" class="Function">*-distrib-∣-∣</a> <a id="57255" class="Symbol">:</a> <a id="57257" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="57261" href="Algebra.Definitions.html#3393" class="Function Operator">DistributesOver</a> <a id="57277" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="57283" href="Data.Nat.Properties.html#57241" class="Function">*-distrib-∣-∣</a> <a id="57297" class="Symbol">=</a> <a id="57299" href="Data.Nat.Properties.html#56799" class="Function">*-distribˡ-∣-∣</a> <a id="57314" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="57316" href="Data.Nat.Properties.html#57138" class="Function">*-distribʳ-∣-∣</a>

<a id="m≤n+∣n-m∣"></a><a id="57332" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57342" class="Symbol">:</a> <a id="57344" class="Symbol">∀</a> <a id="57346" href="Data.Nat.Properties.html#57346" class="Bound">m</a> <a id="57348" href="Data.Nat.Properties.html#57348" class="Bound">n</a> <a id="57350" class="Symbol">→</a> <a id="57352" href="Data.Nat.Properties.html#57346" class="Bound">m</a> <a id="57354" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="57356" href="Data.Nat.Properties.html#57348" class="Bound">n</a> <a id="57358" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57360" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57362" href="Data.Nat.Properties.html#57348" class="Bound">n</a> <a id="57364" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57366" href="Data.Nat.Properties.html#57346" class="Bound">m</a> <a id="57368" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>
<a id="57370" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57380" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57388" href="Data.Nat.Properties.html#57388" class="Bound">n</a>       <a id="57396" class="Symbol">=</a> <a id="57398" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="57402" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57412" class="Symbol">(</a><a id="57413" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57417" href="Data.Nat.Properties.html#57417" class="Bound">m</a><a id="57418" class="Symbol">)</a> <a id="57420" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57428" class="Symbol">=</a> <a id="57430" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="57437" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57447" class="Symbol">(</a><a id="57448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57452" href="Data.Nat.Properties.html#57452" class="Bound">m</a><a id="57453" class="Symbol">)</a> <a id="57455" class="Symbol">(</a><a id="57456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57460" href="Data.Nat.Properties.html#57460" class="Bound">n</a><a id="57461" class="Symbol">)</a> <a id="57463" class="Symbol">=</a> <a id="57465" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="57469" class="Symbol">(</a><a id="57470" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57480" href="Data.Nat.Properties.html#57452" class="Bound">m</a> <a id="57482" href="Data.Nat.Properties.html#57460" class="Bound">n</a><a id="57483" class="Symbol">)</a>

<a id="m≤n+∣m-n∣"></a><a id="57486" href="Data.Nat.Properties.html#57486" class="Function">m≤n+∣m-n∣</a> <a id="57496" class="Symbol">:</a> <a id="57498" class="Symbol">∀</a> <a id="57500" href="Data.Nat.Properties.html#57500" class="Bound">m</a> <a id="57502" href="Data.Nat.Properties.html#57502" class="Bound">n</a> <a id="57504" class="Symbol">→</a> <a id="57506" href="Data.Nat.Properties.html#57500" class="Bound">m</a> <a id="57508" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="57510" href="Data.Nat.Properties.html#57502" class="Bound">n</a> <a id="57512" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57514" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57516" href="Data.Nat.Properties.html#57500" class="Bound">m</a> <a id="57518" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57520" href="Data.Nat.Properties.html#57502" class="Bound">n</a> <a id="57522" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>
<a id="57524" href="Data.Nat.Properties.html#57486" class="Function">m≤n+∣m-n∣</a> <a id="57534" href="Data.Nat.Properties.html#57534" class="Bound">m</a> <a id="57536" href="Data.Nat.Properties.html#57536" class="Bound">n</a> <a id="57538" class="Symbol">=</a> <a id="57540" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="57546" class="Symbol">(</a><a id="57547" href="Data.Nat.Properties.html#57534" class="Bound">m</a> <a id="57549" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤_</a><a id="57551" class="Symbol">)</a> <a id="57553" class="Symbol">(</a><a id="57554" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="57559" class="Symbol">(</a><a id="57560" href="Data.Nat.Properties.html#57536" class="Bound">n</a> <a id="57562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="57564" class="Symbol">)</a> <a id="57566" class="Symbol">(</a><a id="57567" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a> <a id="57576" href="Data.Nat.Properties.html#57536" class="Bound">n</a> <a id="57578" href="Data.Nat.Properties.html#57534" class="Bound">m</a><a id="57579" class="Symbol">))</a> <a id="57582" class="Symbol">(</a><a id="57583" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57593" href="Data.Nat.Properties.html#57534" class="Bound">m</a> <a id="57595" href="Data.Nat.Properties.html#57536" class="Bound">n</a><a id="57596" class="Symbol">)</a>

<a id="m≤∣m-n∣+n"></a><a id="57599" href="Data.Nat.Properties.html#57599" class="Function">m≤∣m-n∣+n</a> <a id="57609" class="Symbol">:</a> <a id="57611" class="Symbol">∀</a> <a id="57613" href="Data.Nat.Properties.html#57613" class="Bound">m</a> <a id="57615" href="Data.Nat.Properties.html#57615" class="Bound">n</a> <a id="57617" class="Symbol">→</a> <a id="57619" href="Data.Nat.Properties.html#57613" class="Bound">m</a> <a id="57621" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="57623" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57625" href="Data.Nat.Properties.html#57613" class="Bound">m</a> <a id="57627" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57629" href="Data.Nat.Properties.html#57615" class="Bound">n</a> <a id="57631" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57633" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57635" href="Data.Nat.Properties.html#57615" class="Bound">n</a>
<a id="57637" href="Data.Nat.Properties.html#57599" class="Function">m≤∣m-n∣+n</a> <a id="57647" href="Data.Nat.Properties.html#57647" class="Bound">m</a> <a id="57649" href="Data.Nat.Properties.html#57649" class="Bound">n</a> <a id="57651" class="Symbol">=</a> <a id="57653" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="57659" class="Symbol">(</a><a id="57660" href="Data.Nat.Properties.html#57647" class="Bound">m</a> <a id="57662" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤_</a><a id="57664" class="Symbol">)</a> <a id="57666" class="Symbol">(</a><a id="57667" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="57674" href="Data.Nat.Properties.html#57649" class="Bound">n</a> <a id="57676" class="Symbol">_)</a> <a id="57679" class="Symbol">(</a><a id="57680" href="Data.Nat.Properties.html#57486" class="Function">m≤n+∣m-n∣</a> <a id="57690" href="Data.Nat.Properties.html#57647" class="Bound">m</a> <a id="57692" href="Data.Nat.Properties.html#57649" class="Bound">n</a><a id="57693" class="Symbol">)</a>

<a id="∣-∣-triangle"></a><a id="57696" href="Data.Nat.Properties.html#57696" class="Function">∣-∣-triangle</a> <a id="57709" class="Symbol">:</a> <a id="57711" href="Function.Metric.Nat.Definitions.html#1300" class="Function">TriangleInequality</a> <a id="57730" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="57736" href="Data.Nat.Properties.html#57696" class="Function">∣-∣-triangle</a> <a id="57749" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57757" href="Data.Nat.Properties.html#57757" class="Bound">y</a>       <a id="57765" href="Data.Nat.Properties.html#57765" class="Bound">z</a>       <a id="57773" class="Symbol">=</a> <a id="57775" href="Data.Nat.Properties.html#57332" class="Function">m≤n+∣n-m∣</a> <a id="57785" href="Data.Nat.Properties.html#57765" class="Bound">z</a> <a id="57787" href="Data.Nat.Properties.html#57757" class="Bound">y</a>
<a id="57789" href="Data.Nat.Properties.html#57696" class="CatchallClause Function">∣-∣-triangle</a><a id="57801" class="CatchallClause"> </a><a id="57802" href="Data.Nat.Properties.html#57802" class="CatchallClause Bound">x</a><a id="57803" class="CatchallClause">       </a><a id="57810" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="57814" class="CatchallClause">    </a><a id="57818" href="Data.Nat.Properties.html#57818" class="CatchallClause Bound">z</a>       <a id="57826" class="Symbol">=</a> <a id="57828" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="57836" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57838" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57840" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57842" href="Data.Nat.Properties.html#57818" class="Bound">z</a> <a id="57844" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>     <a id="57850" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="57853" href="Data.Nat.Properties.html#55636" class="Function">∣m-n∣≤m⊔n</a> <a id="57863" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57865" href="Data.Nat.Properties.html#57818" class="Bound">z</a> <a id="57867" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="57871" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57873" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="57875" href="Data.Nat.Properties.html#57818" class="Bound">z</a>         <a id="57885" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="57888" href="Data.Nat.Properties.html#40531" class="Function">m⊔n≤m+n</a> <a id="57896" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57898" href="Data.Nat.Properties.html#57818" class="Bound">z</a> <a id="57900" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="57904" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57906" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57908" href="Data.Nat.Properties.html#57818" class="Bound">z</a>         <a id="57918" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="57921" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="57927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="57931" class="Symbol">(</a><a id="57932" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="57936" class="Symbol">(</a><a id="57937" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="57951" href="Data.Nat.Properties.html#57802" class="Bound">x</a><a id="57952" class="Symbol">))</a> <a id="57955" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="57960" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="57964" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57966" href="Data.Nat.Properties.html#57802" class="Bound">x</a> <a id="57968" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="57970" class="Number">0</a> <a id="57972" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="57974" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57976" href="Data.Nat.Properties.html#57818" class="Bound">z</a> <a id="57978" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="57982" class="Keyword">where</a> <a id="57988" class="Keyword">open</a> <a id="57993" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>
<a id="58005" href="Data.Nat.Properties.html#57696" class="CatchallClause Function">∣-∣-triangle</a><a id="58017" class="CatchallClause"> </a><a id="58018" href="Data.Nat.Properties.html#58018" class="CatchallClause Bound">x</a><a id="58019" class="CatchallClause">       </a><a id="58026" href="Data.Nat.Properties.html#58026" class="CatchallClause Bound">y</a><a id="58027" class="CatchallClause">       </a><a id="58034" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a>    <a id="58042" class="Symbol">=</a> <a id="58044" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="58052" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58054" href="Data.Nat.Properties.html#58018" class="Bound">x</a> <a id="58056" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="58058" class="Number">0</a> <a id="58060" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a>             <a id="58074" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="58077" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="58091" href="Data.Nat.Properties.html#58018" class="Bound">x</a> <a id="58093" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="58097" href="Data.Nat.Properties.html#58018" class="Bound">x</a>                     <a id="58119" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">≤⟨</a> <a id="58122" href="Data.Nat.Properties.html#57599" class="Function">m≤∣m-n∣+n</a> <a id="58132" href="Data.Nat.Properties.html#58018" class="Bound">x</a> <a id="58134" href="Data.Nat.Properties.html#58026" class="Bound">y</a> <a id="58136" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">⟩</a>
  <a id="58140" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58142" href="Data.Nat.Properties.html#58018" class="Bound">x</a> <a id="58144" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="58146" href="Data.Nat.Properties.html#58026" class="Bound">y</a> <a id="58148" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58150" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58152" href="Data.Nat.Properties.html#58026" class="Bound">y</a>         <a id="58162" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="58165" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="58171" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="58175" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58180" class="Symbol">(</a><a id="58181" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="58185" class="Symbol">(</a><a id="58186" href="Data.Nat.Properties.html#55860" class="Function">∣-∣-identityʳ</a> <a id="58200" href="Data.Nat.Properties.html#58026" class="Bound">y</a><a id="58201" class="Symbol">))</a> <a id="58204" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="58208" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58210" href="Data.Nat.Properties.html#58018" class="Bound">x</a> <a id="58212" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="58214" href="Data.Nat.Properties.html#58026" class="Bound">y</a> <a id="58216" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58220" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58222" href="Data.Nat.Properties.html#58026" class="Bound">y</a> <a id="58224" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="58226" class="Number">0</a> <a id="58228" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58230" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="58234" class="Keyword">where</a> <a id="58240" class="Keyword">open</a> <a id="58245" href="Data.Nat.Properties.html#13933" class="Module">≤-Reasoning</a>
<a id="58257" href="Data.Nat.Properties.html#57696" class="Function">∣-∣-triangle</a> <a id="58270" class="Symbol">(</a><a id="58271" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58275" href="Data.Nat.Properties.html#58275" class="Bound">x</a><a id="58276" class="Symbol">)</a> <a id="58278" class="Symbol">(</a><a id="58279" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58283" href="Data.Nat.Properties.html#58283" class="Bound">y</a><a id="58284" class="Symbol">)</a> <a id="58286" class="Symbol">(</a><a id="58287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58291" href="Data.Nat.Properties.html#58291" class="Bound">z</a><a id="58292" class="Symbol">)</a> <a id="58294" class="Symbol">=</a> <a id="58296" href="Data.Nat.Properties.html#57696" class="Function">∣-∣-triangle</a> <a id="58309" href="Data.Nat.Properties.html#58275" class="Bound">x</a> <a id="58311" href="Data.Nat.Properties.html#58283" class="Bound">y</a> <a id="58313" href="Data.Nat.Properties.html#58291" class="Bound">z</a>

<a id="∣-∣≡∣-∣′"></a><a id="58316" href="Data.Nat.Properties.html#58316" class="Function">∣-∣≡∣-∣′</a> <a id="58325" class="Symbol">:</a> <a id="58327" class="Symbol">∀</a> <a id="58329" href="Data.Nat.Properties.html#58329" class="Bound">m</a> <a id="58331" href="Data.Nat.Properties.html#58331" class="Bound">n</a> <a id="58333" class="Symbol">→</a> <a id="58335" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58337" href="Data.Nat.Properties.html#58329" class="Bound">m</a> <a id="58339" href="Data.Nat.Base.html#6627" class="Function Operator">-</a> <a id="58341" href="Data.Nat.Properties.html#58331" class="Bound">n</a> <a id="58343" href="Data.Nat.Base.html#6627" class="Function Operator">∣</a> <a id="58345" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58347" href="Data.Nat.Base.html#6931" class="Function Operator">∣</a> <a id="58349" href="Data.Nat.Properties.html#58329" class="Bound">m</a> <a id="58351" href="Data.Nat.Base.html#6931" class="Function Operator">-</a> <a id="58353" href="Data.Nat.Properties.html#58331" class="Bound">n</a> <a id="58355" href="Data.Nat.Base.html#6931" class="Function Operator">∣′</a>
<a id="58358" href="Data.Nat.Properties.html#58316" class="Function">∣-∣≡∣-∣′</a> <a id="58367" href="Data.Nat.Properties.html#58367" class="Bound">m</a> <a id="58369" href="Data.Nat.Properties.html#58369" class="Bound">n</a> <a id="58371" class="Keyword">with</a> <a id="58376" href="Data.Nat.Properties.html#58367" class="Bound">m</a> <a id="58378" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="58381" href="Data.Nat.Properties.html#58369" class="Bound">n</a> <a id="58383" class="Keyword">in</a> <a id="58386" class="Argument">eq</a>
<a id="58389" class="Symbol">...</a> <a id="58393" class="Symbol">|</a> <a id="58395" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="58401" class="Symbol">=</a> <a id="58403" href="Data.Nat.Properties.html#54574" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58417" class="Symbol">{</a><a id="58418" class="Bound">n</a><a id="58419" class="Symbol">}</a> <a id="58421" class="Symbol">{</a><a id="58422" class="Bound">m</a><a id="58423" class="Symbol">}</a> <a id="58425" class="Symbol">(</a><a id="58426" href="Data.Nat.Properties.html#8970" class="Function">≮⇒≥</a> <a id="58430" class="Symbol">(λ</a> <a id="58433" href="Data.Nat.Properties.html#58433" class="Bound">m&lt;n</a> <a id="58437" class="Symbol">→</a> <a id="58439" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="58445" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="58447" href="Data.Nat.Properties.html#58386" class="Bound">eq</a> <a id="58450" class="Symbol">(</a><a id="58451" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="58456" href="Data.Nat.Properties.html#58433" class="Bound">m&lt;n</a><a id="58459" class="Symbol">)))</a>
<a id="58463" class="Symbol">...</a> <a id="58467" class="Symbol">|</a> <a id="58469" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="58475" class="Symbol">=</a> <a id="58477" href="Data.Nat.Properties.html#54759" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="58491" class="Symbol">{</a><a id="58492" class="Bound">m</a><a id="58493" class="Symbol">}</a> <a id="58495" class="Symbol">{</a><a id="58496" class="Bound">n</a><a id="58497" class="Symbol">}</a> <a id="58499" class="Symbol">(</a><a id="58500" href="Data.Nat.Properties.html#8416" class="Function">&lt;⇒≤</a> <a id="58504" class="Symbol">(</a><a id="58505" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="58510" class="Bound">m</a> <a id="58512" class="Bound">n</a> <a id="58514" class="Symbol">(</a><a id="58515" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="58521" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="58523" class="Symbol">(</a><a id="58524" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="58528" href="Data.Nat.Properties.html#58386" class="Bound">eq</a><a id="58530" class="Symbol">)</a> <a id="58532" class="Symbol">_)))</a>

<a id="58538" class="Comment">------------------------------------------------------------------------</a>
<a id="58611" class="Comment">-- Metric structures</a>

<a id="∣-∣-isProtoMetric"></a><a id="58633" href="Data.Nat.Properties.html#58633" class="Function">∣-∣-isProtoMetric</a> <a id="58651" class="Symbol">:</a> <a id="58653" href="Function.Metric.Nat.Structures.html#805" class="Function">IsProtoMetric</a> <a id="58667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="58671" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="58677" href="Data.Nat.Properties.html#58633" class="Function">∣-∣-isProtoMetric</a> <a id="58695" class="Symbol">=</a> <a id="58697" class="Keyword">record</a>
  <a id="58706" class="Symbol">{</a> <a id="58708" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>  <a id="58724" class="Symbol">=</a> <a id="58726" href="Data.Nat.Properties.html#6625" class="Function">≤-isPartialOrder</a>
  <a id="58745" class="Symbol">;</a> <a id="58747" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a> <a id="58763" class="Symbol">=</a> <a id="58765" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="58781" class="Symbol">;</a> <a id="58783" href="Function.Metric.Structures.html#1192" class="Field">cong</a>            <a id="58799" class="Symbol">=</a> <a id="58801" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="58807" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
  <a id="58815" class="Symbol">;</a> <a id="58817" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>     <a id="58833" class="Symbol">=</a> <a id="58835" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
  <a id="58841" class="Symbol">}</a>

<a id="∣-∣-isPreMetric"></a><a id="58844" href="Data.Nat.Properties.html#58844" class="Function">∣-∣-isPreMetric</a> <a id="58860" class="Symbol">:</a> <a id="58862" href="Function.Metric.Nat.Structures.html#1048" class="Function">IsPreMetric</a> <a id="58874" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="58878" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="58884" href="Data.Nat.Properties.html#58844" class="Function">∣-∣-isPreMetric</a> <a id="58900" class="Symbol">=</a> <a id="58902" class="Keyword">record</a>
  <a id="58911" class="Symbol">{</a> <a id="58913" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="58927" class="Symbol">=</a> <a id="58929" href="Data.Nat.Properties.html#58633" class="Function">∣-∣-isProtoMetric</a>
  <a id="58949" class="Symbol">;</a> <a id="58951" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="58965" class="Symbol">=</a> <a id="58967" href="Data.Nat.Properties.html#54322" class="Function">m≡n⇒∣m-n∣≡0</a>
  <a id="58981" class="Symbol">}</a>

<a id="∣-∣-isQuasiSemiMetric"></a><a id="58984" href="Data.Nat.Properties.html#58984" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="59006" class="Symbol">:</a> <a id="59008" href="Function.Metric.Nat.Structures.html#1290" class="Function">IsQuasiSemiMetric</a> <a id="59026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="59030" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="59036" href="Data.Nat.Properties.html#58984" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="59058" class="Symbol">=</a> <a id="59060" class="Keyword">record</a>
  <a id="59069" class="Symbol">{</a> <a id="59071" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="59083" class="Symbol">=</a> <a id="59085" href="Data.Nat.Properties.html#58844" class="Function">∣-∣-isPreMetric</a>
  <a id="59103" class="Symbol">;</a> <a id="59105" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="59117" class="Symbol">=</a> <a id="59119" href="Data.Nat.Properties.html#54439" class="Function">∣m-n∣≡0⇒m≡n</a>
  <a id="59133" class="Symbol">}</a>

<a id="∣-∣-isSemiMetric"></a><a id="59136" href="Data.Nat.Properties.html#59136" class="Function">∣-∣-isSemiMetric</a> <a id="59153" class="Symbol">:</a> <a id="59155" href="Function.Metric.Nat.Structures.html#1550" class="Function">IsSemiMetric</a> <a id="59168" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="59172" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="59178" href="Data.Nat.Properties.html#59136" class="Function">∣-∣-isSemiMetric</a> <a id="59195" class="Symbol">=</a> <a id="59197" class="Keyword">record</a>
  <a id="59206" class="Symbol">{</a> <a id="59208" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="59226" class="Symbol">=</a> <a id="59228" href="Data.Nat.Properties.html#58984" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="59252" class="Symbol">;</a> <a id="59254" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="59272" class="Symbol">=</a> <a id="59274" href="Data.Nat.Properties.html#56035" class="Function">∣-∣-comm</a>
  <a id="59285" class="Symbol">}</a>

<a id="∣-∣-isMetric"></a><a id="59288" href="Data.Nat.Properties.html#59288" class="Function">∣-∣-isMetric</a> <a id="59301" class="Symbol">:</a> <a id="59303" href="Function.Metric.Nat.Structures.html#1785" class="Function">IsMetric</a> <a id="59312" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="59316" href="Data.Nat.Base.html#6627" class="Function Operator">∣_-_∣</a>
<a id="59322" href="Data.Nat.Properties.html#59288" class="Function">∣-∣-isMetric</a> <a id="59335" class="Symbol">=</a> <a id="59337" class="Keyword">record</a>
  <a id="59346" class="Symbol">{</a> <a id="59348" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="59361" class="Symbol">=</a> <a id="59363" href="Data.Nat.Properties.html#59136" class="Function">∣-∣-isSemiMetric</a>
  <a id="59382" class="Symbol">;</a> <a id="59384" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="59397" class="Symbol">=</a> <a id="59399" href="Data.Nat.Properties.html#57696" class="Function">∣-∣-triangle</a>
  <a id="59414" class="Symbol">}</a>

<a id="59417" class="Comment">------------------------------------------------------------------------</a>
<a id="59490" class="Comment">-- Metric bundles</a>

<a id="∣-∣-quasiSemiMetric"></a><a id="59509" href="Data.Nat.Properties.html#59509" class="Function">∣-∣-quasiSemiMetric</a> <a id="59529" class="Symbol">:</a> <a id="59531" href="Function.Metric.Nat.Bundles.html#1733" class="Record">QuasiSemiMetric</a> <a id="59547" href="Level.html#521" class="Function">0ℓ</a> <a id="59550" href="Level.html#521" class="Function">0ℓ</a>
<a id="59553" href="Data.Nat.Properties.html#59509" class="Function">∣-∣-quasiSemiMetric</a> <a id="59573" class="Symbol">=</a> <a id="59575" class="Keyword">record</a>
  <a id="59584" class="Symbol">{</a> <a id="59586" href="Function.Metric.Nat.Bundles.html#1922" class="Field">isQuasiSemiMetric</a> <a id="59604" class="Symbol">=</a> <a id="59606" href="Data.Nat.Properties.html#58984" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="59630" class="Symbol">}</a>

<a id="∣-∣-semiMetric"></a><a id="59633" href="Data.Nat.Properties.html#59633" class="Function">∣-∣-semiMetric</a> <a id="59648" class="Symbol">:</a> <a id="59650" href="Function.Metric.Nat.Bundles.html#2260" class="Record">SemiMetric</a> <a id="59661" href="Level.html#521" class="Function">0ℓ</a> <a id="59664" href="Level.html#521" class="Function">0ℓ</a>
<a id="59667" href="Data.Nat.Properties.html#59633" class="Function">∣-∣-semiMetric</a> <a id="59682" class="Symbol">=</a> <a id="59684" class="Keyword">record</a>
  <a id="59693" class="Symbol">{</a> <a id="59695" href="Function.Metric.Nat.Bundles.html#2429" class="Field">isSemiMetric</a> <a id="59708" class="Symbol">=</a> <a id="59710" href="Data.Nat.Properties.html#59136" class="Function">∣-∣-isSemiMetric</a>
  <a id="59729" class="Symbol">}</a>

<a id="∣-∣-preMetric"></a><a id="59732" href="Data.Nat.Properties.html#59732" class="Function">∣-∣-preMetric</a> <a id="59746" class="Symbol">:</a> <a id="59748" href="Function.Metric.Nat.Bundles.html#1298" class="Record">PreMetric</a> <a id="59758" href="Level.html#521" class="Function">0ℓ</a> <a id="59761" href="Level.html#521" class="Function">0ℓ</a>
<a id="59764" href="Data.Nat.Properties.html#59732" class="Function">∣-∣-preMetric</a> <a id="59778" class="Symbol">=</a> <a id="59780" class="Keyword">record</a>
  <a id="59789" class="Symbol">{</a> <a id="59791" href="Function.Metric.Nat.Bundles.html#1463" class="Field">isPreMetric</a> <a id="59803" class="Symbol">=</a> <a id="59805" href="Data.Nat.Properties.html#58844" class="Function">∣-∣-isPreMetric</a>
  <a id="59823" class="Symbol">}</a>

<a id="∣-∣-metric"></a><a id="59826" href="Data.Nat.Properties.html#59826" class="Function">∣-∣-metric</a> <a id="59837" class="Symbol">:</a> <a id="59839" href="Function.Metric.Nat.Bundles.html#2797" class="Record">Metric</a> <a id="59846" href="Level.html#521" class="Function">0ℓ</a> <a id="59849" href="Level.html#521" class="Function">0ℓ</a>
<a id="59852" href="Data.Nat.Properties.html#59826" class="Function">∣-∣-metric</a> <a id="59863" class="Symbol">=</a> <a id="59865" class="Keyword">record</a>
  <a id="59874" class="Symbol">{</a> <a id="59876" href="Function.Metric.Nat.Bundles.html#2950" class="Field">isMetric</a> <a id="59885" class="Symbol">=</a> <a id="59887" href="Data.Nat.Properties.html#59288" class="Function">∣-∣-isMetric</a>
  <a id="59902" class="Symbol">}</a>

<a id="59905" class="Comment">------------------------------------------------------------------------</a>
<a id="59978" class="Comment">-- Properties of ⌊_/2⌋ and ⌈_/2⌉</a>
<a id="60011" class="Comment">------------------------------------------------------------------------</a>

<a id="⌊n/2⌋-mono"></a><a id="60085" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60096" class="Symbol">:</a> <a id="60098" href="Data.Nat.Base.html#6358" class="Function Operator">⌊_/2⌋</a> <a id="60104" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="60114" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="60118" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="60120" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="60124" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60135" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>             <a id="60151" class="Symbol">=</a> <a id="60153" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60157" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60168" class="Symbol">(</a><a id="60169" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60173" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a><a id="60176" class="Symbol">)</a>       <a id="60184" class="Symbol">=</a> <a id="60186" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60190" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60201" class="Symbol">(</a><a id="60202" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60206" class="Symbol">(</a><a id="60207" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60211" href="Data.Nat.Properties.html#60211" class="Bound">m≤n</a><a id="60214" class="Symbol">))</a> <a id="60217" class="Symbol">=</a> <a id="60219" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60223" class="Symbol">(</a><a id="60224" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60235" href="Data.Nat.Properties.html#60211" class="Bound">m≤n</a><a id="60238" class="Symbol">)</a>

<a id="⌈n/2⌉-mono"></a><a id="60241" href="Data.Nat.Properties.html#60241" class="Function">⌈n/2⌉-mono</a> <a id="60252" class="Symbol">:</a> <a id="60254" href="Data.Nat.Base.html#6485" class="Function Operator">⌈_/2⌉</a> <a id="60260" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="60270" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="60274" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="60276" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="60280" href="Data.Nat.Properties.html#60241" class="Function">⌈n/2⌉-mono</a> <a id="60291" href="Data.Nat.Properties.html#60291" class="Bound">m≤n</a> <a id="60295" class="Symbol">=</a> <a id="60297" href="Data.Nat.Properties.html#60085" class="Function">⌊n/2⌋-mono</a> <a id="60308" class="Symbol">(</a><a id="60309" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60313" href="Data.Nat.Properties.html#60291" class="Bound">m≤n</a><a id="60316" class="Symbol">)</a>

<a id="⌊n/2⌋≤⌈n/2⌉"></a><a id="60319" href="Data.Nat.Properties.html#60319" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="60331" class="Symbol">:</a> <a id="60333" class="Symbol">∀</a> <a id="60335" href="Data.Nat.Properties.html#60335" class="Bound">n</a> <a id="60337" class="Symbol">→</a> <a id="60339" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60341" href="Data.Nat.Properties.html#60335" class="Bound">n</a> <a id="60343" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60347" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="60349" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="60351" href="Data.Nat.Properties.html#60335" class="Bound">n</a> <a id="60353" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a>
<a id="60357" href="Data.Nat.Properties.html#60319" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="60369" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="60383" class="Symbol">=</a> <a id="60385" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60389" href="Data.Nat.Properties.html#60319" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="60401" class="Symbol">(</a><a id="60402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60406" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="60410" class="Symbol">)</a>    <a id="60415" class="Symbol">=</a> <a id="60417" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60421" href="Data.Nat.Properties.html#60319" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="60433" class="Symbol">(</a><a id="60434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60438" class="Symbol">(</a><a id="60439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60443" href="Data.Nat.Properties.html#60443" class="Bound">n</a><a id="60444" class="Symbol">))</a> <a id="60447" class="Symbol">=</a> <a id="60449" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60453" class="Symbol">(</a><a id="60454" href="Data.Nat.Properties.html#60319" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="60466" href="Data.Nat.Properties.html#60443" class="Bound">n</a><a id="60467" class="Symbol">)</a>

<a id="⌊n/2⌋+⌈n/2⌉≡n"></a><a id="60470" href="Data.Nat.Properties.html#60470" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="60484" class="Symbol">:</a> <a id="60486" class="Symbol">∀</a> <a id="60488" href="Data.Nat.Properties.html#60488" class="Bound">n</a> <a id="60490" class="Symbol">→</a> <a id="60492" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60494" href="Data.Nat.Properties.html#60488" class="Bound">n</a> <a id="60496" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60500" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60502" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="60504" href="Data.Nat.Properties.html#60488" class="Bound">n</a> <a id="60506" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="60510" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60512" href="Data.Nat.Properties.html#60488" class="Bound">n</a>
<a id="60514" href="Data.Nat.Properties.html#60470" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="60528" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60536" class="Symbol">=</a> <a id="60538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="60543" href="Data.Nat.Properties.html#60470" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="60557" class="Symbol">(</a><a id="60558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60562" href="Data.Nat.Properties.html#60562" class="Bound">n</a><a id="60563" class="Symbol">)</a> <a id="60565" class="Symbol">=</a> <a id="60567" href="Relation.Binary.Reasoning.Syntax.html#2557" class="Function Operator">begin-equality</a>
  <a id="60584" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60590" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60592" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60596" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60598" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60602" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60604" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60606" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>   <a id="60612" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="60615" href="Data.Nat.Properties.html#14883" class="Function">+-comm</a> <a id="60622" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60628" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60630" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60634" class="Symbol">(</a><a id="60635" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60639" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60641" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60643" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a><a id="60646" class="Symbol">)</a> <a id="60648" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="60652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60656" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60658" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60660" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60664" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60666" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60672" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60674" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>   <a id="60680" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
  <a id="60686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60690" class="Symbol">(</a><a id="60691" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60693" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60695" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60699" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60701" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60707" href="Data.Nat.Properties.html#60562" class="Bound">n</a> <a id="60709" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a><a id="60712" class="Symbol">)</a> <a id="60714" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="60717" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="60722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60726" class="Symbol">(</a><a id="60727" href="Data.Nat.Properties.html#60470" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="60741" href="Data.Nat.Properties.html#60562" class="Bound">n</a><a id="60742" class="Symbol">)</a> <a id="60744" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="60748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60752" href="Data.Nat.Properties.html#60562" class="Bound">n</a>                       <a id="60776" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="⌊n/2⌋≤n"></a><a id="60779" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="60787" class="Symbol">:</a> <a id="60789" class="Symbol">∀</a> <a id="60791" href="Data.Nat.Properties.html#60791" class="Bound">n</a> <a id="60793" class="Symbol">→</a> <a id="60795" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60797" href="Data.Nat.Properties.html#60791" class="Bound">n</a> <a id="60799" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60803" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="60805" href="Data.Nat.Properties.html#60791" class="Bound">n</a>
<a id="60807" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="60815" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="60829" class="Symbol">=</a> <a id="60831" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60835" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="60843" class="Symbol">(</a><a id="60844" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60848" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="60852" class="Symbol">)</a>    <a id="60857" class="Symbol">=</a> <a id="60859" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="60863" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="60871" class="Symbol">(</a><a id="60872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60876" class="Symbol">(</a><a id="60877" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60881" href="Data.Nat.Properties.html#60881" class="Bound">n</a><a id="60882" class="Symbol">))</a> <a id="60885" class="Symbol">=</a> <a id="60887" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="60891" class="Symbol">(</a><a id="60892" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="60902" class="Symbol">(</a><a id="60903" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="60911" href="Data.Nat.Properties.html#60881" class="Bound">n</a><a id="60912" class="Symbol">))</a>

<a id="⌊n/2⌋&lt;n"></a><a id="60916" href="Data.Nat.Properties.html#60916" class="Function">⌊n/2⌋&lt;n</a> <a id="60924" class="Symbol">:</a> <a id="60926" class="Symbol">∀</a> <a id="60928" href="Data.Nat.Properties.html#60928" class="Bound">n</a> <a id="60930" class="Symbol">→</a> <a id="60932" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="60934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60938" href="Data.Nat.Properties.html#60928" class="Bound">n</a> <a id="60940" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="60944" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="60946" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60950" href="Data.Nat.Properties.html#60928" class="Bound">n</a>
<a id="60952" href="Data.Nat.Properties.html#60916" class="Function">⌊n/2⌋&lt;n</a> <a id="60960" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="60968" class="Symbol">=</a> <a id="60970" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>
<a id="60974" href="Data.Nat.Properties.html#60916" class="Function">⌊n/2⌋&lt;n</a> <a id="60982" class="Symbol">(</a><a id="60983" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60987" href="Data.Nat.Properties.html#60987" class="Bound">n</a><a id="60988" class="Symbol">)</a> <a id="60990" class="Symbol">=</a> <a id="60992" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="60996" class="Symbol">(</a><a id="60997" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="61001" class="Symbol">(</a><a id="61002" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="61010" href="Data.Nat.Properties.html#60987" class="Bound">n</a><a id="61011" class="Symbol">))</a>

<a id="n≡⌊n+n/2⌋"></a><a id="61015" href="Data.Nat.Properties.html#61015" class="Function">n≡⌊n+n/2⌋</a> <a id="61025" class="Symbol">:</a> <a id="61027" class="Symbol">∀</a> <a id="61029" href="Data.Nat.Properties.html#61029" class="Bound">n</a> <a id="61031" class="Symbol">→</a> <a id="61033" href="Data.Nat.Properties.html#61029" class="Bound">n</a> <a id="61035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="61037" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="61039" href="Data.Nat.Properties.html#61029" class="Bound">n</a> <a id="61041" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="61043" href="Data.Nat.Properties.html#61029" class="Bound">n</a> <a id="61045" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>
<a id="61049" href="Data.Nat.Properties.html#61015" class="Function">n≡⌊n+n/2⌋</a> <a id="61059" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="61073" class="Symbol">=</a> <a id="61075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="61080" href="Data.Nat.Properties.html#61015" class="Function">n≡⌊n+n/2⌋</a> <a id="61090" class="Symbol">(</a><a id="61091" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61095" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="61099" class="Symbol">)</a>    <a id="61104" class="Symbol">=</a> <a id="61106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="61111" href="Data.Nat.Properties.html#61015" class="Function">n≡⌊n+n/2⌋</a> <a id="61121" class="Symbol">(</a><a id="61122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61126" href="Data.Nat.Properties.html#61126" class="Bound">n′</a><a id="61128" class="Symbol">@(</a><a id="61130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61134" href="Data.Nat.Properties.html#61134" class="Bound">n</a><a id="61135" class="Symbol">))</a> <a id="61138" class="Symbol">=</a>
  <a id="61142" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="61147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61151" class="Symbol">(</a><a id="61152" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="61158" class="Symbol">(</a><a id="61159" href="Data.Nat.Properties.html#61015" class="Function">n≡⌊n+n/2⌋</a> <a id="61169" class="Symbol">_)</a> <a id="61172" class="Symbol">(</a><a id="61173" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="61178" href="Data.Nat.Base.html#6358" class="Function Operator">⌊_/2⌋</a> <a id="61184" class="Symbol">(</a><a id="61185" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="61189" class="Symbol">(</a><a id="61190" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="61196" href="Data.Nat.Properties.html#61134" class="Bound">n</a> <a id="61198" href="Data.Nat.Properties.html#61126" class="Bound">n′</a><a id="61200" class="Symbol">))))</a>

<a id="⌈n/2⌉≤n"></a><a id="61206" href="Data.Nat.Properties.html#61206" class="Function">⌈n/2⌉≤n</a> <a id="61214" class="Symbol">:</a> <a id="61216" class="Symbol">∀</a> <a id="61218" href="Data.Nat.Properties.html#61218" class="Bound">n</a> <a id="61220" class="Symbol">→</a> <a id="61222" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="61224" href="Data.Nat.Properties.html#61218" class="Bound">n</a> <a id="61226" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="61230" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="61232" href="Data.Nat.Properties.html#61218" class="Bound">n</a>
<a id="61234" href="Data.Nat.Properties.html#61206" class="Function">⌈n/2⌉≤n</a> <a id="61242" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="61250" class="Symbol">=</a> <a id="61252" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>
<a id="61256" href="Data.Nat.Properties.html#61206" class="Function">⌈n/2⌉≤n</a> <a id="61264" class="Symbol">(</a><a id="61265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61269" href="Data.Nat.Properties.html#61269" class="Bound">n</a><a id="61270" class="Symbol">)</a> <a id="61272" class="Symbol">=</a> <a id="61274" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="61278" class="Symbol">(</a><a id="61279" href="Data.Nat.Properties.html#60779" class="Function">⌊n/2⌋≤n</a> <a id="61287" href="Data.Nat.Properties.html#61269" class="Bound">n</a><a id="61288" class="Symbol">)</a>

<a id="⌈n/2⌉&lt;n"></a><a id="61291" href="Data.Nat.Properties.html#61291" class="Function">⌈n/2⌉&lt;n</a> <a id="61299" class="Symbol">:</a> <a id="61301" class="Symbol">∀</a> <a id="61303" href="Data.Nat.Properties.html#61303" class="Bound">n</a> <a id="61305" class="Symbol">→</a> <a id="61307" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="61309" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61313" class="Symbol">(</a><a id="61314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61318" href="Data.Nat.Properties.html#61303" class="Bound">n</a><a id="61319" class="Symbol">)</a> <a id="61321" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="61325" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="61327" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61331" class="Symbol">(</a><a id="61332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61336" href="Data.Nat.Properties.html#61303" class="Bound">n</a><a id="61337" class="Symbol">)</a>
<a id="61339" href="Data.Nat.Properties.html#61291" class="Function">⌈n/2⌉&lt;n</a> <a id="61347" href="Data.Nat.Properties.html#61347" class="Bound">n</a> <a id="61349" class="Symbol">=</a> <a id="61351" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="61355" class="Symbol">(</a><a id="61356" href="Data.Nat.Properties.html#60916" class="Function">⌊n/2⌋&lt;n</a> <a id="61364" href="Data.Nat.Properties.html#61347" class="Bound">n</a><a id="61365" class="Symbol">)</a>

<a id="n≡⌈n+n/2⌉"></a><a id="61368" href="Data.Nat.Properties.html#61368" class="Function">n≡⌈n+n/2⌉</a> <a id="61378" class="Symbol">:</a> <a id="61380" class="Symbol">∀</a> <a id="61382" href="Data.Nat.Properties.html#61382" class="Bound">n</a> <a id="61384" class="Symbol">→</a> <a id="61386" href="Data.Nat.Properties.html#61382" class="Bound">n</a> <a id="61388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="61390" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="61392" href="Data.Nat.Properties.html#61382" class="Bound">n</a> <a id="61394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="61396" href="Data.Nat.Properties.html#61382" class="Bound">n</a> <a id="61398" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a>
<a id="61402" href="Data.Nat.Properties.html#61368" class="Function">n≡⌈n+n/2⌉</a> <a id="61412" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>            <a id="61428" class="Symbol">=</a> <a id="61430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="61435" href="Data.Nat.Properties.html#61368" class="Function">n≡⌈n+n/2⌉</a> <a id="61445" class="Symbol">(</a><a id="61446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61450" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="61454" class="Symbol">)</a>      <a id="61461" class="Symbol">=</a> <a id="61463" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="61468" href="Data.Nat.Properties.html#61368" class="Function">n≡⌈n+n/2⌉</a> <a id="61478" class="Symbol">(</a><a id="61479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61483" href="Data.Nat.Properties.html#61483" class="Bound">n′</a><a id="61485" class="Symbol">@(</a><a id="61487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61491" href="Data.Nat.Properties.html#61491" class="Bound">n</a><a id="61492" class="Symbol">))</a> <a id="61495" class="Symbol">=</a>
  <a id="61499" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="61504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61508" class="Symbol">(</a><a id="61509" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="61515" class="Symbol">(</a><a id="61516" href="Data.Nat.Properties.html#61368" class="Function">n≡⌈n+n/2⌉</a> <a id="61526" class="Symbol">_)</a> <a id="61529" class="Symbol">(</a><a id="61530" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="61535" href="Data.Nat.Base.html#6485" class="Function Operator">⌈_/2⌉</a> <a id="61541" class="Symbol">(</a><a id="61542" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="61546" class="Symbol">(</a><a id="61547" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="61553" href="Data.Nat.Properties.html#61491" class="Bound">n</a> <a id="61555" href="Data.Nat.Properties.html#61483" class="Bound">n′</a><a id="61557" class="Symbol">))))</a>

<a id="61563" class="Comment">------------------------------------------------------------------------</a>
<a id="61636" class="Comment">-- Properties of !_</a>

<a id="1≤n!"></a><a id="61657" href="Data.Nat.Properties.html#61657" class="Function">1≤n!</a> <a id="61662" class="Symbol">:</a> <a id="61664" class="Symbol">∀</a> <a id="61666" href="Data.Nat.Properties.html#61666" class="Bound">n</a> <a id="61668" class="Symbol">→</a> <a id="61670" class="Number">1</a> <a id="61672" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="61674" href="Data.Nat.Properties.html#61666" class="Bound">n</a> <a id="61676" href="Data.Nat.Base.html#7385" class="Function Operator">!</a>
<a id="61678" href="Data.Nat.Properties.html#61657" class="Function">1≤n!</a> <a id="61683" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="61691" class="Symbol">=</a> <a id="61693" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="61700" href="Data.Nat.Properties.html#61657" class="Function">1≤n!</a> <a id="61705" class="Symbol">(</a><a id="61706" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="61710" href="Data.Nat.Properties.html#61710" class="Bound">n</a><a id="61711" class="Symbol">)</a> <a id="61713" class="Symbol">=</a> <a id="61715" href="Data.Nat.Properties.html#26828" class="Function">*-mono-≤</a> <a id="61724" class="Symbol">(</a><a id="61725" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="61731" class="Number">1</a> <a id="61733" href="Data.Nat.Properties.html#61710" class="Bound">n</a><a id="61734" class="Symbol">)</a> <a id="61736" class="Symbol">(</a><a id="61737" href="Data.Nat.Properties.html#61657" class="Function">1≤n!</a> <a id="61742" href="Data.Nat.Properties.html#61710" class="Bound">n</a><a id="61743" class="Symbol">)</a>

<a id="61746" class="Keyword">infix</a> <a id="61752" class="Number">4</a> <a id="61754" href="Data.Nat.Properties.html#61768" class="Function Operator">_!≢0</a> <a id="61759" href="Data.Nat.Properties.html#61823" class="Function Operator">_!*_!≢0</a>

<a id="_!≢0"></a><a id="61768" href="Data.Nat.Properties.html#61768" class="Function Operator">_!≢0</a> <a id="61773" class="Symbol">:</a> <a id="61775" class="Symbol">∀</a> <a id="61777" href="Data.Nat.Properties.html#61777" class="Bound">n</a> <a id="61779" class="Symbol">→</a> <a id="61781" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="61789" class="Symbol">(</a><a id="61790" href="Data.Nat.Properties.html#61777" class="Bound">n</a> <a id="61792" href="Data.Nat.Base.html#7385" class="Function Operator">!</a><a id="61793" class="Symbol">)</a>
<a id="61795" href="Data.Nat.Properties.html#61795" class="Bound">n</a> <a id="61797" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a> <a id="61801" class="Symbol">=</a> <a id="61803" href="Data.Nat.Base.html#3531" class="Function">&gt;-nonZero</a> <a id="61813" class="Symbol">(</a><a id="61814" href="Data.Nat.Properties.html#61657" class="Function">1≤n!</a> <a id="61819" href="Data.Nat.Properties.html#61795" class="Bound">n</a><a id="61820" class="Symbol">)</a>

<a id="_!*_!≢0"></a><a id="61823" href="Data.Nat.Properties.html#61823" class="Function Operator">_!*_!≢0</a> <a id="61831" class="Symbol">:</a> <a id="61833" class="Symbol">∀</a> <a id="61835" href="Data.Nat.Properties.html#61835" class="Bound">m</a> <a id="61837" href="Data.Nat.Properties.html#61837" class="Bound">n</a> <a id="61839" class="Symbol">→</a> <a id="61841" href="Data.Nat.Base.html#3260" class="Record">NonZero</a> <a id="61849" class="Symbol">(</a><a id="61850" href="Data.Nat.Properties.html#61835" class="Bound">m</a> <a id="61852" href="Data.Nat.Base.html#7385" class="Function Operator">!</a> <a id="61854" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="61856" href="Data.Nat.Properties.html#61837" class="Bound">n</a> <a id="61858" href="Data.Nat.Base.html#7385" class="Function Operator">!</a><a id="61859" class="Symbol">)</a>
<a id="61861" href="Data.Nat.Properties.html#61861" class="Bound">m</a> <a id="61863" href="Data.Nat.Properties.html#61823" class="Function Operator">!*</a> <a id="61866" href="Data.Nat.Properties.html#61866" class="Bound">n</a> <a id="61868" href="Data.Nat.Properties.html#61823" class="Function Operator">!≢0</a> <a id="61872" class="Symbol">=</a> <a id="61874" href="Data.Nat.Properties.html#25073" class="Function">m*n≢0</a> <a id="61880" class="Symbol">_</a> <a id="61882" class="Symbol">_</a> <a id="61884" class="Symbol">{{</a><a id="61886" href="Data.Nat.Properties.html#61861" class="Bound">m</a> <a id="61888" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="61891" class="Symbol">}}</a> <a id="61894" class="Symbol">{{</a><a id="61896" href="Data.Nat.Properties.html#61866" class="Bound">n</a> <a id="61898" href="Data.Nat.Properties.html#61768" class="Function Operator">!≢0</a><a id="61901" class="Symbol">}}</a>

<a id="61905" class="Comment">------------------------------------------------------------------------</a>
<a id="61978" class="Comment">-- Properties of _≤′_ and _&lt;′_</a>

<a id="≤′-trans"></a><a id="62010" href="Data.Nat.Properties.html#62010" class="Function">≤′-trans</a> <a id="62019" class="Symbol">:</a> <a id="62021" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="62032" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a>
<a id="62037" href="Data.Nat.Properties.html#62010" class="Function">≤′-trans</a> <a id="62046" href="Data.Nat.Properties.html#62046" class="Bound">m≤n</a> <a id="62050" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>       <a id="62064" class="Symbol">=</a> <a id="62066" href="Data.Nat.Properties.html#62046" class="Bound">m≤n</a>
<a id="62070" href="Data.Nat.Properties.html#62010" class="Function">≤′-trans</a> <a id="62079" href="Data.Nat.Properties.html#62079" class="Bound">m≤n</a> <a id="62083" class="Symbol">(</a><a id="62084" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62092" href="Data.Nat.Properties.html#62092" class="Bound">n≤o</a><a id="62095" class="Symbol">)</a> <a id="62097" class="Symbol">=</a> <a id="62099" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62107" class="Symbol">(</a><a id="62108" href="Data.Nat.Properties.html#62010" class="Function">≤′-trans</a> <a id="62117" href="Data.Nat.Properties.html#62079" class="Bound">m≤n</a> <a id="62121" href="Data.Nat.Properties.html#62092" class="Bound">n≤o</a><a id="62124" class="Symbol">)</a>

<a id="z≤′n"></a><a id="62127" href="Data.Nat.Properties.html#62127" class="Function">z≤′n</a> <a id="62132" class="Symbol">:</a> <a id="62134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="62139" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="62142" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="62144" href="Data.Nat.Properties.html#62127" class="Function">z≤′n</a> <a id="62149" class="Symbol">{</a><a id="62150" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62154" class="Symbol">}</a>  <a id="62157" class="Symbol">=</a> <a id="62159" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="62167" href="Data.Nat.Properties.html#62127" class="Function">z≤′n</a> <a id="62172" class="Symbol">{</a><a id="62173" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62177" href="Data.Nat.Properties.html#62177" class="Bound">n</a><a id="62178" class="Symbol">}</a> <a id="62180" class="Symbol">=</a> <a id="62182" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62190" href="Data.Nat.Properties.html#62127" class="Function">z≤′n</a>

<a id="s≤′s"></a><a id="62196" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="62201" class="Symbol">:</a> <a id="62203" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62205" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="62208" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="62210" class="Symbol">→</a> <a id="62212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62216" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62218" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="62221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62225" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="62227" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="62232" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>        <a id="62247" class="Symbol">=</a> <a id="62249" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="62257" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="62262" class="Symbol">(</a><a id="62263" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62271" href="Data.Nat.Properties.html#62271" class="Bound">m≤′n</a><a id="62275" class="Symbol">)</a> <a id="62277" class="Symbol">=</a> <a id="62279" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62287" class="Symbol">(</a><a id="62288" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="62293" href="Data.Nat.Properties.html#62271" class="Bound">m≤′n</a><a id="62297" class="Symbol">)</a>

<a id="≤′⇒≤"></a><a id="62300" href="Data.Nat.Properties.html#62300" class="Function">≤′⇒≤</a> <a id="62305" class="Symbol">:</a> <a id="62307" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a> <a id="62312" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="62314" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="62318" href="Data.Nat.Properties.html#62300" class="Function">≤′⇒≤</a> <a id="62323" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>        <a id="62338" class="Symbol">=</a> <a id="62340" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a>
<a id="62347" href="Data.Nat.Properties.html#62300" class="Function">≤′⇒≤</a> <a id="62352" class="Symbol">(</a><a id="62353" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62361" href="Data.Nat.Properties.html#62361" class="Bound">m≤′n</a><a id="62365" class="Symbol">)</a> <a id="62367" class="Symbol">=</a> <a id="62369" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="62379" class="Symbol">(</a><a id="62380" href="Data.Nat.Properties.html#62300" class="Function">≤′⇒≤</a> <a id="62385" href="Data.Nat.Properties.html#62361" class="Bound">m≤′n</a><a id="62389" class="Symbol">)</a>

<a id="≤⇒≤′"></a><a id="62392" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="62397" class="Symbol">:</a> <a id="62399" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="62403" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="62405" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a>
<a id="62410" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="62415" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>       <a id="62425" class="Symbol">=</a> <a id="62427" href="Data.Nat.Properties.html#62127" class="Function">z≤′n</a>
<a id="62432" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="62437" class="Symbol">(</a><a id="62438" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="62442" href="Data.Nat.Properties.html#62442" class="Bound">m≤n</a><a id="62445" class="Symbol">)</a> <a id="62447" class="Symbol">=</a> <a id="62449" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="62454" class="Symbol">(</a><a id="62455" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="62460" href="Data.Nat.Properties.html#62442" class="Bound">m≤n</a><a id="62463" class="Symbol">)</a>

<a id="≤′-step-injective"></a><a id="62466" href="Data.Nat.Properties.html#62466" class="Function">≤′-step-injective</a> <a id="62484" class="Symbol">:</a> <a id="62486" class="Symbol">{</a><a id="62487" href="Data.Nat.Properties.html#62487" class="Bound">p</a> <a id="62489" href="Data.Nat.Properties.html#62489" class="Bound">q</a> <a id="62491" class="Symbol">:</a> <a id="62493" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62495" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="62498" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="62499" class="Symbol">}</a> <a id="62501" class="Symbol">→</a> <a id="62503" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62511" href="Data.Nat.Properties.html#62487" class="Bound">p</a> <a id="62513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62515" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="62523" href="Data.Nat.Properties.html#62489" class="Bound">q</a> <a id="62525" class="Symbol">→</a> <a id="62527" href="Data.Nat.Properties.html#62487" class="Bound">p</a> <a id="62529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62531" href="Data.Nat.Properties.html#62489" class="Bound">q</a>
<a id="62533" href="Data.Nat.Properties.html#62466" class="Function">≤′-step-injective</a> <a id="62551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="62556" class="Symbol">=</a> <a id="62558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="62564" class="Comment">------------------------------------------------------------------------</a>
<a id="62637" class="Comment">-- Properties of _&lt;′_ and _&lt;_</a>
<a id="62667" class="Comment">------------------------------------------------------------------------</a>

<a id="z&lt;′s"></a><a id="62741" href="Data.Nat.Properties.html#62741" class="Function">z&lt;′s</a> <a id="62746" class="Symbol">:</a> <a id="62748" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="62753" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="62756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62760" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="62762" href="Data.Nat.Properties.html#62741" class="Function">z&lt;′s</a> <a id="62767" class="Symbol">{</a><a id="62768" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62772" class="Symbol">}</a>  <a id="62775" class="Symbol">=</a> <a id="62777" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>
<a id="62785" href="Data.Nat.Properties.html#62741" class="Function">z&lt;′s</a> <a id="62790" class="Symbol">{</a><a id="62791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62795" href="Data.Nat.Properties.html#62795" class="Bound">n</a><a id="62796" class="Symbol">}</a> <a id="62798" class="Symbol">=</a> <a id="62800" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="62808" class="Symbol">(</a><a id="62809" href="Data.Nat.Properties.html#62741" class="Function">z&lt;′s</a> <a id="62814" class="Symbol">{</a><a id="62815" href="Data.Nat.Properties.html#62795" class="Bound">n</a><a id="62816" class="Symbol">})</a>

<a id="s&lt;′s"></a><a id="62820" href="Data.Nat.Properties.html#62820" class="Function">s&lt;′s</a> <a id="62825" class="Symbol">:</a> <a id="62827" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62829" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="62832" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="62834" class="Symbol">→</a> <a id="62836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62840" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62842" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="62845" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62849" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="62851" href="Data.Nat.Properties.html#62820" class="Function">s&lt;′s</a> <a id="62856" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>        <a id="62871" class="Symbol">=</a> <a id="62873" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>
<a id="62881" href="Data.Nat.Properties.html#62820" class="Function">s&lt;′s</a> <a id="62886" class="Symbol">(</a><a id="62887" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="62895" href="Data.Nat.Properties.html#62895" class="Bound">m&lt;′n</a><a id="62899" class="Symbol">)</a> <a id="62901" class="Symbol">=</a> <a id="62903" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="62911" class="Symbol">(</a><a id="62912" href="Data.Nat.Properties.html#62820" class="Function">s&lt;′s</a> <a id="62917" href="Data.Nat.Properties.html#62895" class="Bound">m&lt;′n</a><a id="62921" class="Symbol">)</a>

<a id="&lt;⇒&lt;′"></a><a id="62924" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="62929" class="Symbol">:</a> <a id="62931" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62933" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="62935" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="62937" class="Symbol">→</a> <a id="62939" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="62941" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="62944" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="62946" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="62951" href="Data.Nat.Base.html#1873" class="InductiveConstructor">z&lt;s</a>               <a id="62969" class="Symbol">=</a> <a id="62971" href="Data.Nat.Properties.html#62741" class="Function">z&lt;′s</a>
<a id="62976" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="62981" class="Symbol">(</a><a id="62982" href="Data.Nat.Base.html#1913" class="InductiveConstructor">s&lt;s</a> <a id="62986" href="Data.Nat.Properties.html#62986" class="Bound">m&lt;n</a><a id="62989" class="Symbol">@(</a><a id="62991" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="62995" class="Symbol">_))</a> <a id="62999" class="Symbol">=</a> <a id="63001" href="Data.Nat.Properties.html#62820" class="Function">s&lt;′s</a> <a id="63006" class="Symbol">(</a><a id="63007" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="63012" href="Data.Nat.Properties.html#62986" class="Bound">m&lt;n</a><a id="63015" class="Symbol">)</a>

<a id="&lt;′⇒&lt;"></a><a id="63018" href="Data.Nat.Properties.html#63018" class="Function">&lt;′⇒&lt;</a> <a id="63023" class="Symbol">:</a> <a id="63025" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="63027" href="Data.Nat.Base.html#7825" class="Function Operator">&lt;′</a> <a id="63030" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="63032" class="Symbol">→</a> <a id="63034" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="63036" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="63038" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="63040" href="Data.Nat.Properties.html#63018" class="Function">&lt;′⇒&lt;</a> <a id="63045" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>        <a id="63060" class="Symbol">=</a> <a id="63062" href="Data.Nat.Properties.html#12280" class="Function">n&lt;1+n</a> <a id="63068" class="Symbol">_</a>
<a id="63070" href="Data.Nat.Properties.html#63018" class="Function">&lt;′⇒&lt;</a> <a id="63075" class="Symbol">(</a><a id="63076" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="63084" href="Data.Nat.Properties.html#63084" class="Bound">m&lt;′n</a><a id="63088" class="Symbol">)</a> <a id="63090" class="Symbol">=</a> <a id="63092" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="63102" class="Symbol">(</a><a id="63103" href="Data.Nat.Properties.html#63018" class="Function">&lt;′⇒&lt;</a> <a id="63108" href="Data.Nat.Properties.html#63084" class="Bound">m&lt;′n</a><a id="63112" class="Symbol">)</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n′"></a><a id="63115" href="Data.Nat.Properties.html#63115" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="63130" class="Symbol">:</a> <a id="63132" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="63134" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="63136" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63140" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="63142" class="Symbol">→</a> <a id="63144" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="63146" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="63148" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="63150" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="63152" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="63154" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63156" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="63158" href="Data.Nat.Properties.html#63115" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="63173" href="Data.Nat.Properties.html#63173" class="Bound">m&lt;n</a> <a id="63177" class="Keyword">with</a> <a id="63182" href="Data.Nat.Properties.html#62924" class="Function">&lt;⇒&lt;′</a> <a id="63187" href="Data.Nat.Properties.html#63173" class="Bound">m&lt;n</a>
<a id="63191" class="Symbol">...</a> <a id="63195" class="Symbol">|</a> <a id="63197" href="Data.Nat.Base.html#7901" class="InductiveConstructor">&lt;′-base</a>      <a id="63210" class="Symbol">=</a> <a id="63212" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="63217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63222" class="Symbol">...</a> <a id="63226" class="Symbol">|</a> <a id="63228" href="Data.Nat.Base.html#7936" class="InductiveConstructor">&lt;′-step</a> <a id="63236" href="Data.Nat.Properties.html#63236" class="Bound">m&lt;′n</a> <a id="63241" class="Symbol">=</a> <a id="63243" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="63248" class="Symbol">(</a><a id="63249" href="Data.Nat.Properties.html#63018" class="Function">&lt;′⇒&lt;</a> <a id="63254" href="Data.Nat.Properties.html#63236" class="Bound">m&lt;′n</a><a id="63258" class="Symbol">)</a>

<a id="63261" class="Comment">------------------------------------------------------------------------</a>
<a id="63334" class="Comment">-- Other properties of _≤′_ and _&lt;′_</a>
<a id="63371" class="Comment">------------------------------------------------------------------------</a>

<a id="63445" class="Keyword">infix</a> <a id="63451" class="Number">4</a> <a id="63453" href="Data.Nat.Properties.html#63478" class="Function Operator">_≤′?_</a> <a id="63459" href="Data.Nat.Properties.html#63536" class="Function Operator">_&lt;′?_</a> <a id="63465" href="Data.Nat.Properties.html#63582" class="Function Operator">_≥′?_</a> <a id="63471" href="Data.Nat.Properties.html#63625" class="Function Operator">_&gt;′?_</a>

<a id="_≤′?_"></a><a id="63478" href="Data.Nat.Properties.html#63478" class="Function Operator">_≤′?_</a> <a id="63484" class="Symbol">:</a> <a id="63486" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="63496" href="Data.Nat.Base.html#7705" class="Datatype Operator">_≤′_</a>
<a id="63501" href="Data.Nat.Properties.html#63501" class="Bound">m</a> <a id="63503" href="Data.Nat.Properties.html#63478" class="Function Operator">≤′?</a> <a id="63507" href="Data.Nat.Properties.html#63507" class="Bound">n</a> <a id="63509" class="Symbol">=</a> <a id="63511" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="63516" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="63521" href="Data.Nat.Properties.html#62300" class="Function">≤′⇒≤</a> <a id="63526" class="Symbol">(</a><a id="63527" href="Data.Nat.Properties.html#63501" class="Bound">m</a> <a id="63529" href="Data.Nat.Properties.html#6146" class="Function Operator">≤?</a> <a id="63532" href="Data.Nat.Properties.html#63507" class="Bound">n</a><a id="63533" class="Symbol">)</a>

<a id="_&lt;′?_"></a><a id="63536" href="Data.Nat.Properties.html#63536" class="Function Operator">_&lt;′?_</a> <a id="63542" class="Symbol">:</a> <a id="63544" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="63554" href="Data.Nat.Base.html#7825" class="Function Operator">_&lt;′_</a>
<a id="63559" href="Data.Nat.Properties.html#63559" class="Bound">m</a> <a id="63561" href="Data.Nat.Properties.html#63536" class="Function Operator">&lt;′?</a> <a id="63565" href="Data.Nat.Properties.html#63565" class="Bound">n</a> <a id="63567" class="Symbol">=</a> <a id="63569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63573" href="Data.Nat.Properties.html#63559" class="Bound">m</a> <a id="63575" href="Data.Nat.Properties.html#63478" class="Function Operator">≤′?</a> <a id="63579" href="Data.Nat.Properties.html#63565" class="Bound">n</a>

<a id="_≥′?_"></a><a id="63582" href="Data.Nat.Properties.html#63582" class="Function Operator">_≥′?_</a> <a id="63588" class="Symbol">:</a> <a id="63590" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="63600" href="Data.Nat.Base.html#7973" class="Function Operator">_≥′_</a>
<a id="63605" href="Data.Nat.Properties.html#63582" class="Function Operator">_≥′?_</a> <a id="63611" class="Symbol">=</a> <a id="63613" href="Function.Base.html#1638" class="Function">flip</a> <a id="63618" href="Data.Nat.Properties.html#63478" class="Function Operator">_≤′?_</a>

<a id="_&gt;′?_"></a><a id="63625" href="Data.Nat.Properties.html#63625" class="Function Operator">_&gt;′?_</a> <a id="63631" class="Symbol">:</a> <a id="63633" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="63643" href="Data.Nat.Base.html#8006" class="Function Operator">_&gt;′_</a>
<a id="63648" href="Data.Nat.Properties.html#63625" class="Function Operator">_&gt;′?_</a> <a id="63654" class="Symbol">=</a> <a id="63656" href="Function.Base.html#1638" class="Function">flip</a> <a id="63661" href="Data.Nat.Properties.html#63536" class="Function Operator">_&lt;′?_</a>

<a id="m≤′m+n"></a><a id="63668" href="Data.Nat.Properties.html#63668" class="Function">m≤′m+n</a> <a id="63675" class="Symbol">:</a> <a id="63677" class="Symbol">∀</a> <a id="63679" href="Data.Nat.Properties.html#63679" class="Bound">m</a> <a id="63681" href="Data.Nat.Properties.html#63681" class="Bound">n</a> <a id="63683" class="Symbol">→</a> <a id="63685" href="Data.Nat.Properties.html#63679" class="Bound">m</a> <a id="63687" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="63690" href="Data.Nat.Properties.html#63679" class="Bound">m</a> <a id="63692" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63694" href="Data.Nat.Properties.html#63681" class="Bound">n</a>
<a id="63696" href="Data.Nat.Properties.html#63668" class="Function">m≤′m+n</a> <a id="63703" href="Data.Nat.Properties.html#63703" class="Bound">m</a> <a id="63705" href="Data.Nat.Properties.html#63705" class="Bound">n</a> <a id="63707" class="Symbol">=</a> <a id="63709" href="Data.Nat.Properties.html#62392" class="Function">≤⇒≤′</a> <a id="63714" class="Symbol">(</a><a id="63715" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="63721" href="Data.Nat.Properties.html#63703" class="Bound">m</a> <a id="63723" href="Data.Nat.Properties.html#63705" class="Bound">n</a><a id="63724" class="Symbol">)</a>

<a id="n≤′m+n"></a><a id="63727" href="Data.Nat.Properties.html#63727" class="Function">n≤′m+n</a> <a id="63734" class="Symbol">:</a> <a id="63736" class="Symbol">∀</a> <a id="63738" href="Data.Nat.Properties.html#63738" class="Bound">m</a> <a id="63740" href="Data.Nat.Properties.html#63740" class="Bound">n</a> <a id="63742" class="Symbol">→</a> <a id="63744" href="Data.Nat.Properties.html#63740" class="Bound">n</a> <a id="63746" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="63749" href="Data.Nat.Properties.html#63738" class="Bound">m</a> <a id="63751" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63753" href="Data.Nat.Properties.html#63740" class="Bound">n</a>
<a id="63755" href="Data.Nat.Properties.html#63727" class="Function">n≤′m+n</a> <a id="63762" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63770" href="Data.Nat.Properties.html#63770" class="Bound">n</a> <a id="63772" class="Symbol">=</a> <a id="63774" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="63782" href="Data.Nat.Properties.html#63727" class="Function">n≤′m+n</a> <a id="63789" class="Symbol">(</a><a id="63790" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63794" href="Data.Nat.Properties.html#63794" class="Bound">m</a><a id="63795" class="Symbol">)</a> <a id="63797" href="Data.Nat.Properties.html#63797" class="Bound">n</a> <a id="63799" class="Symbol">=</a> <a id="63801" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="63809" class="Symbol">(</a><a id="63810" href="Data.Nat.Properties.html#63727" class="Function">n≤′m+n</a> <a id="63817" href="Data.Nat.Properties.html#63794" class="Bound">m</a> <a id="63819" href="Data.Nat.Properties.html#63797" class="Bound">n</a><a id="63820" class="Symbol">)</a>

<a id="⌈n/2⌉≤′n"></a><a id="63823" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="63832" class="Symbol">:</a> <a id="63834" class="Symbol">∀</a> <a id="63836" href="Data.Nat.Properties.html#63836" class="Bound">n</a> <a id="63838" class="Symbol">→</a> <a id="63840" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="63842" href="Data.Nat.Properties.html#63836" class="Bound">n</a> <a id="63844" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="63848" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="63851" href="Data.Nat.Properties.html#63836" class="Bound">n</a>
<a id="63853" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="63862" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="63876" class="Symbol">=</a> <a id="63878" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="63886" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="63895" class="Symbol">(</a><a id="63896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="63904" class="Symbol">)</a>    <a id="63909" class="Symbol">=</a> <a id="63911" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="63919" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="63928" class="Symbol">(</a><a id="63929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63933" class="Symbol">(</a><a id="63934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63938" href="Data.Nat.Properties.html#63938" class="Bound">n</a><a id="63939" class="Symbol">))</a> <a id="63942" class="Symbol">=</a> <a id="63944" href="Data.Nat.Properties.html#62196" class="Function">s≤′s</a> <a id="63949" class="Symbol">(</a><a id="63950" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="63958" class="Symbol">(</a><a id="63959" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="63968" href="Data.Nat.Properties.html#63938" class="Bound">n</a><a id="63969" class="Symbol">))</a>

<a id="⌊n/2⌋≤′n"></a><a id="63973" href="Data.Nat.Properties.html#63973" class="Function">⌊n/2⌋≤′n</a> <a id="63982" class="Symbol">:</a> <a id="63984" class="Symbol">∀</a> <a id="63986" href="Data.Nat.Properties.html#63986" class="Bound">n</a> <a id="63988" class="Symbol">→</a> <a id="63990" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="63992" href="Data.Nat.Properties.html#63986" class="Bound">n</a> <a id="63994" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a> <a id="63998" href="Data.Nat.Base.html#7705" class="Datatype Operator">≤′</a> <a id="64001" href="Data.Nat.Properties.html#63986" class="Bound">n</a>
<a id="64003" href="Data.Nat.Properties.html#63973" class="Function">⌊n/2⌋≤′n</a> <a id="64012" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="64020" class="Symbol">=</a> <a id="64022" href="Data.Nat.Base.html#7736" class="InductiveConstructor">≤′-refl</a>
<a id="64030" href="Data.Nat.Properties.html#63973" class="Function">⌊n/2⌋≤′n</a> <a id="64039" class="Symbol">(</a><a id="64040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64044" href="Data.Nat.Properties.html#64044" class="Bound">n</a><a id="64045" class="Symbol">)</a> <a id="64047" class="Symbol">=</a> <a id="64049" href="Data.Nat.Base.html#7779" class="InductiveConstructor">≤′-step</a> <a id="64057" class="Symbol">(</a><a id="64058" href="Data.Nat.Properties.html#63823" class="Function">⌈n/2⌉≤′n</a> <a id="64067" href="Data.Nat.Properties.html#64044" class="Bound">n</a><a id="64068" class="Symbol">)</a>

<a id="64071" class="Comment">------------------------------------------------------------------------</a>
<a id="64144" class="Comment">-- Properties of _≤″_ and _&lt;″_</a>
<a id="64175" class="Comment">------------------------------------------------------------------------</a>

<a id="m&lt;ᵇn⇒1+m+[n-1+m]≡n"></a><a id="64249" href="Data.Nat.Properties.html#64249" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="64268" class="Symbol">:</a> <a id="64270" class="Symbol">∀</a> <a id="64272" href="Data.Nat.Properties.html#64272" class="Bound">m</a> <a id="64274" href="Data.Nat.Properties.html#64274" class="Bound">n</a> <a id="64276" class="Symbol">→</a> <a id="64278" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="64280" class="Symbol">(</a><a id="64281" href="Data.Nat.Properties.html#64272" class="Bound">m</a> <a id="64283" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="64286" href="Data.Nat.Properties.html#64274" class="Bound">n</a><a id="64287" class="Symbol">)</a> <a id="64289" class="Symbol">→</a> <a id="64291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64295" href="Data.Nat.Properties.html#64272" class="Bound">m</a> <a id="64297" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64299" class="Symbol">(</a><a id="64300" href="Data.Nat.Properties.html#64274" class="Bound">n</a> <a id="64302" href="Data.Nat.Base.html#4456" class="Primitive Operator">∸</a> <a id="64304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64308" href="Data.Nat.Properties.html#64272" class="Bound">m</a><a id="64309" class="Symbol">)</a> <a id="64311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64313" href="Data.Nat.Properties.html#64274" class="Bound">n</a>
<a id="64315" href="Data.Nat.Properties.html#64249" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="64334" href="Data.Nat.Properties.html#64334" class="Bound">m</a> <a id="64336" href="Data.Nat.Properties.html#64336" class="Bound">n</a> <a id="64338" href="Data.Nat.Properties.html#64338" class="Bound">lt</a> <a id="64341" class="Symbol">=</a> <a id="64343" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="64353" class="Symbol">(</a><a id="64354" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="64359" href="Data.Nat.Properties.html#64334" class="Bound">m</a> <a id="64361" href="Data.Nat.Properties.html#64336" class="Bound">n</a> <a id="64363" href="Data.Nat.Properties.html#64338" class="Bound">lt</a><a id="64365" class="Symbol">)</a>

<a id="m&lt;ᵇ1+m+n"></a><a id="64368" href="Data.Nat.Properties.html#64368" class="Function">m&lt;ᵇ1+m+n</a> <a id="64377" class="Symbol">:</a> <a id="64379" class="Symbol">∀</a> <a id="64381" href="Data.Nat.Properties.html#64381" class="Bound">m</a> <a id="64383" class="Symbol">{</a><a id="64384" href="Data.Nat.Properties.html#64384" class="Bound">n</a><a id="64385" class="Symbol">}</a> <a id="64387" class="Symbol">→</a> <a id="64389" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="64391" class="Symbol">(</a><a id="64392" href="Data.Nat.Properties.html#64381" class="Bound">m</a> <a id="64394" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="64397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64401" class="Symbol">(</a><a id="64402" href="Data.Nat.Properties.html#64381" class="Bound">m</a> <a id="64404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64406" href="Data.Nat.Properties.html#64384" class="Bound">n</a><a id="64407" class="Symbol">))</a>
<a id="64410" href="Data.Nat.Properties.html#64368" class="Function">m&lt;ᵇ1+m+n</a> <a id="64419" href="Data.Nat.Properties.html#64419" class="Bound">m</a> <a id="64421" class="Symbol">=</a> <a id="64423" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="64428" class="Symbol">(</a><a id="64429" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="64435" class="Symbol">(</a><a id="64436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64440" href="Data.Nat.Properties.html#64419" class="Bound">m</a><a id="64441" class="Symbol">)</a> <a id="64443" class="Symbol">_)</a>

<a id="&lt;ᵇ⇒&lt;″"></a><a id="64447" href="Data.Nat.Properties.html#64447" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="64453" class="Symbol">:</a> <a id="64455" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="64457" class="Symbol">(</a><a id="64458" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="64460" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="64463" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="64464" class="Symbol">)</a> <a id="64466" class="Symbol">→</a> <a id="64468" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="64470" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="64473" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="64475" href="Data.Nat.Properties.html#64447" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="64481" class="Symbol">{</a><a id="64482" href="Data.Nat.Properties.html#64482" class="Bound">m</a><a id="64483" class="Symbol">}</a> <a id="64485" class="Symbol">{</a><a id="64486" href="Data.Nat.Properties.html#64486" class="Bound">n</a><a id="64487" class="Symbol">}</a> <a id="64489" href="Data.Nat.Properties.html#64489" class="Bound">leq</a> <a id="64493" class="Symbol">=</a> <a id="64495" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="64514" class="Symbol">(</a><a id="64515" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a> <a id="64525" class="Symbol">(</a><a id="64526" href="Data.Nat.Properties.html#4115" class="Function">&lt;ᵇ⇒&lt;</a> <a id="64531" href="Data.Nat.Properties.html#64482" class="Bound">m</a> <a id="64533" href="Data.Nat.Properties.html#64486" class="Bound">n</a> <a id="64535" href="Data.Nat.Properties.html#64489" class="Bound">leq</a><a id="64538" class="Symbol">))</a>

<a id="&lt;″⇒&lt;ᵇ"></a><a id="64542" href="Data.Nat.Properties.html#64542" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="64548" class="Symbol">:</a> <a id="64550" class="Symbol">∀</a> <a id="64552" class="Symbol">{</a><a id="64553" href="Data.Nat.Properties.html#64553" class="Bound">m</a> <a id="64555" href="Data.Nat.Properties.html#64555" class="Bound">n</a><a id="64556" class="Symbol">}</a> <a id="64558" class="Symbol">→</a> <a id="64560" href="Data.Nat.Properties.html#64553" class="Bound">m</a> <a id="64562" href="Data.Nat.Base.html#8306" class="Function Operator">&lt;″</a> <a id="64565" href="Data.Nat.Properties.html#64555" class="Bound">n</a> <a id="64567" class="Symbol">→</a> <a id="64569" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="64571" class="Symbol">(</a><a id="64572" href="Data.Nat.Properties.html#64553" class="Bound">m</a> <a id="64574" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="64577" href="Data.Nat.Properties.html#64555" class="Bound">n</a><a id="64578" class="Symbol">)</a>
<a id="64580" href="Data.Nat.Properties.html#64542" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="64586" class="Symbol">{</a><a id="64587" href="Data.Nat.Properties.html#64587" class="Bound">m</a><a id="64588" class="Symbol">}</a> <a id="64590" class="Symbol">(</a><a id="64591" href="Data.Nat.Base.html#8511" class="InductiveConstructor">&lt;″-offset</a> <a id="64601" href="Data.Nat.Properties.html#64601" class="Bound">k</a><a id="64602" class="Symbol">)</a> <a id="64604" class="Symbol">=</a> <a id="64606" href="Data.Nat.Properties.html#4227" class="Function">&lt;⇒&lt;ᵇ</a> <a id="64611" class="Symbol">(</a><a id="64612" href="Data.Nat.Properties.html#18419" class="Function">m≤m+n</a> <a id="64618" class="Symbol">(</a><a id="64619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64623" href="Data.Nat.Properties.html#64587" class="Bound">m</a><a id="64624" class="Symbol">)</a> <a id="64626" href="Data.Nat.Properties.html#64601" class="Bound">k</a><a id="64627" class="Symbol">)</a>

<a id="64630" class="Comment">-- equivalence to the old definition of _≤″_</a>

<a id="≤″-proof"></a><a id="64676" href="Data.Nat.Properties.html#64676" class="Function">≤″-proof</a> <a id="64685" class="Symbol">:</a> <a id="64687" class="Symbol">∀</a> <a id="64689" class="Symbol">{</a><a id="64690" href="Data.Nat.Properties.html#64690" class="Bound">m</a> <a id="64692" href="Data.Nat.Properties.html#64692" class="Bound">n</a><a id="64693" class="Symbol">}</a> <a id="64695" class="Symbol">(</a><a id="64696" href="Data.Nat.Properties.html#64696" class="Bound">le</a> <a id="64699" class="Symbol">:</a> <a id="64701" href="Data.Nat.Properties.html#64690" class="Bound">m</a> <a id="64703" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="64706" href="Data.Nat.Properties.html#64692" class="Bound">n</a><a id="64707" class="Symbol">)</a> <a id="64709" class="Symbol">→</a> <a id="64711" class="Keyword">let</a> <a id="64715" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="64734" class="Symbol">{</a><a id="64735" href="Data.Nat.Properties.html#64735" class="Bound">k</a><a id="64736" class="Symbol">}</a> <a id="64738" class="Symbol">_</a> <a id="64740" class="Symbol">=</a> <a id="64742" href="Data.Nat.Properties.html#64696" class="Bound">le</a> <a id="64745" class="Keyword">in</a> <a id="64748" href="Data.Nat.Properties.html#64690" class="Bound">m</a> <a id="64750" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="64752" href="Data.Nat.Properties.html#64735" class="Bound">k</a> <a id="64754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64756" href="Data.Nat.Properties.html#64692" class="Bound">n</a>
<a id="64758" href="Data.Nat.Properties.html#64676" class="Function">≤″-proof</a> <a id="64767" class="Symbol">(</a><a id="64768" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="64787" href="Data.Nat.Properties.html#64787" class="Bound">prf</a><a id="64790" class="Symbol">)</a> <a id="64792" class="Symbol">=</a> <a id="64794" href="Data.Nat.Properties.html#64787" class="Bound">prf</a>

<a id="64799" class="Comment">-- equivalence to _≤_</a>

<a id="≤″⇒≤"></a><a id="64822" href="Data.Nat.Properties.html#64822" class="Function">≤″⇒≤</a> <a id="64827" class="Symbol">:</a> <a id="64829" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a> <a id="64834" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64836" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="64840" href="Data.Nat.Properties.html#64822" class="Function">≤″⇒≤</a> <a id="64845" class="Symbol">{</a><a id="64846" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64850" class="Symbol">}</a>  <a id="64853" class="Symbol">(</a><a id="64854" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="64864" href="Data.Nat.Properties.html#64864" class="Bound">k</a><a id="64865" class="Symbol">)</a> <a id="64867" class="Symbol">=</a> <a id="64869" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a> <a id="64873" class="Symbol">{</a><a id="64874" href="Data.Nat.Properties.html#64864" class="Bound">k</a><a id="64875" class="Symbol">}</a>
<a id="64877" href="Data.Nat.Properties.html#64822" class="Function">≤″⇒≤</a> <a id="64882" class="Symbol">{</a><a id="64883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64887" href="Data.Nat.Properties.html#64887" class="Bound">m</a><a id="64888" class="Symbol">}</a> <a id="64890" class="Symbol">(</a><a id="64891" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="64901" href="Data.Nat.Properties.html#64901" class="Bound">k</a><a id="64902" class="Symbol">)</a> <a id="64904" class="Symbol">=</a> <a id="64906" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="64910" class="Symbol">(</a><a id="64911" href="Data.Nat.Properties.html#64822" class="Function">≤″⇒≤</a> <a id="64916" class="Symbol">(</a><a id="64917" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="64927" href="Data.Nat.Properties.html#64901" class="Bound">k</a><a id="64928" class="Symbol">))</a>

<a id="≤⇒≤″"></a><a id="64932" href="Data.Nat.Properties.html#64932" class="Function">≤⇒≤″</a> <a id="64937" class="Symbol">:</a> <a id="64939" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="64943" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64945" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a>
<a id="64950" href="Data.Nat.Properties.html#64932" class="Function">≤⇒≤″</a> <a id="64955" class="Symbol">=</a> <a id="64957" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="64976" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="64978" href="Data.Nat.Properties.html#50515" class="Function">m+[n∸m]≡n</a>

<a id="64989" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_ : (m n : ℕ) → Bool` here so</a>
<a id="65058" class="Comment">-- that the function quickly decides whether to return `yes` or `no`.</a>
<a id="65128" class="Comment">-- It still takes a linear amount of time to generate the proof if it</a>
<a id="65198" class="Comment">-- is inspected. We expect the main benefit to be visible for compiled</a>
<a id="65269" class="Comment">-- code: the backend erases proofs.</a>

<a id="65306" class="Keyword">infix</a> <a id="65312" class="Number">4</a> <a id="65314" href="Data.Nat.Properties.html#65339" class="Function Operator">_&lt;″?_</a> <a id="65320" href="Data.Nat.Properties.html#65404" class="Function Operator">_≤″?_</a> <a id="65326" href="Data.Nat.Properties.html#65482" class="Function Operator">_≥″?_</a> <a id="65332" href="Data.Nat.Properties.html#65525" class="Function Operator">_&gt;″?_</a>

<a id="_&lt;″?_"></a><a id="65339" href="Data.Nat.Properties.html#65339" class="Function Operator">_&lt;″?_</a> <a id="65345" class="Symbol">:</a> <a id="65347" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="65357" href="Data.Nat.Base.html#8306" class="Function Operator">_&lt;″_</a>
<a id="65362" href="Data.Nat.Properties.html#65362" class="Bound">m</a> <a id="65364" href="Data.Nat.Properties.html#65339" class="Function Operator">&lt;″?</a> <a id="65368" href="Data.Nat.Properties.html#65368" class="Bound">n</a> <a id="65370" class="Symbol">=</a> <a id="65372" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="65377" href="Data.Nat.Properties.html#64447" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="65383" href="Data.Nat.Properties.html#64542" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="65389" class="Symbol">(</a><a id="65390" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="65393" class="Symbol">(</a><a id="65394" href="Data.Nat.Properties.html#65362" class="Bound">m</a> <a id="65396" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="65399" href="Data.Nat.Properties.html#65368" class="Bound">n</a><a id="65400" class="Symbol">))</a>

<a id="_≤″?_"></a><a id="65404" href="Data.Nat.Properties.html#65404" class="Function Operator">_≤″?_</a> <a id="65410" class="Symbol">:</a> <a id="65412" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="65422" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a>
<a id="65427" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="65433" href="Data.Nat.Properties.html#65404" class="Function Operator">≤″?</a> <a id="65437" href="Data.Nat.Properties.html#65437" class="Bound">n</a> <a id="65439" class="Symbol">=</a> <a id="65441" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="65445" class="Symbol">(</a><a id="65446" href="Data.Nat.Base.html#8457" class="InductiveConstructor">≤″-offset</a> <a id="65456" href="Data.Nat.Properties.html#65437" class="Bound">n</a><a id="65457" class="Symbol">)</a>
<a id="65459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65463" href="Data.Nat.Properties.html#65463" class="Bound">m</a> <a id="65465" href="Data.Nat.Properties.html#65404" class="Function Operator">≤″?</a> <a id="65469" href="Data.Nat.Properties.html#65469" class="Bound">n</a> <a id="65471" class="Symbol">=</a> <a id="65473" href="Data.Nat.Properties.html#65463" class="Bound">m</a> <a id="65475" href="Data.Nat.Properties.html#65339" class="Function Operator">&lt;″?</a> <a id="65479" href="Data.Nat.Properties.html#65469" class="Bound">n</a>

<a id="_≥″?_"></a><a id="65482" href="Data.Nat.Properties.html#65482" class="Function Operator">_≥″?_</a> <a id="65488" class="Symbol">:</a> <a id="65490" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="65500" href="Data.Nat.Base.html#8343" class="Function Operator">_≥″_</a>
<a id="65505" href="Data.Nat.Properties.html#65482" class="Function Operator">_≥″?_</a> <a id="65511" class="Symbol">=</a> <a id="65513" href="Function.Base.html#1638" class="Function">flip</a> <a id="65518" href="Data.Nat.Properties.html#65404" class="Function Operator">_≤″?_</a>

<a id="_&gt;″?_"></a><a id="65525" href="Data.Nat.Properties.html#65525" class="Function Operator">_&gt;″?_</a> <a id="65531" class="Symbol">:</a> <a id="65533" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="65543" href="Data.Nat.Base.html#8376" class="Function Operator">_&gt;″_</a>
<a id="65548" href="Data.Nat.Properties.html#65525" class="Function Operator">_&gt;″?_</a> <a id="65554" class="Symbol">=</a> <a id="65556" href="Function.Base.html#1638" class="Function">flip</a> <a id="65561" href="Data.Nat.Properties.html#65339" class="Function Operator">_&lt;″?_</a>

<a id="≤″-irrelevant"></a><a id="65568" href="Data.Nat.Properties.html#65568" class="Function">≤″-irrelevant</a> <a id="65582" class="Symbol">:</a> <a id="65584" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="65595" href="Data.Nat.Base.html#8208" class="Function Operator">_≤″_</a>
<a id="65600" href="Data.Nat.Properties.html#65568" class="Function">≤″-irrelevant</a> <a id="65614" class="Symbol">{</a><a id="65615" href="Data.Nat.Properties.html#65615" class="Bound">m</a><a id="65616" class="Symbol">}</a> <a id="65618" class="Symbol">(</a><a id="65619" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="65638" href="Data.Nat.Properties.html#65638" class="Bound">eq₁</a><a id="65641" class="Symbol">)</a>
                  <a id="65661" class="Symbol">(</a><a id="65662" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="65681" href="Data.Nat.Properties.html#65681" class="Bound">eq₂</a><a id="65684" class="Symbol">)</a>
  <a id="65688" class="Keyword">with</a> <a id="65693" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="65700" href="Data.Nat.Properties.html#15092" class="Function">+-cancelˡ-≡</a> <a id="65712" href="Data.Nat.Properties.html#65615" class="Bound">m</a> <a id="65714" class="Symbol">_</a> <a id="65716" class="Symbol">_</a> <a id="65718" class="Symbol">(</a><a id="65719" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="65725" href="Data.Nat.Properties.html#65638" class="Bound">eq₁</a> <a id="65729" class="Symbol">(</a><a id="65730" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="65734" href="Data.Nat.Properties.html#65681" class="Bound">eq₂</a><a id="65737" class="Symbol">))</a>
  <a id="65742" class="Symbol">=</a> <a id="65744" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="65749" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="65768" class="Symbol">(</a><a id="65769" href="Data.Nat.Properties.html#3387" class="Function">≡-irrelevant</a> <a id="65782" href="Data.Nat.Properties.html#65638" class="Bound">eq₁</a> <a id="65786" href="Data.Nat.Properties.html#65681" class="Bound">eq₂</a><a id="65789" class="Symbol">)</a>

<a id="&lt;″-irrelevant"></a><a id="65792" href="Data.Nat.Properties.html#65792" class="Function">&lt;″-irrelevant</a> <a id="65806" class="Symbol">:</a> <a id="65808" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="65819" href="Data.Nat.Base.html#8306" class="Function Operator">_&lt;″_</a>
<a id="65824" href="Data.Nat.Properties.html#65792" class="Function">&lt;″-irrelevant</a> <a id="65838" class="Symbol">=</a> <a id="65840" href="Data.Nat.Properties.html#65568" class="Function">≤″-irrelevant</a>

<a id="&gt;″-irrelevant"></a><a id="65855" href="Data.Nat.Properties.html#65855" class="Function">&gt;″-irrelevant</a> <a id="65869" class="Symbol">:</a> <a id="65871" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="65882" href="Data.Nat.Base.html#8376" class="Function Operator">_&gt;″_</a>
<a id="65887" href="Data.Nat.Properties.html#65855" class="Function">&gt;″-irrelevant</a> <a id="65901" class="Symbol">=</a> <a id="65903" href="Data.Nat.Properties.html#65568" class="Function">≤″-irrelevant</a>

<a id="≥″-irrelevant"></a><a id="65918" href="Data.Nat.Properties.html#65918" class="Function">≥″-irrelevant</a> <a id="65932" class="Symbol">:</a> <a id="65934" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="65945" href="Data.Nat.Base.html#8343" class="Function Operator">_≥″_</a>
<a id="65950" href="Data.Nat.Properties.html#65918" class="Function">≥″-irrelevant</a> <a id="65964" class="Symbol">=</a> <a id="65966" href="Data.Nat.Properties.html#65568" class="Function">≤″-irrelevant</a>

<a id="65981" class="Comment">------------------------------------------------------------------------</a>
<a id="66054" class="Comment">-- Properties of _≤‴_</a>
<a id="66076" class="Comment">------------------------------------------------------------------------</a>

<a id="≤‴⇒≤″"></a><a id="66150" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a> <a id="66156" class="Symbol">:</a> <a id="66158" class="Symbol">∀{</a><a id="66160" href="Data.Nat.Properties.html#66160" class="Bound">m</a> <a id="66162" href="Data.Nat.Properties.html#66162" class="Bound">n</a><a id="66163" class="Symbol">}</a> <a id="66165" class="Symbol">→</a> <a id="66167" href="Data.Nat.Properties.html#66160" class="Bound">m</a> <a id="66169" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="66172" href="Data.Nat.Properties.html#66162" class="Bound">n</a> <a id="66174" class="Symbol">→</a> <a id="66176" href="Data.Nat.Properties.html#66160" class="Bound">m</a> <a id="66178" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="66181" href="Data.Nat.Properties.html#66162" class="Bound">n</a>
<a id="66183" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a> <a id="66189" class="Symbol">{</a><a id="66190" class="Argument">m</a> <a id="66192" class="Symbol">=</a> <a id="66194" href="Data.Nat.Properties.html#66194" class="Bound">m</a><a id="66195" class="Symbol">}</a> <a id="66197" href="Data.Nat.Base.html#8829" class="InductiveConstructor">≤‴-refl</a>       <a id="66211" class="Symbol">=</a> <a id="66213" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="66232" class="Symbol">{</a><a id="66233" class="Argument">k</a> <a id="66235" class="Symbol">=</a> <a id="66237" class="Number">0</a><a id="66238" class="Symbol">}</a> <a id="66240" class="Symbol">(</a><a id="66241" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="66253" href="Data.Nat.Properties.html#66194" class="Bound">m</a><a id="66254" class="Symbol">)</a>
<a id="66256" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a> <a id="66262" class="Symbol">{</a><a id="66263" class="Argument">m</a> <a id="66265" class="Symbol">=</a> <a id="66267" href="Data.Nat.Properties.html#66267" class="Bound">m</a><a id="66268" class="Symbol">}</a> <a id="66270" class="Symbol">(</a><a id="66271" href="Data.Nat.Base.html#8855" class="InductiveConstructor">≤‴-step</a> <a id="66279" href="Data.Nat.Properties.html#66279" class="Bound">m≤n</a><a id="66282" class="Symbol">)</a> <a id="66284" class="Symbol">=</a> <a id="66286" href="Data.Nat.Base.html#8264" class="InductiveConstructor">less-than-or-equal</a> <a id="66305" class="Symbol">(</a><a id="66306" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="66312" class="Symbol">(</a><a id="66313" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="66319" href="Data.Nat.Properties.html#66267" class="Bound">m</a> <a id="66321" class="Symbol">_)</a> <a id="66324" class="Symbol">(</a><a id="66325" href="Data.Nat.Properties.html#64676" class="Function">≤″-proof</a> <a id="66334" class="Symbol">(</a><a id="66335" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a> <a id="66341" href="Data.Nat.Properties.html#66279" class="Bound">m≤n</a><a id="66344" class="Symbol">)))</a>

<a id="m≤‴m+k"></a><a id="66349" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66356" class="Symbol">:</a> <a id="66358" class="Symbol">∀{</a><a id="66360" href="Data.Nat.Properties.html#66360" class="Bound">m</a> <a id="66362" href="Data.Nat.Properties.html#66362" class="Bound">n</a> <a id="66364" href="Data.Nat.Properties.html#66364" class="Bound">k</a><a id="66365" class="Symbol">}</a> <a id="66367" class="Symbol">→</a> <a id="66369" href="Data.Nat.Properties.html#66360" class="Bound">m</a> <a id="66371" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66373" href="Data.Nat.Properties.html#66364" class="Bound">k</a> <a id="66375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66377" href="Data.Nat.Properties.html#66362" class="Bound">n</a> <a id="66379" class="Symbol">→</a> <a id="66381" href="Data.Nat.Properties.html#66360" class="Bound">m</a> <a id="66383" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="66386" href="Data.Nat.Properties.html#66362" class="Bound">n</a>
<a id="66388" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66395" class="Symbol">{</a><a id="66396" href="Data.Nat.Properties.html#66396" class="Bound">m</a><a id="66397" class="Symbol">}</a> <a id="66399" class="Symbol">{</a><a id="66400" class="Argument">k</a> <a id="66402" class="Symbol">=</a> <a id="66404" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="66408" class="Symbol">}</a>  <a id="66411" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="66416" class="Symbol">=</a> <a id="66418" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="66424" class="Symbol">(λ</a> <a id="66427" href="Data.Nat.Properties.html#66427" class="Bound">z</a> <a id="66429" class="Symbol">→</a> <a id="66431" href="Data.Nat.Properties.html#66396" class="Bound">m</a> <a id="66433" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="66436" href="Data.Nat.Properties.html#66427" class="Bound">z</a><a id="66437" class="Symbol">)</a> <a id="66439" class="Symbol">(</a><a id="66440" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="66444" class="Symbol">(</a><a id="66445" href="Data.Nat.Properties.html#14706" class="Function">+-identityʳ</a> <a id="66457" href="Data.Nat.Properties.html#66396" class="Bound">m</a><a id="66458" class="Symbol">))</a> <a id="66461" class="Symbol">(</a><a id="66462" href="Data.Nat.Base.html#8829" class="InductiveConstructor">≤‴-refl</a> <a id="66470" class="Symbol">{</a><a id="66471" href="Data.Nat.Properties.html#66396" class="Bound">m</a><a id="66472" class="Symbol">})</a>
<a id="66475" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66482" class="Symbol">{</a><a id="66483" href="Data.Nat.Properties.html#66483" class="Bound">m</a><a id="66484" class="Symbol">}</a> <a id="66486" class="Symbol">{</a><a id="66487" class="Argument">k</a> <a id="66489" class="Symbol">=</a> <a id="66491" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66495" href="Data.Nat.Properties.html#66495" class="Bound">k</a><a id="66496" class="Symbol">}</a> <a id="66498" href="Data.Nat.Properties.html#66498" class="Bound">prf</a>  <a id="66503" class="Symbol">=</a> <a id="66505" href="Data.Nat.Base.html#8855" class="InductiveConstructor">≤‴-step</a> <a id="66513" class="Symbol">(</a><a id="66514" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66521" class="Symbol">{</a><a id="66522" class="Argument">k</a> <a id="66524" class="Symbol">=</a> <a id="66526" href="Data.Nat.Properties.html#66495" class="Bound">k</a><a id="66527" class="Symbol">}</a> <a id="66529" class="Symbol">(</a><a id="66530" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="66536" class="Symbol">(</a><a id="66537" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="66541" class="Symbol">(</a><a id="66542" href="Data.Nat.Properties.html#14342" class="Function">+-suc</a> <a id="66548" href="Data.Nat.Properties.html#66483" class="Bound">m</a> <a id="66550" class="Symbol">_))</a> <a id="66554" href="Data.Nat.Properties.html#66498" class="Bound">prf</a><a id="66557" class="Symbol">))</a>

<a id="≤″⇒≤‴"></a><a id="66561" href="Data.Nat.Properties.html#66561" class="Function">≤″⇒≤‴</a> <a id="66567" class="Symbol">:</a> <a id="66569" class="Symbol">∀{</a><a id="66571" href="Data.Nat.Properties.html#66571" class="Bound">m</a> <a id="66573" href="Data.Nat.Properties.html#66573" class="Bound">n</a><a id="66574" class="Symbol">}</a> <a id="66576" class="Symbol">→</a> <a id="66578" href="Data.Nat.Properties.html#66571" class="Bound">m</a> <a id="66580" href="Data.Nat.Base.html#8208" class="Function Operator">≤″</a> <a id="66583" href="Data.Nat.Properties.html#66573" class="Bound">n</a> <a id="66585" class="Symbol">→</a> <a id="66587" href="Data.Nat.Properties.html#66571" class="Bound">m</a> <a id="66589" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="66592" href="Data.Nat.Properties.html#66573" class="Bound">n</a>
<a id="66594" href="Data.Nat.Properties.html#66561" class="Function">≤″⇒≤‴</a> <a id="66600" href="Data.Nat.Properties.html#66600" class="Bound">m≤n</a> <a id="66604" class="Symbol">=</a> <a id="66606" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66613" class="Symbol">(</a><a id="66614" href="Data.Nat.Properties.html#64676" class="Function">≤″-proof</a> <a id="66623" href="Data.Nat.Properties.html#66600" class="Bound">m≤n</a><a id="66626" class="Symbol">)</a>

<a id="0≤‴n"></a><a id="66629" href="Data.Nat.Properties.html#66629" class="Function">0≤‴n</a> <a id="66634" class="Symbol">:</a> <a id="66636" class="Number">0</a> <a id="66638" href="Data.Nat.Base.html#8802" class="Datatype Operator">≤‴</a> <a id="66641" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="66643" href="Data.Nat.Properties.html#66629" class="Function">0≤‴n</a> <a id="66648" class="Symbol">=</a> <a id="66650" href="Data.Nat.Properties.html#66349" class="Function">m≤‴m+k</a> <a id="66657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;ᵇ⇒&lt;‴"></a><a id="66663" href="Data.Nat.Properties.html#66663" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="66669" class="Symbol">:</a> <a id="66671" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="66673" class="Symbol">(</a><a id="66674" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="66676" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="66679" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="66680" class="Symbol">)</a> <a id="66682" class="Symbol">→</a> <a id="66684" href="Data.Nat.Properties.html#1958" class="Generalizable">m</a> <a id="66686" href="Data.Nat.Base.html#8924" class="Function Operator">&lt;‴</a> <a id="66689" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="66691" href="Data.Nat.Properties.html#66663" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="66697" href="Data.Nat.Properties.html#66697" class="Bound">leq</a> <a id="66701" class="Symbol">=</a> <a id="66703" href="Data.Nat.Properties.html#66561" class="Function">≤″⇒≤‴</a> <a id="66709" class="Symbol">(</a><a id="66710" href="Data.Nat.Properties.html#64447" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="66716" href="Data.Nat.Properties.html#66697" class="Bound">leq</a><a id="66719" class="Symbol">)</a>

<a id="&lt;‴⇒&lt;ᵇ"></a><a id="66722" href="Data.Nat.Properties.html#66722" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="66728" class="Symbol">:</a> <a id="66730" class="Symbol">∀</a> <a id="66732" class="Symbol">{</a><a id="66733" href="Data.Nat.Properties.html#66733" class="Bound">m</a> <a id="66735" href="Data.Nat.Properties.html#66735" class="Bound">n</a><a id="66736" class="Symbol">}</a> <a id="66738" class="Symbol">→</a> <a id="66740" href="Data.Nat.Properties.html#66733" class="Bound">m</a> <a id="66742" href="Data.Nat.Base.html#8924" class="Function Operator">&lt;‴</a> <a id="66745" href="Data.Nat.Properties.html#66735" class="Bound">n</a> <a id="66747" class="Symbol">→</a> <a id="66749" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="66751" class="Symbol">(</a><a id="66752" href="Data.Nat.Properties.html#66733" class="Bound">m</a> <a id="66754" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="66757" href="Data.Nat.Properties.html#66735" class="Bound">n</a><a id="66758" class="Symbol">)</a>
<a id="66760" href="Data.Nat.Properties.html#66722" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="66766" href="Data.Nat.Properties.html#66766" class="Bound">leq</a> <a id="66770" class="Symbol">=</a> <a id="66772" href="Data.Nat.Properties.html#64542" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="66778" class="Symbol">(</a><a id="66779" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a> <a id="66785" href="Data.Nat.Properties.html#66766" class="Bound">leq</a><a id="66788" class="Symbol">)</a>

<a id="66791" class="Keyword">infix</a> <a id="66797" class="Number">4</a> <a id="66799" href="Data.Nat.Properties.html#66824" class="Function Operator">_&lt;‴?_</a> <a id="66805" href="Data.Nat.Properties.html#66889" class="Function Operator">_≤‴?_</a> <a id="66811" href="Data.Nat.Properties.html#66957" class="Function Operator">_≥‴?_</a> <a id="66817" href="Data.Nat.Properties.html#67000" class="Function Operator">_&gt;‴?_</a>

<a id="_&lt;‴?_"></a><a id="66824" href="Data.Nat.Properties.html#66824" class="Function Operator">_&lt;‴?_</a> <a id="66830" class="Symbol">:</a> <a id="66832" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="66842" href="Data.Nat.Base.html#8924" class="Function Operator">_&lt;‴_</a>
<a id="66847" href="Data.Nat.Properties.html#66847" class="Bound">m</a> <a id="66849" href="Data.Nat.Properties.html#66824" class="Function Operator">&lt;‴?</a> <a id="66853" href="Data.Nat.Properties.html#66853" class="Bound">n</a> <a id="66855" class="Symbol">=</a> <a id="66857" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="66862" href="Data.Nat.Properties.html#66663" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="66868" href="Data.Nat.Properties.html#66722" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="66874" class="Symbol">(</a><a id="66875" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="66878" class="Symbol">(</a><a id="66879" href="Data.Nat.Properties.html#66847" class="Bound">m</a> <a id="66881" href="Data.Nat.Base.html#1457" class="Primitive Operator">&lt;ᵇ</a> <a id="66884" href="Data.Nat.Properties.html#66853" class="Bound">n</a><a id="66885" class="Symbol">))</a>

<a id="_≤‴?_"></a><a id="66889" href="Data.Nat.Properties.html#66889" class="Function Operator">_≤‴?_</a> <a id="66895" class="Symbol">:</a> <a id="66897" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="66907" href="Data.Nat.Base.html#8802" class="Datatype Operator">_≤‴_</a>
<a id="66912" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="66917" href="Data.Nat.Properties.html#66889" class="Function Operator">≤‴?</a> <a id="66921" href="Data.Nat.Properties.html#66921" class="Bound">n</a> <a id="66923" class="Symbol">=</a> <a id="66925" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="66929" href="Data.Nat.Properties.html#66629" class="Function">0≤‴n</a>
<a id="66934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66938" href="Data.Nat.Properties.html#66938" class="Bound">m</a> <a id="66940" href="Data.Nat.Properties.html#66889" class="Function Operator">≤‴?</a> <a id="66944" href="Data.Nat.Properties.html#66944" class="Bound">n</a> <a id="66946" class="Symbol">=</a> <a id="66948" href="Data.Nat.Properties.html#66938" class="Bound">m</a> <a id="66950" href="Data.Nat.Properties.html#66824" class="Function Operator">&lt;‴?</a> <a id="66954" href="Data.Nat.Properties.html#66944" class="Bound">n</a>

<a id="_≥‴?_"></a><a id="66957" href="Data.Nat.Properties.html#66957" class="Function Operator">_≥‴?_</a> <a id="66963" class="Symbol">:</a> <a id="66965" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="66975" href="Data.Nat.Base.html#8961" class="Function Operator">_≥‴_</a>
<a id="66980" href="Data.Nat.Properties.html#66957" class="Function Operator">_≥‴?_</a> <a id="66986" class="Symbol">=</a> <a id="66988" href="Function.Base.html#1638" class="Function">flip</a> <a id="66993" href="Data.Nat.Properties.html#66889" class="Function Operator">_≤‴?_</a>

<a id="_&gt;‴?_"></a><a id="67000" href="Data.Nat.Properties.html#67000" class="Function Operator">_&gt;‴?_</a> <a id="67006" class="Symbol">:</a> <a id="67008" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="67018" href="Data.Nat.Base.html#8994" class="Function Operator">_&gt;‴_</a>
<a id="67023" href="Data.Nat.Properties.html#67000" class="Function Operator">_&gt;‴?_</a> <a id="67029" class="Symbol">=</a> <a id="67031" href="Function.Base.html#1638" class="Function">flip</a> <a id="67036" href="Data.Nat.Properties.html#66824" class="Function Operator">_&lt;‴?_</a>

<a id="≤⇒≤‴"></a><a id="67043" href="Data.Nat.Properties.html#67043" class="Function">≤⇒≤‴</a> <a id="67048" class="Symbol">:</a> <a id="67050" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="67054" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="67056" href="Data.Nat.Base.html#8802" class="Datatype Operator">_≤‴_</a>
<a id="67061" href="Data.Nat.Properties.html#67043" class="Function">≤⇒≤‴</a> <a id="67066" class="Symbol">=</a> <a id="67068" href="Data.Nat.Properties.html#66561" class="Function">≤″⇒≤‴</a> <a id="67074" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="67076" href="Data.Nat.Properties.html#64932" class="Function">≤⇒≤″</a>

<a id="≤‴⇒≤"></a><a id="67082" href="Data.Nat.Properties.html#67082" class="Function">≤‴⇒≤</a> <a id="67087" class="Symbol">:</a> <a id="67089" href="Data.Nat.Base.html#8802" class="Datatype Operator">_≤‴_</a> <a id="67094" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="67096" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>
<a id="67100" href="Data.Nat.Properties.html#67082" class="Function">≤‴⇒≤</a> <a id="67105" class="Symbol">=</a> <a id="67107" href="Data.Nat.Properties.html#64822" class="Function">≤″⇒≤</a> <a id="67112" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="67114" href="Data.Nat.Properties.html#66150" class="Function">≤‴⇒≤″</a>

<a id="67121" class="Comment">------------------------------------------------------------------------</a>
<a id="67194" class="Comment">-- Other properties</a>
<a id="67214" class="Comment">------------------------------------------------------------------------</a>

<a id="67288" class="Comment">-- If there is an injection from a type to ℕ, then the type has</a>
<a id="67352" class="Comment">-- decidable equality.</a>

<a id="eq?"></a><a id="67376" href="Data.Nat.Properties.html#67376" class="Function">eq?</a> <a id="67380" class="Symbol">:</a> <a id="67382" class="Symbol">∀</a> <a id="67384" class="Symbol">{</a><a id="67385" href="Data.Nat.Properties.html#67385" class="Bound">a</a><a id="67386" class="Symbol">}</a> <a id="67388" class="Symbol">{</a><a id="67389" href="Data.Nat.Properties.html#67389" class="Bound">A</a> <a id="67391" class="Symbol">:</a> <a id="67393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="67397" href="Data.Nat.Properties.html#67385" class="Bound">a</a><a id="67398" class="Symbol">}</a> <a id="67400" class="Symbol">→</a> <a id="67402" href="Data.Nat.Properties.html#67389" class="Bound">A</a> <a id="67404" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="67406" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="67408" class="Symbol">→</a> <a id="67410" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="67428" href="Data.Nat.Properties.html#67389" class="Bound">A</a>
<a id="67430" href="Data.Nat.Properties.html#67376" class="Function">eq?</a> <a id="67434" href="Data.Nat.Properties.html#67434" class="Bound">inj</a> <a id="67438" class="Symbol">=</a> <a id="67440" href="Relation.Nullary.Decidable.html#1471" class="Function">via-injection</a> <a id="67454" href="Data.Nat.Properties.html#67434" class="Bound">inj</a> <a id="67458" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>

<a id="67463" class="Comment">-- It&#39;s possible to decide existential and universal predicates up to</a>
<a id="67533" class="Comment">-- a limit.</a>

<a id="67546" class="Keyword">module</a> <a id="67553" href="Data.Nat.Properties.html#67553" class="Module">_</a> <a id="67555" class="Symbol">{</a><a id="67556" href="Data.Nat.Properties.html#67556" class="Bound">p</a><a id="67557" class="Symbol">}</a> <a id="67559" class="Symbol">{</a><a id="67560" href="Data.Nat.Properties.html#67560" class="Bound">P</a> <a id="67562" class="Symbol">:</a> <a id="67564" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="67569" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="67571" href="Data.Nat.Properties.html#67556" class="Bound">p</a><a id="67572" class="Symbol">}</a> <a id="67574" class="Symbol">(</a><a id="67575" href="Data.Nat.Properties.html#67575" class="Bound">P?</a> <a id="67578" class="Symbol">:</a> <a id="67580" href="Relation.Unary.html#3806" class="Function">U.Decidable</a> <a id="67592" href="Data.Nat.Properties.html#67560" class="Bound">P</a><a id="67593" class="Symbol">)</a> <a id="67595" class="Keyword">where</a>

  <a id="67604" href="Data.Nat.Properties.html#67604" class="Function">anyUpTo?</a> <a id="67613" class="Symbol">:</a> <a id="67615" class="Symbol">∀</a> <a id="67617" href="Data.Nat.Properties.html#67617" class="Bound">v</a> <a id="67619" class="Symbol">→</a> <a id="67621" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="67625" class="Symbol">(</a><a id="67626" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="67628" class="Symbol">λ</a> <a id="67630" href="Data.Nat.Properties.html#67630" class="Bound">n</a> <a id="67632" class="Symbol">→</a> <a id="67634" href="Data.Nat.Properties.html#67630" class="Bound">n</a> <a id="67636" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="67638" href="Data.Nat.Properties.html#67617" class="Bound">v</a> <a id="67640" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="67642" href="Data.Nat.Properties.html#67560" class="Bound">P</a> <a id="67644" href="Data.Nat.Properties.html#67630" class="Bound">n</a><a id="67645" class="Symbol">)</a>
  <a id="67649" href="Data.Nat.Properties.html#67604" class="Function">anyUpTo?</a> <a id="67658" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="67666" class="Symbol">=</a> <a id="67668" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="67671" class="Symbol">λ</a> <a id="67673" class="Symbol">{(_</a> <a id="67677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67679" class="Symbol">()</a> <a id="67682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67684" class="Symbol">_)}</a>
  <a id="67690" href="Data.Nat.Properties.html#67604" class="Function">anyUpTo?</a> <a id="67699" class="Symbol">(</a><a id="67700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67704" href="Data.Nat.Properties.html#67704" class="Bound">v</a><a id="67705" class="Symbol">)</a> <a id="67707" class="Keyword">with</a> <a id="67712" href="Data.Nat.Properties.html#67575" class="Bound">P?</a> <a id="67715" href="Data.Nat.Properties.html#67704" class="Bound">v</a> <a id="67717" class="Symbol">|</a> <a id="67719" href="Data.Nat.Properties.html#67604" class="Function">anyUpTo?</a> <a id="67728" href="Data.Nat.Properties.html#67704" class="Bound">v</a>
  <a id="67732" class="Symbol">...</a> <a id="67736" class="Symbol">|</a> <a id="67738" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="67742" href="Data.Nat.Properties.html#67742" class="Bound">Pv</a> <a id="67745" class="Symbol">|</a> <a id="67747" class="Symbol">_</a>                  <a id="67766" class="Symbol">=</a> <a id="67768" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="67772" class="Symbol">(</a><a id="67773" class="Bound">v</a> <a id="67775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67777" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a> <a id="67784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67786" href="Data.Nat.Properties.html#67742" class="Bound">Pv</a><a id="67788" class="Symbol">)</a>
  <a id="67792" class="CatchallClause Symbol">...</a><a id="67795" class="CatchallClause"> </a><a id="67796" class="CatchallClause Symbol">|</a><a id="67797" class="CatchallClause"> </a><a id="67798" class="CatchallClause Symbol">_</a><a id="67799" class="CatchallClause">      </a><a id="67805" class="CatchallClause Symbol">|</a><a id="67806" class="CatchallClause"> </a><a id="67807" href="Relation.Nullary.Decidable.Core.html#1618" class="CatchallClause InductiveConstructor">yes</a><a id="67810" class="CatchallClause"> </a><a id="67811" class="CatchallClause Symbol">(</a><a id="67812" href="Data.Nat.Properties.html#67812" class="CatchallClause Bound">n</a><a id="67813" class="CatchallClause"> </a><a id="67814" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="67815" class="CatchallClause"> </a><a id="67816" href="Data.Nat.Properties.html#67816" class="CatchallClause Bound">n&lt;v</a><a id="67819" class="CatchallClause"> </a><a id="67820" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="67821" class="CatchallClause"> </a><a id="67822" href="Data.Nat.Properties.html#67822" class="CatchallClause Bound">Pn</a><a id="67824" class="CatchallClause Symbol">)</a> <a id="67826" class="Symbol">=</a> <a id="67828" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="67832" class="Symbol">(</a><a id="67833" href="Data.Nat.Properties.html#67812" class="Bound">n</a> <a id="67835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67837" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a> <a id="67847" href="Data.Nat.Properties.html#67816" class="Bound">n&lt;v</a> <a id="67851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67853" href="Data.Nat.Properties.html#67822" class="Bound">Pn</a><a id="67855" class="Symbol">)</a>
  <a id="67859" class="Symbol">...</a> <a id="67863" class="Symbol">|</a> <a id="67865" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="67868" href="Data.Nat.Properties.html#67868" class="Bound">¬Pv</a> <a id="67872" class="Symbol">|</a> <a id="67874" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="67877" href="Data.Nat.Properties.html#67877" class="Bound">¬Pn&lt;v</a>           <a id="67893" class="Symbol">=</a> <a id="67895" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="67898" href="Data.Nat.Properties.html#67920" class="Function">¬Pn&lt;1+v</a>
    <a id="67910" class="Keyword">where</a>
    <a id="67920" href="Data.Nat.Properties.html#67920" class="Function">¬Pn&lt;1+v</a> <a id="67928" class="Symbol">:</a> <a id="67930" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="67932" class="Symbol">(</a><a id="67933" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="67935" class="Symbol">λ</a> <a id="67937" href="Data.Nat.Properties.html#67937" class="Bound">n</a> <a id="67939" class="Symbol">→</a> <a id="67941" href="Data.Nat.Properties.html#67937" class="Bound">n</a> <a id="67943" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="67945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67949" class="Bound">v</a> <a id="67951" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="67953" href="Data.Nat.Properties.html#67560" class="Bound">P</a> <a id="67955" href="Data.Nat.Properties.html#67937" class="Bound">n</a><a id="67956" class="Symbol">)</a>
    <a id="67962" href="Data.Nat.Properties.html#67920" class="Function">¬Pn&lt;1+v</a> <a id="67970" class="Symbol">(</a><a id="67971" href="Data.Nat.Properties.html#67971" class="Bound">n</a> <a id="67973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67975" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="67979" href="Data.Nat.Properties.html#67979" class="Bound">n≤v</a> <a id="67983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="67985" href="Data.Nat.Properties.html#67985" class="Bound">Pn</a><a id="67987" class="Symbol">)</a> <a id="67989" class="Keyword">with</a> <a id="67994" href="Data.Nat.Properties.html#67971" class="Bound">n</a> <a id="67996" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="67998" class="Bound">v</a>
    <a id="68004" class="Symbol">...</a> <a id="68008" class="Symbol">|</a> <a id="68010" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68014" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="68019" class="Symbol">=</a> <a id="68021" href="Data.Nat.Properties.html#67868" class="Bound">¬Pv</a> <a id="68025" class="Bound">Pn</a>
    <a id="68032" class="Symbol">...</a> <a id="68036" class="Symbol">|</a> <a id="68038" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="68042" href="Data.Nat.Properties.html#68042" class="Bound">n≢v</a>  <a id="68047" class="Symbol">=</a> <a id="68049" href="Data.Nat.Properties.html#67877" class="Bound">¬Pn&lt;v</a> <a id="68055" class="Symbol">(</a><a id="68056" class="Bound">n</a> <a id="68058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="68060" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="68066" class="Bound">n≤v</a> <a id="68070" href="Data.Nat.Properties.html#68042" class="Bound">n≢v</a> <a id="68074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="68076" class="Bound">Pn</a><a id="68078" class="Symbol">)</a>

  <a id="68083" href="Data.Nat.Properties.html#68083" class="Function">allUpTo?</a> <a id="68092" class="Symbol">:</a> <a id="68094" class="Symbol">∀</a> <a id="68096" href="Data.Nat.Properties.html#68096" class="Bound">v</a> <a id="68098" class="Symbol">→</a> <a id="68100" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="68104" class="Symbol">(∀</a> <a id="68107" class="Symbol">{</a><a id="68108" href="Data.Nat.Properties.html#68108" class="Bound">n</a><a id="68109" class="Symbol">}</a> <a id="68111" class="Symbol">→</a> <a id="68113" href="Data.Nat.Properties.html#68108" class="Bound">n</a> <a id="68115" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="68117" href="Data.Nat.Properties.html#68096" class="Bound">v</a> <a id="68119" class="Symbol">→</a> <a id="68121" href="Data.Nat.Properties.html#67560" class="Bound">P</a> <a id="68123" href="Data.Nat.Properties.html#68108" class="Bound">n</a><a id="68124" class="Symbol">)</a>
  <a id="68128" href="Data.Nat.Properties.html#68083" class="Function">allUpTo?</a> <a id="68137" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="68145" class="Symbol">=</a> <a id="68147" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68151" class="Symbol">λ()</a>
  <a id="68157" href="Data.Nat.Properties.html#68083" class="Function">allUpTo?</a> <a id="68166" class="Symbol">(</a><a id="68167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68171" href="Data.Nat.Properties.html#68171" class="Bound">v</a><a id="68172" class="Symbol">)</a> <a id="68174" class="Keyword">with</a> <a id="68179" href="Data.Nat.Properties.html#67575" class="Bound">P?</a> <a id="68182" href="Data.Nat.Properties.html#68171" class="Bound">v</a> <a id="68184" class="Symbol">|</a> <a id="68186" href="Data.Nat.Properties.html#68083" class="Function">allUpTo?</a> <a id="68195" href="Data.Nat.Properties.html#68171" class="Bound">v</a>
  <a id="68199" class="Symbol">...</a> <a id="68203" class="Symbol">|</a> <a id="68205" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="68208" href="Data.Nat.Properties.html#68208" class="Bound">¬Pv</a> <a id="68212" class="Symbol">|</a> <a id="68214" class="Symbol">_</a>        <a id="68223" class="Symbol">=</a> <a id="68225" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="68228" class="Symbol">λ</a> <a id="68230" href="Data.Nat.Properties.html#68230" class="Bound">prf</a> <a id="68234" class="Symbol">→</a> <a id="68236" href="Data.Nat.Properties.html#68208" class="Bound">¬Pv</a>   <a id="68242" class="Symbol">(</a><a id="68243" href="Data.Nat.Properties.html#68230" class="Bound">prf</a> <a id="68247" href="Data.Nat.Properties.html#5242" class="Function">≤-refl</a><a id="68253" class="Symbol">)</a>
  <a id="68257" class="CatchallClause Symbol">...</a><a id="68260" class="CatchallClause"> </a><a id="68261" class="CatchallClause Symbol">|</a><a id="68262" class="CatchallClause"> </a><a id="68263" class="CatchallClause Symbol">_</a><a id="68264" class="CatchallClause">      </a><a id="68270" class="CatchallClause Symbol">|</a><a id="68271" class="CatchallClause"> </a><a id="68272" href="Relation.Nullary.Decidable.Core.html#1655" class="CatchallClause InductiveConstructor">no</a><a id="68274" class="CatchallClause"> </a><a id="68275" href="Data.Nat.Properties.html#68275" class="CatchallClause Bound">¬Pn&lt;v</a> <a id="68281" class="Symbol">=</a> <a id="68283" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="68286" class="Symbol">λ</a> <a id="68288" href="Data.Nat.Properties.html#68288" class="Bound">prf</a> <a id="68292" class="Symbol">→</a> <a id="68294" href="Data.Nat.Properties.html#68275" class="Bound">¬Pn&lt;v</a> <a id="68300" class="Symbol">(</a><a id="68301" href="Data.Nat.Properties.html#68288" class="Bound">prf</a> <a id="68305" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="68307" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a><a id="68316" class="Symbol">)</a>
  <a id="68320" class="Symbol">...</a> <a id="68324" class="Symbol">|</a> <a id="68326" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68330" href="Data.Nat.Properties.html#68330" class="Bound">Pn</a> <a id="68333" class="Symbol">|</a> <a id="68335" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68339" href="Data.Nat.Properties.html#68339" class="Bound">Pn&lt;v</a> <a id="68344" class="Symbol">=</a> <a id="68346" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68350" href="Data.Nat.Properties.html#68373" class="Function">Pn&lt;1+v</a>
    <a id="68361" class="Keyword">where</a>
      <a id="68373" href="Data.Nat.Properties.html#68373" class="Function">Pn&lt;1+v</a> <a id="68380" class="Symbol">:</a> <a id="68382" class="Symbol">∀</a> <a id="68384" class="Symbol">{</a><a id="68385" href="Data.Nat.Properties.html#68385" class="Bound">n</a><a id="68386" class="Symbol">}</a> <a id="68388" class="Symbol">→</a> <a id="68390" href="Data.Nat.Properties.html#68385" class="Bound">n</a> <a id="68392" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="68394" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68398" class="Bound">v</a> <a id="68400" class="Symbol">→</a> <a id="68402" href="Data.Nat.Properties.html#67560" class="Bound">P</a> <a id="68404" href="Data.Nat.Properties.html#68385" class="Bound">n</a>
      <a id="68412" href="Data.Nat.Properties.html#68373" class="Function">Pn&lt;1+v</a> <a id="68419" class="Symbol">{</a><a id="68420" href="Data.Nat.Properties.html#68420" class="Bound">n</a><a id="68421" class="Symbol">}</a> <a id="68423" class="Symbol">(</a><a id="68424" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="68428" href="Data.Nat.Properties.html#68428" class="Bound">n≤v</a><a id="68431" class="Symbol">)</a> <a id="68433" class="Keyword">with</a> <a id="68438" href="Data.Nat.Properties.html#68420" class="Bound">n</a> <a id="68440" href="Data.Nat.Properties.html#3311" class="Function Operator">≟</a> <a id="68442" class="Bound">v</a>
      <a id="68450" class="Symbol">...</a> <a id="68454" class="Symbol">|</a> <a id="68456" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="68460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="68465" class="Symbol">=</a> <a id="68467" href="Data.Nat.Properties.html#68330" class="Bound">Pn</a>
      <a id="68476" class="Symbol">...</a> <a id="68480" class="Symbol">|</a> <a id="68482" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="68486" href="Data.Nat.Properties.html#68486" class="Bound">n≢v</a>  <a id="68491" class="Symbol">=</a> <a id="68493" href="Data.Nat.Properties.html#68339" class="Bound">Pn&lt;v</a> <a id="68498" class="Symbol">(</a><a id="68499" href="Data.Nat.Properties.html#9131" class="Function">≤∧≢⇒&lt;</a> <a id="68505" class="Bound">n≤v</a> <a id="68509" href="Data.Nat.Properties.html#68486" class="Bound">n≢v</a><a id="68512" class="Symbol">)</a>



<a id="68517" class="Comment">------------------------------------------------------------------------</a>
<a id="68590" class="Comment">-- DEPRECATED NAMES</a>
<a id="68610" class="Comment">------------------------------------------------------------------------</a>
<a id="68683" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="68754" class="Comment">-- not guaranteed.</a>

<a id="68774" class="Comment">-- Version 1.3</a>

<a id="∀[m≤n⇒m≢o]⇒o&lt;n"></a><a id="68790" href="Data.Nat.Properties.html#68790" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="68805" class="Symbol">:</a> <a id="68807" class="Symbol">∀</a> <a id="68809" href="Data.Nat.Properties.html#68809" class="Bound">n</a> <a id="68811" href="Data.Nat.Properties.html#68811" class="Bound">o</a> <a id="68813" class="Symbol">→</a> <a id="68815" class="Symbol">(∀</a> <a id="68818" class="Symbol">{</a><a id="68819" href="Data.Nat.Properties.html#68819" class="Bound">m</a><a id="68820" class="Symbol">}</a> <a id="68822" class="Symbol">→</a> <a id="68824" href="Data.Nat.Properties.html#68819" class="Bound">m</a> <a id="68826" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="68828" href="Data.Nat.Properties.html#68809" class="Bound">n</a> <a id="68830" class="Symbol">→</a> <a id="68832" href="Data.Nat.Properties.html#68819" class="Bound">m</a> <a id="68834" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="68836" href="Data.Nat.Properties.html#68811" class="Bound">o</a><a id="68837" class="Symbol">)</a> <a id="68839" class="Symbol">→</a> <a id="68841" href="Data.Nat.Properties.html#68809" class="Bound">n</a> <a id="68843" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="68845" href="Data.Nat.Properties.html#68811" class="Bound">o</a>
<a id="68847" href="Data.Nat.Properties.html#68790" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="68862" class="Symbol">=</a> <a id="68864" href="Data.Nat.Properties.html#13067" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a>
<a id="68879" class="Symbol">{-#</a> <a id="68883" class="Keyword">WARNING_ON_USAGE</a> <a id="68900" class="Pragma">∀[m≤n⇒m≢o]⇒o&lt;n</a>
<a id="68915" class="String">&quot;Warning: ∀[m≤n⇒m≢o]⇒o&lt;n was deprecated in v1.3.
Please use ∀[m≤n⇒m≢o]⇒n&lt;o instead.&quot;</a>
<a id="69000" class="Symbol">#-}</a>
<a id="∀[m&lt;n⇒m≢o]⇒o≤n"></a><a id="69004" href="Data.Nat.Properties.html#69004" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="69019" class="Symbol">:</a> <a id="69021" class="Symbol">∀</a> <a id="69023" href="Data.Nat.Properties.html#69023" class="Bound">n</a> <a id="69025" href="Data.Nat.Properties.html#69025" class="Bound">o</a> <a id="69027" class="Symbol">→</a> <a id="69029" class="Symbol">(∀</a> <a id="69032" class="Symbol">{</a><a id="69033" href="Data.Nat.Properties.html#69033" class="Bound">m</a><a id="69034" class="Symbol">}</a> <a id="69036" class="Symbol">→</a> <a id="69038" href="Data.Nat.Properties.html#69033" class="Bound">m</a> <a id="69040" href="Data.Nat.Base.html#1801" class="Function Operator">&lt;</a> <a id="69042" href="Data.Nat.Properties.html#69023" class="Bound">n</a> <a id="69044" class="Symbol">→</a> <a id="69046" href="Data.Nat.Properties.html#69033" class="Bound">m</a> <a id="69048" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="69050" href="Data.Nat.Properties.html#69025" class="Bound">o</a><a id="69051" class="Symbol">)</a> <a id="69053" class="Symbol">→</a> <a id="69055" href="Data.Nat.Properties.html#69023" class="Bound">n</a> <a id="69057" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="69059" href="Data.Nat.Properties.html#69025" class="Bound">o</a>
<a id="69061" href="Data.Nat.Properties.html#69004" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="69076" class="Symbol">=</a> <a id="69078" href="Data.Nat.Properties.html#13394" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a>
<a id="69093" class="Symbol">{-#</a> <a id="69097" class="Keyword">WARNING_ON_USAGE</a> <a id="69114" class="Pragma">∀[m&lt;n⇒m≢o]⇒o≤n</a>
<a id="69129" class="String">&quot;Warning: ∀[m&lt;n⇒m≢o]⇒o≤n was deprecated in v1.3.
Please use ∀[m&lt;n⇒m≢o]⇒n≤o instead.&quot;</a>
<a id="69214" class="Symbol">#-}</a>

<a id="69219" class="Comment">-- Version 1.4</a>

<a id="*-+-isSemiring"></a><a id="69235" href="Data.Nat.Properties.html#69235" class="Function">*-+-isSemiring</a> <a id="69250" class="Symbol">=</a> <a id="69252" href="Data.Nat.Properties.html#23103" class="Function">+-*-isSemiring</a>
<a id="69267" class="Symbol">{-#</a> <a id="69271" class="Keyword">WARNING_ON_USAGE</a> <a id="69288" class="Pragma">*-+-isSemiring</a>
<a id="69303" class="String">&quot;Warning: *-+-isSemiring was deprecated in v1.4.
Please use +-*-isSemiring instead.&quot;</a>
<a id="69388" class="Symbol">#-}</a>
<a id="*-+-isCommutativeSemiring"></a><a id="69392" href="Data.Nat.Properties.html#69392" class="Function">*-+-isCommutativeSemiring</a> <a id="69418" class="Symbol">=</a> <a id="69420" href="Data.Nat.Properties.html#23458" class="Function">+-*-isCommutativeSemiring</a>
<a id="69446" class="Symbol">{-#</a> <a id="69450" class="Keyword">WARNING_ON_USAGE</a> <a id="69467" class="Pragma">*-+-isCommutativeSemiring</a>
<a id="69493" class="String">&quot;Warning: *-+-isCommutativeSemiring was deprecated in v1.4.
Please use +-*-isCommutativeSemiring instead.&quot;</a>
<a id="69600" class="Symbol">#-}</a>
<a id="*-+-semiring"></a><a id="69604" href="Data.Nat.Properties.html#69604" class="Function">*-+-semiring</a> <a id="69617" class="Symbol">=</a> <a id="69619" href="Data.Nat.Properties.html#24213" class="Function">+-*-semiring</a>
<a id="69632" class="Symbol">{-#</a> <a id="69636" class="Keyword">WARNING_ON_USAGE</a> <a id="69653" class="Pragma">*-+-semiring</a>
<a id="69666" class="String">&quot;Warning: *-+-semiring was deprecated in v1.4.
Please use +-*-semiring instead.&quot;</a>
<a id="69747" class="Symbol">#-}</a>
<a id="*-+-commutativeSemiring"></a><a id="69751" href="Data.Nat.Properties.html#69751" class="Function">*-+-commutativeSemiring</a> <a id="69775" class="Symbol">=</a> <a id="69777" href="Data.Nat.Properties.html#24302" class="Function">+-*-commutativeSemiring</a>
<a id="69801" class="Symbol">{-#</a> <a id="69805" class="Keyword">WARNING_ON_USAGE</a> <a id="69822" class="Pragma">*-+-commutativeSemiring</a>
<a id="69846" class="String">&quot;Warning: *-+-commutativeSemiring was deprecated in v1.4.
Please use +-*-commutativeSemiring instead.&quot;</a>
<a id="69949" class="Symbol">#-}</a>

<a id="69954" class="Comment">-- Version 1.6</a>

<a id="∣m+n-m+o∣≡∣n-o|"></a><a id="69970" href="Data.Nat.Properties.html#69970" class="Function">∣m+n-m+o∣≡∣n-o|</a> <a id="69986" class="Symbol">=</a> <a id="69988" href="Data.Nat.Properties.html#55289" class="Function">∣m+n-m+o∣≡∣n-o∣</a>
<a id="70004" class="Symbol">{-#</a> <a id="70008" class="Keyword">WARNING_ON_USAGE</a> <a id="70025" class="Pragma">∣m+n-m+o∣≡∣n-o|</a>
<a id="70041" class="String">&quot;Warning: ∣m+n-m+o∣≡∣n-o| was deprecated in v1.6.
Please use ∣m+n-m+o∣≡∣n-o∣ instead. Note the final is a \\| rather than a |&quot;</a>
<a id="70168" class="Symbol">#-}</a>
<a id="m≤n⇒n⊔m≡n"></a><a id="70172" href="Data.Nat.Properties.html#70172" class="Function">m≤n⇒n⊔m≡n</a> <a id="70182" class="Symbol">=</a> <a id="70184" href="Data.Nat.Properties.html#31851" class="Function">m≥n⇒m⊔n≡m</a>
<a id="70194" class="Symbol">{-#</a> <a id="70198" class="Keyword">WARNING_ON_USAGE</a> <a id="70215" class="Pragma">m≤n⇒n⊔m≡n</a>
<a id="70225" class="String">&quot;Warning: m≤n⇒n⊔m≡n was deprecated in v1.6. Please use m≥n⇒m⊔n≡m instead.&quot;</a>
<a id="70300" class="Symbol">#-}</a>
<a id="m≤n⇒n⊓m≡m"></a><a id="70304" href="Data.Nat.Properties.html#70304" class="Function">m≤n⇒n⊓m≡m</a> <a id="70314" class="Symbol">=</a> <a id="70316" href="Data.Nat.Properties.html#32152" class="Function">m≥n⇒m⊓n≡n</a>
<a id="70326" class="Symbol">{-#</a> <a id="70330" class="Keyword">WARNING_ON_USAGE</a> <a id="70347" class="Pragma">m≤n⇒n⊓m≡m</a>
<a id="70357" class="String">&quot;Warning: m≤n⇒n⊓m≡m was deprecated in v1.6. Please use m≥n⇒m⊓n≡n instead.&quot;</a>
<a id="70432" class="Symbol">#-}</a>
<a id="n⊔m≡m⇒n≤m"></a><a id="70436" href="Data.Nat.Properties.html#70436" class="Function">n⊔m≡m⇒n≤m</a> <a id="70446" class="Symbol">=</a> <a id="70448" href="Data.Nat.Properties.html#36611" class="Function">m⊔n≡n⇒m≤n</a>
<a id="70458" class="Symbol">{-#</a> <a id="70462" class="Keyword">WARNING_ON_USAGE</a> <a id="70479" class="Pragma">n⊔m≡m⇒n≤m</a>
<a id="70489" class="String">&quot;Warning: n⊔m≡m⇒n≤m was deprecated in v1.6. Please use m⊔n≡n⇒m≤n instead.&quot;</a>
<a id="70564" class="Symbol">#-}</a>
<a id="n⊔m≡n⇒m≤n"></a><a id="70568" href="Data.Nat.Properties.html#70568" class="Function">n⊔m≡n⇒m≤n</a> <a id="70578" class="Symbol">=</a> <a id="70580" href="Data.Nat.Properties.html#36674" class="Function">m⊔n≡m⇒n≤m</a>
<a id="70590" class="Symbol">{-#</a> <a id="70594" class="Keyword">WARNING_ON_USAGE</a> <a id="70611" class="Pragma">n⊔m≡n⇒m≤n</a>
<a id="70621" class="String">&quot;Warning: n⊔m≡n⇒m≤n was deprecated in v1.6. Please use m⊔n≡m⇒n≤m instead.&quot;</a>
<a id="70696" class="Symbol">#-}</a>
<a id="n≤m⊔n"></a><a id="70700" href="Data.Nat.Properties.html#70700" class="Function">n≤m⊔n</a> <a id="70706" class="Symbol">=</a> <a id="70708" href="Data.Nat.Properties.html#36790" class="Function">m≤n⊔m</a>
<a id="70714" class="Symbol">{-#</a> <a id="70718" class="Keyword">WARNING_ON_USAGE</a> <a id="70735" class="Pragma">n≤m⊔n</a>
<a id="70741" class="String">&quot;Warning: n≤m⊔n was deprecated in v1.6. Please use m≤n⊔m instead.&quot;</a>
<a id="70808" class="Symbol">#-}</a>
<a id="⊔-least"></a><a id="70812" href="Data.Nat.Properties.html#70812" class="Function">⊔-least</a> <a id="70820" class="Symbol">=</a> <a id="70822" href="Algebra.Construct.NaturalChoice.MaxOp.html#2215" class="Function">⊔-lub</a>
<a id="70828" class="Symbol">{-#</a> <a id="70832" class="Keyword">WARNING_ON_USAGE</a> <a id="70849" class="Pragma">⊔-least</a>
<a id="70857" class="String">&quot;Warning: ⊔-least was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="70926" class="Symbol">#-}</a>
<a id="⊓-greatest"></a><a id="70930" href="Data.Nat.Properties.html#70930" class="Function">⊓-greatest</a> <a id="70941" class="Symbol">=</a> <a id="70943" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a>
<a id="70949" class="Symbol">{-#</a> <a id="70953" class="Keyword">WARNING_ON_USAGE</a> <a id="70970" class="Pragma">⊓-greatest</a>
<a id="70981" class="String">&quot;Warning: ⊓-greatest was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="71053" class="Symbol">#-}</a>
<a id="⊔-pres-≤m"></a><a id="71057" href="Data.Nat.Properties.html#71057" class="Function">⊔-pres-≤m</a> <a id="71067" class="Symbol">=</a> <a id="71069" href="Algebra.Construct.NaturalChoice.MaxOp.html#2215" class="Function">⊔-lub</a>
<a id="71075" class="Symbol">{-#</a> <a id="71079" class="Keyword">WARNING_ON_USAGE</a> <a id="71096" class="Pragma">⊔-pres-≤m</a>
<a id="71106" class="String">&quot;Warning: ⊔-pres-≤m was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="71177" class="Symbol">#-}</a>
<a id="⊓-pres-m≤"></a><a id="71181" href="Data.Nat.Properties.html#71181" class="Function">⊓-pres-m≤</a> <a id="71191" class="Symbol">=</a> <a id="71193" href="Algebra.Construct.NaturalChoice.MinOp.html#7054" class="Function">⊓-glb</a>
<a id="71199" class="Symbol">{-#</a> <a id="71203" class="Keyword">WARNING_ON_USAGE</a> <a id="71220" class="Pragma">⊓-pres-m≤</a>
<a id="71230" class="String">&quot;Warning: ⊓-pres-m≤ was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="71301" class="Symbol">#-}</a>
<a id="⊔-abs-⊓"></a><a id="71305" href="Data.Nat.Properties.html#71305" class="Function">⊔-abs-⊓</a> <a id="71313" class="Symbol">=</a> <a id="71315" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3054" class="Function">⊔-absorbs-⊓</a>
<a id="71327" class="Symbol">{-#</a> <a id="71331" class="Keyword">WARNING_ON_USAGE</a> <a id="71348" class="Pragma">⊔-abs-⊓</a>
<a id="71356" class="String">&quot;Warning: ⊔-abs-⊓ was deprecated in v1.6. Please use ⊔-absorbs-⊓ instead.&quot;</a>
<a id="71431" class="Symbol">#-}</a>
<a id="⊓-abs-⊔"></a><a id="71435" href="Data.Nat.Properties.html#71435" class="Function">⊓-abs-⊔</a> <a id="71443" class="Symbol">=</a> <a id="71445" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2739" class="Function">⊓-absorbs-⊔</a>
<a id="71457" class="Symbol">{-#</a> <a id="71461" class="Keyword">WARNING_ON_USAGE</a> <a id="71478" class="Pragma">⊓-abs-⊔</a>
<a id="71486" class="String">&quot;Warning: ⊓-abs-⊔ was deprecated in v1.6. Please use ⊓-absorbs-⊔ instead.&quot;</a>
<a id="71561" class="Symbol">#-}</a>

<a id="71566" class="Comment">-- Version 2.0</a>

<a id="suc[pred[n]]≡n"></a><a id="71582" href="Data.Nat.Properties.html#71582" class="Function">suc[pred[n]]≡n</a> <a id="71597" class="Symbol">:</a> <a id="71599" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a> <a id="71601" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="71603" class="Number">0</a> <a id="71605" class="Symbol">→</a> <a id="71607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71611" class="Symbol">(</a><a id="71612" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="71617" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a><a id="71618" class="Symbol">)</a> <a id="71620" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="71622" href="Data.Nat.Properties.html#1960" class="Generalizable">n</a>
<a id="71624" href="Data.Nat.Properties.html#71582" class="Function">suc[pred[n]]≡n</a> <a id="71639" class="Symbol">{</a><a id="71640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="71644" class="Symbol">}</a>  <a id="71647" href="Data.Nat.Properties.html#71647" class="Bound">0≢0</a> <a id="71651" class="Symbol">=</a> <a id="71653" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="71667" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="71672" href="Data.Nat.Properties.html#71647" class="Bound">0≢0</a>
<a id="71676" href="Data.Nat.Properties.html#71582" class="Function">suc[pred[n]]≡n</a> <a id="71691" class="Symbol">{</a><a id="71692" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71696" href="Data.Nat.Properties.html#71696" class="Bound">n</a><a id="71697" class="Symbol">}</a> <a id="71699" class="Symbol">_</a>   <a id="71703" class="Symbol">=</a> <a id="71705" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="71710" class="Symbol">{-#</a> <a id="71714" class="Keyword">WARNING_ON_USAGE</a> <a id="71731" class="Pragma">suc[pred[n]]≡n</a>
<a id="71746" class="String">&quot;Warning: suc[pred[n]]≡n was deprecated in v2.0. Please use suc-pred instead. Note that the proof now uses instance arguments&quot;</a>
<a id="71873" class="Symbol">#-}</a>

<a id="≤-step"></a><a id="71878" href="Data.Nat.Properties.html#71878" class="Function">≤-step</a> <a id="71885" class="Symbol">=</a> <a id="71887" href="Data.Nat.Properties.html#7849" class="Function">m≤n⇒m≤1+n</a>
<a id="71897" class="Symbol">{-#</a> <a id="71901" class="Keyword">WARNING_ON_USAGE</a> <a id="71918" class="Pragma">≤-step</a>
<a id="71925" class="String">&quot;Warning: ≤-step was deprecated in v2.0. Please use m≤n⇒m≤1+n instead. &quot;</a>
<a id="71998" class="Symbol">#-}</a>

<a id="≤-stepsˡ"></a><a id="72003" href="Data.Nat.Properties.html#72003" class="Function">≤-stepsˡ</a> <a id="72012" class="Symbol">=</a> <a id="72014" href="Data.Nat.Properties.html#18199" class="Function">m≤n⇒m≤o+n</a>
<a id="72024" class="Symbol">{-#</a> <a id="72028" class="Keyword">WARNING_ON_USAGE</a> <a id="72045" class="Pragma">≤-stepsˡ</a>
<a id="72054" class="String">&quot;Warning: ≤-stepsˡ was deprecated in v2.0. Please use m≤n⇒m≤o+n instead. &quot;</a>
<a id="72129" class="Symbol">#-}</a>

<a id="≤-stepsʳ"></a><a id="72134" href="Data.Nat.Properties.html#72134" class="Function">≤-stepsʳ</a> <a id="72143" class="Symbol">=</a> <a id="72145" href="Data.Nat.Properties.html#18316" class="Function">m≤n⇒m≤n+o</a>
<a id="72155" class="Symbol">{-#</a> <a id="72159" class="Keyword">WARNING_ON_USAGE</a> <a id="72176" class="Pragma">≤-stepsʳ</a>
<a id="72185" class="String">&quot;Warning: ≤-stepsʳ was deprecated in v2.0. Please use m≤n⇒m≤n+o instead. &quot;</a>
<a id="72260" class="Symbol">#-}</a>

<a id="&lt;-step"></a><a id="72265" href="Data.Nat.Properties.html#72265" class="Function">&lt;-step</a> <a id="72272" class="Symbol">=</a> <a id="72274" href="Data.Nat.Properties.html#12050" class="Function">m&lt;n⇒m&lt;1+n</a>
<a id="72284" class="Symbol">{-#</a> <a id="72288" class="Keyword">WARNING_ON_USAGE</a> <a id="72305" class="Pragma">&lt;-step</a>
<a id="72312" class="String">&quot;Warning: &lt;-step was deprecated in v2.0. Please use m&lt;n⇒m&lt;1+n instead. &quot;</a>
<a id="72385" class="Symbol">#-}</a>

<a id="pred-mono"></a><a id="72390" href="Data.Nat.Properties.html#72390" class="Function">pred-mono</a> <a id="72400" class="Symbol">=</a> <a id="72402" href="Data.Nat.Properties.html#53847" class="Function">pred-mono-≤</a>
<a id="72414" class="Symbol">{-#</a> <a id="72418" class="Keyword">WARNING_ON_USAGE</a> <a id="72435" class="Pragma">pred-mono</a>
<a id="72445" class="String">&quot;Warning: pred-mono was deprecated in v2.0. Please use pred-mono-≤ instead. &quot;</a>
<a id="72523" class="Symbol">#-}</a>

<a id="72528" class="Comment">{- issue1844/issue1755: raw bundles have moved to `Data.X.Base` -}</a>
<a id="72595" class="Keyword">open</a> <a id="72600" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="72614" class="Keyword">public</a>
  <a id="72623" class="Keyword">using</a> <a id="72629" class="Symbol">(</a><a id="72630" href="Data.Nat.Base.html#4643" class="Function">*-rawMagma</a><a id="72640" class="Symbol">;</a> <a id="72642" href="Data.Nat.Base.html#4724" class="Function">*-1-rawMonoid</a><a id="72655" class="Symbol">)</a>

<a id="&lt;-transʳ"></a><a id="72658" href="Data.Nat.Properties.html#72658" class="Function">&lt;-transʳ</a> <a id="72667" class="Symbol">=</a> <a id="72669" href="Data.Nat.Properties.html#10083" class="Function">≤-&lt;-trans</a>
<a id="72679" class="Symbol">{-#</a> <a id="72683" class="Keyword">WARNING_ON_USAGE</a> <a id="72700" class="Pragma">&lt;-transʳ</a>
<a id="72709" class="String">&quot;Warning: &lt;-transʳ was deprecated in v2.0. Please use ≤-&lt;-trans instead. &quot;</a>
<a id="72784" class="Symbol">#-}</a>

<a id="&lt;-transˡ"></a><a id="72789" href="Data.Nat.Properties.html#72789" class="Function">&lt;-transˡ</a> <a id="72798" class="Symbol">=</a> <a id="72800" href="Data.Nat.Properties.html#10162" class="Function">&lt;-≤-trans</a>
<a id="72810" class="Symbol">{-#</a> <a id="72814" class="Keyword">WARNING_ON_USAGE</a> <a id="72831" class="Pragma">&lt;-transˡ</a>
<a id="72840" class="String">&quot;Warning: &lt;-transˡ was deprecated in v2.0. Please use &lt;-≤-trans instead. &quot;</a>
<a id="72915" class="Symbol">#-}</a>

</pre></body></html>

==> anc/Data.Nat.Solver.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat.Solver</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Automatic solvers for equations over naturals</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- See README.Nat for examples of how to use this solver</a>

<a id="287" class="Symbol">{-#</a> <a id="291" class="Keyword">OPTIONS</a> <a id="299" class="Pragma">--cubical-compatible</a> <a id="320" class="Pragma">--safe</a> <a id="327" class="Symbol">#-}</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Data.Nat.Solver.html" class="Module">Data.Nat.Solver</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">import</a> <a id="369" href="Algebra.Solver.Ring.Simple.html" class="Module">Algebra.Solver.Ring.Simple</a> <a id="396" class="Symbol">as</a> <a id="399" class="Module">Solver</a>
<a id="406" class="Keyword">import</a> <a id="413" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="455" class="Symbol">as</a> <a id="458" class="Module">ACR</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>

<a id="495" class="Comment">------------------------------------------------------------------------</a>
<a id="568" class="Comment">-- A module for automatically solving propositional equivalences</a>
<a id="633" class="Comment">-- containing _+_ and _*_</a>

<a id="660" class="Keyword">module</a> <a id="+-*-Solver"></a><a id="667" href="Data.Nat.Solver.html#667" class="Module">+-*-Solver</a> <a id="678" class="Symbol">=</a>
  <a id="682" href="Algebra.Solver.Ring.Simple.html" class="Module">Solver</a> <a id="689" class="Symbol">(</a><a id="690" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4309" class="Function">ACR.fromCommutativeSemiring</a> <a id="718" href="Data.Nat.Properties.html#24302" class="Function">+-*-commutativeSemiring</a><a id="741" class="Symbol">)</a> <a id="743" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a>
</pre></body></html>

==> anc/Data.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="266" class="Comment">-- naturals.</a>

<a id="280" class="Symbol">{-#</a> <a id="284" class="Keyword">OPTIONS</a> <a id="292" class="Pragma">--cubical-compatible</a> <a id="313" class="Pragma">--safe</a> <a id="320" class="Symbol">#-}</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Comment">------------------------------------------------------------------------</a>
<a id="421" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="502" class="Keyword">public</a>

<a id="510" class="Comment">------------------------------------------------------------------------</a>
<a id="583" class="Comment">-- Publicly re-export queries</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="646" class="Keyword">public</a>
  <a id="655" class="Keyword">using</a>
  <a id="663" class="Comment">-- key values</a>
  <a id="679" class="Symbol">(</a> <a id="681" href="Data.Nat.Properties.html#2144" class="Function">nonZero?</a>
  <a id="692" class="Comment">-- equalities</a>
  <a id="708" class="Symbol">;</a> <a id="710" href="Data.Nat.Properties.html#3311" class="Function Operator">_≟_</a> <a id="714" class="Symbol">;</a> <a id="716" href="Data.Nat.Properties.html#67376" class="Function">eq?</a>
  <a id="722" class="Comment">-- standard orders &amp; their relationship</a>
  <a id="764" class="Symbol">;</a> <a id="766" href="Data.Nat.Properties.html#6146" class="Function Operator">_≤?_</a> <a id="771" class="Symbol">;</a> <a id="773" href="Data.Nat.Properties.html#6212" class="Function Operator">_≥?_</a> <a id="778" class="Symbol">;</a> <a id="780" href="Data.Nat.Properties.html#10858" class="Function Operator">_&lt;?_</a> <a id="785" class="Symbol">;</a> <a id="787" href="Data.Nat.Properties.html#10900" class="Function Operator">_&gt;?_</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Data.Nat.Properties.html#9433" class="Function">≤-&lt;-connex</a> <a id="807" class="Symbol">;</a> <a id="809" href="Data.Nat.Properties.html#9546" class="Function">≥-&gt;-connex</a> <a id="820" class="Symbol">;</a> <a id="822" href="Data.Nat.Properties.html#9604" class="Function">&lt;-≤-connex</a> <a id="833" class="Symbol">;</a> <a id="835" href="Data.Nat.Properties.html#9669" class="Function">&gt;-≥-connex</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Data.Nat.Properties.html#10543" class="Function">&lt;-cmp</a>
  <a id="858" class="Comment">-- alternative definitions of the orders</a>
  <a id="901" class="Symbol">;</a> <a id="903" href="Data.Nat.Properties.html#63478" class="Function Operator">_≤′?_</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Properties.html#63582" class="Function Operator">_≥′?_</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Properties.html#63536" class="Function Operator">_&lt;′?_</a><a id="922" class="Symbol">;</a> <a id="924" href="Data.Nat.Properties.html#63625" class="Function Operator">_&gt;′?_</a>
  <a id="932" class="Symbol">;</a> <a id="934" href="Data.Nat.Properties.html#65404" class="Function Operator">_≤″?_</a><a id="939" class="Symbol">;</a> <a id="941" href="Data.Nat.Properties.html#65339" class="Function Operator">_&lt;″?_</a><a id="946" class="Symbol">;</a> <a id="948" href="Data.Nat.Properties.html#65482" class="Function Operator">_≥″?_</a><a id="953" class="Symbol">;</a> <a id="955" href="Data.Nat.Properties.html#65525" class="Function Operator">_&gt;″?_</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Data.Nat.Properties.html#66824" class="Function Operator">_&lt;‴?_</a><a id="970" class="Symbol">;</a> <a id="972" href="Data.Nat.Properties.html#66889" class="Function Operator">_≤‴?_</a><a id="977" class="Symbol">;</a> <a id="979" href="Data.Nat.Properties.html#66957" class="Function Operator">_≥‴?_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Nat.Properties.html#67000" class="Function Operator">_&gt;‴?_</a>
  <a id="994" class="Comment">-- bounded predicates</a>
  <a id="1018" class="Symbol">;</a> <a id="1020" href="Data.Nat.Properties.html#67604" class="Function">anyUpTo?</a> <a id="1029" class="Symbol">;</a> <a id="1031" href="Data.Nat.Properties.html#68083" class="Function">allUpTo?</a>
  <a id="1042" class="Symbol">)</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Deprecated</a>

<a id="1133" class="Comment">-- Version 0.17</a>

<a id="1150" class="Comment">-- Version 2.0</a>

<a id="1166" class="Comment">-- solely for the re-export of this name, formerly in `Data.Nat.Properties.Core`</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1279" class="Keyword">public</a>
  <a id="1288" class="Keyword">using</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Data.Nat.Properties.html#7802" class="Function">≤-pred</a><a id="1301" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Parity.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Parity.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Parity</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Symbol">{-#</a> <a id="194" class="Keyword">OPTIONS</a> <a id="202" class="Pragma">--cubical-compatible</a> <a id="223" class="Pragma">--safe</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">module</a> <a id="242" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a>
  <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="315" class="Symbol">;</a> <a id="317" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a><a id="336" class="Symbol">;</a> <a id="338" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a><a id="353" class="Symbol">;</a> <a id="355" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#521" class="Function">0ℓ</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="508" class="Symbol">)</a>

<a id="511" class="Comment">------------------------------------------------------------------------</a>
<a id="584" class="Comment">-- Definition</a>

<a id="599" class="Keyword">data</a> <a id="Parity"></a><a id="604" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Keyword">where</a>
  <a id="Parity.0ℙ"></a><a id="625" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
  <a id="Parity.1ℙ"></a><a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="642" class="Symbol">:</a> <a id="644" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Operations</a>

<a id="740" class="Comment">-- The opposite parity.</a>

<a id="765" class="Keyword">infix</a> <a id="771" class="Number">8</a> <a id="773" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>

<a id="_⁻¹"></a><a id="778" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a> <a id="782" class="Symbol">:</a> <a id="784" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="791" class="Symbol">→</a> <a id="793" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="800" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="803" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="806" class="Symbol">=</a> <a id="808" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="811" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="814" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="817" class="Symbol">=</a> <a id="819" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>

<a id="823" class="Comment">-- Addition.</a>

<a id="837" class="Keyword">infixl</a> <a id="844" class="Number">7</a> <a id="846" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="851" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="864" class="Symbol">→</a> <a id="866" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="873" class="Symbol">→</a> <a id="875" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="882" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="885" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="887" href="Data.Parity.Base.html#887" class="Bound">p</a> <a id="889" class="Symbol">=</a> <a id="891" href="Data.Parity.Base.html#887" class="Bound">p</a>
<a id="893" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="896" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="898" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="900" class="Symbol">=</a> <a id="902" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="904" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a>

<a id="908" class="Comment">-- Multiplication.</a>

<a id="928" class="Keyword">infixl</a> <a id="935" class="Number">7</a> <a id="937" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="942" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a> <a id="946" class="Symbol">:</a> <a id="948" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="955" class="Symbol">→</a> <a id="957" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="964" class="Symbol">→</a> <a id="966" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="973" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="976" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="978" href="Data.Parity.Base.html#978" class="Bound">p</a> <a id="980" class="Symbol">=</a> <a id="982" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="985" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="988" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="990" href="Data.Parity.Base.html#990" class="Bound">p</a> <a id="992" class="Symbol">=</a> <a id="994" href="Data.Parity.Base.html#990" class="Bound">p</a>

<a id="997" class="Comment">------------------------------------------------------------------------</a>
<a id="1070" class="Comment">-- Raw Bundles</a>

<a id="+-rawMagma"></a><a id="1086" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="1108" href="Level.html#521" class="Function">0ℓ</a> <a id="1111" href="Level.html#521" class="Function">0ℓ</a>
<a id="1114" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1125" class="Symbol">=</a> <a id="1127" class="Keyword">record</a>
  <a id="1136" class="Symbol">{</a> <a id="1138" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1150" class="Symbol">;</a> <a id="1152" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1164" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="1167" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="1193" href="Level.html#521" class="Function">0ℓ</a> <a id="1196" href="Level.html#521" class="Function">0ℓ</a>
<a id="1199" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1213" class="Symbol">=</a> <a id="1215" class="Keyword">record</a>
  <a id="1224" class="Symbol">{</a> <a id="1226" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="1230" class="Symbol">=</a> <a id="1232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1238" class="Symbol">;</a> <a id="1240" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1252" class="Symbol">;</a> <a id="1254" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1263" class="Symbol">}</a>

<a id="+-0-rawGroup"></a><a id="1266" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="1290" href="Level.html#521" class="Function">0ℓ</a> <a id="1293" href="Level.html#521" class="Function">0ℓ</a>
<a id="1296" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1309" class="Symbol">=</a> <a id="1311" class="Keyword">record</a>
  <a id="1320" class="Symbol">{</a> <a id="1322" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1334" class="Symbol">;</a> <a id="1336" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1348" class="Symbol">;</a> <a id="1350" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>
  <a id="1362" class="Symbol">;</a> <a id="1364" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1373" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="1376" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="1398" href="Level.html#521" class="Function">0ℓ</a> <a id="1401" href="Level.html#521" class="Function">0ℓ</a>
<a id="1404" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Keyword">record</a>
  <a id="1426" class="Symbol">{</a> <a id="1428" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1454" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="1457" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="1483" href="Level.html#521" class="Function">0ℓ</a> <a id="1486" href="Level.html#521" class="Function">0ℓ</a>
<a id="1489" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1503" class="Symbol">=</a> <a id="1505" class="Keyword">record</a>
  <a id="1514" class="Symbol">{</a> <a id="1516" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1528" class="Symbol">;</a> <a id="1530" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1553" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="1556" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Algebra.Bundles.Raw.html#2222" class="Record">RawNearSemiring</a> <a id="1594" href="Level.html#521" class="Function">0ℓ</a> <a id="1597" href="Level.html#521" class="Function">0ℓ</a>
<a id="1600" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1620" class="Symbol">=</a> <a id="1622" class="Keyword">record</a>
  <a id="1631" class="Symbol">{</a> <a id="1633" href="Algebra.Bundles.Raw.html#2325" class="Field">Carrier</a> <a id="1641" class="Symbol">=</a> <a id="1643" class="Symbol">_</a>
  <a id="1647" class="Symbol">;</a> <a id="1649" href="Algebra.Bundles.Raw.html#2345" class="Field Operator">_≈_</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Bundles.Raw.html#2373" class="Field Operator">_+_</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1675" class="Symbol">;</a> <a id="1677" href="Algebra.Bundles.Raw.html#2399" class="Field Operator">_*_</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1689" class="Symbol">;</a> <a id="1691" href="Algebra.Bundles.Raw.html#2425" class="Field">0#</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1701" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="1704" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Algebra.Bundles.Raw.html#2934" class="Record">RawSemiring</a> <a id="1734" href="Level.html#521" class="Function">0ℓ</a> <a id="1737" href="Level.html#521" class="Function">0ℓ</a>
<a id="1740" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1756" class="Symbol">=</a> <a id="1758" class="Keyword">record</a>
  <a id="1767" class="Symbol">{</a> <a id="1769" href="Algebra.Bundles.Raw.html#3033" class="Field">Carrier</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">_</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Algebra.Bundles.Raw.html#3053" class="Field Operator">_≈_</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1797" class="Symbol">;</a> <a id="1799" href="Algebra.Bundles.Raw.html#3081" class="Field Operator">_+_</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Algebra.Bundles.Raw.html#3107" class="Field Operator">_*_</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Bundles.Raw.html#3133" class="Field">0#</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1837" class="Symbol">;</a> <a id="1839" href="Algebra.Bundles.Raw.html#3155" class="Field">1#</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1849" class="Symbol">}</a>


<a id="1853" class="Comment">------------------------------------------------------------------------</a>
<a id="1926" class="Comment">-- Homomorphisms between Parity and Sign</a>

<a id="toSign"></a><a id="1968" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="1991" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1998" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="2005" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="2012" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="fromSign"></a><a id="2020" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="2045" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2054" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="2061" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2070" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
</pre></body></html>

==> anc/Data.Product.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of products</a>
<a id="142" class="Comment">------------------------------------------------------------------------</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">OPTIONS</a> <a id="228" class="Pragma">--cubical-compatible</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Algebra.html" class="Module">Algebra</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="354" class="Symbol">;</a> <a id="356" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="508" class="Symbol">as</a> <a id="511" class="Module">Sum</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="531" class="Symbol">;</a> <a id="533" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="537" class="Symbol">;</a> <a id="539" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Function.Base.html" class="Module">Function.Base</a> <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="661" class="Symbol">)</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="702" class="Symbol">;</a> <a id="704" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="711" class="Symbol">;</a> <a id="713" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="718" class="Symbol">)</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="760" class="Keyword">using</a> <a id="766" class="Symbol">(</a><a id="767" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a><a id="782" class="Symbol">)</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Level.html" class="Module">Level</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="814" class="Symbol">;</a> <a id="816" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="819" class="Symbol">)</a>
<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>

<a id="877" class="Keyword">import</a> <a id="884" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="905" class="Symbol">as</a> <a id="908" class="Module">FuncDef</a>

<a id="917" class="Comment">------------------------------------------------------------------------</a>

<a id="991" class="Keyword">private</a>
  <a id="1001" class="Keyword">variable</a>
    <a id="1014" href="Data.Product.Algebra.html#1014" class="Generalizable">a</a> <a id="1016" href="Data.Product.Algebra.html#1016" class="Generalizable">b</a> <a id="1018" href="Data.Product.Algebra.html#1018" class="Generalizable">c</a> <a id="1020" href="Data.Product.Algebra.html#1020" class="Generalizable">d</a> <a id="1022" href="Data.Product.Algebra.html#1022" class="Generalizable">p</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1036" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1038" href="Data.Product.Algebra.html#1038" class="Generalizable">B</a> <a id="1040" href="Data.Product.Algebra.html#1040" class="Generalizable">C</a> <a id="1042" href="Data.Product.Algebra.html#1042" class="Generalizable">D</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1050" href="Data.Product.Algebra.html#1014" class="Generalizable">a</a>

<a id="1053" class="Comment">------------------------------------------------------------------------</a>
<a id="1126" class="Comment">-- Properties of Σ</a>

<a id="1146" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="1166" href="Data.Product.Algebra.html#1166" class="Function">Σ-assoc</a> <a id="1174" class="Symbol">:</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Data.Product.Algebra.html#1177" class="Bound">B</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1189" href="Data.Product.Algebra.html#1016" class="Generalizable">b</a><a id="1190" class="Symbol">}</a> <a id="1192" class="Symbol">{</a><a id="1193" href="Data.Product.Algebra.html#1193" class="Bound">C</a> <a id="1195" class="Symbol">:</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Product.Algebra.html#1198" class="Bound">a</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Data.Product.Algebra.html#1177" class="Bound">B</a> <a id="1209" href="Data.Product.Algebra.html#1198" class="Bound">a</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1217" href="Data.Product.Algebra.html#1018" class="Generalizable">c</a><a id="1218" class="Symbol">}</a> <a id="1220" class="Symbol">→</a>
          <a id="1232" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1237" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1239" href="Data.Product.Algebra.html#1177" class="Bound">B</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1251" href="Data.Product.Algebra.html#1193" class="Bound">C</a><a id="1252" class="Symbol">)</a> <a id="1254" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1256" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1258" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1260" class="Symbol">(λ</a> <a id="1263" href="Data.Product.Algebra.html#1263" class="Bound">a</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Product.Algebra.html#1177" class="Bound">B</a> <a id="1272" href="Data.Product.Algebra.html#1263" class="Bound">a</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Data.Product.Algebra.html#1193" class="Bound">C</a> <a id="1278" href="Data.Product.Algebra.html#1263" class="Bound">a</a><a id="1279" class="Symbol">))</a>
<a id="1282" href="Data.Product.Algebra.html#1166" class="Function">Σ-assoc</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1298" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="1305" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="1312" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1318" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>

<a id="1325" class="Comment">-- Σ is associative, alternate formulation</a>
<a id="Σ-assoc-alt"></a><a id="1368" href="Data.Product.Algebra.html#1368" class="Function">Σ-assoc-alt</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">{</a><a id="1383" href="Data.Product.Algebra.html#1383" class="Bound">B</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1395" href="Data.Product.Algebra.html#1016" class="Generalizable">b</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Data.Product.Algebra.html#1399" class="Bound">C</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1405" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1407" href="Data.Product.Algebra.html#1383" class="Bound">B</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1415" href="Data.Product.Algebra.html#1018" class="Generalizable">c</a><a id="1416" class="Symbol">}</a> <a id="1418" class="Symbol">→</a>
          <a id="1430" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1435" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1437" href="Data.Product.Algebra.html#1383" class="Bound">B</a><a id="1438" class="Symbol">)</a> <a id="1440" href="Data.Product.Algebra.html#1399" class="Bound">C</a> <a id="1442" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1444" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1446" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1448" class="Symbol">(λ</a> <a id="1451" href="Data.Product.Algebra.html#1451" class="Bound">a</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Data.Product.Algebra.html#1383" class="Bound">B</a> <a id="1460" href="Data.Product.Algebra.html#1451" class="Bound">a</a><a id="1461" class="Symbol">)</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="1470" href="Data.Product.Algebra.html#1399" class="Bound">C</a> <a id="1472" href="Data.Product.Algebra.html#1451" class="Bound">a</a><a id="1473" class="Symbol">))</a>
<a id="1476" href="Data.Product.Algebra.html#1368" class="Function">Σ-assoc-alt</a> <a id="1488" class="Symbol">=</a> <a id="1490" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1496" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="1511" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="1526" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1532" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>

<a id="1539" class="Comment">------------------------------------------------------------------------</a>
<a id="1612" class="Comment">-- Algebraic properties</a>

<a id="1637" class="Comment">-- × is a congruence</a>
<a id="×-cong"></a><a id="1658" href="Data.Product.Algebra.html#1658" class="Function">×-cong</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1669" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1671" href="Data.Product.Algebra.html#1038" class="Generalizable">B</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="Data.Product.Algebra.html#1040" class="Generalizable">C</a> <a id="1677" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1679" href="Data.Product.Algebra.html#1042" class="Generalizable">D</a> <a id="1681" class="Symbol">→</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Data.Product.Algebra.html#1036" class="Generalizable">A</a> <a id="1686" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1688" href="Data.Product.Algebra.html#1040" class="Generalizable">C</a><a id="1689" class="Symbol">)</a> <a id="1691" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Data.Product.Algebra.html#1038" class="Generalizable">B</a> <a id="1696" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1698" href="Data.Product.Algebra.html#1042" class="Generalizable">D</a><a id="1699" class="Symbol">)</a>
<a id="1701" href="Data.Product.Algebra.html#1658" class="Function">×-cong</a> <a id="1708" href="Data.Product.Algebra.html#1708" class="Bound">i</a> <a id="1710" href="Data.Product.Algebra.html#1710" class="Bound">j</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1725" href="Function.Bundles.html#7394" class="Function">I.to</a> <a id="1730" href="Function.Bundles.html#7394" class="Field">J.to</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1741" href="Function.Bundles.html#7418" class="Function">I.from</a> <a id="1748" href="Function.Bundles.html#7418" class="Field">J.from</a><a id="1754" class="Symbol">)</a>
  <a id="1758" class="Symbol">(λ</a> <a id="1761" class="Symbol">{(</a><a id="1763" href="Data.Product.Algebra.html#1763" class="Bound">a</a> <a id="1765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1767" href="Data.Product.Algebra.html#1767" class="Bound">b</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">→</a> <a id="1772" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="1778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="1802" href="Data.Product.Algebra.html#1763" class="Bound">a</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="1825" href="Data.Product.Algebra.html#1767" class="Bound">b</a><a id="1826" class="Symbol">)})</a>
  <a id="1832" class="Symbol">(λ</a> <a id="1835" class="Symbol">{(</a><a id="1837" href="Data.Product.Algebra.html#1837" class="Bound">a</a> <a id="1839" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1841" href="Data.Product.Algebra.html#1841" class="Bound">b</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="1852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="1876" href="Data.Product.Algebra.html#1837" class="Bound">a</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="1899" href="Data.Product.Algebra.html#1841" class="Bound">b</a><a id="1900" class="Symbol">)})</a>
  <a id="1906" class="Keyword">where</a> <a id="1912" class="Keyword">module</a> <a id="1919" href="Data.Product.Algebra.html#1919" class="Module">I</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="1931" href="Data.Product.Algebra.html#1708" class="Bound">i</a><a id="1932" class="Symbol">;</a> <a id="1934" class="Keyword">module</a> <a id="1941" href="Data.Product.Algebra.html#1941" class="Module">J</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="1953" href="Data.Product.Algebra.html#1710" class="Bound">j</a>

<a id="1956" class="Comment">-- × is commutative.</a>
<a id="1977" class="Comment">-- (we don&#39;t use Commutative because it isn&#39;t polymorphic enough)</a>
<a id="×-comm"></a><a id="2043" href="Data.Product.Algebra.html#2043" class="Function">×-comm</a> <a id="2050" class="Symbol">:</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Data.Product.Algebra.html#2053" class="Bound">A</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2061" href="Data.Product.Algebra.html#1014" class="Generalizable">a</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Data.Product.Algebra.html#2065" class="Bound">B</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2073" href="Data.Product.Algebra.html#1016" class="Generalizable">b</a><a id="2074" class="Symbol">)</a> <a id="2076" class="Symbol">→</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Data.Product.Algebra.html#2053" class="Bound">A</a> <a id="2081" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2083" href="Data.Product.Algebra.html#2065" class="Bound">B</a><a id="2084" class="Symbol">)</a> <a id="2086" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Data.Product.Algebra.html#2065" class="Bound">B</a> <a id="2091" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2093" href="Data.Product.Algebra.html#2053" class="Bound">A</a><a id="2094" class="Symbol">)</a>
<a id="2096" href="Data.Product.Algebra.html#2043" class="Function">×-comm</a> <a id="2103" class="Symbol">_</a> <a id="2105" class="Symbol">_</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2115" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2120" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2125" href="Data.Product.Properties.html#2188" class="Function">swap-involutive</a> <a id="2141" href="Data.Product.Properties.html#2188" class="Function">swap-involutive</a>

<a id="2158" class="Keyword">module</a> <a id="2165" href="Data.Product.Algebra.html#2165" class="Module">_</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2177" class="Symbol">)</a> <a id="2179" class="Keyword">where</a>

  <a id="2188" class="Comment">-- × is associative</a>
  <a id="2210" href="Data.Product.Algebra.html#2210" class="Function">×-assoc</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2232" class="Symbol">{</a><a id="2233" class="Argument">ℓ</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2238" class="Symbol">}</a> <a id="2240" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2244" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2250" href="Data.Product.Algebra.html#2210" class="Function">×-assoc</a> <a id="2258" class="Symbol">_</a> <a id="2260" class="Symbol">_</a> <a id="2262" class="Symbol">_</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2272" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="2280" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="2288" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="2294" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>

  <a id="2303" class="Comment">-- ⊤ is the identity for ×</a>
  <a id="2332" href="Data.Product.Algebra.html#2332" class="Function">×-identityˡ</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="2359" class="Symbol">{</a><a id="2360" class="Argument">ℓ</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2365" class="Symbol">}</a> <a id="2367" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2371" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2373" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2379" href="Data.Product.Algebra.html#2332" class="Function">×-identityˡ</a> <a id="2391" class="Symbol">_</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2401" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a> <a id="2411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2413" class="Symbol">)</a> <a id="2415" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="2421" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>

  <a id="2430" href="Data.Product.Algebra.html#2430" class="Function">×-identityʳ</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="2458" class="Symbol">{</a><a id="2459" class="Argument">ℓ</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2464" class="Symbol">}</a> <a id="2466" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2470" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2472" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2478" href="Data.Product.Algebra.html#2430" class="Function">×-identityʳ</a> <a id="2490" class="Symbol">_</a> <a id="2492" class="Symbol">=</a> <a id="2494" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2500" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2510" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a><a id="2512" class="Symbol">)</a> <a id="2514" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="2520" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>

  <a id="2529" href="Data.Product.Algebra.html#2529" class="Function">×-identity</a> <a id="2540" class="Symbol">:</a> <a id="2542" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2551" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2555" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2557" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2563" href="Data.Product.Algebra.html#2529" class="Function">×-identity</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Data.Product.Algebra.html#2332" class="Function">×-identityˡ</a> <a id="2588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2590" href="Data.Product.Algebra.html#2430" class="Function">×-identityʳ</a>

  <a id="2605" class="Comment">-- ⊥ is the zero for ×</a>
  <a id="2630" href="Data.Product.Algebra.html#2630" class="Function">×-zeroˡ</a> <a id="2638" class="Symbol">:</a> <a id="2640" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2649" class="Symbol">{</a><a id="2650" class="Argument">ℓ</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2655" class="Symbol">}</a> <a id="2657" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2661" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2663" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2669" href="Data.Product.Algebra.html#2630" class="Function">×-zeroˡ</a> <a id="2677" href="Data.Product.Algebra.html#2677" class="Bound">A</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2687" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2693" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="2700" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="2707" class="Symbol">λ</a> <a id="2709" class="Symbol">()</a>

  <a id="2715" href="Data.Product.Algebra.html#2715" class="Function">×-zeroʳ</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2735" class="Symbol">{</a><a id="2736" class="Argument">ℓ</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2741" class="Symbol">}</a> <a id="2743" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2747" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2749" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2755" href="Data.Product.Algebra.html#2715" class="Function">×-zeroʳ</a> <a id="2763" href="Data.Product.Algebra.html#2763" class="Bound">A</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2773" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2779" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="2786" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="2793" class="Symbol">λ</a> <a id="2795" class="Symbol">()</a>

  <a id="2801" href="Data.Product.Algebra.html#2801" class="Function">×-zero</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2815" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2819" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2821" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2827" href="Data.Product.Algebra.html#2801" class="Function">×-zero</a> <a id="2834" class="Symbol">=</a> <a id="2836" href="Data.Product.Algebra.html#2630" class="Function">×-zeroˡ</a> <a id="2844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2846" href="Data.Product.Algebra.html#2715" class="Function">×-zeroʳ</a>

  <a id="2857" class="Comment">-- × distributes over ⊎</a>
  <a id="2883" href="Data.Product.Algebra.html#2883" class="Function">×-distribˡ-⊎</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Algebra.Definitions.html#3155" class="Function Operator">_DistributesOverˡ_</a> <a id="2917" class="Symbol">{</a><a id="2918" class="Argument">ℓ</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="2923" class="Symbol">}</a> <a id="2925" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2929" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="2933" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2939" href="Data.Product.Algebra.html#2883" class="Function">×-distribˡ-⊎</a> <a id="2952" class="Symbol">_</a> <a id="2954" class="Symbol">_</a> <a id="2956" class="Symbol">_</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
    <a id="2970" class="Symbol">(</a><a id="2971" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2979" class="Symbol">λ</a> <a id="2981" href="Data.Product.Algebra.html#2981" class="Bound">x</a> <a id="2983" class="Symbol">→</a> <a id="2985" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="2987" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2992" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Data.Product.Algebra.html#2981" class="Bound">x</a> <a id="2998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3000" class="Symbol">)</a> <a id="3002" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3004" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3009" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Data.Product.Algebra.html#2981" class="Bound">x</a> <a id="3015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3021" class="Symbol">)</a>
    <a id="3027" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3029" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3034" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3039" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3041" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3046" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3051" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3058" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3064" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3070" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3072" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3078" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3084" class="Symbol">(</a><a id="3085" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3093" class="Symbol">λ</a> <a id="3095" href="Data.Product.Algebra.html#3095" class="Bound">_</a> <a id="3097" class="Symbol">→</a> <a id="3099" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3105" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3111" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3113" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3119" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3120" class="Symbol">)</a>

  <a id="3125" href="Data.Product.Algebra.html#3125" class="Function">×-distribʳ-⊎</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Algebra.Definitions.html#3274" class="Function Operator">_DistributesOverʳ_</a> <a id="3159" class="Symbol">{</a><a id="3160" class="Argument">ℓ</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="3165" class="Symbol">}</a> <a id="3167" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3171" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3175" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3181" href="Data.Product.Algebra.html#3125" class="Function">×-distribʳ-⊎</a> <a id="3194" class="Symbol">_</a> <a id="3196" class="Symbol">_</a> <a id="3198" class="Symbol">_</a> <a id="3200" class="Symbol">=</a> <a id="3202" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
    <a id="3212" class="Symbol">(</a><a id="3213" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3221" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3223" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3229" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3234" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3236" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3242" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3247" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3249" class="Symbol">)</a>
    <a id="3255" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3257" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3262" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3267" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3269" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3274" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3279" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3286" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3292" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3298" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3300" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3306" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3312" class="Symbol">(</a><a id="3313" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3321" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3327" class="Symbol">(λ</a> <a id="3330" href="Data.Product.Algebra.html#3330" class="Bound">_</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a><a id="3339" class="Symbol">)</a> <a id="3341" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3343" class="Symbol">(λ</a> <a id="3346" href="Data.Product.Algebra.html#3346" class="Bound">_</a> <a id="3348" class="Symbol">→</a> <a id="3350" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a><a id="3355" class="Symbol">)</a> <a id="3357" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3358" class="Symbol">)</a>

  <a id="3363" href="Data.Product.Algebra.html#3363" class="Function">×-distrib-⊎</a> <a id="3375" class="Symbol">:</a> <a id="3377" href="Algebra.Definitions.html#3393" class="Function Operator">_DistributesOver_</a> <a id="3395" class="Symbol">{</a><a id="3396" class="Argument">ℓ</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="3401" class="Symbol">}</a> <a id="3403" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3407" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3411" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3417" href="Data.Product.Algebra.html#3363" class="Function">×-distrib-⊎</a> <a id="3429" class="Symbol">=</a> <a id="3431" href="Data.Product.Algebra.html#2883" class="Function">×-distribˡ-⊎</a> <a id="3444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3446" href="Data.Product.Algebra.html#3125" class="Function">×-distribʳ-⊎</a>

<a id="3460" class="Comment">------------------------------------------------------------------------</a>
<a id="3533" class="Comment">-- Algebraic structures</a>

  <a id="3560" href="Data.Product.Algebra.html#3560" class="Function">×-isMagma</a> <a id="3570" class="Symbol">:</a> <a id="3572" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="3580" class="Symbol">{</a><a id="3581" class="Argument">ℓ</a> <a id="3583" class="Symbol">=</a> <a id="3585" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="3586" class="Symbol">}</a> <a id="3588" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3592" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3598" href="Data.Product.Algebra.html#3560" class="Function">×-isMagma</a> <a id="3608" class="Symbol">=</a> <a id="3610" class="Keyword">record</a>
    <a id="3621" class="Symbol">{</a> <a id="3623" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="3637" class="Symbol">=</a> <a id="3639" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a>
    <a id="3659" class="Symbol">;</a> <a id="3661" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="3675" class="Symbol">=</a> <a id="3677" href="Data.Product.Algebra.html#1658" class="Function">×-cong</a>
    <a id="3688" class="Symbol">}</a>

  <a id="3693" href="Data.Product.Algebra.html#3693" class="Function">×-isSemigroup</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="3721" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3725" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3731" href="Data.Product.Algebra.html#3693" class="Function">×-isSemigroup</a> <a id="3745" class="Symbol">=</a> <a id="3747" class="Keyword">record</a>
    <a id="3758" class="Symbol">{</a> <a id="3760" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Data.Product.Algebra.html#3560" class="Function">×-isMagma</a>
    <a id="3784" class="Symbol">;</a> <a id="3786" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="3794" class="Symbol">=</a> <a id="3796" class="Symbol">λ</a> <a id="3798" href="Data.Product.Algebra.html#3798" class="Bound">_</a> <a id="3800" href="Data.Product.Algebra.html#3800" class="Bound">_</a> <a id="3802" href="Data.Product.Algebra.html#3802" class="Bound">_</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Data.Product.Algebra.html#1166" class="Function">Σ-assoc</a>
    <a id="3818" class="Symbol">}</a>

  <a id="3823" href="Data.Product.Algebra.html#3823" class="Function">×-isMonoid</a> <a id="3834" class="Symbol">:</a> <a id="3836" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="3845" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3849" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3853" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="3857" href="Data.Product.Algebra.html#3823" class="Function">×-isMonoid</a> <a id="3868" class="Symbol">=</a> <a id="3870" class="Keyword">record</a>
    <a id="3881" class="Symbol">{</a> <a id="3883" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="3895" class="Symbol">=</a> <a id="3897" href="Data.Product.Algebra.html#3693" class="Function">×-isSemigroup</a>
    <a id="3915" class="Symbol">;</a> <a id="3917" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="3929" class="Symbol">=</a> <a id="3931" href="Data.Product.Algebra.html#2332" class="Function">×-identityˡ</a> <a id="3943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3945" href="Data.Product.Algebra.html#2430" class="Function">×-identityʳ</a>
    <a id="3961" class="Symbol">}</a>

  <a id="3966" href="Data.Product.Algebra.html#3966" class="Function">×-isCommutativeMonoid</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="4010" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4014" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4018" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="4022" href="Data.Product.Algebra.html#3966" class="Function">×-isCommutativeMonoid</a> <a id="4044" class="Symbol">=</a> <a id="4046" class="Keyword">record</a>
    <a id="4057" class="Symbol">{</a> <a id="4059" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="4068" class="Symbol">=</a> <a id="4070" href="Data.Product.Algebra.html#3823" class="Function">×-isMonoid</a>
    <a id="4085" class="Symbol">;</a> <a id="4087" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="4096" class="Symbol">=</a> <a id="4098" href="Data.Product.Algebra.html#2043" class="Function">×-comm</a>
    <a id="4109" class="Symbol">}</a>

  <a id="4114" href="Data.Product.Algebra.html#4114" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4152" class="Symbol">:</a> <a id="4154" href="Algebra.Structures.html#10875" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="4188" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4192" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4196" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4200" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="4202" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="4206" href="Data.Product.Algebra.html#4114" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4244" class="Symbol">=</a> <a id="4246" class="Keyword">record</a>
    <a id="4257" class="Symbol">{</a> <a id="4259" href="Algebra.Structures.html#11137" class="Field">+-isCommutativeMonoid</a> <a id="4281" class="Symbol">=</a> <a id="4283" href="Data.Sum.Algebra.html#2640" class="Function">⊎-isCommutativeMonoid</a> <a id="4305" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
    <a id="4311" class="Symbol">;</a> <a id="4313" href="Algebra.Structures.html#11190" class="Field">*-cong</a>                <a id="4335" class="Symbol">=</a> <a id="4337" href="Data.Product.Algebra.html#1658" class="Function">×-cong</a>
    <a id="4348" class="Symbol">;</a> <a id="4350" href="Algebra.Structures.html#11231" class="Field">*-assoc</a>               <a id="4372" class="Symbol">=</a> <a id="4374" href="Data.Product.Algebra.html#2210" class="Function">×-assoc</a>
    <a id="4386" class="Symbol">;</a> <a id="4388" href="Algebra.Structures.html#11273" class="Field">*-identity</a>            <a id="4410" class="Symbol">=</a> <a id="4412" href="Data.Product.Algebra.html#2529" class="Function">×-identity</a>
    <a id="4427" class="Symbol">;</a> <a id="4429" href="Algebra.Structures.html#11315" class="Field">distrib</a>               <a id="4451" class="Symbol">=</a> <a id="4453" href="Data.Product.Algebra.html#3363" class="Function">×-distrib-⊎</a>
    <a id="4469" class="Symbol">}</a>

  <a id="4474" href="Data.Product.Algebra.html#4474" class="Function">⊎-×-isSemiring</a> <a id="4489" class="Symbol">:</a> <a id="4491" href="Algebra.Structures.html#12731" class="Record">IsSemiring</a> <a id="4502" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4506" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4510" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4514" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="4516" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="4520" href="Data.Product.Algebra.html#4474" class="Function">⊎-×-isSemiring</a> <a id="4535" class="Symbol">=</a> <a id="4537" class="Keyword">record</a>
    <a id="4548" class="Symbol">{</a> <a id="4550" href="Algebra.Structures.html#12800" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4584" class="Symbol">=</a> <a id="4586" href="Data.Product.Algebra.html#4114" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a>
    <a id="4628" class="Symbol">;</a> <a id="4630" href="Algebra.Structures.html#12890" class="Field">zero</a>                              <a id="4664" class="Symbol">=</a> <a id="4666" href="Data.Product.Algebra.html#2801" class="Function">×-zero</a>
    <a id="4677" class="Symbol">}</a>

  <a id="4682" href="Data.Product.Algebra.html#4682" class="Function">⊎-×-isCommutativeSemiring</a> <a id="4708" class="Symbol">:</a> <a id="4710" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="4732" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4736" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4740" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4744" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="4746" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="4750" href="Data.Product.Algebra.html#4682" class="Function">⊎-×-isCommutativeSemiring</a> <a id="4776" class="Symbol">=</a> <a id="4778" class="Keyword">record</a>
    <a id="4789" class="Symbol">{</a> <a id="4791" href="Algebra.Structures.html#13498" class="Field">isSemiring</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Data.Product.Algebra.html#4474" class="Function">⊎-×-isSemiring</a>
    <a id="4823" class="Symbol">;</a> <a id="4825" href="Algebra.Structures.html#13536" class="Field">*-comm</a>     <a id="4836" class="Symbol">=</a> <a id="4838" href="Data.Product.Algebra.html#2043" class="Function">×-comm</a>
    <a id="4849" class="Symbol">}</a>
<a id="4851" class="Comment">------------------------------------------------------------------------</a>
<a id="4924" class="Comment">-- Algebraic bundles</a>

  <a id="4948" href="Data.Product.Algebra.html#4948" class="Function">×-magma</a> <a id="4956" class="Symbol">:</a> <a id="4958" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4969" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="4970" class="Symbol">)</a> <a id="4972" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
  <a id="4976" href="Data.Product.Algebra.html#4948" class="Function">×-magma</a> <a id="4984" class="Symbol">=</a> <a id="4986" class="Keyword">record</a>
    <a id="4997" class="Symbol">{</a> <a id="4999" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="5007" class="Symbol">=</a> <a id="5009" href="Data.Product.Algebra.html#3560" class="Function">×-isMagma</a>
    <a id="5023" class="Symbol">}</a>

  <a id="5028" href="Data.Product.Algebra.html#5028" class="Function">×-semigroup</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5057" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="5058" class="Symbol">)</a> <a id="5060" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
  <a id="5064" href="Data.Product.Algebra.html#5028" class="Function">×-semigroup</a> <a id="5076" class="Symbol">=</a> <a id="5078" class="Keyword">record</a>
    <a id="5089" class="Symbol">{</a> <a id="5091" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Data.Product.Algebra.html#3693" class="Function">×-isSemigroup</a>
    <a id="5123" class="Symbol">}</a>

  <a id="5128" href="Data.Product.Algebra.html#5128" class="Function">×-monoid</a> <a id="5137" class="Symbol">:</a> <a id="5139" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5151" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="5152" class="Symbol">)</a> <a id="5154" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
  <a id="5158" href="Data.Product.Algebra.html#5128" class="Function">×-monoid</a> <a id="5167" class="Symbol">=</a> <a id="5169" class="Keyword">record</a>
    <a id="5180" class="Symbol">{</a> <a id="5182" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Data.Product.Algebra.html#3823" class="Function">×-isMonoid</a>
    <a id="5208" class="Symbol">}</a>

  <a id="5213" href="Data.Product.Algebra.html#5213" class="Function">×-commutativeMonoid</a> <a id="5233" class="Symbol">:</a> <a id="5235" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="5253" class="Symbol">(</a><a id="5254" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5258" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="5259" class="Symbol">)</a> <a id="5261" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
  <a id="5265" href="Data.Product.Algebra.html#5213" class="Function">×-commutativeMonoid</a> <a id="5285" class="Symbol">=</a> <a id="5287" class="Keyword">record</a>
    <a id="5298" class="Symbol">{</a> <a id="5300" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="5320" class="Symbol">=</a> <a id="5322" href="Data.Product.Algebra.html#3966" class="Function">×-isCommutativeMonoid</a>
    <a id="5348" class="Symbol">}</a>

  <a id="5353" href="Data.Product.Algebra.html#5353" class="Function">×-⊎-commutativeSemiring</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="5399" class="Symbol">(</a><a id="5400" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5404" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a><a id="5405" class="Symbol">)</a> <a id="5407" href="Data.Product.Algebra.html#2168" class="Bound">ℓ</a>
  <a id="5411" href="Data.Product.Algebra.html#5353" class="Function">×-⊎-commutativeSemiring</a> <a id="5435" class="Symbol">=</a> <a id="5437" class="Keyword">record</a>
    <a id="5448" class="Symbol">{</a> <a id="5450" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="5472" class="Symbol">=</a> <a id="5474" href="Data.Product.Algebra.html#4682" class="Function">⊎-×-isCommutativeSemiring</a>
    <a id="5504" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.Product.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Function.Base.html" class="Module">Function.Base</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Level.html" class="Module">Level</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="330" class="Symbol">)</a>

<a id="333" class="Keyword">private</a>
  <a id="343" class="Keyword">variable</a>
    <a id="356" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="358" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="360" href="Data.Product.Base.html#360" class="Generalizable">c</a> <a id="362" href="Data.Product.Base.html#362" class="Generalizable">d</a> <a id="364" href="Data.Product.Base.html#364" class="Generalizable">e</a> <a id="366" href="Data.Product.Base.html#366" class="Generalizable">f</a> <a id="368" href="Data.Product.Base.html#368" class="Generalizable">ℓ</a> <a id="370" href="Data.Product.Base.html#370" class="Generalizable">p</a> <a id="372" href="Data.Product.Base.html#372" class="Generalizable">q</a> <a id="374" href="Data.Product.Base.html#374" class="Generalizable">r</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="388" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="396" href="Data.Product.Base.html#356" class="Generalizable">a</a>
    <a id="402" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="404" class="Symbol">:</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Data.Product.Base.html#358" class="Generalizable">b</a>
    <a id="416" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="418" class="Symbol">:</a> <a id="420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="424" href="Data.Product.Base.html#360" class="Generalizable">c</a>
    <a id="430" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" href="Data.Product.Base.html#362" class="Generalizable">d</a>
    <a id="444" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="452" href="Data.Product.Base.html#364" class="Generalizable">e</a>
    <a id="458" href="Data.Product.Base.html#458" class="Generalizable">F</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Data.Product.Base.html#366" class="Generalizable">f</a>

<a id="469" class="Comment">------------------------------------------------------------------------</a>
<a id="542" class="Comment">-- Definition of dependent products</a>

<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="610" class="Keyword">public</a>
  <a id="619" class="Keyword">renaming</a> <a id="628" class="Symbol">(</a><a id="629" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="633" class="Symbol">to</a> <a id="636" class="Field">proj₁</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="647" class="Symbol">to</a> <a id="650" class="Field">proj₂</a><a id="655" class="Symbol">)</a>
  <a id="659" class="Keyword">hiding</a> <a id="666" class="Symbol">(</a><a id="667" class="Keyword">module</a> <a id="674" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">module</a> <a id="Σ"></a><a id="685" href="Data.Product.Base.html#685" class="Module">Σ</a> <a id="687" class="Symbol">=</a> <a id="689" href="Agda.Builtin.Sigma.html#165" class="Module">Agda.Builtin.Sigma.Σ</a>
  <a id="712" class="Keyword">renaming</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="726" class="Symbol">to</a> <a id="729" class="Field">proj₁</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" class="Symbol">to</a> <a id="743" class="Field">proj₂</a><a id="748" class="Symbol">)</a>

<a id="751" class="Comment">------------------------------------------------------------------------</a>
<a id="824" class="Comment">-- Existential quantifiers</a>

<a id="∃"></a><a id="852" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="854" class="Symbol">:</a> <a id="856" class="Symbol">∀</a> <a id="858" class="Symbol">{</a><a id="859" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="861" class="Symbol">:</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">→</a> <a id="872" class="Symbol">(</a><a id="873" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="890" class="Symbol">(</a><a id="891" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="893" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="895" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="900" class="Symbol">=</a> <a id="902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="904" class="Symbol">_</a>

<a id="∃₂"></a><a id="907" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="910" class="Symbol">:</a> <a id="912" class="Symbol">∀</a> <a id="914" class="Symbol">{</a><a id="915" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">{</a><a id="927" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="940" class="Symbol">}</a>
     <a id="947" class="Symbol">(</a><a id="948" href="Data.Product.Base.html#948" class="Bound">C</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="955" class="Symbol">:</a> <a id="957" href="Data.Product.Base.html#915" class="Bound">A</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="964" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="972" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="973" class="Symbol">)</a> <a id="975" class="Symbol">→</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">(</a><a id="982" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="986" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="988" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="990" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="991" class="Symbol">)</a>
<a id="993" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="996" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1002" class="Symbol">λ</a> <a id="1004" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1010" class="Symbol">λ</a> <a id="1012" href="Data.Product.Base.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="1018" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1020" href="Data.Product.Base.html#1012" class="Bound">b</a>

<a id="1023" class="Comment">------------------------------------------------------------------------</a>
<a id="1096" class="Comment">-- Syntaxes</a>

<a id="1109" class="Comment">-- The syntax declaration below is attached to Σ-syntax, to make it</a>
<a id="1177" class="Comment">-- easy to import Σ without the special syntax.</a>

<a id="1226" class="Keyword">infix</a> <a id="1232" class="Number">2</a> <a id="1234" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="1244" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1264" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1278" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1290" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1292" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="1309" class="Keyword">syntax</a> <a id="1316" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1325" class="Bound">A</a> <a id="1327" class="Symbol">(λ</a> <a id="1330" class="Bound">x</a> <a id="1332" class="Symbol">→</a> <a id="1334" class="Bound">B</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">=</a> <a id="1339" class="Function">Σ[</a> <a id="1342" class="Bound">x</a> <a id="1344" class="Function">∈</a> <a id="1346" class="Bound">A</a> <a id="1348" class="Function">]</a> <a id="1350" class="Bound">B</a>

<a id="1353" class="Keyword">infix</a> <a id="1359" class="Number">2</a> <a id="1361" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="1371" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">→</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1407" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1419" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1421" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1422" class="Symbol">)</a>
<a id="1424" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Data.Product.Base.html#852" class="Function">∃</a>

<a id="1438" class="Keyword">syntax</a> <a id="1445" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1454" class="Symbol">(λ</a> <a id="1457" class="Bound">x</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Bound">B</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">=</a> <a id="1466" class="Function">∃[</a> <a id="1469" class="Bound">x</a> <a id="1471" class="Function">]</a> <a id="1473" class="Bound">B</a>

<a id="1476" class="Comment">------------------------------------------------------------------------</a>
<a id="1549" class="Comment">-- Definition of non-dependent products</a>

<a id="1590" class="Keyword">infixr</a> <a id="1597" class="Number">4</a> <a id="1599" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a>
<a id="1604" class="Keyword">infixr</a> <a id="1611" class="Number">2</a> <a id="1613" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1618" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">∀</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Data.Product.Base.html#1627" class="Bound">A</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1635" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Product.Base.html#1639" class="Bound">B</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1647" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1659" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1661" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1662" class="Symbol">)</a>
<a id="1664" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1666" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1668" href="Data.Product.Base.html#1668" class="Bound">B</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1675" href="Data.Product.Base.html#1675" class="Bound">x</a> <a id="1677" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1679" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1681" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1683" href="Data.Product.Base.html#1668" class="Bound">B</a>

<a id="_,′_"></a><a id="1686" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1703" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1705" href="Data.Product.Base.html#402" class="Generalizable">B</a>
<a id="1707" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="1719" class="Comment">------------------------------------------------------------------------</a>
<a id="1792" class="Comment">-- Operations over dependent products</a>

<a id="1831" class="Keyword">infix</a>  <a id="1838" class="Number">4</a> <a id="1840" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a>
<a id="1844" class="Keyword">infixr</a> <a id="1851" class="Number">2</a> <a id="1853" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="1859" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a>
<a id="1865" class="Keyword">infixl</a> <a id="1872" class="Number">2</a> <a id="1874" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a>

<a id="1881" class="Comment">-- Sometimes the first component can be inferred.</a>

<a id="-,_"></a><a id="1932" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1950" class="Symbol">}</a> <a id="1952" class="Symbol">{</a><a id="1953" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1965" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1966" class="Symbol">}</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Data.Product.Base.html#1969" class="Bound">x</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1976" href="Data.Product.Base.html#1969" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1982" class="Symbol">_</a> <a id="1984" href="Data.Product.Base.html#1953" class="Bound">B</a>
<a id="1986" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1989" href="Data.Product.Base.html#1989" class="Bound">y</a> <a id="1991" class="Symbol">=</a> <a id="1993" class="Symbol">_</a> <a id="1995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1997" href="Data.Product.Base.html#1989" class="Bound">y</a>

<a id="&lt;_,_&gt;"></a><a id="2000" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a> <a id="2006" class="Symbol">:</a> <a id="2008" class="Symbol">∀</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">{</a><a id="2023" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2041" class="Symbol">:</a> <a id="2043" class="Symbol">∀</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Data.Product.Base.html#2046" class="Bound">x</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2053" href="Data.Product.Base.html#2046" class="Bound">x</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2061" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2062" class="Symbol">}</a>
        <a id="2072" class="Symbol">(</a><a id="2073" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2075" class="Symbol">:</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Data.Product.Base.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2083" class="Symbol">)</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2089" href="Data.Product.Base.html#2078" class="Bound">x</a><a id="2090" class="Symbol">)</a> <a id="2092" class="Symbol">→</a> <a id="2094" class="Symbol">((</a><a id="2096" href="Data.Product.Base.html#2096" class="Bound">x</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2101" class="Symbol">)</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2110" href="Data.Product.Base.html#2096" class="Bound">x</a><a id="2111" class="Symbol">))</a> <a id="2114" class="Symbol">→</a>
        <a id="2124" class="Symbol">((</a><a id="2126" href="Data.Product.Base.html#2126" class="Bound">x</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2140" href="Data.Product.Base.html#2126" class="Bound">x</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Data.Product.Base.html#2039" class="Bound">C</a><a id="2144" class="Symbol">)</a>
<a id="2146" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2148" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2150" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2152" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2154" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="2156" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2163" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2167" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2169" href="Data.Product.Base.html#2156" class="Bound">x</a><a id="2170" class="Symbol">)</a>

<a id="map"></a><a id="2173" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">∀</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2184" class="Symbol">:</a> <a id="2186" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2194" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2195" class="Symbol">}</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2210" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Symbol">→</a>
      <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2231" class="Symbol">)</a> <a id="2233" class="Symbol">→</a> <a id="2235" class="Symbol">(∀</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2246" href="Data.Product.Base.html#2239" class="Bound">x</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2255" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2256" class="Symbol">))</a> <a id="2259" class="Symbol">→</a>
      <a id="2267" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2269" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2271" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2277" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2279" href="Data.Product.Base.html#2198" class="Bound">Q</a>
<a id="2281" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2285" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2287" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2294" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2302" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2306" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2308" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2309" class="Symbol">)</a>

<a id="map₁"></a><a id="2312" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2331" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2333" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2339" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2341" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="2343" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2348" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2356" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2358" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="2362" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2367" class="Symbol">:</a> <a id="2369" class="Symbol">∀</a> <a id="2371" class="Symbol">{</a><a id="2372" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2380" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2381" class="Symbol">}</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2396" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2412" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">→</a>
       <a id="2424" class="Symbol">(∀</a> <a id="2427" class="Symbol">{</a><a id="2428" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2435" href="Data.Product.Base.html#2428" class="Bound">x</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2441" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2442" class="Symbol">)</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2448" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2450" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2456" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2458" href="Data.Product.Base.html#2400" class="Bound">C</a>
<a id="2460" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2465" href="Data.Product.Base.html#2465" class="Bound">f</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2473" href="Function.Base.html#704" class="Function">id</a> <a id="2476" href="Data.Product.Base.html#2465" class="Bound">f</a>

<a id="2479" class="Comment">-- A version of map where the output can depend on the input</a>
<a id="dmap"></a><a id="2540" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2545" class="Symbol">:</a> <a id="2547" class="Symbol">∀</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2562" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2578" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2579" class="Symbol">}</a> <a id="2581" class="Symbol">{</a><a id="2582" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2584" class="Symbol">:</a> <a id="2586" class="Symbol">∀</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Data.Product.Base.html#2589" class="Bound">a</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2596" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2602" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2610" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">→</a>
       <a id="2622" class="Symbol">(</a><a id="2623" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2625" class="Symbol">:</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Product.Base.html#2628" class="Bound">a</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2639" href="Data.Product.Base.html#2628" class="Bound">a</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a> <a id="2644" class="Symbol">(∀</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2649" class="Symbol">}</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2658" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2659" class="Symbol">)</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2665" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2670" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2671" class="Symbol">))</a> <a id="2674" class="Symbol">→</a>
       <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Product.Base.html#2684" class="Bound">(</a><a id="2685" href="Data.Product.Base.html#2685" class="Bound">a</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2690" href="Data.Product.Base.html#2684" class="Bound">)</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2696" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2698" href="Data.Product.Base.html#2566" class="Bound">P</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2708" href="Data.Product.Base.html#2685" class="Bound">a</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2714" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2715" class="Symbol">)</a>
<a id="2717" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2722" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2724" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2731" href="Data.Product.Base.html#2731" class="Bound">y</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2738" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2742" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2744" href="Data.Product.Base.html#2731" class="Bound">y</a>

<a id="zip"></a><a id="2747" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2768" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">{</a><a id="2772" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2784" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2785" class="Symbol">}</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2800" href="Data.Product.Base.html#374" class="Generalizable">r</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">→</a>
      <a id="2811" class="Symbol">(</a><a id="2812" href="Data.Product.Base.html#2812" class="Bound Operator">_∙_</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2824" class="Symbol">→</a> <a id="2826" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">→</a>
      <a id="2837" class="Symbol">(∀</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2843" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2844" class="Symbol">}</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2850" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2856" href="Data.Product.Base.html#2843" class="Bound">y</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2865" href="Data.Product.Base.html#2812" class="Bound Operator">∙</a> <a id="2867" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2868" class="Symbol">))</a> <a id="2871" class="Symbol">→</a>
      <a id="2879" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2881" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2883" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2889" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2891" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2897" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2899" href="Data.Product.Base.html#2788" class="Bound">R</a>
<a id="2901" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2905" href="Data.Product.Base.html#2905" class="Bound Operator">_∙_</a> <a id="2909" href="Data.Product.Base.html#2909" class="Bound Operator">_∘_</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2918" href="Data.Product.Base.html#2918" class="Bound">p</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Data.Product.Base.html#2922" class="Bound">b</a> <a id="2924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2926" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Symbol">=</a> <a id="2931" class="Symbol">((</a><a id="2933" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2935" href="Data.Product.Base.html#2905" class="Bound Operator">∙</a> <a id="2937" href="Data.Product.Base.html#2922" class="Bound">b</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Data.Product.Base.html#2918" class="Bound">p</a> <a id="2945" href="Data.Product.Base.html#2909" class="Bound Operator">∘</a> <a id="2947" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2948" class="Symbol">))</a>

<a id="curry"></a><a id="2952" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">∀</a> <a id="2962" class="Symbol">{</a><a id="2963" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2971" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2972" class="Symbol">}</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2987" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">{</a><a id="2991" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2997" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2999" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">→</a>
        <a id="3020" class="Symbol">((</a><a id="3022" href="Data.Product.Base.html#3022" class="Bound">p</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3028" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="3030" href="Data.Product.Base.html#2975" class="Bound">B</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3037" href="Data.Product.Base.html#3022" class="Bound">p</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">→</a>
        <a id="3050" class="Symbol">((</a><a id="3052" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3054" class="Symbol">:</a> <a id="3056" href="Data.Product.Base.html#2963" class="Bound">A</a><a id="3057" class="Symbol">)</a> <a id="3059" class="Symbol">→</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Data.Product.Base.html#3062" class="Bound">y</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3068" href="Data.Product.Base.html#3052" class="Bound">x</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" href="Data.Product.Base.html#3062" class="Bound">y</a><a id="3081" class="Symbol">))</a>
<a id="3084" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3090" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3092" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3094" href="Data.Product.Base.html#3094" class="Bound">y</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3105" href="Data.Product.Base.html#3094" class="Bound">y</a><a id="3106" class="Symbol">)</a>

<a id="uncurry"></a><a id="3109" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3117" class="Symbol">:</a> <a id="3119" class="Symbol">∀</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3130" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="3131" class="Symbol">}</a> <a id="3133" class="Symbol">{</a><a id="3134" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3146" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3147" class="Symbol">}</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3156" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3158" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3166" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">→</a>
          <a id="3181" class="Symbol">((</a><a id="3183" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Data.Product.Base.html#3122" class="Bound">A</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Data.Product.Base.html#3193" class="Bound">y</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3199" href="Data.Product.Base.html#3183" class="Bound">x</a><a id="3200" class="Symbol">)</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3211" href="Data.Product.Base.html#3193" class="Bound">y</a><a id="3212" class="Symbol">))</a> <a id="3215" class="Symbol">→</a>
          <a id="3227" class="Symbol">((</a><a id="3229" href="Data.Product.Base.html#3229" class="Bound">p</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3235" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3237" href="Data.Product.Base.html#3134" class="Bound">B</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3244" href="Data.Product.Base.html#3229" class="Bound">p</a><a id="3245" class="Symbol">)</a>
<a id="3247" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3255" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3262" href="Data.Product.Base.html#3262" class="Bound">y</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3269" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3271" href="Data.Product.Base.html#3262" class="Bound">y</a>

<a id="3274" class="Comment">-- Rewriting dependent products</a>
<a id="assocʳ"></a><a id="3306" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3313" class="Symbol">:</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3328" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3329" class="Symbol">}</a> <a id="3331" class="Symbol">{</a><a id="3332" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3334" class="Symbol">:</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3348" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3356" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">→</a>
          <a id="3371" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3376" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3378" href="Data.Product.Base.html#3316" class="Bound">B</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3390" href="Data.Product.Base.html#3332" class="Bound">C</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3399" class="Symbol">(λ</a> <a id="3402" href="Data.Product.Base.html#3402" class="Bound">a</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3411" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3417" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3418" class="Symbol">))</a>
<a id="3421" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3428" class="Symbol">((</a><a id="3430" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3434" href="Data.Product.Base.html#3434" class="Bound">b</a><a id="3435" class="Symbol">)</a> <a id="3437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3439" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">=</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Data.Product.Base.html#3434" class="Bound">b</a> <a id="3452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3454" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3455" class="Symbol">))</a>

<a id="assocˡ"></a><a id="3459" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3466" class="Symbol">:</a> <a id="3468" class="Symbol">{</a><a id="3469" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3481" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3482" class="Symbol">}</a> <a id="3484" class="Symbol">{</a><a id="3485" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3487" class="Symbol">:</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3501" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3509" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">→</a>
          <a id="3524" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3526" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3528" class="Symbol">(λ</a> <a id="3531" href="Data.Product.Base.html#3531" class="Bound">a</a> <a id="3533" class="Symbol">→</a> <a id="3535" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3540" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3541" class="Symbol">)</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3546" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3547" class="Symbol">))</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3557" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3559" href="Data.Product.Base.html#3469" class="Bound">B</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3571" href="Data.Product.Base.html#3485" class="Bound">C</a><a id="3572" class="Symbol">)</a>
<a id="3574" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Data.Product.Base.html#3587" class="Bound">b</a> <a id="3589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3591" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3592" class="Symbol">))</a> <a id="3595" class="Symbol">=</a> <a id="3597" class="Symbol">((</a><a id="3599" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3603" href="Data.Product.Base.html#3587" class="Bound">b</a><a id="3604" class="Symbol">)</a> <a id="3606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3608" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3609" class="Symbol">)</a>

<a id="3612" class="Comment">-- Alternate form of associativity for dependent products</a>
<a id="3670" class="Comment">-- where the C parameter is uncurried.</a>
<a id="assocʳ-curried"></a><a id="3709" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3739" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3740" class="Symbol">}</a> <a id="3742" class="Symbol">{</a><a id="3743" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3749" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3751" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3759" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3760" class="Symbol">}</a> <a id="3762" class="Symbol">→</a>
                 <a id="3781" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3786" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3788" href="Data.Product.Base.html#3727" class="Bound">B</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3797" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3799" class="Symbol">(λ</a> <a id="3802" href="Data.Product.Base.html#3802" class="Bound">a</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3811" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3821" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3823" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3824" class="Symbol">))</a>
<a id="3827" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3842" class="Symbol">((</a><a id="3844" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3848" href="Data.Product.Base.html#3848" class="Bound">b</a><a id="3849" class="Symbol">)</a> <a id="3851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3853" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">=</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Data.Product.Base.html#3848" class="Bound">b</a> <a id="3866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3868" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3869" class="Symbol">))</a>

<a id="assocˡ-curried"></a><a id="3873" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">{</a><a id="3891" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3903" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">{</a><a id="3907" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3913" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3915" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3923" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3924" class="Symbol">}</a> <a id="3926" class="Symbol">→</a>
          <a id="3938" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3940" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3942" class="Symbol">(λ</a> <a id="3945" href="Data.Product.Base.html#3945" class="Bound">a</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3954" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3964" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3966" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3967" class="Symbol">))</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3977" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3979" href="Data.Product.Base.html#3891" class="Bound">B</a><a id="3980" class="Symbol">)</a> <a id="3982" href="Data.Product.Base.html#3907" class="Bound">C</a>
<a id="3984" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Product.Base.html#4005" class="Bound">b</a> <a id="4007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4009" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4010" class="Symbol">))</a> <a id="4013" class="Symbol">=</a> <a id="4015" class="Symbol">((</a><a id="4017" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4021" href="Data.Product.Base.html#4005" class="Bound">b</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4026" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4027" class="Symbol">)</a>

<a id="4030" class="Comment">------------------------------------------------------------------------</a>
<a id="4103" class="Comment">-- Operations for non-dependent products</a>

<a id="4145" class="Comment">-- Any of the above operations for dependent products will also work for</a>
<a id="4218" class="Comment">-- non-dependent products but sometimes Agda has difficulty inferring</a>
<a id="4288" class="Comment">-- the non-dependency. Primed (′ = \prime) versions of the operations</a>
<a id="4358" class="Comment">-- are therefore provided below that sometimes have better inference</a>
<a id="4427" class="Comment">-- properties.</a>

<a id="zip′"></a><a id="4443" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">→</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4471" class="Symbol">→</a> <a id="4473" href="Data.Product.Base.html#458" class="Generalizable">F</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Symbol">→</a> <a id="4478" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4480" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4482" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4488" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4490" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="4496" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4498" href="Data.Product.Base.html#458" class="Generalizable">F</a>
<a id="4500" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4505" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4507" href="Data.Product.Base.html#4507" class="Bound">g</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="4515" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4517" href="Data.Product.Base.html#4507" class="Bound">g</a>

<a id="curry′"></a><a id="4520" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4532" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4534" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4553" class="Symbol">)</a>
<a id="4555" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="uncurry′"></a><a id="4571" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4589" class="Symbol">→</a> <a id="4591" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4601" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4603" class="Symbol">→</a> <a id="4605" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4606" class="Symbol">)</a>
<a id="4608" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="map₂′"></a><a id="4628" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4648" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4650" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4656" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4658" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="4660" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4666" href="Data.Product.Base.html#4666" class="Bound">f</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="4675" href="Data.Product.Base.html#4666" class="Bound">f</a>

<a id="dmap′"></a><a id="4678" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4684" class="Symbol">:</a> <a id="4686" class="Symbol">∀</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Data.Product.Base.html#4689" class="Bound">x</a> <a id="4691" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4692" class="Symbol">}</a> <a id="4694" class="Symbol">{</a><a id="4695" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4707" href="Data.Product.Base.html#4689" class="Bound">x</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4723" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4724" class="Symbol">}</a> <a id="4726" class="Symbol">→</a>
        <a id="4736" class="Symbol">((</a><a id="4738" href="Data.Product.Base.html#4738" class="Bound">a</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4749" href="Data.Product.Base.html#4738" class="Bound">a</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">→</a> <a id="4754" class="Symbol">((</a><a id="4756" href="Data.Product.Base.html#4756" class="Bound">b</a> <a id="4758" class="Symbol">:</a> <a id="4760" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4761" class="Symbol">)</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4767" href="Data.Product.Base.html#4756" class="Bound">b</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a>
        <a id="4780" class="Symbol">(</a><a id="4781" href="Data.Product.Base.html#4781" class="Bound">(</a><a id="4782" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4786" href="Data.Product.Base.html#4786" class="Bound">b</a><a id="4787" href="Data.Product.Base.html#4781" class="Bound">)</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4793" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4795" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4802" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4804" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4806" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4808" href="Data.Product.Base.html#4786" class="Bound">b</a>
<a id="4810" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4816" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4818" href="Data.Product.Base.html#4818" class="Bound">g</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="4827" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4829" href="Data.Product.Base.html#4818" class="Bound">g</a>

<a id="_&lt;*&gt;_"></a><a id="4832" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4838" class="Symbol">:</a> <a id="4840" class="Symbol">∀</a> <a id="4842" class="Symbol">{</a><a id="4843" href="Data.Product.Base.html#4843" class="Bound">x</a> <a id="4845" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4846" class="Symbol">}</a> <a id="4848" class="Symbol">{</a><a id="4849" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4861" href="Data.Product.Base.html#4843" class="Bound">x</a><a id="4862" class="Symbol">}</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4877" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4878" class="Symbol">}</a> <a id="4880" class="Symbol">→</a>
        <a id="4890" class="Symbol">((</a><a id="4892" href="Data.Product.Base.html#4892" class="Bound">a</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">→</a> <a id="4901" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4903" href="Data.Product.Base.html#4892" class="Bound">a</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4908" class="Symbol">((</a><a id="4910" href="Data.Product.Base.html#4910" class="Bound">b</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Symbol">→</a> <a id="4919" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4921" href="Data.Product.Base.html#4910" class="Bound">b</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">→</a>
        <a id="4934" class="Symbol">(</a><a id="4935" href="Data.Product.Base.html#4935" class="Bound">(</a><a id="4936" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4940" href="Data.Product.Base.html#4940" class="Bound">b</a><a id="4941" href="Data.Product.Base.html#4935" class="Bound">)</a> <a id="4943" class="Symbol">:</a> <a id="4945" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4947" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4949" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4950" class="Symbol">)</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4956" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4958" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4960" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4962" href="Data.Product.Base.html#4940" class="Bound">b</a>
<a id="4964" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4980" href="Data.Product.Base.html#4678" class="Function">dmap′</a>

<a id="4987" class="Comment">-- Operations that can only be defined for non-dependent products</a>

<a id="swap"></a><a id="5054" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5063" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5065" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5067" class="Symbol">→</a> <a id="5069" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5073" href="Data.Product.Base.html#388" class="Generalizable">A</a>
<a id="5075" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Data.Product.Base.html#5081" class="Bound">x</a> <a id="5083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5085" href="Data.Product.Base.html#5085" class="Bound">y</a><a id="5086" class="Symbol">)</a> <a id="5088" class="Symbol">=</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Data.Product.Base.html#5085" class="Bound">y</a> <a id="5093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5095" href="Data.Product.Base.html#5081" class="Bound">x</a><a id="5096" class="Symbol">)</a>

<a id="_-×-_"></a><a id="5099" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="5105" class="Symbol">:</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5110" class="Symbol">→</a> <a id="5112" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5120" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5138" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5156" class="Symbol">_)</a>
<a id="5159" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5161" href="Data.Product.Base.html#5099" class="Function Operator">-×-</a> <a id="5165" href="Data.Product.Base.html#5165" class="Bound">g</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5171" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5174" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5178" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5181" href="Data.Product.Base.html#5165" class="Bound">g</a>

<a id="_-,-_"></a><a id="5184" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a> <a id="5190" class="Symbol">:</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">→</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5231" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5233" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5234" class="Symbol">)</a>
<a id="5236" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5238" href="Data.Product.Base.html#5184" class="Function Operator">-,-</a> <a id="5242" href="Data.Product.Base.html#5242" class="Bound">g</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5248" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="5255" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5258" href="Data.Product.Base.html#5242" class="Bound">g</a>

<a id="5261" class="Comment">-- Rewriting non-dependent products</a>
<a id="assocʳ′"></a><a id="5297" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5305" class="Symbol">:</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5310" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5312" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5317" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5328" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5330" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5331" class="Symbol">)</a>
<a id="5333" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5341" class="Symbol">((</a><a id="5343" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5347" href="Data.Product.Base.html#5347" class="Bound">b</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5352" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5353" class="Symbol">)</a> <a id="5355" class="Symbol">=</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Data.Product.Base.html#5347" class="Bound">b</a> <a id="5365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5367" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5368" class="Symbol">))</a>

<a id="assocˡ′"></a><a id="5372" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5384" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5389" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5391" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5399" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5401" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5402" class="Symbol">)</a> <a id="5404" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5406" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="5408" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5421" class="Symbol">(</a><a id="5422" href="Data.Product.Base.html#5422" class="Bound">b</a> <a id="5424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5426" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5427" class="Symbol">))</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Symbol">((</a><a id="5434" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5438" href="Data.Product.Base.html#5422" class="Bound">b</a><a id="5439" class="Symbol">)</a> <a id="5441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5443" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5444" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Product.Function.Dependent.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.Dependent.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Dependent product combinators for propositional equality</a>
<a id="166" class="Comment">-- preserving functions</a>
<a id="190" class="Comment">------------------------------------------------------------------------</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">OPTIONS</a> <a id="276" class="Pragma">--cubical-compatible</a> <a id="297" class="Pragma">--safe</a> <a id="304" class="Symbol">#-}</a>

<a id="309" class="Keyword">module</a> <a id="316" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">Prod</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">()</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="534" class="Keyword">using</a> <a id="540" class="Symbol">()</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.Product.Properties.html#2932" class="Function">Σ-≡,≡↔≡</a><a id="602" class="Symbol">;</a> <a id="604" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a><a id="611" class="Symbol">)</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Level.html" class="Module">Level</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="643" class="Symbol">;</a> <a id="645" href="Level.html#521" class="Function">0ℓ</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Function.Base.html" class="Module">Function.Base</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a>
<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a>
<a id="912" class="Keyword">open</a> <a id="917" class="Keyword">import</a> <a id="924" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="962" class="Keyword">using</a> <a id="968" class="Symbol">(</a><a id="969" href="Function.Consequences.Setoid.html#1322" class="Function">inverseʳ⇒injective</a><a id="987" class="Symbol">;</a> <a id="989" href="Function.Consequences.Propositional.html#1154" class="Function">strictlySurjective⇒surjective</a><a id="1018" class="Symbol">)</a>
<a id="1020" class="Keyword">open</a> <a id="1025" class="Keyword">import</a> <a id="1032" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1053" class="Keyword">using</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="1078" class="Symbol">;</a> <a id="1080" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="1109" class="Symbol">)</a>
<a id="1111" class="Keyword">open</a> <a id="1116" class="Keyword">import</a> <a id="1123" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1140" class="Keyword">open</a> <a id="1145" class="Keyword">import</a> <a id="1152" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="1190" class="Symbol">as</a> <a id="1193" class="Module">P</a> <a id="1195" class="Keyword">using</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1205" class="Symbol">)</a>

<a id="1208" class="Keyword">private</a>
  <a id="1218" class="Keyword">variable</a>
    <a id="1231" href="Data.Product.Function.Dependent.Propositional.html#1231" class="Generalizable">i</a> <a id="1233" href="Data.Product.Function.Dependent.Propositional.html#1233" class="Generalizable">a</a> <a id="1235" href="Data.Product.Function.Dependent.Propositional.html#1235" class="Generalizable">b</a> <a id="1237" href="Data.Product.Function.Dependent.Propositional.html#1237" class="Generalizable">c</a> <a id="1239" href="Data.Product.Function.Dependent.Propositional.html#1239" class="Generalizable">d</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1253" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1255" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1263" href="Data.Product.Function.Dependent.Propositional.html#1231" class="Generalizable">i</a>
    <a id="1269" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="1271" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="1273" class="Symbol">:</a> <a id="1275" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1283" href="Data.Product.Function.Dependent.Propositional.html#1233" class="Generalizable">a</a>

<a id="1286" class="Comment">------------------------------------------------------------------------</a>
<a id="1359" class="Comment">-- Functions</a>

<a id="1373" class="Keyword">module</a> <a id="1380" href="Data.Product.Function.Dependent.Propositional.html#1380" class="Module">_</a> <a id="1382" class="Keyword">where</a>
  <a id="1390" class="Keyword">open</a> <a id="1395" href="Function.Bundles.html#2043" class="Module">Func</a>

  <a id="1403" href="Data.Product.Function.Dependent.Propositional.html#1403" class="Function">Σ-⟶</a> <a id="1407" class="Symbol">:</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Data.Product.Function.Dependent.Propositional.html#1410" class="Bound">I⟶J</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1418" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1420" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="1421" class="Symbol">)</a> <a id="1423" class="Symbol">→</a>
         <a id="1434" class="Symbol">(∀</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Data.Product.Function.Dependent.Propositional.html#1438" class="Bound">i</a><a id="1439" class="Symbol">}</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="1445" href="Data.Product.Function.Dependent.Propositional.html#1438" class="Bound">i</a> <a id="1447" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1449" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1455" href="Data.Product.Function.Dependent.Propositional.html#1410" class="Bound">I⟶J</a> <a id="1459" href="Data.Product.Function.Dependent.Propositional.html#1438" class="Bound">i</a><a id="1460" class="Symbol">))</a> <a id="1463" class="Symbol">→</a>
         <a id="1474" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1476" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1478" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="1480" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1482" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1484" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="1486" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="1490" href="Data.Product.Function.Dependent.Propositional.html#1403" class="Function">Σ-⟶</a> <a id="1494" href="Data.Product.Function.Dependent.Propositional.html#1494" class="Bound">I⟶J</a> <a id="1498" href="Data.Product.Function.Dependent.Propositional.html#1498" class="Bound">A⟶B</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="Function.Bundles.html#12565" class="Function">mk⟶</a> <a id="1508" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1510" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1523" href="Data.Product.Function.Dependent.Propositional.html#1494" class="Bound">I⟶J</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1532" href="Data.Product.Function.Dependent.Propositional.html#1498" class="Bound">A⟶B</a><a id="1535" class="Symbol">)</a>

<a id="1538" class="Comment">------------------------------------------------------------------------</a>
<a id="1611" class="Comment">-- Equivalences</a>

<a id="1628" class="Keyword">module</a> <a id="1635" href="Data.Product.Function.Dependent.Propositional.html#1635" class="Module">_</a> <a id="1637" class="Keyword">where</a>
  <a id="1645" class="Keyword">open</a> <a id="1650" href="Function.Bundles.html#2865" class="Module">Surjection</a>

  <a id="1664" href="Data.Product.Function.Dependent.Propositional.html#1664" class="Function">Σ-⇔</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.Product.Function.Dependent.Propositional.html#1671" class="Bound">I↠J</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1679" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="1681" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="1682" class="Symbol">)</a> <a id="1684" class="Symbol">→</a>
         <a id="1695" class="Symbol">(∀</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Data.Product.Function.Dependent.Propositional.html#1699" class="Bound">i</a><a id="1700" class="Symbol">}</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="1706" href="Data.Product.Function.Dependent.Propositional.html#1699" class="Bound">i</a> <a id="1708" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1710" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Function.Bundles.html#2922" class="Field">to</a> <a id="1716" href="Data.Product.Function.Dependent.Propositional.html#1671" class="Bound">I↠J</a> <a id="1720" href="Data.Product.Function.Dependent.Propositional.html#1699" class="Bound">i</a><a id="1721" class="Symbol">))</a> <a id="1724" class="Symbol">→</a>
         <a id="1735" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1737" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="1739" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="1741" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1743" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1745" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="1747" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="1751" href="Data.Product.Function.Dependent.Propositional.html#1664" class="Function">Σ-⇔</a> <a id="1755" class="Symbol">{</a><a id="1756" class="Argument">B</a> <a id="1758" class="Symbol">=</a> <a id="1760" href="Data.Product.Function.Dependent.Propositional.html#1760" class="Bound">B</a><a id="1761" class="Symbol">}</a> <a id="1763" href="Data.Product.Function.Dependent.Propositional.html#1763" class="Bound">I↠J</a> <a id="1767" href="Data.Product.Function.Dependent.Propositional.html#1767" class="Bound">A⇔B</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Function.Bundles.html#13138" class="Function">mk⇔</a>
    <a id="1781" class="Symbol">(</a><a id="1782" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Function.Bundles.html#2922" class="Field">to</a>  <a id="1791" href="Data.Product.Function.Dependent.Propositional.html#1763" class="Bound">I↠J</a><a id="1794" class="Symbol">)</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Function.Bundles.html#4810" class="Field">Equivalence.to</a> <a id="1812" href="Data.Product.Function.Dependent.Propositional.html#1767" class="Bound">A⇔B</a><a id="1815" class="Symbol">))</a>
    <a id="1822" class="Symbol">(</a><a id="1823" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="1832" href="Data.Product.Function.Dependent.Propositional.html#1763" class="Bound">I↠J</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="1855" href="Data.Product.Function.Dependent.Propositional.html#1767" class="Bound">A⇔B</a> <a id="1859" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1861" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="1869" href="Data.Product.Function.Dependent.Propositional.html#1760" class="Bound">B</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="1897" href="Data.Product.Function.Dependent.Propositional.html#1763" class="Bound">I↠J</a> <a id="1901" class="Symbol">_)</a> <a id="1904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="1910" class="Symbol">))))</a>

  <a id="1918" class="Comment">-- See also Data.Product.Relation.Binary.Pointwise.Dependent.WithK.↣.</a>

<a id="1989" class="Comment">------------------------------------------------------------------------</a>
<a id="2062" class="Comment">-- Injections</a>

<a id="2077" class="Keyword">module</a> <a id="2084" href="Data.Product.Function.Dependent.Propositional.html#2084" class="Module">_</a> <a id="2086" class="Keyword">where</a>

  <a id="2095" href="Data.Product.Function.Dependent.Propositional.html#2095" class="Function">Σ-↣</a> <a id="2099" class="Symbol">:</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Data.Product.Function.Dependent.Propositional.html#2102" class="Bound">I↔J</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="2110" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2112" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a>
         <a id="2126" class="Symbol">(∀</a> <a id="2129" class="Symbol">{</a><a id="2130" href="Data.Product.Function.Dependent.Propositional.html#2130" class="Bound">i</a><a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="2137" href="Data.Product.Function.Dependent.Propositional.html#2130" class="Bound">i</a> <a id="2139" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2141" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Function.Bundles.html#7394" class="Field">Inverse.to</a> <a id="2155" href="Data.Product.Function.Dependent.Propositional.html#2102" class="Bound">I↔J</a> <a id="2159" href="Data.Product.Function.Dependent.Propositional.html#2130" class="Bound">i</a><a id="2160" class="Symbol">))</a> <a id="2163" class="Symbol">→</a>
         <a id="2174" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2176" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="2178" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="2180" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2182" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2184" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="2186" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="2190" href="Data.Product.Function.Dependent.Propositional.html#2095" class="Function">Σ-↣</a> <a id="2194" class="Symbol">{</a><a id="2195" class="Argument">I</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Data.Product.Function.Dependent.Propositional.html#2199" class="Bound">I</a><a id="2200" class="Symbol">}</a> <a id="2202" class="Symbol">{</a><a id="2203" class="Argument">J</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Data.Product.Function.Dependent.Propositional.html#2207" class="Bound">J</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">{</a><a id="2211" class="Argument">A</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a><a id="2216" class="Symbol">}</a> <a id="2218" class="Symbol">{</a><a id="2219" class="Argument">B</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a><a id="2224" class="Symbol">}</a> <a id="2226" href="Data.Product.Function.Dependent.Propositional.html#2226" class="Bound">I↔J</a> <a id="2230" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Function.Bundles.html#12663" class="Function">mk↣</a> <a id="2240" href="Data.Product.Function.Dependent.Propositional.html#4291" class="Function">to-injective</a>
    <a id="2257" class="Keyword">where</a>
    <a id="2267" class="Keyword">open</a> <a id="2272" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">P.≡-Reasoning</a>

    <a id="2291" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1577" class="Function">↔⇒≃</a> <a id="2301" href="Data.Product.Function.Dependent.Propositional.html#2226" class="Bound">I↔J</a>

    <a id="2310" href="Data.Product.Function.Dependent.Propositional.html#2310" class="Function">subst-application′</a> <a id="2329" class="Symbol">:</a>
      <a id="2337" class="Keyword">let</a> <a id="2341" class="Keyword">open</a> <a id="2346" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Module Operator">_≃_</a> <a id="2350" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="2354" class="Keyword">in</a>
      <a id="2363" class="Symbol">{</a><a id="2364" href="Data.Product.Function.Dependent.Propositional.html#2364" class="Bound">x₁</a> <a id="2367" href="Data.Product.Function.Dependent.Propositional.html#2367" class="Bound">x₂</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Data.Product.Function.Dependent.Propositional.html#2199" class="Bound">I</a><a id="2373" class="Symbol">}</a> <a id="2375" class="Symbol">{</a><a id="2376" href="Data.Product.Function.Dependent.Propositional.html#2376" class="Bound">y</a> <a id="2378" class="Symbol">:</a> <a id="2380" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2392" href="Data.Product.Function.Dependent.Propositional.html#2364" class="Bound">x₁</a><a id="2394" class="Symbol">))}</a>
      <a id="2404" class="Symbol">(</a><a id="2405" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">g</a> <a id="2407" class="Symbol">:</a> <a id="2409" class="Symbol">∀</a> <a id="2411" href="Data.Product.Function.Dependent.Propositional.html#2411" class="Bound">x</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2427" href="Data.Product.Function.Dependent.Propositional.html#2411" class="Bound">x</a><a id="2428" class="Symbol">))</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2439" href="Data.Product.Function.Dependent.Propositional.html#2411" class="Bound">x</a><a id="2440" class="Symbol">))</a>
      <a id="2449" class="Symbol">(</a><a id="2450" href="Data.Product.Function.Dependent.Propositional.html#2450" class="Bound">eq</a> <a id="2453" class="Symbol">:</a> <a id="2455" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2458" href="Data.Product.Function.Dependent.Propositional.html#2364" class="Bound">x₁</a> <a id="2461" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2463" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2466" href="Data.Product.Function.Dependent.Propositional.html#2367" class="Bound">x₂</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a>
      <a id="2478" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2486" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2488" href="Data.Product.Function.Dependent.Propositional.html#2450" class="Bound">eq</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">g</a> <a id="2494" href="Data.Product.Function.Dependent.Propositional.html#2364" class="Bound">x₁</a> <a id="2497" href="Data.Product.Function.Dependent.Propositional.html#2376" class="Bound">y</a><a id="2498" class="Symbol">)</a> <a id="2500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2502" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">g</a> <a id="2504" href="Data.Product.Function.Dependent.Propositional.html#2367" class="Bound">x₂</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2516" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="2526" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2531" href="Data.Product.Function.Dependent.Propositional.html#2450" class="Bound">eq</a><a id="2533" class="Symbol">)</a> <a id="2535" href="Data.Product.Function.Dependent.Propositional.html#2376" class="Bound">y</a><a id="2536" class="Symbol">)</a>
    <a id="2542" href="Data.Product.Function.Dependent.Propositional.html#2310" class="Function">subst-application′</a> <a id="2561" class="Symbol">{</a><a id="2562" href="Data.Product.Function.Dependent.Propositional.html#2562" class="Bound">x₁</a><a id="2564" class="Symbol">}</a> <a id="2566" class="Symbol">{</a><a id="2567" href="Data.Product.Function.Dependent.Propositional.html#2567" class="Bound">x₂</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">{</a><a id="2572" href="Data.Product.Function.Dependent.Propositional.html#2572" class="Bound">y</a><a id="2573" class="Symbol">}</a> <a id="2575" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="2577" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a> <a id="2580" class="Symbol">=</a>
      <a id="2588" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2596" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2598" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="2604" href="Data.Product.Function.Dependent.Propositional.html#2562" class="Bound">x₁</a> <a id="2607" href="Data.Product.Function.Dependent.Propositional.html#2572" class="Bound">y</a><a id="2608" class="Symbol">)</a>                      <a id="2631" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2634" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2650" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2652" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Data.Product.Function.Dependent.Propositional.html#3090" class="Function">g′-lemma</a> <a id="2673" class="Symbol">_</a> <a id="2675" class="Symbol">_))</a> <a id="2679" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="2687" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2695" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2697" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a> <a id="2700" class="Symbol">(</a><a id="2701" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2708" href="Data.Product.Function.Dependent.Propositional.html#2562" class="Bound">x₁</a><a id="2710" class="Symbol">)</a> <a id="2712" href="Data.Product.Function.Dependent.Propositional.html#2572" class="Bound">y</a><a id="2713" class="Symbol">)</a>                <a id="2730" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2733" href="Relation.Binary.PropositionalEquality.Properties.html#4944" class="Function">P.subst-application</a> <a id="2753" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2755" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="2758" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a> <a id="2761" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="2769" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="2776" href="Data.Product.Function.Dependent.Propositional.html#2567" class="Bound">x₂</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2789" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="2799" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2804" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a><a id="2806" class="Symbol">)</a> <a id="2808" href="Data.Product.Function.Dependent.Propositional.html#2572" class="Bound">y</a><a id="2809" class="Symbol">)</a>  <a id="2812" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2815" href="Data.Product.Function.Dependent.Propositional.html#3090" class="Function">g′-lemma</a> <a id="2824" class="Symbol">_</a> <a id="2826" class="Symbol">_</a> <a id="2828" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="2836" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="2838" href="Data.Product.Function.Dependent.Propositional.html#2567" class="Bound">x₂</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2850" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="2860" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2865" href="Data.Product.Function.Dependent.Propositional.html#2577" class="Bound">eq</a><a id="2867" class="Symbol">)</a> <a id="2869" href="Data.Product.Function.Dependent.Propositional.html#2572" class="Bound">y</a><a id="2870" class="Symbol">)</a>        <a id="2879" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2887" class="Keyword">where</a>
      <a id="2899" class="Keyword">open</a> <a id="2904" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Module Operator">_≃_</a> <a id="2908" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a>

      <a id="2919" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">∀</a> <a id="2926" href="Data.Product.Function.Dependent.Propositional.html#2926" class="Bound">x</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="2938" href="Data.Product.Function.Dependent.Propositional.html#2926" class="Bound">x</a><a id="2939" class="Symbol">)</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2945" href="Data.Product.Function.Dependent.Propositional.html#2926" class="Bound">x</a>
      <a id="2953" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="2956" href="Data.Product.Function.Dependent.Propositional.html#2956" class="Bound">x</a> <a id="2958" class="Symbol">=</a>
        <a id="2968" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="2976" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Function">right-inverse-of</a> <a id="2996" href="Data.Product.Function.Dependent.Propositional.html#2956" class="Bound">x</a><a id="2997" class="Symbol">)</a> <a id="2999" href="Function.Base.html#1115" class="Function Operator">∘</a>
        <a id="3009" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3017" href="Data.Product.Function.Dependent.Propositional.html#2956" class="Bound">x</a><a id="3018" class="Symbol">)</a> <a id="3020" href="Function.Base.html#1115" class="Function Operator">∘</a>
        <a id="3030" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3038" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3055" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Function">right-inverse-of</a> <a id="3078" href="Data.Product.Function.Dependent.Propositional.html#2956" class="Bound">x</a><a id="3079" class="Symbol">)))</a>

      <a id="3090" href="Data.Product.Function.Dependent.Propositional.html#3090" class="Function">g′-lemma</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">∀</a> <a id="3103" href="Data.Product.Function.Dependent.Propositional.html#3103" class="Bound">x</a> <a id="3105" href="Data.Product.Function.Dependent.Propositional.html#3105" class="Bound">y</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Data.Product.Function.Dependent.Propositional.html#2919" class="Function">g′</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3116" href="Data.Product.Function.Dependent.Propositional.html#3103" class="Bound">x</a><a id="3117" class="Symbol">)</a> <a id="3119" href="Data.Product.Function.Dependent.Propositional.html#3105" class="Bound">y</a> <a id="3121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3123" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3125" href="Data.Product.Function.Dependent.Propositional.html#3103" class="Bound">x</a> <a id="3127" href="Data.Product.Function.Dependent.Propositional.html#3105" class="Bound">y</a>
      <a id="3135" href="Data.Product.Function.Dependent.Propositional.html#3090" class="Function">g′-lemma</a> <a id="3144" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a> <a id="3146" href="Data.Product.Function.Dependent.Propositional.html#3146" class="Bound">y</a> <a id="3148" class="Symbol">=</a>
        <a id="3158" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3166" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Function">right-inverse-of</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3190" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3191" class="Symbol">))</a>
          <a id="3204" class="Symbol">(</a><a id="3205" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3217" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3218" class="Symbol">))</a> <a id="3221" href="Function.Base.html#1974" class="Function Operator">$</a>
           <a id="3234" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3242" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3251" class="Symbol">(</a><a id="3252" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3259" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Function">right-inverse-of</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3286" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3287" class="Symbol">))))</a> <a id="3292" href="Data.Product.Function.Dependent.Propositional.html#3146" class="Bound">y</a><a id="3293" class="Symbol">)</a>  <a id="3296" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3299" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3306" class="Symbol">(λ</a> <a id="3309" href="Data.Product.Function.Dependent.Propositional.html#3309" class="Bound">p</a> <a id="3311" class="Symbol">→</a> <a id="3313" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3321" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="3323" href="Data.Product.Function.Dependent.Propositional.html#3309" class="Bound">p</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3338" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3339" class="Symbol">))</a>
                                                                                                           <a id="3449" class="Symbol">(</a><a id="3450" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3458" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3475" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3480" href="Data.Product.Function.Dependent.Propositional.html#3309" class="Bound">p</a><a id="3481" class="Symbol">))</a> <a id="3484" href="Data.Product.Function.Dependent.Propositional.html#3146" class="Bound">y</a><a id="3485" class="Symbol">)))</a>
                                                                               <a id="3568" class="Symbol">(</a><a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3575" class="Symbol">(</a><a id="3576" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#904" class="Function">left-right</a> <a id="3587" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3588" class="Symbol">))</a> <a id="3591" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
        <a id="3601" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3609" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3619" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Function">left-inverse-of</a> <a id="3639" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3640" class="Symbol">))</a>
          <a id="3653" class="Symbol">(</a><a id="3654" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3666" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3667" class="Symbol">))</a> <a id="3670" href="Function.Base.html#1974" class="Function Operator">$</a>
           <a id="3683" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3691" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a>
             <a id="3706" class="Symbol">(</a><a id="3707" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3713" class="Symbol">(</a><a id="3714" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3721" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3734" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Function">left-inverse-of</a> <a id="3754" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="3755" class="Symbol">))))</a>
             <a id="3773" href="Data.Product.Function.Dependent.Propositional.html#3146" class="Bound">y</a><a id="3774" class="Symbol">)</a>                                                           <a id="3834" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3837" href="Data.Product.Function.Dependent.Propositional.html#3946" class="Function">lemma</a> <a id="3843" class="Symbol">_</a> <a id="3845" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

        <a id="3856" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="3858" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a> <a id="3860" href="Data.Product.Function.Dependent.Propositional.html#3146" class="Bound">y</a>                                                             <a id="3922" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3932" class="Keyword">where</a>
        <a id="3946" href="Data.Product.Function.Dependent.Propositional.html#3946" class="Function">lemma</a> <a id="3952" class="Symbol">:</a> <a id="3954" class="Symbol">∀</a> <a id="3956" class="Symbol">{</a><a id="3957" href="Data.Product.Function.Dependent.Propositional.html#3957" class="Bound">x′</a><a id="3959" class="Symbol">}</a> <a id="3961" href="Data.Product.Function.Dependent.Propositional.html#3961" class="Bound">eq</a> <a id="3964" class="Symbol">{</a><a id="3965" href="Data.Product.Function.Dependent.Propositional.html#3965" class="Bound">y</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="3981" href="Data.Product.Function.Dependent.Propositional.html#3957" class="Bound">x′</a><a id="3983" class="Symbol">))}</a> <a id="3987" class="Symbol">→</a>
                  <a id="4007" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="4015" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="4017" class="Symbol">(</a><a id="4018" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4025" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="4028" href="Data.Product.Function.Dependent.Propositional.html#3961" class="Bound">eq</a><a id="4030" class="Symbol">)</a>
                    <a id="4052" class="Symbol">(</a><a id="4053" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="4061" class="Symbol">(</a><a id="4062" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="4065" href="Data.Product.Function.Dependent.Propositional.html#3144" class="Bound">x</a><a id="4066" class="Symbol">))</a>
                      <a id="4091" class="Symbol">(</a><a id="4092" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="4100" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="4102" class="Symbol">(</a><a id="4103" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4117" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Function">from</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4130" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Function">to</a> <a id="4133" href="Data.Product.Function.Dependent.Propositional.html#3961" class="Bound">eq</a><a id="4135" class="Symbol">)))</a> <a id="4139" href="Data.Product.Function.Dependent.Propositional.html#3965" class="Bound">y</a><a id="4140" class="Symbol">))</a> <a id="4143" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="4163" href="Data.Product.Function.Dependent.Propositional.html#2575" class="Bound">g</a> <a id="4165" href="Data.Product.Function.Dependent.Propositional.html#3957" class="Bound">x′</a> <a id="4168" href="Data.Product.Function.Dependent.Propositional.html#3965" class="Bound">y</a>
        <a id="4178" href="Data.Product.Function.Dependent.Propositional.html#3946" class="Function">lemma</a> <a id="4184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

    <a id="4205" class="Keyword">open</a> <a id="4210" href="Function.Bundles.html#2415" class="Module">Injection</a>

    <a id="4225" href="Data.Product.Function.Dependent.Propositional.html#4225" class="Function">to′</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4233" href="Data.Product.Function.Dependent.Propositional.html#2199" class="Bound">I</a> <a id="4235" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4241" href="Data.Product.Function.Dependent.Propositional.html#2207" class="Bound">J</a> <a id="4243" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a>
    <a id="4249" href="Data.Product.Function.Dependent.Propositional.html#4225" class="Function">to′</a> <a id="4253" class="Symbol">=</a> <a id="4255" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="4272" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Function.Bundles.html#2471" class="Field">to</a> <a id="4281" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a><a id="4284" class="Symbol">)</a>

    <a id="4291" href="Data.Product.Function.Dependent.Propositional.html#4291" class="Function">to-injective</a> <a id="4304" class="Symbol">:</a> <a id="4306" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4320" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4324" href="Data.Product.Function.Dependent.Propositional.html#4225" class="Function">to′</a>
    <a id="4332" href="Data.Product.Function.Dependent.Propositional.html#4291" class="Function">to-injective</a> <a id="4345" class="Symbol">{(</a><a id="4347" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a> <a id="4350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4352" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="4354" class="Symbol">)}</a> <a id="4357" class="Symbol">{(</a><a id="4359" href="Data.Product.Function.Dependent.Propositional.html#4359" class="Bound">y₁</a> <a id="4362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4364" href="Data.Product.Function.Dependent.Propositional.html#4364" class="Bound">y₂</a><a id="4366" class="Symbol">)}</a> <a id="4369" class="Symbol">=</a>

      <a id="4378" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="4386" href="Function.Base.html#3626" class="Function Operator">∘′</a>

      <a id="4396" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1058" class="Function">_≃_.injective</a> <a id="4415" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="4418" class="Symbol">)</a> <a id="4420" class="Symbol">(λ</a> <a id="4423" class="Symbol">{</a><a id="4424" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="4427" class="Symbol">}</a> <a id="4429" href="Data.Product.Function.Dependent.Propositional.html#4429" class="Bound">eq₂</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="4445" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="4449" class="Symbol">(</a>
              <a id="4465" href="Function.Bundles.html#2471" class="Field">to</a> <a id="4468" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="4481" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1058" class="Function">_≃_.injective</a> <a id="4498" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="4502" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="4505" class="Symbol">)</a> <a id="4507" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="4509" class="Symbol">)</a>             <a id="4523" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>

              <a id="4542" class="Symbol">(</a><a id="4543" class="Keyword">let</a> <a id="4547" href="Data.Product.Function.Dependent.Propositional.html#4547" class="Bound">eq</a> <a id="4550" class="Symbol">=</a>
                      <a id="4574" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="4610" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="4614" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="4616" class="Symbol">))</a>
                        <a id="4643" class="Symbol">(</a><a id="4644" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4660" class="Symbol">(</a><a id="4661" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="4670" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="4673" class="Symbol">)</a> <a id="4675" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="4678" class="Symbol">)</a>
                          <a id="4706" class="Symbol">(</a><a id="4707" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="4736" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="4740" href="Data.Product.Function.Dependent.Propositional.html#4359" class="Bound">y₁</a><a id="4742" class="Symbol">)</a>
                            <a id="4772" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4778" class="Symbol">))</a> <a id="4781" class="Keyword">in</a>
              <a id="4798" href="Function.Bundles.html#2471" class="Field">to</a> <a id="4801" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="4814" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="4816" href="Data.Product.Function.Dependent.Propositional.html#4547" class="Bound">eq</a> <a id="4819" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="4821" class="Symbol">))</a>                                   <a id="4858" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4861" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4868" class="Symbol">(λ</a> <a id="4871" href="Data.Product.Function.Dependent.Propositional.html#4871" class="Bound">p</a> <a id="4873" class="Symbol">→</a> <a id="4875" href="Function.Bundles.html#2471" class="Field">to</a> <a id="4878" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a>
                                                                                             <a id="4975" class="Symbol">(</a><a id="4976" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="4984" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a>
                                                                                               <a id="5081" class="Symbol">(</a><a id="5082" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="5097" class="Symbol">(</a><a id="5098" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="5118" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="5122" class="Symbol">_))</a>
                                                                                                  <a id="5224" class="Symbol">(</a><a id="5225" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="5251" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="5254" class="Symbol">)</a> <a id="5256" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="5259" class="Symbol">)</a> <a id="5261" href="Data.Product.Function.Dependent.Propositional.html#4871" class="Bound">p</a><a id="5262" class="Symbol">))</a>
                                                                                               <a id="5360" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="5362" class="Symbol">))</a>
                                                                               <a id="5444" class="Symbol">(</a><a id="5445" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">P.trans-reflʳ</a> <a id="5459" class="Symbol">_)</a> <a id="5462" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

              <a id="5479" class="Symbol">(</a><a id="5480" class="Keyword">let</a> <a id="5484" href="Data.Product.Function.Dependent.Propositional.html#5484" class="Bound">eq</a> <a id="5487" class="Symbol">=</a> <a id="5489" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="5525" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="5529" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="5531" class="Symbol">))</a>
                          <a id="5560" class="Symbol">(</a><a id="5561" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5569" class="Symbol">(</a><a id="5570" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="5587" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="5590" class="Symbol">)</a> <a id="5592" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="5595" class="Symbol">)</a>
                            <a id="5625" class="Symbol">(</a><a id="5626" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="5646" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="5650" href="Data.Product.Function.Dependent.Propositional.html#4359" class="Bound">y₁</a><a id="5652" class="Symbol">))</a> <a id="5655" class="Keyword">in</a>
              <a id="5672" href="Function.Bundles.html#2471" class="Field">to</a> <a id="5675" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="5688" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="5690" href="Data.Product.Function.Dependent.Propositional.html#5484" class="Bound">eq</a> <a id="5693" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="5695" class="Symbol">))</a>                                  <a id="5731" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="5734" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Function.Bundles.html#2471" class="Field">to</a> <a id="5745" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a><a id="5748" class="Symbol">)</a>
                                                                               <a id="5829" class="Symbol">(</a><a id="5830" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="5836" class="Symbol">(</a><a id="5837" href="Relation.Binary.PropositionalEquality.Properties.html#3960" class="Function">P.subst-subst</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="5879" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="5883" class="Symbol">_))))</a> <a id="5889" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

              <a id="5906" href="Function.Bundles.html#2471" class="Field">to</a> <a id="5909" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="5913" class="Symbol">((</a><a id="5915" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="5923" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="5942" class="Symbol">(</a><a id="5943" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="5952" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="5955" class="Symbol">)</a> <a id="5957" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="5960" class="Symbol">)</a>
                             <a id="5991" class="Symbol">(</a><a id="5992" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6012" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6016" href="Data.Product.Function.Dependent.Propositional.html#4359" class="Bound">y₁</a><a id="6018" class="Symbol">))</a> <a id="6021" href="Function.Base.html#1974" class="Function Operator">$</a>
               <a id="6038" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6046" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6048" class="Symbol">(</a><a id="6049" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6055" class="Symbol">(</a><a id="6056" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6076" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6080" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="6082" class="Symbol">))</a> <a id="6085" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="6087" class="Symbol">))</a>      <a id="6095" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6098" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Function.Bundles.html#2471" class="Field">to</a> <a id="6109" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a><a id="6112" class="Symbol">)</a>
                                                                               <a id="6193" class="Symbol">(</a><a id="6194" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Relation.Binary.PropositionalEquality.Properties.html#3960" class="Function">P.subst-subst</a> <a id="6215" class="Symbol">(</a><a id="6216" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="6233" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="6236" class="Symbol">)</a> <a id="6238" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="6241" class="Symbol">)))</a> <a id="6245" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
              <a id="6261" href="Function.Bundles.html#2471" class="Field">to</a> <a id="6264" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="6268" class="Symbol">(</a>
              <a id="6284" class="Symbol">(</a><a id="6285" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6293" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6295" class="Symbol">(</a><a id="6296" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6316" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6320" href="Data.Product.Function.Dependent.Propositional.html#4359" class="Bound">y₁</a><a id="6322" class="Symbol">)</a> <a id="6324" href="Function.Base.html#1974" class="Function Operator">$</a>
               <a id="6341" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6349" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6351" class="Symbol">(</a><a id="6352" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">_≃_.from</a> <a id="6369" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a><a id="6372" class="Symbol">)</a> <a id="6374" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="6377" class="Symbol">)</a> <a id="6379" href="Function.Base.html#1974" class="Function Operator">$</a>
               <a id="6396" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6404" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6434" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6438" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="6440" class="Symbol">))</a> <a id="6443" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="6445" class="Symbol">))</a>      <a id="6453" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6456" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Data.Product.Function.Dependent.Propositional.html#2310" class="Function">subst-application′</a>
                                                                                      <a id="6568" class="Symbol">(λ</a> <a id="6571" href="Data.Product.Function.Dependent.Propositional.html#6571" class="Bound">x</a> <a id="6573" href="Data.Product.Function.Dependent.Propositional.html#6573" class="Bound">y</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Function.Bundles.html#2471" class="Field">to</a> <a id="6580" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a>
                                                                                                 <a id="6681" class="Symbol">(</a><a id="6682" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6690" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6713" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6717" href="Data.Product.Function.Dependent.Propositional.html#6571" class="Bound">x</a><a id="6718" class="Symbol">)</a> <a id="6720" href="Data.Product.Function.Dependent.Propositional.html#6573" class="Bound">y</a><a id="6721" class="Symbol">))</a>
                                                                                      <a id="6810" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a><a id="6813" class="Symbol">)</a> <a id="6815" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
              <a id="6831" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6839" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="6841" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Function.Bundles.html#2471" class="Field">to</a> <a id="6849" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="6853" href="Function.Base.html#1974" class="Function Operator">$</a>
                 <a id="6872" class="Symbol">(</a><a id="6873" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6881" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6904" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6908" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="6910" class="Symbol">)</a> <a id="6912" href="Function.Base.html#1974" class="Function Operator">$</a>
                  <a id="6932" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="6940" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="6949" class="Symbol">(</a><a id="6950" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="6970" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="6974" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="6976" class="Symbol">))</a> <a id="6979" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="6981" class="Symbol">))</a>  <a id="6985" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="6988" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="6995" class="Symbol">(</a><a id="6996" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7004" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="7006" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="7010" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7012" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7015" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a><a id="7018" class="Symbol">)</a>
                                                                               <a id="7099" class="Symbol">(</a><a id="7100" href="Relation.Binary.PropositionalEquality.Properties.html#3960" class="Function">P.subst-subst</a> <a id="7114" class="Symbol">(</a><a id="7115" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="7142" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="7146" class="Symbol">_)))</a> <a id="7151" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

              <a id="7168" class="Symbol">(</a><a id="7169" class="Keyword">let</a> <a id="7173" href="Data.Product.Function.Dependent.Propositional.html#7173" class="Bound">eq</a> <a id="7176" class="Symbol">=</a> <a id="7178" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="7193" class="Symbol">(</a><a id="7194" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="7214" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="7218" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="7220" class="Symbol">))</a>
                          <a id="7249" class="Symbol">(</a><a id="7250" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="7270" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="7274" href="Data.Product.Function.Dependent.Propositional.html#4347" class="Bound">x₁</a><a id="7276" class="Symbol">)</a> <a id="7278" class="Keyword">in</a>
              <a id="7295" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7303" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="7305" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7313" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7326" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="7328" href="Data.Product.Function.Dependent.Propositional.html#7173" class="Bound">eq</a> <a id="7331" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="7333" class="Symbol">)))</a>                  <a id="7354" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7357" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="7364" class="Symbol">(λ</a> <a id="7367" href="Data.Product.Function.Dependent.Propositional.html#7367" class="Bound">p</a> <a id="7369" class="Symbol">→</a> <a id="7371" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7379" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="7381" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7389" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7402" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="7404" href="Data.Product.Function.Dependent.Propositional.html#7367" class="Bound">p</a> <a id="7406" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="7408" class="Symbol">)))</a>
                                                                              <a id="7490" class="Symbol">(</a><a id="7491" href="Relation.Binary.PropositionalEquality.Properties.html#2564" class="Function">P.trans-symˡ</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="7525" href="Data.Product.Function.Dependent.Propositional.html#2291" class="Function">I≃J</a> <a id="7529" class="Symbol">_))</a> <a id="7533" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
              <a id="7549" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7557" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="7559" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="7563" class="Symbol">(</a><a id="7564" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7567" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7580" href="Data.Product.Function.Dependent.Propositional.html#2215" class="Bound">A</a> <a id="7582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7589" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="7591" class="Symbol">))</a>               <a id="7608" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>

              <a id="7627" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="7635" href="Data.Product.Function.Dependent.Propositional.html#2223" class="Bound">B</a> <a id="7637" href="Data.Product.Function.Dependent.Propositional.html#4424" class="Bound">eq₁</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7645" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="7649" href="Data.Product.Function.Dependent.Propositional.html#4352" class="Bound">x₂</a><a id="7651" class="Symbol">)</a>                                  <a id="7686" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="7689" href="Data.Product.Function.Dependent.Propositional.html#4429" class="Bound">eq₂</a> <a id="7693" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

              <a id="7710" href="Function.Bundles.html#2471" class="Field">to</a> <a id="7713" href="Data.Product.Function.Dependent.Propositional.html#2230" class="Bound">A↣B</a> <a id="7717" href="Data.Product.Function.Dependent.Propositional.html#4364" class="Bound">y₂</a>                                                  <a id="7769" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

        <a id="7780" class="Symbol">))</a> <a id="7783" href="Function.Base.html#1115" class="Function Operator">∘</a>

      <a id="7792" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a>

<a id="7801" class="Comment">------------------------------------------------------------------------</a>
<a id="7874" class="Comment">-- Surjections</a>

<a id="7890" class="Keyword">module</a> <a id="7897" href="Data.Product.Function.Dependent.Propositional.html#7897" class="Module">_</a> <a id="7899" class="Keyword">where</a>
  <a id="7907" class="Keyword">open</a> <a id="7912" href="Function.Bundles.html#2865" class="Module">Surjection</a>

  <a id="7926" href="Data.Product.Function.Dependent.Propositional.html#7926" class="Function">Σ-↠</a> <a id="7930" class="Symbol">:</a> <a id="7932" class="Symbol">(</a><a id="7933" href="Data.Product.Function.Dependent.Propositional.html#7933" class="Bound">I↠J</a> <a id="7937" class="Symbol">:</a> <a id="7939" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="7941" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="7943" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="7944" class="Symbol">)</a> <a id="7946" class="Symbol">→</a>
       <a id="7955" class="Symbol">(∀</a> <a id="7958" class="Symbol">{</a><a id="7959" href="Data.Product.Function.Dependent.Propositional.html#7959" class="Bound">x</a><a id="7960" class="Symbol">}</a> <a id="7962" class="Symbol">→</a> <a id="7964" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="7966" href="Data.Product.Function.Dependent.Propositional.html#7959" class="Bound">x</a> <a id="7968" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="7970" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="7972" class="Symbol">(</a><a id="7973" href="Function.Bundles.html#2922" class="Field">to</a> <a id="7976" href="Data.Product.Function.Dependent.Propositional.html#7933" class="Bound">I↠J</a> <a id="7980" href="Data.Product.Function.Dependent.Propositional.html#7959" class="Bound">x</a><a id="7981" class="Symbol">))</a> <a id="7984" class="Symbol">→</a>
       <a id="7993" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7995" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="7997" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="7999" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="8001" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8003" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="8005" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="8009" href="Data.Product.Function.Dependent.Propositional.html#7926" class="Function">Σ-↠</a> <a id="8013" class="Symbol">{</a><a id="8014" class="Argument">I</a> <a id="8016" class="Symbol">=</a> <a id="8018" href="Data.Product.Function.Dependent.Propositional.html#8018" class="Bound">I</a><a id="8019" class="Symbol">}</a> <a id="8021" class="Symbol">{</a><a id="8022" class="Argument">J</a> <a id="8024" class="Symbol">=</a> <a id="8026" href="Data.Product.Function.Dependent.Propositional.html#8026" class="Bound">J</a><a id="8027" class="Symbol">}</a> <a id="8029" class="Symbol">{</a><a id="8030" class="Argument">A</a> <a id="8032" class="Symbol">=</a> <a id="8034" href="Data.Product.Function.Dependent.Propositional.html#8034" class="Bound">A</a><a id="8035" class="Symbol">}</a> <a id="8037" class="Symbol">{</a><a id="8038" class="Argument">B</a> <a id="8040" class="Symbol">=</a> <a id="8042" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a><a id="8043" class="Symbol">}</a> <a id="8045" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8049" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a> <a id="8053" class="Symbol">=</a>
    <a id="8059" href="Function.Bundles.html#14457" class="Function">mk↠ₛ</a> <a id="8064" href="Data.Product.Function.Dependent.Propositional.html#8339" class="Function">strictlySurjective′</a>
    <a id="8088" class="Keyword">where</a>
    <a id="8098" href="Data.Product.Function.Dependent.Propositional.html#8098" class="Function">to′</a> <a id="8102" class="Symbol">:</a> <a id="8104" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8106" href="Data.Product.Function.Dependent.Propositional.html#8018" class="Bound">I</a> <a id="8108" href="Data.Product.Function.Dependent.Propositional.html#8034" class="Bound">A</a> <a id="8110" class="Symbol">→</a> <a id="8112" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8114" href="Data.Product.Function.Dependent.Propositional.html#8026" class="Bound">J</a> <a id="8116" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a>
    <a id="8122" href="Data.Product.Function.Dependent.Propositional.html#8098" class="Function">to′</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8132" class="Symbol">(</a><a id="8133" href="Function.Bundles.html#2922" class="Field">to</a> <a id="8136" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a><a id="8139" class="Symbol">)</a> <a id="8141" class="Symbol">(</a><a id="8142" href="Function.Bundles.html#2922" class="Field">to</a> <a id="8145" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a><a id="8148" class="Symbol">)</a>

    <a id="8155" href="Data.Product.Function.Dependent.Propositional.html#8155" class="Function">backcast</a> <a id="8164" class="Symbol">:</a> <a id="8166" class="Symbol">∀</a> <a id="8168" class="Symbol">{</a><a id="8169" href="Data.Product.Function.Dependent.Propositional.html#8169" class="Bound">i</a><a id="8170" class="Symbol">}</a> <a id="8172" class="Symbol">→</a> <a id="8174" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8176" href="Data.Product.Function.Dependent.Propositional.html#8169" class="Bound">i</a> <a id="8178" class="Symbol">→</a> <a id="8180" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Function.Bundles.html#2922" class="Field">to</a> <a id="8186" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8190" class="Symbol">(</a><a id="8191" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="8195" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8199" href="Data.Product.Function.Dependent.Propositional.html#8169" class="Bound">i</a><a id="8200" class="Symbol">))</a>
    <a id="8207" href="Data.Product.Function.Dependent.Propositional.html#8155" class="Function">backcast</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="8226" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8243" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8247" class="Symbol">_))</a>

    <a id="8256" href="Data.Product.Function.Dependent.Propositional.html#8256" class="Function">to⁻′</a> <a id="8261" class="Symbol">:</a> <a id="8263" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8265" href="Data.Product.Function.Dependent.Propositional.html#8026" class="Bound">J</a> <a id="8267" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8273" href="Data.Product.Function.Dependent.Propositional.html#8018" class="Bound">I</a> <a id="8275" href="Data.Product.Function.Dependent.Propositional.html#8034" class="Bound">A</a>
    <a id="8281" href="Data.Product.Function.Dependent.Propositional.html#8256" class="Function">to⁻′</a> <a id="8286" class="Symbol">=</a> <a id="8288" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8292" class="Symbol">(</a><a id="8293" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="8297" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a><a id="8300" class="Symbol">)</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Function.Bundles.html#3402" class="Function">Surjection.to⁻</a> <a id="8318" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a> <a id="8322" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8324" href="Data.Product.Function.Dependent.Propositional.html#8155" class="Function">backcast</a><a id="8332" class="Symbol">)</a>

    <a id="8339" href="Data.Product.Function.Dependent.Propositional.html#8339" class="Function">strictlySurjective′</a> <a id="8359" class="Symbol">:</a> <a id="8361" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="8380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8384" href="Data.Product.Function.Dependent.Propositional.html#8098" class="Function">to′</a>
    <a id="8392" href="Data.Product.Function.Dependent.Propositional.html#8339" class="Function">strictlySurjective′</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a> <a id="8415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8417" href="Data.Product.Function.Dependent.Propositional.html#8417" class="Bound">y</a><a id="8418" class="Symbol">)</a> <a id="8420" class="Symbol">=</a> <a id="8422" href="Data.Product.Function.Dependent.Propositional.html#8256" class="Function">to⁻′</a> <a id="8427" class="Symbol">(</a><a id="8428" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a> <a id="8430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8432" href="Data.Product.Function.Dependent.Propositional.html#8417" class="Bound">y</a><a id="8433" class="Symbol">)</a> <a id="8435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8437" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a>
      <a id="8451" class="Symbol">(</a> <a id="8453" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8460" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8464" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a>
      <a id="8472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8474" class="Symbol">(</a><a id="8475" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="8483" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8485" class="Symbol">(</a><a id="8486" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8493" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8497" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a><a id="8498" class="Symbol">)</a> <a id="8500" class="Symbol">(</a><a id="8501" href="Function.Bundles.html#2922" class="Field">to</a> <a id="8504" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="8513" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Data.Product.Function.Dependent.Propositional.html#8155" class="Function">backcast</a> <a id="8527" href="Data.Product.Function.Dependent.Propositional.html#8417" class="Bound">y</a><a id="8528" class="Symbol">)))</a> <a id="8532" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8535" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8542" class="Symbol">(</a><a id="8543" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="8551" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8553" class="Symbol">_)</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8564" href="Data.Product.Function.Dependent.Propositional.html#8049" class="Bound">A↠B</a> <a id="8568" class="Symbol">_)</a> <a id="8571" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
         <a id="8582" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="8590" href="Data.Product.Function.Dependent.Propositional.html#8042" class="Bound">B</a> <a id="8592" class="Symbol">(</a><a id="8593" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8600" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8604" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">(</a><a id="8608" href="Data.Product.Function.Dependent.Propositional.html#8155" class="Function">backcast</a> <a id="8617" href="Data.Product.Function.Dependent.Propositional.html#8417" class="Bound">y</a><a id="8618" class="Symbol">)</a>                      <a id="8641" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="8644" href="Relation.Binary.PropositionalEquality.Properties.html#4121" class="Function">P.subst-subst-sym</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="8670" href="Data.Product.Function.Dependent.Propositional.html#8045" class="Bound">I↠J</a> <a id="8674" href="Data.Product.Function.Dependent.Propositional.html#8413" class="Bound">x</a><a id="8675" class="Symbol">)</a> <a id="8677" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
         <a id="8688" href="Data.Product.Function.Dependent.Propositional.html#8417" class="Bound">y</a>                                                          <a id="8747" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="8748" class="Symbol">)</a>
      <a id="8756" class="Symbol">)</a> <a id="8758" class="Keyword">where</a> <a id="8764" class="Keyword">open</a> <a id="8769" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">P.≡-Reasoning</a>


<a id="8785" class="Comment">------------------------------------------------------------------------</a>
<a id="8858" class="Comment">-- Left inverses</a>

<a id="8876" class="Keyword">module</a> <a id="8883" href="Data.Product.Function.Dependent.Propositional.html#8883" class="Module">_</a> <a id="8885" class="Keyword">where</a>
  <a id="8893" class="Keyword">open</a> <a id="8898" href="Function.Bundles.html#5375" class="Module">LeftInverse</a>

  <a id="8913" href="Data.Product.Function.Dependent.Propositional.html#8913" class="Function">Σ-↩</a> <a id="8917" class="Symbol">:</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Data.Product.Function.Dependent.Propositional.html#8920" class="Bound">I↩J</a> <a id="8924" class="Symbol">:</a> <a id="8926" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="8928" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8930" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="8931" class="Symbol">)</a> <a id="8933" class="Symbol">→</a>
         <a id="8944" class="Symbol">(∀</a> <a id="8947" class="Symbol">{</a><a id="8948" href="Data.Product.Function.Dependent.Propositional.html#8948" class="Bound">i</a><a id="8949" class="Symbol">}</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="8955" href="Data.Product.Function.Dependent.Propositional.html#8948" class="Bound">i</a> <a id="8957" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8959" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Function.Bundles.html#5433" class="Field">to</a> <a id="8965" href="Data.Product.Function.Dependent.Propositional.html#8920" class="Bound">I↩J</a> <a id="8969" href="Data.Product.Function.Dependent.Propositional.html#8948" class="Bound">i</a><a id="8970" class="Symbol">))</a> <a id="8973" class="Symbol">→</a>
         <a id="8984" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8986" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="8988" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="8990" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8992" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8994" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="8996" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="9000" href="Data.Product.Function.Dependent.Propositional.html#8913" class="Function">Σ-↩</a> <a id="9004" class="Symbol">{</a><a id="9005" class="Argument">I</a> <a id="9007" class="Symbol">=</a> <a id="9009" href="Data.Product.Function.Dependent.Propositional.html#9009" class="Bound">I</a><a id="9010" class="Symbol">}</a> <a id="9012" class="Symbol">{</a><a id="9013" class="Argument">J</a> <a id="9015" class="Symbol">=</a> <a id="9017" href="Data.Product.Function.Dependent.Propositional.html#9017" class="Bound">J</a><a id="9018" class="Symbol">}</a> <a id="9020" class="Symbol">{</a><a id="9021" class="Argument">A</a> <a id="9023" class="Symbol">=</a> <a id="9025" href="Data.Product.Function.Dependent.Propositional.html#9025" class="Bound">A</a><a id="9026" class="Symbol">}</a> <a id="9028" class="Symbol">{</a><a id="9029" class="Argument">B</a> <a id="9031" class="Symbol">=</a> <a id="9033" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a><a id="9034" class="Symbol">}</a> <a id="9036" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9040" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Function.Bundles.html#13316" class="Function">mk↩</a> <a id="9050" class="Symbol">{</a><a id="9051" class="Argument">to</a> <a id="9054" class="Symbol">=</a> <a id="9056" href="Data.Product.Function.Dependent.Propositional.html#9095" class="Function">to′</a> <a id="9060" class="Symbol">}</a> <a id="9062" class="Symbol">{</a><a id="9063" class="Argument">from</a> <a id="9068" class="Symbol">=</a> <a id="9070" href="Data.Product.Function.Dependent.Propositional.html#9261" class="Function">from′</a><a id="9075" class="Symbol">}</a> <a id="9077" href="Data.Product.Function.Dependent.Propositional.html#9337" class="Function">inv</a>
    <a id="9085" class="Keyword">where</a>
    <a id="9095" href="Data.Product.Function.Dependent.Propositional.html#9095" class="Function">to′</a> <a id="9099" class="Symbol">:</a> <a id="9101" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9103" href="Data.Product.Function.Dependent.Propositional.html#9009" class="Bound">I</a> <a id="9105" href="Data.Product.Function.Dependent.Propositional.html#9025" class="Bound">A</a> <a id="9107" class="Symbol">→</a> <a id="9109" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9111" href="Data.Product.Function.Dependent.Propositional.html#9017" class="Bound">J</a> <a id="9113" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a>
    <a id="9119" href="Data.Product.Function.Dependent.Propositional.html#9095" class="Function">to′</a> <a id="9123" class="Symbol">=</a> <a id="9125" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9129" class="Symbol">(</a><a id="9130" href="Function.Bundles.html#5433" class="Field">to</a> <a id="9133" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a><a id="9136" class="Symbol">)</a> <a id="9138" class="Symbol">(</a><a id="9139" href="Function.Bundles.html#5433" class="Field">to</a> <a id="9142" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a><a id="9145" class="Symbol">)</a>

    <a id="9152" href="Data.Product.Function.Dependent.Propositional.html#9152" class="Function">backcast</a> <a id="9161" class="Symbol">:</a> <a id="9163" class="Symbol">∀</a> <a id="9165" class="Symbol">{</a><a id="9166" href="Data.Product.Function.Dependent.Propositional.html#9166" class="Bound">j</a><a id="9167" class="Symbol">}</a> <a id="9169" class="Symbol">→</a> <a id="9171" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9173" href="Data.Product.Function.Dependent.Propositional.html#9166" class="Bound">j</a> <a id="9175" class="Symbol">→</a> <a id="9177" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9179" class="Symbol">(</a><a id="9180" href="Function.Bundles.html#5433" class="Field">to</a> <a id="9183" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9187" class="Symbol">(</a><a id="9188" href="Function.Bundles.html#5457" class="Field">from</a> <a id="9193" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9197" href="Data.Product.Function.Dependent.Propositional.html#9166" class="Bound">j</a><a id="9198" class="Symbol">))</a>
    <a id="9205" href="Data.Product.Function.Dependent.Propositional.html#9152" class="Function">backcast</a> <a id="9214" class="Symbol">=</a> <a id="9216" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9224" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9226" class="Symbol">(</a><a id="9227" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="9233" class="Symbol">(</a><a id="9234" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="9243" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="9253" class="Symbol">))</a>

    <a id="9261" href="Data.Product.Function.Dependent.Propositional.html#9261" class="Function">from′</a> <a id="9267" class="Symbol">:</a> <a id="9269" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9271" href="Data.Product.Function.Dependent.Propositional.html#9017" class="Bound">J</a> <a id="9273" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9275" class="Symbol">→</a> <a id="9277" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9279" href="Data.Product.Function.Dependent.Propositional.html#9009" class="Bound">I</a> <a id="9281" href="Data.Product.Function.Dependent.Propositional.html#9025" class="Bound">A</a>
    <a id="9287" href="Data.Product.Function.Dependent.Propositional.html#9261" class="Function">from′</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9299" class="Symbol">(</a><a id="9300" href="Function.Bundles.html#5457" class="Field">from</a> <a id="9305" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a><a id="9308" class="Symbol">)</a> <a id="9310" class="Symbol">(</a><a id="9311" href="Function.Bundles.html#5457" class="Field">from</a> <a id="9316" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a> <a id="9320" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9322" href="Data.Product.Function.Dependent.Propositional.html#9152" class="Function">backcast</a><a id="9330" class="Symbol">)</a>

    <a id="9337" href="Data.Product.Function.Dependent.Propositional.html#9337" class="Function">inv</a> <a id="9341" class="Symbol">:</a> <a id="9343" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9352" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9356" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9360" href="Data.Product.Function.Dependent.Propositional.html#9095" class="Function">to′</a> <a id="9364" href="Data.Product.Function.Dependent.Propositional.html#9261" class="Function">from′</a>
    <a id="9374" href="Data.Product.Function.Dependent.Propositional.html#9337" class="Function">inv</a> <a id="9378" class="Symbol">{</a><a id="9379" href="Data.Product.Function.Dependent.Propositional.html#9379" class="Bound">j</a> <a id="9381" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9383" href="Data.Product.Function.Dependent.Propositional.html#9383" class="Bound">b</a><a id="9384" class="Symbol">}</a> <a id="9386" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="9403" class="Symbol">(</a><a id="9404" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="9421" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9425" href="Data.Product.Function.Dependent.Propositional.html#9379" class="Bound">j</a>  <a id="9428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9430" class="Symbol">(</a>
      <a id="9438" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="9452" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9460" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9462" class="Symbol">(</a><a id="9463" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="9472" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9476" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="9482" class="Symbol">)</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Function.Bundles.html#5433" class="Field">to</a> <a id="9488" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a> <a id="9492" class="Symbol">(</a><a id="9493" href="Function.Bundles.html#5457" class="Field">from</a> <a id="9498" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a> <a id="9502" class="Symbol">(</a><a id="9503" href="Data.Product.Function.Dependent.Propositional.html#9152" class="Function">backcast</a> <a id="9512" href="Data.Product.Function.Dependent.Propositional.html#9383" class="Bound">b</a><a id="9513" class="Symbol">)))</a> <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9520" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9527" class="Symbol">(</a><a id="9528" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9536" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9538" class="Symbol">_)</a> <a id="9541" class="Symbol">(</a><a id="9542" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="9551" href="Data.Product.Function.Dependent.Propositional.html#9040" class="Bound">A↩B</a> <a id="9555" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="9561" class="Symbol">)</a> <a id="9563" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
        <a id="9573" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="9581" href="Data.Product.Function.Dependent.Propositional.html#9033" class="Bound">B</a> <a id="9583" class="Symbol">(</a><a id="9584" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="9593" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9597" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="9603" class="Symbol">)</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Data.Product.Function.Dependent.Propositional.html#9152" class="Function">backcast</a> <a id="9615" href="Data.Product.Function.Dependent.Propositional.html#9383" class="Bound">b</a><a id="9616" class="Symbol">)</a>                       <a id="9640" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9643" href="Relation.Binary.PropositionalEquality.Properties.html#4121" class="Function">P.subst-subst-sym</a> <a id="9661" class="Symbol">(</a><a id="9662" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="9671" href="Data.Product.Function.Dependent.Propositional.html#9036" class="Bound">I↩J</a> <a id="9675" class="Symbol">_)</a> <a id="9678" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
        <a id="9688" href="Data.Product.Function.Dependent.Propositional.html#9383" class="Bound">b</a>                                                                  <a id="9755" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9756" class="Symbol">))</a> <a id="9759" class="Keyword">where</a> <a id="9765" class="Keyword">open</a> <a id="9770" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">P.≡-Reasoning</a>

<a id="9785" class="Comment">------------------------------------------------------------------------</a>
<a id="9858" class="Comment">-- Right inverses</a>

<a id="9877" class="Comment">------------------------------------------------------------------------</a>
<a id="9950" class="Comment">-- Inverses</a>

<a id="9963" class="Keyword">module</a> <a id="9970" href="Data.Product.Function.Dependent.Propositional.html#9970" class="Module">_</a> <a id="9972" class="Keyword">where</a>
  <a id="9980" class="Keyword">open</a> <a id="9985" href="Function.Bundles.html#7340" class="Module">Inverse</a>

  <a id="9996" href="Data.Product.Function.Dependent.Propositional.html#9996" class="Function">Σ-↔</a> <a id="10000" class="Symbol">:</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Data.Product.Function.Dependent.Propositional.html#10003" class="Bound">I↔J</a> <a id="10007" class="Symbol">:</a> <a id="10009" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="10011" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10013" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="10014" class="Symbol">)</a> <a id="10016" class="Symbol">→</a>
      <a id="10024" class="Symbol">(∀</a> <a id="10027" class="Symbol">{</a><a id="10028" href="Data.Product.Function.Dependent.Propositional.html#10028" class="Bound">x</a><a id="10029" class="Symbol">}</a> <a id="10031" class="Symbol">→</a> <a id="10033" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="10035" href="Data.Product.Function.Dependent.Propositional.html#10028" class="Bound">x</a> <a id="10037" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10039" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="10041" class="Symbol">(</a><a id="10042" href="Function.Bundles.html#7394" class="Field">to</a> <a id="10045" href="Data.Product.Function.Dependent.Propositional.html#10003" class="Bound">I↔J</a> <a id="10049" href="Data.Product.Function.Dependent.Propositional.html#10028" class="Bound">x</a><a id="10050" class="Symbol">))</a> <a id="10053" class="Symbol">→</a>
      <a id="10061" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10063" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="10065" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="10067" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10069" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10071" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="10073" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
  <a id="10077" href="Data.Product.Function.Dependent.Propositional.html#9996" class="Function">Σ-↔</a> <a id="10081" class="Symbol">{</a><a id="10082" class="Argument">I</a> <a id="10084" class="Symbol">=</a> <a id="10086" href="Data.Product.Function.Dependent.Propositional.html#10086" class="Bound">I</a><a id="10087" class="Symbol">}</a> <a id="10089" class="Symbol">{</a><a id="10090" class="Argument">J</a> <a id="10092" class="Symbol">=</a> <a id="10094" href="Data.Product.Function.Dependent.Propositional.html#10094" class="Bound">J</a><a id="10095" class="Symbol">}</a> <a id="10097" class="Symbol">{</a><a id="10098" class="Argument">A</a> <a id="10100" class="Symbol">=</a> <a id="10102" href="Data.Product.Function.Dependent.Propositional.html#10102" class="Bound">A</a><a id="10103" class="Symbol">}</a> <a id="10105" class="Symbol">{</a><a id="10106" class="Argument">B</a> <a id="10108" class="Symbol">=</a> <a id="10110" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a><a id="10111" class="Symbol">}</a> <a id="10113" href="Data.Product.Function.Dependent.Propositional.html#10113" class="Bound">I↔J</a> <a id="10117" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
    <a id="10133" class="Symbol">(</a><a id="10134" href="Function.Bundles.html#2922" class="Field">Surjection.to</a> <a id="10148" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a><a id="10159" class="Symbol">)</a>
    <a id="10165" class="Symbol">(</a><a id="10166" href="Function.Bundles.html#3402" class="Function">Surjection.to⁻</a> <a id="10181" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a><a id="10192" class="Symbol">)</a>
    <a id="10198" class="Symbol">(</a><a id="10199" href="Function.Bundles.html#3448" class="Function">Surjection.to∘to⁻</a> <a id="10217" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a><a id="10228" class="Symbol">)</a>
    <a id="10234" href="Data.Product.Function.Dependent.Propositional.html#10388" class="Function">left-inverse-of</a>
    <a id="10254" class="Keyword">where</a>
    <a id="10264" class="Keyword">open</a> <a id="10269" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">P.≡-Reasoning</a>

    <a id="10288" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="10292" class="Symbol">=</a> <a id="10294" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1577" class="Function">↔⇒≃</a> <a id="10298" href="Data.Product.Function.Dependent.Propositional.html#10113" class="Bound">I↔J</a>

    <a id="10307" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a> <a id="10319" class="Symbol">:</a> <a id="10321" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10323" href="Data.Product.Function.Dependent.Propositional.html#10086" class="Bound">I</a> <a id="10325" href="Data.Product.Function.Dependent.Propositional.html#10102" class="Bound">A</a> <a id="10327" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="10329" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10331" href="Data.Product.Function.Dependent.Propositional.html#10094" class="Bound">J</a> <a id="10333" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a>
    <a id="10339" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a> <a id="10351" class="Symbol">=</a> <a id="10353" href="Data.Product.Function.Dependent.Propositional.html#7926" class="Function">Σ-↠</a> <a id="10357" class="Symbol">(</a><a id="10358" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="10362" class="Symbol">(</a><a id="10363" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1366" class="Function">≃⇒↔</a> <a id="10367" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a><a id="10370" class="Symbol">))</a> <a id="10373" class="Symbol">(</a><a id="10374" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="10378" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a><a id="10381" class="Symbol">)</a>

    <a id="10388" href="Data.Product.Function.Dependent.Propositional.html#10388" class="Function">left-inverse-of</a> <a id="10404" class="Symbol">:</a> <a id="10406" class="Symbol">∀</a> <a id="10408" href="Data.Product.Function.Dependent.Propositional.html#10408" class="Bound">p</a> <a id="10410" class="Symbol">→</a> <a id="10412" href="Function.Bundles.html#3402" class="Function">Surjection.to⁻</a> <a id="10427" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Function.Bundles.html#2922" class="Field">Surjection.to</a> <a id="10454" href="Data.Product.Function.Dependent.Propositional.html#10307" class="Function">surjection′</a> <a id="10466" href="Data.Product.Function.Dependent.Propositional.html#10408" class="Bound">p</a><a id="10467" class="Symbol">)</a> <a id="10469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10471" href="Data.Product.Function.Dependent.Propositional.html#10408" class="Bound">p</a>
    <a id="10477" href="Data.Product.Function.Dependent.Propositional.html#10388" class="Function">left-inverse-of</a> <a id="10493" class="Symbol">(</a><a id="10494" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a> <a id="10496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10498" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a><a id="10499" class="Symbol">)</a> <a id="10501" class="Symbol">=</a> <a id="10503" href="Function.Bundles.html#7394" class="Field">to</a> <a id="10506" href="Data.Product.Properties.html#2932" class="Function">Σ-≡,≡↔≡</a>
      <a id="10520" class="Symbol">(</a> <a id="10522" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="10542" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="10546" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a>
      <a id="10554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10556" class="Symbol">(</a><a id="10557" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="10565" href="Data.Product.Function.Dependent.Propositional.html#10102" class="Bound">A</a> <a id="10567" class="Symbol">(</a><a id="10568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="10588" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="10592" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="10593" class="Symbol">)</a>
           <a id="10606" class="Symbol">(</a><a id="10607" href="Function.Bundles.html#7418" class="Field">from</a> <a id="10612" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a>
              <a id="10630" class="Symbol">(</a><a id="10631" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="10639" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="10648" class="Symbol">(</a><a id="10649" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="10670" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a>
                                    <a id="10710" class="Symbol">(</a><a id="10711" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="10718" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="10722" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="10723" class="Symbol">)))</a>
                 <a id="10744" class="Symbol">(</a><a id="10745" href="Function.Bundles.html#7394" class="Field">to</a> <a id="10748" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="10752" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a><a id="10753" class="Symbol">)))</a>                   <a id="10775" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="10778" href="Relation.Binary.PropositionalEquality.Properties.html#4944" class="Function">P.subst-application</a> <a id="10798" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="10800" class="Symbol">(λ</a> <a id="10803" href="Data.Product.Function.Dependent.Propositional.html#10803" class="Bound">_</a> <a id="10805" class="Symbol">→</a> <a id="10807" href="Function.Bundles.html#7418" class="Field">from</a> <a id="10812" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a><a id="10815" class="Symbol">)</a> <a id="10817" class="Symbol">_</a> <a id="10819" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

         <a id="10831" href="Function.Bundles.html#7418" class="Field">from</a> <a id="10836" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a>
           <a id="10851" class="Symbol">(</a><a id="10852" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="10860" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="10870" class="Symbol">(</a><a id="10871" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="10878" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a><a id="10881" class="Symbol">)</a>
                          <a id="10909" class="Symbol">(</a><a id="10910" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">_≃_.left-inverse-of</a> <a id="10930" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="10934" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="10935" class="Symbol">))</a>
              <a id="10952" class="Symbol">(</a><a id="10953" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="10961" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="10963" class="Symbol">(</a><a id="10964" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="10970" class="Symbol">(</a><a id="10971" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="10992" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a>
                                    <a id="11032" class="Symbol">(</a><a id="11033" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="11040" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11044" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="11045" class="Symbol">)))</a>
                 <a id="11066" class="Symbol">(</a><a id="11067" href="Function.Bundles.html#7394" class="Field">to</a> <a id="11070" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11074" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a><a id="11075" class="Symbol">)))</a>                   <a id="11097" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11100" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="11107" class="Symbol">(λ</a> <a id="11110" href="Data.Product.Function.Dependent.Propositional.html#11110" class="Bound">eq</a> <a id="11113" class="Symbol">→</a> <a id="11115" href="Function.Bundles.html#7418" class="Field">from</a> <a id="11120" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11124" class="Symbol">(</a><a id="11125" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="11133" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="11135" href="Data.Product.Function.Dependent.Propositional.html#11110" class="Bound">eq</a>
                                                                                  <a id="11220" class="Symbol">(</a><a id="11221" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="11229" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="11231" class="Symbol">(</a><a id="11232" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="11238" class="Symbol">(</a><a id="11239" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="11260" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11264" class="Symbol">_))</a> <a id="11268" class="Symbol">_)))</a>
                                                                   <a id="11340" class="Symbol">(</a><a id="11341" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#904" class="Field">_≃_.left-right</a> <a id="11356" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11360" class="Symbol">_)</a> <a id="11363" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
         <a id="11374" href="Function.Bundles.html#7418" class="Field">from</a> <a id="11379" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a>
           <a id="11394" class="Symbol">(</a><a id="11395" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="11403" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="11405" class="Symbol">(</a><a id="11406" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="11427" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a>
                          <a id="11457" class="Symbol">(</a><a id="11458" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="11465" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11469" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="11470" class="Symbol">))</a>
              <a id="11487" class="Symbol">(</a><a id="11488" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="11496" href="Data.Product.Function.Dependent.Propositional.html#10110" class="Bound">B</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="11505" class="Symbol">(</a><a id="11506" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="11527" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a>
                                    <a id="11567" class="Symbol">(</a><a id="11568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">_≃_.to</a> <a id="11575" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11579" href="Data.Product.Function.Dependent.Propositional.html#10494" class="Bound">x</a><a id="11580" class="Symbol">)))</a>
                 <a id="11601" class="Symbol">(</a><a id="11602" href="Function.Bundles.html#7394" class="Field">to</a> <a id="11605" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11609" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a><a id="11610" class="Symbol">)))</a>                   <a id="11632" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11635" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="11642" class="Symbol">(</a><a id="11643" href="Function.Bundles.html#7418" class="Field">from</a> <a id="11648" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a><a id="11651" class="Symbol">)</a>
                                                                   <a id="11720" class="Symbol">(</a><a id="11721" href="Relation.Binary.PropositionalEquality.Properties.html#4121" class="Function">P.subst-subst-sym</a> <a id="11739" class="Symbol">(</a><a id="11740" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">_≃_.right-inverse-of</a> <a id="11761" href="Data.Product.Function.Dependent.Propositional.html#10288" class="Function">I≃J</a> <a id="11765" class="Symbol">_))</a> <a id="11769" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

         <a id="11781" href="Function.Bundles.html#7418" class="Field">from</a> <a id="11786" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11790" class="Symbol">(</a><a id="11791" href="Function.Bundles.html#7394" class="Field">to</a> <a id="11794" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11798" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a><a id="11799" class="Symbol">)</a>      <a id="11806" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="11809" href="Function.Structures.html#3388" class="Function">Inverse.strictlyInverseʳ</a> <a id="11834" href="Data.Product.Function.Dependent.Propositional.html#10117" class="Bound">A↔B</a> <a id="11838" class="Symbol">_</a> <a id="11840" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

         <a id="11852" href="Data.Product.Function.Dependent.Propositional.html#10498" class="Bound">y</a>                                                    <a id="11905" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="11906" class="Symbol">)</a>
      <a id="11914" class="Symbol">)</a>


<a id="11918" class="Keyword">private</a> <a id="11926" class="Keyword">module</a> <a id="11933" href="Data.Product.Function.Dependent.Propositional.html#11933" class="Module">_</a> <a id="11935" class="Keyword">where</a>
  <a id="11943" class="Keyword">open</a> <a id="11948" href="Function.Bundles.html#7340" class="Module">Inverse</a>

  <a id="11959" href="Data.Product.Function.Dependent.Propositional.html#11959" class="Function">swap-coercions</a> <a id="11974" class="Symbol">:</a> <a id="11976" class="Symbol">∀</a> <a id="11978" class="Symbol">{</a><a id="11979" href="Data.Product.Function.Dependent.Propositional.html#11979" class="Bound">k</a><a id="11980" class="Symbol">}</a> <a id="11982" class="Symbol">(</a><a id="11983" href="Data.Product.Function.Dependent.Propositional.html#11983" class="Bound">B</a> <a id="11985" class="Symbol">:</a> <a id="11987" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="11989" class="Symbol">→</a> <a id="11991" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11995" href="Data.Product.Function.Dependent.Propositional.html#1235" class="Generalizable">b</a><a id="11996" class="Symbol">)</a>
    <a id="12002" class="Symbol">(</a><a id="12003" href="Data.Product.Function.Dependent.Propositional.html#12003" class="Bound">I↔J</a> <a id="12007" class="Symbol">:</a> <a id="12009" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="12013" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="12015" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="12016" class="Symbol">)</a> <a id="12018" class="Symbol">→</a>
    <a id="12024" class="Symbol">(∀</a> <a id="12027" class="Symbol">{</a><a id="12028" href="Data.Product.Function.Dependent.Propositional.html#12028" class="Bound">x</a><a id="12029" class="Symbol">}</a> <a id="12031" class="Symbol">→</a> <a id="12033" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="12035" href="Data.Product.Function.Dependent.Propositional.html#12028" class="Bound">x</a> <a id="12037" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="12040" href="Data.Product.Function.Dependent.Propositional.html#11979" class="Bound">k</a> <a id="12042" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="12044" href="Data.Product.Function.Dependent.Propositional.html#11983" class="Bound">B</a> <a id="12046" class="Symbol">(</a><a id="12047" href="Function.Bundles.html#7394" class="Field">to</a> <a id="12050" href="Data.Product.Function.Dependent.Propositional.html#12003" class="Bound">I↔J</a> <a id="12054" href="Data.Product.Function.Dependent.Propositional.html#12028" class="Bound">x</a><a id="12055" class="Symbol">))</a> <a id="12058" class="Symbol">→</a>
    <a id="12064" class="Symbol">∀</a> <a id="12066" class="Symbol">{</a><a id="12067" href="Data.Product.Function.Dependent.Propositional.html#12067" class="Bound">x</a><a id="12068" class="Symbol">}</a> <a id="12070" class="Symbol">→</a> <a id="12072" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="12074" class="Symbol">(</a><a id="12075" href="Function.Bundles.html#7418" class="Field">from</a> <a id="12080" href="Data.Product.Function.Dependent.Propositional.html#12003" class="Bound">I↔J</a> <a id="12084" href="Data.Product.Function.Dependent.Propositional.html#12067" class="Bound">x</a><a id="12085" class="Symbol">)</a> <a id="12087" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="12090" href="Data.Product.Function.Dependent.Propositional.html#11979" class="Bound">k</a> <a id="12092" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="12094" href="Data.Product.Function.Dependent.Propositional.html#11983" class="Bound">B</a> <a id="12096" href="Data.Product.Function.Dependent.Propositional.html#12067" class="Bound">x</a>
  <a id="12100" href="Data.Product.Function.Dependent.Propositional.html#11959" class="Function">swap-coercions</a> <a id="12115" class="Symbol">{</a><a id="12116" class="Argument">A</a> <a id="12118" class="Symbol">=</a> <a id="12120" href="Data.Product.Function.Dependent.Propositional.html#12120" class="Bound">A</a><a id="12121" class="Symbol">}</a> <a id="12123" href="Data.Product.Function.Dependent.Propositional.html#12123" class="Bound">B</a> <a id="12125" href="Data.Product.Function.Dependent.Propositional.html#12125" class="Bound">I↔J</a> <a id="12129" href="Data.Product.Function.Dependent.Propositional.html#12129" class="Bound">eq</a> <a id="12132" class="Symbol">{</a><a id="12133" href="Data.Product.Function.Dependent.Propositional.html#12133" class="Bound">x</a><a id="12134" class="Symbol">}</a> <a id="12136" class="Symbol">=</a>
    <a id="12142" href="Data.Product.Function.Dependent.Propositional.html#12120" class="Bound">A</a> <a id="12144" class="Symbol">(</a><a id="12145" href="Function.Bundles.html#7418" class="Field">from</a> <a id="12150" href="Data.Product.Function.Dependent.Propositional.html#12125" class="Bound">I↔J</a> <a id="12154" href="Data.Product.Function.Dependent.Propositional.html#12133" class="Bound">x</a><a id="12155" class="Symbol">)</a>           <a id="12167" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="12170" href="Data.Product.Function.Dependent.Propositional.html#12129" class="Bound">eq</a> <a id="12173" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
    <a id="12179" href="Data.Product.Function.Dependent.Propositional.html#12123" class="Bound">B</a> <a id="12181" class="Symbol">(</a><a id="12182" href="Function.Bundles.html#7394" class="Field">to</a> <a id="12185" href="Data.Product.Function.Dependent.Propositional.html#12125" class="Bound">I↔J</a> <a id="12189" class="Symbol">(</a><a id="12190" href="Function.Bundles.html#7418" class="Field">from</a> <a id="12195" href="Data.Product.Function.Dependent.Propositional.html#12125" class="Bound">I↔J</a> <a id="12199" href="Data.Product.Function.Dependent.Propositional.html#12133" class="Bound">x</a><a id="12200" class="Symbol">))</a> <a id="12203" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">↔⟨</a> <a id="12206" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="12218" class="Symbol">(</a><a id="12219" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="12226" href="Data.Product.Function.Dependent.Propositional.html#12123" class="Bound">B</a> <a id="12228" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="12230" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="12247" href="Data.Product.Function.Dependent.Propositional.html#12125" class="Bound">I↔J</a> <a id="12251" href="Data.Product.Function.Dependent.Propositional.html#12133" class="Bound">x</a><a id="12252" class="Symbol">)</a> <a id="12254" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">⟩</a>
    <a id="12260" href="Data.Product.Function.Dependent.Propositional.html#12123" class="Bound">B</a> <a id="12262" href="Data.Product.Function.Dependent.Propositional.html#12133" class="Bound">x</a>                       <a id="12286" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="12292" class="Keyword">where</a> <a id="12298" class="Keyword">open</a> <a id="12303" href="Function.Related.Propositional.html#9123" class="Module">EquationalReasoning</a>


<a id="cong"></a><a id="12325" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12330" class="Symbol">:</a> <a id="12332" class="Symbol">∀</a> <a id="12334" class="Symbol">{</a><a id="12335" href="Data.Product.Function.Dependent.Propositional.html#12335" class="Bound">k</a><a id="12336" class="Symbol">}</a> <a id="12338" class="Symbol">(</a><a id="12339" href="Data.Product.Function.Dependent.Propositional.html#12339" class="Bound">I↔J</a> <a id="12343" class="Symbol">:</a> <a id="12345" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="12347" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="12349" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a><a id="12350" class="Symbol">)</a> <a id="12352" class="Symbol">→</a>
       <a id="12361" class="Symbol">(∀</a> <a id="12364" class="Symbol">{</a><a id="12365" href="Data.Product.Function.Dependent.Propositional.html#12365" class="Bound">x</a><a id="12366" class="Symbol">}</a> <a id="12368" class="Symbol">→</a> <a id="12370" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="12372" href="Data.Product.Function.Dependent.Propositional.html#12365" class="Bound">x</a> <a id="12374" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="12377" href="Data.Product.Function.Dependent.Propositional.html#12335" class="Bound">k</a> <a id="12379" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="12381" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a> <a id="12383" class="Symbol">(</a><a id="12384" href="Function.Bundles.html#7394" class="Field">Inverse.to</a> <a id="12395" href="Data.Product.Function.Dependent.Propositional.html#12339" class="Bound">I↔J</a> <a id="12399" href="Data.Product.Function.Dependent.Propositional.html#12365" class="Bound">x</a><a id="12400" class="Symbol">))</a> <a id="12403" class="Symbol">→</a>
       <a id="12412" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12414" href="Data.Product.Function.Dependent.Propositional.html#1253" class="Generalizable">I</a> <a id="12416" href="Data.Product.Function.Dependent.Propositional.html#1269" class="Generalizable">A</a> <a id="12418" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="12421" href="Data.Product.Function.Dependent.Propositional.html#12335" class="Bound">k</a> <a id="12423" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="12425" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12427" href="Data.Product.Function.Dependent.Propositional.html#1255" class="Generalizable">J</a> <a id="12429" href="Data.Product.Function.Dependent.Propositional.html#1271" class="Generalizable">B</a>
<a id="12431" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12436" class="Symbol">{</a><a id="12437" class="Argument">k</a> <a id="12439" class="Symbol">=</a> <a id="12441" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="12452" class="Symbol">}</a>                <a id="12469" href="Data.Product.Function.Dependent.Propositional.html#12469" class="Bound">I↔J</a> <a id="12473" href="Data.Product.Function.Dependent.Propositional.html#12473" class="Bound">A⟶B</a> <a id="12477" class="Symbol">=</a> <a id="12479" href="Data.Product.Function.Dependent.Propositional.html#1403" class="Function">Σ-⟶</a> <a id="12483" class="Symbol">(</a><a id="12484" href="Function.Properties.Inverse.html#3235" class="Function">↔⇒⟶</a> <a id="12488" href="Data.Product.Function.Dependent.Propositional.html#12469" class="Bound">I↔J</a><a id="12491" class="Symbol">)</a> <a id="12493" href="Data.Product.Function.Dependent.Propositional.html#12473" class="Bound">A⟶B</a>
<a id="12497" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12502" class="Symbol">{</a><a id="12503" class="Argument">B</a> <a id="12505" class="Symbol">=</a> <a id="12507" href="Data.Product.Function.Dependent.Propositional.html#12507" class="Bound">B</a><a id="12508" class="Symbol">}</a> <a id="12510" class="Symbol">{</a><a id="12511" class="Argument">k</a> <a id="12513" class="Symbol">=</a> <a id="12515" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="12533" class="Symbol">}</a> <a id="12535" href="Data.Product.Function.Dependent.Propositional.html#12535" class="Bound">I↔J</a> <a id="12539" href="Data.Product.Function.Dependent.Propositional.html#12539" class="Bound">A⟵B</a> <a id="12543" class="Symbol">=</a> <a id="12545" href="Data.Product.Function.Dependent.Propositional.html#1403" class="Function">Σ-⟶</a> <a id="12549" class="Symbol">(</a><a id="12550" href="Function.Properties.Inverse.html#3273" class="Function">↔⇒⟵</a> <a id="12554" href="Data.Product.Function.Dependent.Propositional.html#12535" class="Bound">I↔J</a><a id="12557" class="Symbol">)</a> <a id="12559" class="Symbol">(</a><a id="12560" href="Data.Product.Function.Dependent.Propositional.html#11959" class="Function">swap-coercions</a> <a id="12575" class="Symbol">{</a><a id="12576" class="Argument">k</a> <a id="12578" class="Symbol">=</a> <a id="12580" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="12598" class="Symbol">}</a> <a id="12600" href="Data.Product.Function.Dependent.Propositional.html#12507" class="Bound">B</a> <a id="12602" href="Data.Product.Function.Dependent.Propositional.html#12535" class="Bound">I↔J</a> <a id="12606" href="Data.Product.Function.Dependent.Propositional.html#12539" class="Bound">A⟵B</a><a id="12609" class="Symbol">)</a>
<a id="12611" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12616" class="Symbol">{</a><a id="12617" class="Argument">k</a> <a id="12619" class="Symbol">=</a> <a id="12621" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="12632" class="Symbol">}</a>                <a id="12649" href="Data.Product.Function.Dependent.Propositional.html#12649" class="Bound">I↔J</a> <a id="12653" href="Data.Product.Function.Dependent.Propositional.html#12653" class="Bound">A⇔B</a> <a id="12657" class="Symbol">=</a> <a id="12659" href="Data.Product.Function.Dependent.Propositional.html#1664" class="Function">Σ-⇔</a> <a id="12663" class="Symbol">(</a><a id="12664" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="12668" href="Data.Product.Function.Dependent.Propositional.html#12649" class="Bound">I↔J</a><a id="12671" class="Symbol">)</a> <a id="12673" href="Data.Product.Function.Dependent.Propositional.html#12653" class="Bound">A⇔B</a>
<a id="12677" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12682" class="Symbol">{</a><a id="12683" class="Argument">k</a> <a id="12685" class="Symbol">=</a> <a id="12687" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="12696" class="Symbol">}</a>                  <a id="12715" href="Data.Product.Function.Dependent.Propositional.html#12715" class="Bound">I↔J</a> <a id="12719" href="Data.Product.Function.Dependent.Propositional.html#12719" class="Bound">A↣B</a> <a id="12723" class="Symbol">=</a> <a id="12725" href="Data.Product.Function.Dependent.Propositional.html#2095" class="Function">Σ-↣</a> <a id="12729" href="Data.Product.Function.Dependent.Propositional.html#12715" class="Bound">I↔J</a> <a id="12733" href="Data.Product.Function.Dependent.Propositional.html#12719" class="Bound">A↣B</a>
<a id="12737" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12742" class="Symbol">{</a><a id="12743" class="Argument">B</a> <a id="12745" class="Symbol">=</a> <a id="12747" href="Data.Product.Function.Dependent.Propositional.html#12747" class="Bound">B</a><a id="12748" class="Symbol">}</a> <a id="12750" class="Symbol">{</a><a id="12751" class="Argument">k</a> <a id="12753" class="Symbol">=</a> <a id="12755" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="12771" class="Symbol">}</a>   <a id="12775" href="Data.Product.Function.Dependent.Propositional.html#12775" class="Bound">I↔J</a> <a id="12779" href="Data.Product.Function.Dependent.Propositional.html#12779" class="Bound">A↢B</a> <a id="12783" class="Symbol">=</a> <a id="12785" href="Data.Product.Function.Dependent.Propositional.html#2095" class="Function">Σ-↣</a> <a id="12789" class="Symbol">(</a><a id="12790" href="Function.Properties.Inverse.html#1743" class="Function">↔-sym</a> <a id="12796" href="Data.Product.Function.Dependent.Propositional.html#12775" class="Bound">I↔J</a><a id="12799" class="Symbol">)</a> <a id="12801" class="Symbol">(</a><a id="12802" href="Data.Product.Function.Dependent.Propositional.html#11959" class="Function">swap-coercions</a> <a id="12817" class="Symbol">{</a><a id="12818" class="Argument">k</a> <a id="12820" class="Symbol">=</a> <a id="12822" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="12838" class="Symbol">}</a> <a id="12840" href="Data.Product.Function.Dependent.Propositional.html#12747" class="Bound">B</a> <a id="12842" href="Data.Product.Function.Dependent.Propositional.html#12775" class="Bound">I↔J</a> <a id="12846" href="Data.Product.Function.Dependent.Propositional.html#12779" class="Bound">A↢B</a><a id="12849" class="Symbol">)</a>
<a id="12851" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12856" class="Symbol">{</a><a id="12857" class="Argument">B</a> <a id="12859" class="Symbol">=</a> <a id="12861" href="Data.Product.Function.Dependent.Propositional.html#12861" class="Bound">B</a><a id="12862" class="Symbol">}</a> <a id="12864" class="Symbol">{</a><a id="12865" class="Argument">k</a> <a id="12867" class="Symbol">=</a> <a id="12869" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="12880" class="Symbol">}</a>        <a id="12889" href="Data.Product.Function.Dependent.Propositional.html#12889" class="Bound">I↔J</a> <a id="12893" href="Data.Product.Function.Dependent.Propositional.html#12893" class="Bound">A↩B</a> <a id="12897" class="Symbol">=</a> <a id="12899" href="Function.Properties.RightInverse.html#1953" class="Function">↩⇒↪</a> <a id="12903" class="Symbol">(</a><a id="12904" href="Data.Product.Function.Dependent.Propositional.html#8913" class="Function">Σ-↩</a> <a id="12908" class="Symbol">(</a><a id="12909" href="Function.Properties.Inverse.html#3496" class="Function">↔⇒↩</a> <a id="12913" class="Symbol">(</a><a id="12914" href="Function.Properties.Inverse.html#1743" class="Function">↔-sym</a> <a id="12920" href="Data.Product.Function.Dependent.Propositional.html#12889" class="Bound">I↔J</a><a id="12923" class="Symbol">))</a> <a id="12926" class="Symbol">(</a><a id="12927" href="Function.Properties.RightInverse.html#1901" class="Function">↪⇒↩</a> <a id="12931" class="Symbol">(</a><a id="12932" href="Data.Product.Function.Dependent.Propositional.html#11959" class="Function">swap-coercions</a> <a id="12947" class="Symbol">{</a><a id="12948" class="Argument">k</a> <a id="12950" class="Symbol">=</a> <a id="12952" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="12963" class="Symbol">}</a> <a id="12965" href="Data.Product.Function.Dependent.Propositional.html#12861" class="Bound">B</a> <a id="12967" href="Data.Product.Function.Dependent.Propositional.html#12889" class="Bound">I↔J</a> <a id="12971" href="Data.Product.Function.Dependent.Propositional.html#12893" class="Bound">A↩B</a><a id="12974" class="Symbol">)))</a>
<a id="12978" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="12983" class="Symbol">{</a><a id="12984" class="Argument">k</a> <a id="12986" class="Symbol">=</a> <a id="12988" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="12998" class="Symbol">}</a>                 <a id="13016" href="Data.Product.Function.Dependent.Propositional.html#13016" class="Bound">I↔J</a> <a id="13020" href="Data.Product.Function.Dependent.Propositional.html#13020" class="Bound">A↠B</a> <a id="13024" class="Symbol">=</a> <a id="13026" href="Data.Product.Function.Dependent.Propositional.html#7926" class="Function">Σ-↠</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="13035" href="Data.Product.Function.Dependent.Propositional.html#13016" class="Bound">I↔J</a><a id="13038" class="Symbol">)</a> <a id="13040" href="Data.Product.Function.Dependent.Propositional.html#13020" class="Bound">A↠B</a>
<a id="13044" href="Data.Product.Function.Dependent.Propositional.html#12325" class="Function">cong</a> <a id="13049" class="Symbol">{</a><a id="13050" class="Argument">k</a> <a id="13052" class="Symbol">=</a> <a id="13054" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="13063" class="Symbol">}</a>                  <a id="13082" href="Data.Product.Function.Dependent.Propositional.html#13082" class="Bound">I↔J</a> <a id="13086" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">A↔B</a> <a id="13090" class="Symbol">=</a> <a id="13092" href="Data.Product.Function.Dependent.Propositional.html#9996" class="Function">Σ-↔</a> <a id="13096" href="Data.Product.Function.Dependent.Propositional.html#13082" class="Bound">I↔J</a> <a id="13100" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">A↔B</a>
</pre></body></html>

==> anc/Data.Product.Function.NonDependent.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.NonDependent.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for propositional equality</a>
<a id="170" class="Comment">-- preserving functions</a>
<a id="194" class="Comment">------------------------------------------------------------------------</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Product.Base.html#2173" class="Function">map</a><a id="421" class="Symbol">)</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Function.html" class="Module">Function</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="602" class="Symbol">as</a> <a id="605" class="Module">Inv</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="695" class="Symbol">as</a> <a id="698" class="Module">Compose</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Level.html" class="Module">Level</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="736" class="Symbol">;</a> <a id="738" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="771" class="Keyword">hiding</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="782" class="Symbol">)</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="847" class="Symbol">)</a>

<a id="850" class="Keyword">private</a>
  <a id="860" class="Keyword">variable</a>
    <a id="873" href="Data.Product.Function.NonDependent.Propositional.html#873" class="Generalizable">a</a> <a id="875" href="Data.Product.Function.NonDependent.Propositional.html#875" class="Generalizable">b</a> <a id="877" href="Data.Product.Function.NonDependent.Propositional.html#877" class="Generalizable">c</a> <a id="879" href="Data.Product.Function.NonDependent.Propositional.html#879" class="Generalizable">d</a> <a id="881" class="Symbol">:</a> <a id="883" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="893" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="895" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="897" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="899" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="901" class="Symbol">:</a> <a id="903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="907" href="Data.Product.Function.NonDependent.Propositional.html#873" class="Generalizable">a</a>

<a id="910" class="Comment">------------------------------------------------------------------------</a>
<a id="983" class="Comment">-- Helper lemma</a>

<a id="1000" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="1010" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="1025" class="Symbol">:</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1030" class="Symbol">:</a> <a id="1032" class="Symbol">∀</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Data.Product.Function.NonDependent.Propositional.html#1035" class="Bound">a</a> <a id="1037" href="Data.Product.Function.NonDependent.Propositional.html#1037" class="Bound">b</a> <a id="1039" href="Data.Product.Function.NonDependent.Propositional.html#1039" class="Bound">ℓ₁</a> <a id="1042" href="Data.Product.Function.NonDependent.Propositional.html#1042" class="Bound">ℓ₂</a><a id="1044" class="Symbol">}</a> <a id="1046" class="Symbol">→</a> <a id="1048" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1060" href="Data.Product.Function.NonDependent.Propositional.html#1035" class="Bound">a</a> <a id="1062" href="Data.Product.Function.NonDependent.Propositional.html#1039" class="Bound">ℓ₁</a><a id="1064" class="Symbol">)</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1074" href="Data.Product.Function.NonDependent.Propositional.html#1037" class="Bound">b</a> <a id="1076" href="Data.Product.Function.NonDependent.Propositional.html#1042" class="Bound">ℓ₂</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Data.Product.Function.NonDependent.Propositional.html#1035" class="Bound">a</a> <a id="1083" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1085" href="Data.Product.Function.NonDependent.Propositional.html#1037" class="Bound">b</a> <a id="1087" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1089" href="Data.Product.Function.NonDependent.Propositional.html#1039" class="Bound">ℓ₁</a> <a id="1092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1094" href="Data.Product.Function.NonDependent.Propositional.html#1042" class="Bound">ℓ₂</a><a id="1096" class="Symbol">)}</a> <a id="1099" class="Symbol">→</a>
                   <a id="1120" class="Symbol">(∀</a> <a id="1123" class="Symbol">{</a><a id="1124" href="Data.Product.Function.NonDependent.Propositional.html#1124" class="Bound">a</a> <a id="1126" href="Data.Product.Function.NonDependent.Propositional.html#1126" class="Bound">b</a> <a id="1128" href="Data.Product.Function.NonDependent.Propositional.html#1128" class="Bound">c</a> <a id="1130" href="Data.Product.Function.NonDependent.Propositional.html#1130" class="Bound">ℓ₁</a> <a id="1133" href="Data.Product.Function.NonDependent.Propositional.html#1133" class="Bound">ℓ₂</a> <a id="1136" href="Data.Product.Function.NonDependent.Propositional.html#1136" class="Bound">ℓ₃</a><a id="1138" class="Symbol">}</a> <a id="1140" class="Symbol">{</a><a id="1141" href="Data.Product.Function.NonDependent.Propositional.html#1141" class="Bound">S</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1152" href="Data.Product.Function.NonDependent.Propositional.html#1124" class="Bound">a</a> <a id="1154" href="Data.Product.Function.NonDependent.Propositional.html#1130" class="Bound">ℓ₁</a><a id="1156" class="Symbol">}</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Data.Product.Function.NonDependent.Propositional.html#1159" class="Bound">T</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1170" href="Data.Product.Function.NonDependent.Propositional.html#1126" class="Bound">b</a> <a id="1172" href="Data.Product.Function.NonDependent.Propositional.html#1133" class="Bound">ℓ₂</a><a id="1174" class="Symbol">}</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Data.Product.Function.NonDependent.Propositional.html#1177" class="Bound">U</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1188" href="Data.Product.Function.NonDependent.Propositional.html#1128" class="Bound">c</a> <a id="1190" href="Data.Product.Function.NonDependent.Propositional.html#1136" class="Bound">ℓ₃</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1198" href="Data.Product.Function.NonDependent.Propositional.html#1141" class="Bound">S</a> <a id="1200" href="Data.Product.Function.NonDependent.Propositional.html#1159" class="Bound">T</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1206" href="Data.Product.Function.NonDependent.Propositional.html#1159" class="Bound">T</a> <a id="1208" href="Data.Product.Function.NonDependent.Propositional.html#1177" class="Bound">U</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1214" href="Data.Product.Function.NonDependent.Propositional.html#1141" class="Bound">S</a> <a id="1216" href="Data.Product.Function.NonDependent.Propositional.html#1177" class="Bound">U</a><a id="1217" class="Symbol">)</a> <a id="1219" class="Symbol">→</a>
                   <a id="1240" class="Symbol">(∀</a> <a id="1243" class="Symbol">{</a><a id="1244" href="Data.Product.Function.NonDependent.Propositional.html#1244" class="Bound">a</a> <a id="1246" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Bound">b</a> <a id="1248" href="Data.Product.Function.NonDependent.Propositional.html#1248" class="Bound">ℓ₁</a> <a id="1251" href="Data.Product.Function.NonDependent.Propositional.html#1251" class="Bound">ℓ₂</a><a id="1253" class="Symbol">}</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Data.Product.Function.NonDependent.Propositional.html#1256" class="Bound">S</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1267" href="Data.Product.Function.NonDependent.Propositional.html#1244" class="Bound">a</a> <a id="1269" href="Data.Product.Function.NonDependent.Propositional.html#1248" class="Bound">ℓ₁</a><a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">{</a><a id="1274" href="Data.Product.Function.NonDependent.Propositional.html#1274" class="Bound">T</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1285" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Bound">b</a> <a id="1287" href="Data.Product.Function.NonDependent.Propositional.html#1251" class="Bound">ℓ₂</a><a id="1289" class="Symbol">}</a> <a id="1291" class="Symbol">→</a> <a id="1293" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="1301" href="Data.Product.Function.NonDependent.Propositional.html#1256" class="Bound">S</a> <a id="1303" href="Data.Product.Function.NonDependent.Propositional.html#1274" class="Bound">T</a> <a id="1305" class="Symbol">→</a> <a id="1307" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1309" href="Data.Product.Function.NonDependent.Propositional.html#1256" class="Bound">S</a> <a id="1311" href="Data.Product.Function.NonDependent.Propositional.html#1274" class="Bound">T</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Symbol">→</a>
                   <a id="1335" class="Symbol">(</a><a id="1336" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1346" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">(</a><a id="1350" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1357" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="1358" class="Symbol">)</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1372" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1383" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="1384" class="Symbol">)</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1398" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="1400" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1403" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1410" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1421" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="1423" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1426" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1433" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="1434" class="Symbol">))</a> <a id="1437" class="Symbol">→</a>
                   <a id="1458" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1468" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1479" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1494" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a><a id="1495" class="Symbol">)</a> <a id="1497" class="Symbol">(</a><a id="1498" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1505" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">→</a>
                   <a id="1529" href="Data.Product.Function.NonDependent.Propositional.html#1028" class="Bound">R</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="1542" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1544" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a><a id="1545" class="Symbol">))</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="1559" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1561" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="1562" class="Symbol">))</a>
  <a id="1567" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="1582" href="Data.Product.Function.NonDependent.Propositional.html#1582" class="Bound">trans</a> <a id="1588" href="Data.Product.Function.NonDependent.Propositional.html#1588" class="Bound">inv⇒R</a> <a id="1594" href="Data.Product.Function.NonDependent.Propositional.html#1594" class="Bound">lift</a> <a id="1599" href="Data.Product.Function.NonDependent.Propositional.html#1599" class="Bound">RAC</a> <a id="1603" href="Data.Product.Function.NonDependent.Propositional.html#1603" class="Bound">RBD</a> <a id="1607" class="Symbol">=</a>
    <a id="1613" href="Function.Properties.Inverse.html#3732" class="Function">Inv.transportVia</a> <a id="1630" href="Data.Product.Function.NonDependent.Propositional.html#1582" class="Bound">trans</a> <a id="1636" href="Data.Product.Function.NonDependent.Propositional.html#1588" class="Bound">inv⇒R</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Function.Properties.Inverse.html#1387" class="Function">Inv.sym</a> <a id="1651" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7460" class="Function">Pointwise-≡↔≡</a><a id="1664" class="Symbol">)</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Data.Product.Function.NonDependent.Propositional.html#1594" class="Bound">lift</a> <a id="1672" href="Data.Product.Function.NonDependent.Propositional.html#1599" class="Bound">RAC</a> <a id="1676" href="Data.Product.Function.NonDependent.Propositional.html#1603" class="Bound">RBD</a><a id="1679" class="Symbol">)</a> <a id="1681" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7460" class="Function">Pointwise-≡↔≡</a>

<a id="1696" class="Comment">------------------------------------------------------------------------</a>
<a id="1769" class="Comment">-- Combinators for various function types</a>

<a id="1812" class="Keyword">infixr</a> <a id="1819" class="Number">2</a> <a id="1821" href="Data.Product.Function.NonDependent.Propositional.html#1975" class="Function Operator">_×-⇔_</a> <a id="1827" href="Data.Product.Function.NonDependent.Propositional.html#2097" class="Function Operator">_×-↣_</a> <a id="1833" href="Data.Product.Function.NonDependent.Propositional.html#2213" class="Function Operator">_×-↠_</a> <a id="1839" href="Data.Product.Function.NonDependent.Propositional.html#2332" class="Function Operator">_×-⤖_</a> <a id="1845" href="Data.Product.Function.NonDependent.Propositional.html#2448" class="Function Operator">_×-↩_</a> <a id="1851" href="Data.Product.Function.NonDependent.Propositional.html#2570" class="Function Operator">_×-↪_</a> <a id="1857" href="Data.Product.Function.NonDependent.Propositional.html#2695" class="Function Operator">_×-↔_</a>

<a id="_×-⟶_"></a><a id="1864" href="Data.Product.Function.NonDependent.Propositional.html#1864" class="Function Operator">_×-⟶_</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="1874" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1876" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="1882" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1884" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="1886" class="Symbol">→</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="1891" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1893" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="1901" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1903" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="1904" class="Symbol">)</a>
<a id="1906" href="Data.Product.Function.NonDependent.Propositional.html#1864" class="Function Operator">_×-⟶_</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="1929" href="Function.Construct.Composition.html#5240" class="Function">Compose.function</a> <a id="1946" href="Function.Properties.Inverse.html#2136" class="Function">Inv.toFunction</a> <a id="1961" href="Data.Product.Function.NonDependent.Setoid.html#1215" class="Function Operator">_×-function_</a>

<a id="_×-⇔_"></a><a id="1975" href="Data.Product.Function.NonDependent.Propositional.html#1975" class="Function Operator">_×-⇔_</a> <a id="1981" class="Symbol">:</a> <a id="1983" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="1985" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1987" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="1993" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1995" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="1997" class="Symbol">→</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2002" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2004" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2005" class="Symbol">)</a> <a id="2007" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2012" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2014" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2015" class="Symbol">)</a>
<a id="2017" href="Data.Product.Function.NonDependent.Propositional.html#1975" class="Function Operator">_×-⇔_</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2040" href="Function.Construct.Composition.html#6407" class="Function">Compose.equivalence</a> <a id="2060" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a> <a id="2080" href="Data.Product.Function.NonDependent.Setoid.html#1451" class="Function Operator">_×-equivalence_</a>

<a id="_×-↣_"></a><a id="2097" href="Data.Product.Function.NonDependent.Propositional.html#2097" class="Function Operator">_×-↣_</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2107" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2109" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2115" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2117" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2119" class="Symbol">→</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2124" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2126" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2127" class="Symbol">)</a> <a id="2129" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2134" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2136" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2137" class="Symbol">)</a>
<a id="2139" href="Data.Product.Function.NonDependent.Propositional.html#2097" class="Function Operator">_×-↣_</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2162" href="Function.Construct.Composition.html#5438" class="Function">Compose.injection</a> <a id="2180" href="Function.Properties.Inverse.html#2366" class="Function">Inverse⇒Injection</a> <a id="2198" href="Data.Product.Function.NonDependent.Setoid.html#1794" class="Function Operator">_×-injection_</a>

<a id="_×-↠_"></a><a id="2213" href="Data.Product.Function.NonDependent.Propositional.html#2213" class="Function Operator">_×-↠_</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2223" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2225" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2231" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2233" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2235" class="Symbol">→</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2240" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2242" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2250" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2252" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2253" class="Symbol">)</a>
<a id="2255" href="Data.Product.Function.NonDependent.Propositional.html#2213" class="Function Operator">_×-↠_</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2278" href="Function.Construct.Composition.html#5755" class="Function">Compose.surjection</a> <a id="2297" href="Function.Properties.Inverse.html#2586" class="Function">Inverse⇒Surjection</a> <a id="2316" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Function Operator">_×-surjection_</a>

<a id="_×-⤖_"></a><a id="2332" href="Data.Product.Function.NonDependent.Propositional.html#2332" class="Function Operator">_×-⤖_</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2342" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2344" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2350" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2352" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2354" class="Symbol">→</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2359" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2361" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2362" class="Symbol">)</a> <a id="2364" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2369" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2371" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2372" class="Symbol">)</a>
<a id="2374" href="Data.Product.Function.NonDependent.Propositional.html#2332" class="Function Operator">_×-⤖_</a> <a id="2380" class="Symbol">=</a> <a id="2382" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2397" href="Function.Construct.Composition.html#6090" class="Function">Compose.bijection</a> <a id="2415" href="Function.Properties.Inverse.html#2808" class="Function">Inverse⇒Bijection</a> <a id="2433" href="Data.Product.Function.NonDependent.Setoid.html#2441" class="Function Operator">_×-bijection_</a>

<a id="_×-↩_"></a><a id="2448" href="Data.Product.Function.NonDependent.Propositional.html#2448" class="Function Operator">_×-↩_</a> <a id="2454" class="Symbol">:</a> <a id="2456" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2458" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2460" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2466" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2468" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2470" class="Symbol">→</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2475" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2477" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2478" class="Symbol">)</a> <a id="2480" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2485" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2487" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2488" class="Symbol">)</a>
<a id="2490" href="Data.Product.Function.NonDependent.Propositional.html#2448" class="Function Operator">_×-↩_</a> <a id="2496" class="Symbol">=</a> <a id="2498" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2513" href="Function.Construct.Composition.html#6786" class="Function">Compose.leftInverse</a> <a id="2533" href="Function.Bundles.html#7714" class="Function">Inverse.leftInverse</a> <a id="2553" href="Data.Product.Function.NonDependent.Setoid.html#2845" class="Function Operator">_×-leftInverse_</a>

<a id="_×-↪_"></a><a id="2570" href="Data.Product.Function.NonDependent.Propositional.html#2570" class="Function Operator">_×-↪_</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2580" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2582" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2588" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2590" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2592" class="Symbol">→</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2597" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2599" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2600" class="Symbol">)</a> <a id="2602" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2607" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2609" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2610" class="Symbol">)</a>
<a id="2612" href="Data.Product.Function.NonDependent.Propositional.html#2570" class="Function Operator">_×-↪_</a> <a id="2618" class="Symbol">=</a> <a id="2620" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2635" href="Function.Construct.Composition.html#7229" class="Function">Compose.rightInverse</a> <a id="2656" href="Function.Bundles.html#7865" class="Function">Inverse.rightInverse</a> <a id="2677" href="Data.Product.Function.NonDependent.Setoid.html#3253" class="Function Operator">_×-rightInverse_</a>

<a id="_×-↔_"></a><a id="2695" href="Data.Product.Function.NonDependent.Propositional.html#2695" class="Function Operator">_×-↔_</a> <a id="2701" class="Symbol">:</a> <a id="2703" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2705" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2707" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2713" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2715" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2717" class="Symbol">→</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2722" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2724" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2732" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2734" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2735" class="Symbol">)</a>
<a id="2737" href="Data.Product.Function.NonDependent.Propositional.html#2695" class="Function Operator">_×-↔_</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Data.Product.Function.NonDependent.Propositional.html#1010" class="Function">liftViaInverse</a> <a id="2760" href="Function.Construct.Composition.html#7679" class="Function">Compose.inverse</a> <a id="2776" href="Function.Base.html#704" class="Function">id</a> <a id="2779" href="Data.Product.Function.NonDependent.Setoid.html#3705" class="Function Operator">_×-inverse_</a>

<a id="2792" class="Keyword">infixr</a> <a id="2799" class="Number">2</a> <a id="2801" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a>

<a id="_×-cong_"></a><a id="2811" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="2820" class="Symbol">:</a> <a id="2822" class="Symbol">∀</a> <a id="2824" class="Symbol">{</a><a id="2825" href="Data.Product.Function.NonDependent.Propositional.html#2825" class="Bound">k</a><a id="2826" class="Symbol">}</a> <a id="2828" class="Symbol">→</a> <a id="2830" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2832" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2835" href="Data.Product.Function.NonDependent.Propositional.html#2825" class="Bound">k</a> <a id="2837" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2839" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a> <a id="2845" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2848" href="Data.Product.Function.NonDependent.Propositional.html#2825" class="Bound">k</a> <a id="2850" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2852" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a> <a id="2854" class="Symbol">→</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Data.Product.Function.NonDependent.Propositional.html#893" class="Generalizable">A</a> <a id="2859" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2861" href="Data.Product.Function.NonDependent.Propositional.html#897" class="Generalizable">C</a><a id="2862" class="Symbol">)</a> <a id="2864" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2867" href="Data.Product.Function.NonDependent.Propositional.html#2825" class="Bound">k</a> <a id="2869" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.Product.Function.NonDependent.Propositional.html#895" class="Generalizable">B</a> <a id="2874" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2876" href="Data.Product.Function.NonDependent.Propositional.html#899" class="Generalizable">D</a><a id="2877" class="Symbol">)</a>
<a id="2879" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="2888" class="Symbol">{</a><a id="2889" class="Argument">k</a> <a id="2891" class="Symbol">=</a> <a id="2893" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="2904" class="Symbol">}</a>         <a id="2914" class="Symbol">=</a> <a id="2916" href="Data.Product.Function.NonDependent.Propositional.html#1864" class="Function Operator">_×-⟶_</a>
<a id="2922" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="2931" class="Symbol">{</a><a id="2932" class="Argument">k</a> <a id="2934" class="Symbol">=</a> <a id="2936" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="2954" class="Symbol">}</a>  <a id="2957" class="Symbol">=</a> <a id="2959" href="Data.Product.Function.NonDependent.Propositional.html#1864" class="Function Operator">_×-⟶_</a>
<a id="2965" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="2974" class="Symbol">{</a><a id="2975" class="Argument">k</a> <a id="2977" class="Symbol">=</a> <a id="2979" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="2990" class="Symbol">}</a>         <a id="3000" class="Symbol">=</a> <a id="3002" href="Data.Product.Function.NonDependent.Propositional.html#1975" class="Function Operator">_×-⇔_</a>
<a id="3008" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="3017" class="Symbol">{</a><a id="3018" class="Argument">k</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="3031" class="Symbol">}</a>           <a id="3043" class="Symbol">=</a> <a id="3045" href="Data.Product.Function.NonDependent.Propositional.html#2097" class="Function Operator">_×-↣_</a>
<a id="3051" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="3060" class="Symbol">{</a><a id="3061" class="Argument">k</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="3081" class="Symbol">}</a>    <a id="3086" class="Symbol">=</a> <a id="3088" href="Data.Product.Function.NonDependent.Propositional.html#2097" class="Function Operator">_×-↣_</a>
<a id="3094" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="3103" class="Symbol">{</a><a id="3104" class="Argument">k</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="3119" class="Symbol">}</a>         <a id="3129" class="Symbol">=</a> <a id="3131" href="Data.Product.Function.NonDependent.Propositional.html#2570" class="Function Operator">_×-↪_</a>
<a id="3137" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="3146" class="Symbol">{</a><a id="3147" class="Argument">k</a> <a id="3149" class="Symbol">=</a> <a id="3151" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="3161" class="Symbol">}</a>          <a id="3172" class="Symbol">=</a> <a id="3174" href="Data.Product.Function.NonDependent.Propositional.html#2213" class="Function Operator">_×-↠_</a>
<a id="3180" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a> <a id="3189" class="Symbol">{</a><a id="3190" class="Argument">k</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="3203" class="Symbol">}</a>           <a id="3215" class="Symbol">=</a> <a id="3217" href="Data.Product.Function.NonDependent.Propositional.html#2695" class="Function Operator">_×-↔_</a>
</pre></body></html>

==> anc/Data.Product.Function.NonDependent.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Function.NonDependent.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for setoid equality preserving</a>
<a id="174" class="Comment">-- functions</a>
<a id="187" class="Comment">------------------------------------------------------------------------</a>

<a id="261" class="Symbol">{-#</a> <a id="265" class="Keyword">OPTIONS</a> <a id="273" class="Pragma">--cubical-compatible</a> <a id="294" class="Pragma">--safe</a> <a id="301" class="Symbol">#-}</a>

<a id="306" class="Keyword">module</a> <a id="313" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Symbol">as</a> <a id="395" class="Module">Prod</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Level.html" class="Module">Level</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Function.html" class="Module">Function</a>

<a id="546" class="Keyword">private</a>
  <a id="556" class="Keyword">variable</a>
    <a id="569" href="Data.Product.Function.NonDependent.Setoid.html#569" class="Generalizable">a₁</a> <a id="572" href="Data.Product.Function.NonDependent.Setoid.html#572" class="Generalizable">a₂</a> <a id="575" href="Data.Product.Function.NonDependent.Setoid.html#575" class="Generalizable">b₁</a> <a id="578" href="Data.Product.Function.NonDependent.Setoid.html#578" class="Generalizable">b₂</a> <a id="581" href="Data.Product.Function.NonDependent.Setoid.html#581" class="Generalizable">c₁</a> <a id="584" href="Data.Product.Function.NonDependent.Setoid.html#584" class="Generalizable">c₂</a> <a id="587" href="Data.Product.Function.NonDependent.Setoid.html#587" class="Generalizable">d₁</a> <a id="590" href="Data.Product.Function.NonDependent.Setoid.html#590" class="Generalizable">d₂</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="605" href="Data.Product.Function.NonDependent.Setoid.html#605" class="Generalizable">a</a> <a id="607" href="Data.Product.Function.NonDependent.Setoid.html#607" class="Generalizable">ℓ</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="621" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="623" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="625" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="627" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="629" class="Symbol">:</a> <a id="631" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="638" href="Data.Product.Function.NonDependent.Setoid.html#605" class="Generalizable">a</a> <a id="640" href="Data.Product.Function.NonDependent.Setoid.html#607" class="Generalizable">ℓ</a>

<a id="643" class="Comment">------------------------------------------------------------------------</a>
<a id="716" class="Comment">-- Combinators for equality preserving functions</a>

<a id="proj₁ₛ"></a><a id="766" href="Data.Product.Function.NonDependent.Setoid.html#766" class="Function">proj₁ₛ</a> <a id="773" class="Symbol">:</a> <a id="775" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="780" class="Symbol">(</a><a id="781" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="783" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="786" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a><a id="787" class="Symbol">)</a> <a id="789" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a>
<a id="791" href="Data.Product.Function.NonDependent.Setoid.html#766" class="Function">proj₁ₛ</a> <a id="798" class="Symbol">=</a> <a id="800" class="Keyword">record</a> <a id="807" class="Symbol">{</a> <a id="809" href="Function.Bundles.html#2094" class="Field">to</a> <a id="812" class="Symbol">=</a> <a id="814" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="820" class="Symbol">;</a> <a id="822" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="827" class="Symbol">=</a> <a id="829" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="835" class="Symbol">}</a>

<a id="proj₂ₛ"></a><a id="838" href="Data.Product.Function.NonDependent.Setoid.html#838" class="Function">proj₂ₛ</a> <a id="845" class="Symbol">:</a> <a id="847" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="852" class="Symbol">(</a><a id="853" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="855" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="858" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a><a id="859" class="Symbol">)</a> <a id="861" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a>
<a id="863" href="Data.Product.Function.NonDependent.Setoid.html#838" class="Function">proj₂ₛ</a> <a id="870" class="Symbol">=</a> <a id="872" class="Keyword">record</a> <a id="879" class="Symbol">{</a> <a id="881" href="Function.Bundles.html#2094" class="Field">to</a> <a id="884" class="Symbol">=</a> <a id="886" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="892" class="Symbol">;</a> <a id="894" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="899" class="Symbol">=</a> <a id="901" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="907" class="Symbol">}</a>

<a id="&lt;_,_&gt;ₛ"></a><a id="910" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">&lt;_,_&gt;ₛ</a> <a id="917" class="Symbol">:</a> <a id="919" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="924" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="926" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="928" class="Symbol">→</a> <a id="930" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="935" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="937" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="939" class="Symbol">→</a> <a id="941" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="946" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="948" class="Symbol">(</a><a id="949" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="951" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="954" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="955" class="Symbol">)</a>
<a id="957" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">&lt;</a> <a id="959" href="Data.Product.Function.NonDependent.Setoid.html#959" class="Bound">f</a> <a id="961" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">,</a> <a id="963" href="Data.Product.Function.NonDependent.Setoid.html#963" class="Bound">g</a> <a id="965" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">&gt;ₛ</a> <a id="968" class="Symbol">=</a> <a id="970" class="Keyword">record</a>
  <a id="979" class="Symbol">{</a> <a id="981" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="986" class="Symbol">=</a> <a id="988" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="990" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="995" href="Data.Product.Function.NonDependent.Setoid.html#959" class="Bound">f</a> <a id="997" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="999" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="1004" href="Data.Product.Function.NonDependent.Setoid.html#963" class="Bound">g</a> <a id="1006" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1010" class="Symbol">;</a> <a id="1012" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1017" class="Symbol">=</a> <a id="1019" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1021" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1026" href="Data.Product.Function.NonDependent.Setoid.html#959" class="Bound">f</a> <a id="1028" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1030" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1035" href="Data.Product.Function.NonDependent.Setoid.html#963" class="Bound">g</a> <a id="1037" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1041" class="Symbol">}</a> <a id="1043" class="Keyword">where</a> <a id="1049" class="Keyword">open</a> <a id="1054" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="swapₛ"></a><a id="1060" href="Data.Product.Function.NonDependent.Setoid.html#1060" class="Function">swapₛ</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1076" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1079" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a><a id="1080" class="Symbol">)</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1085" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1088" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a><a id="1089" class="Symbol">)</a>
<a id="1091" href="Data.Product.Function.NonDependent.Setoid.html#1060" class="Function">swapₛ</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">&lt;</a> <a id="1101" href="Data.Product.Function.NonDependent.Setoid.html#838" class="Function">proj₂ₛ</a> <a id="1108" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">,</a> <a id="1110" href="Data.Product.Function.NonDependent.Setoid.html#766" class="Function">proj₁ₛ</a> <a id="1117" href="Data.Product.Function.NonDependent.Setoid.html#910" class="Function Operator">&gt;ₛ</a>

<a id="1121" class="Comment">------------------------------------------------------------------------</a>
<a id="1194" class="Comment">-- Function bundles</a>

<a id="_×-function_"></a><a id="1215" href="Data.Product.Function.NonDependent.Setoid.html#1215" class="Function Operator">_×-function_</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1235" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1237" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1246" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="1248" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1260" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1263" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1269" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1272" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="1273" class="Symbol">)</a>
<a id="1275" href="Data.Product.Function.NonDependent.Setoid.html#1275" class="Bound">f</a> <a id="1277" href="Data.Product.Function.NonDependent.Setoid.html#1215" class="Function Operator">×-function</a> <a id="1288" href="Data.Product.Function.NonDependent.Setoid.html#1288" class="Bound">g</a> <a id="1290" class="Symbol">=</a> <a id="1292" class="Keyword">record</a>
  <a id="1301" class="Symbol">{</a> <a id="1303" href="Function.Bundles.html#2094" class="Field">to</a>    <a id="1309" class="Symbol">=</a> <a id="1311" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1324" href="Data.Product.Function.NonDependent.Setoid.html#1275" class="Bound">f</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1331" href="Data.Product.Function.NonDependent.Setoid.html#1288" class="Bound">g</a><a id="1332" class="Symbol">)</a>
  <a id="1336" class="Symbol">;</a> <a id="1338" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="1344" class="Symbol">=</a> <a id="1346" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1361" href="Data.Product.Function.NonDependent.Setoid.html#1275" class="Bound">f</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1370" href="Data.Product.Function.NonDependent.Setoid.html#1288" class="Bound">g</a><a id="1371" class="Symbol">)</a>
  <a id="1375" class="Symbol">}</a> <a id="1377" class="Keyword">where</a> <a id="1383" class="Keyword">open</a> <a id="1388" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="1394" class="Keyword">infixr</a> <a id="1401" class="Number">2</a> <a id="1403" href="Data.Product.Function.NonDependent.Setoid.html#1451" class="Function Operator">_×-equivalence_</a> <a id="1419" href="Data.Product.Function.NonDependent.Setoid.html#1794" class="Function Operator">_×-injection_</a> <a id="1433" href="Data.Product.Function.NonDependent.Setoid.html#4431" class="Function Operator">_×-left-inverse_</a>

<a id="_×-equivalence_"></a><a id="1451" href="Data.Product.Function.NonDependent.Setoid.html#1451" class="Function Operator">_×-equivalence_</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="1481" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1483" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="1499" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="1501" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="1503" class="Symbol">→</a>
                  <a id="1523" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1538" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1541" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="1542" class="Symbol">)</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1547" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1550" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="1551" class="Symbol">)</a>
<a id="1553" href="Data.Product.Function.NonDependent.Setoid.html#1451" class="Function Operator">_×-equivalence_</a> <a id="1569" href="Data.Product.Function.NonDependent.Setoid.html#1569" class="Bound">f</a> <a id="1571" href="Data.Product.Function.NonDependent.Setoid.html#1571" class="Bound">g</a> <a id="1573" class="Symbol">=</a> <a id="1575" class="Keyword">record</a>
  <a id="1584" class="Symbol">{</a> <a id="1586" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="1596" class="Symbol">=</a> <a id="1598" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1607" class="Symbol">(</a><a id="1608" href="Function.Bundles.html#4810" class="Field">to</a> <a id="1611" href="Data.Product.Function.NonDependent.Setoid.html#1569" class="Bound">f</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Function.Bundles.html#4810" class="Field">to</a> <a id="1618" href="Data.Product.Function.NonDependent.Setoid.html#1571" class="Bound">g</a><a id="1619" class="Symbol">)</a>
  <a id="1623" class="Symbol">;</a> <a id="1625" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="1635" class="Symbol">=</a> <a id="1637" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Function.Bundles.html#4834" class="Field">from</a> <a id="1652" href="Data.Product.Function.NonDependent.Setoid.html#1569" class="Bound">f</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Function.Bundles.html#4834" class="Field">from</a> <a id="1661" href="Data.Product.Function.NonDependent.Setoid.html#1571" class="Bound">g</a><a id="1662" class="Symbol">)</a>
  <a id="1666" class="Symbol">;</a> <a id="1668" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="1678" class="Symbol">=</a> <a id="1680" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Function.Bundles.html#4858" class="Field">to-cong</a> <a id="1698" href="Data.Product.Function.NonDependent.Setoid.html#1569" class="Bound">f</a><a id="1699" class="Symbol">)</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Function.Bundles.html#4858" class="Field">to-cong</a> <a id="1710" href="Data.Product.Function.NonDependent.Setoid.html#1571" class="Bound">g</a><a id="1711" class="Symbol">)</a>
  <a id="1715" class="Symbol">;</a> <a id="1717" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="1749" href="Data.Product.Function.NonDependent.Setoid.html#1569" class="Bound">f</a><a id="1750" class="Symbol">)</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="1763" href="Data.Product.Function.NonDependent.Setoid.html#1571" class="Bound">g</a><a id="1764" class="Symbol">)</a>
  <a id="1768" class="Symbol">}</a> <a id="1770" class="Keyword">where</a> <a id="1776" class="Keyword">open</a> <a id="1781" href="Function.Bundles.html#4752" class="Module">Equivalence</a>

<a id="_×-injection_"></a><a id="1794" href="Data.Product.Function.NonDependent.Setoid.html#1794" class="Function Operator">_×-injection_</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="1820" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1822" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1824" class="Symbol">→</a> <a id="1826" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="1836" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="1838" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="1840" class="Symbol">→</a>
                <a id="1858" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="1871" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1874" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="1880" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="1883" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="1884" class="Symbol">)</a>
<a id="1886" href="Data.Product.Function.NonDependent.Setoid.html#1886" class="Bound">f</a> <a id="1888" href="Data.Product.Function.NonDependent.Setoid.html#1794" class="Function Operator">×-injection</a> <a id="1900" href="Data.Product.Function.NonDependent.Setoid.html#1900" class="Bound">g</a> <a id="1902" class="Symbol">=</a> <a id="1904" class="Keyword">record</a>
  <a id="1913" class="Symbol">{</a> <a id="1915" href="Function.Bundles.html#2471" class="Field">to</a>        <a id="1925" class="Symbol">=</a> <a id="1927" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1936" class="Symbol">(</a><a id="1937" href="Function.Bundles.html#2471" class="Field">to</a> <a id="1940" href="Data.Product.Function.NonDependent.Setoid.html#1886" class="Bound">f</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Function.Bundles.html#2471" class="Field">to</a> <a id="1947" href="Data.Product.Function.NonDependent.Setoid.html#1900" class="Bound">g</a><a id="1948" class="Symbol">)</a>
  <a id="1952" class="Symbol">;</a> <a id="1954" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="1964" class="Symbol">=</a> <a id="1966" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Function.Bundles.html#2497" class="Field">cong</a> <a id="1981" href="Data.Product.Function.NonDependent.Setoid.html#1886" class="Bound">f</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Function.Bundles.html#2497" class="Field">cong</a> <a id="1990" href="Data.Product.Function.NonDependent.Setoid.html#1900" class="Bound">g</a><a id="1991" class="Symbol">)</a>
  <a id="1995" class="Symbol">;</a> <a id="1997" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="2007" class="Symbol">=</a> <a id="2009" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="2029" href="Data.Product.Function.NonDependent.Setoid.html#1886" class="Bound">f</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="2043" href="Data.Product.Function.NonDependent.Setoid.html#1900" class="Bound">g</a><a id="2044" class="Symbol">)</a>
  <a id="2048" class="Symbol">}</a> <a id="2050" class="Keyword">where</a> <a id="2056" class="Keyword">open</a> <a id="2061" href="Function.Bundles.html#2415" class="Module">Injection</a>

<a id="_×-surjection_"></a><a id="2072" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Function Operator">_×-surjection_</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="2100" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2102" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="2117" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="2119" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="2121" class="Symbol">→</a>
                 <a id="2140" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2154" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2157" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="2158" class="Symbol">)</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2163" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2166" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="2167" class="Symbol">)</a>
<a id="2169" href="Data.Product.Function.NonDependent.Setoid.html#2169" class="Bound">f</a> <a id="2171" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Function Operator">×-surjection</a> <a id="2184" href="Data.Product.Function.NonDependent.Setoid.html#2184" class="Bound">g</a> <a id="2186" class="Symbol">=</a> <a id="2188" class="Keyword">record</a>
  <a id="2197" class="Symbol">{</a> <a id="2199" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="2210" class="Symbol">=</a> <a id="2212" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Function.Bundles.html#2922" class="Field">to</a> <a id="2225" href="Data.Product.Function.NonDependent.Setoid.html#2169" class="Bound">f</a><a id="2226" class="Symbol">)</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Function.Bundles.html#2922" class="Field">to</a> <a id="2232" href="Data.Product.Function.NonDependent.Setoid.html#2184" class="Bound">g</a><a id="2233" class="Symbol">)</a>
  <a id="2237" class="Symbol">;</a> <a id="2239" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="2250" class="Symbol">=</a> <a id="2252" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="2267" href="Data.Product.Function.NonDependent.Setoid.html#2169" class="Bound">f</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="2276" href="Data.Product.Function.NonDependent.Setoid.html#2184" class="Bound">g</a><a id="2277" class="Symbol">)</a>
  <a id="2281" class="Symbol">;</a> <a id="2283" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="2294" class="Symbol">=</a> <a id="2296" class="Symbol">λ</a> <a id="2298" href="Data.Product.Function.NonDependent.Setoid.html#2298" class="Bound">y</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2315" class="Symbol">(λ</a> <a id="2318" href="Data.Product.Function.NonDependent.Setoid.html#2318" class="Bound">ff</a> <a id="2321" href="Data.Product.Function.NonDependent.Setoid.html#2321" class="Bound">gg</a> <a id="2324" href="Data.Product.Function.NonDependent.Setoid.html#2324" class="Bound">x₂</a> <a id="2327" class="Symbol">→</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Data.Product.Function.NonDependent.Setoid.html#2318" class="Bound">ff</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2340" href="Data.Product.Function.NonDependent.Setoid.html#2324" class="Bound">x₂</a><a id="2342" class="Symbol">))</a> <a id="2345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Data.Product.Function.NonDependent.Setoid.html#2321" class="Bound">gg</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2358" href="Data.Product.Function.NonDependent.Setoid.html#2324" class="Bound">x₂</a><a id="2360" class="Symbol">)))</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="2376" href="Data.Product.Function.NonDependent.Setoid.html#2169" class="Bound">f</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2385" href="Data.Product.Function.NonDependent.Setoid.html#2298" class="Bound">y</a><a id="2386" class="Symbol">))</a> <a id="2389" class="Symbol">(</a><a id="2390" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="2401" href="Data.Product.Function.NonDependent.Setoid.html#2184" class="Bound">g</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2410" href="Data.Product.Function.NonDependent.Setoid.html#2298" class="Bound">y</a><a id="2411" class="Symbol">))</a>
  <a id="2416" class="Symbol">}</a> <a id="2418" class="Keyword">where</a> <a id="2424" class="Keyword">open</a> <a id="2429" href="Function.Bundles.html#2865" class="Module">Surjection</a>

<a id="_×-bijection_"></a><a id="2441" href="Data.Product.Function.NonDependent.Setoid.html#2441" class="Function Operator">_×-bijection_</a> <a id="2455" class="Symbol">:</a> <a id="2457" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="2467" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2469" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="2483" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="2485" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="2487" class="Symbol">→</a>
                <a id="2505" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2518" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2521" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="2522" class="Symbol">)</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2527" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2530" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="2531" class="Symbol">)</a>
<a id="2533" href="Data.Product.Function.NonDependent.Setoid.html#2533" class="Bound">f</a> <a id="2535" href="Data.Product.Function.NonDependent.Setoid.html#2441" class="Function Operator">×-bijection</a> <a id="2547" href="Data.Product.Function.NonDependent.Setoid.html#2547" class="Bound">g</a> <a id="2549" class="Symbol">=</a> <a id="2551" class="Keyword">record</a>
  <a id="2560" class="Symbol">{</a> <a id="2562" href="Function.Bundles.html#3586" class="Field">to</a>         <a id="2573" class="Symbol">=</a> <a id="2575" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Function.Bundles.html#3586" class="Field">to</a> <a id="2588" href="Data.Product.Function.NonDependent.Setoid.html#2533" class="Bound">f</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Function.Bundles.html#3586" class="Field">to</a> <a id="2595" href="Data.Product.Function.NonDependent.Setoid.html#2547" class="Bound">g</a><a id="2596" class="Symbol">)</a>
  <a id="2600" class="Symbol">;</a> <a id="2602" href="Function.Bundles.html#3610" class="Field">cong</a>       <a id="2613" class="Symbol">=</a> <a id="2615" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Function.Bundles.html#3610" class="Field">cong</a> <a id="2630" href="Data.Product.Function.NonDependent.Setoid.html#2533" class="Bound">f</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Function.Bundles.html#3610" class="Field">cong</a> <a id="2639" href="Data.Product.Function.NonDependent.Setoid.html#2547" class="Bound">g</a><a id="2640" class="Symbol">)</a>
  <a id="2644" class="Symbol">;</a> <a id="2646" href="Function.Bundles.html#3651" class="Field">bijective</a>  <a id="2657" class="Symbol">=</a> <a id="2659" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="2679" href="Data.Product.Function.NonDependent.Setoid.html#2533" class="Bound">f</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="2693" href="Data.Product.Function.NonDependent.Setoid.html#2547" class="Bound">g</a><a id="2694" class="Symbol">)</a> <a id="2696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="2715" class="Symbol">λ</a> <a id="2717" class="Symbol">{</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.Product.Function.NonDependent.Setoid.html#2720" class="Bound">y₀</a> <a id="2723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2725" href="Data.Product.Function.NonDependent.Setoid.html#2725" class="Bound">y₁</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2744" class="Symbol">(λ</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Data.Product.Function.NonDependent.Setoid.html#2748" class="Bound">ff</a> <a id="2751" href="Data.Product.Function.NonDependent.Setoid.html#2751" class="Bound">gg</a> <a id="2754" class="Symbol">(</a><a id="2755" href="Data.Product.Function.NonDependent.Setoid.html#2755" class="Bound">x₀</a> <a id="2758" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2760" href="Data.Product.Function.NonDependent.Setoid.html#2760" class="Bound">x₁</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Product.Function.NonDependent.Setoid.html#2748" class="Bound">ff</a> <a id="2769" href="Data.Product.Function.NonDependent.Setoid.html#2755" class="Bound">x₀</a> <a id="2772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2774" href="Data.Product.Function.NonDependent.Setoid.html#2751" class="Bound">gg</a> <a id="2777" href="Data.Product.Function.NonDependent.Setoid.html#2760" class="Bound">x₁</a><a id="2779" class="Symbol">})</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="2794" href="Data.Product.Function.NonDependent.Setoid.html#2533" class="Bound">f</a> <a id="2796" href="Data.Product.Function.NonDependent.Setoid.html#2720" class="Bound">y₀</a><a id="2798" class="Symbol">)</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="2812" href="Data.Product.Function.NonDependent.Setoid.html#2547" class="Bound">g</a> <a id="2814" href="Data.Product.Function.NonDependent.Setoid.html#2725" class="Bound">y₁</a><a id="2816" class="Symbol">)}</a>
  <a id="2821" class="Symbol">}</a> <a id="2823" class="Keyword">where</a> <a id="2829" class="Keyword">open</a> <a id="2834" href="Function.Bundles.html#3530" class="Module">Bijection</a>

<a id="_×-leftInverse_"></a><a id="2845" href="Data.Product.Function.NonDependent.Setoid.html#2845" class="Function Operator">_×-leftInverse_</a> <a id="2861" class="Symbol">:</a> <a id="2863" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="2875" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2877" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="2893" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="2895" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="2897" class="Symbol">→</a>
                  <a id="2917" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="2932" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2935" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="2941" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="2944" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="2945" class="Symbol">)</a>
<a id="2947" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a> <a id="2949" href="Data.Product.Function.NonDependent.Setoid.html#2845" class="Function Operator">×-leftInverse</a> <a id="2963" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a> <a id="2965" class="Symbol">=</a> <a id="2967" class="Keyword">record</a>
  <a id="2976" class="Symbol">{</a> <a id="2978" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="2988" class="Symbol">=</a> <a id="2990" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Function.Bundles.html#5433" class="Field">to</a> <a id="3003" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a><a id="3004" class="Symbol">)</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Function.Bundles.html#5433" class="Field">to</a> <a id="3010" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a><a id="3011" class="Symbol">)</a>
  <a id="3015" class="Symbol">;</a> <a id="3017" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="3027" class="Symbol">=</a> <a id="3029" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Function.Bundles.html#5457" class="Field">from</a> <a id="3044" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Function.Bundles.html#5457" class="Field">from</a> <a id="3053" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a><a id="3054" class="Symbol">)</a>
  <a id="3058" class="Symbol">;</a> <a id="3060" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="3070" class="Symbol">=</a> <a id="3072" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Function.Bundles.html#5481" class="Field">to-cong</a> <a id="3090" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a><a id="3091" class="Symbol">)</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Function.Bundles.html#5481" class="Field">to-cong</a> <a id="3102" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a><a id="3103" class="Symbol">)</a>
  <a id="3107" class="Symbol">;</a> <a id="3109" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="3119" class="Symbol">=</a> <a id="3121" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="3141" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a><a id="3142" class="Symbol">)</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="3155" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a><a id="3156" class="Symbol">)</a>
  <a id="3160" class="Symbol">;</a> <a id="3162" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>   <a id="3173" class="Symbol">=</a> <a id="3175" class="Symbol">λ</a> <a id="3177" href="Data.Product.Function.NonDependent.Setoid.html#3177" class="Bound">x</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="3190" href="Data.Product.Function.NonDependent.Setoid.html#2947" class="Bound">f</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3199" href="Data.Product.Function.NonDependent.Setoid.html#3177" class="Bound">x</a><a id="3200" class="Symbol">)</a> <a id="3202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3204" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="3213" href="Data.Product.Function.NonDependent.Setoid.html#2963" class="Bound">g</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3222" href="Data.Product.Function.NonDependent.Setoid.html#3177" class="Bound">x</a><a id="3223" class="Symbol">)</a>
  <a id="3227" class="Symbol">}</a> <a id="3229" class="Keyword">where</a> <a id="3235" class="Keyword">open</a> <a id="3240" href="Function.Bundles.html#5375" class="Module">LeftInverse</a>

<a id="_×-rightInverse_"></a><a id="3253" href="Data.Product.Function.NonDependent.Setoid.html#3253" class="Function Operator">_×-rightInverse_</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="3285" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="3287" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="3289" class="Symbol">→</a> <a id="3291" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="3304" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="3306" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="3308" class="Symbol">→</a>
                   <a id="3329" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="3345" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="3348" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="3354" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="3357" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="3358" class="Symbol">)</a>
<a id="3360" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a> <a id="3362" href="Data.Product.Function.NonDependent.Setoid.html#3253" class="Function Operator">×-rightInverse</a> <a id="3377" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a> <a id="3379" class="Symbol">=</a> <a id="3381" class="Keyword">record</a>
  <a id="3390" class="Symbol">{</a> <a id="3392" href="Function.Bundles.html#6568" class="Field">to</a>        <a id="3402" class="Symbol">=</a> <a id="3404" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Function.Bundles.html#6568" class="Field">to</a> <a id="3417" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a><a id="3418" class="Symbol">)</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Function.Bundles.html#6568" class="Field">to</a> <a id="3424" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a><a id="3425" class="Symbol">)</a>
  <a id="3429" class="Symbol">;</a> <a id="3431" href="Function.Bundles.html#6592" class="Field">from</a>      <a id="3441" class="Symbol">=</a> <a id="3443" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Function.Bundles.html#6592" class="Field">from</a> <a id="3458" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Function.Bundles.html#6592" class="Field">from</a> <a id="3467" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a><a id="3468" class="Symbol">)</a>
  <a id="3472" class="Symbol">;</a> <a id="3474" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="3484" class="Symbol">=</a> <a id="3486" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Function.Bundles.html#6616" class="Field">to-cong</a> <a id="3504" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Function.Bundles.html#6616" class="Field">to-cong</a> <a id="3516" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a><a id="3517" class="Symbol">)</a>
  <a id="3521" class="Symbol">;</a> <a id="3523" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="3533" class="Symbol">=</a> <a id="3535" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="3555" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a><a id="3556" class="Symbol">)</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="3569" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a><a id="3570" class="Symbol">)</a>
  <a id="3574" class="Symbol">;</a> <a id="3576" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>   <a id="3587" class="Symbol">=</a> <a id="3589" class="Symbol">λ</a> <a id="3591" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">x</a> <a id="3593" class="Symbol">→</a> <a id="3595" href="Function.Bundles.html#6702" class="Field">inverseʳ</a> <a id="3604" href="Data.Product.Function.NonDependent.Setoid.html#3360" class="Bound">f</a> <a id="3606" class="Symbol">(</a><a id="3607" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3613" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">x</a><a id="3614" class="Symbol">)</a> <a id="3616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3618" href="Function.Bundles.html#6702" class="Field">inverseʳ</a> <a id="3627" href="Data.Product.Function.NonDependent.Setoid.html#3377" class="Bound">g</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3636" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">x</a><a id="3637" class="Symbol">)</a>
  <a id="3641" class="Symbol">}</a> <a id="3643" class="Keyword">where</a> <a id="3649" class="Keyword">open</a> <a id="3654" href="Function.Bundles.html#6509" class="Module">RightInverse</a>

<a id="3668" class="Keyword">infixr</a> <a id="3675" class="Number">2</a> <a id="3677" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Function Operator">_×-surjection_</a> <a id="3692" href="Data.Product.Function.NonDependent.Setoid.html#3705" class="Function Operator">_×-inverse_</a>

<a id="_×-inverse_"></a><a id="3705" href="Data.Product.Function.NonDependent.Setoid.html#3705" class="Function Operator">_×-inverse_</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3727" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="3729" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="3731" class="Symbol">→</a> <a id="3733" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3741" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a> <a id="3743" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a> <a id="3745" class="Symbol">→</a>
              <a id="3761" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3769" class="Symbol">(</a><a id="3770" href="Data.Product.Function.NonDependent.Setoid.html#621" class="Generalizable">A</a> <a id="3772" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="3775" href="Data.Product.Function.NonDependent.Setoid.html#625" class="Generalizable">C</a><a id="3776" class="Symbol">)</a> <a id="3778" class="Symbol">(</a><a id="3779" href="Data.Product.Function.NonDependent.Setoid.html#623" class="Generalizable">B</a> <a id="3781" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="3784" href="Data.Product.Function.NonDependent.Setoid.html#627" class="Generalizable">D</a><a id="3785" class="Symbol">)</a>
<a id="3787" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a> <a id="3789" href="Data.Product.Function.NonDependent.Setoid.html#3705" class="Function Operator">×-inverse</a> <a id="3799" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a> <a id="3801" class="Symbol">=</a> <a id="3803" class="Keyword">record</a>
  <a id="3812" class="Symbol">{</a> <a id="3814" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="3824" class="Symbol">=</a> <a id="3826" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3839" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3846" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a><a id="3847" class="Symbol">)</a>
  <a id="3851" class="Symbol">;</a> <a id="3853" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="3863" class="Symbol">=</a> <a id="3865" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Function.Bundles.html#7418" class="Field">from</a> <a id="3880" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">(</a><a id="3884" href="Function.Bundles.html#7418" class="Field">from</a> <a id="3889" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a><a id="3890" class="Symbol">)</a>
  <a id="3894" class="Symbol">;</a> <a id="3896" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="3906" class="Symbol">=</a> <a id="3908" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="3926" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a><a id="3927" class="Symbol">)</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="3938" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a><a id="3939" class="Symbol">)</a>
  <a id="3943" class="Symbol">;</a> <a id="3945" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="3977" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="3991" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a><a id="3992" class="Symbol">)</a>
  <a id="3996" class="Symbol">;</a> <a id="3998" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="4008" class="Symbol">=</a> <a id="4010" class="Symbol">(λ</a> <a id="4013" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">x</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="4026" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4035" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">x</a><a id="4036" class="Symbol">)</a> <a id="4038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4040" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="4049" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4058" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">x</a><a id="4059" class="Symbol">))</a> <a id="4062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="4080" class="Symbol">(λ</a> <a id="4083" href="Data.Product.Function.NonDependent.Setoid.html#4083" class="Bound">x</a> <a id="4085" class="Symbol">→</a> <a id="4087" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="4096" href="Data.Product.Function.NonDependent.Setoid.html#3787" class="Bound">f</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4105" href="Data.Product.Function.NonDependent.Setoid.html#4083" class="Bound">x</a><a id="4106" class="Symbol">)</a> <a id="4108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4110" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="4119" href="Data.Product.Function.NonDependent.Setoid.html#3799" class="Bound">g</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4128" href="Data.Product.Function.NonDependent.Setoid.html#4083" class="Bound">x</a><a id="4129" class="Symbol">))</a>
  <a id="4134" class="Symbol">}</a> <a id="4136" class="Keyword">where</a> <a id="4142" class="Keyword">open</a> <a id="4147" href="Function.Bundles.html#7340" class="Module">Inverse</a>



<a id="4158" class="Comment">------------------------------------------------------------------------</a>
<a id="4231" class="Comment">-- DEPRECATED NAMES</a>
<a id="4251" class="Comment">------------------------------------------------------------------------</a>
<a id="4324" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4395" class="Comment">-- not guaranteed.</a>

<a id="4415" class="Comment">-- Version 2.0</a>

<a id="_×-left-inverse_"></a><a id="4431" href="Data.Product.Function.NonDependent.Setoid.html#4431" class="Function Operator">_×-left-inverse_</a> <a id="4448" class="Symbol">=</a> <a id="4450" href="Data.Product.Function.NonDependent.Setoid.html#2845" class="Function Operator">_×-leftInverse_</a>
<a id="4466" class="Symbol">{-#</a> <a id="4470" class="Keyword">WARNING_ON_USAGE</a> <a id="4487" class="Pragma">_×-left-inverse_</a>
<a id="4504" class="String">&quot;Warning: _×-left-inverse_ was deprecated in v2.0.
Please use _×-leftInverse_ instead.&quot;</a>
<a id="4592" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Product.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of products</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Function.Base.html" class="Module">Function.Base</a> <a id="390" class="Keyword">using</a> <a id="396" class="Symbol">(</a><a id="397" href="Function.Base.html#4486" class="Function Operator">_∋_</a><a id="400" class="Symbol">;</a> <a id="402" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="405" class="Symbol">;</a> <a id="407" href="Function.Base.html#704" class="Function">id</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="450" class="Symbol">;</a> <a id="452" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Level.html" class="Module">Level</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">Dec</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="668" class="Symbol">;</a> <a id="670" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="672" class="Symbol">)</a>

<a id="675" class="Keyword">private</a>
  <a id="685" class="Keyword">variable</a>
    <a id="698" href="Data.Product.Properties.html#698" class="Generalizable">a</a> <a id="700" href="Data.Product.Properties.html#700" class="Generalizable">b</a> <a id="702" href="Data.Product.Properties.html#702" class="Generalizable">c</a> <a id="704" href="Data.Product.Properties.html#704" class="Generalizable">d</a> <a id="706" href="Data.Product.Properties.html#706" class="Generalizable">ℓ</a> <a id="708" class="Symbol">:</a> <a id="710" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="720" href="Data.Product.Properties.html#720" class="Generalizable">A</a> <a id="722" class="Symbol">:</a> <a id="724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="728" href="Data.Product.Properties.html#698" class="Generalizable">a</a>
    <a id="734" href="Data.Product.Properties.html#734" class="Generalizable">B</a> <a id="736" class="Symbol">:</a> <a id="738" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="742" href="Data.Product.Properties.html#700" class="Generalizable">b</a>
    <a id="748" href="Data.Product.Properties.html#748" class="Generalizable">C</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" href="Data.Product.Properties.html#702" class="Generalizable">c</a>
    <a id="762" href="Data.Product.Properties.html#762" class="Generalizable">D</a> <a id="764" class="Symbol">:</a> <a id="766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="770" href="Data.Product.Properties.html#704" class="Generalizable">d</a>

<a id="773" class="Comment">------------------------------------------------------------------------</a>
<a id="846" class="Comment">-- Equality (dependent)</a>

<a id="871" class="Keyword">module</a> <a id="878" href="Data.Product.Properties.html#878" class="Module">_</a> <a id="880" class="Symbol">{</a><a id="881" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="883" class="Symbol">:</a> <a id="885" href="Data.Product.Properties.html#720" class="Generalizable">A</a> <a id="887" class="Symbol">→</a> <a id="889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="893" href="Data.Product.Properties.html#700" class="Generalizable">b</a><a id="894" class="Symbol">}</a> <a id="896" class="Keyword">where</a>

  <a id="905" href="Data.Product.Properties.html#905" class="Function">,-injectiveˡ</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Data.Product.Properties.html#923" class="Bound">a</a> <a id="925" href="Data.Product.Properties.html#925" class="Bound">c</a><a id="926" class="Symbol">}</a> <a id="928" class="Symbol">{</a><a id="929" href="Data.Product.Properties.html#929" class="Bound">b</a> <a id="931" class="Symbol">:</a> <a id="933" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="935" href="Data.Product.Properties.html#923" class="Bound">a</a><a id="936" class="Symbol">}</a> <a id="938" class="Symbol">{</a><a id="939" href="Data.Product.Properties.html#939" class="Bound">d</a> <a id="941" class="Symbol">:</a> <a id="943" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="945" href="Data.Product.Properties.html#925" class="Bound">c</a><a id="946" class="Symbol">}</a> <a id="948" class="Symbol">→</a> <a id="950" class="Symbol">(</a><a id="951" href="Data.Product.Properties.html#923" class="Bound">a</a> <a id="953" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="955" href="Data.Product.Properties.html#929" class="Bound">b</a><a id="956" class="Symbol">)</a> <a id="958" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="960" class="Symbol">(</a><a id="961" href="Data.Product.Properties.html#925" class="Bound">c</a> <a id="963" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="965" href="Data.Product.Properties.html#939" class="Bound">d</a><a id="966" class="Symbol">)</a> <a id="968" class="Symbol">→</a> <a id="970" href="Data.Product.Properties.html#923" class="Bound">a</a> <a id="972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="974" href="Data.Product.Properties.html#925" class="Bound">c</a>
  <a id="978" href="Data.Product.Properties.html#905" class="Function">,-injectiveˡ</a> <a id="991" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="996" class="Symbol">=</a> <a id="998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1006" href="Data.Product.Properties.html#1006" class="Function">,-injectiveʳ-≡</a> <a id="1021" class="Symbol">:</a> <a id="1023" class="Symbol">∀</a> <a id="1025" class="Symbol">{</a><a id="1026" href="Data.Product.Properties.html#1026" class="Bound">a</a> <a id="1028" href="Data.Product.Properties.html#1028" class="Bound">b</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">{</a><a id="1032" href="Data.Product.Properties.html#1032" class="Bound">c</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1038" href="Data.Product.Properties.html#1026" class="Bound">a</a><a id="1039" class="Symbol">}</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Data.Product.Properties.html#1042" class="Bound">d</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1048" href="Data.Product.Properties.html#1028" class="Bound">b</a><a id="1049" class="Symbol">}</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="1057" href="Data.Product.Properties.html#885" class="Bound">A</a> <a id="1059" class="Symbol">→</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Data.Product.Properties.html#1026" class="Bound">a</a> <a id="1064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1066" href="Data.Product.Properties.html#1032" class="Bound">c</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Data.Product.Properties.html#1028" class="Bound">b</a> <a id="1074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1076" href="Data.Product.Properties.html#1042" class="Bound">d</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Data.Product.Properties.html#1082" class="Bound">q</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Data.Product.Properties.html#1026" class="Bound">a</a> <a id="1088" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1090" href="Data.Product.Properties.html#1028" class="Bound">b</a><a id="1091" class="Symbol">)</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1101" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1103" href="Data.Product.Properties.html#1082" class="Bound">q</a> <a id="1105" href="Data.Product.Properties.html#1032" class="Bound">c</a> <a id="1107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1109" href="Data.Product.Properties.html#1042" class="Bound">d</a>
  <a id="1113" href="Data.Product.Properties.html#1006" class="Function">,-injectiveʳ-≡</a> <a id="1128" class="Symbol">{</a><a id="1129" class="Argument">c</a> <a id="1131" class="Symbol">=</a> <a id="1133" href="Data.Product.Properties.html#1133" class="Bound">c</a><a id="1134" class="Symbol">}</a> <a id="1136" href="Data.Product.Properties.html#1136" class="Bound">u</a> <a id="1138" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1143" href="Data.Product.Properties.html#1143" class="Bound">q</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1152" class="Symbol">(λ</a> <a id="1155" href="Data.Product.Properties.html#1155" class="Bound">x</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1165" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1167" href="Data.Product.Properties.html#1155" class="Bound">x</a> <a id="1169" href="Data.Product.Properties.html#1133" class="Bound">c</a><a id="1170" class="Symbol">)</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Data.Product.Properties.html#1136" class="Bound">u</a> <a id="1175" href="Data.Product.Properties.html#1143" class="Bound">q</a> <a id="1177" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1181" class="Symbol">)</a>

  <a id="1186" href="Data.Product.Properties.html#1186" class="Function">,-injectiveʳ-UIP</a> <a id="1203" class="Symbol">:</a> <a id="1205" class="Symbol">∀</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Data.Product.Properties.html#1208" class="Bound">a</a><a id="1209" class="Symbol">}</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Data.Product.Properties.html#1212" class="Bound">b</a> <a id="1214" href="Data.Product.Properties.html#1214" class="Bound">c</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1220" href="Data.Product.Properties.html#1208" class="Bound">a</a><a id="1221" class="Symbol">}</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Axiom.UniquenessOfIdentityProofs.html#977" class="Function">UIP</a> <a id="1229" href="Data.Product.Properties.html#885" class="Bound">A</a> <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1236" href="Data.Product.Properties.html#885" class="Bound">A</a> <a id="1238" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1240" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Data.Product.Properties.html#1208" class="Bound">a</a> <a id="1245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1247" href="Data.Product.Properties.html#1212" class="Bound">b</a><a id="1248" class="Symbol">))</a> <a id="1251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Data.Product.Properties.html#1208" class="Bound">a</a> <a id="1256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1258" href="Data.Product.Properties.html#1214" class="Bound">c</a><a id="1259" class="Symbol">)</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Data.Product.Properties.html#1212" class="Bound">b</a> <a id="1265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1267" href="Data.Product.Properties.html#1214" class="Bound">c</a>
  <a id="1271" href="Data.Product.Properties.html#1186" class="Function">,-injectiveʳ-UIP</a> <a id="1288" href="Data.Product.Properties.html#1288" class="Bound">u</a> <a id="1290" href="Data.Product.Properties.html#1290" class="Bound">p</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Data.Product.Properties.html#1006" class="Function">,-injectiveʳ-≡</a> <a id="1309" href="Data.Product.Properties.html#1288" class="Bound">u</a> <a id="1311" href="Data.Product.Properties.html#1290" class="Bound">p</a> <a id="1313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1321" href="Data.Product.Properties.html#1321" class="Function">≡-dec</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="1347" href="Data.Product.Properties.html#885" class="Bound">A</a> <a id="1349" class="Symbol">→</a> <a id="1351" class="Symbol">(∀</a> <a id="1354" class="Symbol">{</a><a id="1355" href="Data.Product.Properties.html#1355" class="Bound">a</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Data.Product.Properties.html#881" class="Bound">B</a> <a id="1381" href="Data.Product.Properties.html#1355" class="Bound">a</a><a id="1382" class="Symbol">))</a> <a id="1385" class="Symbol">→</a>
          <a id="1397" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1418" href="Data.Product.Properties.html#885" class="Bound">A</a> <a id="1420" href="Data.Product.Properties.html#881" class="Bound">B</a><a id="1421" class="Symbol">)</a>
  <a id="1425" href="Data.Product.Properties.html#1321" class="Function">≡-dec</a> <a id="1431" href="Data.Product.Properties.html#1431" class="Bound">dec₁</a> <a id="1436" href="Data.Product.Properties.html#1436" class="Bound">dec₂</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Data.Product.Properties.html#1442" class="Bound">a</a> <a id="1444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1446" href="Data.Product.Properties.html#1446" class="Bound">x</a><a id="1447" class="Symbol">)</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Data.Product.Properties.html#1450" class="Bound">b</a> <a id="1452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1454" href="Data.Product.Properties.html#1454" class="Bound">y</a><a id="1455" class="Symbol">)</a> <a id="1457" class="Keyword">with</a> <a id="1462" href="Data.Product.Properties.html#1431" class="Bound">dec₁</a> <a id="1467" href="Data.Product.Properties.html#1442" class="Bound">a</a> <a id="1469" href="Data.Product.Properties.html#1450" class="Bound">b</a>
  <a id="1473" class="Symbol">...</a> <a id="1477" class="Symbol">|</a> <a id="1479" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1482" href="Data.Product.Properties.html#1482" class="Bound">[a≢b]</a> <a id="1488" class="Symbol">=</a> <a id="1490" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Data.Product.Properties.html#1482" class="Bound">[a≢b]</a> <a id="1500" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1502" href="Data.Product.Properties.html#905" class="Function">,-injectiveˡ</a><a id="1514" class="Symbol">)</a>
  <a id="1518" class="Symbol">...</a> <a id="1522" class="Symbol">|</a> <a id="1524" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1528" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1533" class="Symbol">=</a> <a id="1535" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1550" class="Symbol">(</a><a id="1551" class="Bound">a</a> <a id="1553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="1555" class="Symbol">))</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Data.Product.Properties.html#1186" class="Function">,-injectiveʳ-UIP</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Axiom.UniquenessOfIdentityProofs.html#2697" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="1604" class="Bound">dec₁</a><a id="1608" class="Symbol">))</a> <a id="1611" class="Symbol">(</a><a id="1612" class="Bound">dec₂</a> <a id="1617" class="Bound">x</a> <a id="1619" class="Bound">y</a><a id="1620" class="Symbol">)</a>

<a id="1623" class="Comment">------------------------------------------------------------------------</a>
<a id="1696" class="Comment">-- Equality (non-dependent)</a>

<a id=",-injectiveʳ"></a><a id="1725" href="Data.Product.Properties.html#1725" class="Function">,-injectiveʳ</a> <a id="1738" class="Symbol">:</a> <a id="1740" class="Symbol">∀</a> <a id="1742" class="Symbol">{</a><a id="1743" href="Data.Product.Properties.html#1743" class="Bound">a</a> <a id="1745" href="Data.Product.Properties.html#1745" class="Bound">c</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Data.Product.Properties.html#720" class="Generalizable">A</a><a id="1750" class="Symbol">}</a> <a id="1752" class="Symbol">{</a><a id="1753" href="Data.Product.Properties.html#1753" class="Bound">b</a> <a id="1755" href="Data.Product.Properties.html#1755" class="Bound">d</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Data.Product.Properties.html#734" class="Generalizable">B</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">→</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Data.Product.Properties.html#1743" class="Bound">a</a> <a id="1767" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1769" href="Data.Product.Properties.html#1753" class="Bound">b</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Data.Product.Properties.html#1745" class="Bound">c</a> <a id="1777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1779" href="Data.Product.Properties.html#1755" class="Bound">d</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Data.Product.Properties.html#1753" class="Bound">b</a> <a id="1786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1788" href="Data.Product.Properties.html#1755" class="Bound">d</a>
<a id="1790" href="Data.Product.Properties.html#1725" class="Function">,-injectiveʳ</a> <a id="1803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id=",-injective"></a><a id="1816" href="Data.Product.Properties.html#1816" class="Function">,-injective</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">∀</a> <a id="1832" class="Symbol">{</a><a id="1833" href="Data.Product.Properties.html#1833" class="Bound">a</a> <a id="1835" href="Data.Product.Properties.html#1835" class="Bound">c</a> <a id="1837" class="Symbol">:</a> <a id="1839" href="Data.Product.Properties.html#720" class="Generalizable">A</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">{</a><a id="1843" href="Data.Product.Properties.html#1843" class="Bound">b</a> <a id="1845" href="Data.Product.Properties.html#1845" class="Bound">d</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Data.Product.Properties.html#734" class="Generalizable">B</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">→</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Data.Product.Properties.html#1833" class="Bound">a</a> <a id="1857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1859" href="Data.Product.Properties.html#1843" class="Bound">b</a><a id="1860" class="Symbol">)</a> <a id="1862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Data.Product.Properties.html#1835" class="Bound">c</a> <a id="1867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1869" href="Data.Product.Properties.html#1845" class="Bound">d</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Data.Product.Properties.html#1833" class="Bound">a</a> <a id="1876" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1878" href="Data.Product.Properties.html#1835" class="Bound">c</a> <a id="1880" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1882" href="Data.Product.Properties.html#1843" class="Bound">b</a> <a id="1884" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1886" href="Data.Product.Properties.html#1845" class="Bound">d</a>
<a id="1888" href="Data.Product.Properties.html#1816" class="Function">,-injective</a> <a id="1900" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1912" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1914" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="1920" href="Data.Product.Properties.html#1920" class="Function">map-cong</a> <a id="1929" class="Symbol">:</a> <a id="1931" class="Symbol">∀</a> <a id="1933" class="Symbol">{</a><a id="1934" href="Data.Product.Properties.html#1934" class="Bound">f</a> <a id="1936" href="Data.Product.Properties.html#1936" class="Bound">g</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Data.Product.Properties.html#720" class="Generalizable">A</a> <a id="1942" class="Symbol">→</a> <a id="1944" href="Data.Product.Properties.html#748" class="Generalizable">C</a><a id="1945" class="Symbol">}</a> <a id="1947" class="Symbol">{</a><a id="1948" href="Data.Product.Properties.html#1948" class="Bound">h</a> <a id="1950" href="Data.Product.Properties.html#1950" class="Bound">i</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Data.Product.Properties.html#734" class="Generalizable">B</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Data.Product.Properties.html#762" class="Generalizable">D</a><a id="1959" class="Symbol">}</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Data.Product.Properties.html#1934" class="Bound">f</a> <a id="1965" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1967" href="Data.Product.Properties.html#1936" class="Bound">g</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Data.Product.Properties.html#1948" class="Bound">h</a> <a id="1973" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1975" href="Data.Product.Properties.html#1950" class="Bound">i</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1983" href="Data.Product.Properties.html#1934" class="Bound">f</a> <a id="1985" href="Data.Product.Properties.html#1948" class="Bound">h</a> <a id="1987" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1989" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1993" href="Data.Product.Properties.html#1936" class="Bound">g</a> <a id="1995" href="Data.Product.Properties.html#1950" class="Bound">i</a>
<a id="1997" href="Data.Product.Properties.html#1920" class="Function">map-cong</a> <a id="2006" href="Data.Product.Properties.html#2006" class="Bound">f≗g</a> <a id="2010" href="Data.Product.Properties.html#2010" class="Bound">h≗i</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Data.Product.Properties.html#2015" class="Bound">x</a> <a id="2017" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2019" href="Data.Product.Properties.html#2019" class="Bound">y</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">=</a> <a id="2024" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="2030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.Product.Properties.html#2006" class="Bound">f≗g</a> <a id="2039" href="Data.Product.Properties.html#2015" class="Bound">x</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Data.Product.Properties.html#2010" class="Bound">h≗i</a> <a id="2047" href="Data.Product.Properties.html#2019" class="Bound">y</a><a id="2048" class="Symbol">)</a>

<a id="2051" class="Comment">-- The following properties are definitionally true (because of η)</a>
<a id="2118" class="Comment">-- but for symmetry with ⊎ it is convenient to define and name them.</a>

<a id="swap-involutive"></a><a id="2188" href="Data.Product.Properties.html#2188" class="Function">swap-involutive</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2211" class="Symbol">{</a><a id="2212" class="Argument">A</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Data.Product.Properties.html#720" class="Generalizable">A</a><a id="2217" class="Symbol">}</a> <a id="2219" class="Symbol">{</a><a id="2220" class="Argument">B</a> <a id="2222" class="Symbol">=</a> <a id="2224" href="Data.Product.Properties.html#734" class="Generalizable">B</a><a id="2225" class="Symbol">}</a> <a id="2227" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2229" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2234" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2236" href="Function.Base.html#704" class="Function">id</a>
<a id="2239" href="Data.Product.Properties.html#2188" class="Function">swap-involutive</a> <a id="2255" class="Symbol">_</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2265" class="Comment">------------------------------------------------------------------------</a>
<a id="2338" class="Comment">-- Equality between pairs can be expressed as a pair of equalities</a>

<a id="2406" class="Keyword">module</a> <a id="2413" href="Data.Product.Properties.html#2413" class="Module">_</a> <a id="2415" class="Symbol">{</a><a id="2416" href="Data.Product.Properties.html#2416" class="Bound">A</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2424" href="Data.Product.Properties.html#698" class="Generalizable">a</a><a id="2425" class="Symbol">}</a> <a id="2427" class="Symbol">{</a><a id="2428" href="Data.Product.Properties.html#2428" class="Bound">B</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="Data.Product.Properties.html#2416" class="Bound">A</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2440" href="Data.Product.Properties.html#700" class="Generalizable">b</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Data.Product.Properties.html#2444" class="Bound">p₁</a><a id="2446" class="Symbol">@(</a><a id="2448" href="Data.Product.Properties.html#2448" class="Bound">a₁</a> <a id="2451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2453" href="Data.Product.Properties.html#2453" class="Bound">b₁</a><a id="2455" class="Symbol">)</a> <a id="2457" href="Data.Product.Properties.html#2457" class="Bound">p₂</a><a id="2459" class="Symbol">@(</a><a id="2461" href="Data.Product.Properties.html#2461" class="Bound">a₂</a> <a id="2464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2466" href="Data.Product.Properties.html#2466" class="Bound">b₂</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2474" href="Data.Product.Properties.html#2416" class="Bound">A</a> <a id="2476" href="Data.Product.Properties.html#2428" class="Bound">B</a><a id="2477" class="Symbol">}</a> <a id="2479" class="Keyword">where</a>
  <a id="2487" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="2495" class="Symbol">:</a> <a id="2497" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2499" class="Symbol">(</a><a id="2500" href="Data.Product.Properties.html#2448" class="Bound">a₁</a> <a id="2503" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2505" href="Data.Product.Properties.html#2461" class="Bound">a₂</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">(λ</a> <a id="2512" href="Data.Product.Properties.html#2512" class="Bound">p</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="2522" href="Data.Product.Properties.html#2428" class="Bound">B</a> <a id="2524" href="Data.Product.Properties.html#2512" class="Bound">p</a> <a id="2526" href="Data.Product.Properties.html#2453" class="Bound">b₁</a> <a id="2529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2531" href="Data.Product.Properties.html#2466" class="Bound">b₂</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Data.Product.Properties.html#2444" class="Bound">p₁</a> <a id="2540" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2542" href="Data.Product.Properties.html#2457" class="Bound">p₂</a>
  <a id="2547" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="2555" class="Symbol">(</a><a id="2556" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2563" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2579" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a> <a id="2587" class="Symbol">:</a> <a id="2589" href="Data.Product.Properties.html#2444" class="Bound">p₁</a> <a id="2592" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2594" href="Data.Product.Properties.html#2457" class="Bound">p₂</a> <a id="2597" class="Symbol">→</a> <a id="2599" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Product.Properties.html#2448" class="Bound">a₁</a> <a id="2605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2607" href="Data.Product.Properties.html#2461" class="Bound">a₂</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">(λ</a> <a id="2614" href="Data.Product.Properties.html#2614" class="Bound">p</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="2624" href="Data.Product.Properties.html#2428" class="Bound">B</a> <a id="2626" href="Data.Product.Properties.html#2614" class="Bound">p</a> <a id="2628" href="Data.Product.Properties.html#2453" class="Bound">b₁</a> <a id="2631" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2633" href="Data.Product.Properties.html#2466" class="Bound">b₂</a><a id="2635" class="Symbol">)</a>
  <a id="2639" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a> <a id="2647" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2652" class="Symbol">=</a> <a id="2654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2659" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2661" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2669" class="Keyword">private</a>
    <a id="2681" href="Data.Product.Properties.html#2681" class="Function">left-inverse-of</a> <a id="2697" class="Symbol">:</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Data.Product.Properties.html#2700" class="Bound">p</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Data.Product.Properties.html#2448" class="Bound">a₁</a> <a id="2710" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2712" href="Data.Product.Properties.html#2461" class="Bound">a₂</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">(λ</a> <a id="2719" href="Data.Product.Properties.html#2719" class="Bound">x</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="2729" href="Data.Product.Properties.html#2428" class="Bound">B</a> <a id="2731" href="Data.Product.Properties.html#2719" class="Bound">x</a> <a id="2733" href="Data.Product.Properties.html#2453" class="Bound">b₁</a> <a id="2736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2738" href="Data.Product.Properties.html#2466" class="Bound">b₂</a><a id="2740" class="Symbol">))</a> <a id="2743" class="Symbol">→</a>
                      <a id="2767" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="2784" href="Data.Product.Properties.html#2700" class="Bound">p</a><a id="2785" class="Symbol">)</a> <a id="2787" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2789" href="Data.Product.Properties.html#2700" class="Bound">p</a>
    <a id="2795" href="Data.Product.Properties.html#2681" class="Function">left-inverse-of</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2819" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2823" class="Symbol">)</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="2837" href="Data.Product.Properties.html#2837" class="Function">right-inverse-of</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">(</a><a id="2857" href="Data.Product.Properties.html#2857" class="Bound">p</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Data.Product.Properties.html#2444" class="Bound">p₁</a> <a id="2864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2866" href="Data.Product.Properties.html#2457" class="Bound">p₂</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a> <a id="2889" href="Data.Product.Properties.html#2857" class="Bound">p</a><a id="2890" class="Symbol">)</a> <a id="2892" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2894" href="Data.Product.Properties.html#2857" class="Bound">p</a>
    <a id="2900" href="Data.Product.Properties.html#2837" class="Function">right-inverse-of</a> <a id="2917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2922" class="Symbol">=</a> <a id="2924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2932" href="Data.Product.Properties.html#2932" class="Function">Σ-≡,≡↔≡</a> <a id="2940" class="Symbol">:</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2945" class="Symbol">λ</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Data.Product.Properties.html#2948" class="Bound">p</a> <a id="2950" class="Symbol">:</a> <a id="2952" href="Data.Product.Properties.html#2448" class="Bound">a₁</a> <a id="2955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2957" href="Data.Product.Properties.html#2461" class="Bound">a₂</a><a id="2959" class="Symbol">)</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="2969" href="Data.Product.Properties.html#2428" class="Bound">B</a> <a id="2971" href="Data.Product.Properties.html#2948" class="Bound">p</a> <a id="2973" href="Data.Product.Properties.html#2453" class="Bound">b₁</a> <a id="2976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2978" href="Data.Product.Properties.html#2466" class="Bound">b₂</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2984" href="Data.Product.Properties.html#2444" class="Bound">p₁</a> <a id="2987" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2989" href="Data.Product.Properties.html#2457" class="Bound">p₂</a>
  <a id="2994" href="Data.Product.Properties.html#2932" class="Function">Σ-≡,≡↔≡</a> <a id="3002" class="Symbol">=</a> <a id="3004" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3010" href="Data.Product.Properties.html#2487" class="Function">Σ-≡,≡→≡</a> <a id="3018" href="Data.Product.Properties.html#2579" class="Function">Σ-≡,≡←≡</a> <a id="3026" href="Data.Product.Properties.html#2837" class="Function">right-inverse-of</a> <a id="3043" href="Data.Product.Properties.html#2681" class="Function">left-inverse-of</a>

<a id="3060" class="Comment">-- the non-dependent case. Proofs are exactly as above, and straightforward.</a>
<a id="3137" class="Keyword">module</a> <a id="3144" href="Data.Product.Properties.html#3144" class="Module">_</a> <a id="3146" class="Symbol">{</a><a id="3147" href="Data.Product.Properties.html#3147" class="Bound">p₁</a><a id="3149" class="Symbol">@(</a><a id="3151" href="Data.Product.Properties.html#3151" class="Bound">a₁</a> <a id="3154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3156" href="Data.Product.Properties.html#3156" class="Bound">b₁</a><a id="3158" class="Symbol">)</a> <a id="3160" href="Data.Product.Properties.html#3160" class="Bound">p₂</a><a id="3162" class="Symbol">@(</a><a id="3164" href="Data.Product.Properties.html#3164" class="Bound">a₂</a> <a id="3167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3169" href="Data.Product.Properties.html#3169" class="Bound">b₂</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Data.Product.Properties.html#720" class="Generalizable">A</a> <a id="3177" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3179" href="Data.Product.Properties.html#734" class="Generalizable">B</a><a id="3180" class="Symbol">}</a> <a id="3182" class="Keyword">where</a>
  <a id="3190" href="Data.Product.Properties.html#3190" class="Function">×-≡,≡→≡</a> <a id="3198" class="Symbol">:</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Data.Product.Properties.html#3151" class="Bound">a₁</a> <a id="3204" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3206" href="Data.Product.Properties.html#3164" class="Bound">a₂</a> <a id="3209" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3211" href="Data.Product.Properties.html#3156" class="Bound">b₁</a> <a id="3214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3216" href="Data.Product.Properties.html#3169" class="Bound">b₂</a><a id="3218" class="Symbol">)</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Data.Product.Properties.html#3147" class="Bound">p₁</a> <a id="3225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3227" href="Data.Product.Properties.html#3160" class="Bound">p₂</a>
  <a id="3232" href="Data.Product.Properties.html#3190" class="Function">×-≡,≡→≡</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3252" class="Symbol">)</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3264" href="Data.Product.Properties.html#3264" class="Function">×-≡,≡←≡</a> <a id="3272" class="Symbol">:</a> <a id="3274" href="Data.Product.Properties.html#3147" class="Bound">p₁</a> <a id="3277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3279" href="Data.Product.Properties.html#3160" class="Bound">p₂</a> <a id="3282" class="Symbol">→</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Data.Product.Properties.html#3151" class="Bound">a₁</a> <a id="3288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3290" href="Data.Product.Properties.html#3164" class="Bound">a₂</a> <a id="3293" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3295" href="Data.Product.Properties.html#3156" class="Bound">b₁</a> <a id="3298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3300" href="Data.Product.Properties.html#3169" class="Bound">b₂</a><a id="3302" class="Symbol">)</a>
  <a id="3306" href="Data.Product.Properties.html#3264" class="Function">×-≡,≡←≡</a> <a id="3314" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3336" href="Data.Product.Properties.html#3336" class="Function">×-≡,≡↔≡</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Data.Product.Properties.html#3151" class="Bound">a₁</a> <a id="3350" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3352" href="Data.Product.Properties.html#3164" class="Bound">a₂</a> <a id="3355" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3357" href="Data.Product.Properties.html#3156" class="Bound">b₁</a> <a id="3360" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3362" href="Data.Product.Properties.html#3169" class="Bound">b₂</a><a id="3364" class="Symbol">)</a> <a id="3366" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3368" href="Data.Product.Properties.html#3147" class="Bound">p₁</a> <a id="3371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3373" href="Data.Product.Properties.html#3160" class="Bound">p₂</a>
  <a id="3378" href="Data.Product.Properties.html#3336" class="Function">×-≡,≡↔≡</a> <a id="3386" class="Symbol">=</a> <a id="3388" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
    <a id="3398" href="Data.Product.Properties.html#3190" class="Function">×-≡,≡→≡</a>
    <a id="3410" href="Data.Product.Properties.html#3264" class="Function">×-≡,≡←≡</a>
    <a id="3422" class="Symbol">(λ</a> <a id="3425" class="Symbol">{</a> <a id="3427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>          <a id="3441" class="Symbol">→</a> <a id="3443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3455" class="Symbol">})</a>
    <a id="3462" class="Symbol">(λ</a> <a id="3465" class="Symbol">{</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3473" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3475" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3479" class="Symbol">)</a> <a id="3481" class="Symbol">→</a> <a id="3483" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3495" class="Symbol">})</a>

<a id="3499" class="Comment">------------------------------------------------------------------------</a>
<a id="3572" class="Comment">-- The order of ∃₂ can be swapped</a>

<a id="∃∃↔∃∃"></a><a id="3607" href="Data.Product.Properties.html#3607" class="Function">∃∃↔∃∃</a> <a id="3613" class="Symbol">:</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Data.Product.Properties.html#3616" class="Bound">R</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Data.Product.Properties.html#720" class="Generalizable">A</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Data.Product.Properties.html#734" class="Generalizable">B</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3632" href="Data.Product.Properties.html#706" class="Generalizable">ℓ</a><a id="3633" class="Symbol">)</a> <a id="3635" class="Symbol">→</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3641" class="Symbol">λ</a> <a id="3643" href="Data.Product.Properties.html#3643" class="Bound">x</a> <a id="3645" href="Data.Product.Properties.html#3645" class="Bound">y</a> <a id="3647" class="Symbol">→</a> <a id="3649" href="Data.Product.Properties.html#3616" class="Bound">R</a> <a id="3651" href="Data.Product.Properties.html#3643" class="Bound">x</a> <a id="3653" href="Data.Product.Properties.html#3645" class="Bound">y</a><a id="3654" class="Symbol">)</a> <a id="3656" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3662" class="Symbol">λ</a> <a id="3664" href="Data.Product.Properties.html#3664" class="Bound">y</a> <a id="3666" href="Data.Product.Properties.html#3666" class="Bound">x</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Data.Product.Properties.html#3616" class="Bound">R</a> <a id="3672" href="Data.Product.Properties.html#3666" class="Bound">x</a> <a id="3674" href="Data.Product.Properties.html#3664" class="Bound">y</a><a id="3675" class="Symbol">)</a>
<a id="3677" href="Data.Product.Properties.html#3607" class="Function">∃∃↔∃∃</a> <a id="3683" href="Data.Product.Properties.html#3683" class="Bound">R</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3693" href="Data.Product.Properties.html#3723" class="Function">to</a> <a id="3696" href="Data.Product.Properties.html#3806" class="Function">from</a> <a id="3701" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="3707" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>
  <a id="3715" class="Keyword">where</a>
  <a id="3723" href="Data.Product.Properties.html#3723" class="Function">to</a> <a id="3726" class="Symbol">:</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3732" class="Symbol">λ</a> <a id="3734" href="Data.Product.Properties.html#3734" class="Bound">x</a> <a id="3736" href="Data.Product.Properties.html#3736" class="Bound">y</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Data.Product.Properties.html#3683" class="Bound">R</a> <a id="3742" href="Data.Product.Properties.html#3734" class="Bound">x</a> <a id="3744" href="Data.Product.Properties.html#3736" class="Bound">y</a><a id="3745" class="Symbol">)</a> <a id="3747" class="Symbol">→</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3753" class="Symbol">λ</a> <a id="3755" href="Data.Product.Properties.html#3755" class="Bound">y</a> <a id="3757" href="Data.Product.Properties.html#3757" class="Bound">x</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Data.Product.Properties.html#3683" class="Bound">R</a> <a id="3763" href="Data.Product.Properties.html#3757" class="Bound">x</a> <a id="3765" href="Data.Product.Properties.html#3755" class="Bound">y</a><a id="3766" class="Symbol">)</a>
  <a id="3770" href="Data.Product.Properties.html#3723" class="Function">to</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Data.Product.Properties.html#3774" class="Bound">x</a> <a id="3776" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3778" href="Data.Product.Properties.html#3778" class="Bound">y</a> <a id="3780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3782" href="Data.Product.Properties.html#3782" class="Bound">Rxy</a><a id="3785" class="Symbol">)</a> <a id="3787" class="Symbol">=</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Data.Product.Properties.html#3778" class="Bound">y</a> <a id="3792" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3794" href="Data.Product.Properties.html#3774" class="Bound">x</a> <a id="3796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3798" href="Data.Product.Properties.html#3782" class="Bound">Rxy</a><a id="3801" class="Symbol">)</a>

  <a id="3806" href="Data.Product.Properties.html#3806" class="Function">from</a> <a id="3811" class="Symbol">:</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3817" class="Symbol">λ</a> <a id="3819" href="Data.Product.Properties.html#3819" class="Bound">y</a> <a id="3821" href="Data.Product.Properties.html#3821" class="Bound">x</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="Data.Product.Properties.html#3683" class="Bound">R</a> <a id="3827" href="Data.Product.Properties.html#3821" class="Bound">x</a> <a id="3829" href="Data.Product.Properties.html#3819" class="Bound">y</a><a id="3830" class="Symbol">)</a> <a id="3832" class="Symbol">→</a> <a id="3834" class="Symbol">(</a><a id="3835" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3838" class="Symbol">λ</a> <a id="3840" href="Data.Product.Properties.html#3840" class="Bound">x</a> <a id="3842" href="Data.Product.Properties.html#3842" class="Bound">y</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Data.Product.Properties.html#3683" class="Bound">R</a> <a id="3848" href="Data.Product.Properties.html#3840" class="Bound">x</a> <a id="3850" href="Data.Product.Properties.html#3842" class="Bound">y</a><a id="3851" class="Symbol">)</a>
  <a id="3855" href="Data.Product.Properties.html#3806" class="Function">from</a> <a id="3860" class="Symbol">(</a><a id="3861" href="Data.Product.Properties.html#3861" class="Bound">y</a> <a id="3863" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3865" href="Data.Product.Properties.html#3865" class="Bound">x</a> <a id="3867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3869" href="Data.Product.Properties.html#3869" class="Bound">Rxy</a><a id="3872" class="Symbol">)</a> <a id="3874" class="Symbol">=</a> <a id="3876" class="Symbol">(</a><a id="3877" href="Data.Product.Properties.html#3865" class="Bound">x</a> <a id="3879" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3881" href="Data.Product.Properties.html#3861" class="Bound">y</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Data.Product.Properties.html#3869" class="Bound">Rxy</a><a id="3888" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Product.Relation.Binary.Pointwise.NonDependent.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Relation.Binary.Pointwise.NonDependent</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise products of binary relations</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Symbol">as</a> <a id="366" class="Module">Prod</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Data.Product.Properties.html#1321" class="Function">≡-dec</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Level.html" class="Module">Level</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="514" class="Symbol">;</a> <a id="516" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="519" class="Symbol">;</a> <a id="521" href="Level.html#521" class="Function">0ℓ</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Function.html" class="Module">Function</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="684" class="Symbol">as</a> <a id="687" class="Module">P</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">import</a> <a id="708" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="757" class="Symbol">as</a> <a id="760" class="Module">P</a>

<a id="763" class="Keyword">private</a>
  <a id="773" class="Keyword">variable</a>
    <a id="786" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="788" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="790" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="793" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="796" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#796" class="Generalizable">ℓ₃</a> <a id="799" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#799" class="Generalizable">ℓ₄</a> <a id="802" class="Symbol">:</a> <a id="804" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="814" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="816" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a> <a id="818" class="Symbol">:</a> <a id="820" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="824" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a>
    <a id="830" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="832" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="834" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="837" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="840" class="Symbol">:</a> <a id="842" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="846" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="848" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a>

<a id="852" class="Comment">------------------------------------------------------------------------</a>
<a id="925" class="Comment">-- Definition</a>

<a id="Pointwise"></a><a id="940" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="956" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="958" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="961" class="Symbol">→</a> <a id="963" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="967" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a> <a id="969" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="972" class="Symbol">→</a> <a id="974" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="978" class="Symbol">(</a><a id="979" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="981" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="983" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a><a id="984" class="Symbol">)</a> <a id="986" class="Symbol">(</a><a id="987" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="990" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="992" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a><a id="994" class="Symbol">)</a>
<a id="996" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1006" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1006" class="Bound">R</a> <a id="1008" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1008" class="Bound">S</a> <a id="1010" class="Symbol">=</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1006" class="Bound">R</a> <a id="1015" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1018" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1023" class="Symbol">)</a> <a id="1025" href="Data.Product.Base.html#5099" class="Function Operator">-×-</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1008" class="Bound">S</a> <a id="1032" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1035" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1040" class="Symbol">)</a>

<a id="1043" class="Comment">------------------------------------------------------------------------</a>
<a id="1116" class="Comment">-- Pointwise preserves many relational properties</a>

<a id="×-reflexive"></a><a id="1167" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1167" class="Function">×-reflexive</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1184" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1186" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="1193" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1195" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1209" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1212" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="1215" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1217" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1227" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a>
<a id="1231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1167" class="Function">×-reflexive</a> <a id="1243" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1243" class="Bound">refl₁</a> <a id="1249" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1249" class="Bound">refl₂</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1266" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1243" class="Bound">refl₁</a> <a id="1272" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1249" class="Bound">refl₂</a>

<a id="×-refl"></a><a id="1279" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1279" class="Function">×-refl</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1298" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1312" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1337" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1339" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="1340" class="Symbol">)</a>
<a id="1342" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1279" class="Function">×-refl</a> <a id="1349" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1349" class="Bound">refl₁</a> <a id="1355" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1355" class="Bound">refl₂</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1349" class="Bound">refl₁</a> <a id="1369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1371" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1355" class="Bound">refl₂</a>

<a id="×-irreflexive₁"></a><a id="1378" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1378" class="Function">×-irreflexive₁</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1407" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1410" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1412" class="Symbol">→</a>
                 <a id="1431" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1457" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="1459" class="Symbol">)</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1472" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1474" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="1475" class="Symbol">)</a>
<a id="1477" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1378" class="Function">×-irreflexive₁</a> <a id="1492" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1492" class="Bound">ir</a> <a id="1495" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1495" class="Bound">x≈y</a> <a id="1499" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1499" class="Bound">x&lt;y</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1492" class="Bound">ir</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1515" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1495" class="Bound">x≈y</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1527" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1499" class="Bound">x&lt;y</a><a id="1530" class="Symbol">)</a>

<a id="×-irreflexive₂"></a><a id="1533" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1533" class="Function">×-irreflexive₂</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1562" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="1565" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1567" class="Symbol">→</a>
                 <a id="1586" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1609" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1612" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1627" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1629" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="1630" class="Symbol">)</a>
<a id="1632" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1533" class="Function">×-irreflexive₂</a> <a id="1647" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1647" class="Bound">ir</a> <a id="1650" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1650" class="Bound">x≈y</a> <a id="1654" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1654" class="Bound">x&lt;y</a> <a id="1658" class="Symbol">=</a> <a id="1660" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1647" class="Bound">ir</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1670" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1650" class="Bound">x≈y</a><a id="1673" class="Symbol">)</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1682" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1654" class="Bound">x&lt;y</a><a id="1685" class="Symbol">)</a>

<a id="×-symmetric"></a><a id="1688" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1688" class="Function">×-symmetric</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1712" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1726" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1751" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1753" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="1754" class="Symbol">)</a>
<a id="1756" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1688" class="Function">×-symmetric</a> <a id="1768" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1768" class="Bound">sym₁</a> <a id="1773" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1773" class="Bound">sym₂</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1789" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1768" class="Bound">sym₁</a> <a id="1794" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1773" class="Bound">sym₂</a>

<a id="×-transitive"></a><a id="1800" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1800" class="Function">×-transitive</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1826" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1841" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="1867" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1869" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="1870" class="Symbol">)</a>
<a id="1872" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1800" class="Function">×-transitive</a> <a id="1885" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1885" class="Bound">trans₁</a> <a id="1892" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1892" class="Bound">trans₂</a> <a id="1899" class="Symbol">=</a> <a id="1901" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="1910" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1885" class="Bound">trans₁</a> <a id="1917" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1892" class="Bound">trans₂</a>

<a id="×-antisymmetric"></a><a id="1925" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1925" class="Function">×-antisymmetric</a> <a id="1941" class="Symbol">:</a> <a id="1943" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1957" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="1960" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1978" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="1981" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="1983" class="Symbol">→</a>
                  <a id="2003" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2028" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2031" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2046" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2048" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2049" class="Symbol">)</a>
<a id="2051" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1925" class="Function">×-antisymmetric</a> <a id="2067" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2067" class="Bound">antisym₁</a> <a id="2076" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2076" class="Bound">antisym₂</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2067" class="Bound">antisym₁</a> <a id="2105" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2076" class="Bound">antisym₂</a>

<a id="×-asymmetric₁"></a><a id="2115" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2115" class="Function">×-asymmetric₁</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2142" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2168" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2170" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2171" class="Symbol">)</a>
<a id="2173" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2115" class="Function">×-asymmetric₁</a> <a id="2187" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2187" class="Bound">asym₁</a> <a id="2193" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2193" class="Bound">x&lt;y</a> <a id="2197" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2197" class="Bound">y&lt;x</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2187" class="Bound">asym₁</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2216" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2193" class="Bound">x&lt;y</a><a id="2219" class="Symbol">)</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2228" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2197" class="Bound">y&lt;x</a><a id="2231" class="Symbol">)</a>

<a id="×-asymmetric₂"></a><a id="2234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2234" class="Function">×-asymmetric₂</a> <a id="2248" class="Symbol">:</a> <a id="2250" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2261" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="2263" class="Symbol">→</a> <a id="2265" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2287" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2289" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2290" class="Symbol">)</a>
<a id="2292" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2234" class="Function">×-asymmetric₂</a> <a id="2306" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2306" class="Bound">asym₂</a> <a id="2312" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2312" class="Bound">x&lt;y</a> <a id="2316" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2316" class="Bound">y&lt;x</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2306" class="Bound">asym₂</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2335" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2312" class="Bound">x&lt;y</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2347" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2316" class="Bound">y&lt;x</a><a id="2350" class="Symbol">)</a>

<a id="×-respectsʳ"></a><a id="2353" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2353" class="Function">×-respectsʳ</a> <a id="2365" class="Symbol">:</a> <a id="2367" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2369" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2379" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="2386" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2396" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="2399" class="Symbol">→</a>
             <a id="2414" class="Symbol">(</a><a id="2415" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2425" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2427" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2428" class="Symbol">)</a> <a id="2430" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2451" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="2456" class="Symbol">)</a>
<a id="2458" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2353" class="Function">×-respectsʳ</a> <a id="2470" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2470" class="Bound">resp₁</a> <a id="2476" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2476" class="Bound">resp₂</a> <a id="2482" class="Symbol">=</a> <a id="2484" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2493" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2470" class="Bound">resp₁</a> <a id="2499" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2476" class="Bound">resp₂</a>

<a id="×-respectsˡ"></a><a id="2506" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2506" class="Function">×-respectsˡ</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2522" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2532" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="2539" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2549" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="2552" class="Symbol">→</a>
             <a id="2567" class="Symbol">(</a><a id="2568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2578" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2580" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2581" class="Symbol">)</a> <a id="2583" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2604" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2607" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="2609" class="Symbol">)</a>
<a id="2611" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2506" class="Function">×-respectsˡ</a> <a id="2623" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2623" class="Bound">resp₁</a> <a id="2629" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2629" class="Bound">resp₂</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2646" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2623" class="Bound">resp₁</a> <a id="2652" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2629" class="Bound">resp₂</a>

<a id="×-respects₂"></a><a id="2659" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2659" class="Function">×-respects₂</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2675" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2685" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="2692" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2702" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="2705" class="Symbol">→</a>
              <a id="2721" class="Symbol">(</a><a id="2722" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2732" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2734" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2735" class="Symbol">)</a> <a id="2737" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2758" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="2761" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="2763" class="Symbol">)</a>
<a id="2765" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2659" class="Function">×-respects₂</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2788" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2353" class="Function">×-respectsʳ</a> <a id="2800" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2506" class="Function">×-respectsˡ</a>

<a id="×-total"></a><a id="2813" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2813" class="Function">×-total</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2833" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2843" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2845" class="Symbol">→</a> <a id="2847" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2853" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="2855" class="Symbol">→</a> <a id="2857" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="2874" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="2876" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="2877" class="Symbol">)</a>
<a id="2879" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2813" class="Function">×-total</a> <a id="2887" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2887" class="Bound">sym₁</a> <a id="2892" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2892" class="Bound">total₁</a> <a id="2899" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2899" class="Bound">total₂</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2907" class="Bound">x₁</a> <a id="2910" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2912" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2912" class="Bound">x₂</a><a id="2914" class="Symbol">)</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2917" class="Bound">y₁</a> <a id="2920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2922" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2922" class="Bound">y₂</a><a id="2924" class="Symbol">)</a>
  <a id="2928" class="Keyword">with</a> <a id="2933" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2892" class="Bound">total₁</a> <a id="2940" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2907" class="Bound">x₁</a> <a id="2943" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2917" class="Bound">y₁</a> <a id="2946" class="Symbol">|</a> <a id="2948" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2899" class="Bound">total₂</a> <a id="2955" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2912" class="Bound">x₂</a> <a id="2958" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2922" class="Bound">y₂</a>
<a id="2961" class="Symbol">...</a> <a id="2965" class="Symbol">|</a> <a id="2967" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2972" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2972" class="Bound">x₁∼y₁</a> <a id="2978" class="Symbol">|</a> <a id="2980" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2985" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2985" class="Bound">x₂∼y₂</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2998" class="Symbol">(</a>     <a id="3004" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2972" class="Bound">x₁∼y₁</a> <a id="3010" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3012" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2985" class="Bound">x₂∼y₂</a><a id="3017" class="Symbol">)</a>
<a id="3019" class="Symbol">...</a> <a id="3023" class="Symbol">|</a> <a id="3025" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3030" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3030" class="Bound">x₁∼y₁</a> <a id="3036" class="Symbol">|</a> <a id="3038" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3043" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3043" class="Bound">y₂∼x₂</a> <a id="3049" class="Symbol">=</a> <a id="3051" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3056" class="Symbol">(</a><a id="3057" class="Bound">sym₁</a> <a id="3062" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3030" class="Bound">x₁∼y₁</a> <a id="3068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3070" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3043" class="Bound">y₂∼x₂</a><a id="3075" class="Symbol">)</a>
<a id="3077" class="Symbol">...</a> <a id="3081" class="Symbol">|</a> <a id="3083" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3088" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3088" class="Bound">y₁∼x₁</a> <a id="3094" class="Symbol">|</a> <a id="3096" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3101" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3101" class="Bound">y₂∼x₂</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3114" class="Symbol">(</a>     <a id="3120" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3088" class="Bound">y₁∼x₁</a> <a id="3126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3128" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3101" class="Bound">y₂∼x₂</a><a id="3133" class="Symbol">)</a>
<a id="3135" class="Symbol">...</a> <a id="3139" class="Symbol">|</a> <a id="3141" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3146" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3146" class="Bound">y₁∼x₁</a> <a id="3152" class="Symbol">|</a> <a id="3154" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3159" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3159" class="Bound">x₂∼y₂</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3172" class="Symbol">(</a><a id="3173" class="Bound">sym₁</a> <a id="3178" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3146" class="Bound">y₁∼x₁</a> <a id="3184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3186" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3159" class="Bound">x₂∼y₂</a><a id="3191" class="Symbol">)</a>

<a id="×-decidable"></a><a id="3194" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3194" class="Function">×-decidable</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3218" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3232" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="3257" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3259" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="3260" class="Symbol">)</a>
<a id="3262" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3194" class="Function">×-decidable</a> <a id="3274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound Operator">_≟₁_</a> <a id="3279" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3279" class="Bound Operator">_≟₂_</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3285" class="Bound">x₁</a> <a id="3288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3290" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3290" class="Bound">x₂</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3295" class="Bound">y₁</a> <a id="3298" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3300" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3300" class="Bound">y₂</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">=</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3285" class="Bound">x₁</a> <a id="3310" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound Operator">≟₁</a> <a id="3313" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3295" class="Bound">y₁</a><a id="3315" class="Symbol">)</a> <a id="3317" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3290" class="Bound">x₂</a> <a id="3327" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3279" class="Bound Operator">≟₂</a> <a id="3330" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3300" class="Bound">y₂</a><a id="3332" class="Symbol">)</a>

<a id="3335" class="Comment">------------------------------------------------------------------------</a>
<a id="3408" class="Comment">-- Structures can also be combined.</a>

<a id="3445" class="Comment">-- Some collections of properties which are preserved by ×-Rel.</a>

<a id="×-isEquivalence"></a><a id="3510" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3542" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3560" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="3562" class="Symbol">→</a>
                  <a id="3582" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="3607" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3609" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="3610" class="Symbol">)</a>
<a id="3612" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a> <a id="3628" class="Symbol">{</a><a id="3629" class="Argument">R</a> <a id="3631" class="Symbol">=</a> <a id="3633" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3633" class="Bound">R</a><a id="3634" class="Symbol">}</a> <a id="3636" class="Symbol">{</a><a id="3637" class="Argument">S</a> <a id="3639" class="Symbol">=</a> <a id="3641" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3641" class="Bound">S</a><a id="3642" class="Symbol">}</a> <a id="3644" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3644" class="Bound">eq₁</a> <a id="3648" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3648" class="Bound">eq₂</a> <a id="3652" class="Symbol">=</a> <a id="3654" class="Keyword">record</a>
  <a id="3663" class="Symbol">{</a> <a id="3665" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="3671" class="Symbol">=</a> <a id="3673" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1279" class="Function">×-refl</a> <a id="3680" class="Symbol">{</a><a id="3681" class="Argument">R</a> <a id="3683" class="Symbol">=</a> <a id="3685" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3633" class="Bound">R</a><a id="3686" class="Symbol">}</a> <a id="3688" class="Symbol">{</a><a id="3689" class="Argument">S</a> <a id="3691" class="Symbol">=</a> <a id="3693" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3641" class="Bound">S</a><a id="3694" class="Symbol">}</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Relation.Binary.Structures.html#1596" class="Field">refl</a> <a id="3702" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3644" class="Bound">eq₁</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Relation.Binary.Structures.html#1596" class="Field">refl</a> <a id="3713" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3648" class="Bound">eq₂</a><a id="3716" class="Symbol">)</a>
  <a id="3720" class="Symbol">;</a> <a id="3722" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="3728" class="Symbol">=</a> <a id="3730" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1688" class="Function">×-symmetric</a> <a id="3742" class="Symbol">{</a><a id="3743" class="Argument">R</a> <a id="3745" class="Symbol">=</a> <a id="3747" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3633" class="Bound">R</a><a id="3748" class="Symbol">}</a> <a id="3750" class="Symbol">{</a><a id="3751" class="Argument">S</a> <a id="3753" class="Symbol">=</a> <a id="3755" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3641" class="Bound">S</a><a id="3756" class="Symbol">}</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Relation.Binary.Structures.html#1622" class="Field">sym</a> <a id="3763" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3644" class="Bound">eq₁</a><a id="3766" class="Symbol">)</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Relation.Binary.Structures.html#1622" class="Field">sym</a> <a id="3773" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3648" class="Bound">eq₂</a><a id="3776" class="Symbol">)</a>
  <a id="3780" class="Symbol">;</a> <a id="3782" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1800" class="Function">×-transitive</a> <a id="3803" class="Symbol">{</a><a id="3804" class="Argument">R</a> <a id="3806" class="Symbol">=</a> <a id="3808" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3633" class="Bound">R</a><a id="3809" class="Symbol">}</a> <a id="3811" class="Symbol">{</a><a id="3812" class="Argument">S</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3641" class="Bound">S</a><a id="3817" class="Symbol">}</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3826" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3644" class="Bound">eq₁</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3838" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3648" class="Bound">eq₂</a><a id="3841" class="Symbol">)</a>
  <a id="3845" class="Symbol">}</a> <a id="3847" class="Keyword">where</a> <a id="3853" class="Keyword">open</a> <a id="3858" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a>

<a id="×-isDecEquivalence"></a><a id="3873" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3873" class="Function">×-isDecEquivalence</a> <a id="3892" class="Symbol">:</a> <a id="3894" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3911" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3932" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="3934" class="Symbol">→</a>
                     <a id="3957" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="3985" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="3987" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="3988" class="Symbol">)</a>
<a id="3990" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3873" class="Function">×-isDecEquivalence</a> <a id="4009" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4009" class="Bound">eq₁</a> <a id="4013" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4013" class="Bound">eq₂</a> <a id="4017" class="Symbol">=</a> <a id="4019" class="Keyword">record</a>
  <a id="4028" class="Symbol">{</a> <a id="4030" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a>
                      <a id="4084" class="Symbol">(</a><a id="4085" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="4099" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4009" class="Bound">eq₁</a><a id="4102" class="Symbol">)</a> <a id="4104" class="Symbol">(</a><a id="4105" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="4119" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4013" class="Bound">eq₂</a><a id="4122" class="Symbol">)</a>
  <a id="4126" class="Symbol">;</a> <a id="4128" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="4142" class="Symbol">=</a> <a id="4144" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3194" class="Function">×-decidable</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a> <a id="4161" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4009" class="Bound">eq₁</a><a id="4164" class="Symbol">)</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a> <a id="4171" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4013" class="Bound">eq₂</a><a id="4174" class="Symbol">)</a>
  <a id="4178" class="Symbol">}</a> <a id="4180" class="Keyword">where</a> <a id="4186" class="Keyword">open</a> <a id="4191" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a>

<a id="×-isPreorder"></a><a id="4209" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4209" class="Function">×-isPreorder</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4235" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="4238" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="4240" class="Symbol">→</a> <a id="4242" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4253" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="4256" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="4258" class="Symbol">→</a>
               <a id="4275" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="4297" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="4300" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="4315" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="4317" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="4318" class="Symbol">)</a>
<a id="4320" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4209" class="Function">×-isPreorder</a> <a id="4333" class="Symbol">{</a><a id="4334" class="Argument">R</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4338" class="Bound">R</a><a id="4339" class="Symbol">}</a> <a id="4341" class="Symbol">{</a><a id="4342" class="Argument">S</a> <a id="4344" class="Symbol">=</a> <a id="4346" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4346" class="Bound">S</a><a id="4347" class="Symbol">}</a> <a id="4349" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4349" class="Bound">pre₁</a> <a id="4354" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4354" class="Bound">pre₂</a> <a id="4359" class="Symbol">=</a> <a id="4361" class="Keyword">record</a>
  <a id="4370" class="Symbol">{</a> <a id="4372" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="4386" class="Symbol">=</a> <a id="4388" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a>
                      <a id="4426" class="Symbol">(</a><a id="4427" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="4441" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4349" class="Bound">pre₁</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="4462" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4354" class="Bound">pre₂</a><a id="4466" class="Symbol">)</a>
  <a id="4470" class="Symbol">;</a> <a id="4472" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="4486" class="Symbol">=</a> <a id="4488" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1167" class="Function">×-reflexive</a> <a id="4500" class="Symbol">{</a><a id="4501" class="Argument">R</a> <a id="4503" class="Symbol">=</a> <a id="4505" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4338" class="Bound">R</a><a id="4506" class="Symbol">}</a> <a id="4508" class="Symbol">{</a><a id="4509" class="Argument">S</a> <a id="4511" class="Symbol">=</a> <a id="4513" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4346" class="Bound">S</a><a id="4514" class="Symbol">}</a>
                      <a id="4538" class="Symbol">(</a><a id="4539" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="4549" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4349" class="Bound">pre₁</a><a id="4553" class="Symbol">)</a> <a id="4555" class="Symbol">(</a><a id="4556" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="4566" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4354" class="Bound">pre₂</a><a id="4570" class="Symbol">)</a>
  <a id="4574" class="Symbol">;</a> <a id="4576" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="4590" class="Symbol">=</a> <a id="4592" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1800" class="Function">×-transitive</a> <a id="4605" class="Symbol">{</a><a id="4606" class="Argument">R</a> <a id="4608" class="Symbol">=</a> <a id="4610" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4338" class="Bound">R</a><a id="4611" class="Symbol">}</a> <a id="4613" class="Symbol">{</a><a id="4614" class="Argument">S</a> <a id="4616" class="Symbol">=</a> <a id="4618" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4346" class="Bound">S</a><a id="4619" class="Symbol">}</a>
                      <a id="4643" class="Symbol">(</a><a id="4644" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="4650" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4349" class="Bound">pre₁</a><a id="4654" class="Symbol">)</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="4663" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4354" class="Bound">pre₂</a><a id="4667" class="Symbol">)</a>
  <a id="4671" class="Symbol">}</a> <a id="4673" class="Keyword">where</a> <a id="4679" class="Keyword">open</a> <a id="4684" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a>

<a id="×-isPartialOrder"></a><a id="4696" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4696" class="Function">×-isPartialOrder</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4730" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="4733" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="4735" class="Symbol">→</a> <a id="4737" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4752" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="4755" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="4757" class="Symbol">→</a>
                   <a id="4778" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="4804" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="4807" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="4822" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="4824" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="4825" class="Symbol">)</a>
<a id="4827" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4696" class="Function">×-isPartialOrder</a> <a id="4844" class="Symbol">{</a><a id="4845" class="Argument">R</a> <a id="4847" class="Symbol">=</a> <a id="4849" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4849" class="Bound">R</a><a id="4850" class="Symbol">}</a> <a id="4852" class="Symbol">{</a><a id="4853" class="Argument">S</a> <a id="4855" class="Symbol">=</a> <a id="4857" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4857" class="Bound">S</a><a id="4858" class="Symbol">}</a> <a id="4860" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4860" class="Bound">po₁</a> <a id="4864" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4864" class="Bound">po₂</a> <a id="4868" class="Symbol">=</a> <a id="4870" class="Keyword">record</a>
  <a id="4879" class="Symbol">{</a> <a id="4881" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4209" class="Function">×-isPreorder</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4919" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4860" class="Bound">po₁</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">(</a><a id="4925" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4936" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4864" class="Bound">po₂</a><a id="4939" class="Symbol">)</a>
  <a id="4943" class="Symbol">;</a> <a id="4945" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="4956" class="Symbol">=</a> <a id="4958" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1925" class="Function">×-antisymmetric</a> <a id="4974" class="Symbol">{</a><a id="4975" class="Argument">R</a> <a id="4977" class="Symbol">=</a> <a id="4979" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4849" class="Bound">R</a><a id="4980" class="Symbol">}</a> <a id="4982" class="Symbol">{</a><a id="4983" class="Argument">S</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4857" class="Bound">S</a><a id="4988" class="Symbol">}</a>
                   <a id="5009" class="Symbol">(</a><a id="5010" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a> <a id="5018" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4860" class="Bound">po₁</a><a id="5021" class="Symbol">)</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a> <a id="5032" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4864" class="Bound">po₂</a><a id="5035" class="Symbol">)</a>
  <a id="5039" class="Symbol">}</a> <a id="5041" class="Keyword">where</a> <a id="5047" class="Keyword">open</a> <a id="5052" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a>

<a id="×-isStrictPartialOrder"></a><a id="5068" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5068" class="Function">×-isStrictPartialOrder</a> <a id="5091" class="Symbol">:</a> <a id="5093" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5114" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="5117" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="5119" class="Symbol">→</a>
                         <a id="5146" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5167" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a> <a id="5170" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a> <a id="5172" class="Symbol">→</a>
                         <a id="5199" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="5231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#834" class="Generalizable">≈₁</a> <a id="5234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#837" class="Generalizable">≈₂</a><a id="5236" class="Symbol">)</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="5249" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#830" class="Generalizable">R</a> <a id="5251" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#832" class="Generalizable">S</a><a id="5252" class="Symbol">)</a>
<a id="5254" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5068" class="Function">×-isStrictPartialOrder</a> <a id="5277" class="Symbol">{</a><a id="5278" class="Argument">R</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5282" class="Bound">R</a><a id="5283" class="Symbol">}</a> <a id="5285" class="Symbol">{</a><a id="5286" class="Argument">≈₂</a> <a id="5289" class="Symbol">=</a> <a id="5291" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5291" class="Bound">≈₂</a><a id="5293" class="Symbol">}</a> <a id="5295" class="Symbol">{</a><a id="5296" class="Argument">S</a> <a id="5298" class="Symbol">=</a> <a id="5300" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5300" class="Bound">S</a><a id="5301" class="Symbol">}</a> <a id="5303" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5303" class="Bound">spo₁</a> <a id="5308" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5308" class="Bound">spo₂</a> <a id="5313" class="Symbol">=</a> <a id="5315" class="Keyword">record</a>
  <a id="5324" class="Symbol">{</a> <a id="5326" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5340" class="Symbol">=</a> <a id="5342" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a>
                      <a id="5380" class="Symbol">(</a><a id="5381" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5395" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5303" class="Bound">spo₁</a><a id="5399" class="Symbol">)</a> <a id="5401" class="Symbol">(</a><a id="5402" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5416" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5308" class="Bound">spo₂</a><a id="5420" class="Symbol">)</a>
  <a id="5424" class="Symbol">;</a> <a id="5426" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="5440" class="Symbol">=</a> <a id="5442" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1378" class="Function">×-irreflexive₁</a> <a id="5457" class="Symbol">{</a><a id="5458" class="Argument">R</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5282" class="Bound">R</a><a id="5463" class="Symbol">}</a> <a id="5465" class="Symbol">{</a><a id="5466" class="Argument">≈₂</a> <a id="5469" class="Symbol">=</a> <a id="5471" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5291" class="Bound">≈₂</a><a id="5473" class="Symbol">}</a> <a id="5475" class="Symbol">{</a><a id="5476" class="Argument">S</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5300" class="Bound">S</a><a id="5481" class="Symbol">}</a>
                      <a id="5505" class="Symbol">(</a><a id="5506" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a> <a id="5513" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5303" class="Bound">spo₁</a><a id="5517" class="Symbol">)</a>
  <a id="5521" class="Symbol">;</a> <a id="5523" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="5537" class="Symbol">=</a> <a id="5539" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1800" class="Function">×-transitive</a> <a id="5552" class="Symbol">{</a><a id="5553" class="Argument">R</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5282" class="Bound">R</a><a id="5558" class="Symbol">}</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">S</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5300" class="Bound">S</a><a id="5566" class="Symbol">}</a>
                      <a id="5590" class="Symbol">(</a><a id="5591" href="Relation.Binary.Structures.html#4447" class="Field">trans</a> <a id="5597" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5303" class="Bound">spo₁</a><a id="5601" class="Symbol">)</a> <a id="5603" class="Symbol">(</a><a id="5604" href="Relation.Binary.Structures.html#4447" class="Field">trans</a> <a id="5610" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5308" class="Bound">spo₂</a><a id="5614" class="Symbol">)</a>
  <a id="5618" class="Symbol">;</a> <a id="5620" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="5634" class="Symbol">=</a> <a id="5636" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2659" class="Function">×-respects₂</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a> <a id="5658" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5303" class="Bound">spo₁</a><a id="5662" class="Symbol">)</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a> <a id="5674" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5308" class="Bound">spo₂</a><a id="5678" class="Symbol">)</a>
  <a id="5682" class="Symbol">}</a> <a id="5684" class="Keyword">where</a> <a id="5690" class="Keyword">open</a> <a id="5695" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a>

<a id="5717" class="Comment">------------------------------------------------------------------------</a>
<a id="5790" class="Comment">-- Bundles</a>

<a id="×-setoid"></a><a id="5802" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5802" class="Function">×-setoid</a> <a id="5811" class="Symbol">:</a> <a id="5813" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5820" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="5822" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="5825" class="Symbol">→</a> <a id="5827" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5834" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="5836" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="5839" class="Symbol">→</a> <a id="5841" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5848" class="Symbol">_</a> <a id="5850" class="Symbol">_</a>
<a id="5852" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5802" class="Function">×-setoid</a> <a id="5861" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5861" class="Bound">s₁</a> <a id="5864" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5864" class="Bound">s₂</a> <a id="5867" class="Symbol">=</a> <a id="5869" class="Keyword">record</a>
  <a id="5878" class="Symbol">{</a> <a id="5880" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5894" class="Symbol">=</a>
      <a id="5902" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3510" class="Function">×-isEquivalence</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5933" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5861" class="Bound">s₁</a><a id="5935" class="Symbol">)</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5952" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5864" class="Bound">s₂</a><a id="5954" class="Symbol">)</a>
  <a id="5958" class="Symbol">}</a> <a id="5960" class="Keyword">where</a> <a id="5966" class="Keyword">open</a> <a id="5971" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a>

<a id="×-decSetoid"></a><a id="5979" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5979" class="Function">×-decSetoid</a> <a id="5991" class="Symbol">:</a> <a id="5993" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6003" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="6005" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="6008" class="Symbol">→</a> <a id="6010" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6020" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="6022" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="6025" class="Symbol">→</a> <a id="6027" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6037" class="Symbol">_</a> <a id="6039" class="Symbol">_</a>
<a id="6041" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5979" class="Function">×-decSetoid</a> <a id="6053" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6053" class="Bound">s₁</a> <a id="6056" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6056" class="Bound">s₂</a> <a id="6059" class="Symbol">=</a> <a id="6061" class="Keyword">record</a>
  <a id="6070" class="Symbol">{</a> <a id="6072" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6089" class="Symbol">=</a>
      <a id="6097" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3873" class="Function">×-isDecEquivalence</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6134" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6053" class="Bound">s₁</a><a id="6136" class="Symbol">)</a> <a id="6138" class="Symbol">(</a><a id="6139" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6156" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6056" class="Bound">s₂</a><a id="6158" class="Symbol">)</a>
  <a id="6162" class="Symbol">}</a> <a id="6164" class="Keyword">where</a> <a id="6170" class="Keyword">open</a> <a id="6175" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a>

<a id="×-preorder"></a><a id="6186" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6186" class="Function">×-preorder</a> <a id="6197" class="Symbol">:</a> <a id="6199" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6208" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="6210" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="6213" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="6216" class="Symbol">→</a> <a id="6218" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6227" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="6229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#796" class="Generalizable">ℓ₃</a> <a id="6232" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#799" class="Generalizable">ℓ₄</a> <a id="6235" class="Symbol">→</a> <a id="6237" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6246" class="Symbol">_</a> <a id="6248" class="Symbol">_</a> <a id="6250" class="Symbol">_</a>
<a id="6252" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6186" class="Function">×-preorder</a> <a id="6263" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6263" class="Bound">p₁</a> <a id="6266" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6266" class="Bound">p₂</a> <a id="6269" class="Symbol">=</a> <a id="6271" class="Keyword">record</a>
  <a id="6280" class="Symbol">{</a> <a id="6282" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="6293" class="Symbol">=</a> <a id="6295" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4209" class="Function">×-isPreorder</a> <a id="6308" class="Symbol">(</a><a id="6309" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="6320" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6263" class="Bound">p₁</a><a id="6322" class="Symbol">)</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="6336" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6266" class="Bound">p₂</a><a id="6338" class="Symbol">)</a>
  <a id="6342" class="Symbol">}</a> <a id="6344" class="Keyword">where</a> <a id="6350" class="Keyword">open</a> <a id="6355" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a>

<a id="×-poset"></a><a id="6365" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6365" class="Function">×-poset</a> <a id="6373" class="Symbol">:</a> <a id="6375" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6381" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="6383" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="6386" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="6389" class="Symbol">→</a> <a id="6391" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6397" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="6399" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#796" class="Generalizable">ℓ₃</a> <a id="6402" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#799" class="Generalizable">ℓ₄</a> <a id="6405" class="Symbol">→</a> <a id="6407" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6413" class="Symbol">_</a> <a id="6415" class="Symbol">_</a> <a id="6417" class="Symbol">_</a>
<a id="6419" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6365" class="Function">×-poset</a> <a id="6427" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6427" class="Bound">s₁</a> <a id="6430" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Bound">s₂</a> <a id="6433" class="Symbol">=</a> <a id="6435" class="Keyword">record</a>
  <a id="6444" class="Symbol">{</a> <a id="6446" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="6461" class="Symbol">=</a> <a id="6463" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4696" class="Function">×-isPartialOrder</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="6496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6427" class="Bound">s₁</a><a id="6498" class="Symbol">)</a>
                     <a id="6521" class="Symbol">(</a><a id="6522" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="6537" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Bound">s₂</a><a id="6539" class="Symbol">)</a>
  <a id="6543" class="Symbol">}</a> <a id="6545" class="Keyword">where</a> <a id="6551" class="Keyword">open</a> <a id="6556" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a>

<a id="×-strictPartialOrder"></a><a id="6563" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6563" class="Function">×-strictPartialOrder</a> <a id="6584" class="Symbol">:</a> <a id="6586" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6605" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="6607" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="6610" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="6613" class="Symbol">→</a>
                       <a id="6638" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6657" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="6659" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#796" class="Generalizable">ℓ₃</a> <a id="6662" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#799" class="Generalizable">ℓ₄</a> <a id="6665" class="Symbol">→</a>
                       <a id="6690" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6709" class="Symbol">_</a> <a id="6711" class="Symbol">_</a> <a id="6713" class="Symbol">_</a>
<a id="6715" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6563" class="Function">×-strictPartialOrder</a> <a id="6736" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6736" class="Bound">s₁</a> <a id="6739" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6739" class="Bound">s₂</a> <a id="6742" class="Symbol">=</a> <a id="6744" class="Keyword">record</a>
  <a id="6753" class="Symbol">{</a> <a id="6755" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5068" class="Function">×-isStrictPartialOrder</a>
                             <a id="6830" class="Symbol">(</a><a id="6831" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="6852" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6736" class="Bound">s₁</a><a id="6854" class="Symbol">)</a>
                             <a id="6885" class="Symbol">(</a><a id="6886" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="6907" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6739" class="Bound">s₂</a><a id="6909" class="Symbol">)</a>
  <a id="6913" class="Symbol">}</a> <a id="6915" class="Keyword">where</a> <a id="6921" class="Keyword">open</a> <a id="6926" href="Relation.Binary.Bundles.html#4839" class="Module">StrictPartialOrder</a>

<a id="6946" class="Comment">------------------------------------------------------------------------</a>
<a id="7019" class="Comment">-- Additional notation</a>

<a id="7043" class="Comment">-- Infix combining setoids</a>
<a id="7070" class="Keyword">infix</a> <a id="7076" class="Number">4</a> <a id="7078" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">_×ₛ_</a>
<a id="_×ₛ_"></a><a id="7083" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">_×ₛ_</a> <a id="7088" class="Symbol">:</a> <a id="7090" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7097" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#786" class="Generalizable">a</a> <a id="7099" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#790" class="Generalizable">ℓ₁</a> <a id="7102" class="Symbol">→</a> <a id="7104" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7111" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#788" class="Generalizable">b</a> <a id="7113" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#793" class="Generalizable">ℓ₂</a> <a id="7116" class="Symbol">→</a> <a id="7118" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7125" class="Symbol">_</a> <a id="7127" class="Symbol">_</a>
<a id="7129" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">_×ₛ_</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5802" class="Function">×-setoid</a>

<a id="7146" class="Comment">------------------------------------------------------------------------</a>
<a id="7219" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="7277" class="Comment">-- decomposed using ×-Rel</a>

<a id="≡×≡⇒≡"></a><a id="7304" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7304" class="Function">≡×≡⇒≡</a> <a id="7310" class="Symbol">:</a> <a id="7312" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="7322" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7330" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7336" class="Symbol">{</a><a id="7337" class="Argument">A</a> <a id="7339" class="Symbol">=</a> <a id="7341" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="7343" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7345" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a><a id="7346" class="Symbol">}</a>
<a id="7348" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7304" class="Function">≡×≡⇒≡</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7364" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">=</a> <a id="7374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="≡⇒≡×≡"></a><a id="7382" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7382" class="Function">≡⇒≡×≡</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7394" class="Symbol">{</a><a id="7395" class="Argument">A</a> <a id="7397" class="Symbol">=</a> <a id="7399" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="7401" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7403" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a><a id="7404" class="Symbol">}</a> <a id="7406" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7408" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#940" class="Function">Pointwise</a> <a id="7418" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="7426" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7382" class="Function">≡⇒≡×≡</a> <a id="7432" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7439" class="Symbol">=</a> <a id="7441" class="Symbol">(</a><a id="7442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7451" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="7457" class="Symbol">)</a>

<a id="Pointwise-≡↔≡"></a><a id="7460" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7460" class="Function">Pointwise-≡↔≡</a> <a id="7474" class="Symbol">:</a> <a id="7476" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7484" class="Symbol">(</a><a id="7485" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7494" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="7496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7083" class="Function Operator">×ₛ</a> <a id="7499" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7508" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="7521" class="Symbol">(</a><a id="7522" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#814" class="Generalizable">A</a> <a id="7524" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7526" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#816" class="Generalizable">B</a><a id="7527" class="Symbol">))</a>
<a id="7530" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7460" class="Function">Pointwise-≡↔≡</a> <a id="7544" class="Symbol">=</a> <a id="7546" class="Keyword">record</a>
  <a id="7555" class="Symbol">{</a> <a id="7557" href="Function.Bundles.html#7394" class="Field">to</a>         <a id="7568" class="Symbol">=</a> <a id="7570" href="Function.Base.html#704" class="Function">id</a>
  <a id="7575" class="Symbol">;</a> <a id="7577" href="Function.Bundles.html#7418" class="Field">from</a>       <a id="7588" class="Symbol">=</a> <a id="7590" href="Function.Base.html#704" class="Function">id</a>
  <a id="7595" class="Symbol">;</a> <a id="7597" href="Function.Bundles.html#7442" class="Field">to-cong</a>    <a id="7608" class="Symbol">=</a> <a id="7610" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7304" class="Function">≡×≡⇒≡</a>
  <a id="7618" class="Symbol">;</a> <a id="7620" href="Function.Bundles.html#7483" class="Field">from-cong</a>  <a id="7631" class="Symbol">=</a> <a id="7633" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7382" class="Function">≡⇒≡×≡</a>
  <a id="7641" class="Symbol">;</a> <a id="7643" href="Function.Bundles.html#7526" class="Field">inverse</a>    <a id="7654" class="Symbol">=</a> <a id="7656" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7304" class="Function">≡×≡⇒≡</a> <a id="7662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7664" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7382" class="Function">≡⇒≡×≡</a>
  <a id="7672" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.Product.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lifting of two predicates</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Level.html" class="Module">Level</a> <a id="318" class="Keyword">using</a> <a id="324" class="Symbol">(</a><a id="325" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="335" class="Symbol">)</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">private</a>
  <a id="395" class="Keyword">variable</a>
    <a id="408" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a> <a id="410" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a> <a id="412" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="414" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="428" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="436" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a>
    <a id="442" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="450" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a>

<a id="All"></a><a id="453" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="457" class="Symbol">:</a> <a id="459" class="Symbol">(</a><a id="460" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="462" class="Symbol">→</a> <a id="464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="468" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">→</a> <a id="487" class="Symbol">(</a><a id="488" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="490" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="492" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="494" class="Symbol">→</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="503" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="505" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="506" class="Symbol">))</a>
<a id="509" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="513" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="515" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="517" class="Symbol">(</a><a id="518" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="522" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a><a id="523" class="Symbol">)</a> <a id="525" class="Symbol">=</a> <a id="527" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="529" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="531" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="533" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="535" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a>
</pre></body></html>

==> anc/Data.Product.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Product</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.html" class="Module">Data.Product</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Function.Base.html" class="Module">Function.Base</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Level.html" class="Module">Level</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>

<a id="352" class="Keyword">private</a>
  <a id="362" class="Keyword">variable</a>
    <a id="375" href="Data.Product.html#375" class="Generalizable">a</a> <a id="377" href="Data.Product.html#377" class="Generalizable">b</a> <a id="379" href="Data.Product.html#379" class="Generalizable">c</a> <a id="381" href="Data.Product.html#381" class="Generalizable">ℓ</a> <a id="383" class="Symbol">:</a> <a id="385" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="395" href="Data.Product.html#395" class="Generalizable">A</a> <a id="397" href="Data.Product.html#397" class="Generalizable">B</a> <a id="399" class="Symbol">:</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.Product.html#375" class="Generalizable">a</a>

<a id="408" class="Comment">------------------------------------------------------------------------</a>
<a id="481" class="Comment">-- Definition of dependent products</a>

<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="548" class="Keyword">public</a>

<a id="556" class="Comment">------------------------------------------------------------------------</a>
<a id="629" class="Comment">-- Negation of existential quantifier</a>

<a id="∄"></a><a id="668" href="Data.Product.html#668" class="Function">∄</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">∀</a> <a id="674" class="Symbol">{</a><a id="675" href="Data.Product.html#675" class="Bound">A</a> <a id="677" class="Symbol">:</a> <a id="679" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="683" href="Data.Product.html#375" class="Generalizable">a</a><a id="684" class="Symbol">}</a> <a id="686" class="Symbol">→</a> <a id="688" class="Symbol">(</a><a id="689" href="Data.Product.html#675" class="Bound">A</a> <a id="691" class="Symbol">→</a> <a id="693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="697" href="Data.Product.html#377" class="Generalizable">b</a><a id="698" class="Symbol">)</a> <a id="700" class="Symbol">→</a> <a id="702" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="706" class="Symbol">(</a><a id="707" href="Data.Product.html#375" class="Generalizable">a</a> <a id="709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="711" href="Data.Product.html#377" class="Generalizable">b</a><a id="712" class="Symbol">)</a>
<a id="714" href="Data.Product.html#668" class="Function">∄</a> <a id="716" href="Data.Product.html#716" class="Bound">P</a> <a id="718" class="Symbol">=</a> <a id="720" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="722" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="724" href="Data.Product.html#716" class="Bound">P</a>

<a id="727" class="Comment">-- Unique existence (parametrised by an underlying equality).</a>

<a id="∃!"></a><a id="790" href="Data.Product.html#790" class="Function">∃!</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">{</a><a id="796" href="Data.Product.html#796" class="Bound">A</a> <a id="798" class="Symbol">:</a> <a id="800" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="804" href="Data.Product.html#375" class="Generalizable">a</a><a id="805" class="Symbol">}</a> <a id="807" class="Symbol">→</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Product.html#796" class="Bound">A</a> <a id="812" class="Symbol">→</a> <a id="814" href="Data.Product.html#796" class="Bound">A</a> <a id="816" class="Symbol">→</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="822" href="Data.Product.html#381" class="Generalizable">ℓ</a><a id="823" class="Symbol">)</a> <a id="825" class="Symbol">→</a> <a id="827" class="Symbol">(</a><a id="828" href="Data.Product.html#796" class="Bound">A</a> <a id="830" class="Symbol">→</a> <a id="832" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="836" href="Data.Product.html#377" class="Generalizable">b</a><a id="837" class="Symbol">)</a> <a id="839" class="Symbol">→</a> <a id="841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="845" class="Symbol">(</a><a id="846" href="Data.Product.html#375" class="Generalizable">a</a> <a id="848" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="850" href="Data.Product.html#377" class="Generalizable">b</a> <a id="852" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="854" href="Data.Product.html#381" class="Generalizable">ℓ</a><a id="855" class="Symbol">)</a>
<a id="857" href="Data.Product.html#790" class="Function">∃!</a> <a id="860" href="Data.Product.html#860" class="Bound Operator">_≈_</a> <a id="864" href="Data.Product.html#864" class="Bound">B</a> <a id="866" class="Symbol">=</a> <a id="868" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="870" class="Symbol">λ</a> <a id="872" href="Data.Product.html#872" class="Bound">x</a> <a id="874" class="Symbol">→</a> <a id="876" href="Data.Product.html#864" class="Bound">B</a> <a id="878" href="Data.Product.html#872" class="Bound">x</a> <a id="880" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="882" class="Symbol">(∀</a> <a id="885" class="Symbol">{</a><a id="886" href="Data.Product.html#886" class="Bound">y</a><a id="887" class="Symbol">}</a> <a id="889" class="Symbol">→</a> <a id="891" href="Data.Product.html#864" class="Bound">B</a> <a id="893" href="Data.Product.html#886" class="Bound">y</a> <a id="895" class="Symbol">→</a> <a id="897" href="Data.Product.html#872" class="Bound">x</a> <a id="899" href="Data.Product.html#860" class="Bound Operator">≈</a> <a id="901" href="Data.Product.html#886" class="Bound">y</a><a id="902" class="Symbol">)</a>

<a id="905" class="Comment">-- Syntax</a>

<a id="916" class="Keyword">infix</a> <a id="922" class="Number">2</a> <a id="924" href="Data.Product.html#934" class="Function">∄-syntax</a>

<a id="∄-syntax"></a><a id="934" href="Data.Product.html#934" class="Function">∄-syntax</a> <a id="943" class="Symbol">:</a> <a id="945" class="Symbol">∀</a> <a id="947" class="Symbol">{</a><a id="948" href="Data.Product.html#948" class="Bound">A</a> <a id="950" class="Symbol">:</a> <a id="952" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="956" href="Data.Product.html#375" class="Generalizable">a</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">→</a> <a id="961" class="Symbol">(</a><a id="962" href="Data.Product.html#948" class="Bound">A</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Data.Product.html#377" class="Generalizable">b</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">→</a> <a id="975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="979" class="Symbol">(</a><a id="980" href="Data.Product.html#375" class="Generalizable">a</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Data.Product.html#377" class="Generalizable">b</a><a id="985" class="Symbol">)</a>
<a id="987" href="Data.Product.html#934" class="Function">∄-syntax</a> <a id="996" class="Symbol">=</a> <a id="998" href="Data.Product.html#668" class="Function">∄</a>

<a id="1001" class="Keyword">syntax</a> <a id="1008" href="Data.Product.html#934" class="Function">∄-syntax</a> <a id="1017" class="Symbol">(λ</a> <a id="1020" class="Bound">x</a> <a id="1022" class="Symbol">→</a> <a id="1024" class="Bound">B</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">=</a> <a id="1029" class="Function">∄[</a> <a id="1032" class="Bound">x</a> <a id="1034" class="Function">]</a> <a id="1036" class="Bound">B</a>
</pre></body></html>

==> anc/Data.Sign.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sign.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Signs</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--cubical-compatible</a> <a id="222" class="Pragma">--safe</a> <a id="229" class="Symbol">#-}</a>

<a id="234" class="Keyword">module</a> <a id="241" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a><a id="310" class="Symbol">;</a> <a id="312" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a><a id="321" class="Symbol">;</a> <a id="323" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Level.html#521" class="Function">0ℓ</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="427" class="Symbol">)</a>

<a id="430" class="Comment">------------------------------------------------------------------------</a>
<a id="503" class="Comment">-- Definition</a>

<a id="518" class="Keyword">data</a> <a id="Sign"></a><a id="523" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" class="Keyword">where</a>
  <a id="Sign.-"></a><a id="542" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="544" class="Symbol">:</a> <a id="546" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
  <a id="Sign.+"></a><a id="553" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="555" class="Symbol">:</a> <a id="557" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>

<a id="563" class="Comment">------------------------------------------------------------------------</a>
<a id="636" class="Comment">-- Operations</a>

<a id="651" class="Comment">-- The opposite sign.</a>

<a id="opposite"></a><a id="674" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="683" class="Symbol">:</a> <a id="685" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="697" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="706" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="708" class="Symbol">=</a> <a id="710" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="712" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="721" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="723" class="Symbol">=</a> <a id="725" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="728" class="Comment">-- &quot;Multiplication&quot;.</a>

<a id="750" class="Keyword">infixl</a> <a id="757" class="Number">7</a> <a id="759" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="764" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a> <a id="768" class="Symbol">:</a> <a id="770" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="775" class="Symbol">→</a> <a id="777" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="782" class="Symbol">→</a> <a id="784" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="789" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="791" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="793" href="Data.Sign.Base.html#793" class="Bound">s₂</a> <a id="796" class="Symbol">=</a> <a id="798" href="Data.Sign.Base.html#793" class="Bound">s₂</a>
<a id="801" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="803" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="805" href="Data.Sign.Base.html#805" class="Bound">s₂</a> <a id="808" class="Symbol">=</a> <a id="810" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="819" href="Data.Sign.Base.html#805" class="Bound">s₂</a>

<a id="823" class="Comment">------------------------------------------------------------------------</a>
<a id="896" class="Comment">-- Raw Bundles</a>

<a id="*-rawMagma"></a><a id="912" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="923" class="Symbol">:</a> <a id="925" href="Algebra.Bundles.Raw.html#644" class="Record">RawMagma</a> <a id="934" href="Level.html#521" class="Function">0ℓ</a> <a id="937" href="Level.html#521" class="Function">0ℓ</a>
<a id="940" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="951" class="Symbol">=</a> <a id="953" class="Keyword">record</a>
  <a id="962" class="Symbol">{</a> <a id="964" href="Algebra.Bundles.Raw.html#745" class="Field Operator">_≈_</a> <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Algebra.Bundles.Raw.html#773" class="Field Operator">_∙_</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="990" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="993" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Algebra.Bundles.Raw.html#1105" class="Record">RawMonoid</a> <a id="1019" href="Level.html#521" class="Function">0ℓ</a> <a id="1022" href="Level.html#521" class="Function">0ℓ</a>
<a id="1025" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Keyword">record</a>
  <a id="1050" class="Symbol">{</a> <a id="1052" href="Algebra.Bundles.Raw.html#1207" class="Field Operator">_≈_</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Algebra.Bundles.Raw.html#1235" class="Field Operator">_∙_</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Algebra.Bundles.Raw.html#1261" class="Field">ε</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1088" class="Symbol">}</a>

<a id="*-1-rawGroup"></a><a id="1091" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Algebra.Bundles.Raw.html#1638" class="Record">RawGroup</a> <a id="1115" href="Level.html#521" class="Function">0ℓ</a> <a id="1118" href="Level.html#521" class="Function">0ℓ</a>
<a id="1121" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
  <a id="1145" class="Symbol">{</a> <a id="1147" href="Algebra.Bundles.Raw.html#1754" class="Field Operator">_≈_</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1159" class="Symbol">;</a> <a id="1161" href="Algebra.Bundles.Raw.html#1782" class="Field Operator">_∙_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Algebra.Bundles.Raw.html#1830" class="Field Operator">_⁻¹</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Sign.Base.html#674" class="Function">opposite</a>
  <a id="1192" class="Symbol">;</a> <a id="1194" href="Algebra.Bundles.Raw.html#1808" class="Field">ε</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1202" class="Symbol">}</a>

</pre></body></html>

==> anc/Data.Sum.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of sums (disjoint unions)</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Algebra.html" class="Module">Algebra</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="411" class="Symbol">)</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="513" class="Symbol">;</a> <a id="515" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Function.Base.html" class="Module">Function.Base</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Function.Base.html#704" class="Function">id</a><a id="554" class="Symbol">;</a> <a id="556" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="601" class="Keyword">using</a> <a id="607" class="Symbol">(</a><a id="608" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="654" class="Keyword">using</a> <a id="660" class="Symbol">(</a><a id="661" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="664" class="Symbol">;</a> <a id="666" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="673" class="Symbol">;</a> <a id="675" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="680" class="Symbol">)</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Level.html" class="Module">Level</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="712" class="Symbol">;</a> <a id="714" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="776" class="Keyword">using</a> <a id="782" class="Symbol">(</a><a id="783" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="786" class="Symbol">;</a> <a id="788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a><a id="805" class="Symbol">)</a>

<a id="808" class="Keyword">import</a> <a id="815" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="836" class="Symbol">as</a> <a id="839" class="Module">FuncDef</a>

<a id="848" class="Comment">------------------------------------------------------------------------</a>
<a id="921" class="Comment">-- Setup</a>

<a id="931" class="Keyword">private</a>
  <a id="941" class="Keyword">variable</a>
    <a id="954" href="Data.Sum.Algebra.html#954" class="Generalizable">a</a> <a id="956" href="Data.Sum.Algebra.html#956" class="Generalizable">b</a> <a id="958" href="Data.Sum.Algebra.html#958" class="Generalizable">c</a> <a id="960" href="Data.Sum.Algebra.html#960" class="Generalizable">d</a> <a id="962" class="Symbol">:</a> <a id="964" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="974" href="Data.Sum.Algebra.html#974" class="Generalizable">A</a> <a id="976" href="Data.Sum.Algebra.html#976" class="Generalizable">B</a> <a id="978" href="Data.Sum.Algebra.html#978" class="Generalizable">C</a> <a id="980" href="Data.Sum.Algebra.html#980" class="Generalizable">D</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="Data.Sum.Algebra.html#954" class="Generalizable">a</a>

  <a id="♯"></a><a id="993" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="995" class="Symbol">:</a> <a id="997" class="Symbol">{</a><a id="998" href="Data.Sum.Algebra.html#998" class="Bound">B</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="1004" class="Symbol">{</a><a id="1005" href="Data.Sum.Algebra.html#954" class="Generalizable">a</a><a id="1006" class="Symbol">}</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1014" href="Data.Sum.Algebra.html#956" class="Generalizable">b</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">→</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Data.Sum.Algebra.html#1020" class="Bound">w</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Data.Sum.Algebra.html#998" class="Bound">B</a> <a id="1031" href="Data.Sum.Algebra.html#1020" class="Bound">w</a>
  <a id="1035" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="1037" class="Symbol">()</a>

<a id="1041" class="Comment">------------------------------------------------------------------------</a>
<a id="1114" class="Comment">-- Algebraic properties</a>

<a id="⊎-cong"></a><a id="1139" href="Data.Sum.Algebra.html#1139" class="Function">⊎-cong</a> <a id="1146" class="Symbol">:</a> <a id="1148" href="Data.Sum.Algebra.html#974" class="Generalizable">A</a> <a id="1150" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1152" href="Data.Sum.Algebra.html#976" class="Generalizable">B</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Data.Sum.Algebra.html#978" class="Generalizable">C</a> <a id="1158" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1160" href="Data.Sum.Algebra.html#980" class="Generalizable">D</a> <a id="1162" class="Symbol">→</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Data.Sum.Algebra.html#974" class="Generalizable">A</a> <a id="1167" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1169" href="Data.Sum.Algebra.html#978" class="Generalizable">C</a><a id="1170" class="Symbol">)</a> <a id="1172" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Data.Sum.Algebra.html#976" class="Generalizable">B</a> <a id="1177" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1179" href="Data.Sum.Algebra.html#980" class="Generalizable">D</a><a id="1180" class="Symbol">)</a>
<a id="1182" href="Data.Sum.Algebra.html#1139" class="Function">⊎-cong</a> <a id="1189" href="Data.Sum.Algebra.html#1189" class="Bound">i</a> <a id="1191" href="Data.Sum.Algebra.html#1191" class="Bound">j</a> <a id="1193" class="Symbol">=</a> <a id="1195" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1206" href="Function.Bundles.html#7394" class="Function">I.to</a> <a id="1211" href="Function.Bundles.html#7394" class="Field">J.to</a><a id="1215" class="Symbol">)</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1222" href="Function.Bundles.html#7418" class="Function">I.from</a> <a id="1229" href="Function.Bundles.html#7418" class="Field">J.from</a><a id="1235" class="Symbol">)</a>
  <a id="1239" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1241" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1246" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1251" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1253" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="1272" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1274" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1279" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1284" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1286" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="1305" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1309" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1311" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1316" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1321" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1323" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="1342" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1344" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1349" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1354" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1356" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="1375" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1379" class="Keyword">where</a> <a id="1385" class="Keyword">module</a> <a id="1392" href="Data.Sum.Algebra.html#1392" class="Module">I</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="1404" href="Data.Sum.Algebra.html#1189" class="Bound">i</a><a id="1405" class="Symbol">;</a> <a id="1407" class="Keyword">module</a> <a id="1414" href="Data.Sum.Algebra.html#1414" class="Module">J</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="1426" href="Data.Sum.Algebra.html#1191" class="Bound">j</a>

<a id="1429" class="Comment">-- ⊎ is commutative.</a>
<a id="1450" class="Comment">-- We don&#39;t use Commutative because it isn&#39;t polymorphic enough.</a>
<a id="⊎-comm"></a><a id="1515" href="Data.Sum.Algebra.html#1515" class="Function">⊎-comm</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.Sum.Algebra.html#1525" class="Bound">A</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1533" href="Data.Sum.Algebra.html#954" class="Generalizable">a</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Data.Sum.Algebra.html#1537" class="Bound">B</a> <a id="1539" class="Symbol">:</a> <a id="1541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1545" href="Data.Sum.Algebra.html#956" class="Generalizable">b</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Data.Sum.Algebra.html#1525" class="Bound">A</a> <a id="1553" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1555" href="Data.Sum.Algebra.html#1537" class="Bound">B</a><a id="1556" class="Symbol">)</a> <a id="1558" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1560" class="Symbol">(</a><a id="1561" href="Data.Sum.Algebra.html#1537" class="Bound">B</a> <a id="1563" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1565" href="Data.Sum.Algebra.html#1525" class="Bound">A</a><a id="1566" class="Symbol">)</a>
<a id="1568" href="Data.Sum.Algebra.html#1515" class="Function">⊎-comm</a> <a id="1575" class="Symbol">_</a> <a id="1577" class="Symbol">_</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1587" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1592" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1597" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a> <a id="1613" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a>

<a id="1630" class="Keyword">module</a> <a id="1637" href="Data.Sum.Algebra.html#1637" class="Module">_</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Keyword">where</a>

  <a id="1660" class="Comment">-- ⊎ is associative</a>
  <a id="1682" href="Data.Sum.Algebra.html#1682" class="Function">⊎-assoc</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="1704" class="Symbol">{</a><a id="1705" class="Argument">ℓ</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="1716" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="1722" href="Data.Sum.Algebra.html#1682" class="Function">⊎-assoc</a> <a id="1730" class="Symbol">_</a> <a id="1732" class="Symbol">_</a> <a id="1734" class="Symbol">_</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1744" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1751" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a>
    <a id="1762" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1764" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1770" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1772" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1774" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1780" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1782" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1788" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1790" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1792" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1794" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1796" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1802" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1804" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1810" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1812" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1814" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1820" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="1825" class="Comment">-- ⊥ is an identity for ⊎</a>
  <a id="1853" href="Data.Sum.Algebra.html#1853" class="Function">⊎-identityˡ</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="1880" class="Symbol">{</a><a id="1881" class="Argument">ℓ</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="1886" class="Symbol">}</a> <a id="1888" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="1892" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="1894" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="1900" href="Data.Sum.Algebra.html#1853" class="Function">⊎-identityˡ</a> <a id="1912" href="Data.Sum.Algebra.html#1912" class="Bound">A</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1922" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1924" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="1926" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1928" href="Function.Base.html#704" class="Function">id</a> <a id="1931" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1938" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1944" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1946" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="1948" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1950" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1956" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="1961" href="Data.Sum.Algebra.html#1961" class="Function">⊎-identityʳ</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="1989" class="Symbol">{</a><a id="1990" class="Argument">ℓ</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="1995" class="Symbol">}</a> <a id="1997" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2001" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2003" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2009" href="Data.Sum.Algebra.html#1961" class="Function">⊎-identityʳ</a> <a id="2021" class="Symbol">_</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2031" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2033" href="Function.Base.html#704" class="Function">id</a> <a id="2036" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2038" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="2040" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2042" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2047" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="2053" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2055" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="2061" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2063" href="Data.Sum.Algebra.html#993" class="Function">♯</a> <a id="2065" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2070" href="Data.Sum.Algebra.html#2070" class="Function">⊎-identity</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2092" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2096" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2098" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2104" href="Data.Sum.Algebra.html#2070" class="Function">⊎-identity</a> <a id="2115" class="Symbol">=</a> <a id="2117" href="Data.Sum.Algebra.html#1853" class="Function">⊎-identityˡ</a> <a id="2129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2131" href="Data.Sum.Algebra.html#1961" class="Function">⊎-identityʳ</a>

<a id="2144" class="Comment">------------------------------------------------------------------------</a>
<a id="2217" class="Comment">-- Algebraic structures</a>

  <a id="2244" href="Data.Sum.Algebra.html#2244" class="Function">⊎-isMagma</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2264" class="Symbol">{</a><a id="2265" class="Argument">ℓ</a> <a id="2267" class="Symbol">=</a> <a id="2269" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="2270" class="Symbol">}</a> <a id="2272" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2276" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2282" href="Data.Sum.Algebra.html#2244" class="Function">⊎-isMagma</a> <a id="2292" class="Symbol">=</a> <a id="2294" class="Keyword">record</a>
    <a id="2305" class="Symbol">{</a> <a id="2307" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a>
    <a id="2343" class="Symbol">;</a> <a id="2345" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="2359" class="Symbol">=</a> <a id="2361" href="Data.Sum.Algebra.html#1139" class="Function">⊎-cong</a>
    <a id="2372" class="Symbol">}</a>

  <a id="2377" href="Data.Sum.Algebra.html#2377" class="Function">⊎-isSemigroup</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="2405" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2409" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2415" href="Data.Sum.Algebra.html#2377" class="Function">⊎-isSemigroup</a> <a id="2429" class="Symbol">=</a> <a id="2431" class="Keyword">record</a>
    <a id="2442" class="Symbol">{</a> <a id="2444" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Data.Sum.Algebra.html#2244" class="Function">⊎-isMagma</a>
    <a id="2468" class="Symbol">;</a> <a id="2470" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="2478" class="Symbol">=</a> <a id="2480" href="Data.Sum.Algebra.html#1682" class="Function">⊎-assoc</a>
    <a id="2492" class="Symbol">}</a>

  <a id="2497" href="Data.Sum.Algebra.html#2497" class="Function">⊎-isMonoid</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="2519" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2523" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="2527" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a>
  <a id="2531" href="Data.Sum.Algebra.html#2497" class="Function">⊎-isMonoid</a> <a id="2542" class="Symbol">=</a> <a id="2544" class="Keyword">record</a>
    <a id="2555" class="Symbol">{</a> <a id="2557" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Data.Sum.Algebra.html#2377" class="Function">⊎-isSemigroup</a>
    <a id="2589" class="Symbol">;</a> <a id="2591" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="2603" class="Symbol">=</a> <a id="2605" href="Data.Sum.Algebra.html#1853" class="Function">⊎-identityˡ</a> <a id="2617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2619" href="Data.Sum.Algebra.html#1961" class="Function">⊎-identityʳ</a>
    <a id="2635" class="Symbol">}</a>

  <a id="2640" href="Data.Sum.Algebra.html#2640" class="Function">⊎-isCommutativeMonoid</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="2684" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2688" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="2692" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a>
  <a id="2696" href="Data.Sum.Algebra.html#2640" class="Function">⊎-isCommutativeMonoid</a> <a id="2718" class="Symbol">=</a> <a id="2720" class="Keyword">record</a>
    <a id="2731" class="Symbol">{</a> <a id="2733" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="Data.Sum.Algebra.html#2497" class="Function">⊎-isMonoid</a>
    <a id="2759" class="Symbol">;</a> <a id="2761" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="2770" class="Symbol">=</a> <a id="2772" href="Data.Sum.Algebra.html#1515" class="Function">⊎-comm</a>
    <a id="2783" class="Symbol">}</a>

<a id="2786" class="Comment">------------------------------------------------------------------------</a>
<a id="2859" class="Comment">-- Algebraic bundles</a>

  <a id="2883" href="Data.Sum.Algebra.html#2883" class="Function">⊎-magma</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2904" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="2905" class="Symbol">)</a> <a id="2907" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a>
  <a id="2911" href="Data.Sum.Algebra.html#2883" class="Function">⊎-magma</a> <a id="2919" class="Symbol">=</a> <a id="2921" class="Keyword">record</a>
    <a id="2932" class="Symbol">{</a> <a id="2934" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Data.Sum.Algebra.html#2244" class="Function">⊎-isMagma</a>
    <a id="2958" class="Symbol">}</a>

  <a id="2963" href="Data.Sum.Algebra.html#2963" class="Function">⊎-semigroup</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2992" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="2993" class="Symbol">)</a> <a id="2995" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a>
  <a id="2999" href="Data.Sum.Algebra.html#2963" class="Function">⊎-semigroup</a> <a id="3011" class="Symbol">=</a> <a id="3013" class="Keyword">record</a>
    <a id="3024" class="Symbol">{</a> <a id="3026" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Data.Sum.Algebra.html#2377" class="Function">⊎-isSemigroup</a>
    <a id="3058" class="Symbol">}</a>

  <a id="3063" href="Data.Sum.Algebra.html#3063" class="Function">⊎-monoid</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="3081" class="Symbol">(</a><a id="3082" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3086" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="3087" class="Symbol">)</a> <a id="3089" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a>
  <a id="3093" href="Data.Sum.Algebra.html#3063" class="Function">⊎-monoid</a> <a id="3102" class="Symbol">=</a> <a id="3104" class="Keyword">record</a>
    <a id="3115" class="Symbol">{</a> <a id="3117" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Data.Sum.Algebra.html#2497" class="Function">⊎-isMonoid</a>
    <a id="3143" class="Symbol">}</a>

  <a id="3148" href="Data.Sum.Algebra.html#3148" class="Function">⊎-commutativeMonoid</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3193" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a><a id="3194" class="Symbol">)</a> <a id="3196" href="Data.Sum.Algebra.html#1640" class="Bound">ℓ</a>
  <a id="3200" href="Data.Sum.Algebra.html#3148" class="Function">⊎-commutativeMonoid</a> <a id="3220" class="Symbol">=</a> <a id="3222" class="Keyword">record</a>
    <a id="3233" class="Symbol">{</a> <a id="3235" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Data.Sum.Algebra.html#2640" class="Function">⊎-isCommutativeMonoid</a>
    <a id="3283" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.Sum.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="272" class="Keyword">where</a>

<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="317" class="Symbol">;</a> <a id="319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Function.Base.html" class="Module">Function.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="362" class="Symbol">;</a> <a id="364" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="368" class="Symbol">;</a> <a id="370" href="Function.Base.html#5039" class="Function Operator">_-⟪_⟫-_</a> <a id="378" class="Symbol">;</a> <a id="380" href="Function.Base.html#704" class="Function">id</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">private</a>
  <a id="432" class="Keyword">variable</a>
    <a id="445" href="Data.Sum.Base.html#445" class="Generalizable">a</a> <a id="447" href="Data.Sum.Base.html#447" class="Generalizable">b</a> <a id="449" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="451" href="Data.Sum.Base.html#451" class="Generalizable">d</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="465" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" href="Data.Sum.Base.html#445" class="Generalizable">a</a>
    <a id="479" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="481" class="Symbol">:</a> <a id="483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="487" href="Data.Sum.Base.html#447" class="Generalizable">b</a>
    <a id="493" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Data.Sum.Base.html#449" class="Generalizable">c</a>
    <a id="507" href="Data.Sum.Base.html#507" class="Generalizable">D</a> <a id="509" class="Symbol">:</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" href="Data.Sum.Base.html#451" class="Generalizable">d</a>

<a id="518" class="Comment">------------------------------------------------------------------------</a>
<a id="591" class="Comment">-- Definition</a>

<a id="606" class="Keyword">infixr</a> <a id="613" class="Number">1</a> <a id="615" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>

<a id="620" class="Keyword">data</a> <a id="_⊎_"></a><a id="625" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Data.Sum.Base.html#445" class="Generalizable">a</a><a id="639" class="Symbol">)</a> <a id="641" class="Symbol">(</a><a id="642" href="Data.Sum.Base.html#642" class="Bound">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.Sum.Base.html#447" class="Generalizable">b</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Sum.Base.html#638" class="Bound">a</a> <a id="662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="664" href="Data.Sum.Base.html#650" class="Bound">b</a><a id="665" class="Symbol">)</a> <a id="667" class="Keyword">where</a>
  <a id="_⊎_.inj₁"></a><a id="675" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#683" class="Bound">x</a> <a id="685" class="Symbol">:</a> <a id="687" href="Data.Sum.Base.html#630" class="Bound">A</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="696" href="Data.Sum.Base.html#642" class="Bound">B</a>
  <a id="_⊎_.inj₂"></a><a id="700" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Data.Sum.Base.html#708" class="Bound">y</a> <a id="710" class="Symbol">:</a> <a id="712" href="Data.Sum.Base.html#642" class="Bound">B</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="719" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="721" href="Data.Sum.Base.html#642" class="Bound">B</a>

<a id="724" class="Comment">------------------------------------------------------------------------</a>
<a id="797" class="Comment">-- Functions</a>

<a id="[_,_]"></a><a id="811" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">∀</a> <a id="821" class="Symbol">{</a><a id="822" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="839" class="Symbol">}</a> <a id="841" class="Symbol">→</a>
        <a id="851" class="Symbol">((</a><a id="853" href="Data.Sum.Base.html#853" class="Bound">x</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="864" class="Symbol">(</a><a id="865" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="870" href="Data.Sum.Base.html#853" class="Bound">x</a><a id="871" class="Symbol">))</a> <a id="874" class="Symbol">→</a> <a id="876" class="Symbol">((</a><a id="878" href="Data.Sum.Base.html#878" class="Bound">x</a> <a id="880" class="Symbol">:</a> <a id="882" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">→</a> <a id="887" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="889" class="Symbol">(</a><a id="890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="895" href="Data.Sum.Base.html#878" class="Bound">x</a><a id="896" class="Symbol">))</a> <a id="899" class="Symbol">→</a>
        <a id="909" class="Symbol">((</a><a id="911" href="Data.Sum.Base.html#911" class="Bound">x</a> <a id="913" class="Symbol">:</a> <a id="915" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="917" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="919" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="926" href="Data.Sum.Base.html#911" class="Bound">x</a><a id="927" class="Symbol">)</a>
<a id="929" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="931" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="933" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="935" href="Data.Sum.Base.html#935" class="Bound">g</a> <a id="937" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="945" href="Data.Sum.Base.html#945" class="Bound">x</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">=</a> <a id="950" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="952" href="Data.Sum.Base.html#945" class="Bound">x</a>
<a id="954" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="956" href="Data.Sum.Base.html#956" class="Bound">f</a> <a id="958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="960" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="962" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="970" href="Data.Sum.Base.html#970" class="Bound">y</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">=</a> <a id="975" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="977" href="Data.Sum.Base.html#970" class="Bound">y</a>

<a id="[_,_]′"></a><a id="980" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">→</a> <a id="999" class="Symbol">(</a><a id="1000" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1012" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1014" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1019" class="Symbol">)</a>
<a id="1021" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="fromInj₁"></a><a id="1037" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1062" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1068" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1081" href="Function.Base.html#704" class="Function">id</a> <a id="1084" href="Data.Sum.Base.html#980" class="Function Operator">,_]′</a>

<a id="fromInj₂"></a><a id="1090" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1113" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1115" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.Sum.Base.html#479" class="Generalizable">B</a>
<a id="1121" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Data.Sum.Base.html#980" class="Function Operator">[_,</a> <a id="1136" href="Function.Base.html#704" class="Function">id</a> <a id="1139" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="reduce"></a><a id="1143" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1154" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1156" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1162" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1173" href="Function.Base.html#704" class="Function">id</a> <a id="1176" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1178" href="Function.Base.html#704" class="Function">id</a> <a id="1181" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="swap"></a><a id="1185" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1196" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1202" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1204" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1206" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1217" href="Data.Sum.Base.html#1217" class="Bound">x</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1227" href="Data.Sum.Base.html#1217" class="Bound">x</a>
<a id="1229" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1240" href="Data.Sum.Base.html#1240" class="Bound">x</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1250" href="Data.Sum.Base.html#1240" class="Bound">x</a>

<a id="map"></a><a id="1253" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">→</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1282" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1284" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1290" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1292" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1299" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1301" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1307" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1312" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1314" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1316" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1325" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1327" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="map₁"></a><a id="1331" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">→</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1351" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1353" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1359" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1361" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1362" class="Symbol">)</a>
<a id="1364" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1369" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1377" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1383" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1388" class="Symbol">:</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1403" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1405" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1411" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1413" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1427" href="Function.Base.html#704" class="Function">id</a>

<a id="assocʳ"></a><a id="1431" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1438" class="Symbol">:</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1443" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1445" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1450" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1458" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1460" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1462" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1464" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1475" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1480" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1485" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1487" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1492" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="1495" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1500" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="assocˡ"></a><a id="1504" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1515" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1517" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1521" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1528" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1530" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1535" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1537" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1553" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="1556" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1561" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1563" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1573" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="1577" class="Keyword">infixr</a> <a id="1584" class="Number">1</a> <a id="1586" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a>
<a id="_-⊎-_"></a><a id="1592" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1613" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">→</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="1652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1654" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1655" class="Symbol">))</a>
<a id="1658" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1660" href="Data.Sum.Base.html#1592" class="Function Operator">-⊎-</a> <a id="1664" href="Data.Sum.Base.html#1664" class="Bound">g</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1670" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="1673" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="1677" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="1680" href="Data.Sum.Base.html#1664" class="Bound">g</a>
</pre></body></html>

==> anc/Data.Sum.Function.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Function.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for propositional equality preserving functions</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="331" class="Keyword">where</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Data.Sum.Relation.Binary.Pointwise.html#7932" class="Function">Pointwise-≡↔≡</a><a id="468" class="Symbol">;</a> <a id="470" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">_⊎ₛ_</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="519" class="Symbol">as</a> <a id="522" class="Module">Compose</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Function.html" class="Module">Function</a>
<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="634" class="Symbol">as</a> <a id="637" class="Module">Inv</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Level.html" class="Module">Level</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="671" class="Symbol">;</a> <a id="673" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="676" class="Symbol">)</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="706" class="Keyword">using</a> <a id="712" class="Symbol">(</a><a id="713" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="716" class="Symbol">;</a> <a id="718" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="724" class="Symbol">)</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="776" class="Keyword">using</a> <a id="782" class="Symbol">(</a><a id="783" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="789" class="Symbol">)</a>

<a id="792" class="Keyword">private</a>
  <a id="802" class="Keyword">variable</a>
    <a id="815" href="Data.Sum.Function.Propositional.html#815" class="Generalizable">a</a> <a id="817" href="Data.Sum.Function.Propositional.html#817" class="Generalizable">b</a> <a id="819" href="Data.Sum.Function.Propositional.html#819" class="Generalizable">c</a> <a id="821" href="Data.Sum.Function.Propositional.html#821" class="Generalizable">d</a> <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="835" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="837" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="839" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="841" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="849" href="Data.Sum.Function.Propositional.html#815" class="Generalizable">a</a>


<a id="853" class="Comment">------------------------------------------------------------------------</a>
<a id="926" class="Comment">-- Helper lemma</a>

<a id="943" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="953" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="968" class="Symbol">:</a> <a id="970" class="Symbol">{</a><a id="971" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Data.Sum.Function.Propositional.html#978" class="Bound">a</a> <a id="980" href="Data.Sum.Function.Propositional.html#980" class="Bound">b</a> <a id="982" href="Data.Sum.Function.Propositional.html#982" class="Bound">ℓ₁</a> <a id="985" href="Data.Sum.Function.Propositional.html#985" class="Bound">ℓ₂</a><a id="987" class="Symbol">}</a> <a id="989" class="Symbol">→</a> <a id="991" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="995" class="Symbol">(</a><a id="996" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1003" href="Data.Sum.Function.Propositional.html#978" class="Bound">a</a> <a id="1005" href="Data.Sum.Function.Propositional.html#982" class="Bound">ℓ₁</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1017" href="Data.Sum.Function.Propositional.html#980" class="Bound">b</a> <a id="1019" href="Data.Sum.Function.Propositional.html#985" class="Bound">ℓ₂</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Data.Sum.Function.Propositional.html#978" class="Bound">a</a> <a id="1026" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1028" href="Data.Sum.Function.Propositional.html#980" class="Bound">b</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1032" href="Data.Sum.Function.Propositional.html#982" class="Bound">ℓ₁</a> <a id="1035" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1037" href="Data.Sum.Function.Propositional.html#985" class="Bound">ℓ₂</a><a id="1039" class="Symbol">)}</a> <a id="1042" class="Symbol">→</a>
                   <a id="1063" class="Symbol">(∀</a> <a id="1066" class="Symbol">{</a><a id="1067" href="Data.Sum.Function.Propositional.html#1067" class="Bound">a</a> <a id="1069" href="Data.Sum.Function.Propositional.html#1069" class="Bound">b</a> <a id="1071" href="Data.Sum.Function.Propositional.html#1071" class="Bound">c</a> <a id="1073" href="Data.Sum.Function.Propositional.html#1073" class="Bound">ℓ₁</a> <a id="1076" href="Data.Sum.Function.Propositional.html#1076" class="Bound">ℓ₂</a> <a id="1079" href="Data.Sum.Function.Propositional.html#1079" class="Bound">ℓ₃</a><a id="1081" class="Symbol">}</a> <a id="1083" class="Symbol">{</a><a id="1084" href="Data.Sum.Function.Propositional.html#1084" class="Bound">S</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1095" href="Data.Sum.Function.Propositional.html#1067" class="Bound">a</a> <a id="1097" href="Data.Sum.Function.Propositional.html#1073" class="Bound">ℓ₁</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Data.Sum.Function.Propositional.html#1102" class="Bound">T</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1113" href="Data.Sum.Function.Propositional.html#1069" class="Bound">b</a> <a id="1115" href="Data.Sum.Function.Propositional.html#1076" class="Bound">ℓ₂</a><a id="1117" class="Symbol">}</a> <a id="1119" class="Symbol">{</a><a id="1120" href="Data.Sum.Function.Propositional.html#1120" class="Bound">U</a> <a id="1122" class="Symbol">:</a> <a id="1124" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1131" href="Data.Sum.Function.Propositional.html#1071" class="Bound">c</a> <a id="1133" href="Data.Sum.Function.Propositional.html#1079" class="Bound">ℓ₃</a><a id="1135" class="Symbol">}</a> <a id="1137" class="Symbol">→</a> <a id="1139" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1141" href="Data.Sum.Function.Propositional.html#1084" class="Bound">S</a> <a id="1143" href="Data.Sum.Function.Propositional.html#1102" class="Bound">T</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1149" href="Data.Sum.Function.Propositional.html#1102" class="Bound">T</a> <a id="1151" href="Data.Sum.Function.Propositional.html#1120" class="Bound">U</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1157" href="Data.Sum.Function.Propositional.html#1084" class="Bound">S</a> <a id="1159" href="Data.Sum.Function.Propositional.html#1120" class="Bound">U</a><a id="1160" class="Symbol">)</a> <a id="1162" class="Symbol">→</a>
                   <a id="1183" class="Symbol">(∀</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Data.Sum.Function.Propositional.html#1187" class="Bound">a</a> <a id="1189" href="Data.Sum.Function.Propositional.html#1189" class="Bound">b</a> <a id="1191" href="Data.Sum.Function.Propositional.html#1191" class="Bound">ℓ₁</a> <a id="1194" href="Data.Sum.Function.Propositional.html#1194" class="Bound">ℓ₂</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Data.Sum.Function.Propositional.html#1199" class="Bound">S</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1210" href="Data.Sum.Function.Propositional.html#1187" class="Bound">a</a> <a id="1212" href="Data.Sum.Function.Propositional.html#1191" class="Bound">ℓ₁</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">{</a><a id="1217" href="Data.Sum.Function.Propositional.html#1217" class="Bound">T</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1228" href="Data.Sum.Function.Propositional.html#1189" class="Bound">b</a> <a id="1230" href="Data.Sum.Function.Propositional.html#1194" class="Bound">ℓ₂</a><a id="1232" class="Symbol">}</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="1244" href="Data.Sum.Function.Propositional.html#1199" class="Bound">S</a> <a id="1246" href="Data.Sum.Function.Propositional.html#1217" class="Bound">T</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1252" href="Data.Sum.Function.Propositional.html#1199" class="Bound">S</a> <a id="1254" href="Data.Sum.Function.Propositional.html#1217" class="Bound">T</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">→</a>
                   <a id="1278" class="Symbol">(</a><a id="1279" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1289" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a><a id="1290" class="Symbol">)</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1300" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1315" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1326" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1341" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1343" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="1346" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1353" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1364" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="1366" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="1369" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1376" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1377" class="Symbol">))</a> <a id="1380" class="Symbol">→</a>
                   <a id="1401" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1411" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a><a id="1412" class="Symbol">)</a> <a id="1414" class="Symbol">(</a><a id="1415" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1422" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="1423" class="Symbol">)</a> <a id="1425" class="Symbol">→</a> <a id="1427" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1437" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a><a id="1438" class="Symbol">)</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1448" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">→</a>
                   <a id="1472" href="Data.Sum.Function.Propositional.html#971" class="Bound">R</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1485" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1487" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a><a id="1488" class="Symbol">))</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="1502" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1504" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1505" class="Symbol">))</a>
  <a id="1510" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="1525" href="Data.Sum.Function.Propositional.html#1525" class="Bound">trans</a> <a id="1531" href="Data.Sum.Function.Propositional.html#1531" class="Bound">inv⇒R</a> <a id="1537" href="Data.Sum.Function.Propositional.html#1537" class="Bound">lift</a> <a id="1542" href="Data.Sum.Function.Propositional.html#1542" class="Bound">RAC</a> <a id="1546" href="Data.Sum.Function.Propositional.html#1546" class="Bound">RBD</a> <a id="1550" class="Symbol">=</a>
    <a id="1556" href="Function.Properties.Inverse.html#3732" class="Function">Inv.transportVia</a> <a id="1573" href="Data.Sum.Function.Propositional.html#1525" class="Bound">trans</a> <a id="1579" href="Data.Sum.Function.Propositional.html#1531" class="Bound">inv⇒R</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Function.Properties.Inverse.html#1387" class="Function">Inv.sym</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Data.Sum.Relation.Binary.Pointwise.html#7932" class="Function">Pointwise-≡↔≡</a> <a id="1609" class="Symbol">_</a> <a id="1611" class="Symbol">_))</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Data.Sum.Function.Propositional.html#1537" class="Bound">lift</a> <a id="1621" href="Data.Sum.Function.Propositional.html#1542" class="Bound">RAC</a> <a id="1625" href="Data.Sum.Function.Propositional.html#1546" class="Bound">RBD</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Data.Sum.Relation.Binary.Pointwise.html#7932" class="Function">Pointwise-≡↔≡</a> <a id="1645" class="Symbol">_</a> <a id="1647" class="Symbol">_)</a>

<a id="1651" class="Comment">------------------------------------------------------------------------</a>
<a id="1724" class="Comment">-- Combinators for various function types</a>

<a id="1767" class="Keyword">infixr</a> <a id="1774" class="Number">1</a> <a id="1776" href="Data.Sum.Function.Propositional.html#1813" class="Function Operator">_⊎-⟶_</a> <a id="1782" href="Data.Sum.Function.Propositional.html#1925" class="Function Operator">_⊎-⇔_</a> <a id="1788" href="Data.Sum.Function.Propositional.html#2047" class="Function Operator">_⊎-↣_</a> <a id="1794" href="Data.Sum.Function.Propositional.html#2282" class="Function Operator">_⊎-↩_</a> <a id="1800" href="Data.Sum.Function.Propositional.html#2404" class="Function Operator">_⊎-↪_</a> <a id="1806" href="Data.Sum.Function.Propositional.html#2645" class="Function Operator">_⊎-↔_</a>

<a id="_⊎-⟶_"></a><a id="1813" href="Data.Sum.Function.Propositional.html#1813" class="Function Operator">_⊎-⟶_</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1823" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1825" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="1831" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1833" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="1835" class="Symbol">→</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1840" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1842" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="1843" class="Symbol">)</a> <a id="1845" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="1850" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1852" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1853" class="Symbol">)</a>
<a id="1855" href="Data.Sum.Function.Propositional.html#1813" class="Function Operator">_⊎-⟶_</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="1878" href="Function.Construct.Composition.html#5240" class="Function">Compose.function</a> <a id="1895" href="Function.Properties.Inverse.html#2136" class="Function">Inv.toFunction</a> <a id="1910" href="Data.Sum.Function.Setoid.html#2453" class="Function Operator">_⊎-function_</a>


<a id="_⊎-⇔_"></a><a id="1925" href="Data.Sum.Function.Propositional.html#1925" class="Function Operator">_⊎-⇔_</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1935" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1937" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="1939" class="Symbol">→</a> <a id="1941" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="1943" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1945" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="1947" class="Symbol">→</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="1952" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1954" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="1955" class="Symbol">)</a> <a id="1957" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="1962" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1964" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="1965" class="Symbol">)</a>
<a id="1967" href="Data.Sum.Function.Propositional.html#1925" class="Function Operator">_⊎-⇔_</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="1990" href="Function.Construct.Composition.html#6407" class="Function">Compose.equivalence</a> <a id="2010" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a> <a id="2030" href="Data.Sum.Function.Setoid.html#2648" class="Function Operator">_⊎-equivalence_</a>

<a id="_⊎-↣_"></a><a id="2047" href="Data.Sum.Function.Propositional.html#2047" class="Function Operator">_⊎-↣_</a> <a id="2053" class="Symbol">:</a> <a id="2055" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2057" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2059" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2065" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2067" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2069" class="Symbol">→</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2074" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2076" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2084" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2086" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2087" class="Symbol">)</a>
<a id="2089" href="Data.Sum.Function.Propositional.html#2047" class="Function Operator">_⊎-↣_</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2112" href="Function.Construct.Composition.html#5438" class="Function">Compose.injection</a> <a id="2130" href="Function.Properties.Inverse.html#2366" class="Function">Inverse⇒Injection</a> <a id="2148" href="Data.Sum.Function.Setoid.html#3017" class="Function Operator">_⊎-injection_</a>

<a id="_⊎-↠_"></a><a id="2163" href="Data.Sum.Function.Propositional.html#2163" class="Function Operator">_⊎-↠_</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2173" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2175" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2181" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2183" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2185" class="Symbol">→</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2190" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2192" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2193" class="Symbol">)</a> <a id="2195" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2200" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2202" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2203" class="Symbol">)</a>
<a id="2205" href="Data.Sum.Function.Propositional.html#2163" class="Function Operator">_⊎-↠_</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2228" href="Function.Construct.Composition.html#5755" class="Function">Compose.surjection</a> <a id="2247" href="Function.Properties.Inverse.html#2586" class="Function">Inverse⇒Surjection</a> <a id="2266" href="Data.Sum.Function.Setoid.html#3354" class="Function Operator">_⊎-surjection_</a>

<a id="_⊎-↩_"></a><a id="2282" href="Data.Sum.Function.Propositional.html#2282" class="Function Operator">_⊎-↩_</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2292" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2294" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2300" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2302" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2304" class="Symbol">→</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2309" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2311" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2312" class="Symbol">)</a> <a id="2314" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2319" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2321" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2322" class="Symbol">)</a>
<a id="2324" href="Data.Sum.Function.Propositional.html#2282" class="Function Operator">_⊎-↩_</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2347" href="Function.Construct.Composition.html#6786" class="Function">Compose.leftInverse</a> <a id="2367" href="Function.Bundles.html#7714" class="Function">Inverse.leftInverse</a> <a id="2387" href="Data.Sum.Function.Setoid.html#4050" class="Function Operator">_⊎-leftInverse_</a>

<a id="_⊎-↪_"></a><a id="2404" href="Data.Sum.Function.Propositional.html#2404" class="Function Operator">_⊎-↪_</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2414" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2416" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2418" class="Symbol">→</a> <a id="2420" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2422" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2424" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2426" class="Symbol">→</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2431" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2433" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2441" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2443" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2444" class="Symbol">)</a>
<a id="2446" href="Data.Sum.Function.Propositional.html#2404" class="Function Operator">_⊎-↪_</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2469" href="Function.Construct.Composition.html#7229" class="Function">Compose.rightInverse</a> <a id="2490" href="Function.Bundles.html#7865" class="Function">Inverse.rightInverse</a> <a id="2511" href="Data.Sum.Function.Setoid.html#4604" class="Function Operator">_⊎-rightInverse_</a>

<a id="_⊎-⤖_"></a><a id="2529" href="Data.Sum.Function.Propositional.html#2529" class="Function Operator">_⊎-⤖_</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2539" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2541" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2543" class="Symbol">→</a> <a id="2545" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2547" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2549" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2551" class="Symbol">→</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2556" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2558" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2559" class="Symbol">)</a> <a id="2561" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2566" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2568" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2569" class="Symbol">)</a>
<a id="2571" href="Data.Sum.Function.Propositional.html#2529" class="Function Operator">_⊎-⤖_</a> <a id="2577" class="Symbol">=</a> <a id="2579" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2594" href="Function.Construct.Composition.html#6090" class="Function">Compose.bijection</a> <a id="2612" href="Function.Properties.Inverse.html#2808" class="Function">Inverse⇒Bijection</a> <a id="2630" href="Data.Sum.Function.Setoid.html#3683" class="Function Operator">_⊎-bijection_</a>

<a id="_⊎-↔_"></a><a id="2645" href="Data.Sum.Function.Propositional.html#2645" class="Function Operator">_⊎-↔_</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2655" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2657" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2659" class="Symbol">→</a> <a id="2661" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2663" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2665" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2667" class="Symbol">→</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2672" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2674" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2675" class="Symbol">)</a> <a id="2677" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2682" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2684" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2685" class="Symbol">)</a>
<a id="2687" href="Data.Sum.Function.Propositional.html#2645" class="Function Operator">_⊎-↔_</a> <a id="2693" class="Symbol">=</a> <a id="2695" href="Data.Sum.Function.Propositional.html#953" class="Function">liftViaInverse</a> <a id="2710" href="Function.Construct.Composition.html#7679" class="Function">Compose.inverse</a> <a id="2726" href="Function.Base.html#704" class="Function">id</a> <a id="2729" href="Data.Sum.Function.Setoid.html#5166" class="Function Operator">_⊎-inverse_</a>

<a id="2742" class="Keyword">infixr</a> <a id="2749" class="Number">1</a> <a id="2751" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a>

<a id="_⊎-cong_"></a><a id="2761" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="2770" class="Symbol">:</a> <a id="2772" class="Symbol">∀</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Data.Sum.Function.Propositional.html#2775" class="Bound">k</a><a id="2776" class="Symbol">}</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2782" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2785" href="Data.Sum.Function.Propositional.html#2775" class="Bound">k</a> <a id="2787" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2789" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a> <a id="2795" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2798" href="Data.Sum.Function.Propositional.html#2775" class="Bound">k</a> <a id="2800" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2802" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a> <a id="2804" class="Symbol">→</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Data.Sum.Function.Propositional.html#835" class="Generalizable">A</a> <a id="2809" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2811" href="Data.Sum.Function.Propositional.html#839" class="Generalizable">C</a><a id="2812" class="Symbol">)</a> <a id="2814" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2817" href="Data.Sum.Function.Propositional.html#2775" class="Bound">k</a> <a id="2819" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Data.Sum.Function.Propositional.html#837" class="Generalizable">B</a> <a id="2824" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2826" href="Data.Sum.Function.Propositional.html#841" class="Generalizable">D</a><a id="2827" class="Symbol">)</a>
<a id="2829" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="2838" class="Symbol">{</a><a id="2839" class="Argument">k</a> <a id="2841" class="Symbol">=</a> <a id="2843" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="2854" class="Symbol">}</a>         <a id="2864" class="Symbol">=</a> <a id="2866" href="Data.Sum.Function.Propositional.html#1813" class="Function Operator">_⊎-⟶_</a>
<a id="2872" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="2881" class="Symbol">{</a><a id="2882" class="Argument">k</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="2904" class="Symbol">}</a>  <a id="2907" class="Symbol">=</a> <a id="2909" href="Data.Sum.Function.Propositional.html#1813" class="Function Operator">_⊎-⟶_</a>
<a id="2915" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="2924" class="Symbol">{</a><a id="2925" class="Argument">k</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="2940" class="Symbol">}</a>         <a id="2950" class="Symbol">=</a> <a id="2952" href="Data.Sum.Function.Propositional.html#1925" class="Function Operator">_⊎-⇔_</a>
<a id="2958" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="2967" class="Symbol">{</a><a id="2968" class="Argument">k</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="2981" class="Symbol">}</a>           <a id="2993" class="Symbol">=</a> <a id="2995" href="Data.Sum.Function.Propositional.html#2047" class="Function Operator">_⊎-↣_</a>
<a id="3001" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="3010" class="Symbol">{</a><a id="3011" class="Argument">k</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="3031" class="Symbol">}</a>    <a id="3036" class="Symbol">=</a> <a id="3038" href="Data.Sum.Function.Propositional.html#2047" class="Function Operator">_⊎-↣_</a>
<a id="3044" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="3053" class="Symbol">{</a><a id="3054" class="Argument">k</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="3069" class="Symbol">}</a>         <a id="3079" class="Symbol">=</a> <a id="3081" href="Data.Sum.Function.Propositional.html#2404" class="Function Operator">_⊎-↪_</a>
<a id="3087" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="3096" class="Symbol">{</a><a id="3097" class="Argument">k</a> <a id="3099" class="Symbol">=</a> <a id="3101" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="3111" class="Symbol">}</a>          <a id="3122" class="Symbol">=</a> <a id="3124" href="Data.Sum.Function.Propositional.html#2163" class="Function Operator">_⊎-↠_</a>
<a id="3130" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a> <a id="3139" class="Symbol">{</a><a id="3140" class="Argument">k</a> <a id="3142" class="Symbol">=</a> <a id="3144" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="3153" class="Symbol">}</a>           <a id="3165" class="Symbol">=</a> <a id="3167" href="Data.Sum.Function.Propositional.html#2645" class="Function Operator">_⊎-↔_</a>
</pre></body></html>

==> anc/Data.Sum.Function.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Function.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for setoid equality preserving functions</a>
<a id="166" class="Comment">------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical-compatible</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">module</a> <a id="292" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="354" class="Symbol">as</a> <a id="357" class="Module">Prod</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="372" class="Symbol">)</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="400" class="Symbol">as</a> <a id="403" class="Module">Sum</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="454" class="Symbol">as</a> <a id="457" class="Module">Pointwise</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Function.Base.html" class="Module">Function.Base</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Level.html" class="Module">Level</a>

<a id="602" class="Keyword">private</a>
  <a id="612" class="Keyword">variable</a>
    <a id="625" href="Data.Sum.Function.Setoid.html#625" class="Generalizable">a₁</a> <a id="628" href="Data.Sum.Function.Setoid.html#628" class="Generalizable">a₂</a> <a id="631" href="Data.Sum.Function.Setoid.html#631" class="Generalizable">b₁</a> <a id="634" href="Data.Sum.Function.Setoid.html#634" class="Generalizable">b₂</a> <a id="637" href="Data.Sum.Function.Setoid.html#637" class="Generalizable">c₁</a> <a id="640" href="Data.Sum.Function.Setoid.html#640" class="Generalizable">c₂</a> <a id="643" href="Data.Sum.Function.Setoid.html#643" class="Generalizable">d₁</a> <a id="646" href="Data.Sum.Function.Setoid.html#646" class="Generalizable">d₂</a> <a id="649" class="Symbol">:</a> <a id="651" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="661" href="Data.Sum.Function.Setoid.html#661" class="Generalizable">a</a> <a id="663" href="Data.Sum.Function.Setoid.html#663" class="Generalizable">ℓ</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="677" href="Data.Sum.Function.Setoid.html#677" class="Generalizable">A</a> <a id="679" href="Data.Sum.Function.Setoid.html#679" class="Generalizable">B</a> <a id="681" href="Data.Sum.Function.Setoid.html#681" class="Generalizable">C</a> <a id="683" href="Data.Sum.Function.Setoid.html#683" class="Generalizable">D</a> <a id="685" class="Symbol">:</a> <a id="687" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="691" href="Data.Sum.Function.Setoid.html#661" class="Generalizable">a</a>
    <a id="697" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="700" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="703" href="Data.Sum.Function.Setoid.html#703" class="Generalizable">≈₃</a> <a id="706" href="Data.Sum.Function.Setoid.html#706" class="Generalizable">≈₄</a> <a id="709" class="Symbol">:</a> <a id="711" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="715" href="Data.Sum.Function.Setoid.html#677" class="Generalizable">A</a> <a id="717" href="Data.Sum.Function.Setoid.html#663" class="Generalizable">ℓ</a>
    <a id="723" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="725" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="727" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="729" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="731" class="Symbol">:</a> <a id="733" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="740" href="Data.Sum.Function.Setoid.html#661" class="Generalizable">a</a> <a id="742" href="Data.Sum.Function.Setoid.html#663" class="Generalizable">ℓ</a>

<a id="745" class="Comment">------------------------------------------------------------------------</a>
<a id="818" class="Comment">-- Combinators for equality preserving functions</a>

<a id="inj₁ₛ"></a><a id="868" href="Data.Sum.Function.Setoid.html#868" class="Function">inj₁ₛ</a> <a id="874" class="Symbol">:</a> <a id="876" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="881" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="883" class="Symbol">(</a><a id="884" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="886" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="889" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a><a id="890" class="Symbol">)</a>
<a id="892" href="Data.Sum.Function.Setoid.html#868" class="Function">inj₁ₛ</a> <a id="898" class="Symbol">=</a> <a id="900" class="Keyword">record</a> <a id="907" class="Symbol">{</a> <a id="909" href="Function.Bundles.html#2094" class="Field">to</a> <a id="912" class="Symbol">=</a> <a id="914" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="919" class="Symbol">;</a> <a id="921" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="926" class="Symbol">=</a> <a id="928" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="933" class="Symbol">}</a>

<a id="inj₂ₛ"></a><a id="936" href="Data.Sum.Function.Setoid.html#936" class="Function">inj₂ₛ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="949" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="951" class="Symbol">(</a><a id="952" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="954" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="957" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a><a id="958" class="Symbol">)</a>
<a id="960" href="Data.Sum.Function.Setoid.html#936" class="Function">inj₂ₛ</a> <a id="966" class="Symbol">=</a> <a id="968" class="Keyword">record</a> <a id="975" class="Symbol">{</a> <a id="977" href="Function.Bundles.html#2094" class="Field">to</a> <a id="980" class="Symbol">=</a> <a id="982" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="987" class="Symbol">;</a> <a id="989" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="994" class="Symbol">=</a> <a id="996" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1001" class="Symbol">}</a>

<a id="[_,_]ₛ"></a><a id="1004" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">[_,_]ₛ</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1018" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="1020" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1029" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="1031" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="1043" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="1046" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a><a id="1047" class="Symbol">)</a> <a id="1049" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a>
<a id="1051" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">[</a> <a id="1053" href="Data.Sum.Function.Setoid.html#1053" class="Bound">f</a> <a id="1055" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">,</a> <a id="1057" href="Data.Sum.Function.Setoid.html#1057" class="Bound">g</a> <a id="1059" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">]ₛ</a> <a id="1062" class="Symbol">=</a> <a id="1064" class="Keyword">record</a>
  <a id="1073" class="Symbol">{</a> <a id="1075" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="1080" class="Symbol">=</a> <a id="1082" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1084" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1087" href="Data.Sum.Function.Setoid.html#1053" class="Bound">f</a> <a id="1089" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1091" href="Function.Bundles.html#2094" class="Field">to</a> <a id="1094" href="Data.Sum.Function.Setoid.html#1057" class="Bound">g</a> <a id="1096" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1100" class="Symbol">;</a> <a id="1102" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1107" class="Symbol">=</a> <a id="1109" class="Symbol">λ</a> <a id="1111" class="Keyword">where</a>
    <a id="1121" class="Symbol">(</a><a id="1122" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1127" href="Data.Sum.Function.Setoid.html#1127" class="Bound">x∼₁y</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1140" href="Data.Sum.Function.Setoid.html#1053" class="Bound">f</a> <a id="1142" href="Data.Sum.Function.Setoid.html#1127" class="Bound">x∼₁y</a>
    <a id="1151" class="Symbol">(</a><a id="1152" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1157" href="Data.Sum.Function.Setoid.html#1157" class="Bound">x∼₂y</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="1170" href="Data.Sum.Function.Setoid.html#1057" class="Bound">g</a> <a id="1172" href="Data.Sum.Function.Setoid.html#1157" class="Bound">x∼₂y</a>
  <a id="1179" class="Symbol">}</a> <a id="1181" class="Keyword">where</a> <a id="1187" class="Keyword">open</a> <a id="1192" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="swapₛ"></a><a id="1198" href="Data.Sum.Function.Setoid.html#1198" class="Function">swapₛ</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="1214" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="1217" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="1223" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="1226" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a><a id="1227" class="Symbol">)</a>
<a id="1229" href="Data.Sum.Function.Setoid.html#1198" class="Function">swapₛ</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">[</a> <a id="1239" href="Data.Sum.Function.Setoid.html#936" class="Function">inj₂ₛ</a> <a id="1245" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">,</a> <a id="1247" href="Data.Sum.Function.Setoid.html#868" class="Function">inj₁ₛ</a> <a id="1253" href="Data.Sum.Function.Setoid.html#1004" class="Function Operator">]ₛ</a>

<a id="1257" class="Comment">------------------------------------------------------------------------</a>
<a id="1330" class="Comment">-- Definitions</a>

<a id="⊎-injective"></a><a id="1346" href="Data.Sum.Function.Setoid.html#1346" class="Function">⊎-injective</a> <a id="1358" class="Symbol">:</a> <a id="1360" class="Symbol">∀</a> <a id="1362" class="Symbol">{</a><a id="1363" href="Data.Sum.Function.Setoid.html#1363" class="Bound">f</a> <a id="1365" href="Data.Sum.Function.Setoid.html#1365" class="Bound">g</a><a id="1366" class="Symbol">}</a> <a id="1368" class="Symbol">→</a>
              <a id="1384" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1394" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="1397" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="1400" href="Data.Sum.Function.Setoid.html#1363" class="Bound">f</a> <a id="1402" class="Symbol">→</a>
              <a id="1418" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1428" href="Data.Sum.Function.Setoid.html#703" class="Generalizable">≈₃</a> <a id="1431" href="Data.Sum.Function.Setoid.html#706" class="Generalizable">≈₄</a> <a id="1434" href="Data.Sum.Function.Setoid.html#1365" class="Bound">g</a> <a id="1436" class="Symbol">→</a>
              <a id="1452" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1473" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="1476" href="Data.Sum.Function.Setoid.html#703" class="Generalizable">≈₃</a><a id="1478" class="Symbol">)</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1491" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="1494" href="Data.Sum.Function.Setoid.html#706" class="Generalizable">≈₄</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1507" href="Data.Sum.Function.Setoid.html#1363" class="Bound">f</a> <a id="1509" href="Data.Sum.Function.Setoid.html#1365" class="Bound">g</a><a id="1510" class="Symbol">)</a>
<a id="1512" href="Data.Sum.Function.Setoid.html#1346" class="Function">⊎-injective</a> <a id="1524" href="Data.Sum.Function.Setoid.html#1524" class="Bound">f-inj</a> <a id="1530" href="Data.Sum.Function.Setoid.html#1530" class="Bound">g-inj</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1542" href="Data.Sum.Function.Setoid.html#1542" class="Bound">x</a><a id="1543" class="Symbol">}</a> <a id="1545" class="Symbol">{</a><a id="1546" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1551" href="Data.Sum.Function.Setoid.html#1551" class="Bound">y</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1560" href="Data.Sum.Function.Setoid.html#1560" class="Bound">x∼₁y</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Data.Sum.Function.Setoid.html#1524" class="Bound">f-inj</a> <a id="1580" href="Data.Sum.Function.Setoid.html#1560" class="Bound">x∼₁y</a><a id="1584" class="Symbol">)</a>
<a id="1586" href="Data.Sum.Function.Setoid.html#1346" class="Function">⊎-injective</a> <a id="1598" href="Data.Sum.Function.Setoid.html#1598" class="Bound">f-inj</a> <a id="1604" href="Data.Sum.Function.Setoid.html#1604" class="Bound">g-inj</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1616" href="Data.Sum.Function.Setoid.html#1616" class="Bound">x</a><a id="1617" class="Symbol">}</a> <a id="1619" class="Symbol">{</a><a id="1620" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1625" href="Data.Sum.Function.Setoid.html#1625" class="Bound">y</a><a id="1626" class="Symbol">}</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1634" href="Data.Sum.Function.Setoid.html#1634" class="Bound">x∼₂y</a><a id="1638" class="Symbol">)</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Data.Sum.Function.Setoid.html#1604" class="Bound">g-inj</a> <a id="1654" href="Data.Sum.Function.Setoid.html#1634" class="Bound">x∼₂y</a><a id="1658" class="Symbol">)</a>

<a id="⊎-strictlySurjective"></a><a id="1661" href="Data.Sum.Function.Setoid.html#1661" class="Function">⊎-strictlySurjective</a> <a id="1682" class="Symbol">:</a> <a id="1684" class="Symbol">∀</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Data.Sum.Function.Setoid.html#1687" class="Bound">f</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Data.Sum.Function.Setoid.html#677" class="Generalizable">A</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Sum.Function.Setoid.html#679" class="Generalizable">B</a><a id="1696" class="Symbol">}</a> <a id="1698" class="Symbol">{</a><a id="1699" href="Data.Sum.Function.Setoid.html#1699" class="Bound">g</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Data.Sum.Function.Setoid.html#681" class="Generalizable">C</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Data.Sum.Function.Setoid.html#683" class="Generalizable">D</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">→</a>
              <a id="1726" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1745" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="1748" href="Data.Sum.Function.Setoid.html#1687" class="Bound">f</a> <a id="1750" class="Symbol">→</a>
              <a id="1766" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1785" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="1788" href="Data.Sum.Function.Setoid.html#1699" class="Bound">g</a> <a id="1790" class="Symbol">→</a>
              <a id="1806" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1836" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="1839" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a><a id="1841" class="Symbol">)</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1852" href="Data.Sum.Function.Setoid.html#1687" class="Bound">f</a> <a id="1854" href="Data.Sum.Function.Setoid.html#1699" class="Bound">g</a><a id="1855" class="Symbol">)</a>
<a id="1857" href="Data.Sum.Function.Setoid.html#1661" class="Function">⊎-strictlySurjective</a> <a id="1878" href="Data.Sum.Function.Setoid.html#1878" class="Bound">f-sur</a> <a id="1884" href="Data.Sum.Function.Setoid.html#1884" class="Bound">g-sur</a> <a id="1890" class="Symbol">=</a>
  <a id="1894" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1896" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1905" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1910" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1915" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1917" href="Data.Sum.Function.Setoid.html#1878" class="Bound">f-sur</a>
  <a id="1925" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1927" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="1936" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1941" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1946" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1948" href="Data.Sum.Function.Setoid.html#1884" class="Bound">g-sur</a>
  <a id="1956" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-surjective"></a><a id="1959" href="Data.Sum.Function.Setoid.html#1959" class="Function">⊎-surjective</a> <a id="1972" class="Symbol">:</a> <a id="1974" class="Symbol">∀</a> <a id="1976" class="Symbol">{</a><a id="1977" href="Data.Sum.Function.Setoid.html#1977" class="Bound">f</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Data.Sum.Function.Setoid.html#677" class="Generalizable">A</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Data.Sum.Function.Setoid.html#679" class="Generalizable">B</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Data.Sum.Function.Setoid.html#1989" class="Bound">g</a> <a id="1991" class="Symbol">:</a> <a id="1993" href="Data.Sum.Function.Setoid.html#681" class="Generalizable">C</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Data.Sum.Function.Setoid.html#683" class="Generalizable">D</a><a id="1998" class="Symbol">}</a> <a id="2000" class="Symbol">→</a>
              <a id="2016" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2027" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="2030" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="2033" href="Data.Sum.Function.Setoid.html#1977" class="Bound">f</a> <a id="2035" class="Symbol">→</a>
              <a id="2051" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2062" href="Data.Sum.Function.Setoid.html#703" class="Generalizable">≈₃</a> <a id="2065" href="Data.Sum.Function.Setoid.html#706" class="Generalizable">≈₄</a> <a id="2068" href="Data.Sum.Function.Setoid.html#1989" class="Bound">g</a> <a id="2070" class="Symbol">→</a>
              <a id="2086" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2108" href="Data.Sum.Function.Setoid.html#697" class="Generalizable">≈₁</a> <a id="2111" href="Data.Sum.Function.Setoid.html#703" class="Generalizable">≈₃</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2126" href="Data.Sum.Function.Setoid.html#700" class="Generalizable">≈₂</a> <a id="2129" href="Data.Sum.Function.Setoid.html#706" class="Generalizable">≈₄</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2142" href="Data.Sum.Function.Setoid.html#1977" class="Bound">f</a> <a id="2144" href="Data.Sum.Function.Setoid.html#1989" class="Bound">g</a><a id="2145" class="Symbol">)</a>
<a id="2147" href="Data.Sum.Function.Setoid.html#1959" class="Function">⊎-surjective</a> <a id="2160" href="Data.Sum.Function.Setoid.html#2160" class="Bound">f-sur</a> <a id="2166" href="Data.Sum.Function.Setoid.html#2166" class="Bound">g-sur</a> <a id="2172" class="Symbol">=</a>
  <a id="2176" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2178" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2187" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2192" class="Symbol">(λ</a> <a id="2195" class="Symbol">{</a> <a id="2197" href="Data.Sum.Function.Setoid.html#2197" class="Bound">fwd</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2207" href="Data.Sum.Function.Setoid.html#2207" class="Bound">x</a><a id="2208" class="Symbol">)</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Data.Sum.Function.Setoid.html#2197" class="Bound">fwd</a> <a id="2222" href="Data.Sum.Function.Setoid.html#2207" class="Bound">x</a><a id="2223" class="Symbol">)})</a> <a id="2227" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2229" href="Data.Sum.Function.Setoid.html#2160" class="Bound">f-sur</a>
  <a id="2237" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2239" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2248" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2253" class="Symbol">(λ</a> <a id="2256" class="Symbol">{</a> <a id="2258" href="Data.Sum.Function.Setoid.html#2258" class="Bound">fwd</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2268" href="Data.Sum.Function.Setoid.html#2268" class="Bound">y</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Data.Sum.Function.Setoid.html#2258" class="Bound">fwd</a> <a id="2283" href="Data.Sum.Function.Setoid.html#2268" class="Bound">y</a><a id="2284" class="Symbol">)})</a> <a id="2288" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2290" href="Data.Sum.Function.Setoid.html#2166" class="Bound">g-sur</a>
  <a id="2298" href="Data.Sum.Base.html#811" class="Function Operator">]</a>


<a id="2302" class="Keyword">infixr</a> <a id="2309" class="Number">1</a> <a id="2311" href="Data.Sum.Function.Setoid.html#2648" class="Function Operator">_⊎-equivalence_</a> <a id="2327" href="Data.Sum.Function.Setoid.html#3017" class="Function Operator">_⊎-injection_</a> <a id="2341" href="Data.Sum.Function.Setoid.html#6059" class="Function Operator">_⊎-left-inverse_</a>

<a id="2359" class="Comment">------------------------------------------------------------------------</a>
<a id="2432" class="Comment">-- Function bundles</a>

<a id="_⊎-function_"></a><a id="2453" href="Data.Sum.Function.Setoid.html#2453" class="Function Operator">_⊎-function_</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2473" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="2475" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="2477" class="Symbol">→</a> <a id="2479" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2484" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="2486" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="2498" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="2501" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="2507" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="2510" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="2511" class="Symbol">)</a>
<a id="2513" href="Data.Sum.Function.Setoid.html#2513" class="Bound">S→T</a> <a id="2517" href="Data.Sum.Function.Setoid.html#2453" class="Function Operator">⊎-function</a> <a id="2528" href="Data.Sum.Function.Setoid.html#2528" class="Bound">U→V</a> <a id="2532" class="Symbol">=</a> <a id="2534" class="Keyword">record</a>
  <a id="2543" class="Symbol">{</a> <a id="2545" href="Function.Bundles.html#2094" class="Field">to</a>    <a id="2551" class="Symbol">=</a> <a id="2553" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2565" href="Data.Sum.Function.Setoid.html#2513" class="Bound">S→T</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2574" href="Data.Sum.Function.Setoid.html#2528" class="Bound">U→V</a><a id="2577" class="Symbol">)</a>
  <a id="2581" class="Symbol">;</a> <a id="2583" href="Function.Bundles.html#2113" class="Field">cong</a>  <a id="2589" class="Symbol">=</a> <a id="2591" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2611" href="Data.Sum.Function.Setoid.html#2513" class="Bound">S→T</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2622" href="Data.Sum.Function.Setoid.html#2528" class="Bound">U→V</a><a id="2625" class="Symbol">)</a>
  <a id="2629" class="Symbol">}</a> <a id="2631" class="Keyword">where</a> <a id="2637" class="Keyword">open</a> <a id="2642" href="Function.Bundles.html#2043" class="Module">Func</a>

<a id="_⊎-equivalence_"></a><a id="2648" href="Data.Sum.Function.Setoid.html#2648" class="Function Operator">_⊎-equivalence_</a> <a id="2664" class="Symbol">:</a> <a id="2666" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="2678" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="2680" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="2696" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="2698" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="2700" class="Symbol">→</a>
                  <a id="2720" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="2735" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="2738" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="2739" class="Symbol">)</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="2744" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="2747" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="2748" class="Symbol">)</a>
<a id="2750" href="Data.Sum.Function.Setoid.html#2750" class="Bound">S⇔T</a> <a id="2754" href="Data.Sum.Function.Setoid.html#2648" class="Function Operator">⊎-equivalence</a> <a id="2768" href="Data.Sum.Function.Setoid.html#2768" class="Bound">U⇔V</a> <a id="2772" class="Symbol">=</a> <a id="2774" class="Keyword">record</a>
  <a id="2783" class="Symbol">{</a> <a id="2785" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="2795" class="Symbol">=</a> <a id="2797" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Function.Bundles.html#4810" class="Field">to</a> <a id="2809" href="Data.Sum.Function.Setoid.html#2750" class="Bound">S⇔T</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Function.Bundles.html#4810" class="Field">to</a> <a id="2818" href="Data.Sum.Function.Setoid.html#2768" class="Bound">U⇔V</a><a id="2821" class="Symbol">)</a>
  <a id="2825" class="Symbol">;</a> <a id="2827" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="2837" class="Symbol">=</a> <a id="2839" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2847" class="Symbol">(</a><a id="2848" href="Function.Bundles.html#4834" class="Field">from</a> <a id="2853" href="Data.Sum.Function.Setoid.html#2750" class="Bound">S⇔T</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Function.Bundles.html#4834" class="Field">from</a> <a id="2864" href="Data.Sum.Function.Setoid.html#2768" class="Bound">U⇔V</a><a id="2867" class="Symbol">)</a>
  <a id="2871" class="Symbol">;</a> <a id="2873" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="2883" class="Symbol">=</a> <a id="2885" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Function.Bundles.html#4858" class="Field">to-cong</a> <a id="2908" href="Data.Sum.Function.Setoid.html#2750" class="Bound">S⇔T</a><a id="2911" class="Symbol">)</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Function.Bundles.html#4858" class="Field">to-cong</a> <a id="2922" href="Data.Sum.Function.Setoid.html#2768" class="Bound">U⇔V</a><a id="2925" class="Symbol">)</a>
  <a id="2929" class="Symbol">;</a> <a id="2931" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="2957" class="Symbol">(</a><a id="2958" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="2968" href="Data.Sum.Function.Setoid.html#2750" class="Bound">S⇔T</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="2984" href="Data.Sum.Function.Setoid.html#2768" class="Bound">U⇔V</a><a id="2987" class="Symbol">)</a>
  <a id="2991" class="Symbol">}</a> <a id="2993" class="Keyword">where</a> <a id="2999" class="Keyword">open</a> <a id="3004" href="Function.Bundles.html#4752" class="Module">Equivalence</a>

<a id="_⊎-injection_"></a><a id="3017" href="Data.Sum.Function.Setoid.html#3017" class="Function Operator">_⊎-injection_</a> <a id="3031" class="Symbol">:</a> <a id="3033" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="3043" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3045" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="3059" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="3061" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="3063" class="Symbol">→</a>
                <a id="3081" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="3091" class="Symbol">(</a><a id="3092" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3094" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3097" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="3098" class="Symbol">)</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3103" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3106" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="3107" class="Symbol">)</a>
<a id="3109" href="Data.Sum.Function.Setoid.html#3109" class="Bound">S↣T</a> <a id="3113" href="Data.Sum.Function.Setoid.html#3017" class="Function Operator">⊎-injection</a> <a id="3125" href="Data.Sum.Function.Setoid.html#3125" class="Bound">U↣V</a> <a id="3129" class="Symbol">=</a> <a id="3131" class="Keyword">record</a>
  <a id="3140" class="Symbol">{</a> <a id="3142" href="Function.Bundles.html#2471" class="Field">to</a>        <a id="3152" class="Symbol">=</a> <a id="3154" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Function.Bundles.html#2471" class="Field">to</a> <a id="3166" href="Data.Sum.Function.Setoid.html#3109" class="Bound">S↣T</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">(</a><a id="3172" href="Function.Bundles.html#2471" class="Field">to</a> <a id="3175" href="Data.Sum.Function.Setoid.html#3125" class="Bound">U↣V</a><a id="3178" class="Symbol">)</a>
  <a id="3182" class="Symbol">;</a> <a id="3184" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="3194" class="Symbol">=</a> <a id="3196" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Function.Bundles.html#2497" class="Field">cong</a> <a id="3216" href="Data.Sum.Function.Setoid.html#3109" class="Bound">S↣T</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Function.Bundles.html#2497" class="Field">cong</a> <a id="3227" href="Data.Sum.Function.Setoid.html#3125" class="Bound">U↣V</a><a id="3230" class="Symbol">)</a>
  <a id="3234" class="Symbol">;</a> <a id="3236" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="3246" class="Symbol">=</a> <a id="3248" href="Data.Sum.Function.Setoid.html#1346" class="Function">⊎-injective</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="3271" href="Data.Sum.Function.Setoid.html#3109" class="Bound">S↣T</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="3287" href="Data.Sum.Function.Setoid.html#3125" class="Bound">U↣V</a><a id="3290" class="Symbol">)</a>
  <a id="3294" class="Symbol">}</a> <a id="3296" class="Keyword">where</a> <a id="3302" class="Keyword">open</a> <a id="3307" href="Function.Bundles.html#2415" class="Module">Injection</a>

<a id="3318" class="Keyword">infixr</a> <a id="3325" class="Number">1</a> <a id="3327" href="Data.Sum.Function.Setoid.html#3354" class="Function Operator">_⊎-surjection_</a> <a id="3342" href="Data.Sum.Function.Setoid.html#5166" class="Function Operator">_⊎-inverse_</a>
<a id="_⊎-surjection_"></a><a id="3354" href="Data.Sum.Function.Setoid.html#3354" class="Function Operator">_⊎-surjection_</a> <a id="3369" class="Symbol">:</a> <a id="3371" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="3382" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3384" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="3399" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="3401" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="3403" class="Symbol">→</a>
                 <a id="3422" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3436" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3439" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3445" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3448" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="3449" class="Symbol">)</a>
<a id="3451" href="Data.Sum.Function.Setoid.html#3451" class="Bound">S↠T</a> <a id="3455" href="Data.Sum.Function.Setoid.html#3354" class="Function Operator">⊎-surjection</a> <a id="3468" href="Data.Sum.Function.Setoid.html#3468" class="Bound">U↠V</a> <a id="3472" class="Symbol">=</a> <a id="3474" class="Keyword">record</a>
  <a id="3483" class="Symbol">{</a> <a id="3485" href="Function.Bundles.html#2922" class="Field">to</a>              <a id="3501" class="Symbol">=</a> <a id="3503" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Function.Bundles.html#2922" class="Field">to</a> <a id="3515" href="Data.Sum.Function.Setoid.html#3451" class="Bound">S↠T</a><a id="3518" class="Symbol">)</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Function.Bundles.html#2922" class="Field">to</a> <a id="3524" href="Data.Sum.Function.Setoid.html#3468" class="Bound">U↠V</a><a id="3527" class="Symbol">)</a>
  <a id="3531" class="Symbol">;</a> <a id="3533" href="Function.Bundles.html#2947" class="Field">cong</a>            <a id="3549" class="Symbol">=</a> <a id="3551" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="3571" href="Data.Sum.Function.Setoid.html#3451" class="Bound">S↠T</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">(</a><a id="3577" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="3582" href="Data.Sum.Function.Setoid.html#3468" class="Bound">U↠V</a><a id="3585" class="Symbol">)</a>
  <a id="3589" class="Symbol">;</a> <a id="3591" href="Function.Bundles.html#2989" class="Field">surjective</a>      <a id="3607" class="Symbol">=</a> <a id="3609" href="Data.Sum.Function.Setoid.html#1959" class="Function">⊎-surjective</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="3634" href="Data.Sum.Function.Setoid.html#3451" class="Bound">S↠T</a><a id="3637" class="Symbol">)</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="3651" href="Data.Sum.Function.Setoid.html#3468" class="Bound">U↠V</a><a id="3654" class="Symbol">)</a>
  <a id="3658" class="Symbol">}</a> <a id="3660" class="Keyword">where</a> <a id="3666" class="Keyword">open</a> <a id="3671" href="Function.Bundles.html#2865" class="Module">Surjection</a>

<a id="_⊎-bijection_"></a><a id="3683" href="Data.Sum.Function.Setoid.html#3683" class="Function Operator">_⊎-bijection_</a> <a id="3697" class="Symbol">:</a> <a id="3699" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="3709" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3711" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3713" class="Symbol">→</a> <a id="3715" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="3725" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="3727" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="3729" class="Symbol">→</a>
                 <a id="3748" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="3761" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3764" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="3770" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="3773" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="3774" class="Symbol">)</a>
<a id="3776" href="Data.Sum.Function.Setoid.html#3776" class="Bound">S⤖T</a> <a id="3780" href="Data.Sum.Function.Setoid.html#3683" class="Function Operator">⊎-bijection</a> <a id="3792" href="Data.Sum.Function.Setoid.html#3792" class="Bound">U⤖V</a> <a id="3796" class="Symbol">=</a> <a id="3798" class="Keyword">record</a>
  <a id="3807" class="Symbol">{</a> <a id="3809" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="3819" class="Symbol">=</a> <a id="3821" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Function.Bundles.html#3586" class="Field">to</a> <a id="3833" href="Data.Sum.Function.Setoid.html#3776" class="Bound">S⤖T</a><a id="3836" class="Symbol">)</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Function.Bundles.html#3586" class="Field">to</a> <a id="3842" href="Data.Sum.Function.Setoid.html#3792" class="Bound">U⤖V</a><a id="3845" class="Symbol">)</a>
  <a id="3849" class="Symbol">;</a> <a id="3851" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="3861" class="Symbol">=</a> <a id="3863" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="3877" class="Symbol">(</a><a id="3878" href="Function.Bundles.html#3610" class="Field">cong</a> <a id="3883" href="Data.Sum.Function.Setoid.html#3776" class="Bound">S⤖T</a><a id="3886" class="Symbol">)</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Function.Bundles.html#3610" class="Field">cong</a> <a id="3894" href="Data.Sum.Function.Setoid.html#3792" class="Bound">U⤖V</a><a id="3897" class="Symbol">)</a>
  <a id="3901" class="Symbol">;</a> <a id="3903" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Data.Sum.Function.Setoid.html#1346" class="Function">⊎-injective</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="3938" href="Data.Sum.Function.Setoid.html#3776" class="Bound">S⤖T</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="3954" href="Data.Sum.Function.Setoid.html#3792" class="Bound">U⤖V</a><a id="3957" class="Symbol">)</a> <a id="3959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="3977" href="Data.Sum.Function.Setoid.html#1959" class="Function">⊎-surjective</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="4002" href="Data.Sum.Function.Setoid.html#3776" class="Bound">S⤖T</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="4019" href="Data.Sum.Function.Setoid.html#3792" class="Bound">U⤖V</a><a id="4022" class="Symbol">)</a>
  <a id="4026" class="Symbol">}</a> <a id="4028" class="Keyword">where</a> <a id="4034" class="Keyword">open</a> <a id="4039" href="Function.Bundles.html#3530" class="Module">Bijection</a>

<a id="_⊎-leftInverse_"></a><a id="4050" href="Data.Sum.Function.Setoid.html#4050" class="Function Operator">_⊎-leftInverse_</a> <a id="4066" class="Symbol">:</a> <a id="4068" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="4080" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="4082" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="4098" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="4100" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="4102" class="Symbol">→</a>
                  <a id="4122" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="4137" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="4140" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="4146" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="4149" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="4150" class="Symbol">)</a>
<a id="4152" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a> <a id="4156" href="Data.Sum.Function.Setoid.html#4050" class="Function Operator">⊎-leftInverse</a> <a id="4170" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a> <a id="4174" class="Symbol">=</a> <a id="4176" class="Keyword">record</a>
  <a id="4185" class="Symbol">{</a> <a id="4187" href="Function.Bundles.html#5433" class="Field">to</a>              <a id="4203" class="Symbol">=</a> <a id="4205" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Function.Bundles.html#5433" class="Field">to</a> <a id="4217" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Function.Bundles.html#5433" class="Field">to</a> <a id="4226" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a><a id="4229" class="Symbol">)</a>
  <a id="4233" class="Symbol">;</a> <a id="4235" href="Function.Bundles.html#5457" class="Field">from</a>            <a id="4251" class="Symbol">=</a> <a id="4253" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Function.Bundles.html#5457" class="Field">from</a> <a id="4267" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a><a id="4270" class="Symbol">)</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Function.Bundles.html#5457" class="Field">from</a> <a id="4278" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a><a id="4281" class="Symbol">)</a>
  <a id="4285" class="Symbol">;</a> <a id="4287" href="Function.Bundles.html#5481" class="Field">to-cong</a>         <a id="4303" class="Symbol">=</a> <a id="4305" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Function.Bundles.html#5481" class="Field">to-cong</a> <a id="4328" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a><a id="4331" class="Symbol">)</a> <a id="4333" class="Symbol">(</a><a id="4334" href="Function.Bundles.html#5481" class="Field">to-cong</a> <a id="4342" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a><a id="4345" class="Symbol">)</a>
  <a id="4349" class="Symbol">;</a> <a id="4351" href="Function.Bundles.html#5522" class="Field">from-cong</a>       <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="4394" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a><a id="4397" class="Symbol">)</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="4410" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a><a id="4413" class="Symbol">)</a>
  <a id="4417" class="Symbol">;</a> <a id="4419" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>        <a id="4435" class="Symbol">=</a> <a id="4437" class="Symbol">λ</a> <a id="4439" class="Symbol">{</a> <a id="4441" class="Symbol">{</a><a id="4442" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4447" class="Symbol">_}</a> <a id="4450" class="Symbol">{</a><a id="4451" class="DottedPattern Symbol">.(</a><a id="4453" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="4458" class="DottedPattern Symbol">_)</a><a id="4460" class="Symbol">}</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="4468" href="Data.Sum.Function.Setoid.html#4468" class="Bound">x</a><a id="4469" class="Symbol">)</a> <a id="4471" class="Symbol">→</a> <a id="4473" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="4478" class="Symbol">(</a><a id="4479" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="4488" href="Data.Sum.Function.Setoid.html#4152" class="Bound">S↩T</a> <a id="4492" href="Data.Sum.Function.Setoid.html#4468" class="Bound">x</a><a id="4493" class="Symbol">)</a>
                        <a id="4519" class="Symbol">;</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4527" class="Symbol">_}</a> <a id="4530" class="Symbol">{</a><a id="4531" class="DottedPattern Symbol">.(</a><a id="4533" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="4538" class="DottedPattern Symbol">_)</a><a id="4540" class="Symbol">}</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4548" href="Data.Sum.Function.Setoid.html#4548" class="Bound">x</a><a id="4549" class="Symbol">)</a> <a id="4551" class="Symbol">→</a> <a id="4553" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Function.Bundles.html#5565" class="Field">inverseˡ</a> <a id="4568" href="Data.Sum.Function.Setoid.html#4170" class="Bound">U↩V</a> <a id="4572" href="Data.Sum.Function.Setoid.html#4548" class="Bound">x</a><a id="4573" class="Symbol">)}</a>
  <a id="4578" class="Symbol">}</a> <a id="4580" class="Keyword">where</a> <a id="4586" class="Keyword">open</a> <a id="4591" href="Function.Bundles.html#5375" class="Module">LeftInverse</a>

<a id="_⊎-rightInverse_"></a><a id="4604" href="Data.Sum.Function.Setoid.html#4604" class="Function Operator">_⊎-rightInverse_</a> <a id="4621" class="Symbol">:</a> <a id="4623" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="4636" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="4638" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="4655" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="4657" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="4659" class="Symbol">→</a>
                   <a id="4680" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="4693" class="Symbol">(</a><a id="4694" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="4696" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="4699" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="4700" class="Symbol">)</a> <a id="4702" class="Symbol">(</a><a id="4703" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="4705" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="4708" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="4709" class="Symbol">)</a>
<a id="4711" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a> <a id="4715" href="Data.Sum.Function.Setoid.html#4604" class="Function Operator">⊎-rightInverse</a> <a id="4730" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a> <a id="4734" class="Symbol">=</a> <a id="4736" class="Keyword">record</a>
  <a id="4745" class="Symbol">{</a> <a id="4747" href="Function.Bundles.html#6568" class="Field">to</a>              <a id="4763" class="Symbol">=</a> <a id="4765" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Function.Bundles.html#6568" class="Field">to</a> <a id="4777" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a><a id="4780" class="Symbol">)</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Function.Bundles.html#6568" class="Field">to</a> <a id="4786" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a><a id="4789" class="Symbol">)</a>
  <a id="4793" class="Symbol">;</a> <a id="4795" href="Function.Bundles.html#6592" class="Field">from</a>            <a id="4811" class="Symbol">=</a> <a id="4813" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4821" class="Symbol">(</a><a id="4822" href="Function.Bundles.html#6592" class="Field">from</a> <a id="4827" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Symbol">(</a><a id="4833" href="Function.Bundles.html#6592" class="Field">from</a> <a id="4838" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a><a id="4841" class="Symbol">)</a>
  <a id="4845" class="Symbol">;</a> <a id="4847" href="Function.Bundles.html#6616" class="Field">to-cong</a>         <a id="4863" class="Symbol">=</a> <a id="4865" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Function.Bundles.html#6616" class="Field">to-cong</a> <a id="4888" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a><a id="4891" class="Symbol">)</a> <a id="4893" class="Symbol">(</a><a id="4894" href="Function.Bundles.html#6616" class="Field">to-cong</a> <a id="4902" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a><a id="4905" class="Symbol">)</a>
  <a id="4909" class="Symbol">;</a> <a id="4911" href="Function.Bundles.html#6657" class="Field">from-cong</a>       <a id="4927" class="Symbol">=</a> <a id="4929" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="4943" class="Symbol">(</a><a id="4944" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="4954" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a><a id="4957" class="Symbol">)</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="4970" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a><a id="4973" class="Symbol">)</a>
  <a id="4977" class="Symbol">;</a> <a id="4979" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>        <a id="4995" class="Symbol">=</a> <a id="4997" class="Symbol">λ</a> <a id="4999" class="Symbol">{</a> <a id="5001" class="Symbol">{</a><a id="5002" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5007" class="Symbol">_}</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5016" href="Data.Sum.Function.Setoid.html#5016" class="Bound">x</a><a id="5017" class="Symbol">)</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Function.Bundles.html#6702" class="Field">inverseʳ</a> <a id="5036" href="Data.Sum.Function.Setoid.html#4711" class="Bound">S↪T</a> <a id="5040" href="Data.Sum.Function.Setoid.html#5016" class="Bound">x</a><a id="5041" class="Symbol">)</a>
                        <a id="5067" class="Symbol">;</a> <a id="5069" class="Symbol">{</a><a id="5070" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5075" class="Symbol">_}</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5084" href="Data.Sum.Function.Setoid.html#5084" class="Bound">x</a><a id="5085" class="Symbol">)</a> <a id="5087" class="Symbol">→</a> <a id="5089" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Function.Bundles.html#6702" class="Field">inverseʳ</a> <a id="5104" href="Data.Sum.Function.Setoid.html#4730" class="Bound">U↪V</a> <a id="5108" href="Data.Sum.Function.Setoid.html#5084" class="Bound">x</a><a id="5109" class="Symbol">)</a>
                        <a id="5135" class="Symbol">}</a>
  <a id="5139" class="Symbol">}</a> <a id="5141" class="Keyword">where</a> <a id="5147" class="Keyword">open</a> <a id="5152" href="Function.Bundles.html#6509" class="Module">RightInverse</a>

<a id="_⊎-inverse_"></a><a id="5166" href="Data.Sum.Function.Setoid.html#5166" class="Function Operator">_⊎-inverse_</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="5188" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="5190" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="5192" class="Symbol">→</a> <a id="5194" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="5202" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a> <a id="5204" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a> <a id="5206" class="Symbol">→</a>
              <a id="5222" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Data.Sum.Function.Setoid.html#723" class="Generalizable">S</a> <a id="5233" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="5236" href="Data.Sum.Function.Setoid.html#727" class="Generalizable">U</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Data.Sum.Function.Setoid.html#725" class="Generalizable">T</a> <a id="5242" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="5245" href="Data.Sum.Function.Setoid.html#729" class="Generalizable">V</a><a id="5246" class="Symbol">)</a>
<a id="5248" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a> <a id="5252" href="Data.Sum.Function.Setoid.html#5166" class="Function Operator">⊎-inverse</a> <a id="5262" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a> <a id="5266" class="Symbol">=</a> <a id="5268" class="Keyword">record</a>
  <a id="5277" class="Symbol">{</a> <a id="5279" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="5289" class="Symbol">=</a> <a id="5291" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5299" class="Symbol">(</a><a id="5300" href="Function.Bundles.html#7394" class="Field">to</a> <a id="5303" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a><a id="5306" class="Symbol">)</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Function.Bundles.html#7394" class="Field">to</a> <a id="5312" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a><a id="5315" class="Symbol">)</a>
  <a id="5319" class="Symbol">;</a> <a id="5321" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="5331" class="Symbol">=</a> <a id="5333" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5341" class="Symbol">(</a><a id="5342" href="Function.Bundles.html#7418" class="Field">from</a> <a id="5347" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">(</a><a id="5353" href="Function.Bundles.html#7418" class="Field">from</a> <a id="5358" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a><a id="5361" class="Symbol">)</a>
  <a id="5365" class="Symbol">;</a> <a id="5367" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="5377" class="Symbol">=</a> <a id="5379" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="5402" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a><a id="5405" class="Symbol">)</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="5416" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a><a id="5419" class="Symbol">)</a>
  <a id="5423" class="Symbol">;</a> <a id="5425" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="5435" class="Symbol">=</a> <a id="5437" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">Pointwise.map</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="5462" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a><a id="5465" class="Symbol">)</a> <a id="5467" class="Symbol">(</a><a id="5468" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="5478" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a><a id="5481" class="Symbol">)</a>
  <a id="5485" class="Symbol">;</a> <a id="5487" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="5497" class="Symbol">=</a> <a id="5499" class="Symbol">(λ</a> <a id="5502" class="Symbol">{</a> <a id="5504" class="Symbol">{</a><a id="5505" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5510" class="Symbol">_}</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5519" href="Data.Sum.Function.Setoid.html#5519" class="Bound">x</a><a id="5520" class="Symbol">)</a> <a id="5522" class="Symbol">→</a> <a id="5524" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5529" class="Symbol">(</a><a id="5530" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="5539" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a> <a id="5543" href="Data.Sum.Function.Setoid.html#5519" class="Bound">x</a><a id="5544" class="Symbol">)</a>
                   <a id="5565" class="Symbol">;</a> <a id="5567" class="Symbol">{</a><a id="5568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5573" class="Symbol">_}</a> <a id="5576" class="Symbol">(</a><a id="5577" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5582" href="Data.Sum.Function.Setoid.html#5582" class="Bound">x</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="5602" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a> <a id="5606" href="Data.Sum.Function.Setoid.html#5582" class="Bound">x</a><a id="5607" class="Symbol">)})</a> <a id="5611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="5630" class="Symbol">λ</a> <a id="5632" class="Symbol">{</a> <a id="5634" class="Symbol">{</a><a id="5635" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5640" class="Symbol">_}</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5649" href="Data.Sum.Function.Setoid.html#5649" class="Bound">x</a><a id="5650" class="Symbol">)</a> <a id="5652" class="Symbol">→</a> <a id="5654" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="5669" href="Data.Sum.Function.Setoid.html#5248" class="Bound">S↔T</a> <a id="5673" href="Data.Sum.Function.Setoid.html#5649" class="Bound">x</a><a id="5674" class="Symbol">)</a>
                   <a id="5695" class="Symbol">;</a> <a id="5697" class="Symbol">{</a><a id="5698" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5703" class="Symbol">_}</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5712" href="Data.Sum.Function.Setoid.html#5712" class="Bound">x</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="5732" href="Data.Sum.Function.Setoid.html#5262" class="Bound">U↔V</a> <a id="5736" href="Data.Sum.Function.Setoid.html#5712" class="Bound">x</a><a id="5737" class="Symbol">)</a>
                   <a id="5758" class="Symbol">}</a>
  <a id="5762" class="Symbol">}</a> <a id="5764" class="Keyword">where</a> <a id="5770" class="Keyword">open</a> <a id="5775" href="Function.Bundles.html#7340" class="Module">Inverse</a>



<a id="5786" class="Comment">------------------------------------------------------------------------</a>
<a id="5859" class="Comment">-- DEPRECATED NAMES</a>
<a id="5879" class="Comment">------------------------------------------------------------------------</a>
<a id="5952" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6023" class="Comment">-- not guaranteed.</a>

<a id="6043" class="Comment">-- Version 2.0</a>

<a id="_⊎-left-inverse_"></a><a id="6059" href="Data.Sum.Function.Setoid.html#6059" class="Function Operator">_⊎-left-inverse_</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="Data.Sum.Function.Setoid.html#4050" class="Function Operator">_⊎-leftInverse_</a>
<a id="6094" class="Symbol">{-#</a> <a id="6098" class="Keyword">WARNING_ON_USAGE</a> <a id="6115" class="Pragma">_⊎-left-inverse_</a>
<a id="6132" class="String">&quot;Warning: _⊎-left-inverse_ was deprecated in v2.0.
Please use _⊎-leftInverse_ instead.&quot;</a>
<a id="6220" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Sum.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of sums (disjoint unions)</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Level.html" class="Module">Level</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Function.Base.html" class="Module">Function.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Function.Base.html#4486" class="Function Operator">_∋_</a><a id="379" class="Symbol">;</a> <a id="381" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="384" class="Symbol">;</a> <a id="386" href="Function.Base.html#704" class="Function">id</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="431" class="Symbol">;</a> <a id="433" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="436" class="Symbol">)</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="595" class="Symbol">;</a> <a id="597" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="651" class="Symbol">)</a>


<a id="655" class="Keyword">private</a>
  <a id="665" class="Keyword">variable</a>
    <a id="678" href="Data.Sum.Properties.html#678" class="Generalizable">a</a> <a id="680" href="Data.Sum.Properties.html#680" class="Generalizable">b</a> <a id="682" href="Data.Sum.Properties.html#682" class="Generalizable">c</a> <a id="684" href="Data.Sum.Properties.html#684" class="Generalizable">d</a> <a id="686" href="Data.Sum.Properties.html#686" class="Generalizable">e</a> <a id="688" href="Data.Sum.Properties.html#688" class="Generalizable">f</a> <a id="690" class="Symbol">:</a> <a id="692" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="702" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="704" class="Symbol">:</a> <a id="706" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="710" href="Data.Sum.Properties.html#678" class="Generalizable">a</a>
    <a id="716" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="718" class="Symbol">:</a> <a id="720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="724" href="Data.Sum.Properties.html#680" class="Generalizable">b</a>
    <a id="730" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="732" class="Symbol">:</a> <a id="734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="738" href="Data.Sum.Properties.html#682" class="Generalizable">c</a>
    <a id="744" href="Data.Sum.Properties.html#744" class="Generalizable">D</a> <a id="746" class="Symbol">:</a> <a id="748" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="752" href="Data.Sum.Properties.html#684" class="Generalizable">d</a>
    <a id="758" href="Data.Sum.Properties.html#758" class="Generalizable">E</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="766" href="Data.Sum.Properties.html#686" class="Generalizable">e</a>
    <a id="772" href="Data.Sum.Properties.html#772" class="Generalizable">F</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Sum.Properties.html#688" class="Generalizable">f</a>

<a id="inj₁-injective"></a><a id="783" href="Data.Sum.Properties.html#783" class="Function">inj₁-injective</a> <a id="798" class="Symbol">:</a> <a id="800" class="Symbol">∀</a> <a id="802" class="Symbol">{</a><a id="803" href="Data.Sum.Properties.html#803" class="Bound">x</a> <a id="805" href="Data.Sum.Properties.html#805" class="Bound">y</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">→</a> <a id="810" class="Symbol">(</a><a id="811" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="813" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="815" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="817" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="819" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="824" href="Data.Sum.Properties.html#803" class="Bound">x</a><a id="825" class="Symbol">)</a> <a id="827" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="829" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="834" href="Data.Sum.Properties.html#805" class="Bound">y</a> <a id="836" class="Symbol">→</a> <a id="838" href="Data.Sum.Properties.html#803" class="Bound">x</a> <a id="840" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="842" href="Data.Sum.Properties.html#805" class="Bound">y</a>
<a id="844" href="Data.Sum.Properties.html#783" class="Function">inj₁-injective</a> <a id="859" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="864" class="Symbol">=</a> <a id="866" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inj₂-injective"></a><a id="872" href="Data.Sum.Properties.html#872" class="Function">inj₂-injective</a> <a id="887" class="Symbol">:</a> <a id="889" class="Symbol">∀</a> <a id="891" class="Symbol">{</a><a id="892" href="Data.Sum.Properties.html#892" class="Bound">x</a> <a id="894" href="Data.Sum.Properties.html#894" class="Bound">y</a><a id="895" class="Symbol">}</a> <a id="897" class="Symbol">→</a> <a id="899" class="Symbol">(</a><a id="900" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="902" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="904" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="906" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="908" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="913" href="Data.Sum.Properties.html#892" class="Bound">x</a><a id="914" class="Symbol">)</a> <a id="916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="918" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="923" href="Data.Sum.Properties.html#894" class="Bound">y</a> <a id="925" class="Symbol">→</a> <a id="927" href="Data.Sum.Properties.html#892" class="Bound">x</a> <a id="929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="931" href="Data.Sum.Properties.html#894" class="Bound">y</a>
<a id="933" href="Data.Sum.Properties.html#872" class="Function">inj₂-injective</a> <a id="948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="953" class="Symbol">=</a> <a id="955" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="961" class="Keyword">module</a> <a id="968" href="Data.Sum.Properties.html#968" class="Module">_</a> <a id="970" class="Symbol">(</a><a id="971" href="Data.Sum.Properties.html#971" class="Bound">dec₁</a> <a id="976" class="Symbol">:</a> <a id="978" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="988" class="Symbol">{</a><a id="989" class="Argument">A</a> <a id="991" class="Symbol">=</a> <a id="993" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="994" class="Symbol">}</a> <a id="996" class="Symbol">{</a><a id="997" class="Argument">B</a> <a id="999" class="Symbol">=</a> <a id="1001" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1002" class="Symbol">}</a> <a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1007" class="Symbol">)</a>
         <a id="1018" class="Symbol">(</a><a id="1019" href="Data.Sum.Properties.html#1019" class="Bound">dec₂</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1036" class="Symbol">{</a><a id="1037" class="Argument">A</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Symbol">{</a><a id="1045" class="Argument">B</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1050" class="Symbol">}</a> <a id="1052" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Keyword">where</a>

  <a id="1066" href="Data.Sum.Properties.html#1066" class="Function">≡-dec</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1084" class="Symbol">{</a><a id="1085" class="Argument">A</a> <a id="1087" class="Symbol">=</a> <a id="1089" href="Data.Sum.Properties.html#993" class="Bound">A</a> <a id="1091" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1093" href="Data.Sum.Properties.html#1041" class="Bound">B</a><a id="1094" class="Symbol">}</a> <a id="1096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1102" href="Data.Sum.Properties.html#1066" class="Function">≡-dec</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1114" href="Data.Sum.Properties.html#1114" class="Bound">x</a><a id="1115" class="Symbol">)</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1123" href="Data.Sum.Properties.html#1123" class="Bound">y</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">=</a> <a id="1128" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1139" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Data.Sum.Properties.html#783" class="Function">inj₁-injective</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Data.Sum.Properties.html#971" class="Bound">dec₁</a> <a id="1166" href="Data.Sum.Properties.html#1114" class="Bound">x</a> <a id="1168" href="Data.Sum.Properties.html#1123" class="Bound">y</a><a id="1169" class="Symbol">)</a>
  <a id="1173" href="Data.Sum.Properties.html#1066" class="Function">≡-dec</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1185" href="Data.Sum.Properties.html#1185" class="Bound">x</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1194" href="Data.Sum.Properties.html#1194" class="Bound">y</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">=</a> <a id="1199" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1202" class="Symbol">λ()</a>
  <a id="1208" href="Data.Sum.Properties.html#1066" class="Function">≡-dec</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1220" href="Data.Sum.Properties.html#1220" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1229" href="Data.Sum.Properties.html#1229" class="Bound">y</a><a id="1230" class="Symbol">)</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1237" class="Symbol">λ()</a>
  <a id="1243" href="Data.Sum.Properties.html#1066" class="Function">≡-dec</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1255" href="Data.Sum.Properties.html#1255" class="Bound">x</a><a id="1256" class="Symbol">)</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1264" href="Data.Sum.Properties.html#1264" class="Bound">y</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1280" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1284" class="Symbol">)</a> <a id="1286" href="Data.Sum.Properties.html#872" class="Function">inj₂-injective</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Data.Sum.Properties.html#1019" class="Bound">dec₂</a> <a id="1307" href="Data.Sum.Properties.html#1255" class="Bound">x</a> <a id="1309" href="Data.Sum.Properties.html#1264" class="Bound">y</a><a id="1310" class="Symbol">)</a>

<a id="swap-involutive"></a><a id="1313" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1336" class="Symbol">{</a><a id="1337" class="Argument">A</a> <a id="1339" class="Symbol">=</a> <a id="1341" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" class="Argument">B</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1350" class="Symbol">}</a> <a id="1352" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1354" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1359" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1361" href="Function.Base.html#704" class="Function">id</a>
<a id="1364" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1384" class="Symbol">(λ</a> <a id="1387" href="Data.Sum.Properties.html#1387" class="Bound">_</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1395" class="Symbol">)</a> <a id="1397" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1399" class="Symbol">(λ</a> <a id="1402" href="Data.Sum.Properties.html#1402" class="Bound">_</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1410" class="Symbol">)</a> <a id="1412" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="swap-↔"></a><a id="1415" href="Data.Sum.Properties.html#1415" class="Function">swap-↔</a> <a id="1422" class="Symbol">:</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="1427" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1429" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1430" class="Symbol">)</a> <a id="1432" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="1437" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1439" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1440" class="Symbol">)</a>
<a id="1442" href="Data.Sum.Properties.html#1415" class="Function">swap-↔</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1457" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1462" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1467" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a> <a id="1483" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a>

<a id="map-id"></a><a id="1500" href="Data.Sum.Properties.html#1500" class="Function">map-id</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1513" class="Symbol">{</a><a id="1514" class="Argument">A</a> <a id="1516" class="Symbol">=</a> <a id="1518" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" class="Argument">B</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1527" class="Symbol">}</a> <a id="1529" href="Function.Base.html#704" class="Function">id</a> <a id="1532" href="Function.Base.html#704" class="Function">id</a> <a id="1535" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1537" href="Function.Base.html#704" class="Function">id</a>
<a id="1540" href="Data.Sum.Properties.html#1500" class="Function">map-id</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1553" class="Symbol">_)</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1563" href="Data.Sum.Properties.html#1500" class="Function">map-id</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1576" class="Symbol">_)</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-∘"></a><a id="1587" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a> <a id="1593" class="Symbol">:</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Data.Sum.Properties.html#1596" class="Bound">f</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1605" class="Symbol">)</a>
              <a id="1621" class="Symbol">{</a><a id="1622" href="Data.Sum.Properties.html#1622" class="Bound">g</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1631" class="Symbol">}</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Data.Sum.Properties.html#1634" class="Bound">h</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Data.Sum.Properties.html#744" class="Generalizable">D</a> <a id="1640" class="Symbol">→</a> <a id="1642" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">→</a>
              <a id="1661" href="Data.Sum.Properties.html#1596" class="Bound">f</a> <a id="1663" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1665" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1667" href="Data.Sum.Properties.html#1622" class="Bound">g</a> <a id="1669" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1671" href="Data.Sum.Properties.html#1634" class="Bound">h</a> <a id="1673" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1675" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1677" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1679" href="Data.Sum.Properties.html#1596" class="Bound">f</a> <a id="1681" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1683" href="Data.Sum.Properties.html#1622" class="Bound">g</a> <a id="1685" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1687" href="Data.Sum.Properties.html#1596" class="Bound">f</a> <a id="1689" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1691" href="Data.Sum.Properties.html#1634" class="Bound">h</a> <a id="1693" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1695" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a> <a id="1701" class="Symbol">_</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1709" class="Symbol">_)</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1719" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a> <a id="1725" class="Symbol">_</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1733" class="Symbol">_)</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-map"></a><a id="1744" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a> <a id="1752" class="Symbol">:</a> <a id="1754" class="Symbol">{</a><a id="1755" href="Data.Sum.Properties.html#1755" class="Bound">f</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1764" class="Symbol">}</a>  <a id="1767" class="Symbol">{</a><a id="1768" href="Data.Sum.Properties.html#1768" class="Bound">g</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="1777" class="Symbol">}</a>
          <a id="1789" class="Symbol">{</a><a id="1790" href="Data.Sum.Properties.html#1790" class="Bound">f′</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Data.Sum.Properties.html#758" class="Generalizable">E</a><a id="1800" class="Symbol">}</a> <a id="1802" class="Symbol">{</a><a id="1803" href="Data.Sum.Properties.html#1803" class="Bound">g′</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="Data.Sum.Properties.html#744" class="Generalizable">D</a> <a id="1810" class="Symbol">→</a> <a id="1812" href="Data.Sum.Properties.html#758" class="Generalizable">E</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">→</a>
          <a id="1827" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1829" href="Data.Sum.Properties.html#1790" class="Bound">f′</a> <a id="1832" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1834" href="Data.Sum.Properties.html#1803" class="Bound">g′</a> <a id="1837" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1839" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1841" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1845" href="Data.Sum.Properties.html#1755" class="Bound">f</a> <a id="1847" href="Data.Sum.Properties.html#1768" class="Bound">g</a> <a id="1849" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="1851" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1853" href="Data.Sum.Properties.html#1790" class="Bound">f′</a> <a id="1856" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1858" href="Data.Sum.Properties.html#1755" class="Bound">f</a> <a id="1860" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1862" href="Data.Sum.Properties.html#1803" class="Bound">g′</a> <a id="1865" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1867" href="Data.Sum.Properties.html#1768" class="Bound">g</a> <a id="1869" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1871" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1885" class="Symbol">_)</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1895" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1909" class="Symbol">_)</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-map"></a><a id="1920" href="Data.Sum.Properties.html#1920" class="Function">map-map</a> <a id="1928" class="Symbol">:</a> <a id="1930" class="Symbol">{</a><a id="1931" href="Data.Sum.Properties.html#1931" class="Bound">f</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="1940" class="Symbol">}</a>  <a id="1943" class="Symbol">{</a><a id="1944" href="Data.Sum.Properties.html#1944" class="Bound">g</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="1953" class="Symbol">}</a>
              <a id="1969" class="Symbol">{</a><a id="1970" href="Data.Sum.Properties.html#1970" class="Bound">f′</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Data.Sum.Properties.html#758" class="Generalizable">E</a><a id="1980" class="Symbol">}</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Data.Sum.Properties.html#1983" class="Bound">g′</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Data.Sum.Properties.html#744" class="Generalizable">D</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Data.Sum.Properties.html#772" class="Generalizable">F</a><a id="1993" class="Symbol">}</a> <a id="1995" class="Symbol">→</a>
              <a id="2011" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2015" href="Data.Sum.Properties.html#1970" class="Bound">f′</a> <a id="2018" href="Data.Sum.Properties.html#1983" class="Bound">g′</a> <a id="2021" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2023" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2027" href="Data.Sum.Properties.html#1931" class="Bound">f</a> <a id="2029" href="Data.Sum.Properties.html#1944" class="Bound">g</a> <a id="2031" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2033" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Data.Sum.Properties.html#1970" class="Bound">f′</a> <a id="2041" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2043" href="Data.Sum.Properties.html#1931" class="Bound">f</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Data.Sum.Properties.html#1983" class="Bound">g′</a> <a id="2050" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2052" href="Data.Sum.Properties.html#1944" class="Bound">g</a><a id="2053" class="Symbol">)</a>
<a id="2055" href="Data.Sum.Properties.html#1920" class="Function">map-map</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2069" class="Symbol">_)</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2079" href="Data.Sum.Properties.html#1920" class="Function">map-map</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2093" class="Symbol">_)</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map₁₂-map₂₁"></a><a id="2104" href="Data.Sum.Properties.html#2104" class="Function">map₁₂-map₂₁</a> <a id="2116" class="Symbol">:</a> <a id="2118" class="Symbol">{</a><a id="2119" href="Data.Sum.Properties.html#2119" class="Bound">f</a> <a id="2121" class="Symbol">:</a> <a id="2123" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2128" class="Symbol">}</a> <a id="2130" class="Symbol">{</a><a id="2131" href="Data.Sum.Properties.html#2131" class="Bound">g</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">→</a>
                <a id="2160" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2165" href="Data.Sum.Properties.html#2119" class="Bound">f</a> <a id="2167" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2169" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2174" href="Data.Sum.Properties.html#2131" class="Bound">g</a> <a id="2176" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2178" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2183" href="Data.Sum.Properties.html#2131" class="Bound">g</a> <a id="2185" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2187" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2192" href="Data.Sum.Properties.html#2119" class="Bound">f</a>
<a id="2194" href="Data.Sum.Properties.html#2104" class="Function">map₁₂-map₂₁</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2212" class="Symbol">_)</a> <a id="2215" class="Symbol">=</a> <a id="2217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2222" href="Data.Sum.Properties.html#2104" class="Function">map₁₂-map₂₁</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2240" class="Symbol">_)</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocˡ"></a><a id="2251" href="Data.Sum.Properties.html#2251" class="Function">map-assocˡ</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Data.Sum.Properties.html#2265" class="Bound">f</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Data.Sum.Properties.html#730" class="Generalizable">C</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">(</a><a id="2277" href="Data.Sum.Properties.html#2277" class="Bound">g</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="2283" class="Symbol">→</a> <a id="2285" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Data.Sum.Properties.html#2289" class="Bound">h</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Data.Sum.Properties.html#772" class="Generalizable">F</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a>
  <a id="2304" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2313" href="Data.Sum.Properties.html#2265" class="Bound">f</a> <a id="2315" href="Data.Sum.Properties.html#2277" class="Bound">g</a><a id="2316" class="Symbol">)</a> <a id="2318" href="Data.Sum.Properties.html#2289" class="Bound">h</a> <a id="2320" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2322" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2329" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2331" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2338" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2340" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2344" href="Data.Sum.Properties.html#2265" class="Bound">f</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2351" href="Data.Sum.Properties.html#2277" class="Bound">g</a> <a id="2353" href="Data.Sum.Properties.html#2289" class="Bound">h</a><a id="2354" class="Symbol">)</a>
<a id="2356" href="Data.Sum.Properties.html#2251" class="Function">map-assocˡ</a> <a id="2367" class="Symbol">_</a> <a id="2369" class="Symbol">_</a> <a id="2371" class="Symbol">_</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>       <a id="2385" href="Data.Sum.Properties.html#2385" class="Bound">x</a> <a id="2387" class="Symbol">)</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2396" href="Data.Sum.Properties.html#2251" class="Function">map-assocˡ</a> <a id="2407" class="Symbol">_</a> <a id="2409" class="Symbol">_</a> <a id="2411" class="Symbol">_</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2425" href="Data.Sum.Properties.html#2425" class="Bound">y</a><a id="2426" class="Symbol">))</a> <a id="2429" class="Symbol">=</a> <a id="2431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2436" href="Data.Sum.Properties.html#2251" class="Function">map-assocˡ</a> <a id="2447" class="Symbol">_</a> <a id="2449" class="Symbol">_</a> <a id="2451" class="Symbol">_</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2465" href="Data.Sum.Properties.html#2465" class="Bound">z</a><a id="2466" class="Symbol">))</a> <a id="2469" class="Symbol">=</a> <a id="2471" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocʳ"></a><a id="2477" href="Data.Sum.Properties.html#2477" class="Function">map-assocʳ</a> <a id="2488" class="Symbol">:</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Data.Sum.Properties.html#2491" class="Bound">f</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Data.Sum.Properties.html#730" class="Generalizable">C</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Data.Sum.Properties.html#2503" class="Bound">g</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Data.Sum.Properties.html#716" class="Generalizable">B</a> <a id="2509" class="Symbol">→</a> <a id="2511" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="2512" class="Symbol">)</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Data.Sum.Properties.html#2515" class="Bound">h</a> <a id="2517" class="Symbol">:</a> <a id="2519" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Data.Sum.Properties.html#772" class="Generalizable">F</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">→</a>
  <a id="2530" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2534" href="Data.Sum.Properties.html#2491" class="Bound">f</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2541" href="Data.Sum.Properties.html#2503" class="Bound">g</a> <a id="2543" href="Data.Sum.Properties.html#2515" class="Bound">h</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2548" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2555" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2557" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2564" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2566" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2575" href="Data.Sum.Properties.html#2491" class="Bound">f</a> <a id="2577" href="Data.Sum.Properties.html#2503" class="Bound">g</a><a id="2578" class="Symbol">)</a> <a id="2580" href="Data.Sum.Properties.html#2515" class="Bound">h</a>
<a id="2582" href="Data.Sum.Properties.html#2477" class="Function">map-assocʳ</a> <a id="2593" class="Symbol">_</a> <a id="2595" class="Symbol">_</a> <a id="2597" class="Symbol">_</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2611" href="Data.Sum.Properties.html#2611" class="Bound">x</a><a id="2612" class="Symbol">))</a> <a id="2615" class="Symbol">=</a> <a id="2617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2622" href="Data.Sum.Properties.html#2477" class="Function">map-assocʳ</a> <a id="2633" class="Symbol">_</a> <a id="2635" class="Symbol">_</a> <a id="2637" class="Symbol">_</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2651" href="Data.Sum.Properties.html#2651" class="Bound">y</a><a id="2652" class="Symbol">))</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2662" href="Data.Sum.Properties.html#2477" class="Function">map-assocʳ</a> <a id="2673" class="Symbol">_</a> <a id="2675" class="Symbol">_</a> <a id="2677" class="Symbol">_</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>       <a id="2691" href="Data.Sum.Properties.html#2691" class="Bound">z</a> <a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-cong"></a><a id="2703" href="Data.Sum.Properties.html#2703" class="Function">[,]-cong</a> <a id="2712" class="Symbol">:</a> <a id="2714" class="Symbol">{</a><a id="2715" href="Data.Sum.Properties.html#2715" class="Bound">f</a> <a id="2717" href="Data.Sum.Properties.html#2717" class="Bound">f′</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2727" class="Symbol">}</a> <a id="2729" class="Symbol">{</a><a id="2730" href="Data.Sum.Properties.html#2730" class="Bound">g</a> <a id="2732" href="Data.Sum.Properties.html#2732" class="Bound">g′</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2739" class="Symbol">→</a> <a id="2741" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2742" class="Symbol">}</a> <a id="2744" class="Symbol">→</a>
           <a id="2757" href="Data.Sum.Properties.html#2715" class="Bound">f</a> <a id="2759" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2761" href="Data.Sum.Properties.html#2717" class="Bound">f′</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Sum.Properties.html#2730" class="Bound">g</a> <a id="2768" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2770" href="Data.Sum.Properties.html#2732" class="Bound">g′</a> <a id="2773" class="Symbol">→</a>
           <a id="2786" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2788" href="Data.Sum.Properties.html#2715" class="Bound">f</a> <a id="2790" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2792" href="Data.Sum.Properties.html#2730" class="Bound">g</a> <a id="2794" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2796" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2798" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2800" href="Data.Sum.Properties.html#2717" class="Bound">f′</a> <a id="2803" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2805" href="Data.Sum.Properties.html#2732" class="Bound">g′</a> <a id="2808" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2810" href="Data.Sum.Properties.html#2703" class="Function">[,]-cong</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="[-,]-cong"></a><a id="2828" href="Data.Sum.Properties.html#2828" class="Function">[-,]-cong</a> <a id="2838" class="Symbol">:</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Sum.Properties.html#2841" class="Bound">f</a> <a id="2843" href="Data.Sum.Properties.html#2843" class="Bound">f′</a> <a id="2846" class="Symbol">:</a> <a id="2848" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2853" class="Symbol">}</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Data.Sum.Properties.html#2856" class="Bound">g</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2865" class="Symbol">}</a> <a id="2867" class="Symbol">→</a>
            <a id="2881" href="Data.Sum.Properties.html#2841" class="Bound">f</a> <a id="2883" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2885" href="Data.Sum.Properties.html#2843" class="Bound">f′</a> <a id="2888" class="Symbol">→</a>
            <a id="2902" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2904" href="Data.Sum.Properties.html#2841" class="Bound">f</a> <a id="2906" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2908" href="Data.Sum.Properties.html#2856" class="Bound">g</a> <a id="2910" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2912" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="2914" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2916" href="Data.Sum.Properties.html#2843" class="Bound">f′</a> <a id="2919" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2921" href="Data.Sum.Properties.html#2856" class="Bound">g</a> <a id="2923" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2925" href="Data.Sum.Properties.html#2828" class="Function">[-,]-cong</a> <a id="2935" class="Symbol">=</a> <a id="2937" href="Data.Sum.Base.html#811" class="Function Operator">[_,</a> <a id="2941" class="Symbol">(λ</a> <a id="2944" href="Data.Sum.Properties.html#2944" class="Bound">_</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2952" class="Symbol">)</a> <a id="2954" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="[,-]-cong"></a><a id="2957" href="Data.Sum.Properties.html#2957" class="Function">[,-]-cong</a> <a id="2967" class="Symbol">:</a> <a id="2969" class="Symbol">{</a><a id="2970" href="Data.Sum.Properties.html#2970" class="Bound">f</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="2976" class="Symbol">→</a> <a id="2978" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2979" class="Symbol">}</a> <a id="2981" class="Symbol">{</a><a id="2982" href="Data.Sum.Properties.html#2982" class="Bound">g</a> <a id="2984" href="Data.Sum.Properties.html#2984" class="Bound">g′</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="2991" class="Symbol">→</a> <a id="2993" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">→</a>
            <a id="3010" href="Data.Sum.Properties.html#2982" class="Bound">g</a> <a id="3012" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3014" href="Data.Sum.Properties.html#2984" class="Bound">g′</a> <a id="3017" class="Symbol">→</a>
            <a id="3031" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3033" href="Data.Sum.Properties.html#2970" class="Bound">f</a> <a id="3035" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3037" href="Data.Sum.Properties.html#2982" class="Bound">g</a> <a id="3039" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3041" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3043" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3045" href="Data.Sum.Properties.html#2970" class="Bound">f</a> <a id="3047" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3049" href="Data.Sum.Properties.html#2984" class="Bound">g′</a> <a id="3052" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="3054" href="Data.Sum.Properties.html#2957" class="Function">[,-]-cong</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3068" class="Symbol">(λ</a> <a id="3071" href="Data.Sum.Properties.html#3071" class="Bound">_</a> <a id="3073" class="Symbol">→</a> <a id="3075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3079" class="Symbol">)</a> <a id="3081" href="Data.Sum.Base.html#811" class="Function Operator">,_]</a>

<a id="map-cong"></a><a id="3086" href="Data.Sum.Properties.html#3086" class="Function">map-cong</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">{</a><a id="3098" href="Data.Sum.Properties.html#3098" class="Bound">f</a> <a id="3100" href="Data.Sum.Properties.html#3100" class="Bound">f′</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">{</a><a id="3113" href="Data.Sum.Properties.html#3113" class="Bound">g</a> <a id="3115" href="Data.Sum.Properties.html#3115" class="Bound">g′</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="3125" class="Symbol">}</a> <a id="3127" class="Symbol">→</a>
           <a id="3140" href="Data.Sum.Properties.html#3098" class="Bound">f</a> <a id="3142" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3144" href="Data.Sum.Properties.html#3100" class="Bound">f′</a> <a id="3147" class="Symbol">→</a> <a id="3149" href="Data.Sum.Properties.html#3113" class="Bound">g</a> <a id="3151" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3153" href="Data.Sum.Properties.html#3115" class="Bound">g′</a> <a id="3156" class="Symbol">→</a>
           <a id="3169" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3173" href="Data.Sum.Properties.html#3098" class="Bound">f</a> <a id="3175" href="Data.Sum.Properties.html#3113" class="Bound">g</a> <a id="3177" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3179" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3183" href="Data.Sum.Properties.html#3100" class="Bound">f′</a> <a id="3186" href="Data.Sum.Properties.html#3115" class="Bound">g′</a>
<a id="3189" href="Data.Sum.Properties.html#3086" class="Function">map-cong</a> <a id="3198" href="Data.Sum.Properties.html#3198" class="Bound">f≗f′</a> <a id="3203" href="Data.Sum.Properties.html#3203" class="Bound">g≗g′</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3214" href="Data.Sum.Properties.html#3214" class="Bound">x</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">=</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3224" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3229" class="Symbol">(</a><a id="3230" href="Data.Sum.Properties.html#3198" class="Bound">f≗f′</a> <a id="3235" href="Data.Sum.Properties.html#3214" class="Bound">x</a><a id="3236" class="Symbol">)</a>
<a id="3238" href="Data.Sum.Properties.html#3086" class="Function">map-cong</a> <a id="3247" href="Data.Sum.Properties.html#3247" class="Bound">f≗f′</a> <a id="3252" href="Data.Sum.Properties.html#3252" class="Bound">g≗g′</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3263" href="Data.Sum.Properties.html#3263" class="Bound">x</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3273" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Data.Sum.Properties.html#3252" class="Bound">g≗g′</a> <a id="3284" href="Data.Sum.Properties.html#3263" class="Bound">x</a><a id="3285" class="Symbol">)</a>

<a id="map₁-cong"></a><a id="3288" href="Data.Sum.Properties.html#3288" class="Function">map₁-cong</a> <a id="3298" class="Symbol">:</a> <a id="3300" class="Symbol">{</a><a id="3301" href="Data.Sum.Properties.html#3301" class="Bound">f</a> <a id="3303" href="Data.Sum.Properties.html#3303" class="Bound">f′</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Data.Sum.Properties.html#702" class="Generalizable">A</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Data.Sum.Properties.html#716" class="Generalizable">B</a><a id="3313" class="Symbol">}</a> <a id="3315" class="Symbol">→</a>
            <a id="3329" href="Data.Sum.Properties.html#3301" class="Bound">f</a> <a id="3331" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3333" href="Data.Sum.Properties.html#3303" class="Bound">f′</a> <a id="3336" class="Symbol">→</a>
            <a id="3350" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3355" class="Symbol">{</a><a id="3356" class="Argument">B</a> <a id="3358" class="Symbol">=</a> <a id="3360" href="Data.Sum.Properties.html#730" class="Generalizable">C</a><a id="3361" class="Symbol">}</a> <a id="3363" href="Data.Sum.Properties.html#3301" class="Bound">f</a> <a id="3365" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3367" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3372" href="Data.Sum.Properties.html#3303" class="Bound">f′</a>
<a id="3375" href="Data.Sum.Properties.html#3288" class="Function">map₁-cong</a> <a id="3385" href="Data.Sum.Properties.html#3385" class="Bound">f≗f′</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Data.Sum.Properties.html#2828" class="Function">[-,]-cong</a> <a id="3402" class="Symbol">((</a><a id="3404" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3409" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="3413" class="Symbol">)</a> <a id="3415" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3417" href="Data.Sum.Properties.html#3385" class="Bound">f≗f′</a><a id="3421" class="Symbol">)</a>

<a id="map₂-cong"></a><a id="3424" href="Data.Sum.Properties.html#3424" class="Function">map₂-cong</a> <a id="3434" class="Symbol">:</a> <a id="3436" class="Symbol">{</a><a id="3437" href="Data.Sum.Properties.html#3437" class="Bound">g</a> <a id="3439" href="Data.Sum.Properties.html#3439" class="Bound">g′</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Data.Sum.Properties.html#730" class="Generalizable">C</a> <a id="3446" class="Symbol">→</a> <a id="3448" href="Data.Sum.Properties.html#744" class="Generalizable">D</a><a id="3449" class="Symbol">}</a> <a id="3451" class="Symbol">→</a>
            <a id="3465" href="Data.Sum.Properties.html#3437" class="Bound">g</a> <a id="3467" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3469" href="Data.Sum.Properties.html#3439" class="Bound">g′</a> <a id="3472" class="Symbol">→</a>
            <a id="3486" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3491" class="Symbol">{</a><a id="3492" class="Argument">A</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Data.Sum.Properties.html#702" class="Generalizable">A</a><a id="3497" class="Symbol">}</a> <a id="3499" href="Data.Sum.Properties.html#3437" class="Bound">g</a> <a id="3501" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">≗</a> <a id="3503" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3508" href="Data.Sum.Properties.html#3439" class="Bound">g′</a>
<a id="3511" href="Data.Sum.Properties.html#3424" class="Function">map₂-cong</a> <a id="3521" href="Data.Sum.Properties.html#3521" class="Bound">g≗g′</a> <a id="3526" class="Symbol">=</a> <a id="3528" href="Data.Sum.Properties.html#2957" class="Function">[,-]-cong</a> <a id="3538" class="Symbol">((</a><a id="3540" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3545" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="3549" class="Symbol">)</a> <a id="3551" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3553" href="Data.Sum.Properties.html#3521" class="Bound">g≗g′</a><a id="3557" class="Symbol">)</a>

<a id="3560" class="Comment">------------------------------------------------------------------------</a>
<a id="3633" class="Comment">-- DEPRECATED NAMES</a>
<a id="3653" class="Comment">------------------------------------------------------------------------</a>
<a id="3726" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3797" class="Comment">-- not guaranteed.</a>

<a id="3817" class="Comment">-- Version 2.0</a>

<a id="[,]-∘-distr"></a><a id="3833" href="Data.Sum.Properties.html#3833" class="Function">[,]-∘-distr</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Data.Sum.Properties.html#1587" class="Function">[,]-∘</a>
<a id="3853" class="Symbol">{-#</a> <a id="3857" class="Keyword">WARNING_ON_USAGE</a> <a id="3874" class="Pragma">[,]-∘-distr</a>
<a id="3886" class="String">&quot;Warning: [,]-∘-distr was deprecated in v2.0.
Please use [,]-∘ instead.&quot;</a>
<a id="3959" class="Symbol">#-}</a>

<a id="[,]-map-commute"></a><a id="3964" href="Data.Sum.Properties.html#3964" class="Function">[,]-map-commute</a> <a id="3980" class="Symbol">=</a> <a id="3982" href="Data.Sum.Properties.html#1744" class="Function">[,]-map</a>
<a id="3990" class="Symbol">{-#</a> <a id="3994" class="Keyword">WARNING_ON_USAGE</a> <a id="4011" class="Pragma">[,]-map-commute</a>
<a id="4027" class="String">&quot;Warning: [,]-map-commute was deprecated in v2.0.
Please use [,]-map instead.&quot;</a>
<a id="4106" class="Symbol">#-}</a>

<a id="map-commute"></a><a id="4111" href="Data.Sum.Properties.html#4111" class="Function">map-commute</a> <a id="4123" class="Symbol">=</a> <a id="4125" href="Data.Sum.Properties.html#1920" class="Function">map-map</a>
<a id="4133" class="Symbol">{-#</a> <a id="4137" class="Keyword">WARNING_ON_USAGE</a> <a id="4154" class="Pragma">map-commute</a>
<a id="4166" class="String">&quot;Warning: map-commute was deprecated in v2.0.
Please use map-map instead.&quot;</a>
<a id="4241" class="Symbol">#-}</a>

<a id="map₁₂-commute"></a><a id="4246" href="Data.Sum.Properties.html#4246" class="Function">map₁₂-commute</a> <a id="4260" class="Symbol">=</a> <a id="4262" href="Data.Sum.Properties.html#2104" class="Function">map₁₂-map₂₁</a>
<a id="4274" class="Symbol">{-#</a> <a id="4278" class="Keyword">WARNING_ON_USAGE</a> <a id="4295" class="Pragma">map₁₂-commute</a>
<a id="4309" class="String">&quot;Warning: map₁₂-commute was deprecated in v2.0.
Please use map₁₂-map₂₁ instead.&quot;</a>
<a id="4390" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Sum.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Sum.Relation.Binary.Pointwise</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise sum</a>
<a id="123" class="Comment">------------------------------------------------------------------------</a>

<a id="197" class="Symbol">{-#</a> <a id="201" class="Keyword">OPTIONS</a> <a id="209" class="Pragma">--cubical-compatible</a> <a id="230" class="Pragma">--safe</a> <a id="237" class="Symbol">#-}</a>

<a id="242" class="Keyword">module</a> <a id="249" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="359" class="Symbol">as</a> <a id="362" class="Module">Sum</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="376" class="Symbol">;</a> <a id="378" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="382" class="Symbol">;</a> <a id="384" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Level.html" class="Module">Level</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="452" class="Symbol">;</a> <a id="454" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Function.Base.html" class="Module">Function.Base</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Function.Base.html#725" class="Function">const</a><a id="497" class="Symbol">;</a> <a id="499" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="502" class="Symbol">;</a> <a id="504" href="Function.Base.html#704" class="Function">id</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="551" class="Symbol">;</a> <a id="553" href="Function.Bundles.html#14187" class="Function">mk↔</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="587" class="Keyword">import</a> <a id="594" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="621" class="Symbol">as</a> <a id="624" class="Module">Dec</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="711" class="Symbol">as</a> <a id="714" class="Module">P</a> <a id="716" class="Keyword">using</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="726" class="Symbol">)</a>
<a id="728" class="Keyword">import</a> <a id="735" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="784" class="Symbol">as</a> <a id="787" class="Module">P</a>

<a id="790" class="Keyword">private</a>
  <a id="800" class="Keyword">variable</a>
    <a id="813" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="815" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="817" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="819" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a> <a id="821" href="Data.Sum.Relation.Binary.Pointwise.html#821" class="Generalizable">ℓ₁</a> <a id="824" href="Data.Sum.Relation.Binary.Pointwise.html#824" class="Generalizable">ℓ₂</a> <a id="827" href="Data.Sum.Relation.Binary.Pointwise.html#827" class="Generalizable">ℓ₃</a> <a id="830" href="Data.Sum.Relation.Binary.Pointwise.html#830" class="Generalizable">ℓ</a> <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="844" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="846" href="Data.Sum.Relation.Binary.Pointwise.html#846" class="Generalizable">B</a> <a id="848" href="Data.Sum.Relation.Binary.Pointwise.html#848" class="Generalizable">C</a> <a id="850" href="Data.Sum.Relation.Binary.Pointwise.html#850" class="Generalizable">D</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="858" href="Data.Sum.Relation.Binary.Pointwise.html#830" class="Generalizable">ℓ</a>
    <a id="864" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="866" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="868" href="Data.Sum.Relation.Binary.Pointwise.html#868" class="Generalizable">T</a> <a id="870" href="Data.Sum.Relation.Binary.Pointwise.html#870" class="Generalizable">U</a> <a id="872" class="Symbol">:</a> <a id="874" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="878" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="880" href="Data.Sum.Relation.Binary.Pointwise.html#846" class="Generalizable">B</a> <a id="882" href="Data.Sum.Relation.Binary.Pointwise.html#830" class="Generalizable">ℓ</a>
    <a id="888" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="891" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="894" class="Symbol">:</a> <a id="896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="900" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="902" href="Data.Sum.Relation.Binary.Pointwise.html#830" class="Generalizable">ℓ</a>

<a id="905" class="Comment">------------------------------------------------------------------------</a>
<a id="978" class="Comment">-- Definition</a>

<a id="993" class="Keyword">data</a> <a id="Pointwise"></a><a id="998" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Data.Sum.Relation.Binary.Pointwise.html#1009" class="Bound">A</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1017" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Data.Sum.Relation.Binary.Pointwise.html#1021" class="Bound">B</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a><a id="1030" class="Symbol">}</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Data.Sum.Relation.Binary.Pointwise.html#1033" class="Bound">C</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1041" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Symbol">{</a><a id="1045" href="Data.Sum.Relation.Binary.Pointwise.html#1045" class="Bound">D</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1053" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a><a id="1054" class="Symbol">}</a>
               <a id="1071" class="Symbol">(</a><a id="1072" href="Data.Sum.Relation.Binary.Pointwise.html#1072" class="Bound">R</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1080" href="Data.Sum.Relation.Binary.Pointwise.html#1009" class="Bound">A</a> <a id="1082" href="Data.Sum.Relation.Binary.Pointwise.html#1033" class="Bound">C</a> <a id="1084" href="Data.Sum.Relation.Binary.Pointwise.html#821" class="Generalizable">ℓ₁</a><a id="1086" class="Symbol">)</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Data.Sum.Relation.Binary.Pointwise.html#1089" class="Bound">S</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1097" href="Data.Sum.Relation.Binary.Pointwise.html#1021" class="Bound">B</a> <a id="1099" href="Data.Sum.Relation.Binary.Pointwise.html#1045" class="Bound">D</a> <a id="1101" href="Data.Sum.Relation.Binary.Pointwise.html#824" class="Generalizable">ℓ₂</a><a id="1103" class="Symbol">)</a>
               <a id="1120" class="Symbol">:</a> <a id="1122" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Data.Sum.Relation.Binary.Pointwise.html#1009" class="Bound">A</a> <a id="1129" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1131" href="Data.Sum.Relation.Binary.Pointwise.html#1021" class="Bound">B</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Data.Sum.Relation.Binary.Pointwise.html#1033" class="Bound">C</a> <a id="1137" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1139" href="Data.Sum.Relation.Binary.Pointwise.html#1045" class="Bound">D</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Data.Sum.Relation.Binary.Pointwise.html#1017" class="Bound">a</a> <a id="1145" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1147" href="Data.Sum.Relation.Binary.Pointwise.html#1029" class="Bound">b</a> <a id="1149" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1151" href="Data.Sum.Relation.Binary.Pointwise.html#1041" class="Bound">c</a> <a id="1153" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1155" href="Data.Sum.Relation.Binary.Pointwise.html#1053" class="Bound">d</a> <a id="1157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1159" href="Data.Sum.Relation.Binary.Pointwise.html#1084" class="Bound">ℓ₁</a> <a id="1162" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1164" href="Data.Sum.Relation.Binary.Pointwise.html#1101" class="Bound">ℓ₂</a><a id="1166" class="Symbol">)</a> <a id="1168" class="Keyword">where</a>
  <a id="Pointwise.inj₁"></a><a id="1176" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1181" class="Symbol">:</a> <a id="1183" class="Symbol">∀</a> <a id="1185" class="Symbol">{</a><a id="1186" href="Data.Sum.Relation.Binary.Pointwise.html#1186" class="Bound">a</a> <a id="1188" href="Data.Sum.Relation.Binary.Pointwise.html#1188" class="Bound">c</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.Sum.Relation.Binary.Pointwise.html#1072" class="Bound">R</a> <a id="1195" href="Data.Sum.Relation.Binary.Pointwise.html#1186" class="Bound">a</a> <a id="1197" href="Data.Sum.Relation.Binary.Pointwise.html#1188" class="Bound">c</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1211" href="Data.Sum.Relation.Binary.Pointwise.html#1072" class="Bound">R</a> <a id="1213" href="Data.Sum.Relation.Binary.Pointwise.html#1089" class="Bound">S</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1221" href="Data.Sum.Relation.Binary.Pointwise.html#1186" class="Bound">a</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1230" href="Data.Sum.Relation.Binary.Pointwise.html#1188" class="Bound">c</a><a id="1231" class="Symbol">)</a>
  <a id="Pointwise.inj₂"></a><a id="1235" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1240" class="Symbol">:</a> <a id="1242" class="Symbol">∀</a> <a id="1244" class="Symbol">{</a><a id="1245" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">b</a> <a id="1247" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">d</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.Sum.Relation.Binary.Pointwise.html#1089" class="Bound">S</a> <a id="1254" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">b</a> <a id="1256" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">d</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1270" href="Data.Sum.Relation.Binary.Pointwise.html#1072" class="Bound">R</a> <a id="1272" href="Data.Sum.Relation.Binary.Pointwise.html#1089" class="Bound">S</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1280" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">b</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1289" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">d</a><a id="1290" class="Symbol">)</a>

<a id="1293" class="Comment">----------------------------------------------------------------------</a>
<a id="1364" class="Comment">-- Functions</a>

<a id="map"></a><a id="1378" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">map</a> <a id="1382" class="Symbol">:</a> <a id="1384" class="Symbol">∀</a> <a id="1386" class="Symbol">{</a><a id="1387" href="Data.Sum.Relation.Binary.Pointwise.html#1387" class="Bound">f</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Data.Sum.Relation.Binary.Pointwise.html#848" class="Generalizable">C</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Data.Sum.Relation.Binary.Pointwise.html#1399" class="Bound">g</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Data.Sum.Relation.Binary.Pointwise.html#846" class="Generalizable">B</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Data.Sum.Relation.Binary.Pointwise.html#850" class="Generalizable">D</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a>
      <a id="1418" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1420" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1423" href="Data.Sum.Relation.Binary.Pointwise.html#1387" class="Bound">f</a> <a id="1425" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1428" href="Data.Sum.Relation.Binary.Pointwise.html#868" class="Generalizable">T</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1434" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1437" href="Data.Sum.Relation.Binary.Pointwise.html#1399" class="Bound">g</a> <a id="1439" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1442" href="Data.Sum.Relation.Binary.Pointwise.html#870" class="Generalizable">U</a> <a id="1444" class="Symbol">→</a>
      <a id="1452" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1462" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1464" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1466" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1469" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1477" href="Data.Sum.Relation.Binary.Pointwise.html#1387" class="Bound">f</a> <a id="1479" href="Data.Sum.Relation.Binary.Pointwise.html#1399" class="Bound">g</a> <a id="1481" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1484" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1494" href="Data.Sum.Relation.Binary.Pointwise.html#868" class="Generalizable">T</a> <a id="1496" href="Data.Sum.Relation.Binary.Pointwise.html#870" class="Generalizable">U</a>
<a id="1498" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">map</a> <a id="1502" href="Data.Sum.Relation.Binary.Pointwise.html#1502" class="Bound">R⇒T</a> <a id="1506" class="Symbol">_</a> <a id="1508" class="Symbol">(</a><a id="1509" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1514" href="Data.Sum.Relation.Binary.Pointwise.html#1514" class="Bound">x</a><a id="1515" class="Symbol">)</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.Sum.Relation.Binary.Pointwise.html#1502" class="Bound">R⇒T</a> <a id="1529" href="Data.Sum.Relation.Binary.Pointwise.html#1514" class="Bound">x</a><a id="1530" class="Symbol">)</a>
<a id="1532" href="Data.Sum.Relation.Binary.Pointwise.html#1378" class="Function">map</a> <a id="1536" class="Symbol">_</a> <a id="1538" href="Data.Sum.Relation.Binary.Pointwise.html#1538" class="Bound">S⇒U</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1548" href="Data.Sum.Relation.Binary.Pointwise.html#1548" class="Bound">x</a><a id="1549" class="Symbol">)</a> <a id="1551" class="Symbol">=</a> <a id="1553" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Data.Sum.Relation.Binary.Pointwise.html#1538" class="Bound">S⇒U</a> <a id="1563" href="Data.Sum.Relation.Binary.Pointwise.html#1548" class="Bound">x</a><a id="1564" class="Symbol">)</a>

<a id="1567" class="Comment">------------------------------------------------------------------------</a>
<a id="1640" class="Comment">-- Relational properties</a>

<a id="drop-inj₁"></a><a id="1666" href="Data.Sum.Relation.Binary.Pointwise.html#1666" class="Function">drop-inj₁</a> <a id="1676" class="Symbol">:</a> <a id="1678" class="Symbol">∀</a> <a id="1680" class="Symbol">{</a><a id="1681" href="Data.Sum.Relation.Binary.Pointwise.html#1681" class="Bound">x</a> <a id="1683" href="Data.Sum.Relation.Binary.Pointwise.html#1683" class="Bound">y</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1698" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1700" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1702" class="Symbol">(</a><a id="1703" class="InductiveConstructor">inj₁</a> <a id="1708" href="Data.Sum.Relation.Binary.Pointwise.html#1681" class="Bound">x</a><a id="1709" class="Symbol">)</a> <a id="1711" class="Symbol">(</a><a id="1712" class="InductiveConstructor">inj₁</a> <a id="1717" href="Data.Sum.Relation.Binary.Pointwise.html#1683" class="Bound">y</a><a id="1718" class="Symbol">)</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1724" href="Data.Sum.Relation.Binary.Pointwise.html#1681" class="Bound">x</a> <a id="1726" href="Data.Sum.Relation.Binary.Pointwise.html#1683" class="Bound">y</a>
<a id="1728" href="Data.Sum.Relation.Binary.Pointwise.html#1666" class="Function">drop-inj₁</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1744" href="Data.Sum.Relation.Binary.Pointwise.html#1744" class="Bound">x</a><a id="1745" class="Symbol">)</a> <a id="1747" class="Symbol">=</a> <a id="1749" href="Data.Sum.Relation.Binary.Pointwise.html#1744" class="Bound">x</a>

<a id="drop-inj₂"></a><a id="1752" href="Data.Sum.Relation.Binary.Pointwise.html#1752" class="Function">drop-inj₂</a> <a id="1762" class="Symbol">:</a> <a id="1764" class="Symbol">∀</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Data.Sum.Relation.Binary.Pointwise.html#1767" class="Bound">x</a> <a id="1769" href="Data.Sum.Relation.Binary.Pointwise.html#1769" class="Bound">y</a><a id="1770" class="Symbol">}</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1784" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1786" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1788" class="Symbol">(</a><a id="1789" class="InductiveConstructor">inj₂</a> <a id="1794" href="Data.Sum.Relation.Binary.Pointwise.html#1767" class="Bound">x</a><a id="1795" class="Symbol">)</a> <a id="1797" class="Symbol">(</a><a id="1798" class="InductiveConstructor">inj₂</a> <a id="1803" href="Data.Sum.Relation.Binary.Pointwise.html#1769" class="Bound">y</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1810" href="Data.Sum.Relation.Binary.Pointwise.html#1767" class="Bound">x</a> <a id="1812" href="Data.Sum.Relation.Binary.Pointwise.html#1769" class="Bound">y</a>
<a id="1814" href="Data.Sum.Relation.Binary.Pointwise.html#1752" class="Function">drop-inj₂</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1830" href="Data.Sum.Relation.Binary.Pointwise.html#1830" class="Bound">x</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Data.Sum.Relation.Binary.Pointwise.html#1830" class="Bound">x</a>

<a id="⊎-refl"></a><a id="1838" href="Data.Sum.Relation.Binary.Pointwise.html#1838" class="Function">⊎-refl</a> <a id="1845" class="Symbol">:</a> <a id="1847" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1857" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1871" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="1896" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="1898" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="1899" class="Symbol">)</a>
<a id="1901" href="Data.Sum.Relation.Binary.Pointwise.html#1838" class="Function">⊎-refl</a> <a id="1908" href="Data.Sum.Relation.Binary.Pointwise.html#1908" class="Bound">refl₁</a> <a id="1914" href="Data.Sum.Relation.Binary.Pointwise.html#1914" class="Bound">refl₂</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1926" href="Data.Sum.Relation.Binary.Pointwise.html#1926" class="Bound">x</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="1936" href="Data.Sum.Relation.Binary.Pointwise.html#1908" class="Bound">refl₁</a>
<a id="1942" href="Data.Sum.Relation.Binary.Pointwise.html#1838" class="Function">⊎-refl</a> <a id="1949" href="Data.Sum.Relation.Binary.Pointwise.html#1949" class="Bound">refl₁</a> <a id="1955" href="Data.Sum.Relation.Binary.Pointwise.html#1955" class="Bound">refl₂</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1967" href="Data.Sum.Relation.Binary.Pointwise.html#1967" class="Bound">y</a><a id="1968" class="Symbol">}</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="1977" href="Data.Sum.Relation.Binary.Pointwise.html#1955" class="Bound">refl₂</a>

<a id="⊎-symmetric"></a><a id="1984" href="Data.Sum.Relation.Binary.Pointwise.html#1984" class="Function">⊎-symmetric</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2008" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2022" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="2024" class="Symbol">→</a>
              <a id="2040" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2061" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2063" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="2064" class="Symbol">)</a>
<a id="2066" href="Data.Sum.Relation.Binary.Pointwise.html#1984" class="Function">⊎-symmetric</a> <a id="2078" href="Data.Sum.Relation.Binary.Pointwise.html#2078" class="Bound">sym₁</a> <a id="2083" href="Data.Sum.Relation.Binary.Pointwise.html#2083" class="Bound">sym₂</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2094" href="Data.Sum.Relation.Binary.Pointwise.html#2094" class="Bound">x</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Data.Sum.Relation.Binary.Pointwise.html#2078" class="Bound">sym₁</a> <a id="2110" href="Data.Sum.Relation.Binary.Pointwise.html#2094" class="Bound">x</a><a id="2111" class="Symbol">)</a>
<a id="2113" href="Data.Sum.Relation.Binary.Pointwise.html#1984" class="Function">⊎-symmetric</a> <a id="2125" href="Data.Sum.Relation.Binary.Pointwise.html#2125" class="Bound">sym₁</a> <a id="2130" href="Data.Sum.Relation.Binary.Pointwise.html#2130" class="Bound">sym₂</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2141" href="Data.Sum.Relation.Binary.Pointwise.html#2141" class="Bound">x</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Data.Sum.Relation.Binary.Pointwise.html#2130" class="Bound">sym₂</a> <a id="2157" href="Data.Sum.Relation.Binary.Pointwise.html#2141" class="Bound">x</a><a id="2158" class="Symbol">)</a>

<a id="⊎-transitive"></a><a id="2161" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a> <a id="2174" class="Symbol">:</a> <a id="2176" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2187" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2202" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="2204" class="Symbol">→</a>
               <a id="2221" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2243" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2245" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="2246" class="Symbol">)</a>
<a id="2248" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a> <a id="2261" href="Data.Sum.Relation.Binary.Pointwise.html#2261" class="Bound">trans₁</a> <a id="2268" href="Data.Sum.Relation.Binary.Pointwise.html#2268" class="Bound">trans₂</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2281" href="Data.Sum.Relation.Binary.Pointwise.html#2281" class="Bound">x</a><a id="2282" class="Symbol">)</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2290" href="Data.Sum.Relation.Binary.Pointwise.html#2290" class="Bound">y</a><a id="2291" class="Symbol">)</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Data.Sum.Relation.Binary.Pointwise.html#2261" class="Bound">trans₁</a> <a id="2308" href="Data.Sum.Relation.Binary.Pointwise.html#2281" class="Bound">x</a> <a id="2310" href="Data.Sum.Relation.Binary.Pointwise.html#2290" class="Bound">y</a><a id="2311" class="Symbol">)</a>
<a id="2313" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a> <a id="2326" href="Data.Sum.Relation.Binary.Pointwise.html#2326" class="Bound">trans₁</a> <a id="2333" href="Data.Sum.Relation.Binary.Pointwise.html#2333" class="Bound">trans₂</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2346" href="Data.Sum.Relation.Binary.Pointwise.html#2346" class="Bound">x</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2355" href="Data.Sum.Relation.Binary.Pointwise.html#2355" class="Bound">y</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Data.Sum.Relation.Binary.Pointwise.html#2333" class="Bound">trans₂</a> <a id="2373" href="Data.Sum.Relation.Binary.Pointwise.html#2346" class="Bound">x</a> <a id="2375" href="Data.Sum.Relation.Binary.Pointwise.html#2355" class="Bound">y</a><a id="2376" class="Symbol">)</a>

<a id="⊎-asymmetric"></a><a id="2379" href="Data.Sum.Relation.Binary.Pointwise.html#2379" class="Function">⊎-asymmetric</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2405" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2420" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="2422" class="Symbol">→</a>
               <a id="2439" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2461" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2463" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="2464" class="Symbol">)</a>
<a id="2466" href="Data.Sum.Relation.Binary.Pointwise.html#2379" class="Function">⊎-asymmetric</a> <a id="2479" href="Data.Sum.Relation.Binary.Pointwise.html#2479" class="Bound">asym₁</a> <a id="2485" href="Data.Sum.Relation.Binary.Pointwise.html#2485" class="Bound">asym₂</a> <a id="2491" class="Symbol">(</a><a id="2492" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2497" href="Data.Sum.Relation.Binary.Pointwise.html#2497" class="Bound">x</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">=</a> <a id="2502" class="Symbol">λ</a> <a id="2504" class="Symbol">{</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2512" href="Data.Sum.Relation.Binary.Pointwise.html#2512" class="Bound">y</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Data.Sum.Relation.Binary.Pointwise.html#2479" class="Bound">asym₁</a> <a id="2523" href="Data.Sum.Relation.Binary.Pointwise.html#2497" class="Bound">x</a> <a id="2525" href="Data.Sum.Relation.Binary.Pointwise.html#2512" class="Bound">y</a> <a id="2527" class="Symbol">}</a>
<a id="2529" href="Data.Sum.Relation.Binary.Pointwise.html#2379" class="Function">⊎-asymmetric</a> <a id="2542" href="Data.Sum.Relation.Binary.Pointwise.html#2542" class="Bound">asym₁</a> <a id="2548" href="Data.Sum.Relation.Binary.Pointwise.html#2548" class="Bound">asym₂</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2560" href="Data.Sum.Relation.Binary.Pointwise.html#2560" class="Bound">x</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">=</a> <a id="2565" class="Symbol">λ</a> <a id="2567" class="Symbol">{</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2575" href="Data.Sum.Relation.Binary.Pointwise.html#2575" class="Bound">y</a><a id="2576" class="Symbol">)</a> <a id="2578" class="Symbol">→</a> <a id="2580" href="Data.Sum.Relation.Binary.Pointwise.html#2548" class="Bound">asym₂</a> <a id="2586" href="Data.Sum.Relation.Binary.Pointwise.html#2560" class="Bound">x</a> <a id="2588" href="Data.Sum.Relation.Binary.Pointwise.html#2575" class="Bound">y</a> <a id="2590" class="Symbol">}</a>

<a id="⊎-substitutive"></a><a id="2593" href="Data.Sum.Relation.Binary.Pointwise.html#2593" class="Function">⊎-substitutive</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="2623" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2625" href="Data.Sum.Relation.Binary.Pointwise.html#827" class="Generalizable">ℓ₃</a> <a id="2628" class="Symbol">→</a> <a id="2630" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="2643" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="2645" href="Data.Sum.Relation.Binary.Pointwise.html#827" class="Generalizable">ℓ₃</a> <a id="2648" class="Symbol">→</a>
                 <a id="2667" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2691" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2693" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="2694" class="Symbol">)</a> <a id="2696" href="Data.Sum.Relation.Binary.Pointwise.html#827" class="Generalizable">ℓ₃</a>
<a id="2699" href="Data.Sum.Relation.Binary.Pointwise.html#2593" class="Function">⊎-substitutive</a> <a id="2714" href="Data.Sum.Relation.Binary.Pointwise.html#2714" class="Bound">subst₁</a> <a id="2721" href="Data.Sum.Relation.Binary.Pointwise.html#2721" class="Bound">subst₂</a> <a id="2728" href="Data.Sum.Relation.Binary.Pointwise.html#2728" class="Bound">P</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2736" href="Data.Sum.Relation.Binary.Pointwise.html#2736" class="Bound">x</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Data.Sum.Relation.Binary.Pointwise.html#2714" class="Bound">subst₁</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Data.Sum.Relation.Binary.Pointwise.html#2728" class="Bound">P</a> <a id="2751" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2753" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="2757" class="Symbol">)</a> <a id="2759" href="Data.Sum.Relation.Binary.Pointwise.html#2736" class="Bound">x</a>
<a id="2761" href="Data.Sum.Relation.Binary.Pointwise.html#2593" class="Function">⊎-substitutive</a> <a id="2776" href="Data.Sum.Relation.Binary.Pointwise.html#2776" class="Bound">subst₁</a> <a id="2783" href="Data.Sum.Relation.Binary.Pointwise.html#2783" class="Bound">subst₂</a> <a id="2790" href="Data.Sum.Relation.Binary.Pointwise.html#2790" class="Bound">P</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="2798" href="Data.Sum.Relation.Binary.Pointwise.html#2798" class="Bound">x</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Data.Sum.Relation.Binary.Pointwise.html#2783" class="Bound">subst₂</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Data.Sum.Relation.Binary.Pointwise.html#2790" class="Bound">P</a> <a id="2813" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2815" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Data.Sum.Relation.Binary.Pointwise.html#2798" class="Bound">x</a>

<a id="⊎-decidable"></a><a id="2824" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="2836" class="Symbol">:</a> <a id="2838" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2848" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2862" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="2864" class="Symbol">→</a> <a id="2866" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="2887" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="2889" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="2890" class="Symbol">)</a>
<a id="2892" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="2904" href="Data.Sum.Relation.Binary.Pointwise.html#2904" class="Bound Operator">_≟₁_</a> <a id="2909" href="Data.Sum.Relation.Binary.Pointwise.html#2909" class="Bound Operator">_≟₂_</a> <a id="2914" class="Symbol">(</a><a id="2915" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2920" href="Data.Sum.Relation.Binary.Pointwise.html#2920" class="Bound">x</a><a id="2921" class="Symbol">)</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2929" href="Data.Sum.Relation.Binary.Pointwise.html#2929" class="Bound">y</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Symbol">=</a> <a id="2934" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="2943" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="2948" href="Data.Sum.Relation.Binary.Pointwise.html#1666" class="Function">drop-inj₁</a> <a id="2958" class="Symbol">(</a><a id="2959" href="Data.Sum.Relation.Binary.Pointwise.html#2920" class="Bound">x</a> <a id="2961" href="Data.Sum.Relation.Binary.Pointwise.html#2904" class="Bound Operator">≟₁</a> <a id="2964" href="Data.Sum.Relation.Binary.Pointwise.html#2929" class="Bound">y</a><a id="2965" class="Symbol">)</a>
<a id="2967" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="2979" href="Data.Sum.Relation.Binary.Pointwise.html#2979" class="Bound Operator">_≟₁_</a> <a id="2984" href="Data.Sum.Relation.Binary.Pointwise.html#2984" class="Bound Operator">_≟₂_</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2995" href="Data.Sum.Relation.Binary.Pointwise.html#2995" class="Bound">x</a><a id="2996" class="Symbol">)</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3004" href="Data.Sum.Relation.Binary.Pointwise.html#3004" class="Bound">y</a><a id="3005" class="Symbol">)</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3012" class="Symbol">λ()</a>
<a id="3016" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="3028" href="Data.Sum.Relation.Binary.Pointwise.html#3028" class="Bound Operator">_≟₁_</a> <a id="3033" href="Data.Sum.Relation.Binary.Pointwise.html#3033" class="Bound Operator">_≟₂_</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3044" href="Data.Sum.Relation.Binary.Pointwise.html#3044" class="Bound">x</a><a id="3045" class="Symbol">)</a> <a id="3047" class="Symbol">(</a><a id="3048" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3053" href="Data.Sum.Relation.Binary.Pointwise.html#3053" class="Bound">y</a><a id="3054" class="Symbol">)</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3061" class="Symbol">λ()</a>
<a id="3065" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="3077" href="Data.Sum.Relation.Binary.Pointwise.html#3077" class="Bound Operator">_≟₁_</a> <a id="3082" href="Data.Sum.Relation.Binary.Pointwise.html#3082" class="Bound Operator">_≟₂_</a> <a id="3087" class="Symbol">(</a><a id="3088" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3093" href="Data.Sum.Relation.Binary.Pointwise.html#3093" class="Bound">x</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3102" href="Data.Sum.Relation.Binary.Pointwise.html#3102" class="Bound">y</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="3116" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3121" href="Data.Sum.Relation.Binary.Pointwise.html#1752" class="Function">drop-inj₂</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Data.Sum.Relation.Binary.Pointwise.html#3093" class="Bound">x</a> <a id="3134" href="Data.Sum.Relation.Binary.Pointwise.html#3082" class="Bound Operator">≟₂</a> <a id="3137" href="Data.Sum.Relation.Binary.Pointwise.html#3102" class="Bound">y</a><a id="3138" class="Symbol">)</a>

<a id="⊎-reflexive"></a><a id="3141" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Function">⊎-reflexive</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3158" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3160" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3162" class="Symbol">→</a> <a id="3164" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="3167" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3169" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="3171" class="Symbol">→</a>
              <a id="3187" class="Symbol">(</a><a id="3188" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3198" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3201" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="3203" class="Symbol">)</a> <a id="3205" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3218" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3220" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="3221" class="Symbol">)</a>
<a id="3223" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Function">⊎-reflexive</a> <a id="3235" href="Data.Sum.Relation.Binary.Pointwise.html#3235" class="Bound">refl₁</a> <a id="3241" href="Data.Sum.Relation.Binary.Pointwise.html#3241" class="Bound">refl₂</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3253" href="Data.Sum.Relation.Binary.Pointwise.html#3253" class="Bound">x</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Data.Sum.Relation.Binary.Pointwise.html#3235" class="Bound">refl₁</a> <a id="3270" href="Data.Sum.Relation.Binary.Pointwise.html#3253" class="Bound">x</a><a id="3271" class="Symbol">)</a>
<a id="3273" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Function">⊎-reflexive</a> <a id="3285" href="Data.Sum.Relation.Binary.Pointwise.html#3285" class="Bound">refl₁</a> <a id="3291" href="Data.Sum.Relation.Binary.Pointwise.html#3291" class="Bound">refl₂</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3303" href="Data.Sum.Relation.Binary.Pointwise.html#3303" class="Bound">x</a><a id="3304" class="Symbol">)</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Data.Sum.Relation.Binary.Pointwise.html#3291" class="Bound">refl₂</a> <a id="3320" href="Data.Sum.Relation.Binary.Pointwise.html#3303" class="Bound">x</a><a id="3321" class="Symbol">)</a>

<a id="⊎-irreflexive"></a><a id="3324" href="Data.Sum.Relation.Binary.Pointwise.html#3324" class="Function">⊎-irreflexive</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="3352" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3355" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="3371" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="3374" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="3376" class="Symbol">→</a>
                <a id="3394" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3417" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3420" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="3422" class="Symbol">)</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3435" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3437" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="3438" class="Symbol">)</a>
<a id="3440" href="Data.Sum.Relation.Binary.Pointwise.html#3324" class="Function">⊎-irreflexive</a> <a id="3454" href="Data.Sum.Relation.Binary.Pointwise.html#3454" class="Bound">irrefl₁</a> <a id="3462" href="Data.Sum.Relation.Binary.Pointwise.html#3462" class="Bound">irrefl₂</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3476" href="Data.Sum.Relation.Binary.Pointwise.html#3476" class="Bound">x</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3485" href="Data.Sum.Relation.Binary.Pointwise.html#3485" class="Bound">y</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Data.Sum.Relation.Binary.Pointwise.html#3454" class="Bound">irrefl₁</a> <a id="3498" href="Data.Sum.Relation.Binary.Pointwise.html#3476" class="Bound">x</a> <a id="3500" href="Data.Sum.Relation.Binary.Pointwise.html#3485" class="Bound">y</a>
<a id="3502" href="Data.Sum.Relation.Binary.Pointwise.html#3324" class="Function">⊎-irreflexive</a> <a id="3516" href="Data.Sum.Relation.Binary.Pointwise.html#3516" class="Bound">irrefl₁</a> <a id="3524" href="Data.Sum.Relation.Binary.Pointwise.html#3524" class="Bound">irrefl₂</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3538" href="Data.Sum.Relation.Binary.Pointwise.html#3538" class="Bound">x</a><a id="3539" class="Symbol">)</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3547" href="Data.Sum.Relation.Binary.Pointwise.html#3547" class="Bound">y</a><a id="3548" class="Symbol">)</a> <a id="3550" class="Symbol">=</a> <a id="3552" href="Data.Sum.Relation.Binary.Pointwise.html#3524" class="Bound">irrefl₂</a> <a id="3560" href="Data.Sum.Relation.Binary.Pointwise.html#3538" class="Bound">x</a> <a id="3562" href="Data.Sum.Relation.Binary.Pointwise.html#3547" class="Bound">y</a>

<a id="⊎-antisymmetric"></a><a id="3565" href="Data.Sum.Relation.Binary.Pointwise.html#3565" class="Function">⊎-antisymmetric</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3597" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3600" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3618" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="3621" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="3623" class="Symbol">→</a>
                  <a id="3643" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3668" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3671" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3686" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3688" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="3689" class="Symbol">)</a>
<a id="3691" href="Data.Sum.Relation.Binary.Pointwise.html#3565" class="Function">⊎-antisymmetric</a> <a id="3707" href="Data.Sum.Relation.Binary.Pointwise.html#3707" class="Bound">antisym₁</a> <a id="3716" href="Data.Sum.Relation.Binary.Pointwise.html#3716" class="Bound">antisym₂</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3731" href="Data.Sum.Relation.Binary.Pointwise.html#3731" class="Bound">x</a><a id="3732" class="Symbol">)</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3740" href="Data.Sum.Relation.Binary.Pointwise.html#3740" class="Bound">y</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">=</a> <a id="3745" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Data.Sum.Relation.Binary.Pointwise.html#3707" class="Bound">antisym₁</a> <a id="3760" href="Data.Sum.Relation.Binary.Pointwise.html#3731" class="Bound">x</a> <a id="3762" href="Data.Sum.Relation.Binary.Pointwise.html#3740" class="Bound">y</a><a id="3763" class="Symbol">)</a>
<a id="3765" href="Data.Sum.Relation.Binary.Pointwise.html#3565" class="Function">⊎-antisymmetric</a> <a id="3781" href="Data.Sum.Relation.Binary.Pointwise.html#3781" class="Bound">antisym₁</a> <a id="3790" href="Data.Sum.Relation.Binary.Pointwise.html#3790" class="Bound">antisym₂</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3805" href="Data.Sum.Relation.Binary.Pointwise.html#3805" class="Bound">x</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3814" href="Data.Sum.Relation.Binary.Pointwise.html#3814" class="Bound">y</a><a id="3815" class="Symbol">)</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="3824" class="Symbol">(</a><a id="3825" href="Data.Sum.Relation.Binary.Pointwise.html#3790" class="Bound">antisym₂</a> <a id="3834" href="Data.Sum.Relation.Binary.Pointwise.html#3805" class="Bound">x</a> <a id="3836" href="Data.Sum.Relation.Binary.Pointwise.html#3814" class="Bound">y</a><a id="3837" class="Symbol">)</a>

<a id="⊎-respectsˡ"></a><a id="3840" href="Data.Sum.Relation.Binary.Pointwise.html#3840" class="Function">⊎-respectsˡ</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3856" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="3866" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3869" class="Symbol">→</a> <a id="3871" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="3873" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="3883" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="3886" class="Symbol">→</a>
              <a id="3902" class="Symbol">(</a><a id="3903" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3913" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="3915" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="3916" class="Symbol">)</a> <a id="3918" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="3939" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="3942" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="3944" class="Symbol">)</a>
<a id="3946" href="Data.Sum.Relation.Binary.Pointwise.html#3840" class="Function">⊎-respectsˡ</a> <a id="3958" href="Data.Sum.Relation.Binary.Pointwise.html#3958" class="Bound">resp₁</a> <a id="3964" href="Data.Sum.Relation.Binary.Pointwise.html#3964" class="Bound">resp₂</a> <a id="3970" class="Symbol">(</a><a id="3971" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3976" href="Data.Sum.Relation.Binary.Pointwise.html#3976" class="Bound">x</a><a id="3977" class="Symbol">)</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3985" href="Data.Sum.Relation.Binary.Pointwise.html#3985" class="Bound">y</a><a id="3986" class="Symbol">)</a> <a id="3988" class="Symbol">=</a> <a id="3990" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Data.Sum.Relation.Binary.Pointwise.html#3958" class="Bound">resp₁</a> <a id="4002" href="Data.Sum.Relation.Binary.Pointwise.html#3976" class="Bound">x</a> <a id="4004" href="Data.Sum.Relation.Binary.Pointwise.html#3985" class="Bound">y</a><a id="4005" class="Symbol">)</a>
<a id="4007" href="Data.Sum.Relation.Binary.Pointwise.html#3840" class="Function">⊎-respectsˡ</a> <a id="4019" href="Data.Sum.Relation.Binary.Pointwise.html#4019" class="Bound">resp₁</a> <a id="4025" href="Data.Sum.Relation.Binary.Pointwise.html#4025" class="Bound">resp₂</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4037" href="Data.Sum.Relation.Binary.Pointwise.html#4037" class="Bound">x</a><a id="4038" class="Symbol">)</a> <a id="4040" class="Symbol">(</a><a id="4041" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4046" href="Data.Sum.Relation.Binary.Pointwise.html#4046" class="Bound">y</a><a id="4047" class="Symbol">)</a> <a id="4049" class="Symbol">=</a> <a id="4051" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Data.Sum.Relation.Binary.Pointwise.html#4025" class="Bound">resp₂</a> <a id="4063" href="Data.Sum.Relation.Binary.Pointwise.html#4037" class="Bound">x</a> <a id="4065" href="Data.Sum.Relation.Binary.Pointwise.html#4046" class="Bound">y</a><a id="4066" class="Symbol">)</a>

<a id="⊎-respectsʳ"></a><a id="4069" href="Data.Sum.Relation.Binary.Pointwise.html#4069" class="Function">⊎-respectsʳ</a> <a id="4081" class="Symbol">:</a> <a id="4083" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="4085" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="4095" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4098" class="Symbol">→</a> <a id="4100" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="4102" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="4112" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="4115" class="Symbol">→</a>
              <a id="4131" class="Symbol">(</a><a id="4132" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4142" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="4144" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="4145" class="Symbol">)</a> <a id="4147" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4168" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4171" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="4173" class="Symbol">)</a>
<a id="4175" href="Data.Sum.Relation.Binary.Pointwise.html#4069" class="Function">⊎-respectsʳ</a> <a id="4187" href="Data.Sum.Relation.Binary.Pointwise.html#4187" class="Bound">resp₁</a> <a id="4193" href="Data.Sum.Relation.Binary.Pointwise.html#4193" class="Bound">resp₂</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="4205" href="Data.Sum.Relation.Binary.Pointwise.html#4205" class="Bound">x</a><a id="4206" class="Symbol">)</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="4214" href="Data.Sum.Relation.Binary.Pointwise.html#4214" class="Bound">y</a><a id="4215" class="Symbol">)</a> <a id="4217" class="Symbol">=</a> <a id="4219" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Data.Sum.Relation.Binary.Pointwise.html#4187" class="Bound">resp₁</a> <a id="4231" href="Data.Sum.Relation.Binary.Pointwise.html#4205" class="Bound">x</a> <a id="4233" href="Data.Sum.Relation.Binary.Pointwise.html#4214" class="Bound">y</a><a id="4234" class="Symbol">)</a>
<a id="4236" href="Data.Sum.Relation.Binary.Pointwise.html#4069" class="Function">⊎-respectsʳ</a> <a id="4248" href="Data.Sum.Relation.Binary.Pointwise.html#4248" class="Bound">resp₁</a> <a id="4254" href="Data.Sum.Relation.Binary.Pointwise.html#4254" class="Bound">resp₂</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4266" href="Data.Sum.Relation.Binary.Pointwise.html#4266" class="Bound">x</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4275" href="Data.Sum.Relation.Binary.Pointwise.html#4275" class="Bound">y</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Symbol">=</a> <a id="4280" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Data.Sum.Relation.Binary.Pointwise.html#4254" class="Bound">resp₂</a> <a id="4292" href="Data.Sum.Relation.Binary.Pointwise.html#4266" class="Bound">x</a> <a id="4294" href="Data.Sum.Relation.Binary.Pointwise.html#4275" class="Bound">y</a><a id="4295" class="Symbol">)</a>

<a id="⊎-respects₂"></a><a id="4298" href="Data.Sum.Relation.Binary.Pointwise.html#4298" class="Function">⊎-respects₂</a> <a id="4310" class="Symbol">:</a> <a id="4312" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="4314" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4324" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="4331" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4341" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="4344" class="Symbol">→</a>
              <a id="4360" class="Symbol">(</a><a id="4361" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4371" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="4373" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="4374" class="Symbol">)</a> <a id="4376" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4397" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4400" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="4402" class="Symbol">)</a>
<a id="4404" href="Data.Sum.Relation.Binary.Pointwise.html#4298" class="Function">⊎-respects₂</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Data.Sum.Relation.Binary.Pointwise.html#4417" class="Bound">r₁</a> <a id="4420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4422" href="Data.Sum.Relation.Binary.Pointwise.html#4422" class="Bound">l₁</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Data.Sum.Relation.Binary.Pointwise.html#4427" class="Bound">r₂</a> <a id="4430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4432" href="Data.Sum.Relation.Binary.Pointwise.html#4432" class="Bound">l₂</a><a id="4434" class="Symbol">)</a> <a id="4436" class="Symbol">=</a> <a id="4438" href="Data.Sum.Relation.Binary.Pointwise.html#4069" class="Function">⊎-respectsʳ</a> <a id="4450" href="Data.Sum.Relation.Binary.Pointwise.html#4417" class="Bound">r₁</a> <a id="4453" href="Data.Sum.Relation.Binary.Pointwise.html#4427" class="Bound">r₂</a> <a id="4456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4458" href="Data.Sum.Relation.Binary.Pointwise.html#3840" class="Function">⊎-respectsˡ</a> <a id="4470" href="Data.Sum.Relation.Binary.Pointwise.html#4422" class="Bound">l₁</a> <a id="4473" href="Data.Sum.Relation.Binary.Pointwise.html#4432" class="Bound">l₂</a>

<a id="4477" class="Comment">------------------------------------------------------------------------</a>
<a id="4550" class="Comment">-- Structures</a>

<a id="⊎-isEquivalence"></a><a id="4565" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4597" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4616" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="4619" class="Symbol">→</a>
                  <a id="4639" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4653" class="Symbol">(</a><a id="4654" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4664" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4667" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="4669" class="Symbol">)</a>
<a id="4671" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="4687" href="Data.Sum.Relation.Binary.Pointwise.html#4687" class="Bound">eq₁</a> <a id="4691" href="Data.Sum.Relation.Binary.Pointwise.html#4691" class="Bound">eq₂</a> <a id="4695" class="Symbol">=</a> <a id="4697" class="Keyword">record</a>
  <a id="4706" class="Symbol">{</a> <a id="4708" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="4714" class="Symbol">=</a> <a id="4716" href="Data.Sum.Relation.Binary.Pointwise.html#1838" class="Function">⊎-refl</a>       <a id="4729" class="Symbol">(</a><a id="4730" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="4736" href="Data.Sum.Relation.Binary.Pointwise.html#4687" class="Bound">eq₁</a><a id="4739" class="Symbol">)</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="4748" href="Data.Sum.Relation.Binary.Pointwise.html#4691" class="Bound">eq₂</a><a id="4751" class="Symbol">)</a>
  <a id="4755" class="Symbol">;</a> <a id="4757" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="4763" class="Symbol">=</a> <a id="4765" href="Data.Sum.Relation.Binary.Pointwise.html#1984" class="Function">⊎-symmetric</a>  <a id="4778" class="Symbol">(</a><a id="4779" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="4785" href="Data.Sum.Relation.Binary.Pointwise.html#4687" class="Bound">eq₁</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="4797" href="Data.Sum.Relation.Binary.Pointwise.html#4691" class="Bound">eq₂</a><a id="4800" class="Symbol">)</a>
  <a id="4804" class="Symbol">;</a> <a id="4806" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="4812" class="Symbol">=</a> <a id="4814" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="4834" href="Data.Sum.Relation.Binary.Pointwise.html#4687" class="Bound">eq₁</a><a id="4837" class="Symbol">)</a> <a id="4839" class="Symbol">(</a><a id="4840" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="4846" href="Data.Sum.Relation.Binary.Pointwise.html#4691" class="Bound">eq₂</a><a id="4849" class="Symbol">)</a>
  <a id="4853" class="Symbol">}</a> <a id="4855" class="Keyword">where</a> <a id="4861" class="Keyword">open</a> <a id="4866" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a>

<a id="⊎-isDecEquivalence"></a><a id="4881" href="Data.Sum.Relation.Binary.Pointwise.html#4881" class="Function">⊎-isDecEquivalence</a> <a id="4900" class="Symbol">:</a> <a id="4902" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="4919" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4922" class="Symbol">→</a> <a id="4924" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="4941" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="4944" class="Symbol">→</a>
                     <a id="4967" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="4995" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="4998" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="5000" class="Symbol">)</a>
<a id="5002" href="Data.Sum.Relation.Binary.Pointwise.html#4881" class="Function">⊎-isDecEquivalence</a> <a id="5021" href="Data.Sum.Relation.Binary.Pointwise.html#5021" class="Bound">eq₁</a> <a id="5025" href="Data.Sum.Relation.Binary.Pointwise.html#5025" class="Bound">eq₂</a> <a id="5029" class="Symbol">=</a> <a id="5031" class="Keyword">record</a>
  <a id="5040" class="Symbol">{</a> <a id="5042" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="5056" class="Symbol">=</a>
      <a id="5064" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="5095" href="Data.Sum.Relation.Binary.Pointwise.html#5021" class="Bound">eq₁</a><a id="5098" class="Symbol">)</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="5115" href="Data.Sum.Relation.Binary.Pointwise.html#5025" class="Bound">eq₂</a><a id="5118" class="Symbol">)</a>
  <a id="5122" class="Symbol">;</a> <a id="5124" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="5138" class="Symbol">=</a> <a id="5140" href="Data.Sum.Relation.Binary.Pointwise.html#2824" class="Function">⊎-decidable</a> <a id="5152" class="Symbol">(</a><a id="5153" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a> <a id="5157" href="Data.Sum.Relation.Binary.Pointwise.html#5021" class="Bound">eq₁</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a> <a id="5167" href="Data.Sum.Relation.Binary.Pointwise.html#5025" class="Bound">eq₂</a><a id="5170" class="Symbol">)</a>
  <a id="5174" class="Symbol">}</a> <a id="5176" class="Keyword">where</a> <a id="5182" class="Keyword">open</a> <a id="5187" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a>

<a id="⊎-isPreorder"></a><a id="5205" href="Data.Sum.Relation.Binary.Pointwise.html#5205" class="Function">⊎-isPreorder</a> <a id="5218" class="Symbol">:</a> <a id="5220" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="5231" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="5234" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="5236" class="Symbol">→</a> <a id="5238" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="5249" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="5252" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="5254" class="Symbol">→</a>
               <a id="5271" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="5293" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="5296" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="5298" class="Symbol">)</a> <a id="5300" class="Symbol">(</a><a id="5301" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="5311" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="5313" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="5314" class="Symbol">)</a>
<a id="5316" href="Data.Sum.Relation.Binary.Pointwise.html#5205" class="Function">⊎-isPreorder</a> <a id="5329" href="Data.Sum.Relation.Binary.Pointwise.html#5329" class="Bound">pre₁</a> <a id="5334" href="Data.Sum.Relation.Binary.Pointwise.html#5334" class="Bound">pre₂</a> <a id="5339" class="Symbol">=</a> <a id="5341" class="Keyword">record</a>
  <a id="5350" class="Symbol">{</a> <a id="5352" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="5366" class="Symbol">=</a>
      <a id="5374" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="5405" href="Data.Sum.Relation.Binary.Pointwise.html#5329" class="Bound">pre₁</a><a id="5409" class="Symbol">)</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="5426" href="Data.Sum.Relation.Binary.Pointwise.html#5334" class="Bound">pre₂</a><a id="5430" class="Symbol">)</a>
  <a id="5434" class="Symbol">;</a> <a id="5436" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="5450" class="Symbol">=</a> <a id="5452" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Function">⊎-reflexive</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="5475" href="Data.Sum.Relation.Binary.Pointwise.html#5329" class="Bound">pre₁</a><a id="5479" class="Symbol">)</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="5492" href="Data.Sum.Relation.Binary.Pointwise.html#5334" class="Bound">pre₂</a><a id="5496" class="Symbol">)</a>
  <a id="5500" class="Symbol">;</a> <a id="5502" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="5516" class="Symbol">=</a> <a id="5518" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="5538" href="Data.Sum.Relation.Binary.Pointwise.html#5329" class="Bound">pre₁</a><a id="5542" class="Symbol">)</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="5551" href="Data.Sum.Relation.Binary.Pointwise.html#5334" class="Bound">pre₂</a><a id="5555" class="Symbol">)</a>
  <a id="5559" class="Symbol">}</a> <a id="5561" class="Keyword">where</a> <a id="5567" class="Keyword">open</a> <a id="5572" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a>

<a id="⊎-isPartialOrder"></a><a id="5584" href="Data.Sum.Relation.Binary.Pointwise.html#5584" class="Function">⊎-isPartialOrder</a> <a id="5601" class="Symbol">:</a> <a id="5603" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="5618" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="5621" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="5640" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="5643" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="5645" class="Symbol">→</a>
                   <a id="5666" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a>
                     <a id="5702" class="Symbol">(</a><a id="5703" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="5713" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="5716" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="5718" class="Symbol">)</a> <a id="5720" class="Symbol">(</a><a id="5721" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="5731" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="5733" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="5734" class="Symbol">)</a>
<a id="5736" href="Data.Sum.Relation.Binary.Pointwise.html#5584" class="Function">⊎-isPartialOrder</a> <a id="5753" href="Data.Sum.Relation.Binary.Pointwise.html#5753" class="Bound">po₁</a> <a id="5757" href="Data.Sum.Relation.Binary.Pointwise.html#5757" class="Bound">po₂</a> <a id="5761" class="Symbol">=</a> <a id="5763" class="Keyword">record</a>
  <a id="5772" class="Symbol">{</a> <a id="5774" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="5785" class="Symbol">=</a> <a id="5787" href="Data.Sum.Relation.Binary.Pointwise.html#5205" class="Function">⊎-isPreorder</a> <a id="5800" class="Symbol">(</a><a id="5801" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="5812" href="Data.Sum.Relation.Binary.Pointwise.html#5753" class="Bound">po₁</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="5829" href="Data.Sum.Relation.Binary.Pointwise.html#5757" class="Bound">po₂</a><a id="5832" class="Symbol">)</a>
  <a id="5836" class="Symbol">;</a> <a id="5838" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="5849" class="Symbol">=</a> <a id="5851" href="Data.Sum.Relation.Binary.Pointwise.html#3565" class="Function">⊎-antisymmetric</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a> <a id="5876" href="Data.Sum.Relation.Binary.Pointwise.html#5753" class="Bound">po₁</a><a id="5879" class="Symbol">)</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="5893" href="Data.Sum.Relation.Binary.Pointwise.html#5757" class="Bound">po₂</a><a id="5896" class="Symbol">)</a>
  <a id="5900" class="Symbol">}</a> <a id="5902" class="Keyword">where</a> <a id="5908" class="Keyword">open</a> <a id="5913" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a>

<a id="⊎-isStrictPartialOrder"></a><a id="5929" href="Data.Sum.Relation.Binary.Pointwise.html#5929" class="Function">⊎-isStrictPartialOrder</a> <a id="5952" class="Symbol">:</a> <a id="5954" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5975" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="5978" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="5980" class="Symbol">→</a>
                         <a id="6007" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="6028" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a> <a id="6031" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a> <a id="6033" class="Symbol">→</a>
                         <a id="6060" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a>
                           <a id="6108" class="Symbol">(</a><a id="6109" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="6119" href="Data.Sum.Relation.Binary.Pointwise.html#888" class="Generalizable">≈₁</a> <a id="6122" href="Data.Sum.Relation.Binary.Pointwise.html#891" class="Generalizable">≈₂</a><a id="6124" class="Symbol">)</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="6137" href="Data.Sum.Relation.Binary.Pointwise.html#864" class="Generalizable">R</a> <a id="6139" href="Data.Sum.Relation.Binary.Pointwise.html#866" class="Generalizable">S</a><a id="6140" class="Symbol">)</a>
<a id="6142" href="Data.Sum.Relation.Binary.Pointwise.html#5929" class="Function">⊎-isStrictPartialOrder</a> <a id="6165" href="Data.Sum.Relation.Binary.Pointwise.html#6165" class="Bound">spo₁</a> <a id="6170" href="Data.Sum.Relation.Binary.Pointwise.html#6170" class="Bound">spo₂</a> <a id="6175" class="Symbol">=</a> <a id="6177" class="Keyword">record</a>
  <a id="6186" class="Symbol">{</a> <a id="6188" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="6202" class="Symbol">=</a>
      <a id="6210" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="6241" href="Data.Sum.Relation.Binary.Pointwise.html#6165" class="Bound">spo₁</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="6262" href="Data.Sum.Relation.Binary.Pointwise.html#6170" class="Bound">spo₂</a><a id="6266" class="Symbol">)</a>
  <a id="6270" class="Symbol">;</a> <a id="6272" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="6286" class="Symbol">=</a> <a id="6288" href="Data.Sum.Relation.Binary.Pointwise.html#3324" class="Function">⊎-irreflexive</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>   <a id="6312" href="Data.Sum.Relation.Binary.Pointwise.html#6165" class="Bound">spo₁</a><a id="6316" class="Symbol">)</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>   <a id="6328" href="Data.Sum.Relation.Binary.Pointwise.html#6170" class="Bound">spo₂</a><a id="6332" class="Symbol">)</a>
  <a id="6336" class="Symbol">;</a> <a id="6338" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="6352" class="Symbol">=</a> <a id="6354" href="Data.Sum.Relation.Binary.Pointwise.html#2161" class="Function">⊎-transitive</a>  <a id="6368" class="Symbol">(</a><a id="6369" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>    <a id="6378" href="Data.Sum.Relation.Binary.Pointwise.html#6165" class="Bound">spo₁</a><a id="6382" class="Symbol">)</a> <a id="6384" class="Symbol">(</a><a id="6385" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>    <a id="6394" href="Data.Sum.Relation.Binary.Pointwise.html#6170" class="Bound">spo₂</a><a id="6398" class="Symbol">)</a>
  <a id="6402" class="Symbol">;</a> <a id="6404" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="6418" class="Symbol">=</a> <a id="6420" href="Data.Sum.Relation.Binary.Pointwise.html#4298" class="Function">⊎-respects₂</a>   <a id="6434" class="Symbol">(</a><a id="6435" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a> <a id="6444" href="Data.Sum.Relation.Binary.Pointwise.html#6165" class="Bound">spo₁</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a> <a id="6460" href="Data.Sum.Relation.Binary.Pointwise.html#6170" class="Bound">spo₂</a><a id="6464" class="Symbol">)</a>
  <a id="6468" class="Symbol">}</a> <a id="6470" class="Keyword">where</a> <a id="6476" class="Keyword">open</a> <a id="6481" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a>

<a id="6503" class="Comment">------------------------------------------------------------------------</a>
<a id="6576" class="Comment">-- Bundles</a>

<a id="⊎-setoid"></a><a id="6588" href="Data.Sum.Relation.Binary.Pointwise.html#6588" class="Function">⊎-setoid</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6606" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="6608" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="6610" class="Symbol">→</a> <a id="6612" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6619" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="6621" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a> <a id="6623" class="Symbol">→</a> <a id="6625" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6632" class="Symbol">_</a> <a id="6634" class="Symbol">_</a>
<a id="6636" href="Data.Sum.Relation.Binary.Pointwise.html#6588" class="Function">⊎-setoid</a> <a id="6645" href="Data.Sum.Relation.Binary.Pointwise.html#6645" class="Bound">s₁</a> <a id="6648" href="Data.Sum.Relation.Binary.Pointwise.html#6648" class="Bound">s₂</a> <a id="6651" class="Symbol">=</a> <a id="6653" class="Keyword">record</a>
  <a id="6662" class="Symbol">{</a> <a id="6664" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6678" class="Symbol">=</a>
      <a id="6686" href="Data.Sum.Relation.Binary.Pointwise.html#4565" class="Function">⊎-isEquivalence</a> <a id="6702" class="Symbol">(</a><a id="6703" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6717" href="Data.Sum.Relation.Binary.Pointwise.html#6645" class="Bound">s₁</a><a id="6719" class="Symbol">)</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6736" href="Data.Sum.Relation.Binary.Pointwise.html#6648" class="Bound">s₂</a><a id="6738" class="Symbol">)</a>
  <a id="6742" class="Symbol">}</a> <a id="6744" class="Keyword">where</a> <a id="6750" class="Keyword">open</a> <a id="6755" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a>

<a id="⊎-decSetoid"></a><a id="6763" href="Data.Sum.Relation.Binary.Pointwise.html#6763" class="Function">⊎-decSetoid</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6787" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="6789" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="6791" class="Symbol">→</a> <a id="6793" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6803" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="6805" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a> <a id="6807" class="Symbol">→</a> <a id="6809" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6819" class="Symbol">_</a> <a id="6821" class="Symbol">_</a>
<a id="6823" href="Data.Sum.Relation.Binary.Pointwise.html#6763" class="Function">⊎-decSetoid</a> <a id="6835" href="Data.Sum.Relation.Binary.Pointwise.html#6835" class="Bound">ds₁</a> <a id="6839" href="Data.Sum.Relation.Binary.Pointwise.html#6839" class="Bound">ds₂</a> <a id="6843" class="Symbol">=</a> <a id="6845" class="Keyword">record</a>
  <a id="6854" class="Symbol">{</a> <a id="6856" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6873" class="Symbol">=</a>
      <a id="6881" href="Data.Sum.Relation.Binary.Pointwise.html#4881" class="Function">⊎-isDecEquivalence</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6918" href="Data.Sum.Relation.Binary.Pointwise.html#6835" class="Bound">ds₁</a><a id="6921" class="Symbol">)</a> <a id="6923" class="Symbol">(</a><a id="6924" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6941" href="Data.Sum.Relation.Binary.Pointwise.html#6839" class="Bound">ds₂</a><a id="6944" class="Symbol">)</a>
  <a id="6948" class="Symbol">}</a> <a id="6950" class="Keyword">where</a> <a id="6956" class="Keyword">open</a> <a id="6961" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a>

<a id="⊎-preorder"></a><a id="6972" href="Data.Sum.Relation.Binary.Pointwise.html#6972" class="Function">⊎-preorder</a> <a id="6983" class="Symbol">:</a> <a id="6985" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6994" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="6996" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="6998" href="Data.Sum.Relation.Binary.Pointwise.html#821" class="Generalizable">ℓ₁</a> <a id="7001" class="Symbol">→</a> <a id="7003" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="7012" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="7014" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a> <a id="7016" href="Data.Sum.Relation.Binary.Pointwise.html#824" class="Generalizable">ℓ₂</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="7030" class="Symbol">_</a> <a id="7032" class="Symbol">_</a> <a id="7034" class="Symbol">_</a>
<a id="7036" href="Data.Sum.Relation.Binary.Pointwise.html#6972" class="Function">⊎-preorder</a> <a id="7047" href="Data.Sum.Relation.Binary.Pointwise.html#7047" class="Bound">p₁</a> <a id="7050" href="Data.Sum.Relation.Binary.Pointwise.html#7050" class="Bound">p₂</a> <a id="7053" class="Symbol">=</a> <a id="7055" class="Keyword">record</a>
  <a id="7064" class="Symbol">{</a> <a id="7066" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a>   <a id="7079" class="Symbol">=</a>
      <a id="7087" href="Data.Sum.Relation.Binary.Pointwise.html#5205" class="Function">⊎-isPreorder</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="7112" href="Data.Sum.Relation.Binary.Pointwise.html#7047" class="Bound">p₁</a><a id="7114" class="Symbol">)</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="7128" href="Data.Sum.Relation.Binary.Pointwise.html#7050" class="Bound">p₂</a><a id="7130" class="Symbol">)</a>
  <a id="7134" class="Symbol">}</a> <a id="7136" class="Keyword">where</a> <a id="7142" class="Keyword">open</a> <a id="7147" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a>

<a id="⊎-poset"></a><a id="7157" href="Data.Sum.Relation.Binary.Pointwise.html#7157" class="Function">⊎-poset</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="7173" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="7175" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="7177" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="7179" class="Symbol">→</a> <a id="7181" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="7187" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="7189" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="7191" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="7193" class="Symbol">→</a> <a id="7195" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="7201" class="Symbol">_</a> <a id="7203" class="Symbol">_</a> <a id="7205" class="Symbol">_</a>
<a id="7207" href="Data.Sum.Relation.Binary.Pointwise.html#7157" class="Function">⊎-poset</a> <a id="7215" href="Data.Sum.Relation.Binary.Pointwise.html#7215" class="Bound">po₁</a> <a id="7219" href="Data.Sum.Relation.Binary.Pointwise.html#7219" class="Bound">po₂</a> <a id="7223" class="Symbol">=</a> <a id="7225" class="Keyword">record</a>
  <a id="7234" class="Symbol">{</a> <a id="7236" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="7251" class="Symbol">=</a>
      <a id="7259" href="Data.Sum.Relation.Binary.Pointwise.html#5584" class="Function">⊎-isPartialOrder</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="7292" href="Data.Sum.Relation.Binary.Pointwise.html#7215" class="Bound">po₁</a><a id="7295" class="Symbol">)</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="7313" href="Data.Sum.Relation.Binary.Pointwise.html#7219" class="Bound">po₂</a><a id="7316" class="Symbol">)</a>
  <a id="7320" class="Symbol">}</a> <a id="7322" class="Keyword">where</a> <a id="7328" class="Keyword">open</a> <a id="7333" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a>

<a id="7340" class="Comment">------------------------------------------------------------------------</a>
<a id="7413" class="Comment">-- Additional notation</a>

<a id="7437" class="Comment">-- Infix combining setoids</a>
<a id="7464" class="Keyword">infix</a> <a id="7470" class="Number">4</a> <a id="7472" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">_⊎ₛ_</a>
<a id="_⊎ₛ_"></a><a id="7477" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">_⊎ₛ_</a> <a id="7482" class="Symbol">:</a> <a id="7484" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7491" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a> <a id="7493" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7504" href="Data.Sum.Relation.Binary.Pointwise.html#817" class="Generalizable">c</a> <a id="7506" href="Data.Sum.Relation.Binary.Pointwise.html#819" class="Generalizable">d</a> <a id="7508" class="Symbol">→</a> <a id="7510" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="7517" class="Symbol">_</a> <a id="7519" class="Symbol">_</a>
<a id="7521" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">_⊎ₛ_</a> <a id="7526" class="Symbol">=</a> <a id="7528" href="Data.Sum.Relation.Binary.Pointwise.html#6588" class="Function">⊎-setoid</a>

<a id="7538" class="Comment">------------------------------------------------------------------------</a>
<a id="7611" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="7669" class="Comment">-- decomposed using Pointwise</a>

<a id="Pointwise-≡⇒≡"></a><a id="7700" href="Data.Sum.Relation.Binary.Pointwise.html#7700" class="Function">Pointwise-≡⇒≡</a> <a id="7714" class="Symbol">:</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="7727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="7734" class="Symbol">)</a> <a id="7736" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7742" class="Symbol">{</a><a id="7743" class="Argument">A</a> <a id="7745" class="Symbol">=</a> <a id="7747" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="7749" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7751" href="Data.Sum.Relation.Binary.Pointwise.html#846" class="Generalizable">B</a><a id="7752" class="Symbol">}</a>
<a id="7754" href="Data.Sum.Relation.Binary.Pointwise.html#7700" class="Function">Pointwise-≡⇒≡</a> <a id="7768" class="Symbol">(</a><a id="7769" href="Data.Sum.Relation.Binary.Pointwise.html#1176" class="InductiveConstructor">inj₁</a> <a id="7774" href="Data.Sum.Relation.Binary.Pointwise.html#7774" class="Bound">x</a><a id="7775" class="Symbol">)</a> <a id="7777" class="Symbol">=</a> <a id="7779" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="7786" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7791" href="Data.Sum.Relation.Binary.Pointwise.html#7774" class="Bound">x</a>
<a id="7793" href="Data.Sum.Relation.Binary.Pointwise.html#7700" class="Function">Pointwise-≡⇒≡</a> <a id="7807" class="Symbol">(</a><a id="7808" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₂</a> <a id="7813" href="Data.Sum.Relation.Binary.Pointwise.html#7813" class="Bound">x</a><a id="7814" class="Symbol">)</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="7825" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7830" href="Data.Sum.Relation.Binary.Pointwise.html#7813" class="Bound">x</a>

<a id="≡⇒Pointwise-≡"></a><a id="7833" href="Data.Sum.Relation.Binary.Pointwise.html#7833" class="Function">≡⇒Pointwise-≡</a> <a id="7847" class="Symbol">:</a> <a id="7849" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7853" class="Symbol">{</a><a id="7854" class="Argument">A</a> <a id="7856" class="Symbol">=</a> <a id="7858" href="Data.Sum.Relation.Binary.Pointwise.html#844" class="Generalizable">A</a> <a id="7860" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7862" href="Data.Sum.Relation.Binary.Pointwise.html#846" class="Generalizable">B</a><a id="7863" class="Symbol">}</a> <a id="7865" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7867" class="Symbol">(</a><a id="7868" href="Data.Sum.Relation.Binary.Pointwise.html#998" class="Datatype">Pointwise</a> <a id="7878" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="7885" class="Symbol">)</a>
<a id="7887" href="Data.Sum.Relation.Binary.Pointwise.html#7833" class="Function">≡⇒Pointwise-≡</a> <a id="7901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7908" class="Symbol">=</a> <a id="7910" href="Data.Sum.Relation.Binary.Pointwise.html#1838" class="Function">⊎-refl</a> <a id="7917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="7932" href="Data.Sum.Relation.Binary.Pointwise.html#7932" class="Function">Pointwise-≡↔≡</a> <a id="7946" class="Symbol">:</a> <a id="7948" class="Symbol">(</a><a id="7949" href="Data.Sum.Relation.Binary.Pointwise.html#7949" class="Bound">A</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7957" href="Data.Sum.Relation.Binary.Pointwise.html#813" class="Generalizable">a</a><a id="7958" class="Symbol">)</a> <a id="7960" class="Symbol">(</a><a id="7961" href="Data.Sum.Relation.Binary.Pointwise.html#7961" class="Bound">B</a> <a id="7963" class="Symbol">:</a> <a id="7965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7969" href="Data.Sum.Relation.Binary.Pointwise.html#815" class="Generalizable">b</a><a id="7970" class="Symbol">)</a> <a id="7972" class="Symbol">→</a>
                 <a id="7991" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7999" class="Symbol">(</a><a id="8000" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8009" href="Data.Sum.Relation.Binary.Pointwise.html#7949" class="Bound">A</a> <a id="8011" href="Data.Sum.Relation.Binary.Pointwise.html#7477" class="Function Operator">⊎ₛ</a> <a id="8014" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8023" href="Data.Sum.Relation.Binary.Pointwise.html#7961" class="Bound">B</a><a id="8024" class="Symbol">)</a> <a id="8026" class="Symbol">(</a><a id="8027" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Data.Sum.Relation.Binary.Pointwise.html#7949" class="Bound">A</a> <a id="8039" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8041" href="Data.Sum.Relation.Binary.Pointwise.html#7961" class="Bound">B</a><a id="8042" class="Symbol">))</a>
<a id="8045" href="Data.Sum.Relation.Binary.Pointwise.html#7932" class="Function">Pointwise-≡↔≡</a> <a id="8059" class="Symbol">_</a> <a id="8061" class="Symbol">_</a> <a id="8063" class="Symbol">=</a> <a id="8065" class="Keyword">record</a>
  <a id="8074" class="Symbol">{</a> <a id="8076" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="8086" class="Symbol">=</a> <a id="8088" href="Function.Base.html#704" class="Function">id</a>
  <a id="8093" class="Symbol">;</a> <a id="8095" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="8105" class="Symbol">=</a> <a id="8107" href="Function.Base.html#704" class="Function">id</a>
  <a id="8112" class="Symbol">;</a> <a id="8114" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="8124" class="Symbol">=</a> <a id="8126" href="Data.Sum.Relation.Binary.Pointwise.html#7700" class="Function">Pointwise-≡⇒≡</a>
  <a id="8142" class="Symbol">;</a> <a id="8144" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="8154" class="Symbol">=</a> <a id="8156" href="Data.Sum.Relation.Binary.Pointwise.html#7833" class="Function">≡⇒Pointwise-≡</a>
  <a id="8172" class="Symbol">;</a> <a id="8174" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="8184" class="Symbol">=</a> <a id="8186" href="Data.Sum.Relation.Binary.Pointwise.html#7700" class="Function">Pointwise-≡⇒≡</a> <a id="8200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8202" href="Data.Sum.Relation.Binary.Pointwise.html#7833" class="Function">≡⇒Pointwise-≡</a>
  <a id="8218" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.These.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.These.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An either-or-both data type, basic type and operations</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Level.html" class="Module">Level</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a>

<a id="404" class="Keyword">private</a>
  <a id="414" class="Keyword">variable</a>
    <a id="427" href="Data.These.Base.html#427" class="Generalizable">a</a> <a id="429" href="Data.These.Base.html#429" class="Generalizable">b</a> <a id="431" href="Data.These.Base.html#431" class="Generalizable">c</a> <a id="433" href="Data.These.Base.html#433" class="Generalizable">d</a> <a id="435" href="Data.These.Base.html#435" class="Generalizable">e</a> <a id="437" href="Data.These.Base.html#437" class="Generalizable">f</a> <a id="439" class="Symbol">:</a> <a id="441" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="451" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="459" href="Data.These.Base.html#427" class="Generalizable">a</a>
    <a id="465" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" href="Data.These.Base.html#429" class="Generalizable">b</a>
    <a id="479" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="481" class="Symbol">:</a> <a id="483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="487" href="Data.These.Base.html#431" class="Generalizable">c</a>
    <a id="493" href="Data.These.Base.html#493" class="Generalizable">D</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Data.These.Base.html#433" class="Generalizable">d</a>
    <a id="507" href="Data.These.Base.html#507" class="Generalizable">E</a> <a id="509" class="Symbol">:</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" href="Data.These.Base.html#435" class="Generalizable">e</a>
    <a id="521" href="Data.These.Base.html#521" class="Generalizable">F</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="529" href="Data.These.Base.html#437" class="Generalizable">f</a>

<a id="532" class="Keyword">data</a> <a id="These"></a><a id="537" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="543" class="Symbol">{</a><a id="544" href="Data.These.Base.html#544" class="Bound">a</a> <a id="546" href="Data.These.Base.html#546" class="Bound">b</a><a id="547" class="Symbol">}</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.These.Base.html#550" class="Bound">A</a> <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="558" href="Data.These.Base.html#544" class="Bound">a</a><a id="559" class="Symbol">)</a> <a id="561" class="Symbol">(</a><a id="562" href="Data.These.Base.html#562" class="Bound">B</a> <a id="564" class="Symbol">:</a> <a id="566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="570" href="Data.These.Base.html#546" class="Bound">b</a><a id="571" class="Symbol">)</a> <a id="573" class="Symbol">:</a> <a id="575" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="579" class="Symbol">(</a><a id="580" href="Data.These.Base.html#544" class="Bound">a</a> <a id="582" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="584" href="Data.These.Base.html#546" class="Bound">b</a><a id="585" class="Symbol">)</a> <a id="587" class="Keyword">where</a>
  <a id="These.this"></a><a id="595" href="Data.These.Base.html#595" class="InductiveConstructor">this</a>  <a id="601" class="Symbol">:</a> <a id="603" href="Data.These.Base.html#550" class="Bound">A</a>     <a id="609" class="Symbol">→</a> <a id="611" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="617" href="Data.These.Base.html#550" class="Bound">A</a> <a id="619" href="Data.These.Base.html#562" class="Bound">B</a>
  <a id="These.that"></a><a id="623" href="Data.These.Base.html#623" class="InductiveConstructor">that</a>  <a id="629" class="Symbol">:</a>     <a id="635" href="Data.These.Base.html#562" class="Bound">B</a> <a id="637" class="Symbol">→</a> <a id="639" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="645" href="Data.These.Base.html#550" class="Bound">A</a> <a id="647" href="Data.These.Base.html#562" class="Bound">B</a>
  <a id="These.these"></a><a id="651" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="657" class="Symbol">:</a> <a id="659" href="Data.These.Base.html#550" class="Bound">A</a> <a id="661" class="Symbol">→</a> <a id="663" href="Data.These.Base.html#562" class="Bound">B</a> <a id="665" class="Symbol">→</a> <a id="667" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="673" href="Data.These.Base.html#550" class="Bound">A</a> <a id="675" href="Data.These.Base.html#562" class="Bound">B</a>

<a id="678" class="Comment">------------------------------------------------------------------------</a>
<a id="751" class="Comment">-- Operations</a>

<a id="766" class="Comment">-- injection</a>

<a id="fromSum"></a><a id="780" href="Data.These.Base.html#780" class="Function">fromSum</a> <a id="788" class="Symbol">:</a> <a id="790" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="792" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="794" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="796" class="Symbol">→</a> <a id="798" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="804" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="806" href="Data.These.Base.html#465" class="Generalizable">B</a>
<a id="808" href="Data.These.Base.html#780" class="Function">fromSum</a> <a id="816" class="Symbol">=</a> <a id="818" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="820" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="825" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="827" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="832" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="836" class="Comment">-- map</a>

<a id="map"></a><a id="844" href="Data.These.Base.html#844" class="Function">map</a> <a id="848" class="Symbol">:</a> <a id="850" class="Symbol">(</a><a id="851" href="Data.These.Base.html#851" class="Bound">f</a> <a id="853" class="Symbol">:</a> <a id="855" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Data.These.Base.html#465" class="Generalizable">B</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">(</a><a id="863" href="Data.These.Base.html#863" class="Bound">g</a> <a id="865" class="Symbol">:</a> <a id="867" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="869" class="Symbol">→</a> <a id="871" href="Data.These.Base.html#493" class="Generalizable">D</a><a id="872" class="Symbol">)</a> <a id="874" class="Symbol">→</a> <a id="876" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="882" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="884" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="886" class="Symbol">→</a> <a id="888" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="894" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="896" href="Data.These.Base.html#493" class="Generalizable">D</a>
<a id="898" href="Data.These.Base.html#844" class="Function">map</a> <a id="902" href="Data.These.Base.html#902" class="Bound">f</a> <a id="904" href="Data.These.Base.html#904" class="Bound">g</a> <a id="906" class="Symbol">(</a><a id="907" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="912" href="Data.These.Base.html#912" class="Bound">a</a><a id="913" class="Symbol">)</a>    <a id="918" class="Symbol">=</a> <a id="920" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="925" class="Symbol">(</a><a id="926" href="Data.These.Base.html#902" class="Bound">f</a> <a id="928" href="Data.These.Base.html#912" class="Bound">a</a><a id="929" class="Symbol">)</a>
<a id="931" href="Data.These.Base.html#844" class="Function">map</a> <a id="935" href="Data.These.Base.html#935" class="Bound">f</a> <a id="937" href="Data.These.Base.html#937" class="Bound">g</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="945" href="Data.These.Base.html#945" class="Bound">b</a><a id="946" class="Symbol">)</a>    <a id="951" class="Symbol">=</a> <a id="953" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="958" class="Symbol">(</a><a id="959" href="Data.These.Base.html#937" class="Bound">g</a> <a id="961" href="Data.These.Base.html#945" class="Bound">b</a><a id="962" class="Symbol">)</a>
<a id="964" href="Data.These.Base.html#844" class="Function">map</a> <a id="968" href="Data.These.Base.html#968" class="Bound">f</a> <a id="970" href="Data.These.Base.html#970" class="Bound">g</a> <a id="972" class="Symbol">(</a><a id="973" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="979" href="Data.These.Base.html#979" class="Bound">a</a> <a id="981" href="Data.These.Base.html#981" class="Bound">b</a><a id="982" class="Symbol">)</a> <a id="984" class="Symbol">=</a> <a id="986" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="992" class="Symbol">(</a><a id="993" href="Data.These.Base.html#968" class="Bound">f</a> <a id="995" href="Data.These.Base.html#979" class="Bound">a</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">(</a><a id="999" href="Data.These.Base.html#970" class="Bound">g</a> <a id="1001" href="Data.These.Base.html#981" class="Bound">b</a><a id="1002" class="Symbol">)</a>

<a id="map₁"></a><a id="1005" href="Data.These.Base.html#1005" class="Function">map₁</a> <a id="1010" class="Symbol">:</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Data.These.Base.html#1013" class="Bound">f</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1019" class="Symbol">→</a> <a id="1021" href="Data.These.Base.html#465" class="Generalizable">B</a><a id="1022" class="Symbol">)</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1032" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1034" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="1036" class="Symbol">→</a> <a id="1038" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1044" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1046" href="Data.These.Base.html#479" class="Generalizable">C</a>
<a id="1048" href="Data.These.Base.html#1005" class="Function">map₁</a> <a id="1053" href="Data.These.Base.html#1053" class="Bound">f</a> <a id="1055" class="Symbol">=</a> <a id="1057" href="Data.These.Base.html#844" class="Function">map</a> <a id="1061" href="Data.These.Base.html#1053" class="Bound">f</a> <a id="1063" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1067" href="Data.These.Base.html#1067" class="Function">map₂</a> <a id="1072" class="Symbol">:</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Data.These.Base.html#1075" class="Bound">g</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1094" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1096" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1106" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1108" href="Data.These.Base.html#479" class="Generalizable">C</a>
<a id="1110" href="Data.These.Base.html#1067" class="Function">map₂</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Data.These.Base.html#844" class="Function">map</a> <a id="1121" href="Function.Base.html#704" class="Function">id</a>

<a id="1125" class="Comment">-- fold</a>

<a id="fold"></a><a id="1134" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1139" class="Symbol">:</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">→</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="1157" class="Symbol">)</a> <a id="1159" class="Symbol">→</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1168" class="Symbol">→</a> <a id="1170" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="1171" class="Symbol">)</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1181" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1183" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="Data.These.Base.html#479" class="Generalizable">C</a>
<a id="1189" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1194" href="Data.These.Base.html#1194" class="Bound">l</a> <a id="1196" href="Data.These.Base.html#1196" class="Bound">r</a> <a id="1198" href="Data.These.Base.html#1198" class="Bound">lr</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1207" href="Data.These.Base.html#1207" class="Bound">a</a><a id="1208" class="Symbol">)</a>    <a id="1213" class="Symbol">=</a> <a id="1215" href="Data.These.Base.html#1194" class="Bound">l</a> <a id="1217" href="Data.These.Base.html#1207" class="Bound">a</a>
<a id="1219" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1224" href="Data.These.Base.html#1224" class="Bound">l</a> <a id="1226" href="Data.These.Base.html#1226" class="Bound">r</a> <a id="1228" href="Data.These.Base.html#1228" class="Bound">lr</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1237" href="Data.These.Base.html#1237" class="Bound">b</a><a id="1238" class="Symbol">)</a>    <a id="1243" class="Symbol">=</a> <a id="1245" href="Data.These.Base.html#1226" class="Bound">r</a> <a id="1247" href="Data.These.Base.html#1237" class="Bound">b</a>
<a id="1249" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1254" href="Data.These.Base.html#1254" class="Bound">l</a> <a id="1256" href="Data.These.Base.html#1256" class="Bound">r</a> <a id="1258" href="Data.These.Base.html#1258" class="Bound">lr</a> <a id="1261" class="Symbol">(</a><a id="1262" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1268" href="Data.These.Base.html#1268" class="Bound">a</a> <a id="1270" href="Data.These.Base.html#1270" class="Bound">b</a><a id="1271" class="Symbol">)</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Data.These.Base.html#1258" class="Bound">lr</a> <a id="1278" href="Data.These.Base.html#1268" class="Bound">a</a> <a id="1280" href="Data.These.Base.html#1270" class="Bound">b</a>

<a id="foldWithDefaults"></a><a id="1283" href="Data.These.Base.html#1283" class="Function">foldWithDefaults</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1308" class="Symbol">→</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1330" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1332" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Data.These.Base.html#479" class="Generalizable">C</a>
<a id="1338" href="Data.These.Base.html#1283" class="Function">foldWithDefaults</a> <a id="1355" href="Data.These.Base.html#1355" class="Bound">a</a> <a id="1357" href="Data.These.Base.html#1357" class="Bound">b</a> <a id="1359" href="Data.These.Base.html#1359" class="Bound">lr</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Function.Base.html#1638" class="Function">flip</a> <a id="1375" href="Data.These.Base.html#1359" class="Bound">lr</a> <a id="1378" href="Data.These.Base.html#1357" class="Bound">b</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Data.These.Base.html#1359" class="Bound">lr</a> <a id="1385" href="Data.These.Base.html#1355" class="Bound">a</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Data.These.Base.html#1359" class="Bound">lr</a>

<a id="1392" class="Comment">-- swap</a>

<a id="swap"></a><a id="1401" href="Data.These.Base.html#1401" class="Function">swap</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1414" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1416" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1426" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1428" href="Data.These.Base.html#451" class="Generalizable">A</a>
<a id="1430" href="Data.These.Base.html#1401" class="Function">swap</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Data.These.Base.html#1134" class="Function">fold</a> <a id="1442" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1447" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Function.Base.html#1638" class="Function">flip</a> <a id="1458" href="Data.These.Base.html#651" class="InductiveConstructor">these</a><a id="1463" class="Symbol">)</a>

<a id="1466" class="Comment">-- align</a>

<a id="alignWith"></a><a id="1476" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1486" class="Symbol">:</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1495" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1497" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Data.These.Base.html#507" class="Generalizable">E</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">→</a> <a id="1506" class="Symbol">(</a><a id="1507" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1513" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1515" href="Data.These.Base.html#493" class="Generalizable">D</a> <a id="1517" class="Symbol">→</a> <a id="1519" href="Data.These.Base.html#521" class="Generalizable">F</a><a id="1520" class="Symbol">)</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1530" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="1532" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1542" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="1544" href="Data.These.Base.html#493" class="Generalizable">D</a> <a id="1546" class="Symbol">→</a> <a id="1548" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="1554" href="Data.These.Base.html#507" class="Generalizable">E</a> <a id="1556" href="Data.These.Base.html#521" class="Generalizable">F</a>
<a id="1558" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1568" href="Data.These.Base.html#1568" class="Bound">f</a> <a id="1570" href="Data.These.Base.html#1570" class="Bound">g</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1578" href="Data.These.Base.html#1578" class="Bound">a</a><a id="1579" class="Symbol">)</a>    <a id="1584" class="Symbol">(</a><a id="1585" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1590" href="Data.These.Base.html#1590" class="Bound">c</a><a id="1591" class="Symbol">)</a>    <a id="1596" class="Symbol">=</a> <a id="1598" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Data.These.Base.html#1568" class="Bound">f</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1613" href="Data.These.Base.html#1578" class="Bound">a</a> <a id="1615" href="Data.These.Base.html#1590" class="Bound">c</a><a id="1616" class="Symbol">))</a>
<a id="1619" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1629" href="Data.These.Base.html#1629" class="Bound">f</a> <a id="1631" href="Data.These.Base.html#1631" class="Bound">g</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1639" href="Data.These.Base.html#1639" class="Bound">a</a><a id="1640" class="Symbol">)</a>    <a id="1645" class="Symbol">(</a><a id="1646" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1651" href="Data.These.Base.html#1651" class="Bound">d</a><a id="1652" class="Symbol">)</a>    <a id="1657" class="Symbol">=</a> <a id="1659" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Data.These.Base.html#1629" class="Bound">f</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1674" href="Data.These.Base.html#1639" class="Bound">a</a><a id="1675" class="Symbol">))</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Data.These.Base.html#1631" class="Bound">g</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1687" href="Data.These.Base.html#1651" class="Bound">d</a><a id="1688" class="Symbol">))</a>
<a id="1691" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1701" href="Data.These.Base.html#1701" class="Bound">f</a> <a id="1703" href="Data.These.Base.html#1703" class="Bound">g</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1711" href="Data.These.Base.html#1711" class="Bound">a</a><a id="1712" class="Symbol">)</a>    <a id="1717" class="Symbol">(</a><a id="1718" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1724" href="Data.These.Base.html#1724" class="Bound">c</a> <a id="1726" href="Data.These.Base.html#1726" class="Bound">d</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Data.These.Base.html#1701" class="Bound">f</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1747" href="Data.These.Base.html#1711" class="Bound">a</a> <a id="1749" href="Data.These.Base.html#1724" class="Bound">c</a><a id="1750" class="Symbol">))</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Data.These.Base.html#1703" class="Bound">g</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1762" href="Data.These.Base.html#1726" class="Bound">d</a><a id="1763" class="Symbol">))</a>
<a id="1766" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1776" href="Data.These.Base.html#1776" class="Bound">f</a> <a id="1778" href="Data.These.Base.html#1778" class="Bound">g</a> <a id="1780" class="Symbol">(</a><a id="1781" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1786" href="Data.These.Base.html#1786" class="Bound">b</a><a id="1787" class="Symbol">)</a>    <a id="1792" class="Symbol">(</a><a id="1793" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1798" href="Data.These.Base.html#1798" class="Bound">c</a><a id="1799" class="Symbol">)</a>    <a id="1804" class="Symbol">=</a> <a id="1806" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Data.These.Base.html#1776" class="Bound">f</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1821" href="Data.These.Base.html#1798" class="Bound">c</a><a id="1822" class="Symbol">))</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Data.These.Base.html#1778" class="Bound">g</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="1834" href="Data.These.Base.html#1786" class="Bound">b</a><a id="1835" class="Symbol">))</a>
<a id="1838" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1848" href="Data.These.Base.html#1848" class="Bound">f</a> <a id="1850" href="Data.These.Base.html#1850" class="Bound">g</a> <a id="1852" class="Symbol">(</a><a id="1853" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1858" href="Data.These.Base.html#1858" class="Bound">b</a><a id="1859" class="Symbol">)</a>    <a id="1864" class="Symbol">(</a><a id="1865" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1870" href="Data.These.Base.html#1870" class="Bound">d</a><a id="1871" class="Symbol">)</a>    <a id="1876" class="Symbol">=</a> <a id="1878" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Data.These.Base.html#1850" class="Bound">g</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1893" href="Data.These.Base.html#1858" class="Bound">b</a> <a id="1895" href="Data.These.Base.html#1870" class="Bound">d</a><a id="1896" class="Symbol">))</a>
<a id="1899" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1909" href="Data.These.Base.html#1909" class="Bound">f</a> <a id="1911" href="Data.These.Base.html#1911" class="Bound">g</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1919" href="Data.These.Base.html#1919" class="Bound">b</a><a id="1920" class="Symbol">)</a>    <a id="1925" class="Symbol">(</a><a id="1926" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1932" href="Data.These.Base.html#1932" class="Bound">c</a> <a id="1934" href="Data.These.Base.html#1934" class="Bound">d</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Data.These.Base.html#1909" class="Bound">f</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="1954" href="Data.These.Base.html#1932" class="Bound">c</a><a id="1955" class="Symbol">))</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Data.These.Base.html#1911" class="Bound">g</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1968" href="Data.These.Base.html#1919" class="Bound">b</a> <a id="1970" href="Data.These.Base.html#1934" class="Bound">d</a><a id="1971" class="Symbol">))</a>
<a id="1974" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="1984" href="Data.These.Base.html#1984" class="Bound">f</a> <a id="1986" href="Data.These.Base.html#1986" class="Bound">g</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="1995" href="Data.These.Base.html#1995" class="Bound">a</a> <a id="1997" href="Data.These.Base.html#1997" class="Bound">b</a><a id="1998" class="Symbol">)</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="2006" href="Data.These.Base.html#2006" class="Bound">c</a><a id="2007" class="Symbol">)</a>    <a id="2012" class="Symbol">=</a> <a id="2014" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Data.These.Base.html#1984" class="Bound">f</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2030" href="Data.These.Base.html#1995" class="Bound">a</a> <a id="2032" href="Data.These.Base.html#2006" class="Bound">c</a><a id="2033" class="Symbol">))</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.These.Base.html#1986" class="Bound">g</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="2045" href="Data.These.Base.html#1997" class="Bound">b</a><a id="2046" class="Symbol">))</a>
<a id="2049" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="2059" href="Data.These.Base.html#2059" class="Bound">f</a> <a id="2061" href="Data.These.Base.html#2061" class="Bound">g</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2070" href="Data.These.Base.html#2070" class="Bound">a</a> <a id="2072" href="Data.These.Base.html#2072" class="Bound">b</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.These.Base.html#623" class="InductiveConstructor">that</a> <a id="2081" href="Data.These.Base.html#2081" class="Bound">d</a><a id="2082" class="Symbol">)</a>    <a id="2087" class="Symbol">=</a> <a id="2089" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Data.These.Base.html#2059" class="Bound">f</a> <a id="2098" class="Symbol">(</a><a id="2099" href="Data.These.Base.html#595" class="InductiveConstructor">this</a> <a id="2104" href="Data.These.Base.html#2070" class="Bound">a</a><a id="2105" class="Symbol">))</a> <a id="2108" class="Symbol">(</a><a id="2109" href="Data.These.Base.html#2061" class="Bound">g</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2118" href="Data.These.Base.html#2072" class="Bound">b</a> <a id="2120" href="Data.These.Base.html#2081" class="Bound">d</a><a id="2121" class="Symbol">))</a>
<a id="2124" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="2134" href="Data.These.Base.html#2134" class="Bound">f</a> <a id="2136" href="Data.These.Base.html#2136" class="Bound">g</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2145" href="Data.These.Base.html#2145" class="Bound">a</a> <a id="2147" href="Data.These.Base.html#2147" class="Bound">b</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2157" href="Data.These.Base.html#2157" class="Bound">c</a> <a id="2159" href="Data.These.Base.html#2159" class="Bound">d</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">=</a> <a id="2164" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Data.These.Base.html#2134" class="Bound">f</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2180" href="Data.These.Base.html#2145" class="Bound">a</a> <a id="2182" href="Data.These.Base.html#2157" class="Bound">c</a><a id="2183" class="Symbol">))</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Data.These.Base.html#2136" class="Bound">g</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="2196" href="Data.These.Base.html#2147" class="Bound">b</a> <a id="2198" href="Data.These.Base.html#2159" class="Bound">d</a><a id="2199" class="Symbol">))</a>

<a id="align"></a><a id="2203" href="Data.These.Base.html#2203" class="Function">align</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2217" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="2219" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2229" href="Data.These.Base.html#479" class="Generalizable">C</a> <a id="2231" href="Data.These.Base.html#493" class="Generalizable">D</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2248" href="Data.These.Base.html#451" class="Generalizable">A</a> <a id="2250" href="Data.These.Base.html#479" class="Generalizable">C</a><a id="2251" class="Symbol">)</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="2260" href="Data.These.Base.html#465" class="Generalizable">B</a> <a id="2262" href="Data.These.Base.html#493" class="Generalizable">D</a><a id="2263" class="Symbol">)</a>
<a id="2265" href="Data.These.Base.html#2203" class="Function">align</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Data.These.Base.html#1476" class="Function">alignWith</a> <a id="2283" href="Function.Base.html#704" class="Function">id</a> <a id="2286" href="Function.Base.html#704" class="Function">id</a>
</pre></body></html>

==> anc/Data.Unit.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type and the total relation on unit</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Comment">------------------------------------------------------------------------</a>
<a id="375" class="Comment">-- A unit type defined as a record type</a>

<a id="416" class="Comment">-- Note that by default the unit type is not universe polymorphic as it</a>
<a id="488" class="Comment">-- often results in unsolved metas. See `Data.Unit.Polymorphic` for a</a>
<a id="558" class="Comment">-- universe polymorphic variant.</a>

<a id="592" class="Comment">-- Note also that the name of this type is &quot;\top&quot;, not T.</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="681" class="Keyword">public</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="698" class="Symbol">;</a> <a id="700" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="702" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Unit.Polymorphic.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A universe polymorphic unit type, as a Lift of the Level 0 one.</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a>
<a id="351" class="Keyword">import</a> <a id="358" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="373" class="Symbol">as</a> <a id="376" class="Module">⊤</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- A unit type defined as a synonym</a>

<a id="⊤"></a><a id="489" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">{</a><a id="494" href="Data.Unit.Polymorphic.Base.html#494" class="Bound">ℓ</a> <a id="496" class="Symbol">:</a> <a id="498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="503" class="Symbol">}</a> <a id="505" class="Symbol">→</a> <a id="507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="511" href="Data.Unit.Polymorphic.Base.html#494" class="Bound">ℓ</a>
<a id="513" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="515" class="Symbol">{</a><a id="516" href="Data.Unit.Polymorphic.Base.html#516" class="Bound">ℓ</a><a id="517" class="Symbol">}</a> <a id="519" class="Symbol">=</a> <a id="521" href="Level.html#409" class="Record">Lift</a> <a id="526" href="Data.Unit.Polymorphic.Base.html#516" class="Bound">ℓ</a> <a id="528" href="Agda.Builtin.Unit.html#175" class="Record">⊤.⊤</a>

<a id="tt"></a><a id="533" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a> <a id="536" class="Symbol">:</a> <a id="538" class="Symbol">{</a><a id="539" href="Data.Unit.Polymorphic.Base.html#539" class="Bound">ℓ</a> <a id="541" class="Symbol">:</a> <a id="543" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="548" class="Symbol">}</a> <a id="550" class="Symbol">→</a> <a id="552" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="554" class="Symbol">{</a><a id="555" href="Data.Unit.Polymorphic.Base.html#539" class="Bound">ℓ</a><a id="556" class="Symbol">}</a>
<a id="558" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a> <a id="561" class="Symbol">=</a> <a id="563" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="568" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">⊤.tt</a>
</pre></body></html>

==> anc/Data.Unit.Polymorphic.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the polymorphic unit type</a>
<a id="149" class="Comment">-- Defines Decidable Equality and Decidable Ordering as well</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">module</a> <a id="336" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Level.html" class="Module">Level</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="433" class="Symbol">;</a> <a id="435" href="Function.Bundles.html#14187" class="Function">mk↔</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="548" class="Keyword">renaming</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="560" class="Symbol">to</a> <a id="563" class="Record">⊤*</a><a id="565" class="Symbol">)</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">(</a><a id="613" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="614" class="Symbol">;</a> <a id="616" href="Data.Unit.Polymorphic.Base.html#533" class="Function">tt</a><a id="618" class="Symbol">)</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="700" class="Symbol">;</a> <a id="702" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="711" class="Symbol">;</a> <a id="713" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="721" class="Symbol">;</a> <a id="723" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="728" class="Symbol">;</a> <a id="730" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="740" class="Symbol">;</a> <a id="742" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="831" class="Symbol">;</a> <a id="833" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="845" class="Symbol">;</a> <a id="847" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="862" class="Symbol">)</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="906" class="Keyword">using</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="944" class="Symbol">)</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Data.Unit.Polymorphic.Properties.html#1020" class="Generalizable">ℓ</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1031" class="Comment">------------------------------------------------------------------------</a>
<a id="1104" class="Comment">-- Equality</a>
<a id="1116" class="Comment">------------------------------------------------------------------------</a>

<a id="1190" class="Keyword">infix</a> <a id="1196" class="Number">4</a> <a id="1198" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1203" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a> <a id="1207" class="Symbol">:</a> <a id="1209" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1219" class="Symbol">{</a><a id="1220" class="Argument">A</a> <a id="1222" class="Symbol">=</a> <a id="1224" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="1226" class="Symbol">{</a><a id="1227" href="Data.Unit.Polymorphic.Properties.html#1020" class="Generalizable">ℓ</a><a id="1228" class="Symbol">}}</a> <a id="1231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1235" class="Symbol">_</a> <a id="1237" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">≟</a> <a id="1239" class="Symbol">_</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1253" href="Data.Unit.Polymorphic.Properties.html#1253" class="Function">≡-setoid</a> <a id="1262" class="Symbol">:</a> <a id="1264" class="Symbol">∀</a> <a id="1266" href="Data.Unit.Polymorphic.Properties.html#1266" class="Bound">ℓ</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1277" href="Data.Unit.Polymorphic.Properties.html#1266" class="Bound">ℓ</a> <a id="1279" href="Data.Unit.Polymorphic.Properties.html#1266" class="Bound">ℓ</a>
<a id="1281" href="Data.Unit.Polymorphic.Properties.html#1253" class="Function">≡-setoid</a> <a id="1290" class="Symbol">_</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1301" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>

<a id="≡-decSetoid"></a><a id="1304" href="Data.Unit.Polymorphic.Properties.html#1304" class="Function">≡-decSetoid</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" href="Data.Unit.Polymorphic.Properties.html#1320" class="Bound">ℓ</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="1334" href="Data.Unit.Polymorphic.Properties.html#1320" class="Bound">ℓ</a> <a id="1336" href="Data.Unit.Polymorphic.Properties.html#1320" class="Bound">ℓ</a>
<a id="1338" href="Data.Unit.Polymorphic.Properties.html#1304" class="Function">≡-decSetoid</a> <a id="1350" class="Symbol">_</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Relation.Binary.PropositionalEquality.Properties.html#5831" class="Function">decSetoid</a> <a id="1364" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a>

<a id="1369" class="Comment">------------------------------------------------------------------------</a>
<a id="1442" class="Comment">-- Ordering</a>
<a id="1454" class="Comment">------------------------------------------------------------------------</a>

<a id="≡-total"></a><a id="1528" href="Data.Unit.Polymorphic.Properties.html#1528" class="Function">≡-total</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="1544" class="Symbol">{</a><a id="1545" class="Argument">A</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="1551" class="Symbol">{</a><a id="1552" href="Data.Unit.Polymorphic.Properties.html#1020" class="Generalizable">ℓ</a><a id="1553" class="Symbol">}}</a> <a id="1556" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1560" href="Data.Unit.Polymorphic.Properties.html#1528" class="Function">≡-total</a> <a id="1568" class="Symbol">_</a> <a id="1570" class="Symbol">_</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1585" href="Data.Unit.Polymorphic.Properties.html#1585" class="Function">≡-antisym</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1611" class="Symbol">{</a><a id="1612" class="Argument">A</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="1618" class="Symbol">{</a><a id="1619" href="Data.Unit.Polymorphic.Properties.html#1020" class="Generalizable">ℓ</a><a id="1620" class="Symbol">}}</a> <a id="1623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1631" href="Data.Unit.Polymorphic.Properties.html#1585" class="Function">≡-antisym</a> <a id="1641" href="Data.Unit.Polymorphic.Properties.html#1641" class="Bound">p</a> <a id="1643" class="Symbol">_</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Data.Unit.Polymorphic.Properties.html#1641" class="Bound">p</a>

<a id="1650" class="Comment">------------------------------------------------------------------------</a>
<a id="1723" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1738" href="Data.Unit.Polymorphic.Properties.html#1738" class="Function">≡-isPreorder</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">∀</a> <a id="1755" href="Data.Unit.Polymorphic.Properties.html#1755" class="Bound">ℓ</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Data.Unit.Polymorphic.Properties.html#1755" class="Bound">ℓ</a><a id="1772" class="Symbol">}</a> <a id="1774" class="Symbol">{_}</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="1780" class="Symbol">}</a> <a id="1782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1790" href="Data.Unit.Polymorphic.Properties.html#1738" class="Function">≡-isPreorder</a> <a id="1803" href="Data.Unit.Polymorphic.Properties.html#1803" class="Bound">ℓ</a> <a id="1805" class="Symbol">=</a> <a id="1807" class="Keyword">record</a>
  <a id="1816" class="Symbol">{</a> <a id="1818" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="1850" class="Symbol">;</a> <a id="1852" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="1866" class="Symbol">=</a> <a id="1868" class="Symbol">λ</a> <a id="1870" href="Data.Unit.Polymorphic.Properties.html#1870" class="Bound">x</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Data.Unit.Polymorphic.Properties.html#1870" class="Bound">x</a>
  <a id="1878" class="Symbol">;</a> <a id="1880" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="1894" class="Symbol">=</a> <a id="1896" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a>
  <a id="1904" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="1907" href="Data.Unit.Polymorphic.Properties.html#1907" class="Function">≡-isPartialOrder</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" href="Data.Unit.Polymorphic.Properties.html#1928" class="Bound">ℓ</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1947" class="Symbol">{</a><a id="1948" href="Data.Unit.Polymorphic.Properties.html#1928" class="Bound">ℓ</a><a id="1949" class="Symbol">}</a> <a id="1951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1959" href="Data.Unit.Polymorphic.Properties.html#1907" class="Function">≡-isPartialOrder</a> <a id="1976" href="Data.Unit.Polymorphic.Properties.html#1976" class="Bound">ℓ</a> <a id="1978" class="Symbol">=</a> <a id="1980" class="Keyword">record</a>
  <a id="1989" class="Symbol">{</a> <a id="1991" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="2002" class="Symbol">=</a> <a id="2004" href="Data.Unit.Polymorphic.Properties.html#1738" class="Function">≡-isPreorder</a> <a id="2017" href="Data.Unit.Polymorphic.Properties.html#1976" class="Bound">ℓ</a>
  <a id="2021" class="Symbol">;</a> <a id="2023" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="2034" class="Symbol">=</a> <a id="2036" href="Data.Unit.Polymorphic.Properties.html#1585" class="Function">≡-antisym</a>
  <a id="2048" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="2051" href="Data.Unit.Polymorphic.Properties.html#2051" class="Function">≡-isTotalOrder</a> <a id="2066" class="Symbol">:</a> <a id="2068" class="Symbol">∀</a> <a id="2070" href="Data.Unit.Polymorphic.Properties.html#2070" class="Bound">ℓ</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="2087" class="Symbol">{</a><a id="2088" href="Data.Unit.Polymorphic.Properties.html#2070" class="Bound">ℓ</a><a id="2089" class="Symbol">}</a> <a id="2091" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2095" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2099" href="Data.Unit.Polymorphic.Properties.html#2051" class="Function">≡-isTotalOrder</a> <a id="2114" href="Data.Unit.Polymorphic.Properties.html#2114" class="Bound">ℓ</a> <a id="2116" class="Symbol">=</a> <a id="2118" class="Keyword">record</a>
  <a id="2127" class="Symbol">{</a> <a id="2129" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Data.Unit.Polymorphic.Properties.html#1907" class="Function">≡-isPartialOrder</a> <a id="2163" href="Data.Unit.Polymorphic.Properties.html#2114" class="Bound">ℓ</a>
  <a id="2167" class="Symbol">;</a> <a id="2169" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="2184" class="Symbol">=</a> <a id="2186" href="Data.Unit.Polymorphic.Properties.html#1528" class="Function">≡-total</a>
  <a id="2196" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2199" href="Data.Unit.Polymorphic.Properties.html#2199" class="Function">≡-isDecTotalOrder</a> <a id="2217" class="Symbol">:</a> <a id="2219" class="Symbol">∀</a> <a id="2221" href="Data.Unit.Polymorphic.Properties.html#2221" class="Bound">ℓ</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Data.Unit.Polymorphic.Properties.html#2221" class="Bound">ℓ</a><a id="2243" class="Symbol">}</a> <a id="2245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2249" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2253" href="Data.Unit.Polymorphic.Properties.html#2199" class="Function">≡-isDecTotalOrder</a> <a id="2271" href="Data.Unit.Polymorphic.Properties.html#2271" class="Bound">ℓ</a> <a id="2273" class="Symbol">=</a> <a id="2275" class="Keyword">record</a>
  <a id="2284" class="Symbol">{</a> <a id="2286" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="2299" class="Symbol">=</a> <a id="2301" href="Data.Unit.Polymorphic.Properties.html#2051" class="Function">≡-isTotalOrder</a> <a id="2316" href="Data.Unit.Polymorphic.Properties.html#2271" class="Bound">ℓ</a>
  <a id="2320" class="Symbol">;</a> <a id="2322" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="2335" class="Symbol">=</a> <a id="2337" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a>
  <a id="2343" class="Symbol">;</a> <a id="2345" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="2358" class="Symbol">=</a> <a id="2360" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a>
  <a id="2366" class="Symbol">}</a>

<a id="2369" class="Comment">------------------------------------------------------------------------</a>
<a id="2442" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="2454" href="Data.Unit.Polymorphic.Properties.html#2454" class="Function">≡-preorder</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" href="Data.Unit.Polymorphic.Properties.html#2469" class="Bound">ℓ</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="2482" href="Data.Unit.Polymorphic.Properties.html#2469" class="Bound">ℓ</a> <a id="2484" href="Data.Unit.Polymorphic.Properties.html#2469" class="Bound">ℓ</a> <a id="2486" href="Data.Unit.Polymorphic.Properties.html#2469" class="Bound">ℓ</a>
<a id="2488" href="Data.Unit.Polymorphic.Properties.html#2454" class="Function">≡-preorder</a> <a id="2499" href="Data.Unit.Polymorphic.Properties.html#2499" class="Bound">ℓ</a> <a id="2501" class="Symbol">=</a> <a id="2503" class="Keyword">record</a>
  <a id="2512" class="Symbol">{</a> <a id="2514" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Data.Unit.Polymorphic.Properties.html#1738" class="Function">≡-isPreorder</a> <a id="2540" href="Data.Unit.Polymorphic.Properties.html#2499" class="Bound">ℓ</a>
  <a id="2544" class="Symbol">}</a>

<a id="≡-poset"></a><a id="2547" href="Data.Unit.Polymorphic.Properties.html#2547" class="Function">≡-poset</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">∀</a> <a id="2559" href="Data.Unit.Polymorphic.Properties.html#2559" class="Bound">ℓ</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="2569" href="Data.Unit.Polymorphic.Properties.html#2559" class="Bound">ℓ</a> <a id="2571" href="Data.Unit.Polymorphic.Properties.html#2559" class="Bound">ℓ</a> <a id="2573" href="Data.Unit.Polymorphic.Properties.html#2559" class="Bound">ℓ</a>
<a id="2575" href="Data.Unit.Polymorphic.Properties.html#2547" class="Function">≡-poset</a> <a id="2583" href="Data.Unit.Polymorphic.Properties.html#2583" class="Bound">ℓ</a> <a id="2585" class="Symbol">=</a> <a id="2587" class="Keyword">record</a>
  <a id="2596" class="Symbol">{</a> <a id="2598" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="2613" class="Symbol">=</a> <a id="2615" href="Data.Unit.Polymorphic.Properties.html#1907" class="Function">≡-isPartialOrder</a> <a id="2632" href="Data.Unit.Polymorphic.Properties.html#2583" class="Bound">ℓ</a>
  <a id="2636" class="Symbol">}</a>

<a id="≡-totalOrder"></a><a id="2639" href="Data.Unit.Polymorphic.Properties.html#2639" class="Function">≡-totalOrder</a> <a id="2652" class="Symbol">:</a> <a id="2654" class="Symbol">∀</a> <a id="2656" href="Data.Unit.Polymorphic.Properties.html#2656" class="Bound">ℓ</a> <a id="2658" class="Symbol">→</a> <a id="2660" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="2671" href="Data.Unit.Polymorphic.Properties.html#2656" class="Bound">ℓ</a> <a id="2673" href="Data.Unit.Polymorphic.Properties.html#2656" class="Bound">ℓ</a> <a id="2675" href="Data.Unit.Polymorphic.Properties.html#2656" class="Bound">ℓ</a>
<a id="2677" href="Data.Unit.Polymorphic.Properties.html#2639" class="Function">≡-totalOrder</a> <a id="2690" href="Data.Unit.Polymorphic.Properties.html#2690" class="Bound">ℓ</a> <a id="2692" class="Symbol">=</a> <a id="2694" class="Keyword">record</a>
  <a id="2703" class="Symbol">{</a> <a id="2705" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="2718" class="Symbol">=</a> <a id="2720" href="Data.Unit.Polymorphic.Properties.html#2051" class="Function">≡-isTotalOrder</a> <a id="2735" href="Data.Unit.Polymorphic.Properties.html#2690" class="Bound">ℓ</a>
  <a id="2739" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2742" href="Data.Unit.Polymorphic.Properties.html#2742" class="Function">≡-decTotalOrder</a> <a id="2758" class="Symbol">:</a> <a id="2760" class="Symbol">∀</a> <a id="2762" href="Data.Unit.Polymorphic.Properties.html#2762" class="Bound">ℓ</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="2780" href="Data.Unit.Polymorphic.Properties.html#2762" class="Bound">ℓ</a> <a id="2782" href="Data.Unit.Polymorphic.Properties.html#2762" class="Bound">ℓ</a> <a id="2784" href="Data.Unit.Polymorphic.Properties.html#2762" class="Bound">ℓ</a>
<a id="2786" href="Data.Unit.Polymorphic.Properties.html#2742" class="Function">≡-decTotalOrder</a> <a id="2802" href="Data.Unit.Polymorphic.Properties.html#2802" class="Bound">ℓ</a> <a id="2804" class="Symbol">=</a> <a id="2806" class="Keyword">record</a>
  <a id="2815" class="Symbol">{</a> <a id="2817" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Data.Unit.Polymorphic.Properties.html#2199" class="Function">≡-isDecTotalOrder</a> <a id="2853" href="Data.Unit.Polymorphic.Properties.html#2802" class="Bound">ℓ</a>
  <a id="2857" class="Symbol">}</a>

<a id="⊤↔⊤*"></a><a id="2860" href="Data.Unit.Polymorphic.Properties.html#2860" class="Function">⊤↔⊤*</a> <a id="2865" class="Symbol">:</a> <a id="2867" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2869" class="Symbol">{</a><a id="2870" href="Data.Unit.Polymorphic.Properties.html#1020" class="Generalizable">ℓ</a><a id="2871" class="Symbol">}</a> <a id="2873" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2875" href="Data.Unit.Polymorphic.Properties.html#563" class="Record">⊤*</a>
<a id="2878" href="Data.Unit.Polymorphic.Properties.html#2860" class="Function">⊤↔⊤*</a> <a id="2883" class="Symbol">=</a> <a id="2885" href="Function.Bundles.html#14187" class="Function">mk↔</a> <a id="2889" class="Symbol">((λ</a> <a id="2893" href="Data.Unit.Polymorphic.Properties.html#2893" class="Bound">_</a> <a id="2895" class="Symbol">→</a> <a id="2897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2905" class="Symbol">(λ</a> <a id="2908" href="Data.Unit.Polymorphic.Properties.html#2908" class="Bound">_</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2916" class="Symbol">))</a>
</pre></body></html>

==> anc/Data.Unit.Polymorphic.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Polymorphic</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The universe polymorphic unit type and the total relation on unit</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">module</a> <a id="301" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Comment">------------------------------------------------------------------------</a>
<a id="403" class="Comment">-- Re-export contents of Base module</a>

<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="480" class="Keyword">public</a>

<a id="488" class="Comment">------------------------------------------------------------------------</a>
<a id="561" class="Comment">-- Re-export query operations</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="637" class="Keyword">public</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Data.Unit.Polymorphic.Properties.html#1203" class="Function Operator">_≟_</a><a id="654" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Unit.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the unit type</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a>
<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Level.html" class="Module">Level</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Level.html#521" class="Function">0ℓ</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="453" class="Symbol">;</a> <a id="455" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="471" class="Symbol">;</a> <a id="473" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="486" class="Symbol">)</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="529" class="Keyword">using</a> <a id="535" class="Symbol">(</a><a id="536" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="546" class="Symbol">;</a> <a id="548" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="562" class="Symbol">;</a> <a id="564" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="576" class="Symbol">;</a> <a id="578" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="593" class="Symbol">)</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="635" class="Keyword">using</a> <a id="641" class="Symbol">(</a><a id="642" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="651" class="Symbol">;</a> <a id="653" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="658" class="Symbol">;</a> <a id="660" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="726" class="Comment">------------------------------------------------------------------------</a>
<a id="799" class="Comment">-- Irrelevancy</a>

<a id="⊤-irrelevant"></a><a id="815" href="Data.Unit.Properties.html#815" class="Function">⊤-irrelevant</a> <a id="828" class="Symbol">:</a> <a id="830" href="Relation.Nullary.html#755" class="Function">Irrelevant</a> <a id="841" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="843" href="Data.Unit.Properties.html#815" class="Function">⊤-irrelevant</a> <a id="856" class="Symbol">_</a> <a id="858" class="Symbol">_</a> <a id="860" class="Symbol">=</a> <a id="862" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="868" class="Comment">------------------------------------------------------------------------</a>
<a id="941" class="Comment">-- Equality</a>

<a id="954" class="Keyword">infix</a> <a id="960" class="Number">4</a> <a id="962" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="967" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a> <a id="971" class="Symbol">:</a> <a id="973" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="983" class="Symbol">{</a><a id="984" class="Argument">A</a> <a id="986" class="Symbol">=</a> <a id="988" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="989" class="Symbol">}</a> <a id="991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="995" class="Symbol">_</a> <a id="997" href="Data.Unit.Properties.html#967" class="Function Operator">≟</a> <a id="999" class="Symbol">_</a> <a id="1001" class="Symbol">=</a> <a id="1003" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1007" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1013" href="Data.Unit.Properties.html#1013" class="Function">≡-setoid</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1031" href="Level.html#521" class="Function">0ℓ</a> <a id="1034" href="Level.html#521" class="Function">0ℓ</a>
<a id="1037" href="Data.Unit.Properties.html#1013" class="Function">≡-setoid</a> <a id="1046" class="Symbol">=</a> <a id="1048" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1055" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="≡-decSetoid"></a><a id="1058" href="Data.Unit.Properties.html#1058" class="Function">≡-decSetoid</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="1082" href="Level.html#521" class="Function">0ℓ</a> <a id="1085" href="Level.html#521" class="Function">0ℓ</a>
<a id="1088" href="Data.Unit.Properties.html#1058" class="Function">≡-decSetoid</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Relation.Binary.PropositionalEquality.Properties.html#5831" class="Function">decSetoid</a> <a id="1112" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a>

<a id="1117" class="Comment">------------------------------------------------------------------------</a>
<a id="1190" class="Comment">-- Relational properties</a>

<a id="≡-total"></a><a id="1216" href="Data.Unit.Properties.html#1216" class="Function">≡-total</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="1232" class="Symbol">{</a><a id="1233" class="Argument">A</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1238" class="Symbol">}</a> <a id="1240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1244" href="Data.Unit.Properties.html#1216" class="Function">≡-total</a> <a id="1252" class="Symbol">_</a> <a id="1254" class="Symbol">_</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1263" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1269" href="Data.Unit.Properties.html#1269" class="Function">≡-antisym</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1295" class="Symbol">{</a><a id="1296" class="Argument">A</a> <a id="1298" class="Symbol">=</a> <a id="1300" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1301" class="Symbol">}</a> <a id="1303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1311" href="Data.Unit.Properties.html#1269" class="Function">≡-antisym</a> <a id="1321" href="Data.Unit.Properties.html#1321" class="Bound">eq</a> <a id="1324" class="Symbol">_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Data.Unit.Properties.html#1321" class="Bound">eq</a>

<a id="1332" class="Comment">------------------------------------------------------------------------</a>
<a id="1405" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1420" href="Data.Unit.Properties.html#1420" class="Function">≡-isPreorder</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1446" class="Symbol">{</a><a id="1447" class="Argument">A</a> <a id="1449" class="Symbol">=</a> <a id="1451" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1452" class="Symbol">}</a> <a id="1454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1462" href="Data.Unit.Properties.html#1420" class="Function">≡-isPreorder</a> <a id="1475" class="Symbol">=</a> <a id="1477" class="Keyword">record</a>
  <a id="1486" class="Symbol">{</a> <a id="1488" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="1502" class="Symbol">=</a> <a id="1504" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="1520" class="Symbol">;</a> <a id="1522" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="1536" class="Symbol">=</a> <a id="1538" class="Symbol">λ</a> <a id="1540" href="Data.Unit.Properties.html#1540" class="Bound">x</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Data.Unit.Properties.html#1540" class="Bound">x</a>
  <a id="1548" class="Symbol">;</a> <a id="1550" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="1564" class="Symbol">=</a> <a id="1566" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a>
  <a id="1574" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="1577" href="Data.Unit.Properties.html#1577" class="Function">≡-isPartialOrder</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1615" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1619" href="Data.Unit.Properties.html#1577" class="Function">≡-isPartialOrder</a> <a id="1636" class="Symbol">=</a> <a id="1638" class="Keyword">record</a>
  <a id="1647" class="Symbol">{</a> <a id="1649" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="1660" class="Symbol">=</a> <a id="1662" href="Data.Unit.Properties.html#1420" class="Function">≡-isPreorder</a>
  <a id="1677" class="Symbol">;</a> <a id="1679" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="1690" class="Symbol">=</a> <a id="1692" href="Data.Unit.Properties.html#1269" class="Function">≡-antisym</a>
  <a id="1704" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="1707" href="Data.Unit.Properties.html#1707" class="Function">≡-isTotalOrder</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="1737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1741" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1745" href="Data.Unit.Properties.html#1707" class="Function">≡-isTotalOrder</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
  <a id="1771" class="Symbol">{</a> <a id="1773" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="1788" class="Symbol">=</a> <a id="1790" href="Data.Unit.Properties.html#1577" class="Function">≡-isPartialOrder</a>
  <a id="1809" class="Symbol">;</a> <a id="1811" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="1826" class="Symbol">=</a> <a id="1828" href="Data.Unit.Properties.html#1216" class="Function">≡-total</a>
  <a id="1838" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="1841" href="Data.Unit.Properties.html#1841" class="Function">≡-isDecTotalOrder</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="1877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1881" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1885" href="Data.Unit.Properties.html#1841" class="Function">≡-isDecTotalOrder</a> <a id="1903" class="Symbol">=</a> <a id="1905" class="Keyword">record</a>
  <a id="1914" class="Symbol">{</a> <a id="1916" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Data.Unit.Properties.html#1707" class="Function">≡-isTotalOrder</a>
  <a id="1948" class="Symbol">;</a> <a id="1950" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="1963" class="Symbol">=</a> <a id="1965" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a>
  <a id="1971" class="Symbol">;</a> <a id="1973" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="1986" class="Symbol">=</a> <a id="1988" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a>
  <a id="1994" class="Symbol">}</a>

<a id="1997" class="Comment">------------------------------------------------------------------------</a>
<a id="2070" class="Comment">-- Bundles</a>

<a id="≡-poset"></a><a id="2082" href="Data.Unit.Properties.html#2082" class="Function">≡-poset</a> <a id="2090" class="Symbol">:</a> <a id="2092" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="2098" href="Level.html#521" class="Function">0ℓ</a> <a id="2101" href="Level.html#521" class="Function">0ℓ</a> <a id="2104" href="Level.html#521" class="Function">0ℓ</a>
<a id="2107" href="Data.Unit.Properties.html#2082" class="Function">≡-poset</a> <a id="2115" class="Symbol">=</a> <a id="2117" class="Keyword">record</a>
  <a id="2126" class="Symbol">{</a> <a id="2128" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="Data.Unit.Properties.html#1577" class="Function">≡-isPartialOrder</a>
  <a id="2164" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2167" href="Data.Unit.Properties.html#2167" class="Function">≡-decTotalOrder</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="2199" href="Level.html#521" class="Function">0ℓ</a> <a id="2202" href="Level.html#521" class="Function">0ℓ</a> <a id="2205" href="Level.html#521" class="Function">0ℓ</a>
<a id="2208" href="Data.Unit.Properties.html#2167" class="Function">≡-decTotalOrder</a> <a id="2224" class="Symbol">=</a> <a id="2226" class="Keyword">record</a>
  <a id="2235" class="Symbol">{</a> <a id="2237" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Data.Unit.Properties.html#1841" class="Function">≡-isDecTotalOrder</a>
  <a id="2275" class="Symbol">}</a>
</pre></body></html>

==> anc/Data.Unit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Unit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type</a>
<a id="123" class="Comment">------------------------------------------------------------------------</a>

<a id="197" class="Symbol">{-#</a> <a id="201" class="Keyword">OPTIONS</a> <a id="209" class="Pragma">--cubical-compatible</a> <a id="230" class="Pragma">--safe</a> <a id="237" class="Symbol">#-}</a>

<a id="242" class="Keyword">module</a> <a id="249" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Comment">------------------------------------------------------------------------</a>
<a id="339" class="Comment">-- Re-export contents of base module</a>

<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="404" class="Keyword">public</a>

<a id="412" class="Comment">------------------------------------------------------------------------</a>
<a id="485" class="Comment">-- Re-export query operations</a>

<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="549" class="Keyword">public</a>
  <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Data.Unit.Properties.html#967" class="Function Operator">_≟_</a><a id="568" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Vec.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors, basic types and operations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="319" class="Keyword">using</a> <a id="325" class="Symbol">(</a><a id="326" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="343" class="Symbol">;</a> <a id="345" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">List</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Prod</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Data.Product.Base.html#852" class="Function">∃</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="533" class="Symbol">;</a> <a id="535" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="538" class="Symbol">;</a> <a id="540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="543" class="Symbol">;</a> <a id="545" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="550" class="Symbol">;</a> <a id="552" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="587" class="Symbol">as</a> <a id="590" class="Module">These</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.These.Base.html#537" class="Datatype">These</a><a id="608" class="Symbol">;</a> <a id="610" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="614" class="Symbol">;</a> <a id="616" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="620" class="Symbol">;</a> <a id="622" href="Data.These.Base.html#651" class="InductiveConstructor">these</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Function.Base.html" class="Module">Function.Base</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">(</a><a id="662" href="Function.Base.html#725" class="Function">const</a><a id="667" class="Symbol">;</a> <a id="669" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="673" class="Symbol">;</a> <a id="675" href="Function.Base.html#704" class="Function">id</a><a id="677" class="Symbol">;</a> <a id="679" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Level.html" class="Module">Level</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="714" class="Symbol">)</a>
<a id="716" class="Keyword">open</a> <a id="721" class="Keyword">import</a> <a id="728" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="781" class="Symbol">;</a> <a id="783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a><a id="794" class="Symbol">;</a> <a id="796" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="800" class="Symbol">)</a>
<a id="802" class="Keyword">open</a> <a id="807" class="Keyword">import</a> <a id="814" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="846" class="Keyword">using</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a><a id="861" class="Symbol">)</a>
<a id="863" class="Keyword">open</a> <a id="868" class="Keyword">import</a> <a id="875" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="901" class="Symbol">;</a> <a id="903" href="Relation.Unary.html#3806" class="Function">Decidable</a><a id="912" class="Symbol">)</a>

<a id="915" class="Keyword">private</a>
  <a id="925" class="Keyword">variable</a>
    <a id="938" href="Data.Vec.Base.html#938" class="Generalizable">a</a> <a id="940" href="Data.Vec.Base.html#940" class="Generalizable">b</a> <a id="942" href="Data.Vec.Base.html#942" class="Generalizable">c</a> <a id="944" href="Data.Vec.Base.html#944" class="Generalizable">p</a> <a id="946" class="Symbol">:</a> <a id="948" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="958" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="960" class="Symbol">:</a> <a id="962" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="966" href="Data.Vec.Base.html#938" class="Generalizable">a</a>
    <a id="972" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="974" class="Symbol">:</a> <a id="976" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="980" href="Data.Vec.Base.html#940" class="Generalizable">b</a>
    <a id="986" href="Data.Vec.Base.html#986" class="Generalizable">C</a> <a id="988" class="Symbol">:</a> <a id="990" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="994" href="Data.Vec.Base.html#942" class="Generalizable">c</a>
    <a id="1000" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="1002" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1009" class="Comment">------------------------------------------------------------------------</a>
<a id="1082" class="Comment">-- Types</a>

<a id="1092" class="Keyword">infixr</a> <a id="1099" class="Number">5</a> <a id="1101" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a>

<a id="1106" class="Keyword">data</a> <a id="Vec"></a><a id="1111" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1115" class="Symbol">(</a><a id="1116" href="Data.Vec.Base.html#1116" class="Bound">A</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1124" href="Data.Vec.Base.html#938" class="Generalizable">a</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1131" class="Symbol">→</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1137" href="Data.Vec.Base.html#1124" class="Bound">a</a> <a id="1139" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="1147" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>  <a id="1151" class="Symbol">:</a> <a id="1153" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1157" href="Data.Vec.Base.html#1116" class="Bound">A</a> <a id="1159" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="1166" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="1170" class="Symbol">:</a> <a id="1172" class="Symbol">∀</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Data.Vec.Base.html#1175" class="Bound">x</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Data.Vec.Base.html#1116" class="Bound">A</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Vec.Base.html#1183" class="Bound">xs</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1192" href="Data.Vec.Base.html#1116" class="Bound">A</a> <a id="1194" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1203" href="Data.Vec.Base.html#1116" class="Bound">A</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1210" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1211" class="Symbol">)</a>

<a id="1214" class="Keyword">infix</a> <a id="1220" class="Number">4</a> <a id="1222" href="Data.Vec.Base.html#1235" class="Datatype Operator">_[_]=_</a>

<a id="1230" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1235" href="Data.Vec.Base.html#1235" class="Datatype Operator">_[_]=_</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Data.Vec.Base.html#1243" class="Bound">A</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" href="Data.Vec.Base.html#938" class="Generalizable">a</a><a id="1252" class="Symbol">}</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1260" href="Data.Vec.Base.html#1243" class="Bound">A</a> <a id="1262" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1270" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Vec.Base.html#1243" class="Bound">A</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1282" href="Data.Vec.Base.html#1251" class="Bound">a</a> <a id="1284" class="Keyword">where</a>
  <a id="_[_]=_.here"></a><a id="1292" href="Data.Vec.Base.html#1292" class="InductiveConstructor">here</a>  <a id="1298" class="Symbol">:</a> <a id="1300" class="Symbol">∀</a>     <a id="1306" class="Symbol">{</a><a id="1307" href="Data.Vec.Base.html#1307" class="Bound">x</a><a id="1308" class="Symbol">}</a>   <a id="1312" class="Symbol">{</a><a id="1313" href="Data.Vec.Base.html#1313" class="Bound">xs</a> <a id="1316" class="Symbol">:</a> <a id="1318" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1322" href="Data.Vec.Base.html#1243" class="Bound">A</a> <a id="1324" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1325" class="Symbol">}</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Data.Vec.Base.html#1307" class="Bound">x</a> <a id="1331" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1333" href="Data.Vec.Base.html#1313" class="Bound">xs</a> <a id="1336" href="Data.Vec.Base.html#1235" class="Datatype Operator">[</a> <a id="1338" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="1343" href="Data.Vec.Base.html#1235" class="Datatype Operator">]=</a> <a id="1346" href="Data.Vec.Base.html#1307" class="Bound">x</a>
  <a id="_[_]=_.there"></a><a id="1350" href="Data.Vec.Base.html#1350" class="InductiveConstructor">there</a> <a id="1356" class="Symbol">:</a> <a id="1358" class="Symbol">∀</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Data.Vec.Base.html#1361" class="Bound">i</a><a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">{</a><a id="1365" href="Data.Vec.Base.html#1365" class="Bound">x</a> <a id="1367" href="Data.Vec.Base.html#1367" class="Bound">y</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="Data.Vec.Base.html#1371" class="Bound">xs</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1380" href="Data.Vec.Base.html#1243" class="Bound">A</a> <a id="1382" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1383" class="Symbol">}</a>
    <a id="1389" class="Symbol">(</a><a id="1390" href="Data.Vec.Base.html#1390" class="Bound">xs[i]=x</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Data.Vec.Base.html#1371" class="Bound">xs</a> <a id="1403" href="Data.Vec.Base.html#1235" class="Datatype Operator">[</a> <a id="1405" href="Data.Vec.Base.html#1361" class="Bound">i</a> <a id="1407" href="Data.Vec.Base.html#1235" class="Datatype Operator">]=</a> <a id="1410" href="Data.Vec.Base.html#1365" class="Bound">x</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Data.Vec.Base.html#1367" class="Bound">y</a> <a id="1417" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1419" href="Data.Vec.Base.html#1371" class="Bound">xs</a> <a id="1422" href="Data.Vec.Base.html#1235" class="Datatype Operator">[</a> <a id="1424" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1428" href="Data.Vec.Base.html#1361" class="Bound">i</a> <a id="1430" href="Data.Vec.Base.html#1235" class="Datatype Operator">]=</a> <a id="1433" href="Data.Vec.Base.html#1365" class="Bound">x</a>

<a id="1436" class="Comment">------------------------------------------------------------------------</a>
<a id="1509" class="Comment">-- Basic operations</a>

<a id="length"></a><a id="1530" href="Data.Vec.Base.html#1530" class="Function">length</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1543" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1545" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1551" href="Data.Vec.Base.html#1530" class="Function">length</a> <a id="1558" class="Symbol">{</a><a id="1559" class="Argument">n</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="Data.Vec.Base.html#1563" class="Bound">n</a><a id="1564" class="Symbol">}</a> <a id="1566" class="Symbol">_</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Data.Vec.Base.html#1563" class="Bound">n</a>

<a id="head"></a><a id="1573" href="Data.Vec.Base.html#1573" class="Function">head</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1584" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1586" class="Symbol">(</a><a id="1587" class="Number">1</a> <a id="1589" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1591" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a> <a id="1596" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="1598" href="Data.Vec.Base.html#1573" class="Function">head</a> <a id="1603" class="Symbol">(</a><a id="1604" href="Data.Vec.Base.html#1604" class="Bound">x</a> <a id="1606" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1608" href="Data.Vec.Base.html#1608" class="Bound">xs</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">=</a> <a id="1614" href="Data.Vec.Base.html#1604" class="Bound">x</a>

<a id="tail"></a><a id="1617" href="Data.Vec.Base.html#1617" class="Function">tail</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1628" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1630" class="Symbol">(</a><a id="1631" class="Number">1</a> <a id="1633" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1635" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">→</a> <a id="1640" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1644" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1646" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="1648" href="Data.Vec.Base.html#1617" class="Function">tail</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Data.Vec.Base.html#1654" class="Bound">x</a> <a id="1656" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1658" href="Data.Vec.Base.html#1658" class="Bound">xs</a><a id="1660" class="Symbol">)</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Data.Vec.Base.html#1658" class="Bound">xs</a>

<a id="lookup"></a><a id="1668" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1681" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1683" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1691" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="1697" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Vec.Base.html#1705" class="Bound">x</a> <a id="1707" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1709" href="Data.Vec.Base.html#1709" class="Bound">xs</a><a id="1711" class="Symbol">)</a> <a id="1713" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="1721" class="Symbol">=</a> <a id="1723" href="Data.Vec.Base.html#1705" class="Bound">x</a>
<a id="1725" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Data.Vec.Base.html#1733" class="Bound">x</a> <a id="1735" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1737" href="Data.Vec.Base.html#1737" class="Bound">xs</a><a id="1739" class="Symbol">)</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1746" href="Data.Vec.Base.html#1746" class="Bound">i</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="1758" href="Data.Vec.Base.html#1737" class="Bound">xs</a> <a id="1761" href="Data.Vec.Base.html#1746" class="Bound">i</a>

<a id="iterate"></a><a id="1764" href="Data.Vec.Base.html#1764" class="Function">iterate</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="1780" class="Symbol">)</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1786" class="Symbol">→</a> <a id="1788" class="Symbol">∀</a> <a id="1790" href="Data.Vec.Base.html#1790" class="Bound">n</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1798" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1800" href="Data.Vec.Base.html#1790" class="Bound">n</a>
<a id="1802" href="Data.Vec.Base.html#1764" class="Function">iterate</a> <a id="1810" href="Data.Vec.Base.html#1810" class="Bound">s</a> <a id="1812" href="Data.Vec.Base.html#1812" class="Bound">z</a> <a id="1814" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1822" class="Symbol">=</a> <a id="1824" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="1827" href="Data.Vec.Base.html#1764" class="Function">iterate</a> <a id="1835" href="Data.Vec.Base.html#1835" class="Bound">s</a> <a id="1837" href="Data.Vec.Base.html#1837" class="Bound">z</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1844" href="Data.Vec.Base.html#1844" class="Bound">n</a><a id="1845" class="Symbol">)</a> <a id="1847" class="Symbol">=</a> <a id="1849" href="Data.Vec.Base.html#1837" class="Bound">z</a> <a id="1851" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1853" href="Data.Vec.Base.html#1764" class="Function">iterate</a> <a id="1861" href="Data.Vec.Base.html#1835" class="Bound">s</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Data.Vec.Base.html#1835" class="Bound">s</a> <a id="1866" href="Data.Vec.Base.html#1837" class="Bound">z</a><a id="1867" class="Symbol">)</a> <a id="1869" href="Data.Vec.Base.html#1844" class="Bound">n</a>

<a id="insertAt"></a><a id="1872" href="Data.Vec.Base.html#1872" class="Function">insertAt</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1887" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1889" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1897" class="Symbol">(</a><a id="1898" class="InductiveConstructor">suc</a> <a id="1902" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1903" class="Symbol">)</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1915" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="1917" class="Symbol">(</a><a id="1918" class="InductiveConstructor">suc</a> <a id="1922" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="1923" class="Symbol">)</a>
<a id="1925" href="Data.Vec.Base.html#1872" class="Function">insertAt</a> <a id="1934" href="Data.Vec.Base.html#1934" class="Bound">xs</a>       <a id="1943" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>     <a id="1952" href="Data.Vec.Base.html#1952" class="Bound">v</a> <a id="1954" class="Symbol">=</a> <a id="1956" href="Data.Vec.Base.html#1952" class="Bound">v</a> <a id="1958" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1960" href="Data.Vec.Base.html#1934" class="Bound">xs</a>
<a id="1963" href="Data.Vec.Base.html#1872" class="Function">insertAt</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Data.Vec.Base.html#1973" class="Bound">x</a> <a id="1975" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1977" href="Data.Vec.Base.html#1977" class="Bound">xs</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1986" href="Data.Vec.Base.html#1986" class="Bound">i</a><a id="1987" class="Symbol">)</a>  <a id="1990" href="Data.Vec.Base.html#1990" class="Bound">v</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Data.Vec.Base.html#1973" class="Bound">x</a> <a id="1996" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1998" href="Data.Vec.Base.html#1872" class="Function">insertAt</a> <a id="2007" href="Data.Vec.Base.html#1977" class="Bound">xs</a> <a id="2010" href="Data.Vec.Base.html#1986" class="Bound">i</a> <a id="2012" href="Data.Vec.Base.html#1990" class="Bound">v</a>

<a id="removeAt"></a><a id="2015" href="Data.Vec.Base.html#2015" class="Function">removeAt</a> <a id="2024" class="Symbol">:</a> <a id="2026" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2030" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2032" class="Symbol">(</a><a id="2033" class="InductiveConstructor">suc</a> <a id="2037" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2046" class="Symbol">(</a><a id="2047" class="InductiveConstructor">suc</a> <a id="2051" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2060" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2062" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2064" href="Data.Vec.Base.html#2015" class="Function">removeAt</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Data.Vec.Base.html#2074" class="Bound">x</a> <a id="2076" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2078" href="Data.Vec.Base.html#2078" class="Bound">xs</a><a id="2080" class="Symbol">)</a>         <a id="2090" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2098" class="Symbol">=</a> <a id="2100" href="Data.Vec.Base.html#2078" class="Bound">xs</a>
<a id="2103" href="Data.Vec.Base.html#2015" class="Function">removeAt</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Data.Vec.Base.html#2113" class="Bound">x</a> <a id="2115" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2117" href="Data.Vec.Base.html#2117" class="Bound">xs</a><a id="2119" class="Symbol">@(_</a> <a id="2123" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2125" class="Symbol">_))</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2134" href="Data.Vec.Base.html#2134" class="Bound">i</a><a id="2135" class="Symbol">)</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Data.Vec.Base.html#2113" class="Bound">x</a> <a id="2141" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2143" href="Data.Vec.Base.html#2015" class="Function">removeAt</a> <a id="2152" href="Data.Vec.Base.html#2117" class="Bound">xs</a> <a id="2155" href="Data.Vec.Base.html#2134" class="Bound">i</a>

<a id="updateAt"></a><a id="2158" href="Data.Vec.Base.html#2158" class="Function">updateAt</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2173" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2175" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2183" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2185" class="Symbol">→</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="2193" class="Symbol">)</a> <a id="2195" class="Symbol">→</a> <a id="2197" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2201" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2203" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2205" href="Data.Vec.Base.html#2158" class="Function">updateAt</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Vec.Base.html#2215" class="Bound">x</a> <a id="2217" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2219" href="Data.Vec.Base.html#2219" class="Bound">xs</a><a id="2221" class="Symbol">)</a> <a id="2223" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2231" href="Data.Vec.Base.html#2231" class="Bound">f</a> <a id="2233" class="Symbol">=</a> <a id="2235" href="Data.Vec.Base.html#2231" class="Bound">f</a> <a id="2237" href="Data.Vec.Base.html#2215" class="Bound">x</a> <a id="2239" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2241" href="Data.Vec.Base.html#2219" class="Bound">xs</a>
<a id="2244" href="Data.Vec.Base.html#2158" class="Function">updateAt</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.Vec.Base.html#2254" class="Bound">x</a> <a id="2256" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2258" href="Data.Vec.Base.html#2258" class="Bound">xs</a><a id="2260" class="Symbol">)</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2267" href="Data.Vec.Base.html#2267" class="Bound">i</a><a id="2268" class="Symbol">)</a> <a id="2270" href="Data.Vec.Base.html#2270" class="Bound">f</a> <a id="2272" class="Symbol">=</a> <a id="2274" href="Data.Vec.Base.html#2254" class="Bound">x</a>   <a id="2278" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2280" href="Data.Vec.Base.html#2158" class="Function">updateAt</a> <a id="2289" href="Data.Vec.Base.html#2258" class="Bound">xs</a> <a id="2292" href="Data.Vec.Base.html#2267" class="Bound">i</a> <a id="2294" href="Data.Vec.Base.html#2270" class="Bound">f</a>

<a id="2297" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="2362" class="Keyword">infixl</a> <a id="2369" class="Number">6</a> <a id="2371" href="Data.Vec.Base.html#2387" class="Function Operator">_[_]%=_</a> <a id="2379" href="Data.Vec.Base.html#2523" class="Function Operator">_[_]≔_</a>

<a id="_[_]%=_"></a><a id="2387" href="Data.Vec.Base.html#2387" class="Function Operator">_[_]%=_</a> <a id="2395" class="Symbol">:</a> <a id="2397" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2401" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2403" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2411" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2413" class="Symbol">→</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2418" class="Symbol">→</a> <a id="2420" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="2421" class="Symbol">)</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2429" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2431" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2433" href="Data.Vec.Base.html#2433" class="Bound">xs</a> <a id="2436" href="Data.Vec.Base.html#2387" class="Function Operator">[</a> <a id="2438" href="Data.Vec.Base.html#2438" class="Bound">i</a> <a id="2440" href="Data.Vec.Base.html#2387" class="Function Operator">]%=</a> <a id="2444" href="Data.Vec.Base.html#2444" class="Bound">f</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Data.Vec.Base.html#2158" class="Function">updateAt</a> <a id="2457" href="Data.Vec.Base.html#2433" class="Bound">xs</a> <a id="2460" href="Data.Vec.Base.html#2438" class="Bound">i</a> <a id="2462" href="Data.Vec.Base.html#2444" class="Bound">f</a>

<a id="2465" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]≔_"></a><a id="2523" href="Data.Vec.Base.html#2523" class="Function Operator">_[_]≔_</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2536" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2538" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2546" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2552" class="Symbol">→</a> <a id="2554" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2558" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2560" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2562" href="Data.Vec.Base.html#2562" class="Bound">xs</a> <a id="2565" href="Data.Vec.Base.html#2523" class="Function Operator">[</a> <a id="2567" href="Data.Vec.Base.html#2567" class="Bound">i</a> <a id="2569" href="Data.Vec.Base.html#2523" class="Function Operator">]≔</a> <a id="2572" href="Data.Vec.Base.html#2572" class="Bound">y</a> <a id="2574" class="Symbol">=</a> <a id="2576" href="Data.Vec.Base.html#2562" class="Bound">xs</a> <a id="2579" href="Data.Vec.Base.html#2387" class="Function Operator">[</a> <a id="2581" href="Data.Vec.Base.html#2567" class="Bound">i</a> <a id="2583" href="Data.Vec.Base.html#2387" class="Function Operator">]%=</a> <a id="2587" href="Function.Base.html#725" class="Function">const</a> <a id="2593" href="Data.Vec.Base.html#2572" class="Bound">y</a>

<a id="2596" class="Comment">------------------------------------------------------------------------</a>
<a id="2669" class="Comment">-- Operations for transforming vectors</a>

<a id="2709" class="Comment">-- See README.Data.Vec.Relation.Binary.Equality.Cast for the reasoning</a>
<a id="2780" class="Comment">-- system of `cast`-ed equality.</a>
<a id="cast"></a><a id="2813" href="Data.Vec.Base.html#2813" class="Function">cast</a> <a id="2818" class="Symbol">:</a> <a id="2820" class="Symbol">.(</a><a id="2822" href="Data.Vec.Base.html#2822" class="Bound">eq</a> <a id="2825" class="Symbol">:</a> <a id="2827" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="2829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2831" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="2832" class="Symbol">)</a> <a id="2834" class="Symbol">→</a> <a id="2836" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2840" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2842" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2850" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2852" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2854" href="Data.Vec.Base.html#2813" class="Function">cast</a> <a id="2859" class="Symbol">{</a><a id="2860" class="Argument">n</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2868" class="Symbol">}</a>  <a id="2871" href="Data.Vec.Base.html#2871" class="Bound">eq</a> <a id="2874" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="2883" class="Symbol">=</a> <a id="2885" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="2888" href="Data.Vec.Base.html#2813" class="Function">cast</a> <a id="2893" class="Symbol">{</a><a id="2894" class="Argument">n</a> <a id="2896" class="Symbol">=</a> <a id="2898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2902" class="Symbol">_}</a> <a id="2905" href="Data.Vec.Base.html#2905" class="Bound">eq</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Data.Vec.Base.html#2909" class="Bound">x</a> <a id="2911" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2913" href="Data.Vec.Base.html#2913" class="Bound">xs</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Data.Vec.Base.html#2909" class="Bound">x</a> <a id="2921" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2923" href="Data.Vec.Base.html#2813" class="Function">cast</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2934" href="Data.Nat.Base.html#5266" class="Function">pred</a> <a id="2939" href="Data.Vec.Base.html#2905" class="Bound">eq</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Data.Vec.Base.html#2913" class="Bound">xs</a>

<a id="map"></a><a id="2947" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="2951" class="Symbol">:</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2956" class="Symbol">→</a> <a id="2958" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="2959" class="Symbol">)</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2967" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="2969" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2977" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="2979" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="2981" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="2985" href="Data.Vec.Base.html#2985" class="Bound">f</a> <a id="2987" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="2996" class="Symbol">=</a> <a id="2998" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3001" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="3005" href="Data.Vec.Base.html#3005" class="Bound">f</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Data.Vec.Base.html#3008" class="Bound">x</a> <a id="3010" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3012" href="Data.Vec.Base.html#3012" class="Bound">xs</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">=</a> <a id="3018" href="Data.Vec.Base.html#3005" class="Bound">f</a> <a id="3020" href="Data.Vec.Base.html#3008" class="Bound">x</a> <a id="3022" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3024" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="3028" href="Data.Vec.Base.html#3005" class="Bound">f</a> <a id="3030" href="Data.Vec.Base.html#3012" class="Bound">xs</a>

<a id="3034" class="Comment">-- Concatenation.</a>

<a id="3053" class="Keyword">infixr</a> <a id="3060" class="Number">5</a> <a id="3062" href="Data.Vec.Base.html#3068" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="3068" href="Data.Vec.Base.html#3068" class="Function Operator">_++_</a> <a id="3073" class="Symbol">:</a> <a id="3075" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3079" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3081" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3089" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3091" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3099" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3101" class="Symbol">(</a><a id="3102" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3104" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3106" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="3107" class="Symbol">)</a>
<a id="3109" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3118" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="3121" href="Data.Vec.Base.html#3121" class="Bound">ys</a> <a id="3124" class="Symbol">=</a> <a id="3126" href="Data.Vec.Base.html#3121" class="Bound">ys</a>
<a id="3129" class="Symbol">(</a><a id="3130" href="Data.Vec.Base.html#3130" class="Bound">x</a> <a id="3132" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3134" href="Data.Vec.Base.html#3134" class="Bound">xs</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="3141" href="Data.Vec.Base.html#3141" class="Bound">ys</a> <a id="3144" class="Symbol">=</a> <a id="3146" href="Data.Vec.Base.html#3130" class="Bound">x</a> <a id="3148" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.Vec.Base.html#3134" class="Bound">xs</a> <a id="3154" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="3157" href="Data.Vec.Base.html#3141" class="Bound">ys</a><a id="3159" class="Symbol">)</a>

<a id="concat"></a><a id="3162" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3180" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3182" href="Data.Vec.Base.html#1000" class="Generalizable">m</a><a id="3183" class="Symbol">)</a> <a id="3185" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3193" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3198" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3200" href="Data.Vec.Base.html#1000" class="Generalizable">m</a><a id="3201" class="Symbol">)</a>
<a id="3203" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="3210" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>         <a id="3221" class="Symbol">=</a> <a id="3223" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3226" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Data.Vec.Base.html#3234" class="Bound">xs</a> <a id="3237" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3239" href="Data.Vec.Base.html#3239" class="Bound">xss</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Data.Vec.Base.html#3234" class="Bound">xs</a> <a id="3249" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="3252" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="3259" href="Data.Vec.Base.html#3239" class="Bound">xss</a>

<a id="3264" class="Comment">-- Align, Restrict, and Zip.</a>

<a id="alignWith"></a><a id="3294" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="3304" class="Symbol">:</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="3313" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3315" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3317" class="Symbol">→</a> <a id="3319" href="Data.Vec.Base.html#986" class="Generalizable">C</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3328" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3330" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3338" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3340" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3342" class="Symbol">→</a> <a id="3344" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3348" href="Data.Vec.Base.html#986" class="Generalizable">C</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3353" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="3355" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="3356" class="Symbol">)</a>
<a id="3358" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="3368" href="Data.Vec.Base.html#3368" class="Bound">f</a> <a id="3370" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>         <a id="3381" href="Data.Vec.Base.html#3381" class="Bound">bs</a>       <a id="3390" class="Symbol">=</a> <a id="3392" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Data.Vec.Base.html#3368" class="Bound">f</a> <a id="3399" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3402" href="Data.These.Base.html#623" class="InductiveConstructor">that</a><a id="3406" class="Symbol">)</a> <a id="3408" href="Data.Vec.Base.html#3381" class="Bound">bs</a>
<a id="3411" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="3421" href="Data.Vec.Base.html#3421" class="Bound">f</a> <a id="3423" href="Data.Vec.Base.html#3423" class="Bound">as</a><a id="3425" class="Symbol">@(_</a> <a id="3429" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3431" class="Symbol">_)</a> <a id="3434" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3443" class="Symbol">=</a> <a id="3445" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Data.Vec.Base.html#3421" class="Bound">f</a> <a id="3452" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3455" href="Data.These.Base.html#595" class="InductiveConstructor">this</a><a id="3459" class="Symbol">)</a> <a id="3461" href="Data.Vec.Base.html#3423" class="Bound">as</a>
<a id="3464" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="3474" href="Data.Vec.Base.html#3474" class="Bound">f</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Data.Vec.Base.html#3477" class="Bound">a</a> <a id="3479" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3481" href="Data.Vec.Base.html#3481" class="Bound">as</a><a id="3483" class="Symbol">)</a>   <a id="3487" class="Symbol">(</a><a id="3488" href="Data.Vec.Base.html#3488" class="Bound">b</a> <a id="3490" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3492" href="Data.Vec.Base.html#3492" class="Bound">bs</a><a id="3494" class="Symbol">)</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Data.Vec.Base.html#3474" class="Bound">f</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Data.These.Base.html#651" class="InductiveConstructor">these</a> <a id="3507" href="Data.Vec.Base.html#3477" class="Bound">a</a> <a id="3509" href="Data.Vec.Base.html#3488" class="Bound">b</a><a id="3510" class="Symbol">)</a> <a id="3512" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3514" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="3524" href="Data.Vec.Base.html#3474" class="Bound">f</a> <a id="3526" href="Data.Vec.Base.html#3481" class="Bound">as</a> <a id="3529" href="Data.Vec.Base.html#3492" class="Bound">bs</a>

<a id="restrictWith"></a><a id="3533" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="3546" class="Symbol">:</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3551" class="Symbol">→</a> <a id="3553" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Data.Vec.Base.html#986" class="Generalizable">C</a><a id="3558" class="Symbol">)</a> <a id="3560" class="Symbol">→</a> <a id="3562" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3566" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3568" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3570" class="Symbol">→</a> <a id="3572" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3576" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3578" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3580" class="Symbol">→</a> <a id="3582" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3586" href="Data.Vec.Base.html#986" class="Generalizable">C</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="3591" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="3593" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="3594" class="Symbol">)</a>
<a id="3596" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="3609" href="Data.Vec.Base.html#3609" class="Bound">f</a> <a id="3611" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3620" href="Data.Vec.Base.html#3620" class="Bound">bs</a>       <a id="3629" class="Symbol">=</a> <a id="3631" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3634" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="3647" href="Data.Vec.Base.html#3647" class="Bound">f</a> <a id="3649" class="Symbol">(_</a> <a id="3652" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3654" class="Symbol">_)</a>  <a id="3658" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3667" class="Symbol">=</a> <a id="3669" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3672" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="3685" href="Data.Vec.Base.html#3685" class="Bound">f</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Data.Vec.Base.html#3688" class="Bound">a</a> <a id="3690" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3692" href="Data.Vec.Base.html#3692" class="Bound">as</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Data.Vec.Base.html#3697" class="Bound">b</a> <a id="3699" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3701" href="Data.Vec.Base.html#3701" class="Bound">bs</a><a id="3703" class="Symbol">)</a> <a id="3705" class="Symbol">=</a> <a id="3707" href="Data.Vec.Base.html#3685" class="Bound">f</a> <a id="3709" href="Data.Vec.Base.html#3688" class="Bound">a</a> <a id="3711" href="Data.Vec.Base.html#3697" class="Bound">b</a> <a id="3713" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3715" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="3728" href="Data.Vec.Base.html#3685" class="Bound">f</a> <a id="3730" href="Data.Vec.Base.html#3692" class="Bound">as</a> <a id="3733" href="Data.Vec.Base.html#3701" class="Bound">bs</a>

<a id="zipWith"></a><a id="3737" href="Data.Vec.Base.html#3737" class="Function">zipWith</a> <a id="3745" class="Symbol">:</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="Data.Vec.Base.html#986" class="Generalizable">C</a><a id="3757" class="Symbol">)</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3765" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3767" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3769" class="Symbol">→</a> <a id="3771" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3775" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3777" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3785" href="Data.Vec.Base.html#986" class="Generalizable">C</a> <a id="3787" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="3789" href="Data.Vec.Base.html#3737" class="Function">zipWith</a> <a id="3797" href="Data.Vec.Base.html#3797" class="Bound">f</a> <a id="3799" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3808" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3817" class="Symbol">=</a> <a id="3819" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3822" href="Data.Vec.Base.html#3737" class="Function">zipWith</a> <a id="3830" href="Data.Vec.Base.html#3830" class="Bound">f</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Data.Vec.Base.html#3833" class="Bound">x</a> <a id="3835" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3837" href="Data.Vec.Base.html#3837" class="Bound">xs</a><a id="3839" class="Symbol">)</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Data.Vec.Base.html#3842" class="Bound">y</a> <a id="3844" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3846" href="Data.Vec.Base.html#3846" class="Bound">ys</a><a id="3848" class="Symbol">)</a> <a id="3850" class="Symbol">=</a> <a id="3852" href="Data.Vec.Base.html#3830" class="Bound">f</a> <a id="3854" href="Data.Vec.Base.html#3833" class="Bound">x</a> <a id="3856" href="Data.Vec.Base.html#3842" class="Bound">y</a> <a id="3858" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3860" href="Data.Vec.Base.html#3737" class="Function">zipWith</a> <a id="3868" href="Data.Vec.Base.html#3830" class="Bound">f</a> <a id="3870" href="Data.Vec.Base.html#3837" class="Bound">xs</a> <a id="3873" href="Data.Vec.Base.html#3846" class="Bound">ys</a>

<a id="unzipWith"></a><a id="3877" href="Data.Vec.Base.html#3877" class="Function">unzipWith</a> <a id="3887" class="Symbol">:</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3896" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3898" href="Data.Vec.Base.html#986" class="Generalizable">C</a><a id="3899" class="Symbol">)</a> <a id="3901" class="Symbol">→</a> <a id="3903" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3907" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="3909" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3917" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="3919" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="3921" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3923" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3927" href="Data.Vec.Base.html#986" class="Generalizable">C</a> <a id="3929" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="3931" href="Data.Vec.Base.html#3877" class="Function">unzipWith</a> <a id="3941" href="Data.Vec.Base.html#3941" class="Bound">f</a> <a id="3943" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3952" class="Symbol">=</a> <a id="3954" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="3957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3959" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="3962" href="Data.Vec.Base.html#3877" class="Function">unzipWith</a> <a id="3972" href="Data.Vec.Base.html#3972" class="Bound">f</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Data.Vec.Base.html#3975" class="Bound">a</a> <a id="3977" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3979" href="Data.Vec.Base.html#3979" class="Bound">as</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="3994" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="3998" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Data.Vec.Base.html#3972" class="Bound">f</a> <a id="4005" href="Data.Vec.Base.html#3975" class="Bound">a</a><a id="4006" class="Symbol">)</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Data.Vec.Base.html#3877" class="Function">unzipWith</a> <a id="4019" href="Data.Vec.Base.html#3972" class="Bound">f</a> <a id="4021" href="Data.Vec.Base.html#3979" class="Bound">as</a><a id="4023" class="Symbol">)</a>

<a id="align"></a><a id="4026" href="Data.Vec.Base.html#4026" class="Function">align</a> <a id="4032" class="Symbol">:</a> <a id="4034" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4038" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4040" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4048" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4050" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Data.These.Base.html#537" class="Datatype">These</a> <a id="4065" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4067" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4068" class="Symbol">)</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4073" href="Data.Nat.Base.html#5479" class="Function Operator">⊔</a> <a id="4075" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4076" class="Symbol">)</a>
<a id="4078" href="Data.Vec.Base.html#4026" class="Function">align</a> <a id="4084" class="Symbol">=</a> <a id="4086" href="Data.Vec.Base.html#3294" class="Function">alignWith</a> <a id="4096" href="Function.Base.html#704" class="Function">id</a>

<a id="restrict"></a><a id="4100" href="Data.Vec.Base.html#4100" class="Function">restrict</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4115" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4117" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4119" class="Symbol">→</a> <a id="4121" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4125" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4127" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4129" class="Symbol">→</a> <a id="4131" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4138" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4140" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4146" href="Data.Nat.Base.html#5845" class="Function Operator">⊓</a> <a id="4148" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4149" class="Symbol">)</a>
<a id="4151" href="Data.Vec.Base.html#4100" class="Function">restrict</a> <a id="4160" class="Symbol">=</a> <a id="4162" href="Data.Vec.Base.html#3533" class="Function">restrictWith</a> <a id="4175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="zip"></a><a id="4180" href="Data.Vec.Base.html#4180" class="Function">zip</a> <a id="4184" class="Symbol">:</a> <a id="4186" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4190" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4192" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4200" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4202" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4204" class="Symbol">→</a> <a id="4206" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4213" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4215" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4216" class="Symbol">)</a> <a id="4218" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="4220" href="Data.Vec.Base.html#4180" class="Function">zip</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Data.Vec.Base.html#3737" class="Function">zipWith</a> <a id="4234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="4239" href="Data.Vec.Base.html#4239" class="Function">unzip</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4254" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4256" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4261" class="Symbol">→</a> <a id="4263" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4267" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4269" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4271" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4273" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4277" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4279" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="4281" href="Data.Vec.Base.html#4239" class="Function">unzip</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Data.Vec.Base.html#3877" class="Function">unzipWith</a> <a id="4299" href="Function.Base.html#704" class="Function">id</a>

<a id="4303" class="Comment">-- Interleaving.</a>

<a id="4321" class="Keyword">infixr</a> <a id="4328" class="Number">5</a> <a id="4330" href="Data.Vec.Base.html#4335" class="Function Operator">_⋎_</a>

<a id="_⋎_"></a><a id="4335" href="Data.Vec.Base.html#4335" class="Function Operator">_⋎_</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4345" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4347" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4349" class="Symbol">→</a> <a id="4351" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4355" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4357" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4359" class="Symbol">→</a> <a id="4361" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4365" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4370" href="Data.Nat.Base.html#5411" class="Function Operator">+⋎</a> <a id="4373" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4374" class="Symbol">)</a>
<a id="4376" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="4385" href="Data.Vec.Base.html#4335" class="Function Operator">⋎</a> <a id="4387" href="Data.Vec.Base.html#4387" class="Bound">ys</a> <a id="4390" class="Symbol">=</a> <a id="4392" href="Data.Vec.Base.html#4387" class="Bound">ys</a>
<a id="4395" class="Symbol">(</a><a id="4396" href="Data.Vec.Base.html#4396" class="Bound">x</a> <a id="4398" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4400" href="Data.Vec.Base.html#4400" class="Bound">xs</a><a id="4402" class="Symbol">)</a> <a id="4404" href="Data.Vec.Base.html#4335" class="Function Operator">⋎</a> <a id="4406" href="Data.Vec.Base.html#4406" class="Bound">ys</a> <a id="4409" class="Symbol">=</a> <a id="4411" href="Data.Vec.Base.html#4396" class="Bound">x</a> <a id="4413" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4415" class="Symbol">(</a><a id="4416" href="Data.Vec.Base.html#4406" class="Bound">ys</a> <a id="4419" href="Data.Vec.Base.html#4335" class="Function Operator">⋎</a> <a id="4421" href="Data.Vec.Base.html#4400" class="Bound">xs</a><a id="4423" class="Symbol">)</a>

<a id="4426" class="Comment">-- Pointwise application</a>

<a id="4452" class="Keyword">infixl</a> <a id="4459" class="Number">4</a> <a id="4461" href="Data.Vec.Base.html#4466" class="Function Operator">_⊛_</a>

<a id="_⊛_"></a><a id="4466" href="Data.Vec.Base.html#4466" class="Function Operator">_⊛_</a> <a id="4470" class="Symbol">:</a> <a id="4472" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4479" class="Symbol">→</a> <a id="4481" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4482" class="Symbol">)</a> <a id="4484" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4492" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4494" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4496" class="Symbol">→</a> <a id="4498" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4502" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4504" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="4506" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="4515" href="Data.Vec.Base.html#4466" class="Function Operator">⊛</a> <a id="4517" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="4526" class="Symbol">=</a> <a id="4528" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="4531" class="Symbol">(</a><a id="4532" href="Data.Vec.Base.html#4532" class="Bound">f</a> <a id="4534" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4536" href="Data.Vec.Base.html#4536" class="Bound">fs</a><a id="4538" class="Symbol">)</a> <a id="4540" href="Data.Vec.Base.html#4466" class="Function Operator">⊛</a> <a id="4542" class="Symbol">(</a><a id="4543" href="Data.Vec.Base.html#4543" class="Bound">x</a> <a id="4545" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4547" href="Data.Vec.Base.html#4547" class="Bound">xs</a><a id="4549" class="Symbol">)</a> <a id="4551" class="Symbol">=</a> <a id="4553" href="Data.Vec.Base.html#4532" class="Bound">f</a> <a id="4555" href="Data.Vec.Base.html#4543" class="Bound">x</a> <a id="4557" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Data.Vec.Base.html#4536" class="Bound">fs</a> <a id="4563" href="Data.Vec.Base.html#4466" class="Function Operator">⊛</a> <a id="4565" href="Data.Vec.Base.html#4547" class="Bound">xs</a><a id="4567" class="Symbol">)</a>

<a id="4570" class="Comment">-- Multiplication</a>

<a id="4589" class="Keyword">module</a> <a id="CartesianBind"></a><a id="4596" href="Data.Vec.Base.html#4596" class="Module">CartesianBind</a> <a id="4610" class="Keyword">where</a>
  <a id="4618" class="Keyword">infixl</a> <a id="4625" class="Number">1</a> <a id="4627" href="Data.Vec.Base.html#4636" class="Function Operator">_&gt;&gt;=_</a>

  <a id="CartesianBind._&gt;&gt;=_"></a><a id="4636" href="Data.Vec.Base.html#4636" class="Function Operator">_&gt;&gt;=_</a> <a id="4642" class="Symbol">:</a> <a id="4644" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4648" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4650" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4652" class="Symbol">→</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4657" class="Symbol">→</a> <a id="4659" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4663" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4665" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4666" class="Symbol">)</a> <a id="4668" class="Symbol">→</a> <a id="4670" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4674" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4679" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4681" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4682" class="Symbol">)</a>
  <a id="4686" href="Data.Vec.Base.html#4686" class="Bound">xs</a> <a id="4689" href="Data.Vec.Base.html#4636" class="Function Operator">&gt;&gt;=</a> <a id="4693" href="Data.Vec.Base.html#4693" class="Bound">f</a> <a id="4695" class="Symbol">=</a> <a id="4697" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="4709" href="Data.Vec.Base.html#4693" class="Bound">f</a> <a id="4711" href="Data.Vec.Base.html#4686" class="Bound">xs</a><a id="4713" class="Symbol">)</a>

<a id="4716" class="Keyword">infixl</a> <a id="4723" class="Number">4</a> <a id="4725" href="Data.Vec.Base.html#4731" class="Function Operator">_⊛*_</a>

<a id="_⊛*_"></a><a id="4731" href="Data.Vec.Base.html#4731" class="Function Operator">_⊛*_</a> <a id="4736" class="Symbol">:</a> <a id="4738" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4748" class="Symbol">)</a> <a id="4750" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4758" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4760" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4768" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4773" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4775" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4776" class="Symbol">)</a>
<a id="4778" href="Data.Vec.Base.html#4778" class="Bound">fs</a> <a id="4781" href="Data.Vec.Base.html#4731" class="Function Operator">⊛*</a> <a id="4784" href="Data.Vec.Base.html#4784" class="Bound">xs</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Data.Vec.Base.html#4778" class="Bound">fs</a> <a id="4792" href="Data.Vec.Base.html#4636" class="Function Operator">CartesianBind.&gt;&gt;=</a> <a id="4810" class="Symbol">λ</a> <a id="4812" href="Data.Vec.Base.html#4812" class="Bound">f</a> <a id="4814" class="Symbol">→</a> <a id="4816" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="4820" href="Data.Vec.Base.html#4812" class="Bound">f</a> <a id="4822" href="Data.Vec.Base.html#4784" class="Bound">xs</a>

<a id="allPairs"></a><a id="4826" href="Data.Vec.Base.html#4826" class="Function">allPairs</a> <a id="4835" class="Symbol">:</a> <a id="4837" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4841" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4843" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4851" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="4853" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4864" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4866" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="4867" class="Symbol">)</a> <a id="4869" class="Symbol">(</a><a id="4870" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="4872" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4874" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4875" class="Symbol">)</a>
<a id="4877" href="Data.Vec.Base.html#4826" class="Function">allPairs</a> <a id="4886" href="Data.Vec.Base.html#4886" class="Bound">xs</a> <a id="4889" href="Data.Vec.Base.html#4889" class="Bound">ys</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="4898" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="4902" href="Data.Vec.Base.html#4886" class="Bound">xs</a> <a id="4905" href="Data.Vec.Base.html#4731" class="Function Operator">⊛*</a> <a id="4908" href="Data.Vec.Base.html#4889" class="Bound">ys</a>

<a id="4912" class="Comment">-- Diagonal</a>

<a id="diagonal"></a><a id="4925" href="Data.Vec.Base.html#4925" class="Function">diagonal</a> <a id="4934" class="Symbol">:</a> <a id="4936" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4945" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4947" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="4948" class="Symbol">)</a> <a id="4950" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4958" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="4960" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="4962" href="Data.Vec.Base.html#4925" class="Function">diagonal</a> <a id="4971" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="4979" href="Data.Vec.Base.html#4925" class="Function">diagonal</a> <a id="4988" class="Symbol">(</a><a id="4989" href="Data.Vec.Base.html#4989" class="Bound">xs</a> <a id="4992" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4994" href="Data.Vec.Base.html#4994" class="Bound">xss</a><a id="4997" class="Symbol">)</a> <a id="4999" class="Symbol">=</a> <a id="5001" href="Data.Vec.Base.html#1573" class="Function">head</a> <a id="5006" href="Data.Vec.Base.html#4989" class="Bound">xs</a> <a id="5009" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5011" href="Data.Vec.Base.html#4925" class="Function">diagonal</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="5025" href="Data.Vec.Base.html#1617" class="Function">tail</a> <a id="5030" href="Data.Vec.Base.html#4994" class="Bound">xss</a><a id="5033" class="Symbol">)</a>

<a id="5036" class="Keyword">module</a> <a id="DiagonalBind"></a><a id="5043" href="Data.Vec.Base.html#5043" class="Module">DiagonalBind</a> <a id="5056" class="Keyword">where</a>
  <a id="5064" class="Keyword">infixl</a> <a id="5071" class="Number">1</a> <a id="5073" href="Data.Vec.Base.html#5082" class="Function Operator">_&gt;&gt;=_</a>

  <a id="DiagonalBind._&gt;&gt;=_"></a><a id="5082" href="Data.Vec.Base.html#5082" class="Function Operator">_&gt;&gt;=_</a> <a id="5088" class="Symbol">:</a> <a id="5090" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5094" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5096" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="5098" class="Symbol">→</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5109" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5111" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="5112" class="Symbol">)</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5120" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5122" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
  <a id="5126" href="Data.Vec.Base.html#5126" class="Bound">xs</a> <a id="5129" href="Data.Vec.Base.html#5082" class="Function Operator">&gt;&gt;=</a> <a id="5133" href="Data.Vec.Base.html#5133" class="Bound">f</a> <a id="5135" class="Symbol">=</a> <a id="5137" href="Data.Vec.Base.html#4925" class="Function">diagonal</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="5151" href="Data.Vec.Base.html#5133" class="Bound">f</a> <a id="5153" href="Data.Vec.Base.html#5126" class="Bound">xs</a><a id="5155" class="Symbol">)</a>


<a id="5159" class="Comment">------------------------------------------------------------------------</a>
<a id="5232" class="Comment">-- Operations for reducing vectors</a>

<a id="5268" class="Comment">-- Dependent folds</a>

<a id="5288" class="Keyword">module</a> <a id="5295" href="Data.Vec.Base.html#5295" class="Module">_</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Data.Vec.Base.html#5298" class="Bound">A</a> <a id="5300" class="Symbol">:</a> <a id="5302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5306" href="Data.Vec.Base.html#938" class="Generalizable">a</a><a id="5307" class="Symbol">)</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Data.Vec.Base.html#5310" class="Bound">B</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5316" class="Symbol">→</a> <a id="5318" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5322" href="Data.Vec.Base.html#940" class="Generalizable">b</a><a id="5323" class="Symbol">)</a> <a id="5325" class="Keyword">where</a>

  <a id="5334" href="Data.Vec.Base.html#5334" class="Function">FoldrOp</a> <a id="5342" class="Symbol">=</a> <a id="5344" class="Symbol">∀</a> <a id="5346" class="Symbol">{</a><a id="5347" href="Data.Vec.Base.html#5347" class="Bound">n</a><a id="5348" class="Symbol">}</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Data.Vec.Base.html#5298" class="Bound">A</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Data.Vec.Base.html#5310" class="Bound">B</a> <a id="5358" href="Data.Vec.Base.html#5347" class="Bound">n</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Data.Vec.Base.html#5310" class="Bound">B</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5369" href="Data.Vec.Base.html#5347" class="Bound">n</a><a id="5370" class="Symbol">)</a>
  <a id="5374" href="Data.Vec.Base.html#5374" class="Function">FoldlOp</a> <a id="5382" class="Symbol">=</a> <a id="5384" class="Symbol">∀</a> <a id="5386" class="Symbol">{</a><a id="5387" href="Data.Vec.Base.html#5387" class="Bound">n</a><a id="5388" class="Symbol">}</a> <a id="5390" class="Symbol">→</a> <a id="5392" href="Data.Vec.Base.html#5310" class="Bound">B</a> <a id="5394" href="Data.Vec.Base.html#5387" class="Bound">n</a> <a id="5396" class="Symbol">→</a> <a id="5398" href="Data.Vec.Base.html#5298" class="Bound">A</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Data.Vec.Base.html#5310" class="Bound">B</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5409" href="Data.Vec.Base.html#5387" class="Bound">n</a><a id="5410" class="Symbol">)</a>

<a id="foldr"></a><a id="5413" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="5419" class="Symbol">:</a> <a id="5421" class="Symbol">∀</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Data.Vec.Base.html#5424" class="Bound">B</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5436" href="Data.Vec.Base.html#940" class="Generalizable">b</a><a id="5437" class="Symbol">)</a> <a id="5439" class="Symbol">→</a> <a id="5441" href="Data.Vec.Base.html#5334" class="Function">FoldrOp</a> <a id="5449" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5451" href="Data.Vec.Base.html#5424" class="Bound">B</a> <a id="5453" class="Symbol">→</a> <a id="5455" href="Data.Vec.Base.html#5424" class="Bound">B</a> <a id="5457" class="InductiveConstructor">zero</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5468" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5470" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="5472" class="Symbol">→</a> <a id="5474" href="Data.Vec.Base.html#5424" class="Bound">B</a> <a id="5476" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="5478" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="5484" href="Data.Vec.Base.html#5484" class="Bound">B</a> <a id="5486" href="Data.Vec.Base.html#5486" class="Bound Operator">_⊕_</a> <a id="5490" href="Data.Vec.Base.html#5490" class="Bound">e</a> <a id="5492" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="5501" class="Symbol">=</a> <a id="5503" href="Data.Vec.Base.html#5490" class="Bound">e</a>
<a id="5505" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="5511" href="Data.Vec.Base.html#5511" class="Bound">B</a> <a id="5513" href="Data.Vec.Base.html#5513" class="Bound Operator">_⊕_</a> <a id="5517" href="Data.Vec.Base.html#5517" class="Bound">e</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Data.Vec.Base.html#5520" class="Bound">x</a> <a id="5522" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5524" href="Data.Vec.Base.html#5524" class="Bound">xs</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">=</a> <a id="5530" href="Data.Vec.Base.html#5520" class="Bound">x</a> <a id="5532" href="Data.Vec.Base.html#5513" class="Bound Operator">⊕</a> <a id="5534" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="5540" href="Data.Vec.Base.html#5511" class="Bound">B</a> <a id="5542" href="Data.Vec.Base.html#5513" class="Bound Operator">_⊕_</a> <a id="5546" href="Data.Vec.Base.html#5517" class="Bound">e</a> <a id="5548" href="Data.Vec.Base.html#5524" class="Bound">xs</a>

<a id="foldl"></a><a id="5552" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="5558" class="Symbol">:</a> <a id="5560" class="Symbol">∀</a> <a id="5562" class="Symbol">(</a><a id="5563" href="Data.Vec.Base.html#5563" class="Bound">B</a> <a id="5565" class="Symbol">:</a> <a id="5567" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5569" class="Symbol">→</a> <a id="5571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5575" href="Data.Vec.Base.html#940" class="Generalizable">b</a><a id="5576" class="Symbol">)</a> <a id="5578" class="Symbol">→</a> <a id="5580" href="Data.Vec.Base.html#5374" class="Function">FoldlOp</a> <a id="5588" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5590" href="Data.Vec.Base.html#5563" class="Bound">B</a> <a id="5592" class="Symbol">→</a> <a id="5594" href="Data.Vec.Base.html#5563" class="Bound">B</a> <a id="5596" class="InductiveConstructor">zero</a> <a id="5601" class="Symbol">→</a> <a id="5603" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5607" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5609" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="5611" class="Symbol">→</a> <a id="5613" href="Data.Vec.Base.html#5563" class="Bound">B</a> <a id="5615" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="5617" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="5623" href="Data.Vec.Base.html#5623" class="Bound">B</a> <a id="5625" href="Data.Vec.Base.html#5625" class="Bound Operator">_⊕_</a> <a id="5629" href="Data.Vec.Base.html#5629" class="Bound">e</a> <a id="5631" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="5640" class="Symbol">=</a> <a id="5642" href="Data.Vec.Base.html#5629" class="Bound">e</a>
<a id="5644" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="5650" href="Data.Vec.Base.html#5650" class="Bound">B</a> <a id="5652" href="Data.Vec.Base.html#5652" class="Bound Operator">_⊕_</a> <a id="5656" href="Data.Vec.Base.html#5656" class="Bound">e</a> <a id="5658" class="Symbol">(</a><a id="5659" href="Data.Vec.Base.html#5659" class="Bound">x</a> <a id="5661" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5663" href="Data.Vec.Base.html#5663" class="Bound">xs</a><a id="5665" class="Symbol">)</a> <a id="5667" class="Symbol">=</a> <a id="5669" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="5675" class="Symbol">(</a><a id="5676" href="Data.Vec.Base.html#5650" class="Bound">B</a> <a id="5678" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5680" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5683" class="Symbol">)</a> <a id="5685" href="Data.Vec.Base.html#5652" class="Bound Operator">_⊕_</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Data.Vec.Base.html#5656" class="Bound">e</a> <a id="5692" href="Data.Vec.Base.html#5652" class="Bound Operator">⊕</a> <a id="5694" href="Data.Vec.Base.html#5659" class="Bound">x</a><a id="5695" class="Symbol">)</a> <a id="5697" href="Data.Vec.Base.html#5663" class="Bound">xs</a>

<a id="5701" class="Comment">-- Non-dependent folds</a>

<a id="foldr′"></a><a id="5725" href="Data.Vec.Base.html#5725" class="Function">foldr′</a> <a id="5732" class="Symbol">:</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5737" class="Symbol">→</a> <a id="5739" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="5744" class="Symbol">)</a> <a id="5746" class="Symbol">→</a> <a id="5748" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5750" class="Symbol">→</a> <a id="5752" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5756" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5758" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Data.Vec.Base.html#972" class="Generalizable">B</a>
<a id="5764" href="Data.Vec.Base.html#5725" class="Function">foldr′</a> <a id="5771" href="Data.Vec.Base.html#5771" class="Bound Operator">_⊕_</a> <a id="5775" class="Symbol">=</a> <a id="5777" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="5783" class="Symbol">_</a> <a id="5785" href="Data.Vec.Base.html#5771" class="Bound Operator">_⊕_</a>

<a id="foldl′"></a><a id="5790" href="Data.Vec.Base.html#5790" class="Function">foldl′</a> <a id="5797" class="Symbol">:</a> <a id="5799" class="Symbol">(</a><a id="5800" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5802" class="Symbol">→</a> <a id="5804" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5806" class="Symbol">→</a> <a id="5808" href="Data.Vec.Base.html#972" class="Generalizable">B</a><a id="5809" class="Symbol">)</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="Data.Vec.Base.html#972" class="Generalizable">B</a> <a id="5815" class="Symbol">→</a> <a id="5817" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5821" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5823" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="5825" class="Symbol">→</a> <a id="5827" href="Data.Vec.Base.html#972" class="Generalizable">B</a>
<a id="5829" href="Data.Vec.Base.html#5790" class="Function">foldl′</a> <a id="5836" href="Data.Vec.Base.html#5836" class="Bound Operator">_⊕_</a> <a id="5840" class="Symbol">=</a> <a id="5842" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="5848" class="Symbol">_</a> <a id="5850" href="Data.Vec.Base.html#5836" class="Bound Operator">_⊕_</a>

<a id="5855" class="Comment">-- Non-empty folds</a>

<a id="foldr₁"></a><a id="5875" href="Data.Vec.Base.html#5875" class="Function">foldr₁</a> <a id="5882" class="Symbol">:</a> <a id="5884" class="Symbol">(</a><a id="5885" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5887" class="Symbol">→</a> <a id="5889" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="5894" class="Symbol">)</a> <a id="5896" class="Symbol">→</a> <a id="5898" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5902" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="5904" class="Symbol">(</a><a id="5905" class="InductiveConstructor">suc</a> <a id="5909" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="5910" class="Symbol">)</a> <a id="5912" class="Symbol">→</a> <a id="5914" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="5916" href="Data.Vec.Base.html#5875" class="Function">foldr₁</a> <a id="5923" href="Data.Vec.Base.html#5923" class="Bound Operator">_⊕_</a> <a id="5927" class="Symbol">(</a><a id="5928" href="Data.Vec.Base.html#5928" class="Bound">x</a> <a id="5930" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5932" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="5934" class="Symbol">)</a>     <a id="5940" class="Symbol">=</a> <a id="5942" href="Data.Vec.Base.html#5928" class="Bound">x</a>
<a id="5944" href="Data.Vec.Base.html#5875" class="Function">foldr₁</a> <a id="5951" href="Data.Vec.Base.html#5951" class="Bound Operator">_⊕_</a> <a id="5955" class="Symbol">(</a><a id="5956" href="Data.Vec.Base.html#5956" class="Bound">x</a> <a id="5958" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5960" href="Data.Vec.Base.html#5960" class="Bound">y</a> <a id="5962" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5964" href="Data.Vec.Base.html#5964" class="Bound">ys</a><a id="5966" class="Symbol">)</a> <a id="5968" class="Symbol">=</a> <a id="5970" href="Data.Vec.Base.html#5956" class="Bound">x</a> <a id="5972" href="Data.Vec.Base.html#5951" class="Bound Operator">⊕</a> <a id="5974" href="Data.Vec.Base.html#5875" class="Function">foldr₁</a> <a id="5981" href="Data.Vec.Base.html#5951" class="Bound Operator">_⊕_</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Data.Vec.Base.html#5960" class="Bound">y</a> <a id="5988" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5990" href="Data.Vec.Base.html#5964" class="Bound">ys</a><a id="5992" class="Symbol">)</a>

<a id="foldl₁"></a><a id="5995" href="Data.Vec.Base.html#5995" class="Function">foldl₁</a> <a id="6002" class="Symbol">:</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6007" class="Symbol">→</a> <a id="6009" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6011" class="Symbol">→</a> <a id="6013" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="6014" class="Symbol">)</a> <a id="6016" class="Symbol">→</a> <a id="6018" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6022" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6024" class="Symbol">(</a><a id="6025" class="InductiveConstructor">suc</a> <a id="6029" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="6030" class="Symbol">)</a> <a id="6032" class="Symbol">→</a> <a id="6034" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="6036" href="Data.Vec.Base.html#5995" class="Function">foldl₁</a> <a id="6043" href="Data.Vec.Base.html#6043" class="Bound Operator">_⊕_</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Data.Vec.Base.html#6048" class="Bound">x</a> <a id="6050" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6052" href="Data.Vec.Base.html#6052" class="Bound">xs</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="6064" class="Symbol">_</a> <a id="6066" href="Data.Vec.Base.html#6043" class="Bound Operator">_⊕_</a> <a id="6070" href="Data.Vec.Base.html#6048" class="Bound">x</a> <a id="6072" href="Data.Vec.Base.html#6052" class="Bound">xs</a>

<a id="6076" class="Comment">-- Special folds</a>

<a id="sum"></a><a id="6094" href="Data.Vec.Base.html#6094" class="Function">sum</a> <a id="6098" class="Symbol">:</a> <a id="6100" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6104" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6106" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6112" href="Data.Vec.Base.html#6094" class="Function">sum</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Data.Vec.Base.html#5413" class="Function">foldr</a> <a id="6124" class="Symbol">_</a> <a id="6126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6130" class="Number">0</a>

<a id="count"></a><a id="6133" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6139" class="Symbol">:</a> <a id="6141" class="Symbol">∀</a> <a id="6143" class="Symbol">{</a><a id="6144" href="Data.Vec.Base.html#6144" class="Bound">P</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6153" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6155" href="Data.Vec.Base.html#944" class="Generalizable">p</a><a id="6156" class="Symbol">}</a> <a id="6158" class="Symbol">→</a> <a id="6160" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6170" href="Data.Vec.Base.html#6144" class="Bound">P</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6178" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6180" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="6182" class="Symbol">→</a> <a id="6184" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6186" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6192" href="Data.Vec.Base.html#6192" class="Bound">P?</a> <a id="6195" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="6204" class="Symbol">=</a> <a id="6206" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="6211" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6217" href="Data.Vec.Base.html#6217" class="Bound">P?</a> <a id="6220" class="Symbol">(</a><a id="6221" href="Data.Vec.Base.html#6221" class="Bound">x</a> <a id="6223" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6225" href="Data.Vec.Base.html#6225" class="Bound">xs</a><a id="6227" class="Symbol">)</a> <a id="6229" class="Keyword">with</a> <a id="6234" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Data.Vec.Base.html#6217" class="Bound">P?</a> <a id="6243" href="Data.Vec.Base.html#6221" class="Bound">x</a><a id="6244" class="Symbol">)</a>
<a id="6246" class="Symbol">...</a> <a id="6250" class="Symbol">|</a> <a id="6252" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6258" class="Symbol">=</a> <a id="6260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6271" class="Bound">P?</a> <a id="6274" class="Bound">xs</a><a id="6276" class="Symbol">)</a>
<a id="6278" class="Symbol">...</a> <a id="6282" class="Symbol">|</a> <a id="6284" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6290" class="Symbol">=</a> <a id="6292" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6298" class="Bound">P?</a> <a id="6301" class="Bound">xs</a>

<a id="countᵇ"></a><a id="6305" href="Data.Vec.Base.html#6305" class="Function">countᵇ</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6317" class="Symbol">→</a> <a id="6319" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6323" class="Symbol">)</a> <a id="6325" class="Symbol">→</a> <a id="6327" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6331" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6333" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="6335" class="Symbol">→</a> <a id="6337" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6339" href="Data.Vec.Base.html#6305" class="Function">countᵇ</a> <a id="6346" href="Data.Vec.Base.html#6346" class="Bound">p</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Data.Vec.Base.html#6133" class="Function">count</a> <a id="6356" class="Symbol">(</a><a id="6357" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="6360" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6362" href="Data.Vec.Base.html#6346" class="Bound">p</a><a id="6363" class="Symbol">)</a>

<a id="6366" class="Comment">------------------------------------------------------------------------</a>
<a id="6439" class="Comment">-- Operations for building vectors</a>

<a id="[_]"></a><a id="6475" href="Data.Vec.Base.html#6475" class="Function Operator">[_]</a> <a id="6479" class="Symbol">:</a> <a id="6481" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6483" class="Symbol">→</a> <a id="6485" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6489" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6491" class="Number">1</a>
<a id="6493" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="6495" href="Data.Vec.Base.html#6495" class="Bound">x</a> <a id="6497" href="Data.Vec.Base.html#6475" class="Function Operator">]</a> <a id="6499" class="Symbol">=</a> <a id="6501" href="Data.Vec.Base.html#6495" class="Bound">x</a> <a id="6503" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6505" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="6509" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="6519" class="Symbol">:</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Data.Vec.Base.html#6522" class="Bound">n</a> <a id="6524" class="Symbol">:</a> <a id="6526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6527" class="Symbol">)</a> <a id="6529" class="Symbol">→</a> <a id="6531" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6533" class="Symbol">→</a> <a id="6535" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6539" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6541" href="Data.Vec.Base.html#6522" class="Bound">n</a>
<a id="6543" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="6553" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6561" href="Data.Vec.Base.html#6561" class="Bound">x</a> <a id="6563" class="Symbol">=</a> <a id="6565" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="6568" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6583" href="Data.Vec.Base.html#6583" class="Bound">n</a><a id="6584" class="Symbol">)</a> <a id="6586" href="Data.Vec.Base.html#6586" class="Bound">x</a> <a id="6588" class="Symbol">=</a> <a id="6590" href="Data.Vec.Base.html#6586" class="Bound">x</a> <a id="6592" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6594" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="6604" href="Data.Vec.Base.html#6583" class="Bound">n</a> <a id="6606" href="Data.Vec.Base.html#6586" class="Bound">x</a>

<a id="tabulate"></a><a id="6609" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="6618" class="Symbol">:</a> <a id="6620" class="Symbol">(</a><a id="6621" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6625" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="6627" class="Symbol">→</a> <a id="6629" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">→</a> <a id="6634" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6638" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6640" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="6642" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="6651" class="Symbol">{</a><a id="6652" class="Argument">n</a> <a id="6654" class="Symbol">=</a> <a id="6656" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6660" class="Symbol">}</a>  <a id="6663" href="Data.Vec.Base.html#6663" class="Bound">f</a> <a id="6665" class="Symbol">=</a> <a id="6667" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="6670" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="6679" class="Symbol">{</a><a id="6680" class="Argument">n</a> <a id="6682" class="Symbol">=</a> <a id="6684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6688" href="Data.Vec.Base.html#6688" class="Bound">n</a><a id="6689" class="Symbol">}</a> <a id="6691" href="Data.Vec.Base.html#6691" class="Bound">f</a> <a id="6693" class="Symbol">=</a> <a id="6695" href="Data.Vec.Base.html#6691" class="Bound">f</a> <a id="6697" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="6702" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6704" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Data.Vec.Base.html#6691" class="Bound">f</a> <a id="6716" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6718" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="6721" class="Symbol">)</a>

<a id="allFin"></a><a id="6724" href="Data.Vec.Base.html#6724" class="Function">allFin</a> <a id="6731" class="Symbol">:</a> <a id="6733" class="Symbol">∀</a> <a id="6735" href="Data.Vec.Base.html#6735" class="Bound">n</a> <a id="6737" class="Symbol">→</a> <a id="6739" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="6748" href="Data.Vec.Base.html#6735" class="Bound">n</a><a id="6749" class="Symbol">)</a> <a id="6751" href="Data.Vec.Base.html#6735" class="Bound">n</a>
<a id="6753" href="Data.Vec.Base.html#6724" class="Function">allFin</a> <a id="6760" class="Symbol">_</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="6773" href="Function.Base.html#704" class="Function">id</a>

<a id="6777" class="Comment">------------------------------------------------------------------------</a>
<a id="6850" class="Comment">-- Operations for dividing vectors</a>

<a id="splitAt"></a><a id="6886" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="6894" class="Symbol">:</a> <a id="6896" class="Symbol">∀</a> <a id="6898" href="Data.Vec.Base.html#6898" class="Bound">m</a> <a id="6900" class="Symbol">{</a><a id="6901" href="Data.Vec.Base.html#6901" class="Bound">n</a><a id="6902" class="Symbol">}</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Data.Vec.Base.html#6905" class="Bound">xs</a> <a id="6908" class="Symbol">:</a> <a id="6910" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6914" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6916" class="Symbol">(</a><a id="6917" href="Data.Vec.Base.html#6898" class="Bound">m</a> <a id="6919" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6921" href="Data.Vec.Base.html#6901" class="Bound">n</a><a id="6922" class="Symbol">))</a> <a id="6925" class="Symbol">→</a>
          <a id="6937" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6940" class="Symbol">λ</a> <a id="6942" class="Symbol">(</a><a id="6943" href="Data.Vec.Base.html#6943" class="Bound">ys</a> <a id="6946" class="Symbol">:</a> <a id="6948" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6952" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6954" href="Data.Vec.Base.html#6898" class="Bound">m</a><a id="6955" class="Symbol">)</a> <a id="6957" class="Symbol">(</a><a id="6958" href="Data.Vec.Base.html#6958" class="Bound">zs</a> <a id="6961" class="Symbol">:</a> <a id="6963" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6967" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="6969" href="Data.Vec.Base.html#6901" class="Bound">n</a><a id="6970" class="Symbol">)</a> <a id="6972" class="Symbol">→</a> <a id="6974" href="Data.Vec.Base.html#6905" class="Bound">xs</a> <a id="6977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6979" href="Data.Vec.Base.html#6943" class="Bound">ys</a> <a id="6982" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6985" href="Data.Vec.Base.html#6958" class="Bound">zs</a>
<a id="6988" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="6996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7004" href="Data.Vec.Base.html#7004" class="Bound">xs</a>                <a id="7022" class="Symbol">=</a> <a id="7024" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="7027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7029" href="Data.Vec.Base.html#7004" class="Bound">xs</a> <a id="7032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7034" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7039" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="7047" class="Symbol">(</a><a id="7048" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7052" href="Data.Vec.Base.html#7052" class="Bound">m</a><a id="7053" class="Symbol">)</a> <a id="7055" class="Symbol">(</a><a id="7056" href="Data.Vec.Base.html#7056" class="Bound">x</a> <a id="7058" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7060" href="Data.Vec.Base.html#7060" class="Bound">xs</a><a id="7062" class="Symbol">)</a> <a id="7064" class="Symbol">=</a>
  <a id="7068" class="Keyword">let</a> <a id="7072" href="Data.Vec.Base.html#7072" class="Bound">ys</a> <a id="7075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7077" href="Data.Vec.Base.html#7077" class="Bound">zs</a> <a id="7080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7082" href="Data.Vec.Base.html#7082" class="Bound">eq</a> <a id="7085" class="Symbol">=</a> <a id="7087" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="7095" href="Data.Vec.Base.html#7052" class="Bound">m</a> <a id="7097" href="Data.Vec.Base.html#7060" class="Bound">xs</a> <a id="7100" class="Keyword">in</a> <a id="7103" href="Data.Vec.Base.html#7056" class="Bound">x</a> <a id="7105" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7107" href="Data.Vec.Base.html#7072" class="Bound">ys</a> <a id="7110" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7112" href="Data.Vec.Base.html#7077" class="Bound">zs</a> <a id="7115" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7117" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7122" class="Symbol">(</a><a id="7123" href="Data.Vec.Base.html#7056" class="Bound">x</a> <a id="7125" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="7127" class="Symbol">)</a> <a id="7129" href="Data.Vec.Base.html#7082" class="Bound">eq</a>

<a id="take"></a><a id="7133" href="Data.Vec.Base.html#7133" class="Function">take</a> <a id="7138" class="Symbol">:</a> <a id="7140" class="Symbol">∀</a> <a id="7142" href="Data.Vec.Base.html#7142" class="Bound">m</a> <a id="7144" class="Symbol">{</a><a id="7145" href="Data.Vec.Base.html#7145" class="Bound">n</a><a id="7146" class="Symbol">}</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7154" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Data.Vec.Base.html#7142" class="Bound">m</a> <a id="7159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7161" href="Data.Vec.Base.html#7145" class="Bound">n</a><a id="7162" class="Symbol">)</a> <a id="7164" class="Symbol">→</a> <a id="7166" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7170" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7172" href="Data.Vec.Base.html#7142" class="Bound">m</a>
<a id="7174" href="Data.Vec.Base.html#7133" class="Function">take</a> <a id="7179" href="Data.Vec.Base.html#7179" class="Bound">m</a> <a id="7181" href="Data.Vec.Base.html#7181" class="Bound">xs</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="7201" href="Data.Vec.Base.html#7179" class="Bound">m</a> <a id="7203" href="Data.Vec.Base.html#7181" class="Bound">xs</a><a id="7205" class="Symbol">)</a>

<a id="drop"></a><a id="7208" href="Data.Vec.Base.html#7208" class="Function">drop</a> <a id="7213" class="Symbol">:</a> <a id="7215" class="Symbol">∀</a> <a id="7217" href="Data.Vec.Base.html#7217" class="Bound">m</a> <a id="7219" class="Symbol">{</a><a id="7220" href="Data.Vec.Base.html#7220" class="Bound">n</a><a id="7221" class="Symbol">}</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7229" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7231" class="Symbol">(</a><a id="7232" href="Data.Vec.Base.html#7217" class="Bound">m</a> <a id="7234" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7236" href="Data.Vec.Base.html#7220" class="Bound">n</a><a id="7237" class="Symbol">)</a> <a id="7239" class="Symbol">→</a> <a id="7241" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7245" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7247" href="Data.Vec.Base.html#7220" class="Bound">n</a>
<a id="7249" href="Data.Vec.Base.html#7208" class="Function">drop</a> <a id="7254" href="Data.Vec.Base.html#7254" class="Bound">m</a> <a id="7256" href="Data.Vec.Base.html#7256" class="Bound">xs</a> <a id="7259" class="Symbol">=</a> <a id="7261" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="7283" href="Data.Vec.Base.html#7254" class="Bound">m</a> <a id="7285" href="Data.Vec.Base.html#7256" class="Bound">xs</a><a id="7287" class="Symbol">))</a>

<a id="group"></a><a id="7291" href="Data.Vec.Base.html#7291" class="Function">group</a> <a id="7297" class="Symbol">:</a> <a id="7299" class="Symbol">∀</a> <a id="7301" href="Data.Vec.Base.html#7301" class="Bound">n</a> <a id="7303" href="Data.Vec.Base.html#7303" class="Bound">k</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Data.Vec.Base.html#7306" class="Bound">xs</a> <a id="7309" class="Symbol">:</a> <a id="7311" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7315" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Data.Vec.Base.html#7301" class="Bound">n</a> <a id="7320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7322" href="Data.Vec.Base.html#7303" class="Bound">k</a><a id="7323" class="Symbol">))</a> <a id="7326" class="Symbol">→</a>
        <a id="7336" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7338" class="Symbol">λ</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Data.Vec.Base.html#7341" class="Bound">xss</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7351" class="Symbol">(</a><a id="7352" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7356" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7358" href="Data.Vec.Base.html#7303" class="Bound">k</a><a id="7359" class="Symbol">)</a> <a id="7361" href="Data.Vec.Base.html#7301" class="Bound">n</a><a id="7362" class="Symbol">)</a> <a id="7364" class="Symbol">→</a> <a id="7366" href="Data.Vec.Base.html#7306" class="Bound">xs</a> <a id="7369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7371" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="7378" href="Data.Vec.Base.html#7341" class="Bound">xss</a>
<a id="7382" href="Data.Vec.Base.html#7291" class="Function">group</a> <a id="7388" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7396" href="Data.Vec.Base.html#7396" class="Bound">k</a> <a id="7398" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>                  <a id="7418" class="Symbol">=</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="7424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7426" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7430" class="Symbol">)</a>
<a id="7432" href="Data.Vec.Base.html#7291" class="Function">group</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7443" href="Data.Vec.Base.html#7443" class="Bound">n</a><a id="7444" class="Symbol">)</a> <a id="7446" href="Data.Vec.Base.html#7446" class="Bound">k</a> <a id="7448" href="Data.Vec.Base.html#7448" class="Bound">xs</a>  <a id="7452" class="Symbol">=</a>
  <a id="7456" class="Keyword">let</a> <a id="7460" href="Data.Vec.Base.html#7460" class="Bound">ys</a> <a id="7463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7465" href="Data.Vec.Base.html#7465" class="Bound">zs</a> <a id="7468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7470" href="Data.Vec.Base.html#7470" class="Bound">eq-split</a> <a id="7479" class="Symbol">=</a> <a id="7481" href="Data.Vec.Base.html#6886" class="Function">splitAt</a> <a id="7489" href="Data.Vec.Base.html#7446" class="Bound">k</a> <a id="7491" href="Data.Vec.Base.html#7448" class="Bound">xs</a> <a id="7494" class="Keyword">in</a>
  <a id="7499" class="Keyword">let</a> <a id="7503" href="Data.Vec.Base.html#7503" class="Bound">zss</a> <a id="7507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7509" href="Data.Vec.Base.html#7509" class="Bound">eq-group</a>     <a id="7522" class="Symbol">=</a> <a id="7524" href="Data.Vec.Base.html#7291" class="Function">group</a> <a id="7530" href="Data.Vec.Base.html#7443" class="Bound">n</a> <a id="7532" href="Data.Vec.Base.html#7446" class="Bound">k</a> <a id="7534" href="Data.Vec.Base.html#7465" class="Bound">zs</a> <a id="7537" class="Keyword">in</a>
   <a id="7543" class="Symbol">(</a><a id="7544" href="Data.Vec.Base.html#7460" class="Bound">ys</a> <a id="7547" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7549" href="Data.Vec.Base.html#7503" class="Bound">zss</a><a id="7552" class="Symbol">)</a> <a id="7554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7556" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="7562" href="Data.Vec.Base.html#7470" class="Bound">eq-split</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="7577" class="Symbol">(</a><a id="7578" href="Data.Vec.Base.html#7460" class="Bound">ys</a> <a id="7581" href="Data.Vec.Base.html#3068" class="Function Operator">++_</a><a id="7584" class="Symbol">)</a> <a id="7586" href="Data.Vec.Base.html#7509" class="Bound">eq-group</a><a id="7594" class="Symbol">)</a>

<a id="split"></a><a id="7597" href="Data.Vec.Base.html#7597" class="Function">split</a> <a id="7603" class="Symbol">:</a> <a id="7605" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7609" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7611" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="7613" class="Symbol">→</a> <a id="7615" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7619" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7621" href="Data.Nat.Base.html#6485" class="Function Operator">⌈</a> <a id="7623" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="7625" href="Data.Nat.Base.html#6485" class="Function Operator">/2⌉</a> <a id="7629" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7631" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7635" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7637" href="Data.Nat.Base.html#6358" class="Function Operator">⌊</a> <a id="7639" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="7641" href="Data.Nat.Base.html#6358" class="Function Operator">/2⌋</a>
<a id="7645" href="Data.Vec.Base.html#7597" class="Function">split</a> <a id="7651" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>           <a id="7664" class="Symbol">=</a> <a id="7666" class="Symbol">(</a><a id="7667" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>     <a id="7674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7676" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="7678" class="Symbol">)</a>
<a id="7680" href="Data.Vec.Base.html#7597" class="Function">split</a> <a id="7686" class="Symbol">(</a><a id="7687" href="Data.Vec.Base.html#7687" class="Bound">x</a> <a id="7689" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7691" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="7693" class="Symbol">)</a>     <a id="7699" class="Symbol">=</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Data.Vec.Base.html#7687" class="Bound">x</a> <a id="7704" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7706" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="7709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7711" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="7713" class="Symbol">)</a>
<a id="7715" href="Data.Vec.Base.html#7597" class="Function">split</a> <a id="7721" class="Symbol">(</a><a id="7722" href="Data.Vec.Base.html#7722" class="Bound">x</a> <a id="7724" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7726" href="Data.Vec.Base.html#7726" class="Bound">y</a> <a id="7728" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7730" href="Data.Vec.Base.html#7730" class="Bound">xs</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">=</a> <a id="7736" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Data.Vec.Base.html#7722" class="Bound">x</a> <a id="7748" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="7750" class="Symbol">)</a> <a id="7752" class="Symbol">(</a><a id="7753" href="Data.Vec.Base.html#7726" class="Bound">y</a> <a id="7755" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="7757" class="Symbol">)</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Data.Vec.Base.html#7597" class="Function">split</a> <a id="7766" href="Data.Vec.Base.html#7730" class="Bound">xs</a><a id="7768" class="Symbol">)</a>

<a id="uncons"></a><a id="7771" href="Data.Vec.Base.html#7771" class="Function">uncons</a> <a id="7778" class="Symbol">:</a> <a id="7780" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7784" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7786" class="Symbol">(</a><a id="7787" class="InductiveConstructor">suc</a> <a id="7791" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="7792" class="Symbol">)</a> <a id="7794" class="Symbol">→</a> <a id="7796" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7798" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7800" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7804" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="7806" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="7808" href="Data.Vec.Base.html#7771" class="Function">uncons</a> <a id="7815" class="Symbol">(</a><a id="7816" href="Data.Vec.Base.html#7816" class="Bound">x</a> <a id="7818" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7820" href="Data.Vec.Base.html#7820" class="Bound">xs</a><a id="7822" class="Symbol">)</a> <a id="7824" class="Symbol">=</a> <a id="7826" href="Data.Vec.Base.html#7816" class="Bound">x</a> <a id="7828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7830" href="Data.Vec.Base.html#7820" class="Bound">xs</a>

<a id="7834" class="Comment">------------------------------------------------------------------------</a>
<a id="7907" class="Comment">-- Operations involving ≤</a>

<a id="7934" class="Comment">-- Take the first &#39;m&#39; elements of a vector.</a>
<a id="truncate"></a><a id="7978" href="Data.Vec.Base.html#7978" class="Function">truncate</a> <a id="7987" class="Symbol">:</a> <a id="7989" class="Symbol">∀</a> <a id="7991" class="Symbol">{</a><a id="7992" href="Data.Vec.Base.html#7992" class="Bound">m</a> <a id="7994" href="Data.Vec.Base.html#7994" class="Bound">n</a><a id="7995" class="Symbol">}</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Data.Vec.Base.html#7992" class="Bound">m</a> <a id="8001" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8003" href="Data.Vec.Base.html#7994" class="Bound">n</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8011" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8013" href="Data.Vec.Base.html#7994" class="Bound">n</a> <a id="8015" class="Symbol">→</a> <a id="8017" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8021" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8023" href="Data.Vec.Base.html#7992" class="Bound">m</a>
<a id="8025" href="Data.Vec.Base.html#7978" class="Function">truncate</a> <a id="8034" class="Symbol">{</a><a id="8035" class="Argument">m</a> <a id="8037" class="Symbol">=</a> <a id="8039" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8043" class="Symbol">}</a> <a id="8045" class="Symbol">_</a> <a id="8047" class="Symbol">_</a>    <a id="8052" class="Symbol">=</a> <a id="8054" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="8057" href="Data.Vec.Base.html#7978" class="Function">truncate</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8071" href="Data.Vec.Base.html#8071" class="Bound">le</a><a id="8073" class="Symbol">)</a> <a id="8075" class="Symbol">(</a><a id="8076" href="Data.Vec.Base.html#8076" class="Bound">x</a> <a id="8078" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8080" href="Data.Vec.Base.html#8080" class="Bound">xs</a><a id="8082" class="Symbol">)</a> <a id="8084" class="Symbol">=</a> <a id="8086" href="Data.Vec.Base.html#8076" class="Bound">x</a> <a id="8088" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8090" class="Symbol">(</a><a id="8091" href="Data.Vec.Base.html#7978" class="Function">truncate</a> <a id="8100" href="Data.Vec.Base.html#8071" class="Bound">le</a> <a id="8103" href="Data.Vec.Base.html#8080" class="Bound">xs</a><a id="8105" class="Symbol">)</a>

<a id="8108" class="Comment">-- Pad out a vector with extra elements.</a>
<a id="padRight"></a><a id="8149" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8158" class="Symbol">:</a> <a id="8160" class="Symbol">∀</a> <a id="8162" class="Symbol">{</a><a id="8163" href="Data.Vec.Base.html#8163" class="Bound">m</a> <a id="8165" href="Data.Vec.Base.html#8165" class="Bound">n</a><a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">→</a> <a id="8170" href="Data.Vec.Base.html#8163" class="Bound">m</a> <a id="8172" href="Data.Nat.Base.html#1691" class="Datatype Operator">≤</a> <a id="8174" href="Data.Vec.Base.html#8165" class="Bound">n</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8180" class="Symbol">→</a> <a id="8182" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8186" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8188" href="Data.Vec.Base.html#8163" class="Bound">m</a> <a id="8190" class="Symbol">→</a> <a id="8192" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8196" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8198" href="Data.Vec.Base.html#8165" class="Bound">n</a>
<a id="8200" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8209" href="Data.Nat.Base.html#1714" class="InductiveConstructor">z≤n</a>      <a id="8218" href="Data.Vec.Base.html#8218" class="Bound">a</a> <a id="8220" href="Data.Vec.Base.html#8220" class="Bound">xs</a>       <a id="8229" class="Symbol">=</a> <a id="8231" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="8241" class="Symbol">_</a> <a id="8243" href="Data.Vec.Base.html#8218" class="Bound">a</a>
<a id="8245" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8254" class="Symbol">(</a><a id="8255" href="Data.Nat.Base.html#1756" class="InductiveConstructor">s≤s</a> <a id="8259" href="Data.Vec.Base.html#8259" class="Bound">le</a><a id="8261" class="Symbol">)</a> <a id="8263" href="Data.Vec.Base.html#8263" class="Bound">a</a> <a id="8265" class="Symbol">(</a><a id="8266" href="Data.Vec.Base.html#8266" class="Bound">x</a> <a id="8268" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8270" href="Data.Vec.Base.html#8270" class="Bound">xs</a><a id="8272" class="Symbol">)</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="Data.Vec.Base.html#8266" class="Bound">x</a> <a id="8278" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8280" href="Data.Vec.Base.html#8149" class="Function">padRight</a> <a id="8289" href="Data.Vec.Base.html#8259" class="Bound">le</a> <a id="8292" href="Data.Vec.Base.html#8263" class="Bound">a</a> <a id="8294" href="Data.Vec.Base.html#8270" class="Bound">xs</a>

<a id="8298" class="Comment">------------------------------------------------------------------------</a>
<a id="8371" class="Comment">-- Operations for converting between lists</a>

<a id="toList"></a><a id="8415" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="8422" class="Symbol">:</a> <a id="8424" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8428" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8430" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="8432" class="Symbol">→</a> <a id="8434" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8439" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="8441" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="8448" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="8457" class="Symbol">=</a> <a id="8459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>
<a id="8467" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="8474" class="Symbol">(</a><a id="8475" href="Data.Vec.Base.html#8475" class="Bound">x</a> <a id="8477" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8479" href="Data.Vec.Base.html#8479" class="Bound">xs</a><a id="8481" class="Symbol">)</a> <a id="8483" class="Symbol">=</a> <a id="8485" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8494" href="Data.Vec.Base.html#8475" class="Bound">x</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="8504" href="Data.Vec.Base.html#8479" class="Bound">xs</a><a id="8506" class="Symbol">)</a>

<a id="fromList"></a><a id="8509" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="8518" class="Symbol">:</a> <a id="8520" class="Symbol">(</a><a id="8521" href="Data.Vec.Base.html#8521" class="Bound">xs</a> <a id="8524" class="Symbol">:</a> <a id="8526" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8531" href="Data.Vec.Base.html#958" class="Generalizable">A</a><a id="8532" class="Symbol">)</a> <a id="8534" class="Symbol">→</a> <a id="8536" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8540" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8542" class="Symbol">(</a><a id="8543" href="Data.List.Base.html#5083" class="Function">List.length</a> <a id="8555" href="Data.Vec.Base.html#8521" class="Bound">xs</a><a id="8557" class="Symbol">)</a>
<a id="8559" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="8568" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>         <a id="8584" class="Symbol">=</a> <a id="8586" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="8589" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8608" href="Data.Vec.Base.html#8608" class="Bound">x</a> <a id="8610" href="Data.Vec.Base.html#8610" class="Bound">xs</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Data.Vec.Base.html#8608" class="Bound">x</a> <a id="8618" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8620" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="8629" href="Data.Vec.Base.html#8610" class="Bound">xs</a>

<a id="8633" class="Comment">------------------------------------------------------------------------</a>
<a id="8706" class="Comment">-- Operations for reversing vectors</a>

<a id="8743" class="Comment">-- snoc</a>

<a id="8752" class="Keyword">infixl</a> <a id="8759" class="Number">5</a> <a id="8761" href="Data.Vec.Base.html#8767" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="8767" href="Data.Vec.Base.html#8767" class="Function Operator">_∷ʳ_</a> <a id="8772" class="Symbol">:</a> <a id="8774" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8778" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8780" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="8782" class="Symbol">→</a> <a id="8784" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8786" class="Symbol">→</a> <a id="8788" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8792" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8794" class="Symbol">(</a><a id="8795" class="InductiveConstructor">suc</a> <a id="8799" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="8800" class="Symbol">)</a>
<a id="8802" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="8811" href="Data.Vec.Base.html#8767" class="Function Operator">∷ʳ</a> <a id="8814" href="Data.Vec.Base.html#8814" class="Bound">y</a> <a id="8816" class="Symbol">=</a> <a id="8818" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="8820" href="Data.Vec.Base.html#8814" class="Bound">y</a> <a id="8822" href="Data.Vec.Base.html#6475" class="Function Operator">]</a>
<a id="8824" class="Symbol">(</a><a id="8825" href="Data.Vec.Base.html#8825" class="Bound">x</a> <a id="8827" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8829" href="Data.Vec.Base.html#8829" class="Bound">xs</a><a id="8831" class="Symbol">)</a> <a id="8833" href="Data.Vec.Base.html#8767" class="Function Operator">∷ʳ</a> <a id="8836" href="Data.Vec.Base.html#8836" class="Bound">y</a> <a id="8838" class="Symbol">=</a> <a id="8840" href="Data.Vec.Base.html#8825" class="Bound">x</a> <a id="8842" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Data.Vec.Base.html#8829" class="Bound">xs</a> <a id="8848" href="Data.Vec.Base.html#8767" class="Function Operator">∷ʳ</a> <a id="8851" href="Data.Vec.Base.html#8836" class="Bound">y</a><a id="8852" class="Symbol">)</a>

<a id="8855" class="Comment">-- vanilla reverse</a>

<a id="reverse"></a><a id="8875" href="Data.Vec.Base.html#8875" class="Function">reverse</a> <a id="8883" class="Symbol">:</a> <a id="8885" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8889" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8891" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8899" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8901" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="8903" href="Data.Vec.Base.html#8875" class="Function">reverse</a> <a id="8911" class="Symbol">=</a> <a id="8913" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="8919" class="Symbol">(</a><a id="8920" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8924" class="Symbol">_)</a> <a id="8927" class="Symbol">(λ</a> <a id="8930" href="Data.Vec.Base.html#8930" class="Bound">rev</a> <a id="8934" href="Data.Vec.Base.html#8934" class="Bound">x</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="Data.Vec.Base.html#8934" class="Bound">x</a> <a id="8940" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8942" href="Data.Vec.Base.html#8930" class="Bound">rev</a><a id="8945" class="Symbol">)</a> <a id="8947" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>

<a id="8951" class="Comment">-- reverse-append</a>

<a id="8970" class="Keyword">infix</a> <a id="8976" class="Number">5</a> <a id="8978" href="Data.Vec.Base.html#8985" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="8985" href="Data.Vec.Base.html#8985" class="Function Operator">_ʳ++_</a> <a id="8991" class="Symbol">:</a> <a id="8993" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8997" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="8999" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="9001" class="Symbol">→</a> <a id="9003" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9007" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9009" href="Data.Vec.Base.html#1002" class="Generalizable">n</a> <a id="9011" class="Symbol">→</a> <a id="9013" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9017" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9019" class="Symbol">(</a><a id="9020" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="9022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9024" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="9025" class="Symbol">)</a>
<a id="9027" href="Data.Vec.Base.html#9027" class="Bound">xs</a> <a id="9030" href="Data.Vec.Base.html#8985" class="Function Operator">ʳ++</a> <a id="9034" href="Data.Vec.Base.html#9034" class="Bound">ys</a> <a id="9037" class="Symbol">=</a> <a id="9039" href="Data.Vec.Base.html#5552" class="Function">foldl</a> <a id="9045" class="Symbol">(</a><a id="9046" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9050" class="Symbol">_</a> <a id="9052" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="9058" class="Symbol">_))</a> <a id="9062" class="Symbol">(λ</a> <a id="9065" href="Data.Vec.Base.html#9065" class="Bound">rev</a> <a id="9069" href="Data.Vec.Base.html#9069" class="Bound">x</a> <a id="9071" class="Symbol">→</a> <a id="9073" href="Data.Vec.Base.html#9069" class="Bound">x</a> <a id="9075" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9077" href="Data.Vec.Base.html#9065" class="Bound">rev</a><a id="9080" class="Symbol">)</a> <a id="9082" href="Data.Vec.Base.html#9034" class="Bound">ys</a> <a id="9085" href="Data.Vec.Base.html#9027" class="Bound">xs</a>

<a id="9089" class="Comment">-- init and last</a>

<a id="initLast"></a><a id="9107" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9116" class="Symbol">:</a> <a id="9118" class="Symbol">∀</a> <a id="9120" class="Symbol">(</a><a id="9121" href="Data.Vec.Base.html#9121" class="Bound">xs</a> <a id="9124" class="Symbol">:</a> <a id="9126" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9130" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9132" class="Symbol">(</a><a id="9133" class="Number">1</a> <a id="9135" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9137" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="9138" class="Symbol">))</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9146" class="Symbol">λ</a> <a id="9148" href="Data.Vec.Base.html#9148" class="Bound">ys</a> <a id="9151" href="Data.Vec.Base.html#9151" class="Bound">y</a> <a id="9153" class="Symbol">→</a> <a id="9155" href="Data.Vec.Base.html#9121" class="Bound">xs</a> <a id="9158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9160" href="Data.Vec.Base.html#9148" class="Bound">ys</a> <a id="9163" href="Data.Vec.Base.html#8767" class="Function Operator">∷ʳ</a> <a id="9166" href="Data.Vec.Base.html#9151" class="Bound">y</a>
<a id="9168" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9177" class="Symbol">{</a><a id="9178" class="Argument">n</a> <a id="9180" class="Symbol">=</a> <a id="9182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9186" class="Symbol">}</a>  <a id="9189" class="Symbol">(</a><a id="9190" href="Data.Vec.Base.html#9190" class="Bound">x</a> <a id="9192" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9194" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9196" class="Symbol">)</a> <a id="9198" class="Symbol">=</a> <a id="9200" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="9203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9205" href="Data.Vec.Base.html#9190" class="Bound">x</a> <a id="9207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9214" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9223" class="Symbol">{</a><a id="9224" class="Argument">n</a> <a id="9226" class="Symbol">=</a> <a id="9228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9232" href="Data.Vec.Base.html#9232" class="Bound">n</a><a id="9233" class="Symbol">}</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Data.Vec.Base.html#9236" class="Bound">x</a> <a id="9238" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9240" href="Data.Vec.Base.html#9240" class="Bound">xs</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">=</a>
  <a id="9248" class="Keyword">let</a> <a id="9252" href="Data.Vec.Base.html#9252" class="Bound">ys</a> <a id="9255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9257" href="Data.Vec.Base.html#9257" class="Bound">y</a> <a id="9259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9261" href="Data.Vec.Base.html#9261" class="Bound">eq</a> <a id="9264" class="Symbol">=</a> <a id="9266" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9275" href="Data.Vec.Base.html#9240" class="Bound">xs</a> <a id="9278" class="Keyword">in</a>
  <a id="9283" href="Data.Vec.Base.html#9236" class="Bound">x</a> <a id="9285" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9287" href="Data.Vec.Base.html#9252" class="Bound">ys</a> <a id="9290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9292" href="Data.Vec.Base.html#9257" class="Bound">y</a> <a id="9294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9296" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Data.Vec.Base.html#9236" class="Bound">x</a> <a id="9304" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Data.Vec.Base.html#9261" class="Bound">eq</a>

<a id="init"></a><a id="9312" href="Data.Vec.Base.html#9312" class="Function">init</a> <a id="9317" class="Symbol">:</a> <a id="9319" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9323" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9325" class="Symbol">(</a><a id="9326" class="Number">1</a> <a id="9328" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9330" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="9331" class="Symbol">)</a> <a id="9333" class="Symbol">→</a> <a id="9335" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9339" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9341" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="9343" href="Data.Vec.Base.html#9312" class="Function">init</a> <a id="9348" href="Data.Vec.Base.html#9348" class="Bound">xs</a> <a id="9351" class="Symbol">=</a> <a id="9353" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9359" class="Symbol">(</a><a id="9360" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9369" href="Data.Vec.Base.html#9348" class="Bound">xs</a><a id="9371" class="Symbol">)</a>

<a id="last"></a><a id="9374" href="Data.Vec.Base.html#9374" class="Function">last</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9385" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9387" class="Symbol">(</a><a id="9388" class="Number">1</a> <a id="9390" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9392" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="9393" class="Symbol">)</a> <a id="9395" class="Symbol">→</a> <a id="9397" href="Data.Vec.Base.html#958" class="Generalizable">A</a>
<a id="9399" href="Data.Vec.Base.html#9374" class="Function">last</a> <a id="9404" href="Data.Vec.Base.html#9404" class="Bound">xs</a> <a id="9407" class="Symbol">=</a> <a id="9409" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9415" class="Symbol">(</a><a id="9416" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9422" class="Symbol">(</a><a id="9423" href="Data.Vec.Base.html#9107" class="Function">initLast</a> <a id="9432" href="Data.Vec.Base.html#9404" class="Bound">xs</a><a id="9434" class="Symbol">))</a>

<a id="9438" class="Comment">------------------------------------------------------------------------</a>
<a id="9511" class="Comment">-- Other operations</a>

<a id="transpose"></a><a id="9532" href="Data.Vec.Base.html#9532" class="Function">transpose</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9548" class="Symbol">(</a><a id="9549" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9553" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9555" href="Data.Vec.Base.html#1002" class="Generalizable">n</a><a id="9556" class="Symbol">)</a> <a id="9558" href="Data.Vec.Base.html#1000" class="Generalizable">m</a> <a id="9560" class="Symbol">→</a> <a id="9562" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9566" class="Symbol">(</a><a id="9567" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9571" href="Data.Vec.Base.html#958" class="Generalizable">A</a> <a id="9573" href="Data.Vec.Base.html#1000" class="Generalizable">m</a><a id="9574" class="Symbol">)</a> <a id="9576" href="Data.Vec.Base.html#1002" class="Generalizable">n</a>
<a id="9578" href="Data.Vec.Base.html#9532" class="Function">transpose</a> <a id="9588" class="Symbol">{</a><a id="9589" class="Argument">n</a> <a id="9591" class="Symbol">=</a> <a id="9593" href="Data.Vec.Base.html#9593" class="Bound">n</a><a id="9594" class="Symbol">}</a> <a id="9596" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>          <a id="9608" class="Symbol">=</a> <a id="9610" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="9620" href="Data.Vec.Base.html#9593" class="Bound">n</a> <a id="9622" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="9625" href="Data.Vec.Base.html#9532" class="Function">transpose</a> <a id="9635" class="Symbol">{</a><a id="9636" class="Argument">n</a> <a id="9638" class="Symbol">=</a> <a id="9640" href="Data.Vec.Base.html#9640" class="Bound">n</a><a id="9641" class="Symbol">}</a> <a id="9643" class="Symbol">(</a><a id="9644" href="Data.Vec.Base.html#9644" class="Bound">as</a> <a id="9647" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9649" href="Data.Vec.Base.html#9649" class="Bound">ass</a><a id="9652" class="Symbol">)</a> <a id="9654" class="Symbol">=</a> <a id="9656" class="Symbol">((</a><a id="9658" href="Data.Vec.Base.html#6509" class="Function">replicate</a> <a id="9668" href="Data.Vec.Base.html#9640" class="Bound">n</a> <a id="9670" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="9673" class="Symbol">)</a> <a id="9675" href="Data.Vec.Base.html#4466" class="Function Operator">⊛</a> <a id="9677" href="Data.Vec.Base.html#9644" class="Bound">as</a><a id="9679" class="Symbol">)</a> <a id="9681" href="Data.Vec.Base.html#4466" class="Function Operator">⊛</a> <a id="9683" href="Data.Vec.Base.html#9532" class="Function">transpose</a> <a id="9693" href="Data.Vec.Base.html#9649" class="Bound">ass</a>

<a id="9698" class="Comment">------------------------------------------------------------------------</a>
<a id="9771" class="Comment">-- DEPRECATED</a>
<a id="9785" class="Comment">------------------------------------------------------------------------</a>
<a id="9858" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9929" class="Comment">-- not guaranteed.</a>

<a id="9949" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="9965" href="Data.Vec.Base.html#9965" class="Function">remove</a> <a id="9972" class="Symbol">=</a> <a id="9974" href="Data.Vec.Base.html#2015" class="Function">removeAt</a>
<a id="9983" class="Symbol">{-#</a> <a id="9987" class="Keyword">WARNING_ON_USAGE</a> <a id="10004" class="Pragma">remove</a>
<a id="10011" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="10082" class="Symbol">#-}</a>
<a id="insert"></a><a id="10086" href="Data.Vec.Base.html#10086" class="Function">insert</a> <a id="10093" class="Symbol">=</a> <a id="10095" href="Data.Vec.Base.html#1872" class="Function">insertAt</a>
<a id="10104" class="Symbol">{-#</a> <a id="10108" class="Keyword">WARNING_ON_USAGE</a> <a id="10125" class="Pragma">insert</a>
<a id="10132" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="10203" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Vec.Functional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Functional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors defined as functions from a finite set to a type.</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Comment">-- This implementation is designed for reasoning about fixed-size</a>
<a id="307" class="Comment">-- vectors where ease of retrieval of elements is prioritised.</a>

<a id="371" class="Comment">-- See `Data.Vec` for an alternative implementation using inductive</a>
<a id="439" class="Comment">-- data-types, which is more suitable for reasoning about vectors that</a>
<a id="510" class="Comment">-- will grow or shrink in size.</a>

<a id="543" class="Symbol">{-#</a> <a id="547" class="Keyword">OPTIONS</a> <a id="555" class="Pragma">--cubical-compatible</a> <a id="576" class="Pragma">--safe</a> <a id="583" class="Symbol">#-}</a>

<a id="588" class="Keyword">module</a> <a id="595" href="Data.Vec.Functional.html" class="Module">Data.Vec.Functional</a> <a id="615" class="Keyword">where</a>

<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="675" class="Symbol">as</a> <a id="678" class="Module">L</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="719" class="Symbol">as</a> <a id="722" class="Module">ℕ</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="732" class="Symbol">;</a> <a id="734" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="738" class="Symbol">;</a> <a id="740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="743" class="Symbol">;</a> <a id="745" href="Data.Nat.Base.html#3260" class="Record">NonZero</a><a id="752" class="Symbol">;</a> <a id="754" href="Data.Nat.Base.html#5266" class="Function">pred</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="798" class="Symbol">;</a> <a id="800" href="Data.Product.Base.html#852" class="Function">∃</a><a id="801" class="Symbol">;</a> <a id="803" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="806" class="Symbol">;</a> <a id="808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="811" class="Symbol">;</a> <a id="813" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="825" class="Symbol">;</a> <a id="827" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="872" class="Symbol">;</a> <a id="874" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="878" class="Symbol">;</a> <a id="880" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="884" class="Symbol">;</a> <a id="886" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="891" class="Symbol">)</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="919" class="Symbol">as</a> <a id="922" class="Module">V</a> <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Function.Base.html" class="Module">Function.Base</a> <a id="962" class="Keyword">using</a> <a id="968" class="Symbol">(</a><a id="969" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="972" class="Symbol">;</a> <a id="974" href="Function.Base.html#725" class="Function">const</a><a id="979" class="Symbol">;</a> <a id="981" href="Function.Base.html#1638" class="Function">flip</a><a id="985" class="Symbol">;</a> <a id="987" href="Function.Base.html#2394" class="Function Operator">_ˢ_</a><a id="990" class="Symbol">;</a> <a id="992" href="Function.Base.html#704" class="Function">id</a><a id="994" class="Symbol">)</a>
<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Level.html" class="Module">Level</a> <a id="1014" class="Keyword">using</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">infixr</a> <a id="1036" class="Number">5</a> <a id="1038" href="Data.Vec.Functional.html#1714" class="Function Operator">_∷_</a> <a id="1042" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a>
<a id="1047" class="Keyword">infixl</a> <a id="1054" class="Number">4</a> <a id="1056" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a>
<a id="1060" class="Keyword">infixl</a> <a id="1067" class="Number">1</a> <a id="1069" href="Data.Vec.Functional.html#3519" class="Function Operator">_&gt;&gt;=_</a>

<a id="1076" class="Keyword">private</a>
  <a id="1086" class="Keyword">variable</a>
    <a id="1099" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a> <a id="1101" href="Data.Vec.Functional.html#1101" class="Generalizable">b</a> <a id="1103" href="Data.Vec.Functional.html#1103" class="Generalizable">c</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1117" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1119" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="1121" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1129" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a>
    <a id="1135" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="1137" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1144" class="Comment">------------------------------------------------------------------------</a>
<a id="1217" class="Comment">-- Definition</a>

<a id="Vector"></a><a id="1232" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1245" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1257" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a>
<a id="1259" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1266" href="Data.Vec.Functional.html#1266" class="Bound">A</a> <a id="1268" href="Data.Vec.Functional.html#1268" class="Bound">n</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1276" href="Data.Vec.Functional.html#1268" class="Bound">n</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Data.Vec.Functional.html#1266" class="Bound">A</a>

<a id="1283" class="Comment">------------------------------------------------------------------------</a>
<a id="1356" class="Comment">-- Conversion</a>

<a id="toVec"></a><a id="1371" href="Data.Vec.Functional.html#1371" class="Function">toVec</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1386" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1388" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1396" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1398" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1400" href="Data.Vec.Functional.html#1371" class="Function">toVec</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Data.Vec.Base.html#6609" class="Function">V.tabulate</a>

<a id="fromVec"></a><a id="1420" href="Data.Vec.Functional.html#1420" class="Function">fromVec</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1434" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1436" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1447" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1449" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1451" href="Data.Vec.Functional.html#1420" class="Function">fromVec</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Data.Vec.Base.html#1668" class="Function">V.lookup</a>

<a id="toList"></a><a id="1471" href="Data.Vec.Functional.html#1471" class="Function">toList</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1487" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1489" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1498" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="1500" href="Data.Vec.Functional.html#1471" class="Function">toList</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Data.List.Base.html#6608" class="Function">L.tabulate</a>

<a id="fromList"></a><a id="1521" href="Data.Vec.Functional.html#1521" class="Function">fromList</a> <a id="1530" class="Symbol">:</a> <a id="1532" class="Symbol">∀</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Data.Vec.Functional.html#1535" class="Bound">xs</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1545" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1557" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Data.List.Base.html#5083" class="Function">L.length</a> <a id="1569" href="Data.Vec.Functional.html#1535" class="Bound">xs</a><a id="1571" class="Symbol">)</a>
<a id="1573" href="Data.Vec.Functional.html#1521" class="Function">fromList</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Data.List.Base.html#6732" class="Function">L.lookup</a>

<a id="1594" class="Comment">------------------------------------------------------------------------</a>
<a id="1667" class="Comment">-- Basic operations</a>

<a id="[]"></a><a id="1688" href="Data.Vec.Functional.html#1688" class="Function">[]</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1700" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1702" class="InductiveConstructor">zero</a>
<a id="1707" href="Data.Vec.Functional.html#1688" class="Function">[]</a> <a id="1710" class="Symbol">()</a>

<a id="_∷_"></a><a id="1714" href="Data.Vec.Functional.html#1714" class="Function Operator">_∷_</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1731" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1733" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1744" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1746" class="Symbol">(</a><a id="1747" class="InductiveConstructor">suc</a> <a id="1751" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1752" class="Symbol">)</a>
<a id="1754" class="Symbol">(</a><a id="1755" href="Data.Vec.Functional.html#1755" class="Bound">x</a> <a id="1757" href="Data.Vec.Functional.html#1714" class="Function Operator">∷</a> <a id="1759" href="Data.Vec.Functional.html#1759" class="Bound">xs</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="1771" class="Symbol">=</a> <a id="1773" href="Data.Vec.Functional.html#1755" class="Bound">x</a>
<a id="1775" class="Symbol">(</a><a id="1776" href="Data.Vec.Functional.html#1776" class="Bound">x</a> <a id="1778" href="Data.Vec.Functional.html#1714" class="Function Operator">∷</a> <a id="1780" href="Data.Vec.Functional.html#1780" class="Bound">xs</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1789" href="Data.Vec.Functional.html#1789" class="Bound">i</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Data.Vec.Functional.html#1780" class="Bound">xs</a> <a id="1797" href="Data.Vec.Functional.html#1789" class="Bound">i</a>

<a id="length"></a><a id="1800" href="Data.Vec.Functional.html#1800" class="Function">length</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1816" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1818" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1824" href="Data.Vec.Functional.html#1800" class="Function">length</a> <a id="1831" class="Symbol">{</a><a id="1832" class="Argument">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Data.Vec.Functional.html#1836" class="Bound">n</a><a id="1837" class="Symbol">}</a> <a id="1839" class="Symbol">_</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Data.Vec.Functional.html#1836" class="Bound">n</a>

<a id="head"></a><a id="1846" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1860" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1862" class="Symbol">(</a><a id="1863" class="InductiveConstructor">suc</a> <a id="1867" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">→</a> <a id="1872" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="1874" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="1879" href="Data.Vec.Functional.html#1879" class="Bound">xs</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.Vec.Functional.html#1879" class="Bound">xs</a> <a id="1887" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>

<a id="tail"></a><a id="1893" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1907" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1909" class="Symbol">(</a><a id="1910" class="InductiveConstructor">suc</a> <a id="1914" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1926" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1928" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1930" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="1935" href="Data.Vec.Functional.html#1935" class="Bound">xs</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Data.Vec.Functional.html#1935" class="Bound">xs</a> <a id="1943" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1945" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a>

<a id="uncons"></a><a id="1950" href="Data.Vec.Functional.html#1950" class="Function">uncons</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1966" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1968" class="Symbol">(</a><a id="1969" class="InductiveConstructor">suc</a> <a id="1973" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1974" class="Symbol">)</a> <a id="1976" class="Symbol">→</a> <a id="1978" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1980" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1982" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1989" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1991" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1993" href="Data.Vec.Functional.html#1950" class="Function">uncons</a> <a id="2000" href="Data.Vec.Functional.html#2000" class="Bound">xs</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2010" href="Data.Vec.Functional.html#2000" class="Bound">xs</a> <a id="2013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2015" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2020" href="Data.Vec.Functional.html#2000" class="Bound">xs</a>

<a id="replicate"></a><a id="2024" href="Data.Vec.Functional.html#2024" class="Function">replicate</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Vec.Functional.html#2037" class="Bound">n</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2057" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2059" href="Data.Vec.Functional.html#2037" class="Bound">n</a>
<a id="2061" href="Data.Vec.Functional.html#2024" class="Function">replicate</a> <a id="2071" href="Data.Vec.Functional.html#2071" class="Bound">n</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Function.Base.html#725" class="Function">const</a>

<a id="insertAt"></a><a id="2082" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2100" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2102" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2110" class="Symbol">(</a><a id="2111" class="InductiveConstructor">suc</a> <a id="2115" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2131" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2133" class="Symbol">(</a><a id="2134" class="InductiveConstructor">suc</a> <a id="2138" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2139" class="Symbol">)</a>
<a id="2141" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2150" class="Symbol">{</a><a id="2151" class="Argument">n</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Data.Vec.Functional.html#2155" class="Bound">n</a><a id="2156" class="Symbol">}</a>     <a id="2162" href="Data.Vec.Functional.html#2162" class="Bound">xs</a> <a id="2165" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2173" href="Data.Vec.Functional.html#2173" class="Bound">v</a> <a id="2175" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2183" class="Symbol">=</a> <a id="2185" href="Data.Vec.Functional.html#2173" class="Bound">v</a>
<a id="2187" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2196" class="Symbol">{</a><a id="2197" class="Argument">n</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Data.Vec.Functional.html#2201" class="Bound">n</a><a id="2202" class="Symbol">}</a>     <a id="2208" href="Data.Vec.Functional.html#2208" class="Bound">xs</a> <a id="2211" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2219" href="Data.Vec.Functional.html#2219" class="Bound">v</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2226" href="Data.Vec.Functional.html#2226" class="Bound">j</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Data.Vec.Functional.html#2208" class="Bound">xs</a> <a id="2234" href="Data.Vec.Functional.html#2226" class="Bound">j</a>
<a id="2236" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2245" class="Symbol">{</a><a id="2246" class="Argument">n</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2254" href="Data.Vec.Functional.html#2254" class="Bound">n</a><a id="2255" class="Symbol">}</a> <a id="2257" href="Data.Vec.Functional.html#2257" class="Bound">xs</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2265" href="Data.Vec.Functional.html#2265" class="Bound">i</a><a id="2266" class="Symbol">)</a> <a id="2268" href="Data.Vec.Functional.html#2268" class="Bound">v</a> <a id="2270" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2278" class="Symbol">=</a> <a id="2280" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2285" href="Data.Vec.Functional.html#2257" class="Bound">xs</a>
<a id="2288" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2297" class="Symbol">{</a><a id="2298" class="Argument">n</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2306" href="Data.Vec.Functional.html#2306" class="Bound">n</a><a id="2307" class="Symbol">}</a> <a id="2309" href="Data.Vec.Functional.html#2309" class="Bound">xs</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2317" href="Data.Vec.Functional.html#2317" class="Bound">i</a><a id="2318" class="Symbol">)</a> <a id="2320" href="Data.Vec.Functional.html#2320" class="Bound">v</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2327" href="Data.Vec.Functional.html#2327" class="Bound">j</a><a id="2328" class="Symbol">)</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2347" href="Data.Vec.Functional.html#2309" class="Bound">xs</a><a id="2349" class="Symbol">)</a> <a id="2351" href="Data.Vec.Functional.html#2317" class="Bound">i</a> <a id="2353" href="Data.Vec.Functional.html#2320" class="Bound">v</a> <a id="2355" href="Data.Vec.Functional.html#2327" class="Bound">j</a>

<a id="removeAt"></a><a id="2358" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2376" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2378" class="Symbol">(</a><a id="2379" class="InductiveConstructor">suc</a> <a id="2383" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2384" class="Symbol">)</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2392" class="Symbol">(</a><a id="2393" class="InductiveConstructor">suc</a> <a id="2397" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2409" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2411" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="2413" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a> <a id="2422" href="Data.Vec.Functional.html#2422" class="Bound">t</a> <a id="2424" href="Data.Vec.Functional.html#2424" class="Bound">i</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Data.Vec.Functional.html#2422" class="Bound">t</a> <a id="2430" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2432" href="Data.Fin.Base.html#7181" class="Function">punchIn</a> <a id="2440" href="Data.Vec.Functional.html#2424" class="Bound">i</a>

<a id="updateAt"></a><a id="2443" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2461" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2463" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2465" class="Symbol">→</a> <a id="2467" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2471" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2473" class="Symbol">→</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a><a id="2481" class="Symbol">)</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2492" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2494" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="2496" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">n</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2514" href="Data.Vec.Functional.html#2514" class="Bound">n</a><a id="2515" class="Symbol">}</a> <a id="2517" href="Data.Vec.Functional.html#2517" class="Bound">xs</a> <a id="2520" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2528" href="Data.Vec.Functional.html#2528" class="Bound">f</a> <a id="2530" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2538" class="Symbol">=</a> <a id="2540" href="Data.Vec.Functional.html#2528" class="Bound">f</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2548" href="Data.Vec.Functional.html#2517" class="Bound">xs</a><a id="2550" class="Symbol">)</a>
<a id="2552" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2561" class="Symbol">{</a><a id="2562" class="Argument">n</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2570" href="Data.Vec.Functional.html#2570" class="Bound">n</a><a id="2571" class="Symbol">}</a> <a id="2573" href="Data.Vec.Functional.html#2573" class="Bound">xs</a> <a id="2576" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2584" href="Data.Vec.Functional.html#2584" class="Bound">f</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2591" href="Data.Vec.Functional.html#2591" class="Bound">j</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Data.Vec.Functional.html#2573" class="Bound">xs</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2604" href="Data.Vec.Functional.html#2591" class="Bound">j</a><a id="2605" class="Symbol">)</a>
<a id="2607" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2616" class="Symbol">{</a><a id="2617" class="Argument">n</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2625" href="Data.Vec.Functional.html#2625" class="Bound">n</a><a id="2626" class="Symbol">}</a> <a id="2628" href="Data.Vec.Functional.html#2628" class="Bound">xs</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2636" href="Data.Vec.Functional.html#2636" class="Bound">i</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Data.Vec.Functional.html#2639" class="Bound">f</a> <a id="2641" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2649" class="Symbol">=</a> <a id="2651" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2656" href="Data.Vec.Functional.html#2628" class="Bound">xs</a>
<a id="2659" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2668" class="Symbol">{</a><a id="2669" class="Argument">n</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2677" href="Data.Vec.Functional.html#2677" class="Bound">n</a><a id="2678" class="Symbol">}</a> <a id="2680" href="Data.Vec.Functional.html#2680" class="Bound">xs</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2688" href="Data.Vec.Functional.html#2688" class="Bound">i</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Data.Vec.Functional.html#2691" class="Bound">f</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2698" href="Data.Vec.Functional.html#2698" class="Bound">j</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2718" href="Data.Vec.Functional.html#2680" class="Bound">xs</a><a id="2720" class="Symbol">)</a> <a id="2722" href="Data.Vec.Functional.html#2688" class="Bound">i</a> <a id="2724" href="Data.Vec.Functional.html#2691" class="Bound">f</a> <a id="2726" href="Data.Vec.Functional.html#2698" class="Bound">j</a>

<a id="2729" class="Comment">------------------------------------------------------------------------</a>
<a id="2802" class="Comment">-- Transformations</a>

<a id="map"></a><a id="2822" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" class="Symbol">∀</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Vec.Functional.html#2841" class="Bound">n</a><a id="2842" class="Symbol">}</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2853" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2855" href="Data.Vec.Functional.html#2841" class="Bound">n</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2866" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="2868" href="Data.Vec.Functional.html#2841" class="Bound">n</a>
<a id="2870" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="2874" href="Data.Vec.Functional.html#2874" class="Bound">f</a> <a id="2876" href="Data.Vec.Functional.html#2876" class="Bound">xs</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Data.Vec.Functional.html#2874" class="Bound">f</a> <a id="2883" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2885" href="Data.Vec.Functional.html#2876" class="Bound">xs</a>

<a id="_++_"></a><a id="2889" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a> <a id="2894" class="Symbol">:</a> <a id="2896" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2903" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2905" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2916" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2918" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2929" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="2934" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2938" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2939" class="Symbol">)</a>
<a id="2941" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a> <a id="2946" class="Symbol">{</a><a id="2947" class="Argument">m</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Data.Vec.Functional.html#2951" class="Bound">m</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Data.Vec.Functional.html#2954" class="Bound">xs</a> <a id="2957" href="Data.Vec.Functional.html#2957" class="Bound">ys</a> <a id="2960" href="Data.Vec.Functional.html#2960" class="Bound">i</a> <a id="2962" class="Symbol">=</a> <a id="2964" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2966" href="Data.Vec.Functional.html#2954" class="Bound">xs</a> <a id="2969" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2971" href="Data.Vec.Functional.html#2957" class="Bound">ys</a> <a id="2974" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="2985" href="Data.Vec.Functional.html#2951" class="Bound">m</a> <a id="2987" href="Data.Vec.Functional.html#2960" class="Bound">i</a><a id="2988" class="Symbol">)</a>

<a id="concat"></a><a id="2991" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3015" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3017" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="3018" class="Symbol">)</a> <a id="3020" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3031" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="3040" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="3041" class="Symbol">)</a>
<a id="3043" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="3050" class="Symbol">{</a><a id="3051" class="Argument">m</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Data.Vec.Functional.html#3055" class="Bound">m</a><a id="3056" class="Symbol">}</a> <a id="3058" href="Data.Vec.Functional.html#3058" class="Bound">xss</a> <a id="3062" href="Data.Vec.Functional.html#3062" class="Bound">i</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Function.Base.html#1638" class="Function">flip</a> <a id="3080" href="Data.Vec.Functional.html#3058" class="Bound">xss</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Fin.Base.html#4173" class="Function">quotRem</a> <a id="3094" href="Data.Vec.Functional.html#3055" class="Bound">m</a> <a id="3096" href="Data.Vec.Functional.html#3062" class="Bound">i</a><a id="3097" class="Symbol">)</a>

<a id="foldr"></a><a id="3100" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3124" class="Symbol">→</a> <a id="3126" class="Symbol">∀</a> <a id="3128" class="Symbol">{</a><a id="3129" href="Data.Vec.Functional.html#3129" class="Bound">n</a><a id="3130" class="Symbol">}</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3141" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3143" href="Data.Vec.Functional.html#3129" class="Bound">n</a> <a id="3145" class="Symbol">→</a> <a id="3147" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a>
<a id="3149" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3155" href="Data.Vec.Functional.html#3155" class="Bound">f</a> <a id="3157" href="Data.Vec.Functional.html#3157" class="Bound">z</a> <a id="3159" class="Symbol">{</a><a id="3160" class="Argument">n</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3168" class="Symbol">}</a>  <a id="3171" href="Data.Vec.Functional.html#3171" class="Bound">xs</a> <a id="3174" class="Symbol">=</a> <a id="3176" href="Data.Vec.Functional.html#3157" class="Bound">z</a>
<a id="3178" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3184" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3186" href="Data.Vec.Functional.html#3186" class="Bound">z</a> <a id="3188" class="Symbol">{</a><a id="3189" class="Argument">n</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3197" href="Data.Vec.Functional.html#3197" class="Bound">n</a><a id="3198" class="Symbol">}</a> <a id="3200" href="Data.Vec.Functional.html#3200" class="Bound">xs</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="3213" href="Data.Vec.Functional.html#3200" class="Bound">xs</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3224" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3226" href="Data.Vec.Functional.html#3186" class="Bound">z</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="3234" href="Data.Vec.Functional.html#3200" class="Bound">xs</a><a id="3236" class="Symbol">))</a>

<a id="foldl"></a><a id="3240" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3246" class="Symbol">:</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3258" class="Symbol">)</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3264" class="Symbol">→</a> <a id="3266" class="Symbol">∀</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Data.Vec.Functional.html#3269" class="Bound">n</a><a id="3270" class="Symbol">}</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3281" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3283" href="Data.Vec.Functional.html#3269" class="Bound">n</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a>
<a id="3289" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3295" href="Data.Vec.Functional.html#3295" class="Bound">f</a> <a id="3297" href="Data.Vec.Functional.html#3297" class="Bound">z</a> <a id="3299" class="Symbol">{</a><a id="3300" class="Argument">n</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3308" class="Symbol">}</a>  <a id="3311" href="Data.Vec.Functional.html#3311" class="Bound">xs</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Data.Vec.Functional.html#3297" class="Bound">z</a>
<a id="3318" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3324" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3326" href="Data.Vec.Functional.html#3326" class="Bound">z</a> <a id="3328" class="Symbol">{</a><a id="3329" class="Argument">n</a> <a id="3331" class="Symbol">=</a> <a id="3333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3337" href="Data.Vec.Functional.html#3337" class="Bound">n</a><a id="3338" class="Symbol">}</a> <a id="3340" href="Data.Vec.Functional.html#3340" class="Bound">xs</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3351" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3356" href="Data.Vec.Functional.html#3326" class="Bound">z</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="3364" href="Data.Vec.Functional.html#3340" class="Bound">xs</a><a id="3366" class="Symbol">))</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="3375" href="Data.Vec.Functional.html#3340" class="Bound">xs</a><a id="3377" class="Symbol">)</a>

<a id="rearrange"></a><a id="3380" href="Data.Vec.Functional.html#3380" class="Function">rearrange</a> <a id="3390" class="Symbol">:</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3397" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3405" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3406" class="Symbol">)</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3417" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3419" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3421" class="Symbol">→</a> <a id="3423" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3430" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3432" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a>
<a id="3434" href="Data.Vec.Functional.html#3380" class="Function">rearrange</a> <a id="3444" href="Data.Vec.Functional.html#3444" class="Bound">r</a> <a id="3446" href="Data.Vec.Functional.html#3446" class="Bound">xs</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Data.Vec.Functional.html#3446" class="Bound">xs</a> <a id="3454" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3456" href="Data.Vec.Functional.html#3444" class="Bound">r</a>

<a id="_⊛_"></a><a id="3459" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3478" class="Symbol">)</a> <a id="3480" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3491" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3493" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3504" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3506" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3508" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Function.Base.html#2394" class="Function Operator">_ˢ_</a>

<a id="_&gt;&gt;=_"></a><a id="3519" href="Data.Vec.Functional.html#3519" class="Function Operator">_&gt;&gt;=_</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3534" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3536" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3538" class="Symbol">→</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3552" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3554" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3555" class="Symbol">)</a> <a id="3557" class="Symbol">→</a> <a id="3559" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3566" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3568" class="Symbol">(</a><a id="3569" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3571" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="3575" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3576" class="Symbol">)</a>
<a id="3578" href="Data.Vec.Functional.html#3578" class="Bound">xs</a> <a id="3581" href="Data.Vec.Functional.html#3519" class="Function Operator">&gt;&gt;=</a> <a id="3585" href="Data.Vec.Functional.html#3585" class="Bound">f</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="3601" href="Data.Vec.Functional.html#3585" class="Bound">f</a> <a id="3603" href="Data.Vec.Functional.html#3578" class="Bound">xs</a><a id="3605" class="Symbol">)</a>

<a id="zipWith"></a><a id="3608" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3625" class="Symbol">→</a> <a id="3627" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">→</a> <a id="3632" class="Symbol">∀</a> <a id="3634" class="Symbol">{</a><a id="3635" href="Data.Vec.Functional.html#3635" class="Bound">n</a><a id="3636" class="Symbol">}</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3647" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3649" href="Data.Vec.Functional.html#3635" class="Bound">n</a> <a id="3651" class="Symbol">→</a> <a id="3653" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3660" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3662" href="Data.Vec.Functional.html#3635" class="Bound">n</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3673" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="3675" href="Data.Vec.Functional.html#3635" class="Bound">n</a>
<a id="3677" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3685" href="Data.Vec.Functional.html#3685" class="Bound">f</a> <a id="3687" href="Data.Vec.Functional.html#3687" class="Bound">xs</a> <a id="3690" href="Data.Vec.Functional.html#3690" class="Bound">ys</a> <a id="3693" href="Data.Vec.Functional.html#3693" class="Bound">i</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Data.Vec.Functional.html#3685" class="Bound">f</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Data.Vec.Functional.html#3687" class="Bound">xs</a> <a id="3703" href="Data.Vec.Functional.html#3693" class="Bound">i</a><a id="3704" class="Symbol">)</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Data.Vec.Functional.html#3690" class="Bound">ys</a> <a id="3710" href="Data.Vec.Functional.html#3693" class="Bound">i</a><a id="3711" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3714" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3733" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3735" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3747" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3749" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3760" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3762" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3764" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3766" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3773" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="3775" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3777" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3787" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3789" href="Data.Vec.Functional.html#3789" class="Bound">xs</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3800" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3802" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3804" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3806" href="Data.Vec.Functional.html#3789" class="Bound">xs</a> <a id="3809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3811" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3817" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3819" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3821" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3823" href="Data.Vec.Functional.html#3789" class="Bound">xs</a>

<a id="zip"></a><a id="3827" href="Data.Vec.Functional.html#3827" class="Function">zip</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3840" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3842" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3853" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3855" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3869" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3871" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3872" class="Symbol">)</a> <a id="3874" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3876" href="Data.Vec.Functional.html#3827" class="Function">zip</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="3895" href="Data.Vec.Functional.html#3895" class="Function">unzip</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3913" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3915" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3916" class="Symbol">)</a> <a id="3918" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3920" class="Symbol">→</a> <a id="3922" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3929" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3931" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3933" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3935" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3942" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3944" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3946" href="Data.Vec.Functional.html#3895" class="Function">unzip</a> <a id="3952" class="Symbol">=</a> <a id="3954" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3964" href="Function.Base.html#704" class="Function">id</a>

<a id="take"></a><a id="3968" href="Data.Vec.Functional.html#3968" class="Function">take</a> <a id="3973" class="Symbol">:</a> <a id="3975" class="Symbol">∀</a> <a id="3977" href="Data.Vec.Functional.html#3977" class="Bound">m</a> <a id="3979" class="Symbol">{</a><a id="3980" href="Data.Vec.Functional.html#3980" class="Bound">n</a><a id="3981" class="Symbol">}</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3992" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Data.Vec.Functional.html#3977" class="Bound">m</a> <a id="3997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4001" href="Data.Vec.Functional.html#3980" class="Bound">n</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4013" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4015" href="Data.Vec.Functional.html#3977" class="Bound">m</a>
<a id="4017" href="Data.Vec.Functional.html#3968" class="Function">take</a> <a id="4022" class="Symbol">_</a> <a id="4024" class="Symbol">{</a><a id="4025" class="Argument">n</a> <a id="4027" class="Symbol">=</a> <a id="4029" href="Data.Vec.Functional.html#4029" class="Bound">n</a><a id="4030" class="Symbol">}</a> <a id="4032" href="Data.Vec.Functional.html#4032" class="Bound">xs</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Data.Vec.Functional.html#4032" class="Bound">xs</a> <a id="4040" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Data.Fin.Base.html#2355" class="Function Operator">_↑ˡ</a> <a id="4047" href="Data.Vec.Functional.html#4029" class="Bound">n</a><a id="4048" class="Symbol">)</a>

<a id="drop"></a><a id="4051" href="Data.Vec.Functional.html#4051" class="Function">drop</a> <a id="4056" class="Symbol">:</a> <a id="4058" class="Symbol">∀</a> <a id="4060" href="Data.Vec.Functional.html#4060" class="Bound">m</a> <a id="4062" class="Symbol">{</a><a id="4063" href="Data.Vec.Functional.html#4063" class="Bound">n</a><a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">→</a> <a id="4068" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4075" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Data.Vec.Functional.html#4060" class="Bound">m</a> <a id="4080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4084" href="Data.Vec.Functional.html#4063" class="Bound">n</a><a id="4085" class="Symbol">)</a> <a id="4087" class="Symbol">→</a> <a id="4089" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4096" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4098" href="Data.Vec.Functional.html#4063" class="Bound">n</a>
<a id="4100" href="Data.Vec.Functional.html#4051" class="Function">drop</a> <a id="4105" href="Data.Vec.Functional.html#4105" class="Bound">m</a> <a id="4107" href="Data.Vec.Functional.html#4107" class="Bound">xs</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Data.Vec.Functional.html#4107" class="Bound">xs</a> <a id="4115" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Data.Vec.Functional.html#4105" class="Bound">m</a> <a id="4120" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ_</a><a id="4123" class="Symbol">)</a>

<a id="reverse"></a><a id="4126" href="Data.Vec.Functional.html#4126" class="Function">reverse</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4143" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4145" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4156" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4158" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4160" href="Data.Vec.Functional.html#4126" class="Function">reverse</a> <a id="4168" href="Data.Vec.Functional.html#4168" class="Bound">xs</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Data.Vec.Functional.html#4168" class="Bound">xs</a> <a id="4176" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4178" href="Data.Fin.Base.html#6584" class="Function">opposite</a>

<a id="init"></a><a id="4188" href="Data.Vec.Functional.html#4188" class="Function">init</a> <a id="4193" class="Symbol">:</a> <a id="4195" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4202" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4204" class="Symbol">(</a><a id="4205" class="InductiveConstructor">suc</a> <a id="4209" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4210" class="Symbol">)</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4221" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4223" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4225" href="Data.Vec.Functional.html#4188" class="Function">init</a> <a id="4230" href="Data.Vec.Functional.html#4230" class="Bound">xs</a> <a id="4233" class="Symbol">=</a> <a id="4235" href="Data.Vec.Functional.html#4230" class="Bound">xs</a> <a id="4238" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4240" href="Data.Fin.Base.html#3077" class="Function">inject₁</a>

<a id="last"></a><a id="4249" href="Data.Vec.Functional.html#4249" class="Function">last</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4263" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4265" class="Symbol">(</a><a id="4266" class="InductiveConstructor">suc</a> <a id="4270" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="4277" href="Data.Vec.Functional.html#4249" class="Function">last</a> <a id="4282" class="Symbol">{</a><a id="4283" class="Argument">n</a> <a id="4285" class="Symbol">=</a> <a id="4287" href="Data.Vec.Functional.html#4287" class="Bound">n</a><a id="4288" class="Symbol">}</a> <a id="4290" href="Data.Vec.Functional.html#4290" class="Bound">xs</a> <a id="4293" class="Symbol">=</a> <a id="4295" href="Data.Vec.Functional.html#4290" class="Bound">xs</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Data.Fin.Base.html#1847" class="Function">fromℕ</a> <a id="4305" href="Data.Vec.Functional.html#4287" class="Bound">n</a><a id="4306" class="Symbol">)</a>

<a id="transpose"></a><a id="4309" href="Data.Vec.Functional.html#4309" class="Function">transpose</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4336" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4338" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4339" class="Symbol">)</a> <a id="4341" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4360" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4362" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="4363" class="Symbol">)</a> <a id="4365" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4367" href="Data.Vec.Functional.html#4309" class="Function">transpose</a> <a id="4377" class="Symbol">=</a> <a id="4379" href="Function.Base.html#1638" class="Function">flip</a>

<a id="4385" class="Comment">------------------------------------------------------------------------</a>
<a id="4458" class="Comment">-- DEPRECATED</a>
<a id="4472" class="Comment">------------------------------------------------------------------------</a>
<a id="4545" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4616" class="Comment">-- not guaranteed.</a>

<a id="4636" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="4652" href="Data.Vec.Functional.html#4652" class="Function">remove</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4665" class="Symbol">(</a><a id="4666" class="InductiveConstructor">suc</a> <a id="4670" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4682" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4684" class="Symbol">(</a><a id="4685" class="InductiveConstructor">suc</a> <a id="4689" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">→</a> <a id="4694" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4701" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4703" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4705" href="Data.Vec.Functional.html#4652" class="Function">remove</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="Function.Base.html#1638" class="Function">flip</a> <a id="4719" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a>
<a id="4728" class="Symbol">{-#</a> <a id="4732" class="Keyword">WARNING_ON_USAGE</a> <a id="4749" class="Pragma">remove</a>
<a id="4756" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.
NOTE: argument order has been flipped.&quot;</a>
<a id="4866" class="Symbol">#-}</a>
<a id="insert"></a><a id="4870" href="Data.Vec.Functional.html#4870" class="Function">insert</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a>
<a id="4888" class="Symbol">{-#</a> <a id="4892" class="Keyword">WARNING_ON_USAGE</a> <a id="4909" class="Pragma">insert</a>
<a id="4916" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="4987" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Vec.Membership.Propositional.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Membership.Propositional.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of membership of vectors based on propositional equality.</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Data.Vec.Membership.Propositional.Properties.html" class="Module">Data.Vec.Membership.Propositional.Properties</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="382" class="Keyword">using</a> <a id="388" class="Symbol">(</a><a id="389" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="403" class="Symbol">)</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="435" class="Keyword">using</a> <a id="441" class="Symbol">(</a><a id="442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Product.Base.html#852" class="Function">∃</a><a id="448" class="Symbol">;</a> <a id="450" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="453" class="Symbol">;</a> <a id="455" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="458" class="Symbol">;</a> <a id="460" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Product.Base.html#2362" class="Function">map₂</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="549" class="Symbol">;</a> <a id="551" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="594" class="Symbol">;</a> <a id="596" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="642" class="Symbol">as</a> <a id="645" class="Module">ListAny</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a><a id="664" class="Symbol">;</a> <a id="666" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="713" class="Symbol">as</a> <a id="716" class="Module">Any</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a><a id="730" class="Symbol">;</a> <a id="732" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="736" class="Symbol">;</a> <a id="738" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Data.Vec.Membership.Propositional.html" class="Module">Data.Vec.Membership.Propositional</a>
<a id="791" class="Keyword">open</a> <a id="796" class="Keyword">import</a> <a id="803" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
  <a id="840" class="Keyword">using</a> <a id="846" class="Symbol">()</a> <a id="849" class="Keyword">renaming</a> <a id="858" class="Symbol">(</a><a id="859" href="Data.List.Membership.Setoid.html#950" class="Function Operator">_∈_</a> <a id="863" class="Symbol">to</a> <a id="866" class="Function Operator">_∈ₗ_</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Level.html" class="Module">Level</a> <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="902" class="Symbol">)</a>
<a id="904" class="Keyword">open</a> <a id="909" class="Keyword">import</a> <a id="916" href="Function.Base.html" class="Module">Function.Base</a> <a id="930" class="Keyword">using</a> <a id="936" class="Symbol">(</a><a id="937" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="940" class="Symbol">;</a> <a id="942" href="Function.Base.html#704" class="Function">id</a><a id="944" class="Symbol">)</a>
<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="973" class="Keyword">using</a> <a id="979" class="Symbol">(</a><a id="980" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="984" class="Symbol">)</a>
<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1041" class="Keyword">using</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1051" class="Symbol">;</a> <a id="1053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="1063" class="Symbol">)</a>

<a id="1066" class="Keyword">private</a>
  <a id="1076" class="Keyword">variable</a>
    <a id="1089" href="Data.Vec.Membership.Propositional.Properties.html#1089" class="Generalizable">a</a> <a id="1091" href="Data.Vec.Membership.Propositional.Properties.html#1091" class="Generalizable">b</a> <a id="1093" href="Data.Vec.Membership.Propositional.Properties.html#1093" class="Generalizable">p</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1107" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1115" href="Data.Vec.Membership.Propositional.Properties.html#1089" class="Generalizable">a</a>
    <a id="1121" href="Data.Vec.Membership.Propositional.Properties.html#1121" class="Generalizable">B</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1129" href="Data.Vec.Membership.Propositional.Properties.html#1091" class="Generalizable">b</a>

<a id="1132" class="Comment">------------------------------------------------------------------------</a>
<a id="1205" class="Comment">-- lookup</a>

<a id="∈-lookup"></a><a id="1216" href="Data.Vec.Membership.Propositional.Properties.html#1216" class="Function">∈-lookup</a> <a id="1225" class="Symbol">:</a> <a id="1227" class="Symbol">∀</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Data.Vec.Membership.Propositional.Properties.html#1230" class="Bound">n</a><a id="1231" class="Symbol">}</a> <a id="1233" href="Data.Vec.Membership.Propositional.Properties.html#1233" class="Bound">i</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Data.Vec.Membership.Propositional.Properties.html#1236" class="Bound">xs</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1245" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1247" href="Data.Vec.Membership.Propositional.Properties.html#1230" class="Bound">n</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="1259" href="Data.Vec.Membership.Propositional.Properties.html#1236" class="Bound">xs</a> <a id="1262" href="Data.Vec.Membership.Propositional.Properties.html#1233" class="Bound">i</a> <a id="1264" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1266" href="Data.Vec.Membership.Propositional.Properties.html#1236" class="Bound">xs</a>
<a id="1269" href="Data.Vec.Membership.Propositional.Properties.html#1216" class="Function">∈-lookup</a> <a id="1278" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="1286" class="Symbol">(</a><a id="1287" href="Data.Vec.Membership.Propositional.Properties.html#1287" class="Bound">x</a> <a id="1289" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1291" href="Data.Vec.Membership.Propositional.Properties.html#1291" class="Bound">xs</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">=</a> <a id="1297" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1302" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1307" href="Data.Vec.Membership.Propositional.Properties.html#1216" class="Function">∈-lookup</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1321" href="Data.Vec.Membership.Propositional.Properties.html#1321" class="Bound">i</a><a id="1322" class="Symbol">)</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Data.Vec.Membership.Propositional.Properties.html#1325" class="Bound">x</a> <a id="1327" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1329" href="Data.Vec.Membership.Propositional.Properties.html#1329" class="Bound">xs</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Data.Vec.Membership.Propositional.Properties.html#1216" class="Function">∈-lookup</a> <a id="1351" href="Data.Vec.Membership.Propositional.Properties.html#1321" class="Bound">i</a> <a id="1353" href="Data.Vec.Membership.Propositional.Properties.html#1329" class="Bound">xs</a><a id="1355" class="Symbol">)</a>

<a id="index-∈-lookup"></a><a id="1358" href="Data.Vec.Membership.Propositional.Properties.html#1358" class="Function">index-∈-lookup</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">∀</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Data.Vec.Membership.Propositional.Properties.html#1378" class="Bound">n</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Data.Vec.Membership.Propositional.Properties.html#1382" class="Bound">i</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1390" href="Data.Vec.Membership.Propositional.Properties.html#1378" class="Bound">n</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Data.Vec.Membership.Propositional.Properties.html#1394" class="Bound">xs</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1403" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1405" href="Data.Vec.Membership.Propositional.Properties.html#1378" class="Bound">n</a><a id="1406" class="Symbol">)</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">Any.index</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Vec.Membership.Propositional.Properties.html#1216" class="Function">∈-lookup</a> <a id="1430" href="Data.Vec.Membership.Propositional.Properties.html#1382" class="Bound">i</a> <a id="1432" href="Data.Vec.Membership.Propositional.Properties.html#1394" class="Bound">xs</a><a id="1434" class="Symbol">)</a> <a id="1436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1438" href="Data.Vec.Membership.Propositional.Properties.html#1382" class="Bound">i</a>
<a id="1440" href="Data.Vec.Membership.Propositional.Properties.html#1358" class="Function">index-∈-lookup</a> <a id="1455" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Data.Vec.Membership.Propositional.Properties.html#1461" class="Bound">x</a> <a id="1463" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1465" href="Data.Vec.Membership.Propositional.Properties.html#1465" class="Bound">xs</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">=</a> <a id="1471" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1476" href="Data.Vec.Membership.Propositional.Properties.html#1358" class="Function">index-∈-lookup</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1496" href="Data.Vec.Membership.Propositional.Properties.html#1496" class="Bound">i</a><a id="1497" class="Symbol">)</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Data.Vec.Membership.Propositional.Properties.html#1500" class="Bound">x</a> <a id="1502" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1504" href="Data.Vec.Membership.Propositional.Properties.html#1504" class="Bound">xs</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1515" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Data.Vec.Membership.Propositional.Properties.html#1358" class="Function">index-∈-lookup</a> <a id="1535" href="Data.Vec.Membership.Propositional.Properties.html#1496" class="Bound">i</a> <a id="1537" href="Data.Vec.Membership.Propositional.Properties.html#1504" class="Bound">xs</a><a id="1539" class="Symbol">)</a>

<a id="1542" class="Comment">------------------------------------------------------------------------</a>
<a id="1615" class="Comment">-- map</a>

<a id="∈-map⁺"></a><a id="1623" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈-map⁺</a> <a id="1630" class="Symbol">:</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Data.Vec.Membership.Propositional.Properties.html#1633" class="Bound">f</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Data.Vec.Membership.Propositional.Properties.html#1121" class="Generalizable">B</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" class="Symbol">∀</a> <a id="1648" class="Symbol">{</a><a id="1649" href="Data.Vec.Membership.Propositional.Properties.html#1649" class="Bound">m</a> <a id="1651" href="Data.Vec.Membership.Propositional.Properties.html#1651" class="Bound">v</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">{</a><a id="1655" href="Data.Vec.Membership.Propositional.Properties.html#1655" class="Bound">xs</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1664" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1666" href="Data.Vec.Membership.Propositional.Properties.html#1649" class="Bound">m</a><a id="1667" class="Symbol">}</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Data.Vec.Membership.Propositional.Properties.html#1651" class="Bound">v</a> <a id="1673" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1675" href="Data.Vec.Membership.Propositional.Properties.html#1655" class="Bound">xs</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Data.Vec.Membership.Propositional.Properties.html#1633" class="Bound">f</a> <a id="1682" href="Data.Vec.Membership.Propositional.Properties.html#1651" class="Bound">v</a> <a id="1684" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1686" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="1690" href="Data.Vec.Membership.Propositional.Properties.html#1633" class="Bound">f</a> <a id="1692" href="Data.Vec.Membership.Propositional.Properties.html#1655" class="Bound">xs</a>
<a id="1695" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈-map⁺</a> <a id="1702" href="Data.Vec.Membership.Propositional.Properties.html#1702" class="Bound">f</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1714" class="Symbol">)</a>  <a id="1717" class="Symbol">=</a> <a id="1719" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1724" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1729" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈-map⁺</a> <a id="1736" href="Data.Vec.Membership.Propositional.Properties.html#1736" class="Bound">f</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1745" href="Data.Vec.Membership.Propositional.Properties.html#1745" class="Bound">x∈xs</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈-map⁺</a> <a id="1767" href="Data.Vec.Membership.Propositional.Properties.html#1736" class="Bound">f</a> <a id="1769" href="Data.Vec.Membership.Propositional.Properties.html#1745" class="Bound">x∈xs</a><a id="1773" class="Symbol">)</a>

<a id="1776" class="Comment">------------------------------------------------------------------------</a>
<a id="1849" class="Comment">-- _++_</a>

<a id="∈-++⁺ˡ"></a><a id="1858" href="Data.Vec.Membership.Propositional.Properties.html#1858" class="Function">∈-++⁺ˡ</a> <a id="1865" class="Symbol">:</a> <a id="1867" class="Symbol">∀</a> <a id="1869" class="Symbol">{</a><a id="1870" href="Data.Vec.Membership.Propositional.Properties.html#1870" class="Bound">m</a> <a id="1872" href="Data.Vec.Membership.Propositional.Properties.html#1872" class="Bound">n</a> <a id="1874" href="Data.Vec.Membership.Propositional.Properties.html#1874" class="Bound">v</a><a id="1875" class="Symbol">}</a> <a id="1877" class="Symbol">{</a><a id="1878" href="Data.Vec.Membership.Propositional.Properties.html#1878" class="Bound">xs</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1887" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1889" href="Data.Vec.Membership.Propositional.Properties.html#1870" class="Bound">m</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Data.Vec.Membership.Propositional.Properties.html#1893" class="Bound">ys</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1902" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="1904" href="Data.Vec.Membership.Propositional.Properties.html#1872" class="Bound">n</a><a id="1905" class="Symbol">}</a> <a id="1907" class="Symbol">→</a> <a id="1909" href="Data.Vec.Membership.Propositional.Properties.html#1874" class="Bound">v</a> <a id="1911" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1913" href="Data.Vec.Membership.Propositional.Properties.html#1878" class="Bound">xs</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Data.Vec.Membership.Propositional.Properties.html#1874" class="Bound">v</a> <a id="1920" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1922" href="Data.Vec.Membership.Propositional.Properties.html#1878" class="Bound">xs</a> <a id="1925" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="1928" href="Data.Vec.Membership.Propositional.Properties.html#1893" class="Bound">ys</a>
<a id="1931" href="Data.Vec.Membership.Propositional.Properties.html#1858" class="Function">∈-++⁺ˡ</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1948" class="Symbol">)</a>  <a id="1951" class="Symbol">=</a> <a id="1953" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1963" href="Data.Vec.Membership.Propositional.Properties.html#1858" class="Function">∈-++⁺ˡ</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1977" href="Data.Vec.Membership.Propositional.Properties.html#1977" class="Bound">x∈xs</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.Vec.Membership.Propositional.Properties.html#1858" class="Function">∈-++⁺ˡ</a> <a id="1999" href="Data.Vec.Membership.Propositional.Properties.html#1977" class="Bound">x∈xs</a><a id="2003" class="Symbol">)</a>

<a id="∈-++⁺ʳ"></a><a id="2006" href="Data.Vec.Membership.Propositional.Properties.html#2006" class="Function">∈-++⁺ʳ</a> <a id="2013" class="Symbol">:</a> <a id="2015" class="Symbol">∀</a> <a id="2017" class="Symbol">{</a><a id="2018" href="Data.Vec.Membership.Propositional.Properties.html#2018" class="Bound">m</a> <a id="2020" href="Data.Vec.Membership.Propositional.Properties.html#2020" class="Bound">n</a> <a id="2022" href="Data.Vec.Membership.Propositional.Properties.html#2022" class="Bound">v</a><a id="2023" class="Symbol">}</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Data.Vec.Membership.Propositional.Properties.html#2026" class="Bound">xs</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2035" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="2037" href="Data.Vec.Membership.Propositional.Properties.html#2018" class="Bound">m</a><a id="2038" class="Symbol">)</a> <a id="2040" class="Symbol">{</a><a id="2041" href="Data.Vec.Membership.Propositional.Properties.html#2041" class="Bound">ys</a> <a id="2044" class="Symbol">:</a> <a id="2046" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2050" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="2052" href="Data.Vec.Membership.Propositional.Properties.html#2020" class="Bound">n</a><a id="2053" class="Symbol">}</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="Data.Vec.Membership.Propositional.Properties.html#2022" class="Bound">v</a> <a id="2059" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2061" href="Data.Vec.Membership.Propositional.Properties.html#2041" class="Bound">ys</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Data.Vec.Membership.Propositional.Properties.html#2022" class="Bound">v</a> <a id="2068" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2070" href="Data.Vec.Membership.Propositional.Properties.html#2026" class="Bound">xs</a> <a id="2073" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="2076" href="Data.Vec.Membership.Propositional.Properties.html#2041" class="Bound">ys</a>
<a id="2079" href="Data.Vec.Membership.Propositional.Properties.html#2006" class="Function">∈-++⁺ʳ</a> <a id="2086" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="2095" href="Data.Vec.Membership.Propositional.Properties.html#2095" class="Bound">x∈ys</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Data.Vec.Membership.Propositional.Properties.html#2095" class="Bound">x∈ys</a>
<a id="2107" href="Data.Vec.Membership.Propositional.Properties.html#2006" class="Function">∈-++⁺ʳ</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.Vec.Membership.Propositional.Properties.html#2115" class="Bound">x</a> <a id="2117" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2119" href="Data.Vec.Membership.Propositional.Properties.html#2119" class="Bound">xs</a><a id="2121" class="Symbol">)</a> <a id="2123" href="Data.Vec.Membership.Propositional.Properties.html#2123" class="Bound">x∈ys</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Data.Vec.Membership.Propositional.Properties.html#2006" class="Function">∈-++⁺ʳ</a> <a id="2144" href="Data.Vec.Membership.Propositional.Properties.html#2119" class="Bound">xs</a> <a id="2147" href="Data.Vec.Membership.Propositional.Properties.html#2123" class="Bound">x∈ys</a><a id="2151" class="Symbol">)</a>

<a id="2154" class="Comment">------------------------------------------------------------------------</a>
<a id="2227" class="Comment">-- tabulate</a>

<a id="∈-tabulate⁺"></a><a id="2240" href="Data.Vec.Membership.Propositional.Properties.html#2240" class="Function">∈-tabulate⁺</a> <a id="2252" class="Symbol">:</a> <a id="2254" class="Symbol">∀</a> <a id="2256" class="Symbol">{</a><a id="2257" href="Data.Vec.Membership.Propositional.Properties.html#2257" class="Bound">n</a><a id="2258" class="Symbol">}</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.Vec.Membership.Propositional.Properties.html#2261" class="Bound">f</a> <a id="2263" class="Symbol">:</a> <a id="2265" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2269" href="Data.Vec.Membership.Propositional.Properties.html#2257" class="Bound">n</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="2274" class="Symbol">)</a> <a id="2276" href="Data.Vec.Membership.Propositional.Properties.html#2276" class="Bound">i</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Data.Vec.Membership.Propositional.Properties.html#2261" class="Bound">f</a> <a id="2282" href="Data.Vec.Membership.Propositional.Properties.html#2276" class="Bound">i</a> <a id="2284" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2286" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="2295" href="Data.Vec.Membership.Propositional.Properties.html#2261" class="Bound">f</a>
<a id="2297" href="Data.Vec.Membership.Propositional.Properties.html#2240" class="Function">∈-tabulate⁺</a> <a id="2309" href="Data.Vec.Membership.Propositional.Properties.html#2309" class="Bound">f</a> <a id="2311" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2319" class="Symbol">=</a> <a id="2321" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2326" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2331" href="Data.Vec.Membership.Propositional.Properties.html#2240" class="Function">∈-tabulate⁺</a> <a id="2343" href="Data.Vec.Membership.Propositional.Properties.html#2343" class="Bound">f</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2350" href="Data.Vec.Membership.Propositional.Properties.html#2350" class="Bound">i</a><a id="2351" class="Symbol">)</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Data.Vec.Membership.Propositional.Properties.html#2240" class="Function">∈-tabulate⁺</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Data.Vec.Membership.Propositional.Properties.html#2343" class="Bound">f</a> <a id="2377" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2379" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="2382" class="Symbol">)</a> <a id="2384" href="Data.Vec.Membership.Propositional.Properties.html#2350" class="Bound">i</a><a id="2385" class="Symbol">)</a>

<a id="2388" class="Comment">------------------------------------------------------------------------</a>
<a id="2461" class="Comment">-- allFin</a>

<a id="∈-allFin⁺"></a><a id="2472" href="Data.Vec.Membership.Propositional.Properties.html#2472" class="Function">∈-allFin⁺</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Symbol">∀</a> <a id="2486" class="Symbol">{</a><a id="2487" href="Data.Vec.Membership.Propositional.Properties.html#2487" class="Bound">n</a><a id="2488" class="Symbol">}</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Data.Vec.Membership.Propositional.Properties.html#2491" class="Bound">i</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2499" href="Data.Vec.Membership.Propositional.Properties.html#2487" class="Bound">n</a><a id="2500" class="Symbol">)</a> <a id="2502" class="Symbol">→</a> <a id="2504" href="Data.Vec.Membership.Propositional.Properties.html#2491" class="Bound">i</a> <a id="2506" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2508" href="Data.Vec.Base.html#6724" class="Function">allFin</a> <a id="2515" href="Data.Vec.Membership.Propositional.Properties.html#2487" class="Bound">n</a>
<a id="2517" href="Data.Vec.Membership.Propositional.Properties.html#2472" class="Function">∈-allFin⁺</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Data.Vec.Membership.Propositional.Properties.html#2240" class="Function">∈-tabulate⁺</a> <a id="2541" href="Function.Base.html#704" class="Function">id</a>

<a id="2545" class="Comment">------------------------------------------------------------------------</a>
<a id="2618" class="Comment">-- allPairs</a>

<a id="∈-allPairs⁺"></a><a id="2631" href="Data.Vec.Membership.Propositional.Properties.html#2631" class="Function">∈-allPairs⁺</a> <a id="2643" class="Symbol">:</a> <a id="2645" class="Symbol">∀</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Data.Vec.Membership.Propositional.Properties.html#2648" class="Bound">m</a> <a id="2650" href="Data.Vec.Membership.Propositional.Properties.html#2650" class="Bound">n</a> <a id="2652" href="Data.Vec.Membership.Propositional.Properties.html#2652" class="Bound">x</a> <a id="2654" href="Data.Vec.Membership.Propositional.Properties.html#2654" class="Bound">y</a><a id="2655" class="Symbol">}</a> <a id="2657" class="Symbol">{</a><a id="2658" href="Data.Vec.Membership.Propositional.Properties.html#2658" class="Bound">xs</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2667" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="2669" href="Data.Vec.Membership.Propositional.Properties.html#2648" class="Bound">m</a><a id="2670" class="Symbol">}</a> <a id="2672" class="Symbol">{</a><a id="2673" href="Data.Vec.Membership.Propositional.Properties.html#2673" class="Bound">ys</a> <a id="2676" class="Symbol">:</a> <a id="2678" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2682" href="Data.Vec.Membership.Propositional.Properties.html#1121" class="Generalizable">B</a> <a id="2684" href="Data.Vec.Membership.Propositional.Properties.html#2650" class="Bound">n</a><a id="2685" class="Symbol">}</a> <a id="2687" class="Symbol">→</a>
             <a id="2702" href="Data.Vec.Membership.Propositional.Properties.html#2652" class="Bound">x</a> <a id="2704" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2706" href="Data.Vec.Membership.Propositional.Properties.html#2658" class="Bound">xs</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Data.Vec.Membership.Propositional.Properties.html#2654" class="Bound">y</a> <a id="2713" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2715" href="Data.Vec.Membership.Propositional.Properties.html#2673" class="Bound">ys</a> <a id="2718" class="Symbol">→</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Data.Vec.Membership.Propositional.Properties.html#2652" class="Bound">x</a> <a id="2723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2725" href="Data.Vec.Membership.Propositional.Properties.html#2654" class="Bound">y</a><a id="2726" class="Symbol">)</a> <a id="2728" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="2730" href="Data.Vec.Base.html#4826" class="Function">allPairs</a> <a id="2739" href="Data.Vec.Membership.Propositional.Properties.html#2658" class="Bound">xs</a> <a id="2742" href="Data.Vec.Membership.Propositional.Properties.html#2673" class="Bound">ys</a>
<a id="2745" href="Data.Vec.Membership.Propositional.Properties.html#2631" class="Function">∈-allPairs⁺</a> <a id="2757" class="Symbol">{</a><a id="2758" class="Argument">xs</a> <a id="2761" class="Symbol">=</a> <a id="2763" href="Data.Vec.Membership.Propositional.Properties.html#2763" class="Bound">x</a> <a id="2765" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2767" href="Data.Vec.Membership.Propositional.Properties.html#2767" class="Bound">xs</a><a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2781" class="Symbol">)</a>  <a id="2784" class="Symbol">=</a> <a id="2786" href="Data.Vec.Membership.Propositional.Properties.html#1858" class="Function">∈-++⁺ˡ</a> <a id="2793" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2795" href="Data.Vec.Membership.Propositional.Properties.html#1623" class="Function">∈-map⁺</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Data.Vec.Membership.Propositional.Properties.html#2763" class="Bound">x</a> <a id="2805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2807" class="Symbol">)</a>
<a id="2809" href="Data.Vec.Membership.Propositional.Properties.html#2631" class="Function">∈-allPairs⁺</a> <a id="2821" class="Symbol">{</a><a id="2822" class="Argument">xs</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Data.Vec.Membership.Propositional.Properties.html#2827" class="Bound">x</a> <a id="2829" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2831" class="Symbol">_}</a>  <a id="2835" class="Symbol">(</a><a id="2836" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2842" href="Data.Vec.Membership.Propositional.Properties.html#2842" class="Bound">x∈xs</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">=</a>
  <a id="2852" href="Data.Vec.Membership.Propositional.Properties.html#2006" class="Function">∈-++⁺ʳ</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Data.Vec.Membership.Propositional.Properties.html#2827" class="Bound">x</a> <a id="2867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">_)</a> <a id="2874" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2876" href="Data.Vec.Membership.Propositional.Properties.html#2631" class="Function">∈-allPairs⁺</a> <a id="2888" href="Data.Vec.Membership.Propositional.Properties.html#2842" class="Bound">x∈xs</a>

<a id="2894" class="Comment">------------------------------------------------------------------------</a>
<a id="2967" class="Comment">-- toList</a>

<a id="∈-toList⁺"></a><a id="2978" href="Data.Vec.Membership.Propositional.Properties.html#2978" class="Function">∈-toList⁺</a> <a id="2988" class="Symbol">:</a> <a id="2990" class="Symbol">∀</a> <a id="2992" class="Symbol">{</a><a id="2993" href="Data.Vec.Membership.Propositional.Properties.html#2993" class="Bound">n</a><a id="2994" class="Symbol">}</a> <a id="2996" class="Symbol">{</a><a id="2997" href="Data.Vec.Membership.Propositional.Properties.html#2997" class="Bound">v</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="3002" class="Symbol">}</a> <a id="3004" class="Symbol">{</a><a id="3005" href="Data.Vec.Membership.Propositional.Properties.html#3005" class="Bound">xs</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3014" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="3016" href="Data.Vec.Membership.Propositional.Properties.html#2993" class="Bound">n</a><a id="3017" class="Symbol">}</a> <a id="3019" class="Symbol">→</a> <a id="3021" href="Data.Vec.Membership.Propositional.Properties.html#2997" class="Bound">v</a> <a id="3023" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="3025" href="Data.Vec.Membership.Propositional.Properties.html#3005" class="Bound">xs</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Data.Vec.Membership.Propositional.Properties.html#2997" class="Bound">v</a> <a id="3032" href="Data.Vec.Membership.Propositional.Properties.html#866" class="Function Operator">∈ₗ</a> <a id="3035" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="3042" href="Data.Vec.Membership.Propositional.Properties.html#3005" class="Bound">xs</a>
<a id="3045" href="Data.Vec.Membership.Propositional.Properties.html#2978" class="Function">∈-toList⁺</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3061" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3065" class="Symbol">)</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3079" href="Data.Vec.Membership.Propositional.Properties.html#2978" class="Function">∈-toList⁺</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3096" href="Data.Vec.Membership.Propositional.Properties.html#3096" class="Bound">x∈</a><a id="3098" class="Symbol">)</a>  <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Vec.Membership.Propositional.Properties.html#2978" class="Function">∈-toList⁺</a> <a id="3120" href="Data.Vec.Membership.Propositional.Properties.html#3096" class="Bound">x∈</a><a id="3122" class="Symbol">)</a>

<a id="∈-toList⁻"></a><a id="3125" href="Data.Vec.Membership.Propositional.Properties.html#3125" class="Function">∈-toList⁻</a> <a id="3135" class="Symbol">:</a> <a id="3137" class="Symbol">∀</a> <a id="3139" class="Symbol">{</a><a id="3140" href="Data.Vec.Membership.Propositional.Properties.html#3140" class="Bound">n</a><a id="3141" class="Symbol">}</a> <a id="3143" class="Symbol">{</a><a id="3144" href="Data.Vec.Membership.Propositional.Properties.html#3144" class="Bound">v</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="3149" class="Symbol">}</a> <a id="3151" class="Symbol">{</a><a id="3152" href="Data.Vec.Membership.Propositional.Properties.html#3152" class="Bound">xs</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3161" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="3163" href="Data.Vec.Membership.Propositional.Properties.html#3140" class="Bound">n</a><a id="3164" class="Symbol">}</a> <a id="3166" class="Symbol">→</a> <a id="3168" href="Data.Vec.Membership.Propositional.Properties.html#3144" class="Bound">v</a> <a id="3170" href="Data.Vec.Membership.Propositional.Properties.html#866" class="Function Operator">∈ₗ</a> <a id="3173" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="3180" href="Data.Vec.Membership.Propositional.Properties.html#3152" class="Bound">xs</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Data.Vec.Membership.Propositional.Properties.html#3144" class="Bound">v</a> <a id="3187" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="3189" href="Data.Vec.Membership.Propositional.Properties.html#3152" class="Bound">xs</a>
<a id="3192" href="Data.Vec.Membership.Propositional.Properties.html#3125" class="Function">∈-toList⁻</a> <a id="3202" class="Symbol">{</a><a id="3203" class="Argument">xs</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Data.Vec.Membership.Propositional.Properties.html#3208" class="Bound">x</a> <a id="3210" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3212" href="Data.Vec.Membership.Propositional.Properties.html#3212" class="Bound">xs</a><a id="3214" class="Symbol">}</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3222" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3226" class="Symbol">)</a>  <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3236" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3241" href="Data.Vec.Membership.Propositional.Properties.html#3125" class="Function">∈-toList⁻</a> <a id="3251" class="Symbol">{</a><a id="3252" class="Argument">xs</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Data.Vec.Membership.Propositional.Properties.html#3257" class="Bound">x</a> <a id="3259" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3261" href="Data.Vec.Membership.Propositional.Properties.html#3261" class="Bound">xs</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3272" href="Data.Vec.Membership.Propositional.Properties.html#3272" class="Bound">v∈xs</a><a id="3276" class="Symbol">)</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Data.Vec.Membership.Propositional.Properties.html#3125" class="Function">∈-toList⁻</a> <a id="3297" href="Data.Vec.Membership.Propositional.Properties.html#3272" class="Bound">v∈xs</a><a id="3301" class="Symbol">)</a>

<a id="3304" class="Comment">------------------------------------------------------------------------</a>
<a id="3377" class="Comment">-- fromList</a>

<a id="∈-fromList⁺"></a><a id="3390" href="Data.Vec.Membership.Propositional.Properties.html#3390" class="Function">∈-fromList⁺</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">∀</a> <a id="3406" class="Symbol">{</a><a id="3407" href="Data.Vec.Membership.Propositional.Properties.html#3407" class="Bound">v</a> <a id="3409" class="Symbol">:</a> <a id="3411" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="3412" class="Symbol">}</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Data.Vec.Membership.Propositional.Properties.html#3415" class="Bound">xs</a><a id="3417" class="Symbol">}</a> <a id="3419" class="Symbol">→</a> <a id="3421" href="Data.Vec.Membership.Propositional.Properties.html#3407" class="Bound">v</a> <a id="3423" href="Data.Vec.Membership.Propositional.Properties.html#866" class="Function Operator">∈ₗ</a> <a id="3426" href="Data.Vec.Membership.Propositional.Properties.html#3415" class="Bound">xs</a> <a id="3429" class="Symbol">→</a> <a id="3431" href="Data.Vec.Membership.Propositional.Properties.html#3407" class="Bound">v</a> <a id="3433" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="3435" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="3444" href="Data.Vec.Membership.Propositional.Properties.html#3415" class="Bound">xs</a>
<a id="3447" href="Data.Vec.Membership.Propositional.Properties.html#3390" class="Function">∈-fromList⁺</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3465" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3469" class="Symbol">)</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3483" href="Data.Vec.Membership.Propositional.Properties.html#3390" class="Function">∈-fromList⁺</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3502" href="Data.Vec.Membership.Propositional.Properties.html#3502" class="Bound">x∈</a><a id="3504" class="Symbol">)</a>  <a id="3507" class="Symbol">=</a> <a id="3509" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Data.Vec.Membership.Propositional.Properties.html#3390" class="Function">∈-fromList⁺</a> <a id="3528" href="Data.Vec.Membership.Propositional.Properties.html#3502" class="Bound">x∈</a><a id="3530" class="Symbol">)</a>

<a id="∈-fromList⁻"></a><a id="3533" href="Data.Vec.Membership.Propositional.Properties.html#3533" class="Function">∈-fromList⁻</a> <a id="3545" class="Symbol">:</a> <a id="3547" class="Symbol">∀</a> <a id="3549" class="Symbol">{</a><a id="3550" href="Data.Vec.Membership.Propositional.Properties.html#3550" class="Bound">v</a> <a id="3552" class="Symbol">:</a> <a id="3554" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="3555" class="Symbol">}</a> <a id="3557" class="Symbol">{</a><a id="3558" href="Data.Vec.Membership.Propositional.Properties.html#3558" class="Bound">xs</a><a id="3560" class="Symbol">}</a> <a id="3562" class="Symbol">→</a> <a id="3564" href="Data.Vec.Membership.Propositional.Properties.html#3550" class="Bound">v</a> <a id="3566" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="3568" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="3577" href="Data.Vec.Membership.Propositional.Properties.html#3558" class="Bound">xs</a> <a id="3580" class="Symbol">→</a> <a id="3582" href="Data.Vec.Membership.Propositional.Properties.html#3550" class="Bound">v</a> <a id="3584" href="Data.Vec.Membership.Propositional.Properties.html#866" class="Function Operator">∈ₗ</a> <a id="3587" href="Data.Vec.Membership.Propositional.Properties.html#3558" class="Bound">xs</a>
<a id="3590" href="Data.Vec.Membership.Propositional.Properties.html#3533" class="Function">∈-fromList⁻</a> <a id="3602" class="Symbol">{</a><a id="3603" class="Argument">xs</a> <a id="3606" class="Symbol">=</a> <a id="3608" class="Symbol">_</a> <a id="3610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3612" class="Symbol">_}</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3621" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3625" class="Symbol">)</a>  <a id="3628" class="Symbol">=</a> <a id="3630" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3640" href="Data.Vec.Membership.Propositional.Properties.html#3533" class="Function">∈-fromList⁻</a> <a id="3652" class="Symbol">{</a><a id="3653" class="Argument">xs</a> <a id="3656" class="Symbol">=</a> <a id="3658" class="Symbol">_</a> <a id="3660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3662" class="Symbol">_}</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3672" href="Data.Vec.Membership.Propositional.Properties.html#3672" class="Bound">v∈xs</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Data.Vec.Membership.Propositional.Properties.html#3533" class="Function">∈-fromList⁻</a> <a id="3699" href="Data.Vec.Membership.Propositional.Properties.html#3672" class="Bound">v∈xs</a><a id="3703" class="Symbol">)</a>

<a id="index-∈-fromList⁺"></a><a id="3706" href="Data.Vec.Membership.Propositional.Properties.html#3706" class="Function">index-∈-fromList⁺</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">∀</a> <a id="3728" class="Symbol">{</a><a id="3729" href="Data.Vec.Membership.Propositional.Properties.html#3729" class="Bound">v</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a><a id="3734" class="Symbol">}</a> <a id="3736" class="Symbol">{</a><a id="3737" href="Data.Vec.Membership.Propositional.Properties.html#3737" class="Bound">xs</a><a id="3739" class="Symbol">}</a> <a id="3741" class="Symbol">→</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Data.Vec.Membership.Propositional.Properties.html#3744" class="Bound">v∈xs</a> <a id="3749" class="Symbol">:</a> <a id="3751" href="Data.Vec.Membership.Propositional.Properties.html#3729" class="Bound">v</a> <a id="3753" href="Data.Vec.Membership.Propositional.Properties.html#866" class="Function Operator">∈ₗ</a> <a id="3756" href="Data.Vec.Membership.Propositional.Properties.html#3737" class="Bound">xs</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a>
                    <a id="3782" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">Any.index</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Data.Vec.Membership.Propositional.Properties.html#3390" class="Function">∈-fromList⁺</a> <a id="3805" href="Data.Vec.Membership.Propositional.Properties.html#3744" class="Bound">v∈xs</a><a id="3809" class="Symbol">)</a> <a id="3811" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3813" href="Data.List.Relation.Unary.Any.html#1824" class="Function">ListAny.index</a> <a id="3827" href="Data.Vec.Membership.Propositional.Properties.html#3744" class="Bound">v∈xs</a>
<a id="3832" href="Data.Vec.Membership.Propositional.Properties.html#3706" class="Function">index-∈-fromList⁺</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">here</a> <a id="3856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">=</a> <a id="3864" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3869" href="Data.Vec.Membership.Propositional.Properties.html#3706" class="Function">index-∈-fromList⁺</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">there</a> <a id="3894" href="Data.Vec.Membership.Propositional.Properties.html#3894" class="Bound">v∈xs</a><a id="3898" class="Symbol">)</a> <a id="3900" class="Symbol">=</a> <a id="3902" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3907" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Data.Vec.Membership.Propositional.Properties.html#3706" class="Function">index-∈-fromList⁺</a> <a id="3930" href="Data.Vec.Membership.Propositional.Properties.html#3894" class="Bound">v∈xs</a><a id="3934" class="Symbol">)</a>

<a id="3937" class="Comment">------------------------------------------------------------------------</a>
<a id="4010" class="Comment">-- Relationship to Any</a>

<a id="4034" class="Keyword">module</a> <a id="4041" href="Data.Vec.Membership.Propositional.Properties.html#4041" class="Module">_</a> <a id="4043" class="Symbol">{</a><a id="4044" href="Data.Vec.Membership.Propositional.Properties.html#4044" class="Bound">P</a> <a id="4046" class="Symbol">:</a> <a id="4048" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4053" href="Data.Vec.Membership.Propositional.Properties.html#1107" class="Generalizable">A</a> <a id="4055" href="Data.Vec.Membership.Propositional.Properties.html#1093" class="Generalizable">p</a><a id="4056" class="Symbol">}</a> <a id="4058" class="Keyword">where</a>

  <a id="4067" href="Data.Vec.Membership.Propositional.Properties.html#4067" class="Function">fromAny</a> <a id="4075" class="Symbol">:</a> <a id="4077" class="Symbol">∀</a> <a id="4079" class="Symbol">{</a><a id="4080" href="Data.Vec.Membership.Propositional.Properties.html#4080" class="Bound">n</a><a id="4081" class="Symbol">}</a> <a id="4083" class="Symbol">{</a><a id="4084" href="Data.Vec.Membership.Propositional.Properties.html#4084" class="Bound">xs</a> <a id="4087" class="Symbol">:</a> <a id="4089" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4093" href="Data.Vec.Membership.Propositional.Properties.html#4053" class="Bound">A</a> <a id="4095" href="Data.Vec.Membership.Propositional.Properties.html#4080" class="Bound">n</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">→</a> <a id="4100" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4104" href="Data.Vec.Membership.Propositional.Properties.html#4044" class="Bound">P</a> <a id="4106" href="Data.Vec.Membership.Propositional.Properties.html#4084" class="Bound">xs</a> <a id="4109" class="Symbol">→</a> <a id="4111" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4113" class="Symbol">λ</a> <a id="4115" href="Data.Vec.Membership.Propositional.Properties.html#4115" class="Bound">x</a> <a id="4117" class="Symbol">→</a> <a id="4119" href="Data.Vec.Membership.Propositional.Properties.html#4115" class="Bound">x</a> <a id="4121" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="4123" href="Data.Vec.Membership.Propositional.Properties.html#4084" class="Bound">xs</a> <a id="4126" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4128" href="Data.Vec.Membership.Propositional.Properties.html#4044" class="Bound">P</a> <a id="4130" href="Data.Vec.Membership.Propositional.Properties.html#4115" class="Bound">x</a>
  <a id="4134" href="Data.Vec.Membership.Propositional.Properties.html#4067" class="Function">fromAny</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4148" href="Data.Vec.Membership.Propositional.Properties.html#4148" class="Bound">px</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">=</a> <a id="4154" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="4157" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4162" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4169" href="Data.Vec.Membership.Propositional.Properties.html#4148" class="Bound">px</a>
  <a id="4174" href="Data.Vec.Membership.Propositional.Properties.html#4067" class="Function">fromAny</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4189" href="Data.Vec.Membership.Propositional.Properties.html#4189" class="Bound">v</a><a id="4190" class="Symbol">)</a> <a id="4192" class="Symbol">=</a> <a id="4194" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="4199" class="Symbol">(</a><a id="4200" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="4205" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="4210" class="Symbol">)</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Data.Vec.Membership.Propositional.Properties.html#4067" class="Function">fromAny</a> <a id="4221" href="Data.Vec.Membership.Propositional.Properties.html#4189" class="Bound">v</a><a id="4222" class="Symbol">)</a>

  <a id="4227" href="Data.Vec.Membership.Propositional.Properties.html#4227" class="Function">toAny</a> <a id="4233" class="Symbol">:</a> <a id="4235" class="Symbol">∀</a> <a id="4237" class="Symbol">{</a><a id="4238" href="Data.Vec.Membership.Propositional.Properties.html#4238" class="Bound">n</a> <a id="4240" href="Data.Vec.Membership.Propositional.Properties.html#4240" class="Bound">x</a><a id="4241" class="Symbol">}</a> <a id="4243" class="Symbol">{</a><a id="4244" href="Data.Vec.Membership.Propositional.Properties.html#4244" class="Bound">xs</a> <a id="4247" class="Symbol">:</a> <a id="4249" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4253" href="Data.Vec.Membership.Propositional.Properties.html#4053" class="Bound">A</a> <a id="4255" href="Data.Vec.Membership.Propositional.Properties.html#4238" class="Bound">n</a><a id="4256" class="Symbol">}</a> <a id="4258" class="Symbol">→</a> <a id="4260" href="Data.Vec.Membership.Propositional.Properties.html#4240" class="Bound">x</a> <a id="4262" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="4264" href="Data.Vec.Membership.Propositional.Properties.html#4244" class="Bound">xs</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Data.Vec.Membership.Propositional.Properties.html#4044" class="Bound">P</a> <a id="4271" href="Data.Vec.Membership.Propositional.Properties.html#4240" class="Bound">x</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4279" href="Data.Vec.Membership.Propositional.Properties.html#4044" class="Bound">P</a> <a id="4281" href="Data.Vec.Membership.Propositional.Properties.html#4244" class="Bound">xs</a>
  <a id="4286" href="Data.Vec.Membership.Propositional.Properties.html#4227" class="Function">toAny</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4298" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4302" class="Symbol">)</a> <a id="4304" href="Data.Vec.Membership.Propositional.Properties.html#4304" class="Bound">px</a> <a id="4307" class="Symbol">=</a> <a id="4309" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4314" href="Data.Vec.Membership.Propositional.Properties.html#4304" class="Bound">px</a>
  <a id="4319" href="Data.Vec.Membership.Propositional.Properties.html#4227" class="Function">toAny</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4332" href="Data.Vec.Membership.Propositional.Properties.html#4332" class="Bound">v</a><a id="4333" class="Symbol">)</a>   <a id="4337" href="Data.Vec.Membership.Propositional.Properties.html#4337" class="Bound">px</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Data.Vec.Membership.Propositional.Properties.html#4227" class="Function">toAny</a> <a id="4355" href="Data.Vec.Membership.Propositional.Properties.html#4332" class="Bound">v</a> <a id="4357" href="Data.Vec.Membership.Propositional.Properties.html#4337" class="Bound">px</a><a id="4359" class="Symbol">)</a>
</pre></body></html>

==> anc/Data.Vec.Membership.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Membership.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Data.Vec.Any.Membership instantiated with propositional equality,</a>
<a id="175" class="Comment">-- along with some additional definitions.</a>
<a id="218" class="Comment">------------------------------------------------------------------------</a>

<a id="292" class="Symbol">{-#</a> <a id="296" class="Keyword">OPTIONS</a> <a id="304" class="Pragma">--cubical-compatible</a> <a id="325" class="Pragma">--safe</a> <a id="332" class="Symbol">#-}</a>

<a id="337" class="Keyword">module</a> <a id="344" href="Data.Vec.Membership.Propositional.html" class="Module">Data.Vec.Membership.Propositional</a> <a id="378" class="Symbol">{</a><a id="379" href="Data.Vec.Membership.Propositional.html#379" class="Bound">a</a><a id="380" class="Symbol">}</a> <a id="382" class="Symbol">{</a><a id="383" href="Data.Vec.Membership.Propositional.html#383" class="Bound">A</a> <a id="385" class="Symbol">:</a> <a id="387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="391" href="Data.Vec.Membership.Propositional.html#379" class="Bound">a</a><a id="392" class="Symbol">}</a> <a id="394" class="Keyword">where</a>

<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="427" class="Keyword">using</a> <a id="433" class="Symbol">(</a><a id="434" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="621" class="Keyword">using</a> <a id="627" class="Symbol">(</a><a id="628" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="634" class="Symbol">)</a>

<a id="637" class="Keyword">import</a> <a id="644" href="Data.Vec.Membership.Setoid.html" class="Module">Data.Vec.Membership.Setoid</a> <a id="671" class="Symbol">as</a> <a id="674" class="Module">SetoidMembership</a>

<a id="692" class="Comment">------------------------------------------------------------------------</a>
<a id="765" class="Comment">-- Re-export contents of setoid membership</a>

<a id="809" class="Keyword">open</a> <a id="814" href="Data.Vec.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="831" class="Symbol">(</a><a id="832" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="839" href="Data.Vec.Membership.Propositional.html#383" class="Bound">A</a><a id="840" class="Symbol">)</a> <a id="842" class="Keyword">public</a> <a id="849" class="Keyword">hiding</a> <a id="856" class="Symbol">(</a><a id="857" href="Data.Vec.Membership.Setoid.html#1760" class="Function">lose</a><a id="861" class="Symbol">)</a>

<a id="864" class="Comment">------------------------------------------------------------------------</a>
<a id="937" class="Comment">-- Other operations</a>

<a id="lose"></a><a id="958" href="Data.Vec.Membership.Propositional.html#958" class="Function">lose</a> <a id="963" class="Symbol">:</a> <a id="965" class="Symbol">∀</a> <a id="967" class="Symbol">{</a><a id="968" href="Data.Vec.Membership.Propositional.html#968" class="Bound">p</a><a id="969" class="Symbol">}</a> <a id="971" class="Symbol">{</a><a id="972" href="Data.Vec.Membership.Propositional.html#972" class="Bound">P</a> <a id="974" class="Symbol">:</a> <a id="976" href="Data.Vec.Membership.Propositional.html#383" class="Bound">A</a> <a id="978" class="Symbol">→</a> <a id="980" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="984" href="Data.Vec.Membership.Propositional.html#968" class="Bound">p</a><a id="985" class="Symbol">}</a> <a id="987" class="Symbol">{</a><a id="988" href="Data.Vec.Membership.Propositional.html#988" class="Bound">x</a> <a id="990" href="Data.Vec.Membership.Propositional.html#990" class="Bound">n</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">{</a><a id="994" href="Data.Vec.Membership.Propositional.html#994" class="Bound">xs</a> <a id="997" class="Symbol">:</a> <a id="999" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1003" href="Data.Vec.Membership.Propositional.html#383" class="Bound">A</a> <a id="1005" href="Data.Vec.Membership.Propositional.html#990" class="Bound">n</a><a id="1006" class="Symbol">}</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Data.Vec.Membership.Propositional.html#988" class="Bound">x</a> <a id="1012" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1014" href="Data.Vec.Membership.Propositional.html#994" class="Bound">xs</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Data.Vec.Membership.Propositional.html#972" class="Bound">P</a> <a id="1021" href="Data.Vec.Membership.Propositional.html#988" class="Bound">x</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1029" href="Data.Vec.Membership.Propositional.html#972" class="Bound">P</a> <a id="1031" href="Data.Vec.Membership.Propositional.html#994" class="Bound">xs</a>
<a id="1034" href="Data.Vec.Membership.Propositional.html#958" class="Function">lose</a> <a id="1039" class="Symbol">=</a> <a id="1041" href="Data.Vec.Membership.Setoid.html#1760" class="Function">SetoidMembership.lose</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1071" href="Data.Vec.Membership.Propositional.html#383" class="Bound">A</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1081" class="Symbol">_)</a>
</pre></body></html>

==> anc/Data.Vec.Membership.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Membership.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Membership of vectors, along with some additional definitions.</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="382" class="Keyword">using</a> <a id="388" class="Symbol">(</a><a id="389" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">module</a> <a id="409" href="Data.Vec.Membership.Setoid.html" class="Module">Data.Vec.Membership.Setoid</a> <a id="436" class="Symbol">{</a><a id="437" href="Data.Vec.Membership.Setoid.html#437" class="Bound">c</a> <a id="439" href="Data.Vec.Membership.Setoid.html#439" class="Bound">ℓ</a><a id="440" class="Symbol">}</a> <a id="442" class="Symbol">(</a><a id="443" href="Data.Vec.Membership.Setoid.html#443" class="Bound">S</a> <a id="445" class="Symbol">:</a> <a id="447" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="454" href="Data.Vec.Membership.Setoid.html#437" class="Bound">c</a> <a id="456" href="Data.Vec.Membership.Setoid.html#439" class="Bound">ℓ</a><a id="457" class="Symbol">)</a> <a id="459" class="Keyword">where</a>

<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Function.Base.html" class="Module">Function.Base</a> <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="502" class="Symbol">;</a> <a id="504" href="Function.Base.html#1638" class="Function">flip</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">Vec</a> <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="557" class="Symbol">;</a> <a id="559" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="604" class="Symbol">as</a> <a id="607" class="Module">Any</a>
  <a id="613" class="Keyword">using</a> <a id="619" class="Symbol">(</a><a id="620" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Data.Product.Base.html#852" class="Function">∃</a><a id="683" class="Symbol">;</a> <a id="685" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="688" class="Symbol">;</a> <a id="690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="693" class="Symbol">)</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="782" class="Symbol">)</a>

<a id="785" class="Keyword">open</a> <a id="790" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="797" href="Data.Vec.Membership.Setoid.html#443" class="Bound">S</a> <a id="799" class="Keyword">renaming</a> <a id="808" class="Symbol">(</a><a id="809" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="817" class="Symbol">to</a> <a id="820" class="Field">A</a><a id="821" class="Symbol">)</a>

<a id="824" class="Comment">------------------------------------------------------------------------</a>
<a id="897" class="Comment">-- Definitions</a>

<a id="913" class="Keyword">infix</a> <a id="919" class="Number">4</a> <a id="921" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">_∈_</a> <a id="925" href="Data.Vec.Membership.Setoid.html#988" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="930" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">_∈_</a> <a id="934" class="Symbol">:</a> <a id="936" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="938" class="Symbol">→</a> <a id="940" class="Symbol">∀</a> <a id="942" class="Symbol">{</a><a id="943" href="Data.Vec.Membership.Setoid.html#943" class="Bound">n</a><a id="944" class="Symbol">}</a> <a id="946" class="Symbol">→</a> <a id="948" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="952" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="954" href="Data.Vec.Membership.Setoid.html#943" class="Bound">n</a> <a id="956" class="Symbol">→</a> <a id="958" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="962" class="Symbol">_</a>
<a id="964" href="Data.Vec.Membership.Setoid.html#964" class="Bound">x</a> <a id="966" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="968" href="Data.Vec.Membership.Setoid.html#968" class="Bound">xs</a> <a id="971" class="Symbol">=</a> <a id="973" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="977" class="Symbol">(</a><a id="978" href="Data.Vec.Membership.Setoid.html#964" class="Bound">x</a> <a id="980" href="Relation.Binary.Bundles.html#1169" class="Field Operator">≈_</a><a id="982" class="Symbol">)</a> <a id="984" href="Data.Vec.Membership.Setoid.html#968" class="Bound">xs</a>

<a id="_∉_"></a><a id="988" href="Data.Vec.Membership.Setoid.html#988" class="Function Operator">_∉_</a> <a id="992" class="Symbol">:</a> <a id="994" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="996" class="Symbol">→</a> <a id="998" class="Symbol">∀</a> <a id="1000" class="Symbol">{</a><a id="1001" href="Data.Vec.Membership.Setoid.html#1001" class="Bound">n</a><a id="1002" class="Symbol">}</a> <a id="1004" class="Symbol">→</a> <a id="1006" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1010" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1012" href="Data.Vec.Membership.Setoid.html#1001" class="Bound">n</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">_</a>
<a id="1022" href="Data.Vec.Membership.Setoid.html#1022" class="Bound">x</a> <a id="1024" href="Data.Vec.Membership.Setoid.html#988" class="Function Operator">∉</a> <a id="1026" href="Data.Vec.Membership.Setoid.html#1026" class="Bound">xs</a> <a id="1029" class="Symbol">=</a> <a id="1031" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1033" href="Data.Vec.Membership.Setoid.html#1022" class="Bound">x</a> <a id="1035" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1037" href="Data.Vec.Membership.Setoid.html#1026" class="Bound">xs</a>

<a id="1041" class="Comment">------------------------------------------------------------------------</a>
<a id="1114" class="Comment">-- Operations</a>

<a id="mapWith∈"></a><a id="1129" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">∀</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Data.Vec.Membership.Setoid.html#1143" class="Bound">b</a><a id="1144" class="Symbol">}</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Data.Vec.Membership.Setoid.html#1147" class="Bound">B</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1155" href="Data.Vec.Membership.Setoid.html#1143" class="Bound">b</a><a id="1156" class="Symbol">}</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Data.Vec.Membership.Setoid.html#1159" class="Bound">n</a><a id="1160" class="Symbol">}</a>
           <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Vec.Membership.Setoid.html#1174" class="Bound">xs</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1183" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1185" href="Data.Vec.Membership.Setoid.html#1159" class="Bound">n</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(∀</a> <a id="1193" class="Symbol">{</a><a id="1194" href="Data.Vec.Membership.Setoid.html#1194" class="Bound">x</a><a id="1195" class="Symbol">}</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Data.Vec.Membership.Setoid.html#1194" class="Bound">x</a> <a id="1201" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1203" href="Data.Vec.Membership.Setoid.html#1174" class="Bound">xs</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Data.Vec.Membership.Setoid.html#1147" class="Bound">B</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1217" href="Data.Vec.Membership.Setoid.html#1147" class="Bound">B</a> <a id="1219" href="Data.Vec.Membership.Setoid.html#1159" class="Bound">n</a>
<a id="1221" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="1230" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="1239" href="Data.Vec.Membership.Setoid.html#1239" class="Bound">f</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="1246" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Vec.Membership.Setoid.html#1256" class="Bound">x</a> <a id="1258" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1260" href="Data.Vec.Membership.Setoid.html#1260" class="Bound">xs</a><a id="1262" class="Symbol">)</a> <a id="1264" href="Data.Vec.Membership.Setoid.html#1264" class="Bound">f</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Data.Vec.Membership.Setoid.html#1264" class="Bound">f</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1276" href="Relation.Binary.Structures.html#1596" class="Function">refl</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1284" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="1293" href="Data.Vec.Membership.Setoid.html#1260" class="Bound">xs</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Data.Vec.Membership.Setoid.html#1264" class="Bound">f</a> <a id="1299" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1301" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="1306" class="Symbol">)</a>

<a id="1309" class="Keyword">infixr</a> <a id="1316" class="Number">5</a> <a id="1318" href="Data.Vec.Membership.Setoid.html#1324" class="Function Operator">_∷=_</a>

<a id="_∷=_"></a><a id="1324" href="Data.Vec.Membership.Setoid.html#1324" class="Function Operator">_∷=_</a> <a id="1329" class="Symbol">:</a> <a id="1331" class="Symbol">∀</a> <a id="1333" class="Symbol">{</a><a id="1334" href="Data.Vec.Membership.Setoid.html#1334" class="Bound">n</a><a id="1335" class="Symbol">}</a> <a id="1337" class="Symbol">{</a><a id="1338" href="Data.Vec.Membership.Setoid.html#1338" class="Bound">xs</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1347" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1349" href="Data.Vec.Membership.Setoid.html#1334" class="Bound">n</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">{</a><a id="1353" href="Data.Vec.Membership.Setoid.html#1353" class="Bound">x</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Data.Vec.Membership.Setoid.html#1353" class="Bound">x</a> <a id="1360" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1362" href="Data.Vec.Membership.Setoid.html#1338" class="Bound">xs</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1375" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1377" href="Data.Vec.Membership.Setoid.html#1334" class="Bound">n</a>
<a id="1379" href="Data.Vec.Membership.Setoid.html#1324" class="Function Operator">_∷=_</a> <a id="1384" class="Symbol">{</a><a id="1385" class="Argument">xs</a> <a id="1388" class="Symbol">=</a> <a id="1390" href="Data.Vec.Membership.Setoid.html#1390" class="Bound">xs</a><a id="1392" class="Symbol">}</a> <a id="1394" href="Data.Vec.Membership.Setoid.html#1394" class="Bound">x∈xs</a> <a id="1399" href="Data.Vec.Membership.Setoid.html#1399" class="Bound">v</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Data.Vec.Membership.Setoid.html#1390" class="Bound">xs</a> <a id="1406" href="Data.Vec.Base.html#2523" class="Function Operator">Vec.[</a> <a id="1412" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="1418" href="Data.Vec.Membership.Setoid.html#1394" class="Bound">x∈xs</a> <a id="1423" href="Data.Vec.Base.html#2523" class="Function Operator">]≔</a> <a id="1426" href="Data.Vec.Membership.Setoid.html#1399" class="Bound">v</a>

<a id="1429" class="Comment">------------------------------------------------------------------------</a>
<a id="1502" class="Comment">-- Finding and losing witnesses</a>

<a id="1535" class="Keyword">module</a> <a id="1542" href="Data.Vec.Membership.Setoid.html#1542" class="Module">_</a> <a id="1544" class="Symbol">{</a><a id="1545" href="Data.Vec.Membership.Setoid.html#1545" class="Bound">p</a><a id="1546" class="Symbol">}</a> <a id="1548" class="Symbol">{</a><a id="1549" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1558" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1560" href="Data.Vec.Membership.Setoid.html#1545" class="Bound">p</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Keyword">where</a>

  <a id="1572" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="1577" class="Symbol">:</a> <a id="1579" class="Symbol">∀</a> <a id="1581" class="Symbol">{</a><a id="1582" href="Data.Vec.Membership.Setoid.html#1582" class="Bound">n</a><a id="1583" class="Symbol">}</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Data.Vec.Membership.Setoid.html#1586" class="Bound">xs</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1595" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1597" href="Data.Vec.Membership.Setoid.html#1582" class="Bound">n</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1606" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1608" href="Data.Vec.Membership.Setoid.html#1586" class="Bound">xs</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1615" class="Symbol">λ</a> <a id="1617" href="Data.Vec.Membership.Setoid.html#1617" class="Bound">x</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Data.Vec.Membership.Setoid.html#1617" class="Bound">x</a> <a id="1623" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1625" href="Data.Vec.Membership.Setoid.html#1586" class="Bound">xs</a> <a id="1628" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1630" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1632" href="Data.Vec.Membership.Setoid.html#1617" class="Bound">x</a>
  <a id="1636" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1647" href="Data.Vec.Membership.Setoid.html#1647" class="Bound">px</a><a id="1649" class="Symbol">)</a>   <a id="1653" class="Symbol">=</a> <a id="1655" class="Symbol">(_</a> <a id="1658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1660" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1665" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1672" href="Data.Vec.Membership.Setoid.html#1647" class="Bound">px</a><a id="1674" class="Symbol">)</a>
  <a id="1678" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1690" href="Data.Vec.Membership.Setoid.html#1690" class="Bound">pxs</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Keyword">with</a> <a id="1700" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="1705" href="Data.Vec.Membership.Setoid.html#1690" class="Bound">pxs</a>
  <a id="1711" class="Symbol">...</a> <a id="1715" class="Symbol">|</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Data.Vec.Membership.Setoid.html#1718" class="Bound">x</a> <a id="1720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1722" href="Data.Vec.Membership.Setoid.html#1722" class="Bound">x∈xs</a> <a id="1727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1729" href="Data.Vec.Membership.Setoid.html#1729" class="Bound">px</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">=</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Data.Vec.Membership.Setoid.html#1718" class="Bound">x</a> <a id="1738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1740" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1746" href="Data.Vec.Membership.Setoid.html#1722" class="Bound">x∈xs</a> <a id="1751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1753" href="Data.Vec.Membership.Setoid.html#1729" class="Bound">px</a><a id="1755" class="Symbol">)</a>

  <a id="1760" href="Data.Vec.Membership.Setoid.html#1760" class="Function">lose</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1769" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1778" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1782" class="Symbol">→</a> <a id="1784" class="Symbol">∀</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Data.Vec.Membership.Setoid.html#1787" class="Bound">x</a> <a id="1789" href="Data.Vec.Membership.Setoid.html#1789" class="Bound">n</a><a id="1790" class="Symbol">}</a> <a id="1792" class="Symbol">{</a><a id="1793" href="Data.Vec.Membership.Setoid.html#1793" class="Bound">xs</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1802" href="Data.Vec.Membership.Setoid.html#820" class="Field">A</a> <a id="1804" href="Data.Vec.Membership.Setoid.html#1789" class="Bound">n</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Data.Vec.Membership.Setoid.html#1787" class="Bound">x</a> <a id="1811" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="1813" href="Data.Vec.Membership.Setoid.html#1793" class="Bound">xs</a> <a id="1816" class="Symbol">→</a> <a id="1818" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1820" href="Data.Vec.Membership.Setoid.html#1787" class="Bound">x</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1828" href="Data.Vec.Membership.Setoid.html#1549" class="Bound">P</a> <a id="1830" href="Data.Vec.Membership.Setoid.html#1793" class="Bound">xs</a>
  <a id="1835" href="Data.Vec.Membership.Setoid.html#1760" class="Function">lose</a> <a id="1840" href="Data.Vec.Membership.Setoid.html#1840" class="Bound">resp</a> <a id="1845" href="Data.Vec.Membership.Setoid.html#1845" class="Bound">x∈xs</a> <a id="1850" href="Data.Vec.Membership.Setoid.html#1850" class="Bound">px</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Function.Base.html#1638" class="Function">flip</a> <a id="1869" href="Data.Vec.Membership.Setoid.html#1840" class="Bound">resp</a> <a id="1874" href="Data.Vec.Membership.Setoid.html#1850" class="Bound">px</a><a id="1876" class="Symbol">)</a> <a id="1878" href="Data.Vec.Membership.Setoid.html#1845" class="Bound">x∈xs</a>
</pre></body></html>

==> anc/Data.Vec.N-ary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.N-ary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Code for converting Vec A n → B to and from n-ary functions</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.Vec.N-ary.html" class="Module">Data.Vec.N-ary</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="426" class="Symbol">;</a> <a id="428" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="435" class="Symbol">;</a> <a id="437" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="470" class="Keyword">hiding</a> <a id="477" class="Symbol">(</a><a id="478" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Prod</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Data.Product.Base.html#852" class="Function">∃</a><a id="529" class="Symbol">;</a> <a id="531" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="562" class="Keyword">using</a> <a id="568" class="Symbol">(</a><a id="569" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="572" class="Symbol">;</a> <a id="574" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="576" class="Symbol">;</a> <a id="578" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Vec.Base.html#1573" class="Function">head</a><a id="587" class="Symbol">;</a> <a id="589" href="Data.Vec.Base.html#1617" class="Function">tail</a><a id="593" class="Symbol">)</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Function.Base.html" class="Module">Function.Base</a> <a id="621" class="Keyword">using</a> <a id="627" class="Symbol">(</a><a id="628" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="631" class="Symbol">;</a> <a id="633" href="Function.Base.html#704" class="Function">id</a><a id="635" class="Symbol">;</a> <a id="637" href="Function.Base.html#1638" class="Function">flip</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Base.html#762" class="Function">constᵣ</a><a id="649" class="Symbol">)</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="690" class="Symbol">;</a> <a id="692" href="Function.Bundles.html#13138" class="Function">mk⇔</a><a id="695" class="Symbol">)</a>
<a id="697" class="Keyword">open</a> <a id="702" class="Keyword">import</a> <a id="709" href="Level.html" class="Module">Level</a> <a id="715" class="Keyword">using</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="727" class="Symbol">;</a> <a id="729" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="777" class="Symbol">)</a>
<a id="779" class="Keyword">open</a> <a id="784" class="Keyword">import</a> <a id="791" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="844" class="Symbol">;</a> <a id="846" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="850" class="Symbol">;</a> <a id="852" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="856" class="Symbol">)</a>

<a id="859" class="Keyword">private</a>
  <a id="869" class="Keyword">variable</a>
    <a id="882" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a> <a id="884" href="Data.Vec.N-ary.html#884" class="Generalizable">b</a> <a id="886" href="Data.Vec.N-ary.html#886" class="Generalizable">c</a> <a id="888" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="890" href="Data.Vec.N-ary.html#890" class="Generalizable">ℓ₁</a> <a id="893" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₂</a> <a id="896" class="Symbol">:</a> <a id="898" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="908" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="916" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a>
    <a id="922" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="930" href="Data.Vec.N-ary.html#884" class="Generalizable">b</a>
    <a id="936" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a> <a id="938" class="Symbol">:</a> <a id="940" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="944" href="Data.Vec.N-ary.html#886" class="Generalizable">c</a>

<a id="947" class="Comment">------------------------------------------------------------------------</a>
<a id="1020" class="Comment">-- N-ary functions</a>

<a id="N-ary-level"></a><a id="1040" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1068" class="Symbol">→</a> <a id="1070" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="1080" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1092" href="Data.Vec.N-ary.html#1092" class="Bound">ℓ₁</a> <a id="1095" href="Data.Vec.N-ary.html#1095" class="Bound">ℓ₂</a> <a id="1098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1106" class="Symbol">=</a> <a id="1108" href="Data.Vec.N-ary.html#1095" class="Bound">ℓ₂</a>
<a id="1111" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1123" href="Data.Vec.N-ary.html#1123" class="Bound">ℓ₁</a> <a id="1126" href="Data.Vec.N-ary.html#1126" class="Bound">ℓ₂</a> <a id="1129" class="Symbol">(</a><a id="1130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1134" href="Data.Vec.N-ary.html#1134" class="Bound">n</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Data.Vec.N-ary.html#1123" class="Bound">ℓ₁</a> <a id="1142" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1144" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1156" href="Data.Vec.N-ary.html#1123" class="Bound">ℓ₁</a> <a id="1159" href="Data.Vec.N-ary.html#1126" class="Bound">ℓ₂</a> <a id="1162" href="Data.Vec.N-ary.html#1134" class="Bound">n</a>

<a id="N-ary"></a><a id="1165" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1171" class="Symbol">:</a> <a id="1173" class="Symbol">∀</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Data.Vec.N-ary.html#1176" class="Bound">n</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1181" class="Symbol">)</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1189" href="Data.Vec.N-ary.html#890" class="Generalizable">ℓ₁</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1198" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₂</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1220" href="Data.Vec.N-ary.html#890" class="Generalizable">ℓ₁</a> <a id="1223" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₂</a> <a id="1226" href="Data.Vec.N-ary.html#1176" class="Bound">n</a><a id="1227" class="Symbol">)</a>
<a id="1229" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1235" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1243" href="Data.Vec.N-ary.html#1243" class="Bound">A</a> <a id="1245" href="Data.Vec.N-ary.html#1245" class="Bound">B</a> <a id="1247" class="Symbol">=</a> <a id="1249" href="Data.Vec.N-ary.html#1245" class="Bound">B</a>
<a id="1251" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1262" href="Data.Vec.N-ary.html#1262" class="Bound">n</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Data.Vec.N-ary.html#1265" class="Bound">A</a> <a id="1267" href="Data.Vec.N-ary.html#1267" class="Bound">B</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Data.Vec.N-ary.html#1265" class="Bound">A</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1281" href="Data.Vec.N-ary.html#1262" class="Bound">n</a> <a id="1283" href="Data.Vec.N-ary.html#1265" class="Bound">A</a> <a id="1285" href="Data.Vec.N-ary.html#1267" class="Bound">B</a>

<a id="1288" class="Comment">------------------------------------------------------------------------</a>
<a id="1361" class="Comment">-- Conversion</a>

<a id="curryⁿ"></a><a id="1376" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="1383" class="Symbol">:</a> <a id="1385" class="Symbol">∀</a> <a id="1387" class="Symbol">{</a><a id="1388" href="Data.Vec.N-ary.html#1388" class="Bound">n</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">→</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1398" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="1400" href="Data.Vec.N-ary.html#1388" class="Bound">n</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1415" href="Data.Vec.N-ary.html#1388" class="Bound">n</a> <a id="1417" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="1419" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a>
<a id="1421" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="1428" class="Symbol">{</a><a id="1429" class="Argument">n</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1437" class="Symbol">}</a>  <a id="1440" href="Data.Vec.N-ary.html#1440" class="Bound">f</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Data.Vec.N-ary.html#1440" class="Bound">f</a> <a id="1446" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="1449" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="1456" class="Symbol">{</a><a id="1457" class="Argument">n</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1465" href="Data.Vec.N-ary.html#1465" class="Bound">n</a><a id="1466" class="Symbol">}</a> <a id="1468" href="Data.Vec.N-ary.html#1468" class="Bound">f</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Symbol">λ</a> <a id="1474" href="Data.Vec.N-ary.html#1474" class="Bound">x</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Data.Vec.N-ary.html#1468" class="Bound">f</a> <a id="1488" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1490" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="1494" href="Data.Vec.N-ary.html#1474" class="Bound">x</a><a id="1495" class="Symbol">)</a>

<a id="1498" class="Keyword">infix</a> <a id="1504" class="Number">-1</a> <a id="1507" href="Data.Vec.N-ary.html#1513" class="Function Operator">_$ⁿ_</a>

<a id="_$ⁿ_"></a><a id="1513" href="Data.Vec.N-ary.html#1513" class="Function Operator">_$ⁿ_</a> <a id="1518" class="Symbol">:</a> <a id="1520" class="Symbol">∀</a> <a id="1522" class="Symbol">{</a><a id="1523" href="Data.Vec.N-ary.html#1523" class="Bound">n</a><a id="1524" class="Symbol">}</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1534" href="Data.Vec.N-ary.html#1523" class="Bound">n</a> <a id="1536" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="1538" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a> <a id="1540" class="Symbol">→</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1547" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="1549" href="Data.Vec.N-ary.html#1523" class="Bound">n</a> <a id="1551" class="Symbol">→</a> <a id="1553" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="1554" class="Symbol">)</a>
<a id="1556" href="Data.Vec.N-ary.html#1556" class="Bound">f</a> <a id="1558" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="1561" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="1570" class="Symbol">=</a> <a id="1572" href="Data.Vec.N-ary.html#1556" class="Bound">f</a>
<a id="1574" href="Data.Vec.N-ary.html#1574" class="Bound">f</a> <a id="1576" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Data.Vec.N-ary.html#1580" class="Bound">x</a> <a id="1582" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1584" href="Data.Vec.N-ary.html#1584" class="Bound">xs</a><a id="1586" class="Symbol">)</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Data.Vec.N-ary.html#1574" class="Bound">f</a> <a id="1592" href="Data.Vec.N-ary.html#1580" class="Bound">x</a> <a id="1594" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="1597" href="Data.Vec.N-ary.html#1584" class="Bound">xs</a>

<a id="1601" class="Comment">------------------------------------------------------------------------</a>
<a id="1674" class="Comment">-- Quantifiers</a>

<a id="1690" class="Keyword">module</a> <a id="1697" href="Data.Vec.N-ary.html#1697" class="Module">_</a> <a id="1699" class="Symbol">{</a><a id="1700" href="Data.Vec.N-ary.html#1700" class="Bound">A</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1708" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a><a id="1709" class="Symbol">}</a> <a id="1711" class="Keyword">where</a>

  <a id="1720" class="Comment">-- Universal quantifier.</a>

  <a id="1748" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="1751" class="Symbol">:</a> <a id="1753" class="Symbol">∀</a> <a id="1755" href="Data.Vec.N-ary.html#1755" class="Bound">n</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1765" href="Data.Vec.N-ary.html#1755" class="Bound">n</a> <a id="1767" href="Data.Vec.N-ary.html#1700" class="Bound">A</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1774" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1796" href="Data.Vec.N-ary.html#1708" class="Bound">a</a> <a id="1798" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="1800" href="Data.Vec.N-ary.html#1755" class="Bound">n</a><a id="1801" class="Symbol">)</a>
  <a id="1805" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="1808" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1816" href="Data.Vec.N-ary.html#1816" class="Bound">P</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Data.Vec.N-ary.html#1816" class="Bound">P</a>
  <a id="1824" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1832" href="Data.Vec.N-ary.html#1832" class="Bound">n</a><a id="1833" class="Symbol">)</a> <a id="1835" href="Data.Vec.N-ary.html#1835" class="Bound">P</a> <a id="1837" class="Symbol">=</a> <a id="1839" class="Symbol">∀</a> <a id="1841" href="Data.Vec.N-ary.html#1841" class="Bound">x</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="1848" href="Data.Vec.N-ary.html#1832" class="Bound">n</a> <a id="1850" class="Symbol">(</a><a id="1851" href="Data.Vec.N-ary.html#1835" class="Bound">P</a> <a id="1853" href="Data.Vec.N-ary.html#1841" class="Bound">x</a><a id="1854" class="Symbol">)</a>

  <a id="1859" class="Comment">-- Universal quantifier with implicit (hidden) arguments.</a>

  <a id="1920" href="Data.Vec.N-ary.html#1920" class="Function">∀ⁿʰ</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" href="Data.Vec.N-ary.html#1928" class="Bound">n</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="1938" href="Data.Vec.N-ary.html#1928" class="Bound">n</a> <a id="1940" href="Data.Vec.N-ary.html#1700" class="Bound">A</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1947" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="1969" href="Data.Vec.N-ary.html#1708" class="Bound">a</a> <a id="1971" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="1973" href="Data.Vec.N-ary.html#1928" class="Bound">n</a><a id="1974" class="Symbol">)</a>
  <a id="1978" href="Data.Vec.N-ary.html#1920" class="Function">∀ⁿʰ</a> <a id="1982" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1990" href="Data.Vec.N-ary.html#1990" class="Bound">P</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Data.Vec.N-ary.html#1990" class="Bound">P</a>
  <a id="1998" href="Data.Vec.N-ary.html#1920" class="Function">∀ⁿʰ</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2007" href="Data.Vec.N-ary.html#2007" class="Bound">n</a><a id="2008" class="Symbol">)</a> <a id="2010" href="Data.Vec.N-ary.html#2010" class="Bound">P</a> <a id="2012" class="Symbol">=</a> <a id="2014" class="Symbol">∀</a> <a id="2016" class="Symbol">{</a><a id="2017" href="Data.Vec.N-ary.html#2017" class="Bound">x</a><a id="2018" class="Symbol">}</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Data.Vec.N-ary.html#1920" class="Function">∀ⁿʰ</a> <a id="2026" href="Data.Vec.N-ary.html#2007" class="Bound">n</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Data.Vec.N-ary.html#2010" class="Bound">P</a> <a id="2031" href="Data.Vec.N-ary.html#2017" class="Bound">x</a><a id="2032" class="Symbol">)</a>

  <a id="2037" class="Comment">-- Existential quantifier.</a>

  <a id="2067" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" href="Data.Vec.N-ary.html#2074" class="Bound">n</a> <a id="2076" class="Symbol">→</a> <a id="2078" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2084" href="Data.Vec.N-ary.html#2074" class="Bound">n</a> <a id="2086" href="Data.Vec.N-ary.html#1700" class="Bound">A</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2093" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="2115" href="Data.Vec.N-ary.html#1708" class="Bound">a</a> <a id="2117" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="2119" href="Data.Vec.N-ary.html#2074" class="Bound">n</a><a id="2120" class="Symbol">)</a>
  <a id="2124" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="2127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2135" href="Data.Vec.N-ary.html#2135" class="Bound">P</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Data.Vec.N-ary.html#2135" class="Bound">P</a>
  <a id="2143" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2151" href="Data.Vec.N-ary.html#2151" class="Bound">n</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Data.Vec.N-ary.html#2154" class="Bound">P</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2160" class="Symbol">λ</a> <a id="2162" href="Data.Vec.N-ary.html#2162" class="Bound">x</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="2169" href="Data.Vec.N-ary.html#2151" class="Bound">n</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Data.Vec.N-ary.html#2154" class="Bound">P</a> <a id="2174" href="Data.Vec.N-ary.html#2162" class="Bound">x</a><a id="2175" class="Symbol">)</a>

<a id="2178" class="Comment">------------------------------------------------------------------------</a>
<a id="2251" class="Comment">-- N-ary function equality</a>

<a id="Eq"></a><a id="2279" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="2282" class="Symbol">:</a> <a id="2284" class="Symbol">∀</a> <a id="2286" class="Symbol">{</a><a id="2287" href="Data.Vec.N-ary.html#2287" class="Bound">A</a> <a id="2289" class="Symbol">:</a> <a id="2291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2295" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a><a id="2296" class="Symbol">}</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Data.Vec.N-ary.html#2299" class="Bound">B</a> <a id="2301" class="Symbol">:</a> <a id="2303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2307" href="Data.Vec.N-ary.html#884" class="Generalizable">b</a><a id="2308" class="Symbol">}</a> <a id="2310" class="Symbol">{</a><a id="2311" href="Data.Vec.N-ary.html#2311" class="Bound">C</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2319" href="Data.Vec.N-ary.html#886" class="Generalizable">c</a><a id="2320" class="Symbol">}</a> <a id="2322" href="Data.Vec.N-ary.html#2322" class="Bound">n</a> <a id="2324" class="Symbol">→</a>
     <a id="2331" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2335" href="Data.Vec.N-ary.html#2299" class="Bound">B</a> <a id="2337" href="Data.Vec.N-ary.html#2311" class="Bound">C</a> <a id="2339" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2347" class="Symbol">(</a><a id="2348" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2354" href="Data.Vec.N-ary.html#2322" class="Bound">n</a> <a id="2356" href="Data.Vec.N-ary.html#2287" class="Bound">A</a> <a id="2358" href="Data.Vec.N-ary.html#2299" class="Bound">B</a><a id="2359" class="Symbol">)</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2368" href="Data.Vec.N-ary.html#2322" class="Bound">n</a> <a id="2370" href="Data.Vec.N-ary.html#2287" class="Bound">A</a> <a id="2372" href="Data.Vec.N-ary.html#2311" class="Bound">C</a><a id="2373" class="Symbol">)</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="2388" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a> <a id="2390" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="2392" href="Data.Vec.N-ary.html#2322" class="Bound">n</a><a id="2393" class="Symbol">)</a>
<a id="2395" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="2398" href="Data.Vec.N-ary.html#2398" class="Bound">n</a> <a id="2400" href="Data.Vec.N-ary.html#2400" class="Bound Operator">_∼_</a> <a id="2404" href="Data.Vec.N-ary.html#2404" class="Bound">f</a> <a id="2406" href="Data.Vec.N-ary.html#2406" class="Bound">g</a> <a id="2408" class="Symbol">=</a> <a id="2410" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="2413" href="Data.Vec.N-ary.html#2398" class="Bound">n</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2423" class="Symbol">{</a><a id="2424" class="Argument">n</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Data.Vec.N-ary.html#2398" class="Bound">n</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">λ</a> <a id="2433" href="Data.Vec.N-ary.html#2433" class="Bound">xs</a> <a id="2436" class="Symbol">→</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.Vec.N-ary.html#2404" class="Bound">f</a> <a id="2441" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2444" href="Data.Vec.N-ary.html#2433" class="Bound">xs</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Data.Vec.N-ary.html#2400" class="Bound Operator">∼</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Data.Vec.N-ary.html#2406" class="Bound">g</a> <a id="2453" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2456" href="Data.Vec.N-ary.html#2433" class="Bound">xs</a><a id="2458" class="Symbol">))</a>

<a id="2462" class="Comment">-- A variant where all the arguments are implicit (hidden).</a>

<a id="Eqʰ"></a><a id="2523" href="Data.Vec.N-ary.html#2523" class="Function">Eqʰ</a> <a id="2527" class="Symbol">:</a> <a id="2529" class="Symbol">∀</a> <a id="2531" class="Symbol">{</a><a id="2532" href="Data.Vec.N-ary.html#2532" class="Bound">A</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2540" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a><a id="2541" class="Symbol">}</a> <a id="2543" class="Symbol">{</a><a id="2544" href="Data.Vec.N-ary.html#2544" class="Bound">B</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2552" href="Data.Vec.N-ary.html#884" class="Generalizable">b</a><a id="2553" class="Symbol">}</a> <a id="2555" class="Symbol">{</a><a id="2556" href="Data.Vec.N-ary.html#2556" class="Bound">C</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2564" href="Data.Vec.N-ary.html#886" class="Generalizable">c</a><a id="2565" class="Symbol">}</a> <a id="2567" href="Data.Vec.N-ary.html#2567" class="Bound">n</a> <a id="2569" class="Symbol">→</a>
      <a id="2577" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2581" href="Data.Vec.N-ary.html#2544" class="Bound">B</a> <a id="2583" href="Data.Vec.N-ary.html#2556" class="Bound">C</a> <a id="2585" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2600" href="Data.Vec.N-ary.html#2567" class="Bound">n</a> <a id="2602" href="Data.Vec.N-ary.html#2532" class="Bound">A</a> <a id="2604" href="Data.Vec.N-ary.html#2544" class="Bound">B</a><a id="2605" class="Symbol">)</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2614" href="Data.Vec.N-ary.html#2567" class="Bound">n</a> <a id="2616" href="Data.Vec.N-ary.html#2532" class="Bound">A</a> <a id="2618" href="Data.Vec.N-ary.html#2556" class="Bound">C</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Data.Vec.N-ary.html#1040" class="Function">N-ary-level</a> <a id="2634" href="Data.Vec.N-ary.html#882" class="Generalizable">a</a> <a id="2636" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a> <a id="2638" href="Data.Vec.N-ary.html#2567" class="Bound">n</a><a id="2639" class="Symbol">)</a>
<a id="2641" href="Data.Vec.N-ary.html#2523" class="Function">Eqʰ</a> <a id="2645" href="Data.Vec.N-ary.html#2645" class="Bound">n</a> <a id="2647" href="Data.Vec.N-ary.html#2647" class="Bound Operator">_∼_</a> <a id="2651" href="Data.Vec.N-ary.html#2651" class="Bound">f</a> <a id="2653" href="Data.Vec.N-ary.html#2653" class="Bound">g</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Data.Vec.N-ary.html#1920" class="Function">∀ⁿʰ</a> <a id="2661" href="Data.Vec.N-ary.html#2645" class="Bound">n</a> <a id="2663" class="Symbol">(</a><a id="2664" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2671" class="Symbol">{</a><a id="2672" class="Argument">n</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Data.Vec.N-ary.html#2645" class="Bound">n</a><a id="2677" class="Symbol">}</a> <a id="2679" class="Symbol">λ</a> <a id="2681" href="Data.Vec.N-ary.html#2681" class="Bound">xs</a> <a id="2684" class="Symbol">→</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Data.Vec.N-ary.html#2651" class="Bound">f</a> <a id="2689" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2692" href="Data.Vec.N-ary.html#2681" class="Bound">xs</a><a id="2694" class="Symbol">)</a> <a id="2696" href="Data.Vec.N-ary.html#2647" class="Bound Operator">∼</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Data.Vec.N-ary.html#2653" class="Bound">g</a> <a id="2701" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2704" href="Data.Vec.N-ary.html#2681" class="Bound">xs</a><a id="2706" class="Symbol">))</a>

<a id="2710" class="Comment">------------------------------------------------------------------------</a>
<a id="2783" class="Comment">-- Some lemmas</a>

<a id="2799" class="Comment">-- The functions curryⁿ and _$ⁿ_ are inverses.</a>

<a id="left-inverse"></a><a id="2847" href="Data.Vec.N-ary.html#2847" class="Function">left-inverse</a> <a id="2860" class="Symbol">:</a> <a id="2862" class="Symbol">∀</a> <a id="2864" class="Symbol">{</a><a id="2865" href="Data.Vec.N-ary.html#2865" class="Bound">n</a><a id="2866" class="Symbol">}</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Data.Vec.N-ary.html#2869" class="Bound">f</a> <a id="2871" class="Symbol">:</a> <a id="2873" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2877" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="2879" href="Data.Vec.N-ary.html#2865" class="Bound">n</a> <a id="2881" class="Symbol">→</a> <a id="2883" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">→</a>
               <a id="2903" class="Symbol">∀</a> <a id="2905" href="Data.Vec.N-ary.html#2905" class="Bound">xs</a> <a id="2908" class="Symbol">→</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2918" href="Data.Vec.N-ary.html#2869" class="Bound">f</a> <a id="2920" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2923" href="Data.Vec.N-ary.html#2905" class="Bound">xs</a><a id="2925" class="Symbol">)</a> <a id="2927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2929" href="Data.Vec.N-ary.html#2869" class="Bound">f</a> <a id="2931" href="Data.Vec.N-ary.html#2905" class="Bound">xs</a>
<a id="2934" href="Data.Vec.N-ary.html#2847" class="Function">left-inverse</a> <a id="2947" href="Data.Vec.N-ary.html#2947" class="Bound">f</a> <a id="2949" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="2958" class="Symbol">=</a> <a id="2960" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2965" href="Data.Vec.N-ary.html#2847" class="Function">left-inverse</a> <a id="2978" href="Data.Vec.N-ary.html#2978" class="Bound">f</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Data.Vec.N-ary.html#2981" class="Bound">x</a> <a id="2983" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2985" href="Data.Vec.N-ary.html#2985" class="Bound">xs</a><a id="2987" class="Symbol">)</a> <a id="2989" class="Symbol">=</a> <a id="2991" href="Data.Vec.N-ary.html#2847" class="Function">left-inverse</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Data.Vec.N-ary.html#2978" class="Bound">f</a> <a id="3007" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3009" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="3013" href="Data.Vec.N-ary.html#2981" class="Bound">x</a><a id="3014" class="Symbol">)</a> <a id="3016" href="Data.Vec.N-ary.html#2985" class="Bound">xs</a>

<a id="right-inverse"></a><a id="3020" href="Data.Vec.N-ary.html#3020" class="Function">right-inverse</a> <a id="3034" class="Symbol">:</a> <a id="3036" class="Symbol">∀</a> <a id="3038" href="Data.Vec.N-ary.html#3038" class="Bound">n</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Data.Vec.N-ary.html#3041" class="Bound">f</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3051" href="Data.Vec.N-ary.html#3038" class="Bound">n</a> <a id="3053" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="3055" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">→</a>
                <a id="3076" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="3079" href="Data.Vec.N-ary.html#3038" class="Bound">n</a> <a id="3081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Data.Vec.N-ary.html#1513" class="Function Operator">_$ⁿ_</a> <a id="3099" class="Symbol">{</a><a id="3100" class="Argument">n</a> <a id="3102" class="Symbol">=</a> <a id="3104" href="Data.Vec.N-ary.html#3038" class="Bound">n</a><a id="3105" class="Symbol">}</a> <a id="3107" href="Data.Vec.N-ary.html#3041" class="Bound">f</a><a id="3108" class="Symbol">))</a> <a id="3111" href="Data.Vec.N-ary.html#3041" class="Bound">f</a>
<a id="3113" href="Data.Vec.N-ary.html#3020" class="Function">right-inverse</a> <a id="3127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3135" href="Data.Vec.N-ary.html#3135" class="Bound">f</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3144" href="Data.Vec.N-ary.html#3020" class="Function">right-inverse</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3163" href="Data.Vec.N-ary.html#3163" class="Bound">n</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Data.Vec.N-ary.html#3166" class="Bound">f</a> <a id="3168" class="Symbol">=</a> <a id="3170" class="Symbol">λ</a> <a id="3172" href="Data.Vec.N-ary.html#3172" class="Bound">x</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Data.Vec.N-ary.html#3020" class="Function">right-inverse</a> <a id="3190" href="Data.Vec.N-ary.html#3163" class="Bound">n</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Data.Vec.N-ary.html#3166" class="Bound">f</a> <a id="3195" href="Data.Vec.N-ary.html#3172" class="Bound">x</a><a id="3196" class="Symbol">)</a>

<a id="3199" class="Comment">-- ∀ⁿ can be expressed in an &quot;uncurried&quot; way.</a>

<a id="uncurry-∀ⁿ"></a><a id="3246" href="Data.Vec.N-ary.html#3246" class="Function">uncurry-∀ⁿ</a> <a id="3257" class="Symbol">:</a> <a id="3259" class="Symbol">∀</a> <a id="3261" href="Data.Vec.N-ary.html#3261" class="Bound">n</a> <a id="3263" class="Symbol">{</a><a id="3264" href="Data.Vec.N-ary.html#3264" class="Bound">P</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3274" href="Data.Vec.N-ary.html#3261" class="Bound">n</a> <a id="3276" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3283" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="3284" class="Symbol">)}</a> <a id="3287" class="Symbol">→</a>
             <a id="3302" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="3305" href="Data.Vec.N-ary.html#3261" class="Bound">n</a> <a id="3307" href="Data.Vec.N-ary.html#3264" class="Bound">P</a> <a id="3309" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="3311" class="Symbol">(∀</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.Vec.N-ary.html#3315" class="Bound">xs</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3324" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="3326" href="Data.Vec.N-ary.html#3261" class="Bound">n</a><a id="3327" class="Symbol">)</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Data.Vec.N-ary.html#3264" class="Bound">P</a> <a id="3333" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="3336" href="Data.Vec.N-ary.html#3315" class="Bound">xs</a><a id="3338" class="Symbol">)</a>
<a id="3340" href="Data.Vec.N-ary.html#3246" class="Function">uncurry-∀ⁿ</a> <a id="3351" class="Symbol">{</a><a id="3352" href="Data.Vec.N-ary.html#3352" class="Bound">a</a><a id="3353" class="Symbol">}</a> <a id="3355" class="Symbol">{</a><a id="3356" href="Data.Vec.N-ary.html#3356" class="Bound">A</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">{</a><a id="3360" href="Data.Vec.N-ary.html#3360" class="Bound">ℓ</a><a id="3361" class="Symbol">}</a> <a id="3363" href="Data.Vec.N-ary.html#3363" class="Bound">n</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Data.Vec.N-ary.html#3393" class="Function">⇒</a> <a id="3374" href="Data.Vec.N-ary.html#3363" class="Bound">n</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Data.Vec.N-ary.html#3539" class="Function">⇐</a> <a id="3380" href="Data.Vec.N-ary.html#3363" class="Bound">n</a><a id="3381" class="Symbol">)</a>
  <a id="3385" class="Keyword">where</a>
  <a id="3393" href="Data.Vec.N-ary.html#3393" class="Function">⇒</a> <a id="3395" class="Symbol">:</a> <a id="3397" class="Symbol">∀</a> <a id="3399" href="Data.Vec.N-ary.html#3399" class="Bound">n</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Data.Vec.N-ary.html#3402" class="Bound">P</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3412" href="Data.Vec.N-ary.html#3399" class="Bound">n</a> <a id="3414" href="Data.Vec.N-ary.html#3356" class="Bound">A</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3421" href="Data.Vec.N-ary.html#3360" class="Bound">ℓ</a><a id="3422" class="Symbol">)}</a> <a id="3425" class="Symbol">→</a>
      <a id="3433" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="3436" href="Data.Vec.N-ary.html#3399" class="Bound">n</a> <a id="3438" href="Data.Vec.N-ary.html#3402" class="Bound">P</a> <a id="3440" class="Symbol">→</a> <a id="3442" class="Symbol">(∀</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Data.Vec.N-ary.html#3446" class="Bound">xs</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3455" href="Data.Vec.N-ary.html#3356" class="Bound">A</a> <a id="3457" href="Data.Vec.N-ary.html#3399" class="Bound">n</a><a id="3458" class="Symbol">)</a> <a id="3460" class="Symbol">→</a> <a id="3462" href="Data.Vec.N-ary.html#3402" class="Bound">P</a> <a id="3464" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="3467" href="Data.Vec.N-ary.html#3446" class="Bound">xs</a><a id="3469" class="Symbol">)</a>
  <a id="3473" href="Data.Vec.N-ary.html#3393" class="Function">⇒</a> <a id="3475" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3483" href="Data.Vec.N-ary.html#3483" class="Bound">p</a> <a id="3485" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3494" class="Symbol">=</a> <a id="3496" href="Data.Vec.N-ary.html#3483" class="Bound">p</a>
  <a id="3500" href="Data.Vec.N-ary.html#3393" class="Function">⇒</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3507" href="Data.Vec.N-ary.html#3507" class="Bound">n</a><a id="3508" class="Symbol">)</a> <a id="3510" href="Data.Vec.N-ary.html#3510" class="Bound">p</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.Vec.N-ary.html#3513" class="Bound">x</a> <a id="3515" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3517" href="Data.Vec.N-ary.html#3517" class="Bound">xs</a><a id="3519" class="Symbol">)</a> <a id="3521" class="Symbol">=</a> <a id="3523" href="Data.Vec.N-ary.html#3393" class="Function">⇒</a> <a id="3525" href="Data.Vec.N-ary.html#3507" class="Bound">n</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Data.Vec.N-ary.html#3510" class="Bound">p</a> <a id="3530" href="Data.Vec.N-ary.html#3513" class="Bound">x</a><a id="3531" class="Symbol">)</a> <a id="3533" href="Data.Vec.N-ary.html#3517" class="Bound">xs</a>

  <a id="3539" href="Data.Vec.N-ary.html#3539" class="Function">⇐</a> <a id="3541" class="Symbol">:</a> <a id="3543" class="Symbol">∀</a> <a id="3545" href="Data.Vec.N-ary.html#3545" class="Bound">n</a> <a id="3547" class="Symbol">{</a><a id="3548" href="Data.Vec.N-ary.html#3548" class="Bound">P</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3558" href="Data.Vec.N-ary.html#3545" class="Bound">n</a> <a id="3560" href="Data.Vec.N-ary.html#3356" class="Bound">A</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3567" href="Data.Vec.N-ary.html#3360" class="Bound">ℓ</a><a id="3568" class="Symbol">)}</a> <a id="3571" class="Symbol">→</a>
      <a id="3579" class="Symbol">(∀</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Data.Vec.N-ary.html#3583" class="Bound">xs</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3592" href="Data.Vec.N-ary.html#3356" class="Bound">A</a> <a id="3594" href="Data.Vec.N-ary.html#3545" class="Bound">n</a><a id="3595" class="Symbol">)</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Data.Vec.N-ary.html#3548" class="Bound">P</a> <a id="3601" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="3604" href="Data.Vec.N-ary.html#3583" class="Bound">xs</a><a id="3606" class="Symbol">)</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="3613" href="Data.Vec.N-ary.html#3545" class="Bound">n</a> <a id="3615" href="Data.Vec.N-ary.html#3548" class="Bound">P</a>
  <a id="3619" href="Data.Vec.N-ary.html#3539" class="Function">⇐</a> <a id="3621" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3629" href="Data.Vec.N-ary.html#3629" class="Bound">p</a> <a id="3631" class="Symbol">=</a> <a id="3633" href="Data.Vec.N-ary.html#3629" class="Bound">p</a> <a id="3635" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="3640" href="Data.Vec.N-ary.html#3539" class="Function">⇐</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3647" href="Data.Vec.N-ary.html#3647" class="Bound">n</a><a id="3648" class="Symbol">)</a> <a id="3650" href="Data.Vec.N-ary.html#3650" class="Bound">p</a> <a id="3652" class="Symbol">=</a> <a id="3654" class="Symbol">λ</a> <a id="3656" href="Data.Vec.N-ary.html#3656" class="Bound">x</a> <a id="3658" class="Symbol">→</a> <a id="3660" href="Data.Vec.N-ary.html#3539" class="Function">⇐</a> <a id="3662" href="Data.Vec.N-ary.html#3647" class="Bound">n</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Data.Vec.N-ary.html#3650" class="Bound">p</a> <a id="3667" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3669" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="3673" href="Data.Vec.N-ary.html#3656" class="Bound">x</a><a id="3674" class="Symbol">)</a>

<a id="3677" class="Comment">-- ∃ⁿ can be expressed in an &quot;uncurried&quot; way.</a>

<a id="uncurry-∃ⁿ"></a><a id="3724" href="Data.Vec.N-ary.html#3724" class="Function">uncurry-∃ⁿ</a> <a id="3735" class="Symbol">:</a> <a id="3737" class="Symbol">∀</a> <a id="3739" href="Data.Vec.N-ary.html#3739" class="Bound">n</a> <a id="3741" class="Symbol">{</a><a id="3742" href="Data.Vec.N-ary.html#3742" class="Bound">P</a> <a id="3744" class="Symbol">:</a> <a id="3746" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3752" href="Data.Vec.N-ary.html#3739" class="Bound">n</a> <a id="3754" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="3756" class="Symbol">(</a><a id="3757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3761" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="3762" class="Symbol">)}</a> <a id="3765" class="Symbol">→</a>
             <a id="3780" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="3783" href="Data.Vec.N-ary.html#3739" class="Bound">n</a> <a id="3785" href="Data.Vec.N-ary.html#3742" class="Bound">P</a> <a id="3787" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="3789" class="Symbol">(</a><a id="3790" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3792" class="Symbol">λ</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Data.Vec.N-ary.html#3795" class="Bound">xs</a> <a id="3798" class="Symbol">:</a> <a id="3800" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3804" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="3806" href="Data.Vec.N-ary.html#3739" class="Bound">n</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Data.Vec.N-ary.html#3742" class="Bound">P</a> <a id="3813" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="3816" href="Data.Vec.N-ary.html#3795" class="Bound">xs</a><a id="3818" class="Symbol">)</a>
<a id="3820" href="Data.Vec.N-ary.html#3724" class="Function">uncurry-∃ⁿ</a> <a id="3831" class="Symbol">{</a><a id="3832" href="Data.Vec.N-ary.html#3832" class="Bound">a</a><a id="3833" class="Symbol">}</a> <a id="3835" class="Symbol">{</a><a id="3836" href="Data.Vec.N-ary.html#3836" class="Bound">A</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">{</a><a id="3840" href="Data.Vec.N-ary.html#3840" class="Bound">ℓ</a><a id="3841" class="Symbol">}</a> <a id="3843" href="Data.Vec.N-ary.html#3843" class="Bound">n</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Data.Vec.N-ary.html#3873" class="Function">⇒</a> <a id="3854" href="Data.Vec.N-ary.html#3843" class="Bound">n</a><a id="3855" class="Symbol">)</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Data.Vec.N-ary.html#4037" class="Function">⇐</a> <a id="3860" href="Data.Vec.N-ary.html#3843" class="Bound">n</a><a id="3861" class="Symbol">)</a>
  <a id="3865" class="Keyword">where</a>
  <a id="3873" href="Data.Vec.N-ary.html#3873" class="Function">⇒</a> <a id="3875" class="Symbol">:</a> <a id="3877" class="Symbol">∀</a> <a id="3879" href="Data.Vec.N-ary.html#3879" class="Bound">n</a> <a id="3881" class="Symbol">{</a><a id="3882" href="Data.Vec.N-ary.html#3882" class="Bound">P</a> <a id="3884" class="Symbol">:</a> <a id="3886" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3892" href="Data.Vec.N-ary.html#3879" class="Bound">n</a> <a id="3894" href="Data.Vec.N-ary.html#3836" class="Bound">A</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3901" href="Data.Vec.N-ary.html#3840" class="Bound">ℓ</a><a id="3902" class="Symbol">)}</a> <a id="3905" class="Symbol">→</a>
      <a id="3913" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="3916" href="Data.Vec.N-ary.html#3879" class="Bound">n</a> <a id="3918" href="Data.Vec.N-ary.html#3882" class="Bound">P</a> <a id="3920" class="Symbol">→</a> <a id="3922" class="Symbol">(</a><a id="3923" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3925" class="Symbol">λ</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Data.Vec.N-ary.html#3928" class="Bound">xs</a> <a id="3931" class="Symbol">:</a> <a id="3933" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3937" href="Data.Vec.N-ary.html#3836" class="Bound">A</a> <a id="3939" href="Data.Vec.N-ary.html#3879" class="Bound">n</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Data.Vec.N-ary.html#3882" class="Bound">P</a> <a id="3946" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="3949" href="Data.Vec.N-ary.html#3928" class="Bound">xs</a><a id="3951" class="Symbol">)</a>
  <a id="3955" href="Data.Vec.N-ary.html#3873" class="Function">⇒</a> <a id="3957" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3965" href="Data.Vec.N-ary.html#3965" class="Bound">p</a>       <a id="3973" class="Symbol">=</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="3979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3981" href="Data.Vec.N-ary.html#3965" class="Bound">p</a><a id="3982" class="Symbol">)</a>
  <a id="3986" href="Data.Vec.N-ary.html#3873" class="Function">⇒</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3993" href="Data.Vec.N-ary.html#3993" class="Bound">n</a><a id="3994" class="Symbol">)</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Data.Vec.N-ary.html#3997" class="Bound">x</a> <a id="3999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4001" href="Data.Vec.N-ary.html#4001" class="Bound">p</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">=</a> <a id="4006" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4020" href="Data.Vec.N-ary.html#3997" class="Bound">x</a><a id="4021" class="Symbol">)</a> <a id="4023" href="Function.Base.html#704" class="Function">id</a> <a id="4026" class="Symbol">(</a><a id="4027" href="Data.Vec.N-ary.html#3873" class="Function">⇒</a> <a id="4029" href="Data.Vec.N-ary.html#3993" class="Bound">n</a> <a id="4031" href="Data.Vec.N-ary.html#4001" class="Bound">p</a><a id="4032" class="Symbol">)</a>

  <a id="4037" href="Data.Vec.N-ary.html#4037" class="Function">⇐</a> <a id="4039" class="Symbol">:</a> <a id="4041" class="Symbol">∀</a> <a id="4043" href="Data.Vec.N-ary.html#4043" class="Bound">n</a> <a id="4045" class="Symbol">{</a><a id="4046" href="Data.Vec.N-ary.html#4046" class="Bound">P</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="4056" href="Data.Vec.N-ary.html#4043" class="Bound">n</a> <a id="4058" href="Data.Vec.N-ary.html#3836" class="Bound">A</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4065" href="Data.Vec.N-ary.html#3840" class="Bound">ℓ</a><a id="4066" class="Symbol">)}</a> <a id="4069" class="Symbol">→</a>
      <a id="4077" class="Symbol">(</a><a id="4078" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4080" class="Symbol">λ</a> <a id="4082" class="Symbol">(</a><a id="4083" href="Data.Vec.N-ary.html#4083" class="Bound">xs</a> <a id="4086" class="Symbol">:</a> <a id="4088" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4092" href="Data.Vec.N-ary.html#3836" class="Bound">A</a> <a id="4094" href="Data.Vec.N-ary.html#4043" class="Bound">n</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">→</a> <a id="4099" href="Data.Vec.N-ary.html#4046" class="Bound">P</a> <a id="4101" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="4104" href="Data.Vec.N-ary.html#4083" class="Bound">xs</a><a id="4106" class="Symbol">)</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Data.Vec.N-ary.html#2067" class="Function">∃ⁿ</a> <a id="4113" href="Data.Vec.N-ary.html#4043" class="Bound">n</a> <a id="4115" href="Data.Vec.N-ary.html#4046" class="Bound">P</a>
  <a id="4119" href="Data.Vec.N-ary.html#4037" class="Function">⇐</a> <a id="4121" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4129" class="Symbol">(</a><a id="4130" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="4133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4135" href="Data.Vec.N-ary.html#4135" class="Bound">p</a><a id="4136" class="Symbol">)</a>     <a id="4142" class="Symbol">=</a> <a id="4144" href="Data.Vec.N-ary.html#4135" class="Bound">p</a>
  <a id="4148" href="Data.Vec.N-ary.html#4037" class="Function">⇐</a> <a id="4150" class="Symbol">(</a><a id="4151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4155" href="Data.Vec.N-ary.html#4155" class="Bound">n</a><a id="4156" class="Symbol">)</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Data.Vec.N-ary.html#4159" class="Bound">x</a> <a id="4161" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4163" href="Data.Vec.N-ary.html#4163" class="Bound">xs</a> <a id="4166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4168" href="Data.Vec.N-ary.html#4168" class="Bound">p</a><a id="4169" class="Symbol">)</a> <a id="4171" class="Symbol">=</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Data.Vec.N-ary.html#4159" class="Bound">x</a> <a id="4176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4178" href="Data.Vec.N-ary.html#4037" class="Function">⇐</a> <a id="4180" href="Data.Vec.N-ary.html#4155" class="Bound">n</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Data.Vec.N-ary.html#4163" class="Bound">xs</a> <a id="4186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4188" href="Data.Vec.N-ary.html#4168" class="Bound">p</a><a id="4189" class="Symbol">))</a>

<a id="4193" class="Comment">-- Conversion preserves equality.</a>

<a id="4228" class="Keyword">module</a> <a id="4235" href="Data.Vec.N-ary.html#4235" class="Module">_</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Data.Vec.N-ary.html#4238" class="Bound Operator">_∼_</a> <a id="4242" class="Symbol">:</a> <a id="4244" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="4248" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a> <a id="4250" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a> <a id="4252" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Keyword">where</a>

  <a id="4264" href="Data.Vec.N-ary.html#4264" class="Function">curryⁿ-cong</a> <a id="4276" class="Symbol">:</a> <a id="4278" class="Symbol">∀</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Data.Vec.N-ary.html#4281" class="Bound">n</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">(</a><a id="4285" href="Data.Vec.N-ary.html#4285" class="Bound">f</a> <a id="4287" class="Symbol">:</a> <a id="4289" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4293" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4295" href="Data.Vec.N-ary.html#4281" class="Bound">n</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Data.Vec.N-ary.html#4248" class="Bound">B</a><a id="4300" class="Symbol">)</a> <a id="4302" class="Symbol">(</a><a id="4303" href="Data.Vec.N-ary.html#4303" class="Bound">g</a> <a id="4305" class="Symbol">:</a> <a id="4307" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4311" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4313" href="Data.Vec.N-ary.html#4281" class="Bound">n</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Data.Vec.N-ary.html#4250" class="Bound">C</a><a id="4318" class="Symbol">)</a> <a id="4320" class="Symbol">→</a>
                <a id="4338" class="Symbol">(∀</a> <a id="4341" href="Data.Vec.N-ary.html#4341" class="Bound">xs</a> <a id="4344" class="Symbol">→</a> <a id="4346" href="Data.Vec.N-ary.html#4285" class="Bound">f</a> <a id="4348" href="Data.Vec.N-ary.html#4341" class="Bound">xs</a> <a id="4351" href="Data.Vec.N-ary.html#4238" class="Bound Operator">∼</a> <a id="4353" href="Data.Vec.N-ary.html#4303" class="Bound">g</a> <a id="4355" href="Data.Vec.N-ary.html#4341" class="Bound">xs</a><a id="4357" class="Symbol">)</a> <a id="4359" class="Symbol">→</a>
                <a id="4377" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="4380" href="Data.Vec.N-ary.html#4281" class="Bound">n</a> <a id="4382" href="Data.Vec.N-ary.html#4238" class="Bound Operator">_∼_</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="4394" href="Data.Vec.N-ary.html#4285" class="Bound">f</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">(</a><a id="4398" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="4405" href="Data.Vec.N-ary.html#4303" class="Bound">g</a><a id="4406" class="Symbol">)</a>
  <a id="4410" href="Data.Vec.N-ary.html#4264" class="Function">curryⁿ-cong</a> <a id="4422" class="Symbol">{</a><a id="4423" class="Argument">n</a> <a id="4425" class="Symbol">=</a> <a id="4427" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4431" class="Symbol">}</a>  <a id="4434" href="Data.Vec.N-ary.html#4434" class="Bound">f</a> <a id="4436" href="Data.Vec.N-ary.html#4436" class="Bound">g</a> <a id="4438" href="Data.Vec.N-ary.html#4438" class="Bound">hyp</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="Data.Vec.N-ary.html#4438" class="Bound">hyp</a> <a id="4448" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="4453" href="Data.Vec.N-ary.html#4264" class="Function">curryⁿ-cong</a> <a id="4465" class="Symbol">{</a><a id="4466" class="Argument">n</a> <a id="4468" class="Symbol">=</a> <a id="4470" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4474" href="Data.Vec.N-ary.html#4474" class="Bound">n</a><a id="4475" class="Symbol">}</a> <a id="4477" href="Data.Vec.N-ary.html#4477" class="Bound">f</a> <a id="4479" href="Data.Vec.N-ary.html#4479" class="Bound">g</a> <a id="4481" href="Data.Vec.N-ary.html#4481" class="Bound">hyp</a> <a id="4485" class="Symbol">=</a> <a id="4487" class="Symbol">λ</a> <a id="4489" href="Data.Vec.N-ary.html#4489" class="Bound">x</a> <a id="4491" class="Symbol">→</a>
    <a id="4497" href="Data.Vec.N-ary.html#4264" class="Function">curryⁿ-cong</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Data.Vec.N-ary.html#4477" class="Bound">f</a> <a id="4512" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4514" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4518" href="Data.Vec.N-ary.html#4489" class="Bound">x</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">(</a><a id="4522" href="Data.Vec.N-ary.html#4479" class="Bound">g</a> <a id="4524" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4526" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4530" href="Data.Vec.N-ary.html#4489" class="Bound">x</a><a id="4531" class="Symbol">)</a> <a id="4533" class="Symbol">(λ</a> <a id="4536" href="Data.Vec.N-ary.html#4536" class="Bound">xs</a> <a id="4539" class="Symbol">→</a> <a id="4541" href="Data.Vec.N-ary.html#4481" class="Bound">hyp</a> <a id="4545" class="Symbol">(</a><a id="4546" href="Data.Vec.N-ary.html#4489" class="Bound">x</a> <a id="4548" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4550" href="Data.Vec.N-ary.html#4536" class="Bound">xs</a><a id="4552" class="Symbol">))</a>

  <a id="4558" href="Data.Vec.N-ary.html#4558" class="Function">curryⁿ-cong⁻¹</a> <a id="4572" class="Symbol">:</a> <a id="4574" class="Symbol">∀</a> <a id="4576" class="Symbol">{</a><a id="4577" href="Data.Vec.N-ary.html#4577" class="Bound">n</a><a id="4578" class="Symbol">}</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Data.Vec.N-ary.html#4581" class="Bound">f</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4589" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4591" href="Data.Vec.N-ary.html#4577" class="Bound">n</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Data.Vec.N-ary.html#4248" class="Bound">B</a><a id="4596" class="Symbol">)</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Data.Vec.N-ary.html#4599" class="Bound">g</a> <a id="4601" class="Symbol">:</a> <a id="4603" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4607" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4609" href="Data.Vec.N-ary.html#4577" class="Bound">n</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Data.Vec.N-ary.html#4250" class="Bound">C</a><a id="4614" class="Symbol">)</a> <a id="4616" class="Symbol">→</a>
                  <a id="4636" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="4639" href="Data.Vec.N-ary.html#4577" class="Bound">n</a> <a id="4641" href="Data.Vec.N-ary.html#4238" class="Bound Operator">_∼_</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="4653" href="Data.Vec.N-ary.html#4581" class="Bound">f</a><a id="4654" class="Symbol">)</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="4664" href="Data.Vec.N-ary.html#4599" class="Bound">g</a><a id="4665" class="Symbol">)</a> <a id="4667" class="Symbol">→</a>
                  <a id="4687" class="Symbol">∀</a> <a id="4689" href="Data.Vec.N-ary.html#4689" class="Bound">xs</a> <a id="4692" class="Symbol">→</a> <a id="4694" href="Data.Vec.N-ary.html#4581" class="Bound">f</a> <a id="4696" href="Data.Vec.N-ary.html#4689" class="Bound">xs</a> <a id="4699" href="Data.Vec.N-ary.html#4238" class="Bound Operator">∼</a> <a id="4701" href="Data.Vec.N-ary.html#4599" class="Bound">g</a> <a id="4703" href="Data.Vec.N-ary.html#4689" class="Bound">xs</a>
  <a id="4708" href="Data.Vec.N-ary.html#4558" class="Function">curryⁿ-cong⁻¹</a> <a id="4722" href="Data.Vec.N-ary.html#4722" class="Bound">f</a> <a id="4724" href="Data.Vec.N-ary.html#4724" class="Bound">g</a> <a id="4726" href="Data.Vec.N-ary.html#4726" class="Bound">hyp</a> <a id="4730" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="4739" class="Symbol">=</a> <a id="4741" href="Data.Vec.N-ary.html#4726" class="Bound">hyp</a>
  <a id="4747" href="Data.Vec.N-ary.html#4558" class="Function">curryⁿ-cong⁻¹</a> <a id="4761" href="Data.Vec.N-ary.html#4761" class="Bound">f</a> <a id="4763" href="Data.Vec.N-ary.html#4763" class="Bound">g</a> <a id="4765" href="Data.Vec.N-ary.html#4765" class="Bound">hyp</a> <a id="4769" class="Symbol">(</a><a id="4770" href="Data.Vec.N-ary.html#4770" class="Bound">x</a> <a id="4772" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4774" href="Data.Vec.N-ary.html#4774" class="Bound">xs</a><a id="4776" class="Symbol">)</a> <a id="4778" class="Symbol">=</a>
    <a id="4784" href="Data.Vec.N-ary.html#4558" class="Function">curryⁿ-cong⁻¹</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Data.Vec.N-ary.html#4761" class="Bound">f</a> <a id="4801" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4803" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4807" href="Data.Vec.N-ary.html#4770" class="Bound">x</a><a id="4808" class="Symbol">)</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Data.Vec.N-ary.html#4763" class="Bound">g</a> <a id="4813" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4815" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a> <a id="4819" href="Data.Vec.N-ary.html#4770" class="Bound">x</a><a id="4820" class="Symbol">)</a> <a id="4822" class="Symbol">(</a><a id="4823" href="Data.Vec.N-ary.html#4765" class="Bound">hyp</a> <a id="4827" href="Data.Vec.N-ary.html#4770" class="Bound">x</a><a id="4828" class="Symbol">)</a> <a id="4830" href="Data.Vec.N-ary.html#4774" class="Bound">xs</a>

  <a id="4836" href="Data.Vec.N-ary.html#4836" class="Function">appⁿ-cong</a> <a id="4846" class="Symbol">:</a> <a id="4848" class="Symbol">∀</a> <a id="4850" class="Symbol">{</a><a id="4851" href="Data.Vec.N-ary.html#4851" class="Bound">n</a><a id="4852" class="Symbol">}</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Data.Vec.N-ary.html#4855" class="Bound">f</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="4865" href="Data.Vec.N-ary.html#4851" class="Bound">n</a> <a id="4867" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4869" href="Data.Vec.N-ary.html#4248" class="Bound">B</a><a id="4870" class="Symbol">)</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Data.Vec.N-ary.html#4873" class="Bound">g</a> <a id="4875" class="Symbol">:</a> <a id="4877" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="4883" href="Data.Vec.N-ary.html#4851" class="Bound">n</a> <a id="4885" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4887" href="Data.Vec.N-ary.html#4250" class="Bound">C</a><a id="4888" class="Symbol">)</a> <a id="4890" class="Symbol">→</a>
              <a id="4906" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="4909" href="Data.Vec.N-ary.html#4851" class="Bound">n</a> <a id="4911" href="Data.Vec.N-ary.html#4238" class="Bound Operator">_∼_</a> <a id="4915" href="Data.Vec.N-ary.html#4855" class="Bound">f</a> <a id="4917" href="Data.Vec.N-ary.html#4873" class="Bound">g</a> <a id="4919" class="Symbol">→</a>
              <a id="4935" class="Symbol">(</a><a id="4936" href="Data.Vec.N-ary.html#4936" class="Bound">xs</a> <a id="4939" class="Symbol">:</a> <a id="4941" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4945" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="4947" href="Data.Vec.N-ary.html#4851" class="Bound">n</a><a id="4948" class="Symbol">)</a> <a id="4950" class="Symbol">→</a> <a id="4952" class="Symbol">(</a><a id="4953" href="Data.Vec.N-ary.html#4855" class="Bound">f</a> <a id="4955" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="4958" href="Data.Vec.N-ary.html#4936" class="Bound">xs</a><a id="4960" class="Symbol">)</a> <a id="4962" href="Data.Vec.N-ary.html#4238" class="Bound Operator">∼</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Data.Vec.N-ary.html#4873" class="Bound">g</a> <a id="4967" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="4970" href="Data.Vec.N-ary.html#4936" class="Bound">xs</a><a id="4972" class="Symbol">)</a>
  <a id="4976" href="Data.Vec.N-ary.html#4836" class="Function">appⁿ-cong</a> <a id="4986" href="Data.Vec.N-ary.html#4986" class="Bound">f</a> <a id="4988" href="Data.Vec.N-ary.html#4988" class="Bound">g</a> <a id="4990" href="Data.Vec.N-ary.html#4990" class="Bound">hyp</a> <a id="4994" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="5003" class="Symbol">=</a> <a id="5005" href="Data.Vec.N-ary.html#4990" class="Bound">hyp</a>
  <a id="5011" href="Data.Vec.N-ary.html#4836" class="Function">appⁿ-cong</a> <a id="5021" href="Data.Vec.N-ary.html#5021" class="Bound">f</a> <a id="5023" href="Data.Vec.N-ary.html#5023" class="Bound">g</a> <a id="5025" href="Data.Vec.N-ary.html#5025" class="Bound">hyp</a> <a id="5029" class="Symbol">(</a><a id="5030" href="Data.Vec.N-ary.html#5030" class="Bound">x</a> <a id="5032" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5034" href="Data.Vec.N-ary.html#5034" class="Bound">xs</a><a id="5036" class="Symbol">)</a> <a id="5038" class="Symbol">=</a> <a id="5040" href="Data.Vec.N-ary.html#4836" class="Function">appⁿ-cong</a> <a id="5050" class="Symbol">(</a><a id="5051" href="Data.Vec.N-ary.html#5021" class="Bound">f</a> <a id="5053" href="Data.Vec.N-ary.html#5030" class="Bound">x</a><a id="5054" class="Symbol">)</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Data.Vec.N-ary.html#5023" class="Bound">g</a> <a id="5059" href="Data.Vec.N-ary.html#5030" class="Bound">x</a><a id="5060" class="Symbol">)</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Data.Vec.N-ary.html#5025" class="Bound">hyp</a> <a id="5067" href="Data.Vec.N-ary.html#5030" class="Bound">x</a><a id="5068" class="Symbol">)</a> <a id="5070" href="Data.Vec.N-ary.html#5034" class="Bound">xs</a>

  <a id="5076" href="Data.Vec.N-ary.html#5076" class="Function">appⁿ-cong⁻¹</a> <a id="5088" class="Symbol">:</a> <a id="5090" class="Symbol">∀</a> <a id="5092" class="Symbol">{</a><a id="5093" href="Data.Vec.N-ary.html#5093" class="Bound">n</a><a id="5094" class="Symbol">}</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Data.Vec.N-ary.html#5097" class="Bound">f</a> <a id="5099" class="Symbol">:</a> <a id="5101" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5107" href="Data.Vec.N-ary.html#5093" class="Bound">n</a> <a id="5109" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5111" href="Data.Vec.N-ary.html#4248" class="Bound">B</a><a id="5112" class="Symbol">)</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Data.Vec.N-ary.html#5115" class="Bound">g</a> <a id="5117" class="Symbol">:</a> <a id="5119" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5125" href="Data.Vec.N-ary.html#5093" class="Bound">n</a> <a id="5127" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5129" href="Data.Vec.N-ary.html#4250" class="Bound">C</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a>
                <a id="5150" class="Symbol">((</a><a id="5152" href="Data.Vec.N-ary.html#5152" class="Bound">xs</a> <a id="5155" class="Symbol">:</a> <a id="5157" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5161" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5163" href="Data.Vec.N-ary.html#5093" class="Bound">n</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">→</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Data.Vec.N-ary.html#5097" class="Bound">f</a> <a id="5171" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="5174" href="Data.Vec.N-ary.html#5152" class="Bound">xs</a><a id="5176" class="Symbol">)</a> <a id="5178" href="Data.Vec.N-ary.html#4238" class="Bound Operator">∼</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Data.Vec.N-ary.html#5115" class="Bound">g</a> <a id="5183" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="5186" href="Data.Vec.N-ary.html#5152" class="Bound">xs</a><a id="5188" class="Symbol">))</a> <a id="5191" class="Symbol">→</a>
                <a id="5209" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="5212" href="Data.Vec.N-ary.html#5093" class="Bound">n</a> <a id="5214" href="Data.Vec.N-ary.html#4238" class="Bound Operator">_∼_</a> <a id="5218" href="Data.Vec.N-ary.html#5097" class="Bound">f</a> <a id="5220" href="Data.Vec.N-ary.html#5115" class="Bound">g</a>
  <a id="5224" href="Data.Vec.N-ary.html#5076" class="Function">appⁿ-cong⁻¹</a> <a id="5236" class="Symbol">{</a><a id="5237" class="Argument">n</a> <a id="5239" class="Symbol">=</a> <a id="5241" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5245" class="Symbol">}</a>  <a id="5248" href="Data.Vec.N-ary.html#5248" class="Bound">f</a> <a id="5250" href="Data.Vec.N-ary.html#5250" class="Bound">g</a> <a id="5252" href="Data.Vec.N-ary.html#5252" class="Bound">hyp</a> <a id="5256" class="Symbol">=</a> <a id="5258" href="Data.Vec.N-ary.html#5252" class="Bound">hyp</a> <a id="5262" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="5267" href="Data.Vec.N-ary.html#5076" class="Function">appⁿ-cong⁻¹</a> <a id="5279" class="Symbol">{</a><a id="5280" class="Argument">n</a> <a id="5282" class="Symbol">=</a> <a id="5284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5288" href="Data.Vec.N-ary.html#5288" class="Bound">n</a><a id="5289" class="Symbol">}</a> <a id="5291" href="Data.Vec.N-ary.html#5291" class="Bound">f</a> <a id="5293" href="Data.Vec.N-ary.html#5293" class="Bound">g</a> <a id="5295" href="Data.Vec.N-ary.html#5295" class="Bound">hyp</a> <a id="5299" class="Symbol">=</a> <a id="5301" class="Symbol">λ</a> <a id="5303" href="Data.Vec.N-ary.html#5303" class="Bound">x</a> <a id="5305" class="Symbol">→</a>
    <a id="5311" href="Data.Vec.N-ary.html#5076" class="Function">appⁿ-cong⁻¹</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Data.Vec.N-ary.html#5291" class="Bound">f</a> <a id="5326" href="Data.Vec.N-ary.html#5303" class="Bound">x</a><a id="5327" class="Symbol">)</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Data.Vec.N-ary.html#5293" class="Bound">g</a> <a id="5332" href="Data.Vec.N-ary.html#5303" class="Bound">x</a><a id="5333" class="Symbol">)</a> <a id="5335" class="Symbol">(λ</a> <a id="5338" href="Data.Vec.N-ary.html#5338" class="Bound">xs</a> <a id="5341" class="Symbol">→</a> <a id="5343" href="Data.Vec.N-ary.html#5295" class="Bound">hyp</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Data.Vec.N-ary.html#5303" class="Bound">x</a> <a id="5350" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="5352" href="Data.Vec.N-ary.html#5338" class="Bound">xs</a><a id="5354" class="Symbol">))</a>

<a id="5358" class="Comment">-- Eq and Eqʰ are equivalent.</a>

<a id="Eq-to-Eqʰ"></a><a id="5389" href="Data.Vec.N-ary.html#5389" class="Function">Eq-to-Eqʰ</a> <a id="5399" class="Symbol">:</a> <a id="5401" class="Symbol">∀</a> <a id="5403" href="Data.Vec.N-ary.html#5403" class="Bound">n</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Data.Vec.N-ary.html#5406" class="Bound Operator">_∼_</a> <a id="5410" class="Symbol">:</a> <a id="5412" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5416" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a> <a id="5418" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a> <a id="5420" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="5421" class="Symbol">)</a> <a id="5423" class="Symbol">{</a><a id="5424" href="Data.Vec.N-ary.html#5424" class="Bound">f</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5434" href="Data.Vec.N-ary.html#5403" class="Bound">n</a> <a id="5436" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5438" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="5439" class="Symbol">}</a> <a id="5441" class="Symbol">{</a><a id="5442" href="Data.Vec.N-ary.html#5442" class="Bound">g</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5452" href="Data.Vec.N-ary.html#5403" class="Bound">n</a> <a id="5454" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5456" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a><a id="5457" class="Symbol">}</a> <a id="5459" class="Symbol">→</a>
            <a id="5473" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="5476" href="Data.Vec.N-ary.html#5403" class="Bound">n</a> <a id="5478" href="Data.Vec.N-ary.html#5406" class="Bound Operator">_∼_</a> <a id="5482" href="Data.Vec.N-ary.html#5424" class="Bound">f</a> <a id="5484" href="Data.Vec.N-ary.html#5442" class="Bound">g</a> <a id="5486" class="Symbol">→</a> <a id="5488" href="Data.Vec.N-ary.html#2523" class="Function">Eqʰ</a> <a id="5492" href="Data.Vec.N-ary.html#5403" class="Bound">n</a> <a id="5494" href="Data.Vec.N-ary.html#5406" class="Bound Operator">_∼_</a> <a id="5498" href="Data.Vec.N-ary.html#5424" class="Bound">f</a> <a id="5500" href="Data.Vec.N-ary.html#5442" class="Bound">g</a>
<a id="5502" href="Data.Vec.N-ary.html#5389" class="Function">Eq-to-Eqʰ</a> <a id="5512" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5520" href="Data.Vec.N-ary.html#5520" class="Bound Operator">_∼_</a> <a id="5524" href="Data.Vec.N-ary.html#5524" class="Bound">eq</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Data.Vec.N-ary.html#5524" class="Bound">eq</a>
<a id="5532" href="Data.Vec.N-ary.html#5389" class="Function">Eq-to-Eqʰ</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5547" href="Data.Vec.N-ary.html#5547" class="Bound">n</a><a id="5548" class="Symbol">)</a> <a id="5550" href="Data.Vec.N-ary.html#5550" class="Bound Operator">_∼_</a> <a id="5554" href="Data.Vec.N-ary.html#5554" class="Bound">eq</a> <a id="5557" class="Symbol">=</a> <a id="5559" href="Data.Vec.N-ary.html#5389" class="Function">Eq-to-Eqʰ</a> <a id="5569" href="Data.Vec.N-ary.html#5547" class="Bound">n</a> <a id="5571" href="Data.Vec.N-ary.html#5550" class="Bound Operator">_∼_</a> <a id="5575" class="Symbol">(</a><a id="5576" href="Data.Vec.N-ary.html#5554" class="Bound">eq</a> <a id="5579" class="Symbol">_)</a>

<a id="Eqʰ-to-Eq"></a><a id="5583" href="Data.Vec.N-ary.html#5583" class="Function">Eqʰ-to-Eq</a> <a id="5593" class="Symbol">:</a> <a id="5595" class="Symbol">∀</a> <a id="5597" href="Data.Vec.N-ary.html#5597" class="Bound">n</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Data.Vec.N-ary.html#5600" class="Bound Operator">_∼_</a> <a id="5604" class="Symbol">:</a> <a id="5606" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5610" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a> <a id="5612" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a> <a id="5614" href="Data.Vec.N-ary.html#888" class="Generalizable">ℓ</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">{</a><a id="5618" href="Data.Vec.N-ary.html#5618" class="Bound">f</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5628" href="Data.Vec.N-ary.html#5597" class="Bound">n</a> <a id="5630" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5632" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="5633" class="Symbol">}</a> <a id="5635" class="Symbol">{</a><a id="5636" href="Data.Vec.N-ary.html#5636" class="Bound">g</a> <a id="5638" class="Symbol">:</a> <a id="5640" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5646" href="Data.Vec.N-ary.html#5597" class="Bound">n</a> <a id="5648" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5650" href="Data.Vec.N-ary.html#936" class="Generalizable">C</a><a id="5651" class="Symbol">}</a> <a id="5653" class="Symbol">→</a>
            <a id="5667" href="Data.Vec.N-ary.html#2523" class="Function">Eqʰ</a> <a id="5671" href="Data.Vec.N-ary.html#5597" class="Bound">n</a> <a id="5673" href="Data.Vec.N-ary.html#5600" class="Bound Operator">_∼_</a> <a id="5677" href="Data.Vec.N-ary.html#5618" class="Bound">f</a> <a id="5679" href="Data.Vec.N-ary.html#5636" class="Bound">g</a> <a id="5681" class="Symbol">→</a> <a id="5683" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a> <a id="5686" href="Data.Vec.N-ary.html#5597" class="Bound">n</a> <a id="5688" href="Data.Vec.N-ary.html#5600" class="Bound Operator">_∼_</a> <a id="5692" href="Data.Vec.N-ary.html#5618" class="Bound">f</a> <a id="5694" href="Data.Vec.N-ary.html#5636" class="Bound">g</a>
<a id="5696" href="Data.Vec.N-ary.html#5583" class="Function">Eqʰ-to-Eq</a> <a id="5706" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5714" href="Data.Vec.N-ary.html#5714" class="Bound Operator">_∼_</a> <a id="5718" href="Data.Vec.N-ary.html#5718" class="Bound">eq</a> <a id="5721" class="Symbol">=</a> <a id="5723" href="Data.Vec.N-ary.html#5718" class="Bound">eq</a>
<a id="5726" href="Data.Vec.N-ary.html#5583" class="Function">Eqʰ-to-Eq</a> <a id="5736" class="Symbol">(</a><a id="5737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5741" href="Data.Vec.N-ary.html#5741" class="Bound">n</a><a id="5742" class="Symbol">)</a> <a id="5744" href="Data.Vec.N-ary.html#5744" class="Bound Operator">_∼_</a> <a id="5748" href="Data.Vec.N-ary.html#5748" class="Bound">eq</a> <a id="5751" class="Symbol">=</a> <a id="5753" class="Symbol">λ</a> <a id="5755" href="Data.Vec.N-ary.html#5755" class="Bound">_</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Data.Vec.N-ary.html#5583" class="Function">Eqʰ-to-Eq</a> <a id="5769" href="Data.Vec.N-ary.html#5741" class="Bound">n</a> <a id="5771" href="Data.Vec.N-ary.html#5744" class="Bound Operator">_∼_</a> <a id="5775" href="Data.Vec.N-ary.html#5748" class="Bound">eq</a>

<a id="5779" class="Keyword">module</a> <a id="5786" href="Data.Vec.N-ary.html#5786" class="Module">_</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Data.Vec.N-ary.html#5789" class="Bound">ext</a> <a id="5793" class="Symbol">:</a> <a id="5795" class="Symbol">∀</a> <a id="5797" class="Symbol">{</a><a id="5798" href="Data.Vec.N-ary.html#5798" class="Bound">a</a> <a id="5800" href="Data.Vec.N-ary.html#5800" class="Bound">b</a><a id="5801" class="Symbol">}</a> <a id="5803" class="Symbol">→</a> <a id="5805" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="5820" href="Data.Vec.N-ary.html#5798" class="Bound">a</a> <a id="5822" href="Data.Vec.N-ary.html#5800" class="Bound">b</a><a id="5823" class="Symbol">)</a> <a id="5825" class="Keyword">where</a>

  <a id="5834" href="Data.Vec.N-ary.html#5834" class="Function">Vec↔N-ary</a> <a id="5844" class="Symbol">:</a> <a id="5846" class="Symbol">∀</a> <a id="5848" href="Data.Vec.N-ary.html#5848" class="Bound">n</a> <a id="5850" class="Symbol">→</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5857" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5859" href="Data.Vec.N-ary.html#5848" class="Bound">n</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a><a id="5864" class="Symbol">)</a> <a id="5866" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5868" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="5874" href="Data.Vec.N-ary.html#5848" class="Bound">n</a> <a id="5876" href="Data.Vec.N-ary.html#908" class="Generalizable">A</a> <a id="5878" href="Data.Vec.N-ary.html#922" class="Generalizable">B</a>
  <a id="5882" href="Data.Vec.N-ary.html#5834" class="Function">Vec↔N-ary</a> <a id="5892" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5897" class="Symbol">=</a> <a id="5899" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5905" class="Symbol">(λ</a> <a id="5908" href="Data.Vec.N-ary.html#5908" class="Bound">vxs</a> <a id="5912" class="Symbol">→</a> <a id="5914" href="Data.Vec.N-ary.html#5908" class="Bound">vxs</a> <a id="5918" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Function.Base.html#1638" class="Function">flip</a> <a id="5928" href="Function.Base.html#762" class="Function">constᵣ</a><a id="5934" class="Symbol">)</a> <a id="5936" class="Symbol">(λ</a> <a id="5939" href="Data.Vec.N-ary.html#5939" class="Bound">_</a> <a id="5941" class="Symbol">→</a> <a id="5943" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5947" class="Symbol">)</a>
    <a id="5953" class="Symbol">(λ</a> <a id="5956" href="Data.Vec.N-ary.html#5956" class="Bound">vxs</a> <a id="5960" class="Symbol">→</a> <a id="5962" href="Data.Vec.N-ary.html#5789" class="Bound">ext</a> <a id="5966" class="Symbol">λ</a> <a id="5968" class="Keyword">where</a> <a id="5974" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="5977" class="Symbol">→</a> <a id="5979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5983" class="Symbol">)</a>
  <a id="5987" href="Data.Vec.N-ary.html#5834" class="Function">Vec↔N-ary</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6002" href="Data.Vec.N-ary.html#6002" class="Bound">n</a><a id="6003" class="Symbol">)</a> <a id="6005" class="Symbol">=</a> <a id="6007" class="Keyword">let</a> <a id="6011" class="Keyword">open</a> <a id="6016" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="6024" class="Symbol">(</a><a id="6025" href="Data.Vec.N-ary.html#5834" class="Function">Vec↔N-ary</a> <a id="6035" href="Data.Vec.N-ary.html#6002" class="Bound">n</a><a id="6036" class="Symbol">)</a> <a id="6038" class="Keyword">in</a>
    <a id="6045" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="6051" class="Symbol">(λ</a> <a id="6054" href="Data.Vec.N-ary.html#6054" class="Bound">vxs</a> <a id="6058" href="Data.Vec.N-ary.html#6058" class="Bound">x</a> <a id="6060" class="Symbol">→</a> <a id="6062" href="Function.Bundles.html#7394" class="Function">to</a> <a id="6065" class="Symbol">λ</a> <a id="6067" href="Data.Vec.N-ary.html#6067" class="Bound">xs</a> <a id="6070" class="Symbol">→</a> <a id="6072" href="Data.Vec.N-ary.html#6054" class="Bound">vxs</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Data.Vec.N-ary.html#6058" class="Bound">x</a> <a id="6079" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6081" href="Data.Vec.N-ary.html#6067" class="Bound">xs</a><a id="6083" class="Symbol">))</a>
    <a id="6090" class="Symbol">(λ</a> <a id="6093" href="Data.Vec.N-ary.html#6093" class="Bound">any</a> <a id="6097" href="Data.Vec.N-ary.html#6097" class="Bound">xs</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Function.Bundles.html#7418" class="Function">from</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.Vec.N-ary.html#6093" class="Bound">any</a> <a id="6112" class="Symbol">(</a><a id="6113" href="Data.Vec.Base.html#1573" class="Function">head</a> <a id="6118" href="Data.Vec.N-ary.html#6097" class="Bound">xs</a><a id="6120" class="Symbol">))</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Data.Vec.Base.html#1617" class="Function">tail</a> <a id="6129" href="Data.Vec.N-ary.html#6097" class="Bound">xs</a><a id="6131" class="Symbol">))</a>
    <a id="6138" class="Symbol">(λ</a> <a id="6141" href="Data.Vec.N-ary.html#6141" class="Bound">any</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Data.Vec.N-ary.html#5789" class="Bound">ext</a> <a id="6151" class="Symbol">λ</a> <a id="6153" href="Data.Vec.N-ary.html#6153" class="Bound">x</a> <a id="6155" class="Symbol">→</a> <a id="6157" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="6174" class="Symbol">_)</a>
    <a id="6181" class="Symbol">(λ</a> <a id="6184" href="Data.Vec.N-ary.html#6184" class="Bound">vxs</a> <a id="6188" class="Symbol">→</a> <a id="6190" href="Data.Vec.N-ary.html#5789" class="Bound">ext</a> <a id="6194" class="Symbol">λ</a> <a id="6196" class="Keyword">where</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Data.Vec.N-ary.html#6203" class="Bound">x</a> <a id="6205" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6207" href="Data.Vec.N-ary.html#6207" class="Bound">xs</a><a id="6209" class="Symbol">)</a> <a id="6211" class="Symbol">→</a> <a id="6213" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6218" class="Symbol">(λ</a> <a id="6221" href="Data.Vec.N-ary.html#6221" class="Bound">f</a> <a id="6223" class="Symbol">→</a> <a id="6225" href="Data.Vec.N-ary.html#6221" class="Bound">f</a> <a id="6227" href="Data.Vec.N-ary.html#6207" class="Bound">xs</a><a id="6229" class="Symbol">)</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="6249" class="Symbol">(λ</a> <a id="6252" href="Data.Vec.N-ary.html#6252" class="Bound">ys</a> <a id="6255" class="Symbol">→</a> <a id="6257" href="Data.Vec.N-ary.html#6184" class="Bound">vxs</a> <a id="6261" class="Symbol">(</a><a id="6262" href="Data.Vec.N-ary.html#6203" class="Bound">x</a> <a id="6264" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6266" href="Data.Vec.N-ary.html#6252" class="Bound">ys</a><a id="6268" class="Symbol">))))</a>
</pre></body></html>

==> anc/Data.Vec.Relation.Binary.Pointwise.Inductive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Relation.Binary.Pointwise.Inductive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Inductive pointwise lifting of relations to vectors</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html" class="Module">Data.Vec.Relation.Binary.Pointwise.Inductive</a> <a id="332" class="Keyword">where</a>

<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="381" class="Symbol">;</a> <a id="383" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="414" class="Keyword">using</a> <a id="420" class="Symbol">(</a><a id="421" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="422" class="Symbol">;</a> <a id="424" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="428" class="Symbol">;</a> <a id="430" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="475" class="Symbol">;</a> <a id="477" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="489" class="Symbol">;</a> <a id="491" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="524" class="Symbol">as</a> <a id="527" class="Module">Vec</a> <a id="531" class="Keyword">hiding</a> <a id="538" class="Symbol">(</a><a id="539" href="Data.Vec.Base.html#6475" class="Function Operator">[_]</a><a id="542" class="Symbol">;</a> <a id="544" href="Data.Vec.Base.html#1573" class="Function">head</a><a id="548" class="Symbol">;</a> <a id="550" href="Data.Vec.Base.html#1617" class="Function">tail</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.Vec.Base.html#2947" class="Function">map</a><a id="559" class="Symbol">;</a> <a id="561" href="Data.Vec.Base.html#1668" class="Function">lookup</a><a id="567" class="Symbol">;</a> <a id="569" href="Data.Vec.Base.html#7771" class="Function">uncons</a><a id="575" class="Symbol">)</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Data.Vec.Relation.Unary.All.html" class="Module">Data.Vec.Relation.Unary.All</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a><a id="627" class="Symbol">;</a> <a id="629" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a><a id="631" class="Symbol">;</a> <a id="633" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a><a id="636" class="Symbol">)</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Level.html" class="Module">Level</a> <a id="656" class="Keyword">using</a> <a id="662" class="Symbol">(</a><a id="663" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="668" class="Symbol">;</a> <a id="670" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Function.Base.html" class="Module">Function.Base</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="711" class="Symbol">)</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="742" class="Keyword">using</a> <a id="748" class="Symbol">(</a><a id="749" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="752" class="Symbol">;</a> <a id="754" href="Function.Bundles.html#13138" class="Function">mk⇔</a><a id="757" class="Symbol">)</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="802" class="Symbol">;</a> <a id="804" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="807" class="Symbol">;</a> <a id="809" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="812" class="Symbol">)</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="850" class="Keyword">using</a> <a id="856" class="Symbol">(</a><a id="857" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="863" class="Symbol">;</a> <a id="865" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="917" class="Keyword">using</a> <a id="923" class="Symbol">(</a><a id="924" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="1033" class="Symbol">;</a> <a id="1035" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a><a id="1038" class="Symbol">)</a>
<a id="1040" class="Keyword">open</a> <a id="1045" class="Keyword">import</a> <a id="1052" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1095" class="Symbol">as</a> <a id="1098" class="Module">P</a> <a id="1100" class="Keyword">using</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1110" class="Symbol">)</a>
<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1151" class="Keyword">using</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1161" class="Symbol">;</a> <a id="1163" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="1174" class="Symbol">;</a> <a id="1176" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="1180" class="Symbol">)</a>
<a id="1182" class="Keyword">open</a> <a id="1187" class="Keyword">import</a> <a id="1194" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1209" class="Keyword">using</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="1220" class="Symbol">)</a>

<a id="1223" class="Keyword">private</a>
  <a id="1233" class="Keyword">variable</a>
    <a id="1246" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="1248" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1248" class="Generalizable">b</a> <a id="1250" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1250" class="Generalizable">c</a> <a id="1252" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1252" class="Generalizable">d</a> <a id="1254" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a> <a id="1256" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1256" class="Generalizable">ℓ₁</a> <a id="1259" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1259" class="Generalizable">ℓ₂</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1274" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1282" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a>
    <a id="1288" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1296" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1248" class="Generalizable">b</a>
    <a id="1302" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1302" class="Generalizable">C</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1310" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1250" class="Generalizable">c</a>
    <a id="1316" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1316" class="Generalizable">D</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1324" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1252" class="Generalizable">d</a>

<a id="1327" class="Comment">------------------------------------------------------------------------</a>
<a id="1400" class="Comment">-- Definition</a>

<a id="1415" class="Keyword">infixr</a> <a id="1422" class="Number">5</a> <a id="1424" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">_∷_</a>

<a id="1429" class="Keyword">data</a> <a id="Pointwise"></a><a id="1434" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1444" class="Symbol">{</a><a id="1445" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1445" class="Bound">a</a> <a id="1447" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1447" class="Bound">b</a> <a id="1449" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1449" class="Bound">ℓ</a><a id="1450" class="Symbol">}</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1453" class="Bound">A</a> <a id="1455" class="Symbol">:</a> <a id="1457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1461" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1445" class="Bound">a</a><a id="1462" class="Symbol">}</a> <a id="1464" class="Symbol">{</a><a id="1465" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1465" class="Bound">B</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1473" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1447" class="Bound">b</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1477" class="Bound Operator">_∼_</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1487" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1453" class="Bound">A</a> <a id="1489" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1465" class="Bound">B</a> <a id="1491" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1449" class="Bound">ℓ</a><a id="1492" class="Symbol">)</a> <a id="1494" class="Symbol">:</a>
               <a id="1511" class="Symbol">∀</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1514" class="Bound">m</a> <a id="1516" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1516" class="Bound">n</a><a id="1517" class="Symbol">}</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1520" class="Bound">xs</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1529" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1453" class="Bound">A</a> <a id="1531" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1514" class="Bound">m</a><a id="1532" class="Symbol">)</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1535" class="Bound">ys</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1544" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1465" class="Bound">B</a> <a id="1546" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1516" class="Bound">n</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1445" class="Bound">a</a> <a id="1558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1560" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1447" class="Bound">b</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1449" class="Bound">ℓ</a><a id="1565" class="Symbol">)</a>
               <a id="1582" class="Keyword">where</a>
  <a id="Pointwise.[]"></a><a id="1590" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>  <a id="1594" class="Symbol">:</a> <a id="1596" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1606" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1477" class="Bound Operator">_∼_</a> <a id="1610" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="1613" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="Pointwise._∷_"></a><a id="1618" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">_∷_</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">∀</a> <a id="1626" class="Symbol">{</a><a id="1627" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1627" class="Bound">m</a> <a id="1629" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1629" class="Bound">n</a> <a id="1631" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1631" class="Bound">x</a> <a id="1633" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1633" class="Bound">y</a><a id="1634" class="Symbol">}</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1637" class="Bound">xs</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1646" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1453" class="Bound">A</a> <a id="1648" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1627" class="Bound">m</a><a id="1649" class="Symbol">}</a> <a id="1651" class="Symbol">{</a><a id="1652" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1652" class="Bound">ys</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1661" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1465" class="Bound">B</a> <a id="1663" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1629" class="Bound">n</a><a id="1664" class="Symbol">}</a>
        <a id="1674" class="Symbol">(</a><a id="1675" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1675" class="Bound">x∼y</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1631" class="Bound">x</a> <a id="1683" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1477" class="Bound Operator">∼</a> <a id="1685" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1633" class="Bound">y</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1689" class="Bound">xs∼ys</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1707" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1477" class="Bound Operator">_∼_</a> <a id="1711" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1637" class="Bound">xs</a> <a id="1714" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1652" class="Bound">ys</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a>
        <a id="1728" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1738" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1477" class="Bound Operator">_∼_</a> <a id="1742" class="Symbol">(</a><a id="1743" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1631" class="Bound">x</a> <a id="1745" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1747" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1637" class="Bound">xs</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1633" class="Bound">y</a> <a id="1754" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1756" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1652" class="Bound">ys</a><a id="1758" class="Symbol">)</a>

<a id="1761" class="Comment">------------------------------------------------------------------------</a>
<a id="1834" class="Comment">-- Properties</a>

<a id="length-equal"></a><a id="1849" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1849" class="Function">length-equal</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">∀</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1867" class="Bound">m</a> <a id="1869" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1869" class="Bound">n</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1873" class="Bound Operator">_∼_</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1883" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="1885" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="1887" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="1888" class="Symbol">}</a> <a id="1890" class="Symbol">{</a><a id="1891" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1891" class="Bound">xs</a> <a id="1894" class="Symbol">:</a> <a id="1896" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1900" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="1902" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1867" class="Bound">m</a><a id="1903" class="Symbol">}</a> <a id="1905" class="Symbol">{</a><a id="1906" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1906" class="Bound">ys</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1915" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="1917" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1869" class="Bound">n</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">→</a>
               <a id="1937" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1947" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1873" class="Bound Operator">_∼_</a> <a id="1951" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1891" class="Bound">xs</a> <a id="1954" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1906" class="Bound">ys</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1867" class="Bound">m</a> <a id="1961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1963" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1869" class="Bound">n</a>
<a id="1965" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1849" class="Function">length-equal</a> <a id="1978" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>          <a id="1990" class="Symbol">=</a> <a id="1992" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="1999" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1849" class="Function">length-equal</a> <a id="2012" class="Symbol">(_</a> <a id="2015" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2017" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2017" class="Bound">xs∼ys</a><a id="2022" class="Symbol">)</a> <a id="2024" class="Symbol">=</a> <a id="2026" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="2033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1849" class="Function">length-equal</a> <a id="2051" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2017" class="Bound">xs∼ys</a><a id="2056" class="Symbol">)</a>

<a id="2059" class="Comment">------------------------------------------------------------------------</a>
<a id="2132" class="Comment">-- Operations</a>

<a id="2147" class="Keyword">module</a> <a id="2154" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2154" class="Module">_</a> <a id="2156" class="Symbol">{</a><a id="2157" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2167" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="2169" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="2171" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="2172" class="Symbol">}</a> <a id="2174" class="Keyword">where</a>

  <a id="2183" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2183" class="Function">head</a> <a id="2188" class="Symbol">:</a> <a id="2190" class="Symbol">∀</a> <a id="2192" class="Symbol">{</a><a id="2193" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2193" class="Bound">m</a> <a id="2195" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2195" class="Bound">n</a> <a id="2197" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2197" class="Bound">x</a> <a id="2199" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2199" class="Bound">y</a><a id="2200" class="Symbol">}</a> <a id="2202" class="Symbol">{</a><a id="2203" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2203" class="Bound">xs</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2212" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2167" class="Bound">A</a> <a id="2214" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2193" class="Bound">m</a><a id="2215" class="Symbol">}</a> <a id="2217" class="Symbol">{</a><a id="2218" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2218" class="Bound">ys</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2227" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2169" class="Bound">B</a> <a id="2229" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2195" class="Bound">n</a><a id="2230" class="Symbol">}</a> <a id="2232" class="Symbol">→</a>
         <a id="2243" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2253" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2197" class="Bound">x</a> <a id="2260" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2262" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2203" class="Bound">xs</a><a id="2264" class="Symbol">)</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2199" class="Bound">y</a> <a id="2269" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2271" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2218" class="Bound">ys</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">→</a> <a id="2277" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2197" class="Bound">x</a> <a id="2279" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">∼</a> <a id="2281" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2199" class="Bound">y</a>
  <a id="2285" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2183" class="Function">head</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2291" class="Bound">x∼y</a> <a id="2295" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2297" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2297" class="Bound">xs∼ys</a><a id="2302" class="Symbol">)</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2291" class="Bound">x∼y</a>

  <a id="2313" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2313" class="Function">tail</a> <a id="2318" class="Symbol">:</a> <a id="2320" class="Symbol">∀</a> <a id="2322" class="Symbol">{</a><a id="2323" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2323" class="Bound">m</a> <a id="2325" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2325" class="Bound">n</a> <a id="2327" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2327" class="Bound">x</a> <a id="2329" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2329" class="Bound">y</a><a id="2330" class="Symbol">}</a> <a id="2332" class="Symbol">{</a><a id="2333" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2333" class="Bound">xs</a> <a id="2336" class="Symbol">:</a> <a id="2338" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2342" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2167" class="Bound">A</a> <a id="2344" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2323" class="Bound">m</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">{</a><a id="2348" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2348" class="Bound">ys</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2357" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2169" class="Bound">B</a> <a id="2359" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2325" class="Bound">n</a><a id="2360" class="Symbol">}</a> <a id="2362" class="Symbol">→</a>
         <a id="2373" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2383" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2387" class="Symbol">(</a><a id="2388" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2327" class="Bound">x</a> <a id="2390" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2392" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2333" class="Bound">xs</a><a id="2394" class="Symbol">)</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2329" class="Bound">y</a> <a id="2399" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2401" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2348" class="Bound">ys</a><a id="2403" class="Symbol">)</a> <a id="2405" class="Symbol">→</a> <a id="2407" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2417" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2421" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2333" class="Bound">xs</a> <a id="2424" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2348" class="Bound">ys</a>
  <a id="2429" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2313" class="Function">tail</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2435" class="Bound">x∼y</a> <a id="2439" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2441" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2441" class="Bound">xs∼ys</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2441" class="Bound">xs∼ys</a>

  <a id="2459" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2459" class="Function">uncons</a> <a id="2466" class="Symbol">:</a> <a id="2468" class="Symbol">∀</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2471" class="Bound">m</a> <a id="2473" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2473" class="Bound">n</a> <a id="2475" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2475" class="Bound">x</a> <a id="2477" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2477" class="Bound">y</a><a id="2478" class="Symbol">}</a> <a id="2480" class="Symbol">{</a><a id="2481" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2481" class="Bound">xs</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2490" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2167" class="Bound">A</a> <a id="2492" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2471" class="Bound">m</a><a id="2493" class="Symbol">}</a> <a id="2495" class="Symbol">{</a><a id="2496" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2496" class="Bound">ys</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2505" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2169" class="Bound">B</a> <a id="2507" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2473" class="Bound">n</a><a id="2508" class="Symbol">}</a> <a id="2510" class="Symbol">→</a>
           <a id="2523" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2533" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2475" class="Bound">x</a> <a id="2540" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2542" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2481" class="Bound">xs</a><a id="2544" class="Symbol">)</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2477" class="Bound">y</a> <a id="2549" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2551" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2496" class="Bound">ys</a><a id="2553" class="Symbol">)</a> <a id="2555" class="Symbol">→</a> <a id="2557" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2475" class="Bound">x</a> <a id="2559" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">∼</a> <a id="2561" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2477" class="Bound">y</a> <a id="2563" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2565" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2575" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2579" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2481" class="Bound">xs</a> <a id="2582" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2496" class="Bound">ys</a>
  <a id="2587" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2459" class="Function">uncons</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2598" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2183" class="Function">head</a> <a id="2603" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2605" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2313" class="Function">tail</a> <a id="2610" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="2615" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2615" class="Function">lookup</a> <a id="2622" class="Symbol">:</a> <a id="2624" class="Symbol">∀</a> <a id="2626" class="Symbol">{</a><a id="2627" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2627" class="Bound">n</a><a id="2628" class="Symbol">}</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2631" class="Bound">xs</a> <a id="2634" class="Symbol">:</a> <a id="2636" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2640" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2167" class="Bound">A</a> <a id="2642" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2627" class="Bound">n</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2646" class="Bound">ys</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2655" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2169" class="Bound">B</a> <a id="2657" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2627" class="Bound">n</a><a id="2658" class="Symbol">}</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2672" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2676" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2631" class="Bound">xs</a> <a id="2679" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2646" class="Bound">ys</a> <a id="2682" class="Symbol">→</a>
           <a id="2695" class="Symbol">∀</a> <a id="2697" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2697" class="Bound">i</a> <a id="2699" class="Symbol">→</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.Vec.Base.html#1668" class="Function">Vec.lookup</a> <a id="2713" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2631" class="Bound">xs</a> <a id="2716" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2697" class="Bound">i</a><a id="2717" class="Symbol">)</a> <a id="2719" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">∼</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Data.Vec.Base.html#1668" class="Function">Vec.lookup</a> <a id="2733" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2646" class="Bound">ys</a> <a id="2736" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2697" class="Bound">i</a><a id="2737" class="Symbol">)</a>
  <a id="2741" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2615" class="Function">lookup</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2749" class="Bound">x∼y</a> <a id="2753" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2755" class="Symbol">_)</a>     <a id="2762" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="2770" class="Symbol">=</a> <a id="2772" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2749" class="Bound">x∼y</a>
  <a id="2778" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2615" class="Function">lookup</a> <a id="2785" class="Symbol">(_</a>   <a id="2790" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2792" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2792" class="Bound">xs∼ys</a><a id="2797" class="Symbol">)</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2804" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2804" class="Bound">i</a><a id="2805" class="Symbol">)</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2615" class="Function">lookup</a> <a id="2816" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2792" class="Bound">xs∼ys</a> <a id="2822" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2804" class="Bound">i</a>

  <a id="2827" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2827" class="Function">map</a> <a id="2831" class="Symbol">:</a> <a id="2833" class="Symbol">∀</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2836" class="Bound">ℓ₂</a><a id="2838" class="Symbol">}</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2841" class="Bound Operator">_≈_</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2851" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2167" class="Bound">A</a> <a id="2853" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2169" class="Bound">B</a> <a id="2855" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2836" class="Bound">ℓ₂</a><a id="2857" class="Symbol">}</a> <a id="2859" class="Symbol">→</a>
        <a id="2869" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2841" class="Bound Operator">_≈_</a> <a id="2873" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2875" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2879" class="Symbol">→</a> <a id="2881" class="Symbol">∀</a> <a id="2883" class="Symbol">{</a><a id="2884" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2884" class="Bound">m</a> <a id="2886" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2886" class="Bound">n</a><a id="2887" class="Symbol">}</a> <a id="2889" class="Symbol">→</a> <a id="2891" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2901" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2841" class="Bound Operator">_≈_</a> <a id="2905" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2907" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="2917" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2157" class="Bound Operator">_∼_</a> <a id="2921" class="Symbol">{</a><a id="2922" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2884" class="Bound">m</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">{</a><a id="2926" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2886" class="Bound">n</a><a id="2927" class="Symbol">}</a>
  <a id="2931" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2827" class="Function">map</a> <a id="2935" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2935" class="Bound">∼₁⇒∼₂</a> <a id="2941" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>             <a id="2956" class="Symbol">=</a> <a id="2958" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="2963" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2827" class="Function">map</a> <a id="2967" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2967" class="Bound">∼₁⇒∼₂</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2974" class="Bound">x∼y</a> <a id="2978" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="2980" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2980" class="Bound">xs∼ys</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2967" class="Bound">∼₁⇒∼₂</a> <a id="2995" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2974" class="Bound">x∼y</a> <a id="2999" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3001" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2827" class="Function">map</a> <a id="3005" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2967" class="Bound">∼₁⇒∼₂</a> <a id="3011" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2980" class="Bound">xs∼ys</a>

<a id="3018" class="Comment">------------------------------------------------------------------------</a>
<a id="3091" class="Comment">-- Relational properties</a>

<a id="refl"></a><a id="3117" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a> <a id="3122" class="Symbol">:</a> <a id="3124" class="Symbol">∀</a> <a id="3126" class="Symbol">{</a><a id="3127" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3127" class="Bound Operator">_∼_</a> <a id="3131" class="Symbol">:</a> <a id="3133" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3137" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3139" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3140" class="Symbol">}</a> <a id="3142" class="Symbol">{</a><a id="3143" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3143" class="Bound">n</a><a id="3144" class="Symbol">}</a> <a id="3146" class="Symbol">→</a>
       <a id="3155" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="3165" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3127" class="Bound Operator">_∼_</a> <a id="3169" class="Symbol">→</a> <a id="3171" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="3181" class="Symbol">(</a><a id="3182" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3192" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3127" class="Bound Operator">_∼_</a> <a id="3196" class="Symbol">{</a><a id="3197" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3143" class="Bound">n</a><a id="3198" class="Symbol">})</a>
<a id="3201" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a> <a id="3206" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3206" class="Bound">∼-refl</a> <a id="3213" class="Symbol">{</a><a id="3214" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="3216" class="Symbol">}</a>      <a id="3223" class="Symbol">=</a> <a id="3225" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
<a id="3228" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a> <a id="3233" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3233" class="Bound">∼-refl</a> <a id="3240" class="Symbol">{</a><a id="3241" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3241" class="Bound">x</a> <a id="3243" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3245" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3245" class="Bound">xs</a><a id="3247" class="Symbol">}</a> <a id="3249" class="Symbol">=</a> <a id="3251" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3233" class="Bound">∼-refl</a> <a id="3258" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3260" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a> <a id="3265" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3233" class="Bound">∼-refl</a>

<a id="sym"></a><a id="3273" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3273" class="Function">sym</a> <a id="3277" class="Symbol">:</a> <a id="3279" class="Symbol">∀</a> <a id="3281" class="Symbol">{</a><a id="3282" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3282" class="Bound">P</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3290" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3292" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="3294" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3295" class="Symbol">}</a> <a id="3297" class="Symbol">{</a><a id="3298" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3298" class="Bound">Q</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3306" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="3308" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3310" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3311" class="Symbol">}</a> <a id="3313" class="Symbol">{</a><a id="3314" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3314" class="Bound">m</a> <a id="3316" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3316" class="Bound">n</a><a id="3317" class="Symbol">}</a> <a id="3319" class="Symbol">→</a>
      <a id="3327" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="3331" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3282" class="Bound">P</a> <a id="3333" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3298" class="Bound">Q</a> <a id="3335" class="Symbol">→</a> <a id="3337" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3352" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3282" class="Bound">P</a><a id="3353" class="Symbol">)</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3366" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3298" class="Bound">Q</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3314" class="Bound">m</a><a id="3370" class="Symbol">}</a> <a id="3372" class="Symbol">{</a><a id="3373" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3316" class="Bound">n</a><a id="3374" class="Symbol">})</a>
<a id="3377" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3273" class="Function">sym</a> <a id="3381" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3381" class="Bound">sm</a> <a id="3384" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>             <a id="3399" class="Symbol">=</a> <a id="3401" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
<a id="3404" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3273" class="Function">sym</a> <a id="3408" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3408" class="Bound">sm</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3412" class="Bound">x∼y</a> <a id="3416" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3418" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3418" class="Bound">xs∼ys</a><a id="3423" class="Symbol">)</a> <a id="3425" class="Symbol">=</a> <a id="3427" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3408" class="Bound">sm</a> <a id="3430" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3412" class="Bound">x∼y</a> <a id="3434" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3436" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3273" class="Function">sym</a> <a id="3440" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3408" class="Bound">sm</a> <a id="3443" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3418" class="Bound">xs∼ys</a>

<a id="trans"></a><a id="3450" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3450" class="Function">trans</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">∀</a> <a id="3460" class="Symbol">{</a><a id="3461" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3461" class="Bound">P</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3469" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3471" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="3473" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3474" class="Symbol">}</a> <a id="3476" class="Symbol">{</a><a id="3477" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3477" class="Bound">Q</a> <a id="3479" class="Symbol">:</a> <a id="3481" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3485" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="3487" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1302" class="Generalizable">C</a> <a id="3489" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3493" class="Bound">R</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3501" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3503" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1302" class="Generalizable">C</a> <a id="3505" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3506" class="Symbol">}</a> <a id="3508" class="Symbol">{</a><a id="3509" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3509" class="Bound">m</a> <a id="3511" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3511" class="Bound">n</a> <a id="3513" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3513" class="Bound">o</a><a id="3514" class="Symbol">}</a> <a id="3516" class="Symbol">→</a>
        <a id="3526" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="3532" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3461" class="Bound">P</a> <a id="3534" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3477" class="Bound">Q</a> <a id="3536" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3493" class="Bound">R</a> <a id="3538" class="Symbol">→</a>
        <a id="3548" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3565" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3461" class="Bound">P</a> <a id="3567" class="Symbol">{</a><a id="3568" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3509" class="Bound">m</a><a id="3569" class="Symbol">})</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3583" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3477" class="Bound">Q</a> <a id="3585" class="Symbol">{</a><a id="3586" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3511" class="Bound">n</a><a id="3587" class="Symbol">}</a> <a id="3589" class="Symbol">{</a><a id="3590" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3513" class="Bound">o</a><a id="3591" class="Symbol">})</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3605" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3493" class="Bound">R</a><a id="3606" class="Symbol">)</a>
<a id="3608" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3450" class="Function">trans</a> <a id="3614" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3614" class="Bound">trns</a> <a id="3619" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>             <a id="3634" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>             <a id="3649" class="Symbol">=</a> <a id="3651" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
<a id="3654" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3450" class="Function">trans</a> <a id="3660" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3660" class="Bound">trns</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3666" class="Bound">x∼y</a> <a id="3670" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3672" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3672" class="Bound">xs∼ys</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3680" class="Bound">y∼z</a> <a id="3684" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3686" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3686" class="Bound">ys∼zs</a><a id="3691" class="Symbol">)</a> <a id="3693" class="Symbol">=</a>
  <a id="3697" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3660" class="Bound">trns</a> <a id="3702" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3666" class="Bound">x∼y</a> <a id="3706" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3680" class="Bound">y∼z</a> <a id="3710" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="3712" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3450" class="Function">trans</a> <a id="3718" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3660" class="Bound">trns</a> <a id="3723" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3672" class="Bound">xs∼ys</a> <a id="3729" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3686" class="Bound">ys∼zs</a>

<a id="decidable"></a><a id="3736" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="3746" class="Symbol">:</a> <a id="3748" class="Symbol">∀</a> <a id="3750" class="Symbol">{</a><a id="3751" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3751" class="Bound Operator">_∼_</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3761" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="3763" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="3765" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="3766" class="Symbol">}</a> <a id="3768" class="Symbol">→</a>
            <a id="3782" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3792" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3751" class="Bound Operator">_∼_</a> <a id="3796" class="Symbol">→</a> <a id="3798" class="Symbol">∀</a> <a id="3800" class="Symbol">{</a><a id="3801" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3801" class="Bound">m</a> <a id="3803" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3803" class="Bound">n</a><a id="3804" class="Symbol">}</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="3829" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3751" class="Bound Operator">_∼_</a> <a id="3833" class="Symbol">{</a><a id="3834" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3801" class="Bound">m</a><a id="3835" class="Symbol">}</a> <a id="3837" class="Symbol">{</a><a id="3838" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3803" class="Bound">n</a><a id="3839" class="Symbol">})</a>
<a id="3842" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="3852" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3852" class="Bound">dec</a> <a id="3856" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3865" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3874" class="Symbol">=</a> <a id="3876" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3880" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
<a id="3883" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="3893" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3893" class="Bound">dec</a> <a id="3897" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3906" class="Symbol">(</a><a id="3907" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3907" class="Bound">y</a> <a id="3909" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3911" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3911" class="Bound">ys</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3920" class="Symbol">λ()</a>
<a id="3924" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="3934" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3934" class="Bound">dec</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3939" class="Bound">x</a> <a id="3941" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3943" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3943" class="Bound">xs</a><a id="3945" class="Symbol">)</a> <a id="3947" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3956" class="Symbol">=</a> <a id="3958" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3961" class="Symbol">λ()</a>
<a id="3965" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="3975" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3975" class="Bound">dec</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3980" class="Bound">x</a> <a id="3982" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3984" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3984" class="Bound">xs</a><a id="3986" class="Symbol">)</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3989" class="Bound">y</a> <a id="3991" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3993" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3993" class="Bound">ys</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">=</a>
  <a id="4001" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4015" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">_∷_</a><a id="4018" class="Symbol">)</a> <a id="4020" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#2459" class="Function">uncons</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3975" class="Bound">dec</a> <a id="4032" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3980" class="Bound">x</a> <a id="4034" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3989" class="Bound">y</a> <a id="4036" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="4042" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="4052" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3975" class="Bound">dec</a> <a id="4056" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3984" class="Bound">xs</a> <a id="4059" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3993" class="Bound">ys</a><a id="4061" class="Symbol">)</a>

<a id="4064" class="Comment">------------------------------------------------------------------------</a>
<a id="4137" class="Comment">-- Structures</a>

<a id="4152" class="Keyword">module</a> <a id="4159" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4159" class="Module">_</a> <a id="4161" class="Symbol">{</a><a id="4162" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4162" class="Bound Operator">_∼_</a> <a id="4166" class="Symbol">:</a> <a id="4168" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4172" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="4174" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="4175" class="Symbol">}</a> <a id="4177" class="Keyword">where</a>

  <a id="4186" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4186" class="Function">isEquivalence</a> <a id="4200" class="Symbol">:</a> <a id="4202" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4216" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4162" class="Bound Operator">_∼_</a> <a id="4220" class="Symbol">→</a> <a id="4222" class="Symbol">∀</a> <a id="4224" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4224" class="Bound">n</a> <a id="4226" class="Symbol">→</a>
                  <a id="4246" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="4271" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4162" class="Bound Operator">_∼_</a> <a id="4275" class="Symbol">{</a><a id="4276" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4224" class="Bound">n</a><a id="4277" class="Symbol">})</a>
  <a id="4282" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4186" class="Function">isEquivalence</a> <a id="4296" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4296" class="Bound">equiv</a> <a id="4302" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4302" class="Bound">n</a> <a id="4304" class="Symbol">=</a> <a id="4306" class="Keyword">record</a>
    <a id="4317" class="Symbol">{</a> <a id="4319" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="4325" class="Symbol">=</a> <a id="4327" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a>  <a id="4333" href="Relation.Binary.Structures.html#1596" class="Function">Eq.refl</a>
    <a id="4345" class="Symbol">;</a> <a id="4347" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="4353" class="Symbol">=</a> <a id="4355" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3273" class="Function">sym</a>   <a id="4361" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a>
    <a id="4372" class="Symbol">;</a> <a id="4374" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="4380" class="Symbol">=</a> <a id="4382" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3450" class="Function">trans</a> <a id="4388" href="Relation.Binary.Structures.html#1648" class="Function">Eq.trans</a>
    <a id="4401" class="Symbol">}</a> <a id="4403" class="Keyword">where</a> <a id="4409" class="Keyword">module</a> <a id="4416" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4416" class="Module">Eq</a> <a id="4419" class="Symbol">=</a> <a id="4421" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="4435" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4296" class="Bound">equiv</a>

  <a id="4444" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4444" class="Function">isDecEquivalence</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="4480" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4162" class="Bound Operator">_∼_</a> <a id="4484" class="Symbol">→</a> <a id="4486" class="Symbol">∀</a> <a id="4488" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4488" class="Bound">n</a> <a id="4490" class="Symbol">→</a>
                     <a id="4513" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="4541" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4162" class="Bound Operator">_∼_</a> <a id="4545" class="Symbol">{</a><a id="4546" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4488" class="Bound">n</a><a id="4547" class="Symbol">})</a>
  <a id="4552" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4444" class="Function">isDecEquivalence</a> <a id="4569" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4569" class="Bound">decEquiv</a> <a id="4578" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4578" class="Bound">n</a> <a id="4580" class="Symbol">=</a> <a id="4582" class="Keyword">record</a>
    <a id="4593" class="Symbol">{</a> <a id="4595" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="4609" class="Symbol">=</a> <a id="4611" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4186" class="Function">isEquivalence</a> <a id="4625" href="Relation.Binary.Structures.html#1915" class="Function">Eq.isEquivalence</a> <a id="4642" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4578" class="Bound">n</a>
    <a id="4648" class="Symbol">;</a> <a id="4650" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="4664" class="Symbol">=</a> <a id="4666" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3736" class="Function">decidable</a> <a id="4676" href="Relation.Binary.Structures.html#1949" class="Function Operator">Eq._≟_</a>
    <a id="4687" class="Symbol">}</a> <a id="4689" class="Keyword">where</a> <a id="4695" class="Keyword">module</a> <a id="4702" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4702" class="Module">Eq</a> <a id="4705" class="Symbol">=</a> <a id="4707" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="4724" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4569" class="Bound">decEquiv</a>

<a id="4734" class="Comment">------------------------------------------------------------------------</a>
<a id="4807" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="4819" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4819" class="Function">setoid</a> <a id="4826" class="Symbol">:</a> <a id="4828" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4835" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="4837" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4852" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="4857" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4859" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="4860" class="Symbol">)</a>
<a id="4862" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4819" class="Function">setoid</a> <a id="4869" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4869" class="Bound">S</a> <a id="4871" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4871" class="Bound">n</a> <a id="4873" class="Symbol">=</a> <a id="4875" class="Keyword">record</a>
   <a id="4885" class="Symbol">{</a> <a id="4887" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="4901" class="Symbol">=</a> <a id="4903" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4186" class="Function">isEquivalence</a> <a id="4917" href="Relation.Binary.Bundles.html#1203" class="Function">Eq.isEquivalence</a> <a id="4934" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4871" class="Bound">n</a>
   <a id="4939" class="Symbol">}</a> <a id="4941" class="Keyword">where</a> <a id="4947" class="Keyword">module</a> <a id="4954" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4954" class="Module">Eq</a> <a id="4957" class="Symbol">=</a> <a id="4959" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4966" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4869" class="Bound">S</a>

<a id="decSetoid"></a><a id="4969" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4969" class="Function">decSetoid</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="4991" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="4993" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="5011" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1246" class="Generalizable">a</a> <a id="5016" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5018" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="5019" class="Symbol">)</a>
<a id="5021" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4969" class="Function">decSetoid</a> <a id="5031" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5031" class="Bound">S</a> <a id="5033" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5033" class="Bound">n</a> <a id="5035" class="Symbol">=</a> <a id="5037" class="Keyword">record</a>
   <a id="5047" class="Symbol">{</a> <a id="5049" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="5066" class="Symbol">=</a> <a id="5068" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#4444" class="Function">isDecEquivalence</a> <a id="5085" href="Relation.Binary.Bundles.html#1680" class="Function">Eq.isDecEquivalence</a> <a id="5105" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5033" class="Bound">n</a>
   <a id="5110" class="Symbol">}</a> <a id="5112" class="Keyword">where</a> <a id="5118" class="Keyword">module</a> <a id="5125" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5125" class="Module">Eq</a> <a id="5128" class="Symbol">=</a> <a id="5130" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a> <a id="5140" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5031" class="Bound">S</a>

<a id="5143" class="Comment">------------------------------------------------------------------------</a>
<a id="5216" class="Comment">-- map</a>

<a id="5224" class="Keyword">module</a> <a id="5231" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5231" class="Module">_</a> <a id="5233" class="Symbol">{</a><a id="5234" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5234" class="Bound Operator">_∼₁_</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5245" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="5247" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="5249" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1256" class="Generalizable">ℓ₁</a><a id="5251" class="Symbol">}</a> <a id="5253" class="Symbol">{</a><a id="5254" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5254" class="Bound Operator">_∼₂_</a> <a id="5259" class="Symbol">:</a> <a id="5261" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5265" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1302" class="Generalizable">C</a> <a id="5267" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1316" class="Generalizable">D</a> <a id="5269" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1259" class="Generalizable">ℓ₂</a><a id="5271" class="Symbol">}</a>
         <a id="5282" class="Symbol">{</a><a id="5283" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5283" class="Bound">f</a> <a id="5285" class="Symbol">:</a> <a id="5287" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="5289" class="Symbol">→</a> <a id="5291" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1302" class="Generalizable">C</a><a id="5292" class="Symbol">}</a> <a id="5294" class="Symbol">{</a><a id="5295" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5295" class="Bound">g</a> <a id="5297" class="Symbol">:</a> <a id="5299" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="5301" class="Symbol">→</a> <a id="5303" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1316" class="Generalizable">D</a><a id="5304" class="Symbol">}</a>
         <a id="5315" class="Keyword">where</a>

  <a id="5324" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5324" class="Function">map⁺</a> <a id="5329" class="Symbol">:</a> <a id="5331" class="Symbol">(∀</a> <a id="5334" class="Symbol">{</a><a id="5335" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5335" class="Bound">x</a> <a id="5337" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5337" class="Bound">y</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5335" class="Bound">x</a> <a id="5344" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5234" class="Bound Operator">∼₁</a> <a id="5347" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5337" class="Bound">y</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5283" class="Bound">f</a> <a id="5353" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5335" class="Bound">x</a> <a id="5355" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5254" class="Bound Operator">∼₂</a> <a id="5358" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5295" class="Bound">g</a> <a id="5360" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5337" class="Bound">y</a><a id="5361" class="Symbol">)</a> <a id="5363" class="Symbol">→</a>
         <a id="5374" class="Symbol">∀</a> <a id="5376" class="Symbol">{</a><a id="5377" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5377" class="Bound">m</a> <a id="5379" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5379" class="Bound">n</a> <a id="5381" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5381" class="Bound">xs</a> <a id="5384" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5384" class="Bound">ys</a><a id="5386" class="Symbol">}</a> <a id="5388" class="Symbol">→</a> <a id="5390" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="5400" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5234" class="Bound Operator">_∼₁_</a> <a id="5405" class="Symbol">{</a><a id="5406" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5377" class="Bound">m</a><a id="5407" class="Symbol">}</a> <a id="5409" class="Symbol">{</a><a id="5410" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5379" class="Bound">n</a><a id="5411" class="Symbol">}</a> <a id="5413" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5381" class="Bound">xs</a> <a id="5416" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5384" class="Bound">ys</a> <a id="5419" class="Symbol">→</a>
         <a id="5430" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="5440" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5254" class="Bound Operator">_∼₂_</a> <a id="5445" class="Symbol">(</a><a id="5446" href="Data.Vec.Base.html#2947" class="Function">Vec.map</a> <a id="5454" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5283" class="Bound">f</a> <a id="5456" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5381" class="Bound">xs</a><a id="5458" class="Symbol">)</a> <a id="5460" class="Symbol">(</a><a id="5461" href="Data.Vec.Base.html#2947" class="Function">Vec.map</a> <a id="5469" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5295" class="Bound">g</a> <a id="5471" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5384" class="Bound">ys</a><a id="5473" class="Symbol">)</a>
  <a id="5477" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5324" class="Function">map⁺</a> <a id="5482" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5482" class="Bound">∼₁⇒∼₂</a> <a id="5488" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>             <a id="5503" class="Symbol">=</a> <a id="5505" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="5510" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5324" class="Function">map⁺</a> <a id="5515" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5515" class="Bound">∼₁⇒∼₂</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5522" class="Bound">x∼y</a> <a id="5526" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="5528" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5528" class="Bound">xs∼ys</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">=</a> <a id="5537" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5515" class="Bound">∼₁⇒∼₂</a> <a id="5543" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5522" class="Bound">x∼y</a> <a id="5547" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="5549" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5324" class="Function">map⁺</a> <a id="5554" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5515" class="Bound">∼₁⇒∼₂</a> <a id="5560" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5528" class="Bound">xs∼ys</a>

<a id="5567" class="Comment">------------------------------------------------------------------------</a>
<a id="5640" class="Comment">-- _++_</a>

<a id="5649" class="Keyword">module</a> <a id="5656" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5656" class="Module">_</a> <a id="5658" class="Symbol">{</a><a id="5659" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="5663" class="Symbol">:</a> <a id="5665" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5669" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="5671" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="5673" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="5674" class="Symbol">}</a> <a id="5676" class="Keyword">where</a>

  <a id="5685" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5685" class="Function">++⁺</a> <a id="5689" class="Symbol">:</a> <a id="5691" class="Symbol">∀</a> <a id="5693" class="Symbol">{</a><a id="5694" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5694" class="Bound">m</a> <a id="5696" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5696" class="Bound">n</a> <a id="5698" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5698" class="Bound">p</a> <a id="5700" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5700" class="Bound">q</a><a id="5701" class="Symbol">}</a>
        <a id="5711" class="Symbol">{</a><a id="5712" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5712" class="Bound">ws</a> <a id="5715" class="Symbol">:</a> <a id="5717" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5721" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="5723" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5694" class="Bound">m</a><a id="5724" class="Symbol">}</a> <a id="5726" class="Symbol">{</a><a id="5727" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5727" class="Bound">xs</a> <a id="5730" class="Symbol">:</a> <a id="5732" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5736" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="5738" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5698" class="Bound">p</a><a id="5739" class="Symbol">}</a> <a id="5741" class="Symbol">{</a><a id="5742" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5742" class="Bound">ys</a> <a id="5745" class="Symbol">:</a> <a id="5747" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5751" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="5753" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5696" class="Bound">n</a><a id="5754" class="Symbol">}</a> <a id="5756" class="Symbol">{</a><a id="5757" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5757" class="Bound">zs</a> <a id="5760" class="Symbol">:</a> <a id="5762" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5766" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="5768" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5700" class="Bound">q</a><a id="5769" class="Symbol">}</a> <a id="5771" class="Symbol">→</a>
        <a id="5781" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="5791" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="5795" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5712" class="Bound">ws</a> <a id="5798" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5727" class="Bound">xs</a> <a id="5801" class="Symbol">→</a> <a id="5803" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="5813" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="5817" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5742" class="Bound">ys</a> <a id="5820" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5757" class="Bound">zs</a> <a id="5823" class="Symbol">→</a>
        <a id="5833" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="5843" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5712" class="Bound">ws</a> <a id="5851" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="5854" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5742" class="Bound">ys</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5727" class="Bound">xs</a> <a id="5862" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="5865" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5757" class="Bound">zs</a><a id="5867" class="Symbol">)</a>
  <a id="5871" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5685" class="Function">++⁺</a> <a id="5875" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>            <a id="5889" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5889" class="Bound">ys∼zs</a> <a id="5895" class="Symbol">=</a> <a id="5897" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5889" class="Bound">ys∼zs</a>
  <a id="5905" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5685" class="Function">++⁺</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5910" class="Bound">w∼x</a> <a id="5914" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="5916" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5916" class="Bound">ws∼xs</a><a id="5921" class="Symbol">)</a> <a id="5923" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5923" class="Bound">ys∼zs</a> <a id="5929" class="Symbol">=</a> <a id="5931" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5910" class="Bound">w∼x</a> <a id="5935" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="5937" class="Symbol">(</a><a id="5938" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5685" class="Function">++⁺</a> <a id="5942" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5916" class="Bound">ws∼xs</a> <a id="5948" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5923" class="Bound">ys∼zs</a><a id="5953" class="Symbol">)</a>

  <a id="5958" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="5963" class="Symbol">:</a> <a id="5965" class="Symbol">∀</a> <a id="5967" class="Symbol">{</a><a id="5968" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5968" class="Bound">m</a> <a id="5970" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5970" class="Bound">n</a><a id="5971" class="Symbol">}</a>
         <a id="5982" class="Symbol">(</a><a id="5983" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5983" class="Bound">ws</a> <a id="5986" class="Symbol">:</a> <a id="5988" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5992" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="5994" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5968" class="Bound">m</a><a id="5995" class="Symbol">)</a> <a id="5997" class="Symbol">(</a><a id="5998" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5998" class="Bound">xs</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6007" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6009" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5968" class="Bound">m</a><a id="6010" class="Symbol">)</a> <a id="6012" class="Symbol">{</a><a id="6013" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6013" class="Bound">ys</a> <a id="6016" class="Symbol">:</a> <a id="6018" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6022" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="6024" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5970" class="Bound">n</a><a id="6025" class="Symbol">}</a> <a id="6027" class="Symbol">{</a><a id="6028" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6028" class="Bound">zs</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6037" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6039" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5970" class="Bound">n</a><a id="6040" class="Symbol">}</a> <a id="6042" class="Symbol">→</a>
         <a id="6053" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6063" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5983" class="Bound">ws</a> <a id="6071" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6074" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6013" class="Bound">ys</a><a id="6076" class="Symbol">)</a> <a id="6078" class="Symbol">(</a><a id="6079" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5998" class="Bound">xs</a> <a id="6082" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6085" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6028" class="Bound">zs</a><a id="6087" class="Symbol">)</a> <a id="6089" class="Symbol">→</a> <a id="6091" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6101" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6105" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5983" class="Bound">ws</a> <a id="6108" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5998" class="Bound">xs</a>
  <a id="6113" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="6118" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="6127" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>        <a id="6137" class="Symbol">_</a>                    <a id="6158" class="Symbol">=</a> <a id="6160" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="6165" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6171" class="Bound">w</a> <a id="6173" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6175" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6175" class="Bound">ws</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6180" class="Bound">x</a> <a id="6182" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6184" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6184" class="Bound">xs</a><a id="6186" class="Symbol">)</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6189" class="Bound">w∼x</a> <a id="6193" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="6195" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6195" class="Bound">ps</a><a id="6197" class="Symbol">)</a> <a id="6199" class="Symbol">=</a> <a id="6201" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6189" class="Bound">w∼x</a> <a id="6205" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="6207" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="6212" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6175" class="Bound">ws</a> <a id="6215" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6184" class="Bound">xs</a> <a id="6218" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6195" class="Bound">ps</a>

  <a id="6224" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="6229" class="Symbol">:</a> <a id="6231" class="Symbol">∀</a> <a id="6233" class="Symbol">{</a><a id="6234" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6234" class="Bound">m</a> <a id="6236" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6236" class="Bound">n</a><a id="6237" class="Symbol">}</a>
         <a id="6248" class="Symbol">(</a><a id="6249" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6249" class="Bound">ws</a> <a id="6252" class="Symbol">:</a> <a id="6254" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6258" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="6260" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6234" class="Bound">m</a><a id="6261" class="Symbol">)</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6264" class="Bound">xs</a> <a id="6267" class="Symbol">:</a> <a id="6269" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6273" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6275" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6234" class="Bound">m</a><a id="6276" class="Symbol">)</a> <a id="6278" class="Symbol">{</a><a id="6279" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6279" class="Bound">ys</a> <a id="6282" class="Symbol">:</a> <a id="6284" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6288" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="6290" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6236" class="Bound">n</a><a id="6291" class="Symbol">}</a> <a id="6293" class="Symbol">{</a><a id="6294" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6294" class="Bound">zs</a> <a id="6297" class="Symbol">:</a> <a id="6299" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6303" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6305" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6236" class="Bound">n</a><a id="6306" class="Symbol">}</a> <a id="6308" class="Symbol">→</a>
         <a id="6319" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6329" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6249" class="Bound">ws</a> <a id="6337" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6340" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6279" class="Bound">ys</a><a id="6342" class="Symbol">)</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6264" class="Bound">xs</a> <a id="6348" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6351" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6294" class="Bound">zs</a><a id="6353" class="Symbol">)</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6367" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6371" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6279" class="Bound">ys</a> <a id="6374" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6294" class="Bound">zs</a>
  <a id="6379" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="6384" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="6387" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="6390" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6390" class="Bound">ys∼zs</a> <a id="6396" class="Symbol">=</a> <a id="6398" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6390" class="Bound">ys∼zs</a>
  <a id="6406" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6412" class="Bound">w</a> <a id="6414" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6416" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6416" class="Bound">ws</a><a id="6418" class="Symbol">)</a> <a id="6420" class="Symbol">(</a><a id="6421" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6421" class="Bound">x</a> <a id="6423" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="6425" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6425" class="Bound">xs</a><a id="6427" class="Symbol">)</a> <a id="6429" class="Symbol">(_</a> <a id="6432" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="6434" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6434" class="Bound">ps</a><a id="6436" class="Symbol">)</a> <a id="6438" class="Symbol">=</a> <a id="6440" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="6445" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6416" class="Bound">ws</a> <a id="6448" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6425" class="Bound">xs</a> <a id="6451" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6434" class="Bound">ps</a>

  <a id="6457" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6457" class="Function">++⁻</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">∀</a> <a id="6465" class="Symbol">{</a><a id="6466" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6466" class="Bound">m</a> <a id="6468" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6468" class="Bound">n</a><a id="6469" class="Symbol">}</a>
        <a id="6479" class="Symbol">(</a><a id="6480" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6480" class="Bound">ws</a> <a id="6483" class="Symbol">:</a> <a id="6485" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6489" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="6491" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6466" class="Bound">m</a><a id="6492" class="Symbol">)</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6495" class="Bound">xs</a> <a id="6498" class="Symbol">:</a> <a id="6500" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6504" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6506" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6466" class="Bound">m</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">{</a><a id="6510" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6510" class="Bound">ys</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6519" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5669" class="Bound">A</a> <a id="6521" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6468" class="Bound">n</a><a id="6522" class="Symbol">}</a> <a id="6524" class="Symbol">{</a><a id="6525" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6525" class="Bound">zs</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6534" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5671" class="Bound">B</a> <a id="6536" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6468" class="Bound">n</a><a id="6537" class="Symbol">}</a> <a id="6539" class="Symbol">→</a>
        <a id="6549" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6559" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6563" class="Symbol">(</a><a id="6564" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6480" class="Bound">ws</a> <a id="6567" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6570" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6510" class="Bound">ys</a><a id="6572" class="Symbol">)</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6495" class="Bound">xs</a> <a id="6578" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="6581" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6525" class="Bound">zs</a><a id="6583" class="Symbol">)</a> <a id="6585" class="Symbol">→</a>
        <a id="6595" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6605" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6609" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6480" class="Bound">ws</a> <a id="6612" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6495" class="Bound">xs</a> <a id="6615" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6617" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6627" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5659" class="Bound Operator">_∼_</a> <a id="6631" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6510" class="Bound">ys</a> <a id="6634" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6525" class="Bound">zs</a>
  <a id="6639" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6457" class="Function">++⁻</a> <a id="6643" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6643" class="Bound">ws</a> <a id="6646" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6646" class="Bound">xs</a> <a id="6649" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6649" class="Bound">ps</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="6659" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6643" class="Bound">ws</a> <a id="6662" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6646" class="Bound">xs</a> <a id="6665" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6649" class="Bound">ps</a> <a id="6668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6670" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="6675" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6643" class="Bound">ws</a> <a id="6678" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6646" class="Bound">xs</a> <a id="6681" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6649" class="Bound">ps</a>

<a id="6685" class="Comment">------------------------------------------------------------------------</a>
<a id="6758" class="Comment">-- concat</a>

<a id="6769" class="Keyword">module</a> <a id="6776" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6776" class="Module">_</a> <a id="6778" class="Symbol">{</a><a id="6779" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6779" class="Bound Operator">_∼_</a> <a id="6783" class="Symbol">:</a> <a id="6785" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6789" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="6791" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="6793" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="6794" class="Symbol">}</a> <a id="6796" class="Keyword">where</a>

  <a id="6805" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6805" class="Function">concat⁺</a> <a id="6813" class="Symbol">:</a> <a id="6815" class="Symbol">∀</a> <a id="6817" class="Symbol">{</a><a id="6818" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6818" class="Bound">m</a> <a id="6820" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6820" class="Bound">n</a> <a id="6822" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6822" class="Bound">p</a> <a id="6824" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6824" class="Bound">q</a><a id="6825" class="Symbol">}</a>
            <a id="6839" class="Symbol">{</a><a id="6840" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6840" class="Bound">xss</a> <a id="6844" class="Symbol">:</a> <a id="6846" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6850" class="Symbol">(</a><a id="6851" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6855" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6789" class="Bound">A</a> <a id="6857" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6818" class="Bound">m</a><a id="6858" class="Symbol">)</a> <a id="6860" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6820" class="Bound">n</a><a id="6861" class="Symbol">}</a> <a id="6863" class="Symbol">{</a><a id="6864" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6864" class="Bound">yss</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6874" class="Symbol">(</a><a id="6875" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6879" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6791" class="Bound">B</a> <a id="6881" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6822" class="Bound">p</a><a id="6882" class="Symbol">)</a> <a id="6884" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6824" class="Bound">q</a><a id="6885" class="Symbol">}</a> <a id="6887" class="Symbol">→</a>
            <a id="6901" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6922" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6779" class="Bound Operator">_∼_</a><a id="6925" class="Symbol">)</a> <a id="6927" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6840" class="Bound">xss</a> <a id="6931" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6864" class="Bound">yss</a> <a id="6935" class="Symbol">→</a>
            <a id="6949" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="6959" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6779" class="Bound Operator">_∼_</a> <a id="6963" class="Symbol">(</a><a id="6964" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="6971" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6840" class="Bound">xss</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="6984" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6864" class="Bound">yss</a><a id="6987" class="Symbol">)</a>
  <a id="6991" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6805" class="Function">concat⁺</a> <a id="6999" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>           <a id="7012" class="Symbol">=</a> <a id="7014" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="7019" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6805" class="Function">concat⁺</a> <a id="7027" class="Symbol">(</a><a id="7028" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7028" class="Bound">xs∼ys</a> <a id="7034" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="7036" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7036" class="Bound">ps</a><a id="7038" class="Symbol">)</a> <a id="7040" class="Symbol">=</a> <a id="7042" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5685" class="Function">++⁺</a> <a id="7046" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7028" class="Bound">xs∼ys</a> <a id="7052" class="Symbol">(</a><a id="7053" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6805" class="Function">concat⁺</a> <a id="7061" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7036" class="Bound">ps</a><a id="7063" class="Symbol">)</a>

  <a id="7068" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7068" class="Function">concat⁻</a> <a id="7076" class="Symbol">:</a> <a id="7078" class="Symbol">∀</a> <a id="7080" class="Symbol">{</a><a id="7081" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7081" class="Bound">m</a> <a id="7083" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7083" class="Bound">n</a><a id="7084" class="Symbol">}</a> <a id="7086" class="Symbol">(</a><a id="7087" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7087" class="Bound">xss</a> <a id="7091" class="Symbol">:</a> <a id="7093" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7097" class="Symbol">(</a><a id="7098" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7102" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6789" class="Bound">A</a> <a id="7104" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7081" class="Bound">m</a><a id="7105" class="Symbol">)</a> <a id="7107" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7083" class="Bound">n</a><a id="7108" class="Symbol">)</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7111" class="Bound">yss</a> <a id="7115" class="Symbol">:</a> <a id="7117" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7126" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6791" class="Bound">B</a> <a id="7128" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7081" class="Bound">m</a><a id="7129" class="Symbol">)</a> <a id="7131" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7083" class="Bound">n</a><a id="7132" class="Symbol">)</a> <a id="7134" class="Symbol">→</a>
            <a id="7148" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="7158" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6779" class="Bound Operator">_∼_</a> <a id="7162" class="Symbol">(</a><a id="7163" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="7170" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7087" class="Bound">xss</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="7183" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7111" class="Bound">yss</a><a id="7186" class="Symbol">)</a> <a id="7188" class="Symbol">→</a>
            <a id="7202" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="7223" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6779" class="Bound Operator">_∼_</a><a id="7226" class="Symbol">)</a> <a id="7228" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7087" class="Bound">xss</a> <a id="7232" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7111" class="Bound">yss</a>
  <a id="7238" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7068" class="Function">concat⁻</a> <a id="7246" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>         <a id="7257" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>         <a id="7268" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a> <a id="7271" class="Symbol">=</a> <a id="7273" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="7278" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7068" class="Function">concat⁻</a> <a id="7286" class="Symbol">(</a><a id="7287" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7287" class="Bound">xs</a> <a id="7290" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7292" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7292" class="Bound">xss</a><a id="7295" class="Symbol">)</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7298" class="Bound">ys</a> <a id="7301" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="7303" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7303" class="Bound">yss</a><a id="7306" class="Symbol">)</a> <a id="7308" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7308" class="Bound">ps</a> <a id="7311" class="Symbol">=</a>
    <a id="7317" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#5958" class="Function">++ˡ⁻</a> <a id="7322" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7287" class="Bound">xs</a> <a id="7325" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7298" class="Bound">ys</a> <a id="7328" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7308" class="Bound">ps</a> <a id="7331" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="7333" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7068" class="Function">concat⁻</a> <a id="7341" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7292" class="Bound">xss</a> <a id="7345" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7303" class="Bound">yss</a> <a id="7349" class="Symbol">(</a><a id="7350" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#6224" class="Function">++ʳ⁻</a> <a id="7355" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7287" class="Bound">xs</a> <a id="7358" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7298" class="Bound">ys</a> <a id="7361" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7308" class="Bound">ps</a><a id="7363" class="Symbol">)</a>

<a id="7366" class="Comment">------------------------------------------------------------------------</a>
<a id="7439" class="Comment">-- tabulate</a>

<a id="7452" class="Keyword">module</a> <a id="7459" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7459" class="Module">_</a> <a id="7461" class="Symbol">{</a><a id="7462" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7462" class="Bound Operator">_∼_</a> <a id="7466" class="Symbol">:</a> <a id="7468" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7472" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="7474" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="7476" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="7477" class="Symbol">}</a> <a id="7479" class="Keyword">where</a>

  <a id="7488" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7488" class="Function">tabulate⁺</a> <a id="7498" class="Symbol">:</a> <a id="7500" class="Symbol">∀</a> <a id="7502" class="Symbol">{</a><a id="7503" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7503" class="Bound">n</a><a id="7504" class="Symbol">}</a> <a id="7506" class="Symbol">{</a><a id="7507" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7507" class="Bound">f</a> <a id="7509" class="Symbol">:</a> <a id="7511" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7515" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7503" class="Bound">n</a> <a id="7517" class="Symbol">→</a> <a id="7519" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7472" class="Bound">A</a><a id="7520" class="Symbol">}</a> <a id="7522" class="Symbol">{</a><a id="7523" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7523" class="Bound">g</a> <a id="7525" class="Symbol">:</a> <a id="7527" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7531" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7503" class="Bound">n</a> <a id="7533" class="Symbol">→</a> <a id="7535" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7474" class="Bound">B</a><a id="7536" class="Symbol">}</a> <a id="7538" class="Symbol">→</a>
              <a id="7554" class="Symbol">(∀</a> <a id="7557" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7557" class="Bound">i</a> <a id="7559" class="Symbol">→</a> <a id="7561" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7507" class="Bound">f</a> <a id="7563" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7557" class="Bound">i</a> <a id="7565" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7462" class="Bound Operator">∼</a> <a id="7567" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7523" class="Bound">g</a> <a id="7569" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7557" class="Bound">i</a><a id="7570" class="Symbol">)</a> <a id="7572" class="Symbol">→</a>
              <a id="7588" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="7598" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7462" class="Bound Operator">_∼_</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="7612" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7507" class="Bound">f</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="7625" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7523" class="Bound">g</a><a id="7626" class="Symbol">)</a>
  <a id="7630" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7488" class="Function">tabulate⁺</a> <a id="7640" class="Symbol">{</a><a id="7641" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7645" class="Symbol">}</a>  <a id="7648" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7648" class="Bound">f∼g</a> <a id="7652" class="Symbol">=</a> <a id="7654" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="7659" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7488" class="Function">tabulate⁺</a> <a id="7669" class="Symbol">{</a><a id="7670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7674" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7674" class="Bound">n</a><a id="7675" class="Symbol">}</a> <a id="7677" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7677" class="Bound">f∼g</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7677" class="Bound">f∼g</a> <a id="7687" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="7692" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="7694" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7488" class="Function">tabulate⁺</a> <a id="7704" class="Symbol">(</a><a id="7705" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7677" class="Bound">f∼g</a> <a id="7709" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7711" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="7714" class="Symbol">)</a>

  <a id="7719" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7719" class="Function">tabulate⁻</a> <a id="7729" class="Symbol">:</a> <a id="7731" class="Symbol">∀</a> <a id="7733" class="Symbol">{</a><a id="7734" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7734" class="Bound">n</a><a id="7735" class="Symbol">}</a> <a id="7737" class="Symbol">{</a><a id="7738" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7738" class="Bound">f</a> <a id="7740" class="Symbol">:</a> <a id="7742" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7746" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7734" class="Bound">n</a> <a id="7748" class="Symbol">→</a> <a id="7750" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7472" class="Bound">A</a><a id="7751" class="Symbol">}</a> <a id="7753" class="Symbol">{</a><a id="7754" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7754" class="Bound">g</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="7762" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7734" class="Bound">n</a> <a id="7764" class="Symbol">→</a> <a id="7766" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7474" class="Bound">B</a><a id="7767" class="Symbol">}</a> <a id="7769" class="Symbol">→</a>
              <a id="7785" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="7795" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7462" class="Bound Operator">_∼_</a> <a id="7799" class="Symbol">(</a><a id="7800" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="7809" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7738" class="Bound">f</a><a id="7810" class="Symbol">)</a> <a id="7812" class="Symbol">(</a><a id="7813" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="7822" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7754" class="Bound">g</a><a id="7823" class="Symbol">)</a> <a id="7825" class="Symbol">→</a>
              <a id="7841" class="Symbol">(∀</a> <a id="7844" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7844" class="Bound">i</a> <a id="7846" class="Symbol">→</a> <a id="7848" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7738" class="Bound">f</a> <a id="7850" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7844" class="Bound">i</a> <a id="7852" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7462" class="Bound Operator">∼</a> <a id="7854" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7754" class="Bound">g</a> <a id="7856" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7844" class="Bound">i</a><a id="7857" class="Symbol">)</a>
  <a id="7861" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7719" class="Function">tabulate⁻</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7872" class="Bound">f₀∼g₀</a> <a id="7878" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="7880" class="Symbol">_)</a>   <a id="7885" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="7893" class="Symbol">=</a> <a id="7895" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7872" class="Bound">f₀∼g₀</a>
  <a id="7903" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7719" class="Function">tabulate⁻</a> <a id="7913" class="Symbol">(_</a>     <a id="7920" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="7922" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7922" class="Bound">f∼g</a><a id="7925" class="Symbol">)</a> <a id="7927" class="Symbol">(</a><a id="7928" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="7932" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7932" class="Bound">i</a><a id="7933" class="Symbol">)</a> <a id="7935" class="Symbol">=</a> <a id="7937" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7719" class="Function">tabulate⁻</a> <a id="7947" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7922" class="Bound">f∼g</a> <a id="7951" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#7932" class="Bound">i</a>

<a id="7954" class="Comment">------------------------------------------------------------------------</a>
<a id="8027" class="Comment">-- cong</a>

<a id="8036" class="Keyword">module</a> <a id="8043" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8043" class="Module">_</a> <a id="8045" class="Symbol">{</a><a id="8046" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8046" class="Bound Operator">_∼_</a> <a id="8050" class="Symbol">:</a> <a id="8052" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8056" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="8058" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="8059" class="Symbol">}</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8062" class="Bound">refl</a> <a id="8067" class="Symbol">:</a> <a id="8069" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="8079" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8046" class="Bound Operator">_∼_</a><a id="8082" class="Symbol">)</a> <a id="8084" class="Keyword">where</a>
  <a id="8092" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">cong-[_]≔</a> <a id="8102" class="Symbol">:</a> <a id="8104" class="Symbol">∀</a> <a id="8106" class="Symbol">{</a><a id="8107" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8107" class="Bound">n</a><a id="8108" class="Symbol">}</a> <a id="8110" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8110" class="Bound">i</a> <a id="8112" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8112" class="Bound">p</a> <a id="8114" class="Symbol">{</a><a id="8115" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8115" class="Bound">xs</a><a id="8117" class="Symbol">}</a> <a id="8119" class="Symbol">{</a><a id="8120" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8120" class="Bound">ys</a><a id="8122" class="Symbol">}</a> <a id="8124" class="Symbol">→</a>
              <a id="8140" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="8150" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8046" class="Bound Operator">_∼_</a> <a id="8154" class="Symbol">{</a><a id="8155" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8107" class="Bound">n</a><a id="8156" class="Symbol">}</a> <a id="8158" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8115" class="Bound">xs</a> <a id="8161" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8120" class="Bound">ys</a> <a id="8164" class="Symbol">→</a>
              <a id="8180" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="8190" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8046" class="Bound Operator">_∼_</a> <a id="8194" class="Symbol">(</a><a id="8195" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8115" class="Bound">xs</a> <a id="8198" href="Data.Vec.Base.html#2523" class="Function Operator">[</a> <a id="8200" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8110" class="Bound">i</a> <a id="8202" href="Data.Vec.Base.html#2523" class="Function Operator">]≔</a> <a id="8205" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8112" class="Bound">p</a><a id="8206" class="Symbol">)</a> <a id="8208" class="Symbol">(</a><a id="8209" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8120" class="Bound">ys</a> <a id="8212" href="Data.Vec.Base.html#2523" class="Function Operator">[</a> <a id="8214" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8110" class="Bound">i</a> <a id="8216" href="Data.Vec.Base.html#2523" class="Function Operator">]≔</a> <a id="8219" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8112" class="Bound">p</a><a id="8220" class="Symbol">)</a>
  <a id="8224" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">cong-[</a> <a id="8231" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="8236" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">]≔</a>  <a id="8240" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8240" class="Bound">p</a> <a id="8242" class="Symbol">(_</a>   <a id="8247" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8249" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8249" class="Bound">eqn</a><a id="8252" class="Symbol">)</a> <a id="8254" class="Symbol">=</a> <a id="8256" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8062" class="Bound">refl</a> <a id="8261" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8263" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8249" class="Bound">eqn</a>
  <a id="8269" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">cong-[</a> <a id="8276" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="8280" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8280" class="Bound">i</a> <a id="8282" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">]≔</a> <a id="8285" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8285" class="Bound">p</a> <a id="8287" class="Symbol">(</a><a id="8288" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8288" class="Bound">x∼y</a> <a id="8292" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8294" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8294" class="Bound">eqn</a><a id="8297" class="Symbol">)</a> <a id="8299" class="Symbol">=</a> <a id="8301" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8288" class="Bound">x∼y</a>  <a id="8306" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8308" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">cong-[</a> <a id="8315" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8280" class="Bound">i</a> <a id="8317" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8092" class="Function Operator">]≔</a> <a id="8320" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8285" class="Bound">p</a> <a id="8322" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8294" class="Bound">eqn</a>

<a id="8327" class="Comment">------------------------------------------------------------------------</a>
<a id="8400" class="Comment">-- Degenerate pointwise relations</a>

<a id="8435" class="Keyword">module</a> <a id="8442" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8442" class="Module">_</a> <a id="8444" class="Symbol">{</a><a id="8445" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8447" class="Symbol">:</a> <a id="8449" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8454" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="8456" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1254" class="Generalizable">ℓ</a><a id="8457" class="Symbol">}</a> <a id="8459" class="Keyword">where</a>

  <a id="8468" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8468" class="Function">Pointwiseˡ⇒All</a> <a id="8483" class="Symbol">:</a> <a id="8485" class="Symbol">∀</a> <a id="8487" class="Symbol">{</a><a id="8488" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8488" class="Bound">m</a> <a id="8490" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8490" class="Bound">n</a><a id="8491" class="Symbol">}</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8494" class="Bound">xs</a> <a id="8497" class="Symbol">:</a> <a id="8499" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8503" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8454" class="Bound">A</a> <a id="8505" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8488" class="Bound">m</a><a id="8506" class="Symbol">}</a> <a id="8508" class="Symbol">{</a><a id="8509" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8509" class="Bound">ys</a> <a id="8512" class="Symbol">:</a> <a id="8514" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8518" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="8520" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8490" class="Bound">n</a><a id="8521" class="Symbol">}</a> <a id="8523" class="Symbol">→</a>
                   <a id="8544" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="8554" class="Symbol">(λ</a> <a id="8557" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8557" class="Bound">x</a> <a id="8559" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8559" class="Bound">y</a> <a id="8561" class="Symbol">→</a> <a id="8563" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8565" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8557" class="Bound">x</a><a id="8566" class="Symbol">)</a> <a id="8568" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8494" class="Bound">xs</a> <a id="8571" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8509" class="Bound">ys</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="8580" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8582" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8494" class="Bound">xs</a>
  <a id="8587" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8468" class="Function">Pointwiseˡ⇒All</a> <a id="8602" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>       <a id="8611" class="Symbol">=</a> <a id="8613" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
  <a id="8618" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8468" class="Function">Pointwiseˡ⇒All</a> <a id="8633" class="Symbol">(</a><a id="8634" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8634" class="Bound">p</a> <a id="8636" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8638" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8638" class="Bound">ps</a><a id="8640" class="Symbol">)</a> <a id="8642" class="Symbol">=</a> <a id="8644" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8634" class="Bound">p</a> <a id="8646" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="8648" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8468" class="Function">Pointwiseˡ⇒All</a> <a id="8663" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8638" class="Bound">ps</a>

  <a id="8669" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8669" class="Function">Pointwiseʳ⇒All</a> <a id="8684" class="Symbol">:</a> <a id="8686" class="Symbol">∀</a> <a id="8688" class="Symbol">{</a><a id="8689" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8689" class="Bound">n</a><a id="8690" class="Symbol">}</a> <a id="8692" class="Symbol">{</a><a id="8693" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8693" class="Bound">xs</a> <a id="8696" class="Symbol">:</a> <a id="8698" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8702" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="8704" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8689" class="Bound">n</a><a id="8705" class="Symbol">}</a> <a id="8707" class="Symbol">{</a><a id="8708" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8708" class="Bound">ys</a> <a id="8711" class="Symbol">:</a> <a id="8713" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8717" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8454" class="Bound">A</a> <a id="8719" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8689" class="Bound">n</a><a id="8720" class="Symbol">}</a> <a id="8722" class="Symbol">→</a>
                   <a id="8743" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="8753" class="Symbol">(λ</a> <a id="8756" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8756" class="Bound">x</a> <a id="8758" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8758" class="Bound">y</a> <a id="8760" class="Symbol">→</a> <a id="8762" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8764" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8758" class="Bound">y</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8693" class="Bound">xs</a> <a id="8770" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8708" class="Bound">ys</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="8779" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8781" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8708" class="Bound">ys</a>
  <a id="8786" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8669" class="Function">Pointwiseʳ⇒All</a> <a id="8801" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>       <a id="8810" class="Symbol">=</a> <a id="8812" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
  <a id="8817" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8669" class="Function">Pointwiseʳ⇒All</a> <a id="8832" class="Symbol">(</a><a id="8833" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8833" class="Bound">p</a> <a id="8835" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="8837" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8837" class="Bound">ps</a><a id="8839" class="Symbol">)</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8833" class="Bound">p</a> <a id="8845" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="8847" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8669" class="Function">Pointwiseʳ⇒All</a> <a id="8862" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8837" class="Bound">ps</a>

  <a id="8868" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8868" class="Function">All⇒Pointwiseˡ</a> <a id="8883" class="Symbol">:</a> <a id="8885" class="Symbol">∀</a> <a id="8887" class="Symbol">{</a><a id="8888" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8888" class="Bound">n</a><a id="8889" class="Symbol">}</a> <a id="8891" class="Symbol">{</a><a id="8892" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8892" class="Bound">xs</a> <a id="8895" class="Symbol">:</a> <a id="8897" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8901" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8454" class="Bound">A</a> <a id="8903" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8888" class="Bound">n</a><a id="8904" class="Symbol">}</a> <a id="8906" class="Symbol">{</a><a id="8907" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8907" class="Bound">ys</a> <a id="8910" class="Symbol">:</a> <a id="8912" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8916" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="8918" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8888" class="Bound">n</a><a id="8919" class="Symbol">}</a> <a id="8921" class="Symbol">→</a>
                   <a id="8942" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="8946" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8948" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8892" class="Bound">xs</a> <a id="8951" class="Symbol">→</a> <a id="8953" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="8963" class="Symbol">(λ</a> <a id="8966" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8966" class="Bound">x</a> <a id="8968" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8968" class="Bound">y</a> <a id="8970" class="Symbol">→</a> <a id="8972" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="8974" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8966" class="Bound">x</a><a id="8975" class="Symbol">)</a> <a id="8977" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8892" class="Bound">xs</a> <a id="8980" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8907" class="Bound">ys</a>
  <a id="8985" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8868" class="Function">All⇒Pointwiseˡ</a> <a id="9000" class="Symbol">{</a><a id="9001" class="Argument">ys</a> <a id="9004" class="Symbol">=</a> <a id="9006" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9008" class="Symbol">}</a>    <a id="9013" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>       <a id="9022" class="Symbol">=</a> <a id="9024" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="9029" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8868" class="Function">All⇒Pointwiseˡ</a> <a id="9044" class="Symbol">{</a><a id="9045" class="Argument">ys</a> <a id="9048" class="Symbol">=</a> <a id="9050" class="Symbol">_</a> <a id="9052" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9054" class="Symbol">_}</a> <a id="9057" class="Symbol">(</a><a id="9058" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9058" class="Bound">p</a> <a id="9060" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="9062" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9062" class="Bound">ps</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9058" class="Bound">p</a> <a id="9070" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="9072" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8868" class="Function">All⇒Pointwiseˡ</a> <a id="9087" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9062" class="Bound">ps</a>

  <a id="9093" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9093" class="Function">All⇒Pointwiseʳ</a> <a id="9108" class="Symbol">:</a> <a id="9110" class="Symbol">∀</a> <a id="9112" class="Symbol">{</a><a id="9113" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9113" class="Bound">n</a><a id="9114" class="Symbol">}</a> <a id="9116" class="Symbol">{</a><a id="9117" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9117" class="Bound">xs</a> <a id="9120" class="Symbol">:</a> <a id="9122" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9126" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1288" class="Generalizable">B</a> <a id="9128" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9113" class="Bound">n</a><a id="9129" class="Symbol">}</a> <a id="9131" class="Symbol">{</a><a id="9132" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9132" class="Bound">ys</a> <a id="9135" class="Symbol">:</a> <a id="9137" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9141" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8454" class="Bound">A</a> <a id="9143" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9113" class="Bound">n</a><a id="9144" class="Symbol">}</a> <a id="9146" class="Symbol">→</a>
                   <a id="9167" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="9171" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="9173" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9132" class="Bound">ys</a> <a id="9176" class="Symbol">→</a> <a id="9178" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="9188" class="Symbol">(λ</a> <a id="9191" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9191" class="Bound">x</a> <a id="9193" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9193" class="Bound">y</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#8445" class="Bound">P</a> <a id="9199" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9193" class="Bound">y</a><a id="9200" class="Symbol">)</a> <a id="9202" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9117" class="Bound">xs</a> <a id="9205" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9132" class="Bound">ys</a>
  <a id="9210" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9093" class="Function">All⇒Pointwiseʳ</a> <a id="9225" class="Symbol">{</a><a id="9226" class="Argument">xs</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="9233" class="Symbol">}</a>    <a id="9238" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>       <a id="9247" class="Symbol">=</a> <a id="9249" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>
  <a id="9254" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9093" class="Function">All⇒Pointwiseʳ</a> <a id="9269" class="Symbol">{</a><a id="9270" class="Argument">xs</a> <a id="9273" class="Symbol">=</a> <a id="9275" class="Symbol">_</a> <a id="9277" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9279" class="Symbol">_}</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9283" class="Bound">p</a> <a id="9285" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="9287" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9287" class="Bound">ps</a><a id="9289" class="Symbol">)</a> <a id="9291" class="Symbol">=</a> <a id="9293" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9283" class="Bound">p</a> <a id="9295" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="9297" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9093" class="Function">All⇒Pointwiseʳ</a> <a id="9312" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9287" class="Bound">ps</a>

<a id="9316" class="Comment">------------------------------------------------------------------------</a>
<a id="9389" class="Comment">-- Pointwise _≡_ is equivalent to _≡_</a>

<a id="Pointwise-≡⇒≡"></a><a id="9428" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9428" class="Function">Pointwise-≡⇒≡</a> <a id="9442" class="Symbol">:</a> <a id="9444" class="Symbol">∀</a> <a id="9446" class="Symbol">{</a><a id="9447" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9447" class="Bound">n</a><a id="9448" class="Symbol">}</a> <a id="9450" class="Symbol">{</a><a id="9451" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9451" class="Bound">xs</a> <a id="9454" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9454" class="Bound">ys</a> <a id="9457" class="Symbol">:</a> <a id="9459" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9463" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="9465" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9447" class="Bound">n</a><a id="9466" class="Symbol">}</a> <a id="9468" class="Symbol">→</a> <a id="9470" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="9480" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9484" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9451" class="Bound">xs</a> <a id="9487" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9454" class="Bound">ys</a> <a id="9490" class="Symbol">→</a> <a id="9492" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9451" class="Bound">xs</a> <a id="9495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9497" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9454" class="Bound">ys</a>
<a id="9500" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9428" class="Function">Pointwise-≡⇒≡</a> <a id="9514" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a>               <a id="9531" class="Symbol">=</a> <a id="9533" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="9540" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9428" class="Function">Pointwise-≡⇒≡</a> <a id="9554" class="Symbol">(</a><a id="9555" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="9562" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="9564" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9564" class="Bound">xs∼ys</a><a id="9569" class="Symbol">)</a> <a id="9571" class="Symbol">=</a> <a id="9573" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9580" class="Symbol">(_</a> <a id="9583" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="9585" class="Symbol">)</a> <a id="9587" class="Symbol">(</a><a id="9588" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9428" class="Function">Pointwise-≡⇒≡</a> <a id="9602" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9564" class="Bound">xs∼ys</a><a id="9607" class="Symbol">)</a>

<a id="≡⇒Pointwise-≡"></a><a id="9610" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9610" class="Function">≡⇒Pointwise-≡</a> <a id="9624" class="Symbol">:</a> <a id="9626" class="Symbol">∀</a> <a id="9628" class="Symbol">{</a><a id="9629" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9629" class="Bound">n</a><a id="9630" class="Symbol">}</a> <a id="9632" class="Symbol">{</a><a id="9633" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9633" class="Bound">xs</a> <a id="9636" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9636" class="Bound">ys</a> <a id="9639" class="Symbol">:</a> <a id="9641" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9645" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="9647" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9629" class="Bound">n</a><a id="9648" class="Symbol">}</a> <a id="9650" class="Symbol">→</a> <a id="9652" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9633" class="Bound">xs</a> <a id="9655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9657" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9636" class="Bound">ys</a> <a id="9660" class="Symbol">→</a> <a id="9662" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="9672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9676" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9633" class="Bound">xs</a> <a id="9679" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9636" class="Bound">ys</a>
<a id="9682" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9610" class="Function">≡⇒Pointwise-≡</a> <a id="9696" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#3117" class="Function">refl</a> <a id="9710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="9718" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9718" class="Function">Pointwise-≡↔≡</a> <a id="9732" class="Symbol">:</a> <a id="9734" class="Symbol">∀</a> <a id="9736" class="Symbol">{</a><a id="9737" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9737" class="Bound">n</a><a id="9738" class="Symbol">}</a> <a id="9740" class="Symbol">{</a><a id="9741" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9741" class="Bound">xs</a> <a id="9744" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9744" class="Bound">ys</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9753" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1274" class="Generalizable">A</a> <a id="9755" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9737" class="Bound">n</a><a id="9756" class="Symbol">}</a> <a id="9758" class="Symbol">→</a> <a id="9760" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="9770" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9774" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9741" class="Bound">xs</a> <a id="9777" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9744" class="Bound">ys</a> <a id="9780" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="9782" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9741" class="Bound">xs</a> <a id="9785" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9787" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9744" class="Bound">ys</a>
<a id="9790" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9718" class="Function">Pointwise-≡↔≡</a> <a id="9804" class="Symbol">=</a> <a id="9806" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="9810" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9428" class="Function">Pointwise-≡⇒≡</a> <a id="9824" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#9610" class="Function">≡⇒Pointwise-≡</a>
</pre></body></html>

==> anc/Data.Vec.Relation.Unary.All.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Relation.Unary.All</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors where all elements satisfy a given property</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Data.Vec.Relation.Unary.All.html" class="Module">Data.Vec.Relation.Unary.All</a> <a id="315" class="Keyword">where</a>

<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="356" class="Symbol">;</a> <a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Nat.Base.html#3260" class="Record">NonZero</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="408" class="Symbol">as</a> <a id="411" class="Module">Prod</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="426" class="Symbol">;</a> <a id="428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="440" class="Symbol">;</a> <a id="442" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="475" class="Symbol">as</a> <a id="478" class="Module">Sum</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="493" class="Symbol">;</a> <a id="495" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="499" class="Symbol">)</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="527" class="Symbol">as</a> <a id="530" class="Module">Vec</a> <a id="534" class="Keyword">using</a> <a id="540" class="Symbol">(</a><a id="541" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="544" class="Symbol">;</a> <a id="546" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="548" class="Symbol">;</a> <a id="550" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">Any</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Data.Vec.Membership.Propositional.html" class="Module">Data.Vec.Membership.Propositional</a> <a id="673" class="Keyword">renaming</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">_∈_</a> <a id="687" class="Symbol">to</a> <a id="690" class="Function Operator">_∈ₚ_</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">import</a> <a id="703" href="Data.Vec.Membership.Setoid.html" class="Module">Data.Vec.Membership.Setoid</a> <a id="730" class="Symbol">as</a> <a id="733" class="Module">SetoidMembership</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Function.Base.html" class="Module">Function.Base</a> <a id="776" class="Keyword">using</a> <a id="782" class="Symbol">(</a><a id="783" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="786" class="Symbol">)</a>
<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Level.html" class="Module">Level</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="818" class="Symbol">;</a> <a id="820" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="823" class="Symbol">)</a>
<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="864" class="Symbol">as</a> <a id="867" class="Module">Dec</a> <a id="871" class="Keyword">using</a> <a id="877" class="Symbol">(</a><a id="878" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="885" class="Symbol">;</a> <a id="887" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="923" class="Keyword">hiding</a> <a id="930" class="Symbol">(</a><a id="931" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="972" class="Keyword">using</a> <a id="978" class="Symbol">(</a><a id="979" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="1044" class="Symbol">)</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1101" class="Symbol">as</a> <a id="1104" class="Module">P</a> <a id="1106" class="Keyword">using</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a><a id="1118" class="Symbol">)</a>

<a id="1121" class="Keyword">private</a>
  <a id="1131" class="Keyword">variable</a>
    <a id="1144" href="Data.Vec.Relation.Unary.All.html#1144" class="Generalizable">a</a> <a id="1146" href="Data.Vec.Relation.Unary.All.html#1146" class="Generalizable">b</a> <a id="1148" href="Data.Vec.Relation.Unary.All.html#1148" class="Generalizable">c</a> <a id="1150" href="Data.Vec.Relation.Unary.All.html#1150" class="Generalizable">p</a> <a id="1152" href="Data.Vec.Relation.Unary.All.html#1152" class="Generalizable">q</a> <a id="1154" href="Data.Vec.Relation.Unary.All.html#1154" class="Generalizable">r</a> <a id="1156" href="Data.Vec.Relation.Unary.All.html#1156" class="Generalizable">ℓ</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1170" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1178" href="Data.Vec.Relation.Unary.All.html#1144" class="Generalizable">a</a>
    <a id="1184" href="Data.Vec.Relation.Unary.All.html#1184" class="Generalizable">B</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" href="Data.Vec.Relation.Unary.All.html#1146" class="Generalizable">b</a>
    <a id="1198" href="Data.Vec.Relation.Unary.All.html#1198" class="Generalizable">C</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1206" href="Data.Vec.Relation.Unary.All.html#1148" class="Generalizable">c</a>
    <a id="1212" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1221" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1223" href="Data.Vec.Relation.Unary.All.html#1150" class="Generalizable">p</a>
    <a id="1229" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1238" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1240" href="Data.Vec.Relation.Unary.All.html#1152" class="Generalizable">q</a>
    <a id="1246" href="Data.Vec.Relation.Unary.All.html#1246" class="Generalizable">R</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1255" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1257" href="Data.Vec.Relation.Unary.All.html#1154" class="Generalizable">r</a>
    <a id="1263" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1273" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a>
    <a id="1283" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1292" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1294" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a>

<a id="1297" class="Comment">------------------------------------------------------------------------</a>
<a id="1370" class="Comment">-- All P xs means that all elements in xs satisfy P.</a>

<a id="1424" class="Keyword">infixr</a> <a id="1431" class="Number">5</a> <a id="1433" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a>

<a id="1438" class="Keyword">data</a> <a id="All"></a><a id="1443" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1447" class="Symbol">{</a><a id="1448" href="Data.Vec.Relation.Unary.All.html#1448" class="Bound">A</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1456" href="Data.Vec.Relation.Unary.All.html#1144" class="Generalizable">a</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Data.Vec.Relation.Unary.All.html#1460" class="Bound">P</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1469" href="Data.Vec.Relation.Unary.All.html#1448" class="Bound">A</a> <a id="1471" href="Data.Vec.Relation.Unary.All.html#1150" class="Generalizable">p</a><a id="1472" class="Symbol">)</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1480" href="Data.Vec.Relation.Unary.All.html#1448" class="Bound">A</a> <a id="1482" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Vec.Relation.Unary.All.html#1471" class="Bound">p</a> <a id="1493" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1495" href="Data.Vec.Relation.Unary.All.html#1456" class="Bound">a</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Keyword">where</a>
  <a id="All.[]"></a><a id="1506" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>  <a id="1510" class="Symbol">:</a> <a id="1512" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1516" href="Data.Vec.Relation.Unary.All.html#1460" class="Bound">P</a> <a id="1518" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="All._∷_"></a><a id="1523" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a> <a id="1527" class="Symbol">:</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Data.Vec.Relation.Unary.All.html#1530" class="Bound">px</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Data.Vec.Relation.Unary.All.html#1460" class="Bound">P</a> <a id="1537" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Data.Vec.Relation.Unary.All.html#1541" class="Bound">pxs</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1551" href="Data.Vec.Relation.Unary.All.html#1460" class="Bound">P</a> <a id="1553" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1563" href="Data.Vec.Relation.Unary.All.html#1460" class="Bound">P</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1568" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1570" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="1572" class="Symbol">)</a>

<a id="1575" class="Comment">------------------------------------------------------------------------</a>
<a id="1648" class="Comment">-- Operations on All</a>

<a id="head"></a><a id="1670" href="Data.Vec.Relation.Unary.All.html#1670" class="Function">head</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1681" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1686" class="InductiveConstructor Operator">∷</a> <a id="1688" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1696" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a>
<a id="1698" href="Data.Vec.Relation.Unary.All.html#1670" class="Function">head</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.Vec.Relation.Unary.All.html#1704" class="Bound">px</a> <a id="1707" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="1709" href="Data.Vec.Relation.Unary.All.html#1709" class="Bound">pxs</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Data.Vec.Relation.Unary.All.html#1704" class="Bound">px</a>

<a id="tail"></a><a id="1720" href="Data.Vec.Relation.Unary.All.html#1720" class="Function">tail</a> <a id="1725" class="Symbol">:</a> <a id="1727" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1731" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1736" class="InductiveConstructor Operator">∷</a> <a id="1738" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1748" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1750" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a>
<a id="1753" href="Data.Vec.Relation.Unary.All.html#1720" class="Function">tail</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Data.Vec.Relation.Unary.All.html#1759" class="Bound">px</a> <a id="1762" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="1764" href="Data.Vec.Relation.Unary.All.html#1764" class="Bound">pxs</a><a id="1767" class="Symbol">)</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Data.Vec.Relation.Unary.All.html#1764" class="Bound">pxs</a>

<a id="reduce"></a><a id="1776" href="Data.Vec.Relation.Unary.All.html#1776" class="Function">reduce</a> <a id="1783" class="Symbol">:</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Data.Vec.Relation.Unary.All.html#1786" class="Bound">f</a> <a id="1788" class="Symbol">:</a> <a id="1790" class="Symbol">∀</a> <a id="1792" class="Symbol">{</a><a id="1793" href="Data.Vec.Relation.Unary.All.html#1793" class="Bound">x</a><a id="1794" class="Symbol">}</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1800" href="Data.Vec.Relation.Unary.All.html#1793" class="Bound">x</a> <a id="1802" class="Symbol">→</a> <a id="1804" href="Data.Vec.Relation.Unary.All.html#1184" class="Generalizable">B</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">→</a> <a id="1809" class="Symbol">∀</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Data.Vec.Relation.Unary.All.html#1812" class="Bound">n</a><a id="1813" class="Symbol">}</a> <a id="1815" class="Symbol">{</a><a id="1816" href="Data.Vec.Relation.Unary.All.html#1816" class="Bound">xs</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1825" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="1827" href="Data.Vec.Relation.Unary.All.html#1812" class="Bound">n</a><a id="1828" class="Symbol">}</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1836" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1838" href="Data.Vec.Relation.Unary.All.html#1816" class="Bound">xs</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1847" href="Data.Vec.Relation.Unary.All.html#1184" class="Generalizable">B</a> <a id="1849" href="Data.Vec.Relation.Unary.All.html#1812" class="Bound">n</a>
<a id="1851" href="Data.Vec.Relation.Unary.All.html#1776" class="Function">reduce</a> <a id="1858" href="Data.Vec.Relation.Unary.All.html#1858" class="Bound">f</a> <a id="1860" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>         <a id="1871" class="Symbol">=</a> <a id="1873" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
<a id="1876" href="Data.Vec.Relation.Unary.All.html#1776" class="Function">reduce</a> <a id="1883" href="Data.Vec.Relation.Unary.All.html#1883" class="Bound">f</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Vec.Relation.Unary.All.html#1886" class="Bound">px</a> <a id="1889" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="1891" href="Data.Vec.Relation.Unary.All.html#1891" class="Bound">pxs</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.Vec.Relation.Unary.All.html#1883" class="Bound">f</a> <a id="1900" href="Data.Vec.Relation.Unary.All.html#1886" class="Bound">px</a> <a id="1903" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1905" href="Data.Vec.Relation.Unary.All.html#1776" class="Function">reduce</a> <a id="1912" href="Data.Vec.Relation.Unary.All.html#1883" class="Bound">f</a> <a id="1914" href="Data.Vec.Relation.Unary.All.html#1891" class="Bound">pxs</a>

<a id="uncons"></a><a id="1919" href="Data.Vec.Relation.Unary.All.html#1919" class="Function">uncons</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1932" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1937" class="InductiveConstructor Operator">∷</a> <a id="1939" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1947" href="Data.Vec.Relation.Unary.All.html#1273" class="Generalizable">x</a> <a id="1949" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1951" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="1955" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1957" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a>
<a id="1960" href="Data.Vec.Relation.Unary.All.html#1919" class="Function">uncons</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1971" href="Data.Vec.Relation.Unary.All.html#1670" class="Function">head</a> <a id="1976" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1978" href="Data.Vec.Relation.Unary.All.html#1720" class="Function">tail</a> <a id="1983" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="map"></a><a id="1986" href="Data.Vec.Relation.Unary.All.html#1986" class="Function">map</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="1994" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1996" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2004" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2006" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2008" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2012" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="2014" class="Symbol">{</a><a id="2015" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a><a id="2016" class="Symbol">}</a>
<a id="2018" href="Data.Vec.Relation.Unary.All.html#1986" class="Function">map</a> <a id="2022" href="Data.Vec.Relation.Unary.All.html#2022" class="Bound">g</a> <a id="2024" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>         <a id="2035" class="Symbol">=</a> <a id="2037" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="2040" href="Data.Vec.Relation.Unary.All.html#1986" class="Function">map</a> <a id="2044" href="Data.Vec.Relation.Unary.All.html#2044" class="Bound">g</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Data.Vec.Relation.Unary.All.html#2047" class="Bound">px</a> <a id="2050" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2052" href="Data.Vec.Relation.Unary.All.html#2052" class="Bound">pxs</a><a id="2055" class="Symbol">)</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Data.Vec.Relation.Unary.All.html#2044" class="Bound">g</a> <a id="2061" href="Data.Vec.Relation.Unary.All.html#2047" class="Bound">px</a> <a id="2064" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2066" href="Data.Vec.Relation.Unary.All.html#1986" class="Function">map</a> <a id="2070" href="Data.Vec.Relation.Unary.All.html#2044" class="Bound">g</a> <a id="2072" href="Data.Vec.Relation.Unary.All.html#2052" class="Bound">pxs</a>

<a id="zip"></a><a id="2077" href="Data.Vec.Relation.Unary.All.html#2077" class="Function">zip</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2087" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2089" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="2091" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2095" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="2097" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2099" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2106" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="2108" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">{</a><a id="2112" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a><a id="2113" class="Symbol">}</a>
<a id="2115" href="Data.Vec.Relation.Unary.All.html#2077" class="Function">zip</a> <a id="2119" class="Symbol">(</a><a id="2120" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a> <a id="2123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2125" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a><a id="2127" class="Symbol">)</a>             <a id="2141" class="Symbol">=</a> <a id="2143" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="2146" href="Data.Vec.Relation.Unary.All.html#2077" class="Function">zip</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Data.Vec.Relation.Unary.All.html#2151" class="Bound">px</a> <a id="2154" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2156" href="Data.Vec.Relation.Unary.All.html#2156" class="Bound">pxs</a> <a id="2160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2162" href="Data.Vec.Relation.Unary.All.html#2162" class="Bound">qx</a> <a id="2165" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2167" href="Data.Vec.Relation.Unary.All.html#2167" class="Bound">qxs</a><a id="2170" class="Symbol">)</a> <a id="2172" class="Symbol">=</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.Vec.Relation.Unary.All.html#2151" class="Bound">px</a> <a id="2178" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2180" href="Data.Vec.Relation.Unary.All.html#2162" class="Bound">qx</a><a id="2182" class="Symbol">)</a> <a id="2184" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2186" href="Data.Vec.Relation.Unary.All.html#2077" class="Function">zip</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Data.Vec.Relation.Unary.All.html#2156" class="Bound">pxs</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2197" href="Data.Vec.Relation.Unary.All.html#2167" class="Bound">qxs</a><a id="2200" class="Symbol">)</a>

<a id="unzip"></a><a id="2203" href="Data.Vec.Relation.Unary.All.html#2203" class="Function">unzip</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2218" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="2220" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a><a id="2221" class="Symbol">)</a> <a id="2223" class="Symbol">{</a><a id="2224" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a><a id="2225" class="Symbol">}</a> <a id="2227" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2229" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2233" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2235" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="2237" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2241" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a>
<a id="2243" href="Data.Vec.Relation.Unary.All.html#2203" class="Function">unzip</a> <a id="2249" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>           <a id="2262" class="Symbol">=</a> <a id="2264" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a> <a id="2267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2269" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="2272" href="Data.Vec.Relation.Unary.All.html#2203" class="Function">unzip</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Data.Vec.Relation.Unary.All.html#2279" class="Bound">pqx</a> <a id="2283" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2285" href="Data.Vec.Relation.Unary.All.html#2285" class="Bound">pqxs</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2302" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a> <a id="2306" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a> <a id="2310" href="Data.Vec.Relation.Unary.All.html#2279" class="Bound">pqx</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.Vec.Relation.Unary.All.html#2203" class="Function">unzip</a> <a id="2321" href="Data.Vec.Relation.Unary.All.html#2285" class="Bound">pqxs</a><a id="2325" class="Symbol">)</a>

<a id="2328" class="Keyword">module</a> <a id="2335" href="Data.Vec.Relation.Unary.All.html#2335" class="Module">_</a> <a id="2337" class="Symbol">{</a><a id="2338" href="Data.Vec.Relation.Unary.All.html#2338" class="Bound">P</a> <a id="2340" class="Symbol">:</a> <a id="2342" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2347" href="Data.Vec.Relation.Unary.All.html#1170" class="Generalizable">A</a> <a id="2349" href="Data.Vec.Relation.Unary.All.html#1150" class="Generalizable">p</a><a id="2350" class="Symbol">}</a> <a id="2352" class="Symbol">{</a><a id="2353" href="Data.Vec.Relation.Unary.All.html#2353" class="Bound">Q</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2362" href="Data.Vec.Relation.Unary.All.html#1184" class="Generalizable">B</a> <a id="2364" href="Data.Vec.Relation.Unary.All.html#1152" class="Generalizable">q</a><a id="2365" class="Symbol">}</a> <a id="2367" class="Symbol">{</a><a id="2368" href="Data.Vec.Relation.Unary.All.html#2368" class="Bound">R</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2377" href="Data.Vec.Relation.Unary.All.html#1198" class="Generalizable">C</a> <a id="2379" href="Data.Vec.Relation.Unary.All.html#1154" class="Generalizable">r</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Keyword">where</a>

  <a id="2391" href="Data.Vec.Relation.Unary.All.html#2391" class="Function">zipWith</a> <a id="2399" class="Symbol">:</a> <a id="2401" class="Symbol">∀</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Data.Vec.Relation.Unary.All.html#2404" class="Bound Operator">_⊕_</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Data.Vec.Relation.Unary.All.html#2347" class="Bound">A</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Data.Vec.Relation.Unary.All.html#2362" class="Bound">B</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Data.Vec.Relation.Unary.All.html#2377" class="Bound">C</a><a id="2419" class="Symbol">}</a> <a id="2421" class="Symbol">→</a>
            <a id="2435" class="Symbol">(∀</a> <a id="2438" class="Symbol">{</a><a id="2439" href="Data.Vec.Relation.Unary.All.html#2439" class="Bound">x</a> <a id="2441" href="Data.Vec.Relation.Unary.All.html#2441" class="Bound">y</a><a id="2442" class="Symbol">}</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Data.Vec.Relation.Unary.All.html#2338" class="Bound">P</a> <a id="2448" href="Data.Vec.Relation.Unary.All.html#2439" class="Bound">x</a> <a id="2450" class="Symbol">→</a> <a id="2452" href="Data.Vec.Relation.Unary.All.html#2353" class="Bound">Q</a> <a id="2454" href="Data.Vec.Relation.Unary.All.html#2441" class="Bound">y</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="Data.Vec.Relation.Unary.All.html#2368" class="Bound">R</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Data.Vec.Relation.Unary.All.html#2439" class="Bound">x</a> <a id="2463" href="Data.Vec.Relation.Unary.All.html#2404" class="Bound Operator">⊕</a> <a id="2465" href="Data.Vec.Relation.Unary.All.html#2441" class="Bound">y</a><a id="2466" class="Symbol">))</a> <a id="2469" class="Symbol">→</a>
            <a id="2483" class="Symbol">∀</a> <a id="2485" class="Symbol">{</a><a id="2486" href="Data.Vec.Relation.Unary.All.html#2486" class="Bound">n</a> <a id="2488" href="Data.Vec.Relation.Unary.All.html#2488" class="Bound">xs</a> <a id="2491" href="Data.Vec.Relation.Unary.All.html#2491" class="Bound">ys</a><a id="2493" class="Symbol">}</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2501" href="Data.Vec.Relation.Unary.All.html#2338" class="Bound">P</a> <a id="2503" class="Symbol">{</a><a id="2504" href="Data.Vec.Relation.Unary.All.html#2486" class="Bound">n</a><a id="2505" class="Symbol">}</a> <a id="2507" href="Data.Vec.Relation.Unary.All.html#2488" class="Bound">xs</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2516" href="Data.Vec.Relation.Unary.All.html#2353" class="Bound">Q</a> <a id="2518" class="Symbol">{</a><a id="2519" href="Data.Vec.Relation.Unary.All.html#2486" class="Bound">n</a><a id="2520" class="Symbol">}</a> <a id="2522" href="Data.Vec.Relation.Unary.All.html#2491" class="Bound">ys</a> <a id="2525" class="Symbol">→</a>
            <a id="2539" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2543" href="Data.Vec.Relation.Unary.All.html#2368" class="Bound">R</a> <a id="2545" class="Symbol">{</a><a id="2546" href="Data.Vec.Relation.Unary.All.html#2486" class="Bound">n</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Data.Vec.Base.html#3737" class="Function">Vec.zipWith</a> <a id="2562" href="Data.Vec.Relation.Unary.All.html#2404" class="Bound Operator">_⊕_</a> <a id="2566" href="Data.Vec.Relation.Unary.All.html#2488" class="Bound">xs</a> <a id="2569" href="Data.Vec.Relation.Unary.All.html#2491" class="Bound">ys</a><a id="2571" class="Symbol">)</a>
  <a id="2575" href="Data.Vec.Relation.Unary.All.html#2391" class="Function">zipWith</a> <a id="2583" href="Data.Vec.Relation.Unary.All.html#2583" class="Bound Operator">_⊕_</a> <a id="2587" class="Symbol">{</a><a id="2588" class="Argument">xs</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="2595" class="Symbol">}</a>     <a id="2601" class="Symbol">{</a><a id="2602" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="2604" class="Symbol">}</a>     <a id="2610" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>         <a id="2621" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>         <a id="2632" class="Symbol">=</a> <a id="2634" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
  <a id="2639" href="Data.Vec.Relation.Unary.All.html#2391" class="Function">zipWith</a> <a id="2647" href="Data.Vec.Relation.Unary.All.html#2647" class="Bound Operator">_⊕_</a> <a id="2651" class="Symbol">{</a><a id="2652" class="Argument">xs</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Data.Vec.Relation.Unary.All.html#2657" class="Bound">x</a> <a id="2659" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2661" href="Data.Vec.Relation.Unary.All.html#2661" class="Bound">xs</a><a id="2663" class="Symbol">}</a> <a id="2665" class="Symbol">{</a><a id="2666" href="Data.Vec.Relation.Unary.All.html#2666" class="Bound">y</a> <a id="2668" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2670" href="Data.Vec.Relation.Unary.All.html#2670" class="Bound">ys</a><a id="2672" class="Symbol">}</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Data.Vec.Relation.Unary.All.html#2675" class="Bound">px</a> <a id="2678" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2680" href="Data.Vec.Relation.Unary.All.html#2680" class="Bound">pxs</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Data.Vec.Relation.Unary.All.html#2686" class="Bound">qy</a> <a id="2689" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2691" href="Data.Vec.Relation.Unary.All.html#2691" class="Bound">qys</a><a id="2694" class="Symbol">)</a> <a id="2696" class="Symbol">=</a>
    <a id="2702" href="Data.Vec.Relation.Unary.All.html#2675" class="Bound">px</a> <a id="2705" href="Data.Vec.Relation.Unary.All.html#2647" class="Bound Operator">⊕</a> <a id="2707" href="Data.Vec.Relation.Unary.All.html#2686" class="Bound">qy</a> <a id="2710" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2712" href="Data.Vec.Relation.Unary.All.html#2391" class="Function">zipWith</a> <a id="2720" href="Data.Vec.Relation.Unary.All.html#2647" class="Bound Operator">_⊕_</a> <a id="2724" href="Data.Vec.Relation.Unary.All.html#2680" class="Bound">pxs</a> <a id="2728" href="Data.Vec.Relation.Unary.All.html#2691" class="Bound">qys</a>

<a id="2733" class="Comment">------------------------------------------------------------------------</a>
<a id="2806" class="Comment">-- Generalised lookup based on a proof of Any</a>

<a id="lookupAny"></a><a id="2853" href="Data.Vec.Relation.Unary.All.html#2853" class="Function">lookupAny</a> <a id="2863" class="Symbol">:</a> <a id="2865" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="2869" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2871" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="2874" class="Symbol">→</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.Vec.Relation.Unary.All.html#2877" class="Bound">i</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2885" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="2887" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="2889" class="Symbol">)</a> <a id="2891" class="Symbol">→</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="2896" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="2898" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Data.Vec.Relation.Unary.Any.html#2172" class="Function">Any.lookup</a> <a id="2913" href="Data.Vec.Relation.Unary.All.html#2877" class="Bound">i</a><a id="2914" class="Symbol">)</a>
<a id="2916" href="Data.Vec.Relation.Unary.All.html#2853" class="Function">lookupAny</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Data.Vec.Relation.Unary.All.html#2927" class="Bound">px</a> <a id="2930" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2932" href="Data.Vec.Relation.Unary.All.html#2932" class="Bound">pxs</a><a id="2935" class="Symbol">)</a> <a id="2937" class="Symbol">(</a><a id="2938" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2943" href="Data.Vec.Relation.Unary.All.html#2943" class="Bound">qx</a><a id="2945" class="Symbol">)</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Data.Vec.Relation.Unary.All.html#2927" class="Bound">px</a> <a id="2952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2954" href="Data.Vec.Relation.Unary.All.html#2943" class="Bound">qx</a>
<a id="2957" href="Data.Vec.Relation.Unary.All.html#2853" class="Function">lookupAny</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Data.Vec.Relation.Unary.All.html#2968" class="Bound">px</a> <a id="2971" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="2973" href="Data.Vec.Relation.Unary.All.html#2973" class="Bound">pxs</a><a id="2976" class="Symbol">)</a> <a id="2978" class="Symbol">(</a><a id="2979" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2985" href="Data.Vec.Relation.Unary.All.html#2985" class="Bound">i</a><a id="2986" class="Symbol">)</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Data.Vec.Relation.Unary.All.html#2853" class="Function">lookupAny</a> <a id="3000" href="Data.Vec.Relation.Unary.All.html#2973" class="Bound">pxs</a> <a id="3004" href="Data.Vec.Relation.Unary.All.html#2985" class="Bound">i</a>

<a id="lookupWith"></a><a id="3007" href="Data.Vec.Relation.Unary.All.html#3007" class="Function">lookupWith</a> <a id="3018" class="Symbol">:</a> <a id="3020" href="Relation.Unary.html#3629" class="Function">∀[</a> <a id="3023" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3025" href="Relation.Unary.html#4621" class="Function Operator">⇒</a> <a id="3027" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="3029" href="Relation.Unary.html#4621" class="Function Operator">⇒</a> <a id="3031" href="Data.Vec.Relation.Unary.All.html#1246" class="Generalizable">R</a> <a id="3033" href="Relation.Unary.html#3629" class="Function">]</a> <a id="3035" class="Symbol">→</a> <a id="3037" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3041" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3043" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="3046" class="Symbol">→</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Data.Vec.Relation.Unary.All.html#3049" class="Bound">i</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="3057" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="3059" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Data.Vec.Relation.Unary.All.html#1246" class="Generalizable">R</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Data.Vec.Relation.Unary.Any.html#2172" class="Function">Any.lookup</a> <a id="3079" href="Data.Vec.Relation.Unary.All.html#3049" class="Bound">i</a><a id="3080" class="Symbol">)</a>
<a id="3082" href="Data.Vec.Relation.Unary.All.html#3007" class="Function">lookupWith</a> <a id="3093" href="Data.Vec.Relation.Unary.All.html#3093" class="Bound">f</a> <a id="3095" href="Data.Vec.Relation.Unary.All.html#3095" class="Bound">pxs</a> <a id="3099" href="Data.Vec.Relation.Unary.All.html#3099" class="Bound">i</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Product.Base.html#3109" class="Function">Prod.uncurry</a> <a id="3116" href="Data.Vec.Relation.Unary.All.html#3093" class="Bound">f</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Data.Vec.Relation.Unary.All.html#2853" class="Function">lookupAny</a> <a id="3129" href="Data.Vec.Relation.Unary.All.html#3095" class="Bound">pxs</a> <a id="3133" href="Data.Vec.Relation.Unary.All.html#3099" class="Bound">i</a><a id="3134" class="Symbol">)</a>

<a id="lookup"></a><a id="3137" href="Data.Vec.Relation.Unary.All.html#3137" class="Function">lookup</a> <a id="3144" class="Symbol">:</a> <a id="3146" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3150" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3152" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="3155" class="Symbol">→</a> <a id="3157" class="Symbol">(∀</a> <a id="3160" class="Symbol">{</a><a id="3161" href="Data.Vec.Relation.Unary.All.html#3161" class="Bound">x</a><a id="3162" class="Symbol">}</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.Vec.Relation.Unary.All.html#3161" class="Bound">x</a> <a id="3168" href="Data.Vec.Relation.Unary.All.html#690" class="Function Operator">∈ₚ</a> <a id="3171" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="3174" class="Symbol">→</a> <a id="3176" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3178" href="Data.Vec.Relation.Unary.All.html#3161" class="Bound">x</a><a id="3179" class="Symbol">)</a>
<a id="3181" href="Data.Vec.Relation.Unary.All.html#3137" class="Function">lookup</a> <a id="3188" href="Data.Vec.Relation.Unary.All.html#3188" class="Bound">pxs</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Data.Vec.Relation.Unary.All.html#3007" class="Function">lookupWith</a> <a id="3205" class="Symbol">(λ</a> <a id="3208" class="Symbol">{</a> <a id="3210" href="Data.Vec.Relation.Unary.All.html#3210" class="Bound">px</a> <a id="3213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Data.Vec.Relation.Unary.All.html#3210" class="Bound">px</a> <a id="3225" class="Symbol">})</a> <a id="3228" href="Data.Vec.Relation.Unary.All.html#3188" class="Bound">pxs</a>

<a id="3233" class="Keyword">module</a> <a id="3240" href="Data.Vec.Relation.Unary.All.html#3240" class="Module">_</a><a id="3241" class="Symbol">(</a><a id="3242" href="Data.Vec.Relation.Unary.All.html#3242" class="Bound">S</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3253" href="Data.Vec.Relation.Unary.All.html#1144" class="Generalizable">a</a> <a id="3255" href="Data.Vec.Relation.Unary.All.html#1156" class="Generalizable">ℓ</a><a id="3256" class="Symbol">)</a> <a id="3258" class="Symbol">{</a><a id="3259" href="Data.Vec.Relation.Unary.All.html#3259" class="Bound">P</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="3284" href="Data.Vec.Relation.Unary.All.html#3242" class="Bound">S</a><a id="3285" class="Symbol">)</a> <a id="3287" href="Data.Vec.Relation.Unary.All.html#1150" class="Generalizable">p</a><a id="3288" class="Symbol">}</a> <a id="3290" class="Keyword">where</a>
  <a id="3298" class="Keyword">open</a> <a id="3303" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="3310" href="Data.Vec.Relation.Unary.All.html#3242" class="Bound">S</a> <a id="3312" class="Keyword">renaming</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="3326" class="Symbol">to</a> <a id="3329" class="Function">sym₁</a><a id="3333" class="Symbol">)</a>
  <a id="3337" class="Keyword">open</a> <a id="3342" href="Data.Vec.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="3359" href="Data.Vec.Relation.Unary.All.html#3242" class="Bound">S</a>

  <a id="3364" href="Data.Vec.Relation.Unary.All.html#3364" class="Function">lookupₛ</a> <a id="3372" class="Symbol">:</a> <a id="3374" href="Data.Vec.Relation.Unary.All.html#3259" class="Bound">P</a> <a id="3376" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="3385" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="3389" class="Symbol">→</a> <a id="3391" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3395" href="Data.Vec.Relation.Unary.All.html#3259" class="Bound">P</a> <a id="3397" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="3400" class="Symbol">→</a> <a id="3402" class="Symbol">(∀</a> <a id="3405" class="Symbol">{</a><a id="3406" href="Data.Vec.Relation.Unary.All.html#3406" class="Bound">x</a><a id="3407" class="Symbol">}</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Data.Vec.Relation.Unary.All.html#3406" class="Bound">x</a> <a id="3413" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="3415" href="Data.Vec.Relation.Unary.All.html#1283" class="Generalizable">xs</a> <a id="3418" class="Symbol">→</a> <a id="3420" href="Data.Vec.Relation.Unary.All.html#3259" class="Bound">P</a> <a id="3422" href="Data.Vec.Relation.Unary.All.html#3406" class="Bound">x</a><a id="3423" class="Symbol">)</a>
  <a id="3427" href="Data.Vec.Relation.Unary.All.html#3364" class="Function">lookupₛ</a> <a id="3435" href="Data.Vec.Relation.Unary.All.html#3435" class="Bound">resp</a> <a id="3440" href="Data.Vec.Relation.Unary.All.html#3440" class="Bound">pxs</a> <a id="3444" class="Symbol">=</a> <a id="3446" href="Data.Vec.Relation.Unary.All.html#3007" class="Function">lookupWith</a> <a id="3457" class="Symbol">(λ</a> <a id="3460" href="Data.Vec.Relation.Unary.All.html#3460" class="Bound">py</a> <a id="3463" href="Data.Vec.Relation.Unary.All.html#3463" class="Bound">x=y</a> <a id="3467" class="Symbol">→</a> <a id="3469" href="Data.Vec.Relation.Unary.All.html#3435" class="Bound">resp</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Data.Vec.Relation.Unary.All.html#3329" class="Function">sym₁</a> <a id="3480" href="Data.Vec.Relation.Unary.All.html#3463" class="Bound">x=y</a><a id="3483" class="Symbol">)</a> <a id="3485" href="Data.Vec.Relation.Unary.All.html#3460" class="Bound">py</a><a id="3487" class="Symbol">)</a> <a id="3489" href="Data.Vec.Relation.Unary.All.html#3440" class="Bound">pxs</a>

<a id="3494" class="Comment">------------------------------------------------------------------------</a>
<a id="3567" class="Comment">-- Properties of predicates preserved by All</a>

<a id="all?"></a><a id="3613" href="Data.Vec.Relation.Unary.All.html#3613" class="Function">all?</a> <a id="3618" class="Symbol">:</a> <a id="3620" class="Symbol">∀</a> <a id="3622" class="Symbol">{</a><a id="3623" href="Data.Vec.Relation.Unary.All.html#3623" class="Bound">n</a><a id="3624" class="Symbol">}</a> <a id="3626" class="Symbol">→</a> <a id="3628" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="3638" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3657" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3659" class="Symbol">{</a><a id="3660" href="Data.Vec.Relation.Unary.All.html#3623" class="Bound">n</a><a id="3661" class="Symbol">})</a>
<a id="3664" href="Data.Vec.Relation.Unary.All.html#3613" class="Function">all?</a> <a id="3669" href="Data.Vec.Relation.Unary.All.html#3669" class="Bound">P?</a> <a id="3672" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3681" class="Symbol">=</a> <a id="3683" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3687" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="3690" href="Data.Vec.Relation.Unary.All.html#3613" class="Function">all?</a> <a id="3695" href="Data.Vec.Relation.Unary.All.html#3695" class="Bound">P?</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Data.Vec.Relation.Unary.All.html#3699" class="Bound">x</a> <a id="3701" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3703" href="Data.Vec.Relation.Unary.All.html#3703" class="Bound">xs</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3727" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a><a id="3730" class="Symbol">)</a> <a id="3732" href="Data.Vec.Relation.Unary.All.html#1919" class="Function">uncons</a> <a id="3739" class="Symbol">(</a><a id="3740" href="Data.Vec.Relation.Unary.All.html#3695" class="Bound">P?</a> <a id="3743" href="Data.Vec.Relation.Unary.All.html#3699" class="Bound">x</a> <a id="3745" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="3751" href="Data.Vec.Relation.Unary.All.html#3613" class="Function">all?</a> <a id="3756" href="Data.Vec.Relation.Unary.All.html#3695" class="Bound">P?</a> <a id="3759" href="Data.Vec.Relation.Unary.All.html#3703" class="Bound">xs</a><a id="3761" class="Symbol">)</a>

<a id="universal"></a><a id="3764" href="Data.Vec.Relation.Unary.All.html#3764" class="Function">universal</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="3786" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3788" class="Symbol">→</a> <a id="3790" class="Symbol">∀</a> <a id="3792" class="Symbol">{</a><a id="3793" href="Data.Vec.Relation.Unary.All.html#3793" class="Bound">n</a><a id="3794" class="Symbol">}</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3813" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3815" class="Symbol">{</a><a id="3816" href="Data.Vec.Relation.Unary.All.html#3793" class="Bound">n</a><a id="3817" class="Symbol">})</a>
<a id="3820" href="Data.Vec.Relation.Unary.All.html#3764" class="Function">universal</a> <a id="3830" href="Data.Vec.Relation.Unary.All.html#3830" class="Bound">u</a> <a id="3832" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="3841" class="Symbol">=</a> <a id="3843" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="3846" href="Data.Vec.Relation.Unary.All.html#3764" class="Function">universal</a> <a id="3856" href="Data.Vec.Relation.Unary.All.html#3856" class="Bound">u</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Data.Vec.Relation.Unary.All.html#3859" class="Bound">x</a> <a id="3861" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3863" href="Data.Vec.Relation.Unary.All.html#3863" class="Bound">xs</a><a id="3865" class="Symbol">)</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Data.Vec.Relation.Unary.All.html#3856" class="Bound">u</a> <a id="3871" href="Data.Vec.Relation.Unary.All.html#3859" class="Bound">x</a> <a id="3873" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="3875" href="Data.Vec.Relation.Unary.All.html#3764" class="Function">universal</a> <a id="3885" href="Data.Vec.Relation.Unary.All.html#3856" class="Bound">u</a> <a id="3887" href="Data.Vec.Relation.Unary.All.html#3863" class="Bound">xs</a>

<a id="irrelevant"></a><a id="3891" href="Data.Vec.Relation.Unary.All.html#3891" class="Function">irrelevant</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="3915" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3917" class="Symbol">→</a> <a id="3919" class="Symbol">∀</a> <a id="3921" class="Symbol">{</a><a id="3922" href="Data.Vec.Relation.Unary.All.html#3922" class="Bound">n</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="3943" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="3945" class="Symbol">{</a><a id="3946" href="Data.Vec.Relation.Unary.All.html#3922" class="Bound">n</a><a id="3947" class="Symbol">})</a>
<a id="3950" href="Data.Vec.Relation.Unary.All.html#3891" class="Function">irrelevant</a> <a id="3961" href="Data.Vec.Relation.Unary.All.html#3961" class="Bound">irr</a> <a id="3965" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>           <a id="3978" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>           <a id="3991" class="Symbol">=</a> <a id="3993" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
<a id="4000" href="Data.Vec.Relation.Unary.All.html#3891" class="Function">irrelevant</a> <a id="4011" href="Data.Vec.Relation.Unary.All.html#4011" class="Bound">irr</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Data.Vec.Relation.Unary.All.html#4016" class="Bound">px₁</a> <a id="4020" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="4022" href="Data.Vec.Relation.Unary.All.html#4022" class="Bound">pxs₁</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">(</a><a id="4029" href="Data.Vec.Relation.Unary.All.html#4029" class="Bound">px₂</a> <a id="4033" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷</a> <a id="4035" href="Data.Vec.Relation.Unary.All.html#4035" class="Bound">pxs₂</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">=</a>
  <a id="4045" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">P.cong₂</a> <a id="4053" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">_∷_</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Data.Vec.Relation.Unary.All.html#4011" class="Bound">irr</a> <a id="4062" href="Data.Vec.Relation.Unary.All.html#4016" class="Bound">px₁</a> <a id="4066" href="Data.Vec.Relation.Unary.All.html#4029" class="Bound">px₂</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Data.Vec.Relation.Unary.All.html#3891" class="Function">irrelevant</a> <a id="4083" href="Data.Vec.Relation.Unary.All.html#4011" class="Bound">irr</a> <a id="4087" href="Data.Vec.Relation.Unary.All.html#4022" class="Bound">pxs₁</a> <a id="4092" href="Data.Vec.Relation.Unary.All.html#4035" class="Bound">pxs₂</a><a id="4096" class="Symbol">)</a>

<a id="satisfiable"></a><a id="4099" href="Data.Vec.Relation.Unary.All.html#4099" class="Function">satisfiable</a> <a id="4111" class="Symbol">:</a> <a id="4113" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="4125" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="4127" class="Symbol">→</a> <a id="4129" class="Symbol">∀</a> <a id="4131" class="Symbol">{</a><a id="4132" href="Data.Vec.Relation.Unary.All.html#4132" class="Bound">n</a><a id="4133" class="Symbol">}</a> <a id="4135" class="Symbol">→</a> <a id="4137" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="4149" class="Symbol">(</a><a id="4150" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="4154" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="4156" class="Symbol">{</a><a id="4157" href="Data.Vec.Relation.Unary.All.html#4132" class="Bound">n</a><a id="4158" class="Symbol">})</a>
<a id="4161" href="Data.Vec.Relation.Unary.All.html#4099" class="Function">satisfiable</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Data.Vec.Relation.Unary.All.html#4174" class="Bound">x</a> <a id="4176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4178" href="Data.Vec.Relation.Unary.All.html#4178" class="Bound">p</a><a id="4179" class="Symbol">)</a> <a id="4181" class="Symbol">{</a><a id="4182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4186" class="Symbol">}</a>  <a id="4189" class="Symbol">=</a> <a id="4191" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="4194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4196" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="4199" href="Data.Vec.Relation.Unary.All.html#4099" class="Function">satisfiable</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Data.Vec.Relation.Unary.All.html#4212" class="Bound">x</a> <a id="4214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4216" href="Data.Vec.Relation.Unary.All.html#4216" class="Bound">p</a><a id="4217" class="Symbol">)</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4224" href="Data.Vec.Relation.Unary.All.html#4224" class="Bound">n</a><a id="4225" class="Symbol">}</a> <a id="4227" class="Symbol">=</a> <a id="4229" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Data.Vec.Relation.Unary.All.html#4212" class="Bound">x</a> <a id="4241" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="4243" class="Symbol">)</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Data.Vec.Relation.Unary.All.html#4216" class="Bound">p</a> <a id="4248" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷_</a><a id="4250" class="Symbol">)</a> <a id="4252" class="Symbol">(</a><a id="4253" href="Data.Vec.Relation.Unary.All.html#4099" class="Function">satisfiable</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Data.Vec.Relation.Unary.All.html#4212" class="Bound">x</a> <a id="4268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4270" href="Data.Vec.Relation.Unary.All.html#4216" class="Bound">p</a><a id="4271" class="Symbol">))</a>

<a id="4275" class="Comment">------------------------------------------------------------------------</a>
<a id="4348" class="Comment">-- Generalised decidability procedure</a>

<a id="decide"></a><a id="4387" href="Data.Vec.Relation.Unary.All.html#4387" class="Function">decide</a> <a id="4394" class="Symbol">:</a>  <a id="4397" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="4400" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="4402" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="4404" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="4406" href="Relation.Unary.html#3491" class="Function">]</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="4413" href="Data.Vec.Relation.Unary.All.html#1443" class="Datatype">All</a> <a id="4417" href="Data.Vec.Relation.Unary.All.html#1212" class="Generalizable">P</a> <a id="4419" class="Symbol">{</a><a id="4420" href="Data.Vec.Relation.Unary.All.html#1263" class="Generalizable">n</a><a id="4421" class="Symbol">}</a> <a id="4423" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="4425" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4429" href="Data.Vec.Relation.Unary.All.html#1229" class="Generalizable">Q</a> <a id="4431" href="Relation.Unary.html#3491" class="Function">]</a>
<a id="4433" href="Data.Vec.Relation.Unary.All.html#4387" class="Function">decide</a> <a id="4440" href="Data.Vec.Relation.Unary.All.html#4440" class="Bound">p∪q</a> <a id="4444" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="4447" class="Symbol">=</a> <a id="4449" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4454" href="Data.Vec.Relation.Unary.All.html#1506" class="InductiveConstructor">[]</a>
<a id="4457" href="Data.Vec.Relation.Unary.All.html#4387" class="Function">decide</a> <a id="4464" href="Data.Vec.Relation.Unary.All.html#4464" class="Bound">p∪q</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Data.Vec.Relation.Unary.All.html#4469" class="Bound">x</a> <a id="4471" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="4473" href="Data.Vec.Relation.Unary.All.html#4473" class="Bound">xs</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Keyword">with</a> <a id="4482" href="Data.Vec.Relation.Unary.All.html#4464" class="Bound">p∪q</a> <a id="4486" href="Data.Vec.Relation.Unary.All.html#4469" class="Bound">x</a>
<a id="4488" class="Symbol">...</a> <a id="4492" class="Symbol">|</a> <a id="4494" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4499" href="Data.Vec.Relation.Unary.All.html#4499" class="Bound">qx</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4509" class="Symbol">(</a><a id="4510" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4515" href="Data.Vec.Relation.Unary.All.html#4499" class="Bound">qx</a><a id="4517" class="Symbol">)</a>
<a id="4519" class="Symbol">...</a> <a id="4523" class="Symbol">|</a> <a id="4525" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4530" href="Data.Vec.Relation.Unary.All.html#4530" class="Bound">px</a> <a id="4533" class="Symbol">=</a> <a id="4535" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Data.Vec.Relation.Unary.All.html#4530" class="Bound">px</a> <a id="4547" href="Data.Vec.Relation.Unary.All.html#1523" class="InductiveConstructor Operator">∷_</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4557" class="Symbol">(</a><a id="4558" href="Data.Vec.Relation.Unary.All.html#4387" class="Function">decide</a> <a id="4565" class="Bound">p∪q</a> <a id="4569" class="Bound">xs</a><a id="4571" class="Symbol">)</a>


<a id="all"></a><a id="4575" href="Data.Vec.Relation.Unary.All.html#4575" class="Function">all</a> <a id="4579" class="Symbol">=</a> <a id="4581" href="Data.Vec.Relation.Unary.All.html#3613" class="Function">all?</a>
<a id="4586" class="Symbol">{-#</a> <a id="4590" class="Keyword">WARNING_ON_USAGE</a> <a id="4607" class="Pragma">all</a>
<a id="4611" class="String">&quot;Warning: all was deprecated in v1.4.
Please use all? instead.&quot;</a>
<a id="4675" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Data.Vec.Relation.Unary.Any.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Relation.Unary.Any.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of vector&#39;s Any</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Symbol">{-#</a> <a id="214" class="Keyword">OPTIONS</a> <a id="222" class="Pragma">--cubical-compatible</a> <a id="243" class="Pragma">--safe</a> <a id="250" class="Symbol">#-}</a>

<a id="255" class="Keyword">module</a> <a id="262" href="Data.Vec.Relation.Unary.Any.Properties.html" class="Module">Data.Vec.Relation.Unary.Any.Properties</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="344" class="Symbol">;</a> <a id="346" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="350" class="Symbol">)</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="388" class="Symbol">;</a> <a id="390" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="394" class="Symbol">;</a> <a id="396" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="399" class="Symbol">)</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Data.Empty.html#895" class="Function">⊥</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Data.List.Base.html#7793" class="InductiveConstructor">[]</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">import</a> <a id="484" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">List</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="547" class="Symbol">as</a> <a id="550" class="Module">Sum</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="564" class="Symbol">;</a> <a id="566" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="570" class="Symbol">;</a> <a id="572" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="576" class="Symbol">;</a> <a id="578" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="584" class="Symbol">)</a>
<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="677" class="Symbol">as</a> <a id="680" class="Module">Prod</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" href="Data.Product.Base.html#852" class="Function">∃</a><a id="693" class="Symbol">;</a> <a id="695" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="697" class="Symbol">;</a> <a id="699" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="702" class="Symbol">;</a> <a id="704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="707" class="Symbol">;</a> <a id="709" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="721" class="Symbol">)</a>
<a id="723" class="Keyword">open</a> <a id="728" class="Keyword">import</a> <a id="735" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="749" class="Keyword">hiding</a> <a id="756" class="Symbol">(</a><a id="757" href="Data.Vec.Base.html#1292" class="InductiveConstructor">here</a><a id="761" class="Symbol">;</a> <a id="763" href="Data.Vec.Base.html#1350" class="InductiveConstructor">there</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="810" class="Symbol">as</a> <a id="813" class="Module">Any</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a><a id="827" class="Symbol">;</a> <a id="829" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a><a id="833" class="Symbol">;</a> <a id="835" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="840" class="Symbol">)</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Data.Vec.Membership.Propositional.html" class="Module">Data.Vec.Membership.Propositional</a>
  <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">_∈_</a><a id="900" class="Symbol">;</a> <a id="902" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a><a id="910" class="Symbol">;</a> <a id="912" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a><a id="916" class="Symbol">;</a> <a id="918" href="Data.Vec.Membership.Propositional.html#958" class="Function">lose</a><a id="922" class="Symbol">)</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html" class="Module">Data.Vec.Relation.Binary.Pointwise.Inductive</a>
  <a id="983" class="Keyword">using</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a><a id="999" class="Symbol">;</a> <a id="1001" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1590" class="InductiveConstructor">[]</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">_∷_</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1036" class="Keyword">open</a> <a id="1041" class="Keyword">import</a> <a id="1048" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1065" class="Keyword">using</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="1082" class="Symbol">)</a>
<a id="1084" class="Keyword">open</a> <a id="1089" class="Keyword">import</a> <a id="1096" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1124" class="Keyword">using</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Function.Properties.Inverse.html#1702" class="Function">↔-refl</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a><a id="1146" class="Symbol">)</a>
<a id="1148" class="Keyword">open</a> <a id="1153" class="Keyword">import</a> <a id="1160" href="Level.html" class="Module">Level</a> <a id="1166" class="Keyword">using</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1178" class="Symbol">)</a>
<a id="1180" class="Keyword">open</a> <a id="1185" class="Keyword">import</a> <a id="1192" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1218" class="Keyword">using</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1227" class="Symbol">)</a>
<a id="1229" class="Keyword">open</a> <a id="1234" class="Keyword">import</a> <a id="1241" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1256" class="Keyword">hiding</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1302" class="Keyword">using</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1312" class="Symbol">)</a>
<a id="1314" class="Keyword">open</a> <a id="1319" class="Keyword">import</a> <a id="1326" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1354" class="Keyword">using</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="1371" class="Symbol">)</a>
<a id="1373" class="Keyword">open</a> <a id="1378" class="Keyword">import</a> <a id="1385" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1428" class="Symbol">as</a> <a id="1431" class="Module">P</a> <a id="1433" class="Keyword">using</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1443" class="Symbol">;</a> <a id="1445" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1449" class="Symbol">)</a>

<a id="1452" class="Keyword">private</a>
  <a id="1462" class="Keyword">variable</a>
    <a id="1475" href="Data.Vec.Relation.Unary.Any.Properties.html#1475" class="Generalizable">a</a> <a id="1477" href="Data.Vec.Relation.Unary.Any.Properties.html#1477" class="Generalizable">b</a> <a id="1479" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a> <a id="1481" href="Data.Vec.Relation.Unary.Any.Properties.html#1481" class="Generalizable">q</a> <a id="1483" href="Data.Vec.Relation.Unary.Any.Properties.html#1483" class="Generalizable">r</a> <a id="1485" href="Data.Vec.Relation.Unary.Any.Properties.html#1485" class="Generalizable">ℓ</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1499" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1507" href="Data.Vec.Relation.Unary.Any.Properties.html#1475" class="Generalizable">a</a>
    <a id="1513" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1521" href="Data.Vec.Relation.Unary.Any.Properties.html#1477" class="Generalizable">b</a>

<a id="1524" class="Comment">------------------------------------------------------------------------</a>
<a id="1597" class="Comment">-- Equality properties</a>

<a id="1621" class="Keyword">module</a> <a id="1628" href="Data.Vec.Relation.Unary.Any.Properties.html#1628" class="Module">_</a> <a id="1630" class="Symbol">{</a><a id="1631" href="Data.Vec.Relation.Unary.Any.Properties.html#1631" class="Bound">P</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1640" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="1642" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">{</a><a id="1646" href="Data.Vec.Relation.Unary.Any.Properties.html#1646" class="Bound Operator">_≈_</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1656" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="1658" href="Data.Vec.Relation.Unary.Any.Properties.html#1485" class="Generalizable">ℓ</a><a id="1659" class="Symbol">}</a> <a id="1661" class="Keyword">where</a>

  <a id="1670" href="Data.Vec.Relation.Unary.Any.Properties.html#1670" class="Function">lift-resp</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">∀</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Data.Vec.Relation.Unary.Any.Properties.html#1685" class="Bound">n</a><a id="1686" class="Symbol">}</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Data.Vec.Relation.Unary.Any.Properties.html#1631" class="Bound">P</a> <a id="1692" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1701" href="Data.Vec.Relation.Unary.Any.Properties.html#1646" class="Bound Operator">_≈_</a> <a id="1705" class="Symbol">→</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1712" href="Data.Vec.Relation.Unary.Any.Properties.html#1631" class="Bound">P</a> <a id="1714" class="Symbol">{</a><a id="1715" href="Data.Vec.Relation.Unary.Any.Properties.html#1685" class="Bound">n</a><a id="1716" class="Symbol">})</a> <a id="1719" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1434" class="Datatype">Pointwise</a> <a id="1739" href="Data.Vec.Relation.Unary.Any.Properties.html#1646" class="Bound Operator">_≈_</a><a id="1742" class="Symbol">)</a>
  <a id="1746" href="Data.Vec.Relation.Unary.Any.Properties.html#1670" class="Function">lift-resp</a> <a id="1756" href="Data.Vec.Relation.Unary.Any.Properties.html#1756" class="Bound">resp</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Data.Vec.Relation.Unary.Any.Properties.html#1762" class="Bound">x∼y</a> <a id="1766" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="1768" href="Data.Vec.Relation.Unary.Any.Properties.html#1768" class="Bound">xs∼ys</a><a id="1773" class="Symbol">)</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1781" href="Data.Vec.Relation.Unary.Any.Properties.html#1781" class="Bound">px</a><a id="1783" class="Symbol">)</a>   <a id="1787" class="Symbol">=</a> <a id="1789" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Data.Vec.Relation.Unary.Any.Properties.html#1756" class="Bound">resp</a> <a id="1800" href="Data.Vec.Relation.Unary.Any.Properties.html#1762" class="Bound">x∼y</a> <a id="1804" href="Data.Vec.Relation.Unary.Any.Properties.html#1781" class="Bound">px</a><a id="1806" class="Symbol">)</a>
  <a id="1810" href="Data.Vec.Relation.Unary.Any.Properties.html#1670" class="Function">lift-resp</a> <a id="1820" href="Data.Vec.Relation.Unary.Any.Properties.html#1820" class="Bound">resp</a> <a id="1825" class="Symbol">(</a><a id="1826" href="Data.Vec.Relation.Unary.Any.Properties.html#1826" class="Bound">x∼y</a> <a id="1830" href="Data.Vec.Relation.Binary.Pointwise.Inductive.html#1618" class="InductiveConstructor Operator">∷</a> <a id="1832" href="Data.Vec.Relation.Unary.Any.Properties.html#1832" class="Bound">xs∼ys</a><a id="1837" class="Symbol">)</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1846" href="Data.Vec.Relation.Unary.Any.Properties.html#1846" class="Bound">pxs</a><a id="1849" class="Symbol">)</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Data.Vec.Relation.Unary.Any.Properties.html#1670" class="Function">lift-resp</a> <a id="1870" href="Data.Vec.Relation.Unary.Any.Properties.html#1820" class="Bound">resp</a> <a id="1875" href="Data.Vec.Relation.Unary.Any.Properties.html#1832" class="Bound">xs∼ys</a> <a id="1881" href="Data.Vec.Relation.Unary.Any.Properties.html#1846" class="Bound">pxs</a><a id="1884" class="Symbol">)</a>

<a id="1887" class="Keyword">module</a> <a id="1894" href="Data.Vec.Relation.Unary.Any.Properties.html#1894" class="Module">_</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1906" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="1908" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Keyword">where</a>

  <a id="1920" href="Data.Vec.Relation.Unary.Any.Properties.html#1920" class="Function">here-injective</a> <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">∀</a> <a id="1939" class="Symbol">{</a><a id="1940" href="Data.Vec.Relation.Unary.Any.Properties.html#1940" class="Bound">n</a> <a id="1942" href="Data.Vec.Relation.Unary.Any.Properties.html#1942" class="Bound">x</a> <a id="1944" href="Data.Vec.Relation.Unary.Any.Properties.html#1944" class="Bound">xs</a><a id="1946" class="Symbol">}</a> <a id="1948" class="Symbol">{</a><a id="1949" href="Data.Vec.Relation.Unary.Any.Properties.html#1949" class="Bound">p</a> <a id="1951" href="Data.Vec.Relation.Unary.Any.Properties.html#1951" class="Bound">q</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="1957" href="Data.Vec.Relation.Unary.Any.Properties.html#1942" class="Bound">x</a><a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">→</a>
                   <a id="1981" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1986" class="Symbol">{</a><a id="1987" class="Argument">P</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a><a id="1992" class="Symbol">}</a> <a id="1994" class="Symbol">{</a><a id="1995" class="Argument">n</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="Data.Vec.Relation.Unary.Any.Properties.html#1940" class="Bound">n</a><a id="2000" class="Symbol">}</a> <a id="2002" class="Symbol">{</a><a id="2003" class="Argument">xs</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Data.Vec.Relation.Unary.Any.Properties.html#1944" class="Bound">xs</a><a id="2010" class="Symbol">}</a> <a id="2012" href="Data.Vec.Relation.Unary.Any.Properties.html#1949" class="Bound">p</a> <a id="2014" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2016" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2021" href="Data.Vec.Relation.Unary.Any.Properties.html#1951" class="Bound">q</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="Data.Vec.Relation.Unary.Any.Properties.html#1949" class="Bound">p</a> <a id="2027" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2029" href="Data.Vec.Relation.Unary.Any.Properties.html#1951" class="Bound">q</a>
  <a id="2033" href="Data.Vec.Relation.Unary.Any.Properties.html#1920" class="Function">here-injective</a> <a id="2048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2063" href="Data.Vec.Relation.Unary.Any.Properties.html#2063" class="Function">there-injective</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Symbol">∀</a> <a id="2083" class="Symbol">{</a><a id="2084" href="Data.Vec.Relation.Unary.Any.Properties.html#2084" class="Bound">n</a> <a id="2086" href="Data.Vec.Relation.Unary.Any.Properties.html#2086" class="Bound">x</a> <a id="2088" href="Data.Vec.Relation.Unary.Any.Properties.html#2088" class="Bound">xs</a><a id="2090" class="Symbol">}</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Data.Vec.Relation.Unary.Any.Properties.html#2093" class="Bound">p</a> <a id="2095" href="Data.Vec.Relation.Unary.Any.Properties.html#2095" class="Bound">q</a> <a id="2097" class="Symbol">:</a> <a id="2099" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2103" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2105" href="Data.Vec.Relation.Unary.Any.Properties.html#2088" class="Bound">xs</a><a id="2107" class="Symbol">}</a> <a id="2109" class="Symbol">→</a>
                    <a id="2131" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2137" class="Symbol">{</a><a id="2138" class="Argument">n</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Data.Vec.Relation.Unary.Any.Properties.html#2084" class="Bound">n</a><a id="2143" class="Symbol">}</a> <a id="2145" class="Symbol">{</a><a id="2146" class="Argument">x</a> <a id="2148" class="Symbol">=</a> <a id="2150" href="Data.Vec.Relation.Unary.Any.Properties.html#2086" class="Bound">x</a><a id="2151" class="Symbol">}</a> <a id="2153" href="Data.Vec.Relation.Unary.Any.Properties.html#2093" class="Bound">p</a> <a id="2155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2157" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2163" href="Data.Vec.Relation.Unary.Any.Properties.html#2095" class="Bound">q</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Data.Vec.Relation.Unary.Any.Properties.html#2093" class="Bound">p</a> <a id="2169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2171" href="Data.Vec.Relation.Unary.Any.Properties.html#2095" class="Bound">q</a>
  <a id="2175" href="Data.Vec.Relation.Unary.Any.Properties.html#2063" class="Function">there-injective</a> <a id="2191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2196" class="Symbol">=</a> <a id="2198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2204" class="Comment">------------------------------------------------------------------------</a>
<a id="2277" class="Comment">-- Misc</a>

  <a id="2288" href="Data.Vec.Relation.Unary.Any.Properties.html#2288" class="Function">¬Any[]</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2299" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2303" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2305" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>
  <a id="2310" href="Data.Vec.Relation.Unary.Any.Properties.html#2288" class="Function">¬Any[]</a> <a id="2317" class="Symbol">()</a>

  <a id="2323" href="Data.Vec.Relation.Unary.Any.Properties.html#2323" class="Function">lookup-index</a> <a id="2336" class="Symbol">:</a> <a id="2338" class="Symbol">∀</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Data.Vec.Relation.Unary.Any.Properties.html#2341" class="Bound">m</a><a id="2342" class="Symbol">}</a> <a id="2344" class="Symbol">{</a><a id="2345" href="Data.Vec.Relation.Unary.Any.Properties.html#2345" class="Bound">xs</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2354" href="Data.Vec.Relation.Unary.Any.Properties.html#1906" class="Bound">A</a> <a id="2356" href="Data.Vec.Relation.Unary.Any.Properties.html#2341" class="Bound">m</a><a id="2357" class="Symbol">}</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Data.Vec.Relation.Unary.Any.Properties.html#2360" class="Bound">p</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2368" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2370" href="Data.Vec.Relation.Unary.Any.Properties.html#2345" class="Bound">xs</a><a id="2372" class="Symbol">)</a> <a id="2374" class="Symbol">→</a>
                 <a id="2393" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Data.Vec.Base.html#1668" class="Function">lookup</a> <a id="2403" href="Data.Vec.Relation.Unary.Any.Properties.html#2345" class="Bound">xs</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">Any.index</a> <a id="2417" href="Data.Vec.Relation.Unary.Any.Properties.html#2360" class="Bound">p</a><a id="2418" class="Symbol">))</a>
  <a id="2423" href="Data.Vec.Relation.Unary.Any.Properties.html#2323" class="Function">lookup-index</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2442" href="Data.Vec.Relation.Unary.Any.Properties.html#2442" class="Bound">px</a><a id="2444" class="Symbol">)</a> <a id="2446" class="Symbol">=</a> <a id="2448" href="Data.Vec.Relation.Unary.Any.Properties.html#2442" class="Bound">px</a>
  <a id="2453" href="Data.Vec.Relation.Unary.Any.Properties.html#2323" class="Function">lookup-index</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2473" href="Data.Vec.Relation.Unary.Any.Properties.html#2473" class="Bound">p</a><a id="2474" class="Symbol">)</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Data.Vec.Relation.Unary.Any.Properties.html#2323" class="Function">lookup-index</a> <a id="2491" href="Data.Vec.Relation.Unary.Any.Properties.html#2473" class="Bound">p</a>

<a id="2494" class="Comment">------------------------------------------------------------------------</a>
<a id="2567" class="Comment">-- Convert from/to List.Any</a>

  <a id="2598" href="Data.Vec.Relation.Unary.Any.Properties.html#2598" class="Function">fromList⁺</a> <a id="2608" class="Symbol">:</a> <a id="2610" class="Symbol">∀</a> <a id="2612" class="Symbol">{</a><a id="2613" href="Data.Vec.Relation.Unary.Any.Properties.html#2613" class="Bound">xs</a><a id="2615" class="Symbol">}</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">List.Any</a> <a id="2628" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2630" href="Data.Vec.Relation.Unary.Any.Properties.html#2613" class="Bound">xs</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2639" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="2651" href="Data.Vec.Relation.Unary.Any.Properties.html#2613" class="Bound">xs</a><a id="2653" class="Symbol">)</a>
  <a id="2657" href="Data.Vec.Relation.Unary.Any.Properties.html#2598" class="Function">fromList⁺</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">List.here</a> <a id="2678" href="Data.Vec.Relation.Unary.Any.Properties.html#2678" class="Bound">px</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">=</a> <a id="2684" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2689" href="Data.Vec.Relation.Unary.Any.Properties.html#2678" class="Bound">px</a>
  <a id="2694" href="Data.Vec.Relation.Unary.Any.Properties.html#2598" class="Function">fromList⁺</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">List.there</a> <a id="2716" href="Data.Vec.Relation.Unary.Any.Properties.html#2716" class="Bound">v</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2727" class="Symbol">(</a><a id="2728" href="Data.Vec.Relation.Unary.Any.Properties.html#2598" class="Function">fromList⁺</a> <a id="2738" href="Data.Vec.Relation.Unary.Any.Properties.html#2716" class="Bound">v</a><a id="2739" class="Symbol">)</a>

  <a id="2744" href="Data.Vec.Relation.Unary.Any.Properties.html#2744" class="Function">fromList⁻</a> <a id="2754" class="Symbol">:</a> <a id="2756" class="Symbol">∀</a> <a id="2758" class="Symbol">{</a><a id="2759" href="Data.Vec.Relation.Unary.Any.Properties.html#2759" class="Bound">xs</a><a id="2761" class="Symbol">}</a> <a id="2763" class="Symbol">→</a> <a id="2765" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2769" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.Vec.Base.html#8509" class="Function">fromList</a> <a id="2781" href="Data.Vec.Relation.Unary.Any.Properties.html#2759" class="Bound">xs</a><a id="2783" class="Symbol">)</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">List.Any</a> <a id="2796" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2798" href="Data.Vec.Relation.Unary.Any.Properties.html#2759" class="Bound">xs</a>
  <a id="2803" href="Data.Vec.Relation.Unary.Any.Properties.html#2744" class="Function">fromList⁻</a> <a id="2813" class="Symbol">{</a><a id="2814" href="Data.Vec.Relation.Unary.Any.Properties.html#2814" class="Bound">x</a> <a id="2816" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2818" href="Data.Vec.Relation.Unary.Any.Properties.html#2818" class="Bound">xs</a><a id="2820" class="Symbol">}</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2828" href="Data.Vec.Relation.Unary.Any.Properties.html#2828" class="Bound">px</a><a id="2830" class="Symbol">)</a>   <a id="2834" class="Symbol">=</a> <a id="2836" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">List.here</a> <a id="2846" href="Data.Vec.Relation.Unary.Any.Properties.html#2828" class="Bound">px</a>
  <a id="2851" href="Data.Vec.Relation.Unary.Any.Properties.html#2744" class="Function">fromList⁻</a> <a id="2861" class="Symbol">{</a><a id="2862" href="Data.Vec.Relation.Unary.Any.Properties.html#2862" class="Bound">x</a> <a id="2864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2866" href="Data.Vec.Relation.Unary.Any.Properties.html#2866" class="Bound">xs</a><a id="2868" class="Symbol">}</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2877" href="Data.Vec.Relation.Unary.Any.Properties.html#2877" class="Bound">pxs</a><a id="2880" class="Symbol">)</a> <a id="2882" class="Symbol">=</a> <a id="2884" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">List.there</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Data.Vec.Relation.Unary.Any.Properties.html#2744" class="Function">fromList⁻</a> <a id="2906" href="Data.Vec.Relation.Unary.Any.Properties.html#2877" class="Bound">pxs</a><a id="2909" class="Symbol">)</a>

  <a id="2914" href="Data.Vec.Relation.Unary.Any.Properties.html#2914" class="Function">toList⁺</a> <a id="2922" class="Symbol">:</a> <a id="2924" class="Symbol">∀</a> <a id="2926" class="Symbol">{</a><a id="2927" href="Data.Vec.Relation.Unary.Any.Properties.html#2927" class="Bound">n</a><a id="2928" class="Symbol">}</a> <a id="2930" class="Symbol">{</a><a id="2931" href="Data.Vec.Relation.Unary.Any.Properties.html#2931" class="Bound">xs</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="2940" href="Data.Vec.Relation.Unary.Any.Properties.html#1906" class="Bound">A</a> <a id="2942" href="Data.Vec.Relation.Unary.Any.Properties.html#2927" class="Bound">n</a><a id="2943" class="Symbol">}</a> <a id="2945" class="Symbol">→</a> <a id="2947" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2951" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2953" href="Data.Vec.Relation.Unary.Any.Properties.html#2931" class="Bound">xs</a> <a id="2956" class="Symbol">→</a> <a id="2958" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">List.Any</a> <a id="2967" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="2977" href="Data.Vec.Relation.Unary.Any.Properties.html#2931" class="Bound">xs</a><a id="2979" class="Symbol">)</a>
  <a id="2983" href="Data.Vec.Relation.Unary.Any.Properties.html#2914" class="Function">toList⁺</a> <a id="2991" class="Symbol">(</a><a id="2992" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2997" href="Data.Vec.Relation.Unary.Any.Properties.html#2997" class="Bound">px</a><a id="2999" class="Symbol">)</a> <a id="3001" class="Symbol">=</a> <a id="3003" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">List.here</a> <a id="3013" href="Data.Vec.Relation.Unary.Any.Properties.html#2997" class="Bound">px</a>
  <a id="3018" href="Data.Vec.Relation.Unary.Any.Properties.html#2914" class="Function">toList⁺</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3033" href="Data.Vec.Relation.Unary.Any.Properties.html#3033" class="Bound">v</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">List.there</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Data.Vec.Relation.Unary.Any.Properties.html#2914" class="Function">toList⁺</a> <a id="3058" href="Data.Vec.Relation.Unary.Any.Properties.html#3033" class="Bound">v</a><a id="3059" class="Symbol">)</a>

  <a id="3064" href="Data.Vec.Relation.Unary.Any.Properties.html#3064" class="Function">toList⁻</a> <a id="3072" class="Symbol">:</a> <a id="3074" class="Symbol">∀</a> <a id="3076" class="Symbol">{</a><a id="3077" href="Data.Vec.Relation.Unary.Any.Properties.html#3077" class="Bound">n</a><a id="3078" class="Symbol">}</a> <a id="3080" class="Symbol">{</a><a id="3081" href="Data.Vec.Relation.Unary.Any.Properties.html#3081" class="Bound">xs</a> <a id="3084" class="Symbol">:</a> <a id="3086" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3090" href="Data.Vec.Relation.Unary.Any.Properties.html#1906" class="Bound">A</a> <a id="3092" href="Data.Vec.Relation.Unary.Any.Properties.html#3077" class="Bound">n</a><a id="3093" class="Symbol">}</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="Data.List.Relation.Unary.Any.html#1163" class="Datatype">List.Any</a> <a id="3106" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Vec.Base.html#8415" class="Function">toList</a> <a id="3116" href="Data.Vec.Relation.Unary.Any.Properties.html#3081" class="Bound">xs</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="3126" href="Data.Vec.Relation.Unary.Any.Properties.html#1897" class="Bound">P</a> <a id="3128" href="Data.Vec.Relation.Unary.Any.Properties.html#3081" class="Bound">xs</a>
  <a id="3133" href="Data.Vec.Relation.Unary.Any.Properties.html#3064" class="Function">toList⁻</a> <a id="3141" class="Symbol">{</a><a id="3142" class="Argument">xs</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Data.Vec.Relation.Unary.Any.Properties.html#3147" class="Bound">x</a> <a id="3149" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3151" href="Data.Vec.Relation.Unary.Any.Properties.html#3151" class="Bound">xs</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Data.List.Relation.Unary.Any.html#1226" class="InductiveConstructor">List.here</a> <a id="3166" href="Data.Vec.Relation.Unary.Any.Properties.html#3166" class="Bound">px</a><a id="3168" class="Symbol">)</a>   <a id="3172" class="Symbol">=</a> <a id="3174" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3179" href="Data.Vec.Relation.Unary.Any.Properties.html#3166" class="Bound">px</a>
  <a id="3184" href="Data.Vec.Relation.Unary.Any.Properties.html#3064" class="Function">toList⁻</a> <a id="3192" class="Symbol">{</a><a id="3193" class="Argument">xs</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Data.Vec.Relation.Unary.Any.Properties.html#3198" class="Bound">x</a> <a id="3200" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="3202" href="Data.Vec.Relation.Unary.Any.Properties.html#3202" class="Bound">xs</a><a id="3204" class="Symbol">}</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.List.Relation.Unary.Any.html#1279" class="InductiveConstructor">List.there</a> <a id="3218" href="Data.Vec.Relation.Unary.Any.Properties.html#3218" class="Bound">pxs</a><a id="3221" class="Symbol">)</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Data.Vec.Relation.Unary.Any.Properties.html#3064" class="Function">toList⁻</a> <a id="3240" href="Data.Vec.Relation.Unary.Any.Properties.html#3218" class="Bound">pxs</a><a id="3243" class="Symbol">)</a>

<a id="3246" class="Comment">------------------------------------------------------------------------</a>
<a id="3319" class="Comment">-- map</a>

<a id="map-id"></a><a id="3327" href="Data.Vec.Relation.Unary.Any.Properties.html#3327" class="Function">map-id</a> <a id="3334" class="Symbol">:</a> <a id="3336" class="Symbol">∀</a> <a id="3338" class="Symbol">{</a><a id="3339" href="Data.Vec.Relation.Unary.Any.Properties.html#3339" class="Bound">P</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3348" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="3350" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="3351" class="Symbol">}</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Data.Vec.Relation.Unary.Any.Properties.html#3354" class="Bound">f</a> <a id="3356" class="Symbol">:</a> <a id="3358" href="Data.Vec.Relation.Unary.Any.Properties.html#3339" class="Bound">P</a> <a id="3360" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3362" href="Data.Vec.Relation.Unary.Any.Properties.html#3339" class="Bound">P</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">{</a><a id="3366" href="Data.Vec.Relation.Unary.Any.Properties.html#3366" class="Bound">n</a> <a id="3368" href="Data.Vec.Relation.Unary.Any.Properties.html#3368" class="Bound">xs</a><a id="3370" class="Symbol">}</a> <a id="3372" class="Symbol">→</a>
         <a id="3383" class="Symbol">(∀</a> <a id="3386" class="Symbol">{</a><a id="3387" href="Data.Vec.Relation.Unary.Any.Properties.html#3387" class="Bound">x</a><a id="3388" class="Symbol">}</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Data.Vec.Relation.Unary.Any.Properties.html#3391" class="Bound">p</a> <a id="3393" class="Symbol">:</a> <a id="3395" href="Data.Vec.Relation.Unary.Any.Properties.html#3339" class="Bound">P</a> <a id="3397" href="Data.Vec.Relation.Unary.Any.Properties.html#3387" class="Bound">x</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="Data.Vec.Relation.Unary.Any.Properties.html#3354" class="Bound">f</a> <a id="3404" href="Data.Vec.Relation.Unary.Any.Properties.html#3391" class="Bound">p</a> <a id="3406" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3408" href="Data.Vec.Relation.Unary.Any.Properties.html#3391" class="Bound">p</a><a id="3409" class="Symbol">)</a> <a id="3411" class="Symbol">→</a>
         <a id="3422" class="Symbol">(</a><a id="3423" href="Data.Vec.Relation.Unary.Any.Properties.html#3423" class="Bound">p</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="3431" href="Data.Vec.Relation.Unary.Any.Properties.html#3339" class="Bound">P</a> <a id="3433" class="Symbol">{</a><a id="3434" href="Data.Vec.Relation.Unary.Any.Properties.html#3366" class="Bound">n</a><a id="3435" class="Symbol">}</a> <a id="3437" href="Data.Vec.Relation.Unary.Any.Properties.html#3368" class="Bound">xs</a><a id="3439" class="Symbol">)</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="3451" href="Data.Vec.Relation.Unary.Any.Properties.html#3354" class="Bound">f</a> <a id="3453" href="Data.Vec.Relation.Unary.Any.Properties.html#3423" class="Bound">p</a> <a id="3455" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3457" href="Data.Vec.Relation.Unary.Any.Properties.html#3423" class="Bound">p</a>
<a id="3459" href="Data.Vec.Relation.Unary.Any.Properties.html#3327" class="Function">map-id</a> <a id="3466" href="Data.Vec.Relation.Unary.Any.Properties.html#3466" class="Bound">f</a> <a id="3468" href="Data.Vec.Relation.Unary.Any.Properties.html#3468" class="Bound">hyp</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="3479" href="Data.Vec.Relation.Unary.Any.Properties.html#3479" class="Bound">p</a><a id="3480" class="Symbol">)</a> <a id="3482" class="Symbol">=</a> <a id="3484" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3491" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="3496" class="Symbol">(</a><a id="3497" href="Data.Vec.Relation.Unary.Any.Properties.html#3468" class="Bound">hyp</a> <a id="3501" href="Data.Vec.Relation.Unary.Any.Properties.html#3479" class="Bound">p</a><a id="3502" class="Symbol">)</a>
<a id="3504" href="Data.Vec.Relation.Unary.Any.Properties.html#3327" class="Function">map-id</a> <a id="3511" href="Data.Vec.Relation.Unary.Any.Properties.html#3511" class="Bound">f</a> <a id="3513" href="Data.Vec.Relation.Unary.Any.Properties.html#3513" class="Bound">hyp</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3524" href="Data.Vec.Relation.Unary.Any.Properties.html#3524" class="Bound">p</a><a id="3525" class="Symbol">)</a> <a id="3527" class="Symbol">=</a> <a id="3529" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3536" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3542" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3544" href="Data.Vec.Relation.Unary.Any.Properties.html#3327" class="Function">map-id</a> <a id="3551" href="Data.Vec.Relation.Unary.Any.Properties.html#3511" class="Bound">f</a> <a id="3553" href="Data.Vec.Relation.Unary.Any.Properties.html#3513" class="Bound">hyp</a> <a id="3557" href="Data.Vec.Relation.Unary.Any.Properties.html#3524" class="Bound">p</a>

<a id="map-∘"></a><a id="3560" href="Data.Vec.Relation.Unary.Any.Properties.html#3560" class="Function">map-∘</a> <a id="3566" class="Symbol">:</a> <a id="3568" class="Symbol">∀</a> <a id="3570" class="Symbol">{</a><a id="3571" href="Data.Vec.Relation.Unary.Any.Properties.html#3571" class="Bound">P</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3580" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="3582" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="3583" class="Symbol">}</a> <a id="3585" class="Symbol">{</a><a id="3586" href="Data.Vec.Relation.Unary.Any.Properties.html#3586" class="Bound">Q</a> <a id="3588" class="Symbol">:</a> <a id="3590" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3598" href="Data.Vec.Relation.Unary.Any.Properties.html#1481" class="Generalizable">q</a><a id="3599" class="Symbol">}</a> <a id="3601" class="Symbol">{</a><a id="3602" href="Data.Vec.Relation.Unary.Any.Properties.html#3602" class="Bound">R</a> <a id="3604" class="Symbol">:</a> <a id="3606" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3614" href="Data.Vec.Relation.Unary.Any.Properties.html#1483" class="Generalizable">r</a><a id="3615" class="Symbol">}</a>
        <a id="3625" class="Symbol">(</a><a id="3626" href="Data.Vec.Relation.Unary.Any.Properties.html#3626" class="Bound">f</a> <a id="3628" class="Symbol">:</a> <a id="3630" href="Data.Vec.Relation.Unary.Any.Properties.html#3586" class="Bound">Q</a> <a id="3632" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3634" href="Data.Vec.Relation.Unary.Any.Properties.html#3602" class="Bound">R</a><a id="3635" class="Symbol">)</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Data.Vec.Relation.Unary.Any.Properties.html#3638" class="Bound">g</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Data.Vec.Relation.Unary.Any.Properties.html#3571" class="Bound">P</a> <a id="3644" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="3646" href="Data.Vec.Relation.Unary.Any.Properties.html#3586" class="Bound">Q</a><a id="3647" class="Symbol">)</a>
        <a id="3657" class="Symbol">{</a><a id="3658" href="Data.Vec.Relation.Unary.Any.Properties.html#3658" class="Bound">n</a> <a id="3660" href="Data.Vec.Relation.Unary.Any.Properties.html#3660" class="Bound">xs</a><a id="3662" class="Symbol">}</a> <a id="3664" class="Symbol">(</a><a id="3665" href="Data.Vec.Relation.Unary.Any.Properties.html#3665" class="Bound">p</a> <a id="3667" class="Symbol">:</a> <a id="3669" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="3673" href="Data.Vec.Relation.Unary.Any.Properties.html#3571" class="Bound">P</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Data.Vec.Relation.Unary.Any.Properties.html#3658" class="Bound">n</a><a id="3677" class="Symbol">}</a> <a id="3679" href="Data.Vec.Relation.Unary.Any.Properties.html#3660" class="Bound">xs</a><a id="3681" class="Symbol">)</a> <a id="3683" class="Symbol">→</a>
        <a id="3693" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Data.Vec.Relation.Unary.Any.Properties.html#3626" class="Bound">f</a> <a id="3704" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3706" href="Data.Vec.Relation.Unary.Any.Properties.html#3638" class="Bound">g</a><a id="3707" class="Symbol">)</a> <a id="3709" href="Data.Vec.Relation.Unary.Any.Properties.html#3665" class="Bound">p</a> <a id="3711" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3713" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="3721" href="Data.Vec.Relation.Unary.Any.Properties.html#3626" class="Bound">f</a> <a id="3723" class="Symbol">(</a><a id="3724" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="3732" href="Data.Vec.Relation.Unary.Any.Properties.html#3638" class="Bound">g</a> <a id="3734" href="Data.Vec.Relation.Unary.Any.Properties.html#3665" class="Bound">p</a><a id="3735" class="Symbol">)</a>
<a id="3737" href="Data.Vec.Relation.Unary.Any.Properties.html#3560" class="Function">map-∘</a> <a id="3743" href="Data.Vec.Relation.Unary.Any.Properties.html#3743" class="Bound">f</a> <a id="3745" href="Data.Vec.Relation.Unary.Any.Properties.html#3745" class="Bound">g</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="3754" href="Data.Vec.Relation.Unary.Any.Properties.html#3754" class="Bound">p</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3764" href="Data.Vec.Relation.Unary.Any.Properties.html#3560" class="Function">map-∘</a> <a id="3770" href="Data.Vec.Relation.Unary.Any.Properties.html#3770" class="Bound">f</a> <a id="3772" href="Data.Vec.Relation.Unary.Any.Properties.html#3772" class="Bound">g</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3781" href="Data.Vec.Relation.Unary.Any.Properties.html#3781" class="Bound">p</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">=</a> <a id="3786" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="3793" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="3799" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="3801" href="Data.Vec.Relation.Unary.Any.Properties.html#3560" class="Function">map-∘</a> <a id="3807" href="Data.Vec.Relation.Unary.Any.Properties.html#3770" class="Bound">f</a> <a id="3809" href="Data.Vec.Relation.Unary.Any.Properties.html#3772" class="Bound">g</a> <a id="3811" href="Data.Vec.Relation.Unary.Any.Properties.html#3781" class="Bound">p</a>

<a id="3814" class="Comment">------------------------------------------------------------------------</a>
<a id="3887" class="Comment">-- Swapping</a>

<a id="3900" class="Keyword">module</a> <a id="3907" href="Data.Vec.Relation.Unary.Any.Properties.html#3907" class="Module">_</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Data.Vec.Relation.Unary.Any.Properties.html#3910" class="Bound">P</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="3916" class="Symbol">→</a> <a id="3918" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="3920" class="Symbol">→</a> <a id="3922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3926" href="Data.Vec.Relation.Unary.Any.Properties.html#1485" class="Generalizable">ℓ</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Keyword">where</a>

  <a id="3938" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="3943" class="Symbol">:</a> <a id="3945" class="Symbol">∀</a> <a id="3947" class="Symbol">{</a><a id="3948" href="Data.Vec.Relation.Unary.Any.Properties.html#3948" class="Bound">n</a> <a id="3950" href="Data.Vec.Relation.Unary.Any.Properties.html#3950" class="Bound">m</a><a id="3951" class="Symbol">}</a> <a id="3953" class="Symbol">{</a><a id="3954" href="Data.Vec.Relation.Unary.Any.Properties.html#3954" class="Bound">xs</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3963" href="Data.Vec.Relation.Unary.Any.Properties.html#3914" class="Bound">A</a> <a id="3965" href="Data.Vec.Relation.Unary.Any.Properties.html#3948" class="Bound">n</a><a id="3966" class="Symbol">}</a> <a id="3968" class="Symbol">{</a><a id="3969" href="Data.Vec.Relation.Unary.Any.Properties.html#3969" class="Bound">ys</a> <a id="3972" class="Symbol">:</a> <a id="3974" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="3978" href="Data.Vec.Relation.Unary.Any.Properties.html#3918" class="Bound">B</a> <a id="3980" href="Data.Vec.Relation.Unary.Any.Properties.html#3950" class="Bound">m</a><a id="3981" class="Symbol">}</a> <a id="3983" class="Symbol">→</a>
         <a id="3994" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="3998" class="Symbol">(λ</a> <a id="4001" href="Data.Vec.Relation.Unary.Any.Properties.html#4001" class="Bound">x</a> <a id="4003" class="Symbol">→</a> <a id="4005" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4009" class="Symbol">(</a><a id="4010" href="Data.Vec.Relation.Unary.Any.Properties.html#3910" class="Bound">P</a> <a id="4012" href="Data.Vec.Relation.Unary.Any.Properties.html#4001" class="Bound">x</a><a id="4013" class="Symbol">)</a> <a id="4015" href="Data.Vec.Relation.Unary.Any.Properties.html#3969" class="Bound">ys</a><a id="4017" class="Symbol">)</a> <a id="4019" href="Data.Vec.Relation.Unary.Any.Properties.html#3954" class="Bound">xs</a> <a id="4022" class="Symbol">→</a>
         <a id="4033" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4037" class="Symbol">(λ</a> <a id="4040" href="Data.Vec.Relation.Unary.Any.Properties.html#4040" class="Bound">y</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Function.Base.html#1638" class="Function">flip</a> <a id="4054" href="Data.Vec.Relation.Unary.Any.Properties.html#3910" class="Bound">P</a> <a id="4056" href="Data.Vec.Relation.Unary.Any.Properties.html#4040" class="Bound">y</a><a id="4057" class="Symbol">)</a> <a id="4059" href="Data.Vec.Relation.Unary.Any.Properties.html#3954" class="Bound">xs</a><a id="4061" class="Symbol">)</a> <a id="4063" href="Data.Vec.Relation.Unary.Any.Properties.html#3969" class="Bound">ys</a>
  <a id="4068" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="4080" href="Data.Vec.Relation.Unary.Any.Properties.html#4080" class="Bound">pys</a><a id="4083" class="Symbol">)</a>  <a id="4086" class="Symbol">=</a> <a id="4088" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="4096" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4101" href="Data.Vec.Relation.Unary.Any.Properties.html#4080" class="Bound">pys</a>
  <a id="4107" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4112" class="Symbol">(</a><a id="4113" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4119" href="Data.Vec.Relation.Unary.Any.Properties.html#4119" class="Bound">pxys</a><a id="4123" class="Symbol">)</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="4135" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4147" href="Data.Vec.Relation.Unary.Any.Properties.html#4119" class="Bound">pxys</a><a id="4151" class="Symbol">)</a>

  <a id="4156" href="Data.Vec.Relation.Unary.Any.Properties.html#4156" class="Function">swap-there</a> <a id="4167" class="Symbol">:</a> <a id="4169" class="Symbol">∀</a> <a id="4171" class="Symbol">{</a><a id="4172" href="Data.Vec.Relation.Unary.Any.Properties.html#4172" class="Bound">n</a> <a id="4174" href="Data.Vec.Relation.Unary.Any.Properties.html#4174" class="Bound">m</a> <a id="4176" href="Data.Vec.Relation.Unary.Any.Properties.html#4176" class="Bound">x</a> <a id="4178" href="Data.Vec.Relation.Unary.Any.Properties.html#4178" class="Bound">xs</a> <a id="4181" href="Data.Vec.Relation.Unary.Any.Properties.html#4181" class="Bound">ys</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">→</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Data.Vec.Relation.Unary.Any.Properties.html#4188" class="Bound">any</a> <a id="4192" class="Symbol">:</a> <a id="4194" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4198" class="Symbol">(λ</a> <a id="4201" href="Data.Vec.Relation.Unary.Any.Properties.html#4201" class="Bound">x</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Data.Vec.Relation.Unary.Any.Properties.html#3910" class="Bound">P</a> <a id="4212" href="Data.Vec.Relation.Unary.Any.Properties.html#4201" class="Bound">x</a><a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">{</a><a id="4216" href="Data.Vec.Relation.Unary.Any.Properties.html#4172" class="Bound">n</a><a id="4217" class="Symbol">}</a> <a id="4219" href="Data.Vec.Relation.Unary.Any.Properties.html#4181" class="Bound">ys</a><a id="4221" class="Symbol">)</a> <a id="4223" class="Symbol">{</a><a id="4224" href="Data.Vec.Relation.Unary.Any.Properties.html#4174" class="Bound">m</a><a id="4225" class="Symbol">}</a> <a id="4227" href="Data.Vec.Relation.Unary.Any.Properties.html#4178" class="Bound">xs</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">→</a>
               <a id="4248" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4269" class="Symbol">{</a><a id="4270" class="Argument">x</a> <a id="4272" class="Symbol">=</a> <a id="4274" href="Data.Vec.Relation.Unary.Any.Properties.html#4176" class="Bound">x</a><a id="4275" class="Symbol">})</a> <a id="4278" href="Data.Vec.Relation.Unary.Any.Properties.html#4188" class="Bound">any</a><a id="4281" class="Symbol">)</a> <a id="4283" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4285" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4297" href="Data.Vec.Relation.Unary.Any.Properties.html#4188" class="Bound">any</a><a id="4300" class="Symbol">)</a>
  <a id="4304" href="Data.Vec.Relation.Unary.Any.Properties.html#4156" class="Function">swap-there</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="4322" href="Data.Vec.Relation.Unary.Any.Properties.html#4322" class="Bound">pys</a><a id="4325" class="Symbol">)</a>  <a id="4328" class="Symbol">=</a> <a id="4330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4337" href="Data.Vec.Relation.Unary.Any.Properties.html#4156" class="Function">swap-there</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4355" href="Data.Vec.Relation.Unary.Any.Properties.html#4355" class="Bound">pxys</a><a id="4359" class="Symbol">)</a> <a id="4361" class="Symbol">=</a> <a id="4363" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="4379" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="4384" class="Symbol">)</a> <a id="4386" class="Symbol">(</a><a id="4387" href="Data.Vec.Relation.Unary.Any.Properties.html#4156" class="Function">swap-there</a> <a id="4398" href="Data.Vec.Relation.Unary.Any.Properties.html#4355" class="Bound">pxys</a><a id="4402" class="Symbol">)</a>

<a id="4405" class="Keyword">module</a> <a id="4412" href="Data.Vec.Relation.Unary.Any.Properties.html#4412" class="Module">_</a> <a id="4414" class="Symbol">{</a><a id="4415" href="Data.Vec.Relation.Unary.Any.Properties.html#4415" class="Bound">P</a> <a id="4417" class="Symbol">:</a> <a id="4419" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="4421" class="Symbol">→</a> <a id="4423" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="4425" class="Symbol">→</a> <a id="4427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4431" href="Data.Vec.Relation.Unary.Any.Properties.html#1485" class="Generalizable">ℓ</a><a id="4432" class="Symbol">}</a> <a id="4434" class="Keyword">where</a>

  <a id="4443" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4454" class="Symbol">:</a> <a id="4456" class="Symbol">∀</a> <a id="4458" class="Symbol">{</a><a id="4459" href="Data.Vec.Relation.Unary.Any.Properties.html#4459" class="Bound">n</a> <a id="4461" href="Data.Vec.Relation.Unary.Any.Properties.html#4461" class="Bound">m</a><a id="4462" class="Symbol">}</a> <a id="4464" class="Symbol">{</a><a id="4465" href="Data.Vec.Relation.Unary.Any.Properties.html#4465" class="Bound">xs</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4474" href="Data.Vec.Relation.Unary.Any.Properties.html#4419" class="Bound">A</a> <a id="4476" href="Data.Vec.Relation.Unary.Any.Properties.html#4459" class="Bound">n</a><a id="4477" class="Symbol">}</a> <a id="4479" class="Symbol">{</a><a id="4480" href="Data.Vec.Relation.Unary.Any.Properties.html#4480" class="Bound">ys</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4489" href="Data.Vec.Relation.Unary.Any.Properties.html#4423" class="Bound">B</a> <a id="4491" href="Data.Vec.Relation.Unary.Any.Properties.html#4461" class="Bound">m</a><a id="4492" class="Symbol">}</a> <a id="4494" class="Symbol">→</a>
               <a id="4511" class="Symbol">(</a><a id="4512" href="Data.Vec.Relation.Unary.Any.Properties.html#4512" class="Bound">any</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4522" class="Symbol">(λ</a> <a id="4525" href="Data.Vec.Relation.Unary.Any.Properties.html#4525" class="Bound">x</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Data.Vec.Relation.Unary.Any.Properties.html#4415" class="Bound">P</a> <a id="4536" href="Data.Vec.Relation.Unary.Any.Properties.html#4525" class="Bound">x</a><a id="4537" class="Symbol">)</a> <a id="4539" href="Data.Vec.Relation.Unary.Any.Properties.html#4480" class="Bound">ys</a><a id="4541" class="Symbol">)</a> <a id="4543" href="Data.Vec.Relation.Unary.Any.Properties.html#4465" class="Bound">xs</a><a id="4545" class="Symbol">)</a> <a id="4547" class="Symbol">→</a>
               <a id="4564" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4569" class="Symbol">(</a><a id="4570" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4575" href="Data.Vec.Relation.Unary.Any.Properties.html#4512" class="Bound">any</a><a id="4578" class="Symbol">)</a> <a id="4580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4582" href="Data.Vec.Relation.Unary.Any.Properties.html#4512" class="Bound">any</a>
  <a id="4588" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4599" class="Symbol">(</a><a id="4600" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4611" class="Symbol">_))</a> <a id="4615" class="Symbol">=</a> <a id="4617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4624" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4648" href="Data.Vec.Relation.Unary.Any.Properties.html#4648" class="Bound">pys</a><a id="4651" class="Symbol">))</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="4672" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="4697" href="Data.Vec.Relation.Unary.Any.Properties.html#4648" class="Bound">pys</a><a id="4700" class="Symbol">))</a>
  <a id="4705" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4723" href="Data.Vec.Relation.Unary.Any.Properties.html#4723" class="Bound">pxys</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4739" class="Symbol">(</a><a id="4740" href="Data.Vec.Relation.Unary.Any.Properties.html#4156" class="Function">swap-there</a> <a id="4751" class="Symbol">(</a><a id="4752" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="4757" href="Data.Vec.Relation.Unary.Any.Properties.html#4723" class="Bound">pxys</a><a id="4761" class="Symbol">))</a>
                          <a id="4790" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="4792" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4799" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="4805" class="Symbol">(</a><a id="4806" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="4817" href="Data.Vec.Relation.Unary.Any.Properties.html#4723" class="Bound">pxys</a><a id="4821" class="Symbol">)</a>

<a id="4824" class="Keyword">module</a> <a id="4831" href="Data.Vec.Relation.Unary.Any.Properties.html#4831" class="Module">_</a> <a id="4833" class="Symbol">{</a><a id="4834" href="Data.Vec.Relation.Unary.Any.Properties.html#4834" class="Bound">P</a> <a id="4836" class="Symbol">:</a> <a id="4838" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="4840" class="Symbol">→</a> <a id="4842" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="4844" class="Symbol">→</a> <a id="4846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4850" href="Data.Vec.Relation.Unary.Any.Properties.html#1485" class="Generalizable">ℓ</a><a id="4851" class="Symbol">}</a> <a id="4853" class="Keyword">where</a>

  <a id="4862" href="Data.Vec.Relation.Unary.Any.Properties.html#4862" class="Function">swap↔</a> <a id="4868" class="Symbol">:</a> <a id="4870" class="Symbol">∀</a> <a id="4872" class="Symbol">{</a><a id="4873" href="Data.Vec.Relation.Unary.Any.Properties.html#4873" class="Bound">n</a> <a id="4875" href="Data.Vec.Relation.Unary.Any.Properties.html#4875" class="Bound">m</a><a id="4876" class="Symbol">}</a> <a id="4878" class="Symbol">{</a><a id="4879" href="Data.Vec.Relation.Unary.Any.Properties.html#4879" class="Bound">xs</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4888" href="Data.Vec.Relation.Unary.Any.Properties.html#4838" class="Bound">A</a> <a id="4890" href="Data.Vec.Relation.Unary.Any.Properties.html#4873" class="Bound">n</a><a id="4891" class="Symbol">}</a> <a id="4893" class="Symbol">{</a><a id="4894" href="Data.Vec.Relation.Unary.Any.Properties.html#4894" class="Bound">ys</a> <a id="4897" class="Symbol">:</a> <a id="4899" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="4903" href="Data.Vec.Relation.Unary.Any.Properties.html#4842" class="Bound">B</a> <a id="4905" href="Data.Vec.Relation.Unary.Any.Properties.html#4875" class="Bound">m</a><a id="4906" class="Symbol">}</a> <a id="4908" class="Symbol">→</a>
          <a id="4920" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4924" class="Symbol">(λ</a> <a id="4927" href="Data.Vec.Relation.Unary.Any.Properties.html#4927" class="Bound">x</a> <a id="4929" class="Symbol">→</a> <a id="4931" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Data.Vec.Relation.Unary.Any.Properties.html#4834" class="Bound">P</a> <a id="4938" href="Data.Vec.Relation.Unary.Any.Properties.html#4927" class="Bound">x</a><a id="4939" class="Symbol">)</a> <a id="4941" href="Data.Vec.Relation.Unary.Any.Properties.html#4894" class="Bound">ys</a><a id="4943" class="Symbol">)</a> <a id="4945" href="Data.Vec.Relation.Unary.Any.Properties.html#4879" class="Bound">xs</a> <a id="4948" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4950" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4954" class="Symbol">(λ</a> <a id="4957" href="Data.Vec.Relation.Unary.Any.Properties.html#4957" class="Bound">y</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Function.Base.html#1638" class="Function">flip</a> <a id="4971" href="Data.Vec.Relation.Unary.Any.Properties.html#4834" class="Bound">P</a> <a id="4973" href="Data.Vec.Relation.Unary.Any.Properties.html#4957" class="Bound">y</a><a id="4974" class="Symbol">)</a> <a id="4976" href="Data.Vec.Relation.Unary.Any.Properties.html#4879" class="Bound">xs</a><a id="4978" class="Symbol">)</a> <a id="4980" href="Data.Vec.Relation.Unary.Any.Properties.html#4894" class="Bound">ys</a>
  <a id="4985" href="Data.Vec.Relation.Unary.Any.Properties.html#4862" class="Function">swap↔</a> <a id="4991" class="Symbol">=</a> <a id="4993" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="4999" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="5004" href="Data.Vec.Relation.Unary.Any.Properties.html#3938" class="Function">swap</a> <a id="5009" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a> <a id="5020" href="Data.Vec.Relation.Unary.Any.Properties.html#4443" class="Function">swap-invol</a>

<a id="5032" class="Comment">------------------------------------------------------------------------</a>
<a id="5105" class="Comment">-- Lemmas relating Any to ⊥</a>

<a id="⊥↔Any⊥"></a><a id="5134" href="Data.Vec.Relation.Unary.Any.Properties.html#5134" class="Function">⊥↔Any⊥</a> <a id="5141" class="Symbol">:</a> <a id="5143" class="Symbol">∀</a> <a id="5145" class="Symbol">{</a><a id="5146" href="Data.Vec.Relation.Unary.Any.Properties.html#5146" class="Bound">n</a><a id="5147" class="Symbol">}</a> <a id="5149" class="Symbol">{</a><a id="5150" href="Data.Vec.Relation.Unary.Any.Properties.html#5150" class="Bound">xs</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5159" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="5161" href="Data.Vec.Relation.Unary.Any.Properties.html#5146" class="Bound">n</a><a id="5162" class="Symbol">}</a> <a id="5164" class="Symbol">→</a> <a id="5166" href="Data.Empty.html#895" class="Function">⊥</a> <a id="5168" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5170" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Function.Base.html#725" class="Function">const</a> <a id="5181" href="Data.Empty.html#895" class="Function">⊥</a><a id="5182" class="Symbol">)</a> <a id="5184" href="Data.Vec.Relation.Unary.Any.Properties.html#5150" class="Bound">xs</a>
<a id="5187" href="Data.Vec.Relation.Unary.Any.Properties.html#5134" class="Function">⊥↔Any⊥</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5202" class="Symbol">(λ</a> <a id="5205" class="Symbol">())</a> <a id="5209" class="Symbol">(λ</a> <a id="5212" href="Data.Vec.Relation.Unary.Any.Properties.html#5212" class="Bound">p</a> <a id="5214" class="Symbol">→</a> <a id="5216" href="Data.Vec.Relation.Unary.Any.Properties.html#5256" class="Function">from</a> <a id="5221" href="Data.Vec.Relation.Unary.Any.Properties.html#5212" class="Bound">p</a><a id="5222" class="Symbol">)</a> <a id="5224" class="Symbol">(λ</a> <a id="5227" href="Data.Vec.Relation.Unary.Any.Properties.html#5227" class="Bound">p</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Data.Vec.Relation.Unary.Any.Properties.html#5256" class="Function">from</a> <a id="5236" href="Data.Vec.Relation.Unary.Any.Properties.html#5227" class="Bound">p</a><a id="5237" class="Symbol">)</a> <a id="5239" class="Symbol">(λ</a> <a id="5242" class="Symbol">())</a>
  <a id="5248" class="Keyword">where</a>
  <a id="5256" href="Data.Vec.Relation.Unary.Any.Properties.html#5256" class="Function">from</a> <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">∀</a> <a id="5265" class="Symbol">{</a><a id="5266" href="Data.Vec.Relation.Unary.Any.Properties.html#5266" class="Bound">n</a> <a id="5268" href="Data.Vec.Relation.Unary.Any.Properties.html#5268" class="Bound">xs</a><a id="5270" class="Symbol">}</a> <a id="5272" class="Symbol">→</a> <a id="5274" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Function.Base.html#725" class="Function">const</a> <a id="5285" href="Data.Empty.html#895" class="Function">⊥</a><a id="5286" class="Symbol">)</a> <a id="5288" class="Symbol">{</a><a id="5289" href="Data.Vec.Relation.Unary.Any.Properties.html#5266" class="Bound">n</a><a id="5290" class="Symbol">}</a> <a id="5292" href="Data.Vec.Relation.Unary.Any.Properties.html#5268" class="Bound">xs</a> <a id="5295" class="Symbol">→</a> <a id="5297" class="Symbol">∀</a> <a id="5299" class="Symbol">{</a><a id="5300" href="Data.Vec.Relation.Unary.Any.Properties.html#5300" class="Bound">b</a><a id="5301" class="Symbol">}</a> <a id="5303" class="Symbol">{</a><a id="5304" href="Data.Vec.Relation.Unary.Any.Properties.html#5304" class="Bound">B</a> <a id="5306" class="Symbol">:</a> <a id="5308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5312" href="Data.Vec.Relation.Unary.Any.Properties.html#5300" class="Bound">b</a><a id="5313" class="Symbol">}</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Data.Vec.Relation.Unary.Any.Properties.html#5304" class="Bound">B</a>
  <a id="5321" href="Data.Vec.Relation.Unary.Any.Properties.html#5256" class="Function">from</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="5333" href="Data.Vec.Relation.Unary.Any.Properties.html#5333" class="Bound">p</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Data.Vec.Relation.Unary.Any.Properties.html#5256" class="Function">from</a> <a id="5343" href="Data.Vec.Relation.Unary.Any.Properties.html#5333" class="Bound">p</a>

<a id="⊥↔Any[]"></a><a id="5346" href="Data.Vec.Relation.Unary.Any.Properties.html#5346" class="Function">⊥↔Any[]</a> <a id="5354" class="Symbol">:</a> <a id="5356" class="Symbol">∀</a> <a id="5358" class="Symbol">{</a><a id="5359" href="Data.Vec.Relation.Unary.Any.Properties.html#5359" class="Bound">P</a> <a id="5361" class="Symbol">:</a> <a id="5363" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5368" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="5370" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="5371" class="Symbol">}</a> <a id="5373" class="Symbol">→</a> <a id="5375" href="Data.Empty.html#895" class="Function">⊥</a> <a id="5377" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5379" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5383" href="Data.Vec.Relation.Unary.Any.Properties.html#5359" class="Bound">P</a> <a id="5385" class="InductiveConstructor">[]</a>
<a id="5388" href="Data.Vec.Relation.Unary.Any.Properties.html#5346" class="Function">⊥↔Any[]</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="5404" class="Symbol">(λ())</a> <a id="5410" class="Symbol">(λ())</a> <a id="5416" class="Symbol">(λ())</a> <a id="5422" class="Symbol">(λ())</a>

<a id="5429" class="Comment">------------------------------------------------------------------------</a>
<a id="5502" class="Comment">-- Sums commute with Any</a>

<a id="5528" class="Keyword">module</a> <a id="5535" href="Data.Vec.Relation.Unary.Any.Properties.html#5535" class="Module">_</a> <a id="5537" class="Symbol">{</a><a id="5538" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5540" class="Symbol">:</a> <a id="5542" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5547" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="5549" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="5550" class="Symbol">}</a> <a id="5552" class="Symbol">{</a><a id="5553" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5555" class="Symbol">:</a> <a id="5557" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="5559" class="Symbol">→</a> <a id="5561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5565" href="Data.Vec.Relation.Unary.Any.Properties.html#1481" class="Generalizable">q</a><a id="5566" class="Symbol">}</a> <a id="5568" class="Keyword">where</a>

  <a id="5577" href="Data.Vec.Relation.Unary.Any.Properties.html#5577" class="Function">Any-⊎⁺</a> <a id="5584" class="Symbol">:</a> <a id="5586" class="Symbol">∀</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Data.Vec.Relation.Unary.Any.Properties.html#5589" class="Bound">n</a><a id="5590" class="Symbol">}</a> <a id="5592" class="Symbol">{</a><a id="5593" href="Data.Vec.Relation.Unary.Any.Properties.html#5593" class="Bound">xs</a> <a id="5596" class="Symbol">:</a> <a id="5598" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5602" href="Data.Vec.Relation.Unary.Any.Properties.html#5547" class="Bound">A</a> <a id="5604" href="Data.Vec.Relation.Unary.Any.Properties.html#5589" class="Bound">n</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5613" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5615" href="Data.Vec.Relation.Unary.Any.Properties.html#5593" class="Bound">xs</a> <a id="5618" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5620" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5624" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5626" href="Data.Vec.Relation.Unary.Any.Properties.html#5593" class="Bound">xs</a> <a id="5629" class="Symbol">→</a> <a id="5631" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5635" class="Symbol">(λ</a> <a id="5638" href="Data.Vec.Relation.Unary.Any.Properties.html#5638" class="Bound">x</a> <a id="5640" class="Symbol">→</a> <a id="5642" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5644" href="Data.Vec.Relation.Unary.Any.Properties.html#5638" class="Bound">x</a> <a id="5646" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5648" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5650" href="Data.Vec.Relation.Unary.Any.Properties.html#5638" class="Bound">x</a><a id="5651" class="Symbol">)</a> <a id="5653" href="Data.Vec.Relation.Unary.Any.Properties.html#5593" class="Bound">xs</a>
  <a id="5658" href="Data.Vec.Relation.Unary.Any.Properties.html#5577" class="Function">Any-⊎⁺</a> <a id="5665" class="Symbol">=</a> <a id="5667" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="5669" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="5677" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5682" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="5684" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="5692" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5697" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

  <a id="5703" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="5710" class="Symbol">:</a> <a id="5712" class="Symbol">∀</a> <a id="5714" class="Symbol">{</a><a id="5715" href="Data.Vec.Relation.Unary.Any.Properties.html#5715" class="Bound">n</a><a id="5716" class="Symbol">}</a> <a id="5718" class="Symbol">{</a><a id="5719" href="Data.Vec.Relation.Unary.Any.Properties.html#5719" class="Bound">xs</a> <a id="5722" class="Symbol">:</a> <a id="5724" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5728" href="Data.Vec.Relation.Unary.Any.Properties.html#5547" class="Bound">A</a> <a id="5730" href="Data.Vec.Relation.Unary.Any.Properties.html#5715" class="Bound">n</a><a id="5731" class="Symbol">}</a> <a id="5733" class="Symbol">→</a> <a id="5735" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5739" class="Symbol">(λ</a> <a id="5742" href="Data.Vec.Relation.Unary.Any.Properties.html#5742" class="Bound">x</a> <a id="5744" class="Symbol">→</a> <a id="5746" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5748" href="Data.Vec.Relation.Unary.Any.Properties.html#5742" class="Bound">x</a> <a id="5750" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5752" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5754" href="Data.Vec.Relation.Unary.Any.Properties.html#5742" class="Bound">x</a><a id="5755" class="Symbol">)</a> <a id="5757" href="Data.Vec.Relation.Unary.Any.Properties.html#5719" class="Bound">xs</a> <a id="5760" class="Symbol">→</a> <a id="5762" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5766" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5768" href="Data.Vec.Relation.Unary.Any.Properties.html#5719" class="Bound">xs</a> <a id="5771" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5773" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5777" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5779" href="Data.Vec.Relation.Unary.Any.Properties.html#5719" class="Bound">xs</a>
  <a id="5784" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5803" href="Data.Vec.Relation.Unary.Any.Properties.html#5803" class="Bound">p</a><a id="5804" class="Symbol">))</a> <a id="5807" class="Symbol">=</a> <a id="5809" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="5820" href="Data.Vec.Relation.Unary.Any.Properties.html#5803" class="Bound">p</a><a id="5821" class="Symbol">)</a>
  <a id="5825" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5844" href="Data.Vec.Relation.Unary.Any.Properties.html#5844" class="Bound">q</a><a id="5845" class="Symbol">))</a> <a id="5848" class="Symbol">=</a> <a id="5850" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="5861" href="Data.Vec.Relation.Unary.Any.Properties.html#5844" class="Bound">q</a><a id="5862" class="Symbol">)</a>
  <a id="5866" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="5880" href="Data.Vec.Relation.Unary.Any.Properties.html#5880" class="Bound">p</a><a id="5881" class="Symbol">)</a>       <a id="5889" class="Symbol">=</a> <a id="5891" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5899" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="5905" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="5919" href="Data.Vec.Relation.Unary.Any.Properties.html#5880" class="Bound">p</a><a id="5920" class="Symbol">)</a>

  <a id="5925" href="Data.Vec.Relation.Unary.Any.Properties.html#5925" class="Function">⊎↔</a> <a id="5928" class="Symbol">:</a> <a id="5930" class="Symbol">∀</a> <a id="5932" class="Symbol">{</a><a id="5933" href="Data.Vec.Relation.Unary.Any.Properties.html#5933" class="Bound">n</a><a id="5934" class="Symbol">}</a> <a id="5936" class="Symbol">{</a><a id="5937" href="Data.Vec.Relation.Unary.Any.Properties.html#5937" class="Bound">xs</a> <a id="5940" class="Symbol">:</a> <a id="5942" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="5946" href="Data.Vec.Relation.Unary.Any.Properties.html#5547" class="Bound">A</a> <a id="5948" href="Data.Vec.Relation.Unary.Any.Properties.html#5933" class="Bound">n</a><a id="5949" class="Symbol">}</a> <a id="5951" class="Symbol">→</a> <a id="5953" class="Symbol">(</a><a id="5954" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5958" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5960" href="Data.Vec.Relation.Unary.Any.Properties.html#5937" class="Bound">xs</a> <a id="5963" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5965" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5969" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5971" href="Data.Vec.Relation.Unary.Any.Properties.html#5937" class="Bound">xs</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="5977" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="5981" class="Symbol">(λ</a> <a id="5984" href="Data.Vec.Relation.Unary.Any.Properties.html#5984" class="Bound">x</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="5990" href="Data.Vec.Relation.Unary.Any.Properties.html#5984" class="Bound">x</a> <a id="5992" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5994" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="5996" href="Data.Vec.Relation.Unary.Any.Properties.html#5984" class="Bound">x</a><a id="5997" class="Symbol">)</a> <a id="5999" href="Data.Vec.Relation.Unary.Any.Properties.html#5937" class="Bound">xs</a>
  <a id="6004" href="Data.Vec.Relation.Unary.Any.Properties.html#5925" class="Function">⊎↔</a> <a id="6007" class="Symbol">=</a> <a id="6009" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="6015" href="Data.Vec.Relation.Unary.Any.Properties.html#5577" class="Function">Any-⊎⁺</a> <a id="6022" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="6029" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6037" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a>
    <a id="6049" class="Keyword">where</a>
    <a id="6059" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6067" class="Symbol">:</a> <a id="6069" class="Symbol">∀</a> <a id="6071" class="Symbol">{</a><a id="6072" href="Data.Vec.Relation.Unary.Any.Properties.html#6072" class="Bound">n</a><a id="6073" class="Symbol">}</a> <a id="6075" class="Symbol">{</a><a id="6076" href="Data.Vec.Relation.Unary.Any.Properties.html#6076" class="Bound">xs</a> <a id="6079" class="Symbol">:</a> <a id="6081" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6085" href="Data.Vec.Relation.Unary.Any.Properties.html#5547" class="Bound">A</a> <a id="6087" href="Data.Vec.Relation.Unary.Any.Properties.html#6072" class="Bound">n</a><a id="6088" class="Symbol">}</a> <a id="6090" class="Symbol">(</a><a id="6091" href="Data.Vec.Relation.Unary.Any.Properties.html#6091" class="Bound">p</a> <a id="6093" class="Symbol">:</a> <a id="6095" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6099" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="6101" href="Data.Vec.Relation.Unary.Any.Properties.html#6076" class="Bound">xs</a> <a id="6104" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6106" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6110" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="6112" href="Data.Vec.Relation.Unary.Any.Properties.html#6076" class="Bound">xs</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">→</a> <a id="6118" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Data.Vec.Relation.Unary.Any.Properties.html#5577" class="Function">Any-⊎⁺</a> <a id="6133" href="Data.Vec.Relation.Unary.Any.Properties.html#6091" class="Bound">p</a><a id="6134" class="Symbol">)</a> <a id="6136" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6138" href="Data.Vec.Relation.Unary.Any.Properties.html#6091" class="Bound">p</a>
    <a id="6144" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6152" class="Symbol">(</a><a id="6153" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="6165" href="Data.Vec.Relation.Unary.Any.Properties.html#6165" class="Bound">p</a><a id="6166" class="Symbol">))</a> <a id="6169" class="Symbol">=</a> <a id="6171" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6180" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6194" class="Symbol">(</a><a id="6195" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6201" href="Data.Vec.Relation.Unary.Any.Properties.html#6201" class="Bound">p</a><a id="6202" class="Symbol">))</a> <a id="6205" class="Keyword">rewrite</a> <a id="6213" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6221" class="Symbol">(</a><a id="6222" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6227" href="Data.Vec.Relation.Unary.Any.Properties.html#6201" class="Bound">p</a><a id="6228" class="Symbol">)</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6241" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="6262" href="Data.Vec.Relation.Unary.Any.Properties.html#6262" class="Bound">q</a><a id="6263" class="Symbol">))</a> <a id="6266" class="Symbol">=</a> <a id="6268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6277" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6285" class="Symbol">(</a><a id="6286" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6298" href="Data.Vec.Relation.Unary.Any.Properties.html#6298" class="Bound">q</a><a id="6299" class="Symbol">))</a> <a id="6302" class="Keyword">rewrite</a> <a id="6310" href="Data.Vec.Relation.Unary.Any.Properties.html#6059" class="Function">from∘to</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6324" href="Data.Vec.Relation.Unary.Any.Properties.html#6298" class="Bound">q</a><a id="6325" class="Symbol">)</a> <a id="6327" class="Symbol">=</a> <a id="6329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="6339" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6347" class="Symbol">:</a> <a id="6349" class="Symbol">∀</a> <a id="6351" class="Symbol">{</a><a id="6352" href="Data.Vec.Relation.Unary.Any.Properties.html#6352" class="Bound">n</a><a id="6353" class="Symbol">}</a> <a id="6355" class="Symbol">{</a><a id="6356" href="Data.Vec.Relation.Unary.Any.Properties.html#6356" class="Bound">xs</a> <a id="6359" class="Symbol">:</a> <a id="6361" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6365" href="Data.Vec.Relation.Unary.Any.Properties.html#5547" class="Bound">A</a> <a id="6367" href="Data.Vec.Relation.Unary.Any.Properties.html#6352" class="Bound">n</a><a id="6368" class="Symbol">}</a> <a id="6370" class="Symbol">(</a><a id="6371" href="Data.Vec.Relation.Unary.Any.Properties.html#6371" class="Bound">p</a> <a id="6373" class="Symbol">:</a> <a id="6375" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6379" class="Symbol">(λ</a> <a id="6382" href="Data.Vec.Relation.Unary.Any.Properties.html#6382" class="Bound">x</a> <a id="6384" class="Symbol">→</a> <a id="6386" href="Data.Vec.Relation.Unary.Any.Properties.html#5538" class="Bound">P</a> <a id="6388" href="Data.Vec.Relation.Unary.Any.Properties.html#6382" class="Bound">x</a> <a id="6390" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6392" href="Data.Vec.Relation.Unary.Any.Properties.html#5553" class="Bound">Q</a> <a id="6394" href="Data.Vec.Relation.Unary.Any.Properties.html#6382" class="Bound">x</a><a id="6395" class="Symbol">)</a> <a id="6397" href="Data.Vec.Relation.Unary.Any.Properties.html#6356" class="Bound">xs</a><a id="6399" class="Symbol">)</a> <a id="6401" class="Symbol">→</a>
              <a id="6417" href="Data.Vec.Relation.Unary.Any.Properties.html#5577" class="Function">Any-⊎⁺</a> <a id="6424" class="Symbol">(</a><a id="6425" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="6432" href="Data.Vec.Relation.Unary.Any.Properties.html#6371" class="Bound">p</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6437" href="Data.Vec.Relation.Unary.Any.Properties.html#6371" class="Bound">p</a>
    <a id="6443" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6451" class="Symbol">(</a><a id="6452" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6463" href="Data.Vec.Relation.Unary.Any.Properties.html#6463" class="Bound">p</a><a id="6464" class="Symbol">))</a> <a id="6467" class="Symbol">=</a> <a id="6469" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6478" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="6492" class="Symbol">(</a><a id="6493" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6498" href="Data.Vec.Relation.Unary.Any.Properties.html#6498" class="Bound">q</a><a id="6499" class="Symbol">))</a> <a id="6502" class="Symbol">=</a> <a id="6504" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6513" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6528" href="Data.Vec.Relation.Unary.Any.Properties.html#6528" class="Bound">p</a><a id="6529" class="Symbol">)</a> <a id="6531" class="Keyword">with</a> <a id="6536" href="Data.Vec.Relation.Unary.Any.Properties.html#5703" class="Function">Any-⊎⁻</a> <a id="6543" href="Data.Vec.Relation.Unary.Any.Properties.html#6528" class="Bound">p</a> <a id="6545" class="Symbol">|</a> <a id="6547" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6555" href="Data.Vec.Relation.Unary.Any.Properties.html#6528" class="Bound">p</a>
    <a id="6561" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6576" class="DottedPattern Symbol">.(</a><a id="6578" href="Data.Vec.Relation.Unary.Any.html#1966" class="DottedPattern Function">Any.map</a> <a id="6586" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="6591" href="Data.Vec.Relation.Unary.Any.Properties.html#6602" class="DottedPattern Bound">p</a><a id="6592" class="DottedPattern Symbol">)</a><a id="6593" class="Symbol">)</a> <a id="6595" class="Symbol">|</a> <a id="6597" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6602" href="Data.Vec.Relation.Unary.Any.Properties.html#6602" class="Bound">p</a> <a id="6604" class="Symbol">|</a> <a id="6606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6611" class="Symbol">=</a> <a id="6613" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="6622" href="Data.Vec.Relation.Unary.Any.Properties.html#6339" class="Function">to∘from</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="6637" class="DottedPattern Symbol">.(</a><a id="6639" href="Data.Vec.Relation.Unary.Any.html#1966" class="DottedPattern Function">Any.map</a> <a id="6647" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="6652" href="Data.Vec.Relation.Unary.Any.Properties.html#6663" class="DottedPattern Bound">q</a><a id="6653" class="DottedPattern Symbol">)</a><a id="6654" class="Symbol">)</a> <a id="6656" class="Symbol">|</a> <a id="6658" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6663" href="Data.Vec.Relation.Unary.Any.Properties.html#6663" class="Bound">q</a> <a id="6665" class="Symbol">|</a> <a id="6667" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6672" class="Symbol">=</a> <a id="6674" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="6680" class="Comment">------------------------------------------------------------------------</a>
<a id="6753" class="Comment">-- Products &quot;commute&quot; with Any.</a>

<a id="6786" class="Keyword">module</a> <a id="6793" href="Data.Vec.Relation.Unary.Any.Properties.html#6793" class="Module">_</a> <a id="6795" class="Symbol">{</a><a id="6796" href="Data.Vec.Relation.Unary.Any.Properties.html#6796" class="Bound">P</a> <a id="6798" class="Symbol">:</a> <a id="6800" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6805" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="6807" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="6808" class="Symbol">}</a> <a id="6810" class="Symbol">{</a><a id="6811" href="Data.Vec.Relation.Unary.Any.Properties.html#6811" class="Bound">Q</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6820" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="6822" href="Data.Vec.Relation.Unary.Any.Properties.html#1481" class="Generalizable">q</a><a id="6823" class="Symbol">}</a> <a id="6825" class="Keyword">where</a>

  <a id="6834" href="Data.Vec.Relation.Unary.Any.Properties.html#6834" class="Function">Any-×⁺</a> <a id="6841" class="Symbol">:</a> <a id="6843" class="Symbol">∀</a> <a id="6845" class="Symbol">{</a><a id="6846" href="Data.Vec.Relation.Unary.Any.Properties.html#6846" class="Bound">n</a> <a id="6848" href="Data.Vec.Relation.Unary.Any.Properties.html#6848" class="Bound">m</a><a id="6849" class="Symbol">}</a> <a id="6851" class="Symbol">{</a><a id="6852" href="Data.Vec.Relation.Unary.Any.Properties.html#6852" class="Bound">xs</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6861" href="Data.Vec.Relation.Unary.Any.Properties.html#6805" class="Bound">A</a> <a id="6863" href="Data.Vec.Relation.Unary.Any.Properties.html#6846" class="Bound">n</a><a id="6864" class="Symbol">}</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Data.Vec.Relation.Unary.Any.Properties.html#6867" class="Bound">ys</a> <a id="6870" class="Symbol">:</a> <a id="6872" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="6876" href="Data.Vec.Relation.Unary.Any.Properties.html#6820" class="Bound">B</a> <a id="6878" href="Data.Vec.Relation.Unary.Any.Properties.html#6848" class="Bound">m</a><a id="6879" class="Symbol">}</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6887" href="Data.Vec.Relation.Unary.Any.Properties.html#6796" class="Bound">P</a> <a id="6889" href="Data.Vec.Relation.Unary.Any.Properties.html#6852" class="Bound">xs</a> <a id="6892" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6894" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6898" href="Data.Vec.Relation.Unary.Any.Properties.html#6811" class="Bound">Q</a> <a id="6900" href="Data.Vec.Relation.Unary.Any.Properties.html#6867" class="Bound">ys</a> <a id="6903" class="Symbol">→</a>
           <a id="6916" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6920" class="Symbol">(λ</a> <a id="6923" href="Data.Vec.Relation.Unary.Any.Properties.html#6923" class="Bound">x</a> <a id="6925" class="Symbol">→</a> <a id="6927" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="6931" class="Symbol">(λ</a> <a id="6934" href="Data.Vec.Relation.Unary.Any.Properties.html#6934" class="Bound">y</a> <a id="6936" class="Symbol">→</a> <a id="6938" href="Data.Vec.Relation.Unary.Any.Properties.html#6796" class="Bound">P</a> <a id="6940" href="Data.Vec.Relation.Unary.Any.Properties.html#6923" class="Bound">x</a> <a id="6942" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6944" href="Data.Vec.Relation.Unary.Any.Properties.html#6811" class="Bound">Q</a> <a id="6946" href="Data.Vec.Relation.Unary.Any.Properties.html#6934" class="Bound">y</a><a id="6947" class="Symbol">)</a> <a id="6949" href="Data.Vec.Relation.Unary.Any.Properties.html#6867" class="Bound">ys</a><a id="6951" class="Symbol">)</a> <a id="6953" href="Data.Vec.Relation.Unary.Any.Properties.html#6852" class="Bound">xs</a>
  <a id="6958" href="Data.Vec.Relation.Unary.Any.Properties.html#6834" class="Function">Any-×⁺</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Data.Vec.Relation.Unary.Any.Properties.html#6966" class="Bound">p</a> <a id="6968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6970" href="Data.Vec.Relation.Unary.Any.Properties.html#6970" class="Bound">q</a><a id="6971" class="Symbol">)</a> <a id="6973" class="Symbol">=</a> <a id="6975" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="6983" class="Symbol">(λ</a> <a id="6986" href="Data.Vec.Relation.Unary.Any.Properties.html#6986" class="Bound">p</a> <a id="6988" class="Symbol">→</a> <a id="6990" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">Any.map</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Data.Vec.Relation.Unary.Any.Properties.html#6986" class="Bound">p</a> <a id="7001" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="7003" class="Symbol">)</a> <a id="7005" href="Data.Vec.Relation.Unary.Any.Properties.html#6970" class="Bound">q</a><a id="7006" class="Symbol">)</a> <a id="7008" href="Data.Vec.Relation.Unary.Any.Properties.html#6966" class="Bound">p</a>

  <a id="7013" href="Data.Vec.Relation.Unary.Any.Properties.html#7013" class="Function">Any-×⁻</a> <a id="7020" class="Symbol">:</a> <a id="7022" class="Symbol">∀</a> <a id="7024" class="Symbol">{</a><a id="7025" href="Data.Vec.Relation.Unary.Any.Properties.html#7025" class="Bound">n</a> <a id="7027" href="Data.Vec.Relation.Unary.Any.Properties.html#7027" class="Bound">m</a><a id="7028" class="Symbol">}</a> <a id="7030" class="Symbol">{</a><a id="7031" href="Data.Vec.Relation.Unary.Any.Properties.html#7031" class="Bound">xs</a> <a id="7034" class="Symbol">:</a> <a id="7036" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7040" href="Data.Vec.Relation.Unary.Any.Properties.html#6805" class="Bound">A</a> <a id="7042" href="Data.Vec.Relation.Unary.Any.Properties.html#7025" class="Bound">n</a><a id="7043" class="Symbol">}</a> <a id="7045" class="Symbol">{</a><a id="7046" href="Data.Vec.Relation.Unary.Any.Properties.html#7046" class="Bound">ys</a> <a id="7049" class="Symbol">:</a> <a id="7051" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="7055" href="Data.Vec.Relation.Unary.Any.Properties.html#6820" class="Bound">B</a> <a id="7057" href="Data.Vec.Relation.Unary.Any.Properties.html#7027" class="Bound">m</a><a id="7058" class="Symbol">}</a> <a id="7060" class="Symbol">→</a>
           <a id="7073" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7077" class="Symbol">(λ</a> <a id="7080" href="Data.Vec.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7088" class="Symbol">(λ</a> <a id="7091" href="Data.Vec.Relation.Unary.Any.Properties.html#7091" class="Bound">y</a> <a id="7093" class="Symbol">→</a> <a id="7095" href="Data.Vec.Relation.Unary.Any.Properties.html#6796" class="Bound">P</a> <a id="7097" href="Data.Vec.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7099" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7101" href="Data.Vec.Relation.Unary.Any.Properties.html#6811" class="Bound">Q</a> <a id="7103" href="Data.Vec.Relation.Unary.Any.Properties.html#7091" class="Bound">y</a><a id="7104" class="Symbol">)</a> <a id="7106" href="Data.Vec.Relation.Unary.Any.Properties.html#7046" class="Bound">ys</a><a id="7108" class="Symbol">)</a> <a id="7110" href="Data.Vec.Relation.Unary.Any.Properties.html#7031" class="Bound">xs</a> <a id="7113" class="Symbol">→</a>
           <a id="7126" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7130" href="Data.Vec.Relation.Unary.Any.Properties.html#6796" class="Bound">P</a> <a id="7132" href="Data.Vec.Relation.Unary.Any.Properties.html#7031" class="Bound">xs</a> <a id="7135" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7137" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7141" href="Data.Vec.Relation.Unary.Any.Properties.html#6811" class="Bound">Q</a> <a id="7143" href="Data.Vec.Relation.Unary.Any.Properties.html#7046" class="Bound">ys</a>
  <a id="7148" href="Data.Vec.Relation.Unary.Any.Properties.html#7013" class="Function">Any-×⁻</a> <a id="7155" href="Data.Vec.Relation.Unary.Any.Properties.html#7155" class="Bound">pq</a> <a id="7158" class="Keyword">with</a> <a id="7163" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="7168" href="Data.Vec.Relation.Unary.Any.Properties.html#7155" class="Bound">pq</a>
  <a id="7173" class="Symbol">...</a> <a id="7177" class="Symbol">|</a> <a id="7179" href="Data.Vec.Relation.Unary.Any.Properties.html#7179" class="Bound">x</a> <a id="7181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7183" href="Data.Vec.Relation.Unary.Any.Properties.html#7183" class="Bound">x∈xs</a> <a id="7188" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7190" href="Data.Vec.Relation.Unary.Any.Properties.html#7190" class="Bound">pxys</a> <a id="7195" class="Keyword">with</a> <a id="7200" href="Data.Vec.Membership.Setoid.html#1572" class="Function">find</a> <a id="7205" href="Data.Vec.Relation.Unary.Any.Properties.html#7190" class="Bound">pxys</a>
  <a id="7212" class="Symbol">...</a>   <a id="7218" class="Symbol">|</a> <a id="7220" href="Data.Vec.Relation.Unary.Any.Properties.html#7220" class="Bound">y</a> <a id="7222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7224" href="Data.Vec.Relation.Unary.Any.Properties.html#7224" class="Bound">y∈ys</a> <a id="7229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7231" href="Data.Vec.Relation.Unary.Any.Properties.html#7231" class="Bound">px</a> <a id="7234" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7236" href="Data.Vec.Relation.Unary.Any.Properties.html#7236" class="Bound">py</a> <a id="7239" class="Symbol">=</a> <a id="7241" href="Data.Vec.Membership.Propositional.html#958" class="Function">lose</a> <a id="7246" class="Bound">x∈xs</a> <a id="7251" href="Data.Vec.Relation.Unary.Any.Properties.html#7231" class="Bound">px</a> <a id="7254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7256" href="Data.Vec.Membership.Propositional.html#958" class="Function">lose</a> <a id="7261" href="Data.Vec.Relation.Unary.Any.Properties.html#7224" class="Bound">y∈ys</a> <a id="7266" href="Data.Vec.Relation.Unary.Any.Properties.html#7236" class="Bound">py</a>

<a id="7270" class="Comment">------------------------------------------------------------------------</a>
<a id="7343" class="Comment">-- Invertible introduction (⁺) and elimination (⁻) rules for various</a>
<a id="7412" class="Comment">-- vector functions</a>

<a id="7433" class="Comment">------------------------------------------------------------------------</a>
<a id="7506" class="Comment">-- Singleton ([_])</a>

<a id="7526" class="Keyword">module</a> <a id="7533" href="Data.Vec.Relation.Unary.Any.Properties.html#7533" class="Module">_</a> <a id="7535" class="Symbol">{</a><a id="7536" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="7545" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="7547" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="7548" class="Symbol">}</a> <a id="7550" class="Keyword">where</a>

  <a id="7559" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">∀</a> <a id="7574" class="Symbol">{</a><a id="7575" href="Data.Vec.Relation.Unary.Any.Properties.html#7575" class="Bound">x</a><a id="7576" class="Symbol">}</a> <a id="7578" class="Symbol">→</a> <a id="7580" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7582" href="Data.Vec.Relation.Unary.Any.Properties.html#7575" class="Bound">x</a> <a id="7584" class="Symbol">→</a> <a id="7586" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7590" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7592" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="7594" href="Data.Vec.Relation.Unary.Any.Properties.html#7575" class="Bound">x</a> <a id="7596" href="Data.Vec.Base.html#6475" class="Function Operator">]</a>
  <a id="7600" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="7611" href="Data.Vec.Relation.Unary.Any.Properties.html#7611" class="Bound">Px</a> <a id="7614" class="Symbol">=</a> <a id="7616" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7621" href="Data.Vec.Relation.Unary.Any.Properties.html#7611" class="Bound">Px</a>

  <a id="7627" href="Data.Vec.Relation.Unary.Any.Properties.html#7627" class="Function">singleton⁻</a> <a id="7638" class="Symbol">:</a> <a id="7640" class="Symbol">∀</a> <a id="7642" class="Symbol">{</a><a id="7643" href="Data.Vec.Relation.Unary.Any.Properties.html#7643" class="Bound">x</a><a id="7644" class="Symbol">}</a> <a id="7646" class="Symbol">→</a> <a id="7648" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7652" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7654" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="7656" href="Data.Vec.Relation.Unary.Any.Properties.html#7643" class="Bound">x</a> <a id="7658" href="Data.Vec.Base.html#6475" class="Function Operator">]</a> <a id="7660" class="Symbol">→</a> <a id="7662" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7664" href="Data.Vec.Relation.Unary.Any.Properties.html#7643" class="Bound">x</a>
  <a id="7668" href="Data.Vec.Relation.Unary.Any.Properties.html#7627" class="Function">singleton⁻</a> <a id="7679" class="Symbol">(</a><a id="7680" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7685" href="Data.Vec.Relation.Unary.Any.Properties.html#7685" class="Bound">Px</a><a id="7687" class="Symbol">)</a> <a id="7689" class="Symbol">=</a> <a id="7691" href="Data.Vec.Relation.Unary.Any.Properties.html#7685" class="Bound">Px</a>

  <a id="7697" href="Data.Vec.Relation.Unary.Any.Properties.html#7697" class="Function">singleton⁺∘singleton⁻</a> <a id="7719" class="Symbol">:</a> <a id="7721" class="Symbol">∀</a> <a id="7723" class="Symbol">{</a><a id="7724" href="Data.Vec.Relation.Unary.Any.Properties.html#7724" class="Bound">x</a><a id="7725" class="Symbol">}</a> <a id="7727" class="Symbol">(</a><a id="7728" href="Data.Vec.Relation.Unary.Any.Properties.html#7728" class="Bound">p</a> <a id="7730" class="Symbol">:</a> <a id="7732" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="7736" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7738" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="7740" href="Data.Vec.Relation.Unary.Any.Properties.html#7724" class="Bound">x</a> <a id="7742" href="Data.Vec.Base.html#6475" class="Function Operator">]</a><a id="7743" class="Symbol">)</a> <a id="7745" class="Symbol">→</a>
                          <a id="7773" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="7784" class="Symbol">(</a><a id="7785" href="Data.Vec.Relation.Unary.Any.Properties.html#7627" class="Function">singleton⁻</a> <a id="7796" href="Data.Vec.Relation.Unary.Any.Properties.html#7728" class="Bound">p</a><a id="7797" class="Symbol">)</a> <a id="7799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7801" href="Data.Vec.Relation.Unary.Any.Properties.html#7728" class="Bound">p</a>
  <a id="7805" href="Data.Vec.Relation.Unary.Any.Properties.html#7697" class="Function">singleton⁺∘singleton⁻</a> <a id="7827" class="Symbol">(</a><a id="7828" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="7833" href="Data.Vec.Relation.Unary.Any.Properties.html#7833" class="Bound">px</a><a id="7835" class="Symbol">)</a> <a id="7837" class="Symbol">=</a> <a id="7839" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7847" href="Data.Vec.Relation.Unary.Any.Properties.html#7847" class="Function">singleton⁻∘singleton⁺</a> <a id="7869" class="Symbol">:</a> <a id="7871" class="Symbol">∀</a> <a id="7873" class="Symbol">{</a><a id="7874" href="Data.Vec.Relation.Unary.Any.Properties.html#7874" class="Bound">x</a><a id="7875" class="Symbol">}</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Data.Vec.Relation.Unary.Any.Properties.html#7878" class="Bound">p</a> <a id="7880" class="Symbol">:</a> <a id="7882" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="7884" href="Data.Vec.Relation.Unary.Any.Properties.html#7874" class="Bound">x</a><a id="7885" class="Symbol">)</a> <a id="7887" class="Symbol">→</a>
                          <a id="7915" href="Data.Vec.Relation.Unary.Any.Properties.html#7627" class="Function">singleton⁻</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="7938" href="Data.Vec.Relation.Unary.Any.Properties.html#7878" class="Bound">p</a><a id="7939" class="Symbol">)</a> <a id="7941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7943" href="Data.Vec.Relation.Unary.Any.Properties.html#7878" class="Bound">p</a>
  <a id="7947" href="Data.Vec.Relation.Unary.Any.Properties.html#7847" class="Function">singleton⁻∘singleton⁺</a> <a id="7969" href="Data.Vec.Relation.Unary.Any.Properties.html#7969" class="Bound">p</a> <a id="7971" class="Symbol">=</a> <a id="7973" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7981" href="Data.Vec.Relation.Unary.Any.Properties.html#7981" class="Function">singleton↔</a> <a id="7992" class="Symbol">:</a> <a id="7994" class="Symbol">∀</a> <a id="7996" class="Symbol">{</a><a id="7997" href="Data.Vec.Relation.Unary.Any.Properties.html#7997" class="Bound">x</a><a id="7998" class="Symbol">}</a> <a id="8000" class="Symbol">→</a> <a id="8002" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="8004" href="Data.Vec.Relation.Unary.Any.Properties.html#7997" class="Bound">x</a> <a id="8006" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8008" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8012" href="Data.Vec.Relation.Unary.Any.Properties.html#7536" class="Bound">P</a> <a id="8014" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="8016" href="Data.Vec.Relation.Unary.Any.Properties.html#7997" class="Bound">x</a> <a id="8018" href="Data.Vec.Base.html#6475" class="Function Operator">]</a>
  <a id="8022" href="Data.Vec.Relation.Unary.Any.Properties.html#7981" class="Function">singleton↔</a> <a id="8033" class="Symbol">=</a> <a id="8035" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="8041" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="8052" href="Data.Vec.Relation.Unary.Any.Properties.html#7627" class="Function">singleton⁻</a> <a id="8063" href="Data.Vec.Relation.Unary.Any.Properties.html#7697" class="Function">singleton⁺∘singleton⁻</a> <a id="8085" href="Data.Vec.Relation.Unary.Any.Properties.html#7847" class="Function">singleton⁻∘singleton⁺</a>

<a id="8108" class="Comment">------------------------------------------------------------------------</a>
<a id="8181" class="Comment">-- map</a>

<a id="8189" class="Keyword">module</a> <a id="8196" href="Data.Vec.Relation.Unary.Any.Properties.html#8196" class="Module">_</a> <a id="8198" class="Symbol">{</a><a id="8199" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a> <a id="8201" class="Symbol">:</a> <a id="8203" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="8205" class="Symbol">→</a> <a id="8207" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a><a id="8208" class="Symbol">}</a> <a id="8210" class="Keyword">where</a>

  <a id="8219" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8224" class="Symbol">:</a> <a id="8226" class="Symbol">∀</a> <a id="8228" class="Symbol">{</a><a id="8229" href="Data.Vec.Relation.Unary.Any.Properties.html#8229" class="Bound">P</a> <a id="8231" class="Symbol">:</a> <a id="8233" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8238" href="Data.Vec.Relation.Unary.Any.Properties.html#8207" class="Bound">B</a> <a id="8240" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">{</a><a id="8244" href="Data.Vec.Relation.Unary.Any.Properties.html#8244" class="Bound">n</a><a id="8245" class="Symbol">}</a> <a id="8247" class="Symbol">{</a><a id="8248" href="Data.Vec.Relation.Unary.Any.Properties.html#8248" class="Bound">xs</a> <a id="8251" class="Symbol">:</a> <a id="8253" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8257" href="Data.Vec.Relation.Unary.Any.Properties.html#8203" class="Bound">A</a> <a id="8259" href="Data.Vec.Relation.Unary.Any.Properties.html#8244" class="Bound">n</a><a id="8260" class="Symbol">}</a> <a id="8262" class="Symbol">→</a>
         <a id="8273" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8277" class="Symbol">(</a><a id="8278" href="Data.Vec.Relation.Unary.Any.Properties.html#8229" class="Bound">P</a> <a id="8280" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8282" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a><a id="8283" class="Symbol">)</a> <a id="8285" href="Data.Vec.Relation.Unary.Any.Properties.html#8248" class="Bound">xs</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8294" href="Data.Vec.Relation.Unary.Any.Properties.html#8229" class="Bound">P</a> <a id="8296" class="Symbol">(</a><a id="8297" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="8301" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a> <a id="8303" href="Data.Vec.Relation.Unary.Any.Properties.html#8248" class="Bound">xs</a><a id="8305" class="Symbol">)</a>
  <a id="8309" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8320" href="Data.Vec.Relation.Unary.Any.Properties.html#8320" class="Bound">p</a><a id="8321" class="Symbol">)</a>  <a id="8324" class="Symbol">=</a> <a id="8326" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8331" href="Data.Vec.Relation.Unary.Any.Properties.html#8320" class="Bound">p</a>
  <a id="8335" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8340" class="Symbol">(</a><a id="8341" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8347" href="Data.Vec.Relation.Unary.Any.Properties.html#8347" class="Bound">p</a><a id="8348" class="Symbol">)</a> <a id="8350" class="Symbol">=</a> <a id="8352" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8358" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8360" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8365" href="Data.Vec.Relation.Unary.Any.Properties.html#8347" class="Bound">p</a>

  <a id="8370" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8375" class="Symbol">:</a> <a id="8377" class="Symbol">∀</a> <a id="8379" class="Symbol">{</a><a id="8380" href="Data.Vec.Relation.Unary.Any.Properties.html#8380" class="Bound">P</a> <a id="8382" class="Symbol">:</a> <a id="8384" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8389" href="Data.Vec.Relation.Unary.Any.Properties.html#8207" class="Bound">B</a> <a id="8391" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="8392" class="Symbol">}</a> <a id="8394" class="Symbol">{</a><a id="8395" href="Data.Vec.Relation.Unary.Any.Properties.html#8395" class="Bound">n</a><a id="8396" class="Symbol">}</a> <a id="8398" class="Symbol">{</a><a id="8399" href="Data.Vec.Relation.Unary.Any.Properties.html#8399" class="Bound">xs</a> <a id="8402" class="Symbol">:</a> <a id="8404" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8408" href="Data.Vec.Relation.Unary.Any.Properties.html#8203" class="Bound">A</a> <a id="8410" href="Data.Vec.Relation.Unary.Any.Properties.html#8395" class="Bound">n</a><a id="8411" class="Symbol">}</a> <a id="8413" class="Symbol">→</a>
         <a id="8424" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8428" href="Data.Vec.Relation.Unary.Any.Properties.html#8380" class="Bound">P</a> <a id="8430" class="Symbol">(</a><a id="8431" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="8435" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a> <a id="8437" href="Data.Vec.Relation.Unary.Any.Properties.html#8399" class="Bound">xs</a><a id="8439" class="Symbol">)</a> <a id="8441" class="Symbol">→</a> <a id="8443" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Data.Vec.Relation.Unary.Any.Properties.html#8380" class="Bound">P</a> <a id="8450" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8452" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a><a id="8453" class="Symbol">)</a> <a id="8455" href="Data.Vec.Relation.Unary.Any.Properties.html#8399" class="Bound">xs</a>
  <a id="8460" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8465" class="Symbol">{</a><a id="8466" class="Argument">xs</a> <a id="8469" class="Symbol">=</a> <a id="8471" href="Data.Vec.Relation.Unary.Any.Properties.html#8471" class="Bound">x</a> <a id="8473" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8475" href="Data.Vec.Relation.Unary.Any.Properties.html#8475" class="Bound">xs</a><a id="8477" class="Symbol">}</a> <a id="8479" class="Symbol">(</a><a id="8480" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8485" href="Data.Vec.Relation.Unary.Any.Properties.html#8485" class="Bound">p</a><a id="8486" class="Symbol">)</a>  <a id="8489" class="Symbol">=</a> <a id="8491" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="8496" href="Data.Vec.Relation.Unary.Any.Properties.html#8485" class="Bound">p</a>
  <a id="8500" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8505" class="Symbol">{</a><a id="8506" class="Argument">xs</a> <a id="8509" class="Symbol">=</a> <a id="8511" href="Data.Vec.Relation.Unary.Any.Properties.html#8511" class="Bound">x</a> <a id="8513" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8515" href="Data.Vec.Relation.Unary.Any.Properties.html#8515" class="Bound">xs</a><a id="8517" class="Symbol">}</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8526" href="Data.Vec.Relation.Unary.Any.Properties.html#8526" class="Bound">p</a><a id="8527" class="Symbol">)</a> <a id="8529" class="Symbol">=</a> <a id="8531" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8537" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="8539" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8544" href="Data.Vec.Relation.Unary.Any.Properties.html#8526" class="Bound">p</a>

  <a id="8549" href="Data.Vec.Relation.Unary.Any.Properties.html#8549" class="Function">map⁺∘map⁻</a> <a id="8559" class="Symbol">:</a> <a id="8561" class="Symbol">∀</a> <a id="8563" class="Symbol">{</a><a id="8564" href="Data.Vec.Relation.Unary.Any.Properties.html#8564" class="Bound">P</a> <a id="8566" class="Symbol">:</a> <a id="8568" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8573" href="Data.Vec.Relation.Unary.Any.Properties.html#8207" class="Bound">B</a> <a id="8575" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="8576" class="Symbol">}</a> <a id="8578" class="Symbol">{</a><a id="8579" href="Data.Vec.Relation.Unary.Any.Properties.html#8579" class="Bound">n</a><a id="8580" class="Symbol">}</a> <a id="8582" class="Symbol">{</a><a id="8583" href="Data.Vec.Relation.Unary.Any.Properties.html#8583" class="Bound">xs</a> <a id="8586" class="Symbol">:</a> <a id="8588" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8592" href="Data.Vec.Relation.Unary.Any.Properties.html#8203" class="Bound">A</a> <a id="8594" href="Data.Vec.Relation.Unary.Any.Properties.html#8579" class="Bound">n</a><a id="8595" class="Symbol">}</a> <a id="8597" class="Symbol">→</a>
              <a id="8613" class="Symbol">(</a><a id="8614" href="Data.Vec.Relation.Unary.Any.Properties.html#8614" class="Bound">p</a> <a id="8616" class="Symbol">:</a> <a id="8618" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8622" href="Data.Vec.Relation.Unary.Any.Properties.html#8564" class="Bound">P</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="8629" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a> <a id="8631" href="Data.Vec.Relation.Unary.Any.Properties.html#8583" class="Bound">xs</a><a id="8633" class="Symbol">))</a> <a id="8636" class="Symbol">→</a> <a id="8638" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8649" href="Data.Vec.Relation.Unary.Any.Properties.html#8614" class="Bound">p</a><a id="8650" class="Symbol">)</a> <a id="8652" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8654" href="Data.Vec.Relation.Unary.Any.Properties.html#8614" class="Bound">p</a>
  <a id="8658" href="Data.Vec.Relation.Unary.Any.Properties.html#8549" class="Function">map⁺∘map⁻</a> <a id="8668" class="Symbol">{</a><a id="8669" class="Argument">xs</a> <a id="8672" class="Symbol">=</a> <a id="8674" href="Data.Vec.Relation.Unary.Any.Properties.html#8674" class="Bound">x</a> <a id="8676" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8678" href="Data.Vec.Relation.Unary.Any.Properties.html#8678" class="Bound">xs</a><a id="8680" class="Symbol">}</a> <a id="8682" class="Symbol">(</a><a id="8683" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="8689" href="Data.Vec.Relation.Unary.Any.Properties.html#8689" class="Bound">p</a><a id="8690" class="Symbol">)</a> <a id="8692" class="Symbol">=</a> <a id="8694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8701" href="Data.Vec.Relation.Unary.Any.Properties.html#8549" class="Function">map⁺∘map⁻</a> <a id="8711" class="Symbol">{</a><a id="8712" class="Argument">xs</a> <a id="8715" class="Symbol">=</a> <a id="8717" href="Data.Vec.Relation.Unary.Any.Properties.html#8717" class="Bound">x</a> <a id="8719" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="8721" href="Data.Vec.Relation.Unary.Any.Properties.html#8721" class="Bound">xs</a><a id="8723" class="Symbol">}</a> <a id="8725" class="Symbol">(</a><a id="8726" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8732" href="Data.Vec.Relation.Unary.Any.Properties.html#8732" class="Bound">p</a><a id="8733" class="Symbol">)</a> <a id="8735" class="Symbol">=</a> <a id="8737" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8744" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Data.Vec.Relation.Unary.Any.Properties.html#8549" class="Function">map⁺∘map⁻</a> <a id="8761" href="Data.Vec.Relation.Unary.Any.Properties.html#8732" class="Bound">p</a><a id="8762" class="Symbol">)</a>

  <a id="8767" href="Data.Vec.Relation.Unary.Any.Properties.html#8767" class="Function">map⁻∘map⁺</a> <a id="8777" class="Symbol">:</a> <a id="8779" class="Symbol">∀</a> <a id="8781" class="Symbol">(</a><a id="8782" href="Data.Vec.Relation.Unary.Any.Properties.html#8782" class="Bound">P</a> <a id="8784" class="Symbol">:</a> <a id="8786" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8791" href="Data.Vec.Relation.Unary.Any.Properties.html#8207" class="Bound">B</a> <a id="8793" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="8794" class="Symbol">)</a> <a id="8796" class="Symbol">{</a><a id="8797" href="Data.Vec.Relation.Unary.Any.Properties.html#8797" class="Bound">n</a><a id="8798" class="Symbol">}</a> <a id="8800" class="Symbol">{</a><a id="8801" href="Data.Vec.Relation.Unary.Any.Properties.html#8801" class="Bound">xs</a> <a id="8804" class="Symbol">:</a> <a id="8806" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="8810" href="Data.Vec.Relation.Unary.Any.Properties.html#8203" class="Bound">A</a> <a id="8812" href="Data.Vec.Relation.Unary.Any.Properties.html#8797" class="Bound">n</a><a id="8813" class="Symbol">}</a> <a id="8815" class="Symbol">→</a>
              <a id="8831" class="Symbol">(</a><a id="8832" href="Data.Vec.Relation.Unary.Any.Properties.html#8832" class="Bound">p</a> <a id="8834" class="Symbol">:</a> <a id="8836" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="8840" class="Symbol">(</a><a id="8841" href="Data.Vec.Relation.Unary.Any.Properties.html#8782" class="Bound">P</a> <a id="8843" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8845" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a><a id="8846" class="Symbol">)</a> <a id="8848" href="Data.Vec.Relation.Unary.Any.Properties.html#8801" class="Bound">xs</a><a id="8850" class="Symbol">)</a> <a id="8852" class="Symbol">→</a> <a id="8854" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="8859" class="Symbol">{</a><a id="8860" class="Argument">P</a> <a id="8862" class="Symbol">=</a> <a id="8864" href="Data.Vec.Relation.Unary.Any.Properties.html#8782" class="Bound">P</a><a id="8865" class="Symbol">}</a> <a id="8867" class="Symbol">(</a><a id="8868" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="8873" href="Data.Vec.Relation.Unary.Any.Properties.html#8832" class="Bound">p</a><a id="8874" class="Symbol">)</a> <a id="8876" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8878" href="Data.Vec.Relation.Unary.Any.Properties.html#8832" class="Bound">p</a>
  <a id="8882" href="Data.Vec.Relation.Unary.Any.Properties.html#8767" class="Function">map⁻∘map⁺</a> <a id="8892" href="Data.Vec.Relation.Unary.Any.Properties.html#8892" class="Bound">P</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="8901" href="Data.Vec.Relation.Unary.Any.Properties.html#8901" class="Bound">p</a><a id="8902" class="Symbol">)</a> <a id="8904" class="Symbol">=</a> <a id="8906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8913" href="Data.Vec.Relation.Unary.Any.Properties.html#8767" class="Function">map⁻∘map⁺</a> <a id="8923" href="Data.Vec.Relation.Unary.Any.Properties.html#8923" class="Bound">P</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8932" href="Data.Vec.Relation.Unary.Any.Properties.html#8932" class="Bound">p</a><a id="8933" class="Symbol">)</a> <a id="8935" class="Symbol">=</a> <a id="8937" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="8944" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="8950" class="Symbol">(</a><a id="8951" href="Data.Vec.Relation.Unary.Any.Properties.html#8767" class="Function">map⁻∘map⁺</a> <a id="8961" href="Data.Vec.Relation.Unary.Any.Properties.html#8923" class="Bound">P</a> <a id="8963" href="Data.Vec.Relation.Unary.Any.Properties.html#8932" class="Bound">p</a><a id="8964" class="Symbol">)</a>

  <a id="8969" href="Data.Vec.Relation.Unary.Any.Properties.html#8969" class="Function">map↔</a> <a id="8974" class="Symbol">:</a> <a id="8976" class="Symbol">∀</a> <a id="8978" class="Symbol">{</a><a id="8979" href="Data.Vec.Relation.Unary.Any.Properties.html#8979" class="Bound">P</a> <a id="8981" class="Symbol">:</a> <a id="8983" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="8988" href="Data.Vec.Relation.Unary.Any.Properties.html#8207" class="Bound">B</a> <a id="8990" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="8991" class="Symbol">}</a> <a id="8993" class="Symbol">{</a><a id="8994" href="Data.Vec.Relation.Unary.Any.Properties.html#8994" class="Bound">n</a><a id="8995" class="Symbol">}</a> <a id="8997" class="Symbol">{</a><a id="8998" href="Data.Vec.Relation.Unary.Any.Properties.html#8998" class="Bound">xs</a> <a id="9001" class="Symbol">:</a> <a id="9003" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9007" href="Data.Vec.Relation.Unary.Any.Properties.html#8203" class="Bound">A</a> <a id="9009" href="Data.Vec.Relation.Unary.Any.Properties.html#8994" class="Bound">n</a><a id="9010" class="Symbol">}</a> <a id="9012" class="Symbol">→</a>
         <a id="9023" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9027" class="Symbol">(</a><a id="9028" href="Data.Vec.Relation.Unary.Any.Properties.html#8979" class="Bound">P</a> <a id="9030" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9032" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a><a id="9033" class="Symbol">)</a> <a id="9035" href="Data.Vec.Relation.Unary.Any.Properties.html#8998" class="Bound">xs</a> <a id="9038" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="9040" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9044" href="Data.Vec.Relation.Unary.Any.Properties.html#8979" class="Bound">P</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Data.Vec.Base.html#2947" class="Function">map</a> <a id="9051" href="Data.Vec.Relation.Unary.Any.Properties.html#8199" class="Bound">f</a> <a id="9053" href="Data.Vec.Relation.Unary.Any.Properties.html#8998" class="Bound">xs</a><a id="9055" class="Symbol">)</a>
  <a id="9059" href="Data.Vec.Relation.Unary.Any.Properties.html#8969" class="Function">map↔</a> <a id="9064" class="Symbol">=</a> <a id="9066" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="9072" href="Data.Vec.Relation.Unary.Any.Properties.html#8219" class="Function">map⁺</a> <a id="9077" href="Data.Vec.Relation.Unary.Any.Properties.html#8370" class="Function">map⁻</a> <a id="9082" href="Data.Vec.Relation.Unary.Any.Properties.html#8549" class="Function">map⁺∘map⁻</a> <a id="9092" class="Symbol">(</a><a id="9093" href="Data.Vec.Relation.Unary.Any.Properties.html#8767" class="Function">map⁻∘map⁺</a> <a id="9103" class="Symbol">_)</a>

<a id="9107" class="Comment">------------------------------------------------------------------------</a>
<a id="9180" class="Comment">-- _++_</a>

<a id="9189" class="Keyword">module</a> <a id="9196" href="Data.Vec.Relation.Unary.Any.Properties.html#9196" class="Module">_</a> <a id="9198" class="Symbol">{</a><a id="9199" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9201" class="Symbol">:</a> <a id="9203" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="9208" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="9210" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="9211" class="Symbol">}</a> <a id="9213" class="Keyword">where</a>

  <a id="9222" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="9227" class="Symbol">:</a> <a id="9229" class="Symbol">∀</a> <a id="9231" class="Symbol">{</a><a id="9232" href="Data.Vec.Relation.Unary.Any.Properties.html#9232" class="Bound">n</a> <a id="9234" href="Data.Vec.Relation.Unary.Any.Properties.html#9234" class="Bound">m</a><a id="9235" class="Symbol">}</a> <a id="9237" class="Symbol">{</a><a id="9238" href="Data.Vec.Relation.Unary.Any.Properties.html#9238" class="Bound">xs</a> <a id="9241" class="Symbol">:</a> <a id="9243" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9247" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9249" href="Data.Vec.Relation.Unary.Any.Properties.html#9232" class="Bound">n</a><a id="9250" class="Symbol">}</a> <a id="9252" class="Symbol">{</a><a id="9253" href="Data.Vec.Relation.Unary.Any.Properties.html#9253" class="Bound">ys</a> <a id="9256" class="Symbol">:</a> <a id="9258" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9262" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9264" href="Data.Vec.Relation.Unary.Any.Properties.html#9234" class="Bound">m</a><a id="9265" class="Symbol">}</a> <a id="9267" class="Symbol">→</a> <a id="9269" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9273" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9275" href="Data.Vec.Relation.Unary.Any.Properties.html#9238" class="Bound">xs</a> <a id="9278" class="Symbol">→</a> <a id="9280" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9284" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Data.Vec.Relation.Unary.Any.Properties.html#9238" class="Bound">xs</a> <a id="9290" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="9293" href="Data.Vec.Relation.Unary.Any.Properties.html#9253" class="Bound">ys</a><a id="9295" class="Symbol">)</a>
  <a id="9299" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="9310" href="Data.Vec.Relation.Unary.Any.Properties.html#9310" class="Bound">p</a><a id="9311" class="Symbol">)</a>  <a id="9314" class="Symbol">=</a> <a id="9316" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="9321" href="Data.Vec.Relation.Unary.Any.Properties.html#9310" class="Bound">p</a>
  <a id="9325" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="9330" class="Symbol">(</a><a id="9331" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9337" href="Data.Vec.Relation.Unary.Any.Properties.html#9337" class="Bound">p</a><a id="9338" class="Symbol">)</a> <a id="9340" class="Symbol">=</a> <a id="9342" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9348" class="Symbol">(</a><a id="9349" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="9354" href="Data.Vec.Relation.Unary.Any.Properties.html#9337" class="Bound">p</a><a id="9355" class="Symbol">)</a>

  <a id="9360" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="9365" class="Symbol">:</a> <a id="9367" class="Symbol">∀</a> <a id="9369" class="Symbol">{</a><a id="9370" href="Data.Vec.Relation.Unary.Any.Properties.html#9370" class="Bound">n</a> <a id="9372" href="Data.Vec.Relation.Unary.Any.Properties.html#9372" class="Bound">m</a><a id="9373" class="Symbol">}</a> <a id="9375" class="Symbol">(</a><a id="9376" href="Data.Vec.Relation.Unary.Any.Properties.html#9376" class="Bound">xs</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9385" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9387" href="Data.Vec.Relation.Unary.Any.Properties.html#9370" class="Bound">n</a><a id="9388" class="Symbol">)</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Data.Vec.Relation.Unary.Any.Properties.html#9391" class="Bound">ys</a> <a id="9394" class="Symbol">:</a> <a id="9396" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9400" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9402" href="Data.Vec.Relation.Unary.Any.Properties.html#9372" class="Bound">m</a><a id="9403" class="Symbol">}</a> <a id="9405" class="Symbol">→</a> <a id="9407" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9411" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9413" href="Data.Vec.Relation.Unary.Any.Properties.html#9391" class="Bound">ys</a> <a id="9416" class="Symbol">→</a> <a id="9418" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9422" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Data.Vec.Relation.Unary.Any.Properties.html#9376" class="Bound">xs</a> <a id="9428" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="9431" href="Data.Vec.Relation.Unary.Any.Properties.html#9391" class="Bound">ys</a><a id="9433" class="Symbol">)</a>
  <a id="9437" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="9442" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="9451" href="Data.Vec.Relation.Unary.Any.Properties.html#9451" class="Bound">p</a> <a id="9453" class="Symbol">=</a> <a id="9455" href="Data.Vec.Relation.Unary.Any.Properties.html#9451" class="Bound">p</a>
  <a id="9459" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Data.Vec.Relation.Unary.Any.Properties.html#9465" class="Bound">x</a> <a id="9467" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9469" href="Data.Vec.Relation.Unary.Any.Properties.html#9469" class="Bound">xs</a><a id="9471" class="Symbol">)</a> <a id="9473" href="Data.Vec.Relation.Unary.Any.Properties.html#9473" class="Bound">p</a> <a id="9475" class="Symbol">=</a> <a id="9477" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="9489" href="Data.Vec.Relation.Unary.Any.Properties.html#9469" class="Bound">xs</a> <a id="9492" href="Data.Vec.Relation.Unary.Any.Properties.html#9473" class="Bound">p</a><a id="9493" class="Symbol">)</a>

  <a id="9498" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9502" class="Symbol">:</a> <a id="9504" class="Symbol">∀</a> <a id="9506" class="Symbol">{</a><a id="9507" href="Data.Vec.Relation.Unary.Any.Properties.html#9507" class="Bound">n</a> <a id="9509" href="Data.Vec.Relation.Unary.Any.Properties.html#9509" class="Bound">m</a><a id="9510" class="Symbol">}</a> <a id="9512" class="Symbol">(</a><a id="9513" href="Data.Vec.Relation.Unary.Any.Properties.html#9513" class="Bound">xs</a> <a id="9516" class="Symbol">:</a> <a id="9518" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9522" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9524" href="Data.Vec.Relation.Unary.Any.Properties.html#9507" class="Bound">n</a><a id="9525" class="Symbol">)</a> <a id="9527" class="Symbol">{</a><a id="9528" href="Data.Vec.Relation.Unary.Any.Properties.html#9528" class="Bound">ys</a> <a id="9531" class="Symbol">:</a> <a id="9533" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9537" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9539" href="Data.Vec.Relation.Unary.Any.Properties.html#9509" class="Bound">m</a><a id="9540" class="Symbol">}</a> <a id="9542" class="Symbol">→</a> <a id="9544" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9548" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Data.Vec.Relation.Unary.Any.Properties.html#9513" class="Bound">xs</a> <a id="9554" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="9557" href="Data.Vec.Relation.Unary.Any.Properties.html#9528" class="Bound">ys</a><a id="9559" class="Symbol">)</a> <a id="9561" class="Symbol">→</a> <a id="9563" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9567" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9569" href="Data.Vec.Relation.Unary.Any.Properties.html#9513" class="Bound">xs</a> <a id="9572" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9574" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9578" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9580" href="Data.Vec.Relation.Unary.Any.Properties.html#9528" class="Bound">ys</a>
  <a id="9585" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9589" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="9598" href="Data.Vec.Relation.Unary.Any.Properties.html#9598" class="Bound">p</a>         <a id="9608" class="Symbol">=</a> <a id="9610" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9615" href="Data.Vec.Relation.Unary.Any.Properties.html#9598" class="Bound">p</a>
  <a id="9619" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Data.Vec.Relation.Unary.Any.Properties.html#9624" class="Bound">x</a> <a id="9626" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9628" href="Data.Vec.Relation.Unary.Any.Properties.html#9628" class="Bound">xs</a><a id="9630" class="Symbol">)</a> <a id="9632" class="Symbol">(</a><a id="9633" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="9638" href="Data.Vec.Relation.Unary.Any.Properties.html#9638" class="Bound">p</a><a id="9639" class="Symbol">)</a>  <a id="9642" class="Symbol">=</a> <a id="9644" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9649" class="Symbol">(</a><a id="9650" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="9655" href="Data.Vec.Relation.Unary.Any.Properties.html#9638" class="Bound">p</a><a id="9656" class="Symbol">)</a>
  <a id="9660" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9664" class="Symbol">(</a><a id="9665" href="Data.Vec.Relation.Unary.Any.Properties.html#9665" class="Bound">x</a> <a id="9667" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9669" href="Data.Vec.Relation.Unary.Any.Properties.html#9669" class="Bound">xs</a><a id="9671" class="Symbol">)</a> <a id="9673" class="Symbol">(</a><a id="9674" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9680" href="Data.Vec.Relation.Unary.Any.Properties.html#9680" class="Bound">p</a><a id="9681" class="Symbol">)</a> <a id="9683" class="Symbol">=</a> <a id="9685" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="9693" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9699" href="Function.Base.html#704" class="Function">id</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9707" href="Data.Vec.Relation.Unary.Any.Properties.html#9669" class="Bound">xs</a> <a id="9710" href="Data.Vec.Relation.Unary.Any.Properties.html#9680" class="Bound">p</a><a id="9711" class="Symbol">)</a>

  <a id="9716" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9724" class="Symbol">:</a> <a id="9726" class="Symbol">∀</a> <a id="9728" class="Symbol">{</a><a id="9729" href="Data.Vec.Relation.Unary.Any.Properties.html#9729" class="Bound">n</a> <a id="9731" href="Data.Vec.Relation.Unary.Any.Properties.html#9731" class="Bound">m</a><a id="9732" class="Symbol">}</a> <a id="9734" class="Symbol">(</a><a id="9735" href="Data.Vec.Relation.Unary.Any.Properties.html#9735" class="Bound">xs</a> <a id="9738" class="Symbol">:</a> <a id="9740" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9744" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9746" href="Data.Vec.Relation.Unary.Any.Properties.html#9729" class="Bound">n</a><a id="9747" class="Symbol">)</a> <a id="9749" class="Symbol">{</a><a id="9750" href="Data.Vec.Relation.Unary.Any.Properties.html#9750" class="Bound">ys</a> <a id="9753" class="Symbol">:</a> <a id="9755" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="9759" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="9761" href="Data.Vec.Relation.Unary.Any.Properties.html#9731" class="Bound">m</a><a id="9762" class="Symbol">}</a> <a id="9764" class="Symbol">(</a><a id="9765" href="Data.Vec.Relation.Unary.Any.Properties.html#9765" class="Bound">p</a> <a id="9767" class="Symbol">:</a> <a id="9769" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="9773" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="9775" class="Symbol">(</a><a id="9776" href="Data.Vec.Relation.Unary.Any.Properties.html#9735" class="Bound">xs</a> <a id="9779" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="9782" href="Data.Vec.Relation.Unary.Any.Properties.html#9750" class="Bound">ys</a><a id="9784" class="Symbol">))</a> <a id="9787" class="Symbol">→</a>
           <a id="9800" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="9802" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="9807" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="9809" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="9814" href="Data.Vec.Relation.Unary.Any.Properties.html#9735" class="Bound">xs</a> <a id="9817" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="9820" class="Symbol">(</a><a id="9821" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9825" href="Data.Vec.Relation.Unary.Any.Properties.html#9735" class="Bound">xs</a> <a id="9828" href="Data.Vec.Relation.Unary.Any.Properties.html#9765" class="Bound">p</a><a id="9829" class="Symbol">)</a> <a id="9831" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9833" href="Data.Vec.Relation.Unary.Any.Properties.html#9765" class="Bound">p</a>
  <a id="9837" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9845" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="9854" href="Data.Vec.Relation.Unary.Any.Properties.html#9854" class="Bound">p</a>         <a id="9864" class="Symbol">=</a> <a id="9866" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="9873" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9881" class="Symbol">(</a><a id="9882" href="Data.Vec.Relation.Unary.Any.Properties.html#9882" class="Bound">x</a> <a id="9884" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9886" href="Data.Vec.Relation.Unary.Any.Properties.html#9886" class="Bound">xs</a><a id="9888" class="Symbol">)</a> <a id="9890" class="Symbol">(</a><a id="9891" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="9897" href="Data.Vec.Relation.Unary.Any.Properties.html#9897" class="Bound">p</a><a id="9898" class="Symbol">)</a> <a id="9900" class="Symbol">=</a> <a id="9902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="9909" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9917" class="Symbol">(</a><a id="9918" href="Data.Vec.Relation.Unary.Any.Properties.html#9918" class="Bound">x</a> <a id="9920" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="9922" href="Data.Vec.Relation.Unary.Any.Properties.html#9922" class="Bound">xs</a><a id="9924" class="Symbol">)</a> <a id="9926" class="Symbol">(</a><a id="9927" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9933" href="Data.Vec.Relation.Unary.Any.Properties.html#9933" class="Bound">p</a><a id="9934" class="Symbol">)</a> <a id="9936" class="Keyword">with</a> <a id="9941" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="9945" href="Data.Vec.Relation.Unary.Any.Properties.html#9922" class="Bound">xs</a> <a id="9948" href="Data.Vec.Relation.Unary.Any.Properties.html#9933" class="Bound">p</a> <a id="9950" class="Symbol">|</a> <a id="9952" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9960" href="Data.Vec.Relation.Unary.Any.Properties.html#9922" class="Bound">xs</a> <a id="9963" href="Data.Vec.Relation.Unary.Any.Properties.html#9933" class="Bound">p</a>
  <a id="9967" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Data.Vec.Relation.Unary.Any.Properties.html#9976" class="Bound">x</a> <a id="9978" class="InductiveConstructor Operator">∷</a> <a id="9980" href="Data.Vec.Relation.Unary.Any.Properties.html#9980" class="Bound">xs</a><a id="9982" class="Symbol">)</a> <a id="9984" class="Symbol">(</a><a id="9985" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="9991" href="Data.Vec.Relation.Unary.Any.Properties.html#9991" class="Bound">p</a><a id="9992" class="Symbol">)</a> <a id="9994" class="Symbol">|</a> <a id="9996" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10001" href="Data.Vec.Relation.Unary.Any.Properties.html#10001" class="Bound">p′</a> <a id="10004" class="Symbol">|</a> <a id="10006" href="Data.Vec.Relation.Unary.Any.Properties.html#10006" class="Bound">ih</a> <a id="10009" class="Symbol">=</a> <a id="10011" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="10018" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="10024" href="Data.Vec.Relation.Unary.Any.Properties.html#10006" class="Bound">ih</a>
  <a id="10029" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="10037" class="Symbol">(</a><a id="10038" href="Data.Vec.Relation.Unary.Any.Properties.html#10038" class="Bound">x</a> <a id="10040" class="InductiveConstructor Operator">∷</a> <a id="10042" href="Data.Vec.Relation.Unary.Any.Properties.html#10042" class="Bound">xs</a><a id="10044" class="Symbol">)</a> <a id="10046" class="Symbol">(</a><a id="10047" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="10053" href="Data.Vec.Relation.Unary.Any.Properties.html#10053" class="Bound">p</a><a id="10054" class="Symbol">)</a> <a id="10056" class="Symbol">|</a> <a id="10058" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10063" href="Data.Vec.Relation.Unary.Any.Properties.html#10063" class="Bound">p′</a> <a id="10066" class="Symbol">|</a> <a id="10068" href="Data.Vec.Relation.Unary.Any.Properties.html#10068" class="Bound">ih</a> <a id="10071" class="Symbol">=</a> <a id="10073" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="10080" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="10086" href="Data.Vec.Relation.Unary.Any.Properties.html#10068" class="Bound">ih</a>

  <a id="10092" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10100" class="Symbol">:</a> <a id="10102" class="Symbol">∀</a> <a id="10104" class="Symbol">{</a><a id="10105" href="Data.Vec.Relation.Unary.Any.Properties.html#10105" class="Bound">n</a> <a id="10107" href="Data.Vec.Relation.Unary.Any.Properties.html#10107" class="Bound">m</a><a id="10108" class="Symbol">}</a> <a id="10110" class="Symbol">(</a><a id="10111" href="Data.Vec.Relation.Unary.Any.Properties.html#10111" class="Bound">xs</a> <a id="10114" class="Symbol">:</a> <a id="10116" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10120" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10122" href="Data.Vec.Relation.Unary.Any.Properties.html#10105" class="Bound">n</a><a id="10123" class="Symbol">)</a> <a id="10125" class="Symbol">{</a><a id="10126" href="Data.Vec.Relation.Unary.Any.Properties.html#10126" class="Bound">ys</a> <a id="10129" class="Symbol">:</a> <a id="10131" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10135" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10137" href="Data.Vec.Relation.Unary.Any.Properties.html#10107" class="Bound">m</a><a id="10138" class="Symbol">}</a> <a id="10140" class="Symbol">(</a><a id="10141" href="Data.Vec.Relation.Unary.Any.Properties.html#10141" class="Bound">p</a> <a id="10143" class="Symbol">:</a> <a id="10145" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10149" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10151" href="Data.Vec.Relation.Unary.Any.Properties.html#10111" class="Bound">xs</a> <a id="10154" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="10156" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10160" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10162" href="Data.Vec.Relation.Unary.Any.Properties.html#10126" class="Bound">ys</a><a id="10164" class="Symbol">)</a> <a id="10166" class="Symbol">→</a>
            <a id="10180" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="10184" href="Data.Vec.Relation.Unary.Any.Properties.html#10111" class="Bound">xs</a> <a id="10187" class="Symbol">(</a><a id="10188" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="10190" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="10195" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="10197" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="10202" href="Data.Vec.Relation.Unary.Any.Properties.html#10111" class="Bound">xs</a> <a id="10205" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="10208" href="Data.Vec.Relation.Unary.Any.Properties.html#10141" class="Bound">p</a><a id="10209" class="Symbol">)</a> <a id="10211" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10213" href="Data.Vec.Relation.Unary.Any.Properties.html#10141" class="Bound">p</a>
  <a id="10217" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10225" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>            <a id="10239" class="Symbol">(</a><a id="10240" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10245" href="Data.Vec.Relation.Unary.Any.Properties.html#10245" class="Bound">p</a><a id="10246" class="Symbol">)</a>         <a id="10256" class="Symbol">=</a> <a id="10258" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10265" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10273" class="Symbol">(</a><a id="10274" href="Data.Vec.Relation.Unary.Any.Properties.html#10274" class="Bound">x</a> <a id="10276" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10278" href="Data.Vec.Relation.Unary.Any.Properties.html#10278" class="Bound">xs</a><a id="10280" class="Symbol">)</a>      <a id="10287" class="Symbol">(</a><a id="10288" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="10300" href="Data.Vec.Relation.Unary.Any.Properties.html#10300" class="Bound">p</a><a id="10301" class="Symbol">))</a> <a id="10304" class="Symbol">=</a> <a id="10306" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10313" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10321" class="Symbol">(</a><a id="10322" href="Data.Vec.Relation.Unary.Any.Properties.html#10322" class="Bound">x</a> <a id="10324" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10326" href="Data.Vec.Relation.Unary.Any.Properties.html#10326" class="Bound">xs</a><a id="10328" class="Symbol">)</a> <a id="10330" class="Symbol">{</a><a id="10331" href="Data.Vec.Relation.Unary.Any.Properties.html#10331" class="Bound">ys</a><a id="10333" class="Symbol">}</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10341" class="Symbol">(</a><a id="10342" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="10348" href="Data.Vec.Relation.Unary.Any.Properties.html#10348" class="Bound">p</a><a id="10349" class="Symbol">))</a> <a id="10352" class="Keyword">rewrite</a> <a id="10360" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10368" href="Data.Vec.Relation.Unary.Any.Properties.html#10326" class="Bound">xs</a> <a id="10371" class="Symbol">{</a><a id="10372" href="Data.Vec.Relation.Unary.Any.Properties.html#10331" class="Bound">ys</a><a id="10374" class="Symbol">}</a> <a id="10376" class="Symbol">(</a><a id="10377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10382" href="Data.Vec.Relation.Unary.Any.Properties.html#10348" class="Bound">p</a><a id="10383" class="Symbol">)</a> <a id="10385" class="Symbol">=</a> <a id="10387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10394" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Data.Vec.Relation.Unary.Any.Properties.html#10403" class="Bound">x</a> <a id="10405" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="10407" href="Data.Vec.Relation.Unary.Any.Properties.html#10407" class="Bound">xs</a><a id="10409" class="Symbol">)</a>      <a id="10416" class="Symbol">(</a><a id="10417" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10422" href="Data.Vec.Relation.Unary.Any.Properties.html#10422" class="Bound">p</a><a id="10423" class="Symbol">)</a>         <a id="10433" class="Keyword">rewrite</a> <a id="10441" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10449" href="Data.Vec.Relation.Unary.Any.Properties.html#10407" class="Bound">xs</a>      <a id="10457" class="Symbol">(</a><a id="10458" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10463" href="Data.Vec.Relation.Unary.Any.Properties.html#10422" class="Bound">p</a><a id="10464" class="Symbol">)</a> <a id="10466" class="Symbol">=</a> <a id="10468" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="10476" href="Data.Vec.Relation.Unary.Any.Properties.html#10476" class="Function">++↔</a> <a id="10480" class="Symbol">:</a> <a id="10482" class="Symbol">∀</a> <a id="10484" class="Symbol">{</a><a id="10485" href="Data.Vec.Relation.Unary.Any.Properties.html#10485" class="Bound">n</a> <a id="10487" href="Data.Vec.Relation.Unary.Any.Properties.html#10487" class="Bound">m</a><a id="10488" class="Symbol">}</a> <a id="10490" class="Symbol">{</a><a id="10491" href="Data.Vec.Relation.Unary.Any.Properties.html#10491" class="Bound">xs</a> <a id="10494" class="Symbol">:</a> <a id="10496" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10500" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10502" href="Data.Vec.Relation.Unary.Any.Properties.html#10485" class="Bound">n</a><a id="10503" class="Symbol">}</a> <a id="10505" class="Symbol">{</a><a id="10506" href="Data.Vec.Relation.Unary.Any.Properties.html#10506" class="Bound">ys</a> <a id="10509" class="Symbol">:</a> <a id="10511" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10515" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10517" href="Data.Vec.Relation.Unary.Any.Properties.html#10487" class="Bound">m</a><a id="10518" class="Symbol">}</a> <a id="10520" class="Symbol">→</a>
        <a id="10530" class="Symbol">(</a><a id="10531" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10535" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10537" href="Data.Vec.Relation.Unary.Any.Properties.html#10491" class="Bound">xs</a> <a id="10540" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="10542" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10546" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10548" href="Data.Vec.Relation.Unary.Any.Properties.html#10506" class="Bound">ys</a><a id="10550" class="Symbol">)</a> <a id="10552" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="10554" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10558" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10560" class="Symbol">(</a><a id="10561" href="Data.Vec.Relation.Unary.Any.Properties.html#10491" class="Bound">xs</a> <a id="10564" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="10567" href="Data.Vec.Relation.Unary.Any.Properties.html#10506" class="Bound">ys</a><a id="10569" class="Symbol">)</a>
  <a id="10573" href="Data.Vec.Relation.Unary.Any.Properties.html#10476" class="Function">++↔</a> <a id="10577" class="Symbol">{</a><a id="10578" class="Argument">xs</a> <a id="10581" class="Symbol">=</a> <a id="10583" href="Data.Vec.Relation.Unary.Any.Properties.html#10583" class="Bound">xs</a><a id="10585" class="Symbol">}</a> <a id="10587" class="Symbol">=</a> <a id="10589" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="10595" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="10597" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="10602" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="10604" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="10609" href="Data.Vec.Relation.Unary.Any.Properties.html#10583" class="Bound">xs</a> <a id="10612" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="10615" class="Symbol">(</a><a id="10616" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="10620" href="Data.Vec.Relation.Unary.Any.Properties.html#10583" class="Bound">xs</a><a id="10622" class="Symbol">)</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="10633" href="Data.Vec.Relation.Unary.Any.Properties.html#10583" class="Bound">xs</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">(</a><a id="10638" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10646" href="Data.Vec.Relation.Unary.Any.Properties.html#10583" class="Bound">xs</a><a id="10648" class="Symbol">)</a>

  <a id="10653" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="10661" class="Symbol">:</a> <a id="10663" class="Symbol">∀</a> <a id="10665" class="Symbol">{</a><a id="10666" href="Data.Vec.Relation.Unary.Any.Properties.html#10666" class="Bound">n</a> <a id="10668" href="Data.Vec.Relation.Unary.Any.Properties.html#10668" class="Bound">m</a><a id="10669" class="Symbol">}</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Data.Vec.Relation.Unary.Any.Properties.html#10672" class="Bound">xs</a> <a id="10675" class="Symbol">:</a> <a id="10677" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10681" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10683" href="Data.Vec.Relation.Unary.Any.Properties.html#10666" class="Bound">n</a><a id="10684" class="Symbol">)</a> <a id="10686" class="Symbol">(</a><a id="10687" href="Data.Vec.Relation.Unary.Any.Properties.html#10687" class="Bound">ys</a> <a id="10690" class="Symbol">:</a> <a id="10692" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10696" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10698" href="Data.Vec.Relation.Unary.Any.Properties.html#10668" class="Bound">m</a><a id="10699" class="Symbol">)</a> <a id="10701" class="Symbol">→</a>
            <a id="10715" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10719" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10721" class="Symbol">(</a><a id="10722" href="Data.Vec.Relation.Unary.Any.Properties.html#10672" class="Bound">xs</a> <a id="10725" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="10728" href="Data.Vec.Relation.Unary.Any.Properties.html#10687" class="Bound">ys</a><a id="10730" class="Symbol">)</a> <a id="10732" class="Symbol">→</a> <a id="10734" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10738" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10740" class="Symbol">(</a><a id="10741" href="Data.Vec.Relation.Unary.Any.Properties.html#10687" class="Bound">ys</a> <a id="10744" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="10747" href="Data.Vec.Relation.Unary.Any.Properties.html#10672" class="Bound">xs</a><a id="10749" class="Symbol">)</a>
  <a id="10753" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="10761" href="Data.Vec.Relation.Unary.Any.Properties.html#10761" class="Bound">xs</a> <a id="10764" href="Data.Vec.Relation.Unary.Any.Properties.html#10764" class="Bound">ys</a> <a id="10767" class="Symbol">=</a> <a id="10769" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="10771" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="10776" href="Data.Vec.Relation.Unary.Any.Properties.html#10764" class="Bound">ys</a> <a id="10779" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="10781" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="10786" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="10789" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="10791" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="10795" href="Data.Vec.Relation.Unary.Any.Properties.html#10761" class="Bound">xs</a>

  <a id="10801" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="10817" class="Symbol">:</a> <a id="10819" class="Symbol">∀</a> <a id="10821" class="Symbol">{</a><a id="10822" href="Data.Vec.Relation.Unary.Any.Properties.html#10822" class="Bound">n</a> <a id="10824" href="Data.Vec.Relation.Unary.Any.Properties.html#10824" class="Bound">m</a><a id="10825" class="Symbol">}</a> <a id="10827" class="Symbol">(</a><a id="10828" href="Data.Vec.Relation.Unary.Any.Properties.html#10828" class="Bound">xs</a> <a id="10831" class="Symbol">:</a> <a id="10833" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10837" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10839" href="Data.Vec.Relation.Unary.Any.Properties.html#10822" class="Bound">n</a><a id="10840" class="Symbol">)</a> <a id="10842" class="Symbol">{</a><a id="10843" href="Data.Vec.Relation.Unary.Any.Properties.html#10843" class="Bound">ys</a> <a id="10846" class="Symbol">:</a> <a id="10848" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="10852" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="10854" href="Data.Vec.Relation.Unary.Any.Properties.html#10824" class="Bound">m</a><a id="10855" class="Symbol">}</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Data.Vec.Relation.Unary.Any.Properties.html#10858" class="Bound">p</a> <a id="10860" class="Symbol">:</a> <a id="10862" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="10866" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Data.Vec.Relation.Unary.Any.Properties.html#10828" class="Bound">xs</a> <a id="10872" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="10875" href="Data.Vec.Relation.Unary.Any.Properties.html#10843" class="Bound">ys</a><a id="10877" class="Symbol">))</a> <a id="10880" class="Symbol">→</a>
                    <a id="10902" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="10910" href="Data.Vec.Relation.Unary.Any.Properties.html#10843" class="Bound">ys</a> <a id="10913" href="Data.Vec.Relation.Unary.Any.Properties.html#10828" class="Bound">xs</a> <a id="10916" class="Symbol">(</a><a id="10917" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="10925" href="Data.Vec.Relation.Unary.Any.Properties.html#10828" class="Bound">xs</a> <a id="10928" href="Data.Vec.Relation.Unary.Any.Properties.html#10843" class="Bound">ys</a> <a id="10931" href="Data.Vec.Relation.Unary.Any.Properties.html#10858" class="Bound">p</a><a id="10932" class="Symbol">)</a> <a id="10934" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10936" href="Data.Vec.Relation.Unary.Any.Properties.html#10858" class="Bound">p</a>
  <a id="10940" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="10956" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="10959" class="Symbol">{</a><a id="10960" href="Data.Vec.Relation.Unary.Any.Properties.html#10960" class="Bound">ys</a><a id="10962" class="Symbol">}</a> <a id="10964" href="Data.Vec.Relation.Unary.Any.Properties.html#10964" class="Bound">p</a>
    <a id="10970" class="Keyword">rewrite</a> <a id="10978" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="10986" href="Data.Vec.Relation.Unary.Any.Properties.html#10960" class="Bound">ys</a> <a id="10989" class="Symbol">{</a><a id="10990" class="Argument">ys</a> <a id="10993" class="Symbol">=</a> <a id="10995" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="10997" class="Symbol">}</a> <a id="10999" class="Symbol">(</a><a id="11000" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11005" href="Data.Vec.Relation.Unary.Any.Properties.html#10964" class="Bound">p</a><a id="11006" class="Symbol">)</a> <a id="11008" class="Symbol">=</a> <a id="11010" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11017" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11033" class="Symbol">(</a><a id="11034" href="Data.Vec.Relation.Unary.Any.Properties.html#11034" class="Bound">x</a> <a id="11036" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11038" href="Data.Vec.Relation.Unary.Any.Properties.html#11038" class="Bound">xs</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">{</a><a id="11043" href="Data.Vec.Relation.Unary.Any.Properties.html#11043" class="Bound">ys</a><a id="11045" class="Symbol">}</a> <a id="11047" class="Symbol">(</a><a id="11048" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="11053" href="Data.Vec.Relation.Unary.Any.Properties.html#11053" class="Bound">p</a><a id="11054" class="Symbol">)</a>
    <a id="11060" class="Keyword">rewrite</a> <a id="11068" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="11076" href="Data.Vec.Relation.Unary.Any.Properties.html#11043" class="Bound">ys</a> <a id="11079" class="Symbol">{</a><a id="11080" class="Argument">ys</a> <a id="11083" class="Symbol">=</a> <a id="11085" href="Data.Vec.Relation.Unary.Any.Properties.html#11034" class="Bound">x</a> <a id="11087" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11089" href="Data.Vec.Relation.Unary.Any.Properties.html#11038" class="Bound">xs</a><a id="11091" class="Symbol">}</a> <a id="11093" class="Symbol">(</a><a id="11094" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="11099" class="Symbol">(</a><a id="11100" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="11105" href="Data.Vec.Relation.Unary.Any.Properties.html#11053" class="Bound">p</a><a id="11106" class="Symbol">))</a> <a id="11109" class="Symbol">=</a> <a id="11111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11118" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11134" class="Symbol">(</a><a id="11135" href="Data.Vec.Relation.Unary.Any.Properties.html#11135" class="Bound">x</a> <a id="11137" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11139" href="Data.Vec.Relation.Unary.Any.Properties.html#11139" class="Bound">xs</a><a id="11141" class="Symbol">)</a>      <a id="11148" class="Symbol">(</a><a id="11149" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="11155" href="Data.Vec.Relation.Unary.Any.Properties.html#11155" class="Bound">p</a><a id="11156" class="Symbol">)</a> <a id="11158" class="Keyword">with</a> <a id="11163" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="11167" href="Data.Vec.Relation.Unary.Any.Properties.html#11139" class="Bound">xs</a> <a id="11170" href="Data.Vec.Relation.Unary.Any.Properties.html#11155" class="Bound">p</a> <a id="11172" class="Symbol">|</a> <a id="11174" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11190" href="Data.Vec.Relation.Unary.Any.Properties.html#11139" class="Bound">xs</a> <a id="11193" href="Data.Vec.Relation.Unary.Any.Properties.html#11155" class="Bound">p</a>
  <a id="11197" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Data.Vec.Relation.Unary.Any.Properties.html#11214" class="Bound">x</a> <a id="11216" class="InductiveConstructor Operator">∷</a> <a id="11218" href="Data.Vec.Relation.Unary.Any.Properties.html#11218" class="Bound">xs</a><a id="11220" class="Symbol">)</a> <a id="11222" class="Symbol">{</a><a id="11223" href="Data.Vec.Relation.Unary.Any.Properties.html#11223" class="Bound">ys</a><a id="11225" class="Symbol">}</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="11234" class="DottedPattern Symbol">.(</a><a id="11236" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="11238" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="DottedPattern Function">++⁺ʳ</a> <a id="11243" href="Data.Vec.Relation.Unary.Any.Properties.html#11218" class="DottedPattern Bound">xs</a> <a id="11246" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="11248" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="DottedPattern Function">++⁺ˡ</a> <a id="11253" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="11256" class="DottedPattern Symbol">(</a><a id="11257" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="DottedPattern Function">++⁻</a> <a id="11261" href="Data.Vec.Relation.Unary.Any.Properties.html#11223" class="DottedPattern Bound">ys</a> <a id="11264" class="DottedPattern Symbol">(</a><a id="11265" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="DottedPattern Function">++⁺ʳ</a> <a id="11270" href="Data.Vec.Relation.Unary.Any.Properties.html#11223" class="DottedPattern Bound">ys</a> <a id="11273" href="Data.Vec.Relation.Unary.Any.Properties.html#11290" class="DottedPattern Bound">p</a><a id="11274" class="DottedPattern Symbol">)))</a><a id="11277" class="Symbol">)</a>
    <a id="11283" class="Symbol">|</a> <a id="11285" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11290" href="Data.Vec.Relation.Unary.Any.Properties.html#11290" class="Bound">p</a> <a id="11292" class="Symbol">|</a> <a id="11294" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="11303" class="Keyword">rewrite</a> <a id="11311" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="11319" href="Data.Vec.Relation.Unary.Any.Properties.html#11223" class="Bound">ys</a> <a id="11322" class="Symbol">(</a><a id="11323" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>                 <a id="11344" href="Data.Vec.Relation.Unary.Any.Properties.html#11290" class="Bound">p</a><a id="11345" class="Symbol">)</a>
            <a id="11359" class="Symbol">|</a> <a id="11361" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="11369" href="Data.Vec.Relation.Unary.Any.Properties.html#11223" class="Bound">ys</a> <a id="11372" class="Symbol">(</a><a id="11373" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="11378" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="11380" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="11386" class="Symbol">{</a><a id="11387" class="Argument">x</a> <a id="11389" class="Symbol">=</a> <a id="11391" href="Data.Vec.Relation.Unary.Any.Properties.html#11214" class="Bound">x</a><a id="11392" class="Symbol">}</a> <a id="11394" href="Data.Vec.Relation.Unary.Any.Properties.html#11290" class="Bound">p</a><a id="11395" class="Symbol">)</a> <a id="11397" class="Symbol">=</a> <a id="11399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11406" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11422" class="Symbol">(</a><a id="11423" href="Data.Vec.Relation.Unary.Any.Properties.html#11423" class="Bound">x</a> <a id="11425" class="InductiveConstructor Operator">∷</a> <a id="11427" href="Data.Vec.Relation.Unary.Any.Properties.html#11427" class="Bound">xs</a><a id="11429" class="Symbol">)</a> <a id="11431" class="Symbol">{</a><a id="11432" href="Data.Vec.Relation.Unary.Any.Properties.html#11432" class="Bound">ys</a><a id="11434" class="Symbol">}</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="11443" class="DottedPattern Symbol">.(</a><a id="11445" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="11447" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="DottedPattern Function">++⁺ʳ</a> <a id="11452" href="Data.Vec.Relation.Unary.Any.Properties.html#11427" class="DottedPattern Bound">xs</a> <a id="11455" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="11457" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="DottedPattern Function">++⁺ˡ</a> <a id="11462" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="11465" class="DottedPattern Symbol">(</a><a id="11466" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="DottedPattern Function">++⁻</a> <a id="11470" href="Data.Vec.Relation.Unary.Any.Properties.html#11432" class="DottedPattern Bound">ys</a> <a id="11473" class="DottedPattern Symbol">(</a><a id="11474" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="DottedPattern Function">++⁺ˡ</a> <a id="11479" href="Data.Vec.Relation.Unary.Any.Properties.html#11496" class="DottedPattern Bound">p</a><a id="11480" class="DottedPattern Symbol">)))</a><a id="11483" class="Symbol">)</a>
    <a id="11489" class="Symbol">|</a> <a id="11491" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="11496" href="Data.Vec.Relation.Unary.Any.Properties.html#11496" class="Bound">p</a> <a id="11498" class="Symbol">|</a> <a id="11500" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="11509" class="Keyword">rewrite</a> <a id="11517" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="11525" href="Data.Vec.Relation.Unary.Any.Properties.html#11432" class="Bound">ys</a> <a id="11528" class="Symbol">{</a><a id="11529" class="Argument">ys</a> <a id="11532" class="Symbol">=</a>     <a id="11538" href="Data.Vec.Relation.Unary.Any.Properties.html#11427" class="Bound">xs</a><a id="11540" class="Symbol">}</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11548" href="Data.Vec.Relation.Unary.Any.Properties.html#11496" class="Bound">p</a><a id="11549" class="Symbol">)</a>
            <a id="11563" class="Symbol">|</a> <a id="11565" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="11573" href="Data.Vec.Relation.Unary.Any.Properties.html#11432" class="Bound">ys</a> <a id="11576" class="Symbol">{</a><a id="11577" class="Argument">ys</a> <a id="11580" class="Symbol">=</a> <a id="11582" href="Data.Vec.Relation.Unary.Any.Properties.html#11423" class="Bound">x</a> <a id="11584" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="11586" href="Data.Vec.Relation.Unary.Any.Properties.html#11427" class="Bound">xs</a><a id="11588" class="Symbol">}</a> <a id="11590" class="Symbol">(</a><a id="11591" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11596" href="Data.Vec.Relation.Unary.Any.Properties.html#11496" class="Bound">p</a><a id="11597" class="Symbol">)</a> <a id="11599" class="Symbol">=</a> <a id="11601" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="11609" href="Data.Vec.Relation.Unary.Any.Properties.html#11609" class="Function">++↔++</a> <a id="11615" class="Symbol">:</a> <a id="11617" class="Symbol">∀</a> <a id="11619" class="Symbol">{</a><a id="11620" href="Data.Vec.Relation.Unary.Any.Properties.html#11620" class="Bound">n</a> <a id="11622" href="Data.Vec.Relation.Unary.Any.Properties.html#11622" class="Bound">m</a><a id="11623" class="Symbol">}</a> <a id="11625" class="Symbol">(</a><a id="11626" href="Data.Vec.Relation.Unary.Any.Properties.html#11626" class="Bound">xs</a> <a id="11629" class="Symbol">:</a> <a id="11631" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="11635" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="11637" href="Data.Vec.Relation.Unary.Any.Properties.html#11620" class="Bound">n</a><a id="11638" class="Symbol">)</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Data.Vec.Relation.Unary.Any.Properties.html#11641" class="Bound">ys</a> <a id="11644" class="Symbol">:</a> <a id="11646" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="11650" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="11652" href="Data.Vec.Relation.Unary.Any.Properties.html#11622" class="Bound">m</a><a id="11653" class="Symbol">)</a> <a id="11655" class="Symbol">→</a> <a id="11657" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="11661" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="11663" class="Symbol">(</a><a id="11664" href="Data.Vec.Relation.Unary.Any.Properties.html#11626" class="Bound">xs</a> <a id="11667" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="11670" href="Data.Vec.Relation.Unary.Any.Properties.html#11641" class="Bound">ys</a><a id="11672" class="Symbol">)</a> <a id="11674" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="11676" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="11680" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="11682" class="Symbol">(</a><a id="11683" href="Data.Vec.Relation.Unary.Any.Properties.html#11641" class="Bound">ys</a> <a id="11686" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="11689" href="Data.Vec.Relation.Unary.Any.Properties.html#11626" class="Bound">xs</a><a id="11691" class="Symbol">)</a>
  <a id="11695" href="Data.Vec.Relation.Unary.Any.Properties.html#11609" class="Function">++↔++</a> <a id="11701" href="Data.Vec.Relation.Unary.Any.Properties.html#11701" class="Bound">xs</a> <a id="11704" href="Data.Vec.Relation.Unary.Any.Properties.html#11704" class="Bound">ys</a> <a id="11707" class="Symbol">=</a> <a id="11709" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="11715" class="Symbol">(</a><a id="11716" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="11724" href="Data.Vec.Relation.Unary.Any.Properties.html#11701" class="Bound">xs</a> <a id="11727" href="Data.Vec.Relation.Unary.Any.Properties.html#11704" class="Bound">ys</a><a id="11729" class="Symbol">)</a> <a id="11731" class="Symbol">(</a><a id="11732" href="Data.Vec.Relation.Unary.Any.Properties.html#10653" class="Function">++-comm</a> <a id="11740" href="Data.Vec.Relation.Unary.Any.Properties.html#11704" class="Bound">ys</a> <a id="11743" href="Data.Vec.Relation.Unary.Any.Properties.html#11701" class="Bound">xs</a><a id="11745" class="Symbol">)</a>
                        <a id="11771" class="Symbol">(</a><a id="11772" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11788" href="Data.Vec.Relation.Unary.Any.Properties.html#11704" class="Bound">ys</a><a id="11790" class="Symbol">)</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Data.Vec.Relation.Unary.Any.Properties.html#10801" class="Function">++-comm∘++-comm</a> <a id="11809" href="Data.Vec.Relation.Unary.Any.Properties.html#11701" class="Bound">xs</a><a id="11811" class="Symbol">)</a>

  <a id="11816" href="Data.Vec.Relation.Unary.Any.Properties.html#11816" class="Function">++-insert</a> <a id="11826" class="Symbol">:</a> <a id="11828" class="Symbol">∀</a> <a id="11830" class="Symbol">{</a><a id="11831" href="Data.Vec.Relation.Unary.Any.Properties.html#11831" class="Bound">n</a> <a id="11833" href="Data.Vec.Relation.Unary.Any.Properties.html#11833" class="Bound">m</a> <a id="11835" href="Data.Vec.Relation.Unary.Any.Properties.html#11835" class="Bound">x</a><a id="11836" class="Symbol">}</a> <a id="11838" class="Symbol">(</a><a id="11839" href="Data.Vec.Relation.Unary.Any.Properties.html#11839" class="Bound">xs</a> <a id="11842" class="Symbol">:</a> <a id="11844" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="11848" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="11850" href="Data.Vec.Relation.Unary.Any.Properties.html#11831" class="Bound">n</a><a id="11851" class="Symbol">)</a> <a id="11853" class="Symbol">{</a><a id="11854" href="Data.Vec.Relation.Unary.Any.Properties.html#11854" class="Bound">ys</a> <a id="11857" class="Symbol">:</a> <a id="11859" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="11863" href="Data.Vec.Relation.Unary.Any.Properties.html#9208" class="Bound">A</a> <a id="11865" href="Data.Vec.Relation.Unary.Any.Properties.html#11833" class="Bound">m</a><a id="11866" class="Symbol">}</a> <a id="11868" class="Symbol">→</a> <a id="11870" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="11872" href="Data.Vec.Relation.Unary.Any.Properties.html#11835" class="Bound">x</a> <a id="11874" class="Symbol">→</a> <a id="11876" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="11880" href="Data.Vec.Relation.Unary.Any.Properties.html#9199" class="Bound">P</a> <a id="11882" class="Symbol">(</a><a id="11883" href="Data.Vec.Relation.Unary.Any.Properties.html#11839" class="Bound">xs</a> <a id="11886" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="11889" href="Data.Vec.Base.html#6475" class="Function Operator">[</a> <a id="11891" href="Data.Vec.Relation.Unary.Any.Properties.html#11835" class="Bound">x</a> <a id="11893" href="Data.Vec.Base.html#6475" class="Function Operator">]</a> <a id="11895" href="Data.Vec.Base.html#3068" class="Function Operator">++</a> <a id="11898" href="Data.Vec.Relation.Unary.Any.Properties.html#11854" class="Bound">ys</a><a id="11900" class="Symbol">)</a>
  <a id="11904" href="Data.Vec.Relation.Unary.Any.Properties.html#11816" class="Function">++-insert</a> <a id="11914" href="Data.Vec.Relation.Unary.Any.Properties.html#11914" class="Bound">xs</a> <a id="11917" href="Data.Vec.Relation.Unary.Any.Properties.html#11917" class="Bound">Px</a> <a id="11920" class="Symbol">=</a> <a id="11922" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="11927" href="Data.Vec.Relation.Unary.Any.Properties.html#11914" class="Bound">xs</a> <a id="11930" class="Symbol">(</a><a id="11931" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="11936" class="Symbol">(</a><a id="11937" href="Data.Vec.Relation.Unary.Any.Properties.html#7559" class="Function">singleton⁺</a> <a id="11948" href="Data.Vec.Relation.Unary.Any.Properties.html#11917" class="Bound">Px</a><a id="11950" class="Symbol">))</a>

<a id="11954" class="Comment">------------------------------------------------------------------------</a>
<a id="12027" class="Comment">-- concat</a>

<a id="12038" class="Keyword">module</a> <a id="12045" href="Data.Vec.Relation.Unary.Any.Properties.html#12045" class="Module">_</a> <a id="12047" class="Symbol">{</a><a id="12048" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12050" class="Symbol">:</a> <a id="12052" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="12057" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="12059" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="12060" class="Symbol">}</a> <a id="12062" class="Keyword">where</a>

  <a id="12071" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="12079" class="Symbol">:</a> <a id="12081" class="Symbol">∀</a> <a id="12083" class="Symbol">{</a><a id="12084" href="Data.Vec.Relation.Unary.Any.Properties.html#12084" class="Bound">n</a> <a id="12086" href="Data.Vec.Relation.Unary.Any.Properties.html#12086" class="Bound">m</a><a id="12087" class="Symbol">}</a> <a id="12089" class="Symbol">{</a><a id="12090" href="Data.Vec.Relation.Unary.Any.Properties.html#12090" class="Bound">xss</a> <a id="12094" class="Symbol">:</a> <a id="12096" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12100" class="Symbol">(</a><a id="12101" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12105" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="12107" href="Data.Vec.Relation.Unary.Any.Properties.html#12084" class="Bound">n</a><a id="12108" class="Symbol">)</a> <a id="12110" href="Data.Vec.Relation.Unary.Any.Properties.html#12086" class="Bound">m</a><a id="12111" class="Symbol">}</a> <a id="12113" class="Symbol">→</a> <a id="12115" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12119" class="Symbol">(</a><a id="12120" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12124" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a><a id="12125" class="Symbol">)</a> <a id="12127" href="Data.Vec.Relation.Unary.Any.Properties.html#12090" class="Bound">xss</a> <a id="12131" class="Symbol">→</a> <a id="12133" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12137" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12139" class="Symbol">(</a><a id="12140" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="12147" href="Data.Vec.Relation.Unary.Any.Properties.html#12090" class="Bound">xss</a><a id="12150" class="Symbol">)</a>
  <a id="12154" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="12168" href="Data.Vec.Relation.Unary.Any.Properties.html#12168" class="Bound">p</a><a id="12169" class="Symbol">)</a>           <a id="12181" class="Symbol">=</a> <a id="12183" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="12188" href="Data.Vec.Relation.Unary.Any.Properties.html#12168" class="Bound">p</a>
  <a id="12192" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="12200" class="Symbol">(</a><a id="12201" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="12207" class="Symbol">{</a><a id="12208" class="Argument">x</a> <a id="12210" class="Symbol">=</a> <a id="12212" href="Data.Vec.Relation.Unary.Any.Properties.html#12212" class="Bound">xs</a><a id="12214" class="Symbol">}</a> <a id="12216" href="Data.Vec.Relation.Unary.Any.Properties.html#12216" class="Bound">p</a><a id="12217" class="Symbol">)</a> <a id="12219" class="Symbol">=</a> <a id="12221" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="12226" href="Data.Vec.Relation.Unary.Any.Properties.html#12212" class="Bound">xs</a> <a id="12229" class="Symbol">(</a><a id="12230" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="12238" href="Data.Vec.Relation.Unary.Any.Properties.html#12216" class="Bound">p</a><a id="12239" class="Symbol">)</a>

  <a id="12244" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12252" class="Symbol">:</a> <a id="12254" class="Symbol">∀</a> <a id="12256" class="Symbol">{</a><a id="12257" href="Data.Vec.Relation.Unary.Any.Properties.html#12257" class="Bound">n</a> <a id="12259" href="Data.Vec.Relation.Unary.Any.Properties.html#12259" class="Bound">m</a><a id="12260" class="Symbol">}</a> <a id="12262" class="Symbol">(</a><a id="12263" href="Data.Vec.Relation.Unary.Any.Properties.html#12263" class="Bound">xss</a> <a id="12267" class="Symbol">:</a> <a id="12269" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12273" class="Symbol">(</a><a id="12274" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12278" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="12280" href="Data.Vec.Relation.Unary.Any.Properties.html#12257" class="Bound">n</a><a id="12281" class="Symbol">)</a> <a id="12283" href="Data.Vec.Relation.Unary.Any.Properties.html#12259" class="Bound">m</a><a id="12284" class="Symbol">)</a> <a id="12286" class="Symbol">→</a> <a id="12288" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12292" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12294" class="Symbol">(</a><a id="12295" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="12302" href="Data.Vec.Relation.Unary.Any.Properties.html#12263" class="Bound">xss</a><a id="12305" class="Symbol">)</a> <a id="12307" class="Symbol">→</a> <a id="12309" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12313" class="Symbol">(</a><a id="12314" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12318" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a><a id="12319" class="Symbol">)</a> <a id="12321" href="Data.Vec.Relation.Unary.Any.Properties.html#12263" class="Bound">xss</a>
  <a id="12327" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Data.Vec.Relation.Unary.Any.Properties.html#12336" class="Bound">xs</a> <a id="12339" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12341" href="Data.Vec.Relation.Unary.Any.Properties.html#12341" class="Bound">xss</a><a id="12344" class="Symbol">)</a> <a id="12346" href="Data.Vec.Relation.Unary.Any.Properties.html#12346" class="Bound">p</a> <a id="12348" class="Symbol">=</a> <a id="12350" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="12352" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="12357" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="12359" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="12365" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="12367" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12375" href="Data.Vec.Relation.Unary.Any.Properties.html#12341" class="Bound">xss</a> <a id="12379" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="12382" class="Symbol">(</a><a id="12383" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="12387" href="Data.Vec.Relation.Unary.Any.Properties.html#12336" class="Bound">xs</a> <a id="12390" href="Data.Vec.Relation.Unary.Any.Properties.html#12346" class="Bound">p</a><a id="12391" class="Symbol">)</a>

  <a id="12396" href="Data.Vec.Relation.Unary.Any.Properties.html#12396" class="Function">concat⁻∘++⁺ˡ</a> <a id="12409" class="Symbol">:</a> <a id="12411" class="Symbol">∀</a> <a id="12413" class="Symbol">{</a><a id="12414" href="Data.Vec.Relation.Unary.Any.Properties.html#12414" class="Bound">n</a> <a id="12416" href="Data.Vec.Relation.Unary.Any.Properties.html#12416" class="Bound">m</a> <a id="12418" href="Data.Vec.Relation.Unary.Any.Properties.html#12418" class="Bound">xs</a><a id="12420" class="Symbol">}</a> <a id="12422" class="Symbol">(</a><a id="12423" href="Data.Vec.Relation.Unary.Any.Properties.html#12423" class="Bound">xss</a> <a id="12427" class="Symbol">:</a> <a id="12429" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12433" class="Symbol">(</a><a id="12434" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12438" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="12440" href="Data.Vec.Relation.Unary.Any.Properties.html#12414" class="Bound">n</a><a id="12441" class="Symbol">)</a> <a id="12443" href="Data.Vec.Relation.Unary.Any.Properties.html#12416" class="Bound">m</a><a id="12444" class="Symbol">)</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Data.Vec.Relation.Unary.Any.Properties.html#12447" class="Bound">p</a> <a id="12449" class="Symbol">:</a> <a id="12451" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12455" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12457" href="Data.Vec.Relation.Unary.Any.Properties.html#12418" class="Bound">xs</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Symbol">→</a>
                <a id="12479" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12487" class="Symbol">(</a><a id="12488" href="Data.Vec.Relation.Unary.Any.Properties.html#12418" class="Bound">xs</a> <a id="12491" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12493" href="Data.Vec.Relation.Unary.Any.Properties.html#12423" class="Bound">xss</a><a id="12496" class="Symbol">)</a> <a id="12498" class="Symbol">(</a><a id="12499" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="12504" href="Data.Vec.Relation.Unary.Any.Properties.html#12447" class="Bound">p</a><a id="12505" class="Symbol">)</a> <a id="12507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12509" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="12514" href="Data.Vec.Relation.Unary.Any.Properties.html#12447" class="Bound">p</a>
  <a id="12518" href="Data.Vec.Relation.Unary.Any.Properties.html#12396" class="Function">concat⁻∘++⁺ˡ</a> <a id="12531" href="Data.Vec.Relation.Unary.Any.Properties.html#12531" class="Bound">xss</a> <a id="12535" href="Data.Vec.Relation.Unary.Any.Properties.html#12535" class="Bound">p</a> <a id="12537" class="Keyword">rewrite</a> <a id="12545" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="12553" class="Symbol">_</a> <a id="12555" class="Symbol">{</a><a id="12556" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="12563" href="Data.Vec.Relation.Unary.Any.Properties.html#12531" class="Bound">xss</a><a id="12566" class="Symbol">}</a> <a id="12568" class="Symbol">(</a><a id="12569" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12574" href="Data.Vec.Relation.Unary.Any.Properties.html#12535" class="Bound">p</a><a id="12575" class="Symbol">)</a> <a id="12577" class="Symbol">=</a> <a id="12579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="12587" href="Data.Vec.Relation.Unary.Any.Properties.html#12587" class="Function">concat⁻∘++⁺ʳ</a> <a id="12600" class="Symbol">:</a> <a id="12602" class="Symbol">∀</a> <a id="12604" class="Symbol">{</a><a id="12605" href="Data.Vec.Relation.Unary.Any.Properties.html#12605" class="Bound">n</a> <a id="12607" href="Data.Vec.Relation.Unary.Any.Properties.html#12607" class="Bound">m</a><a id="12608" class="Symbol">}</a> <a id="12610" href="Data.Vec.Relation.Unary.Any.Properties.html#12610" class="Bound">xs</a> <a id="12613" class="Symbol">(</a><a id="12614" href="Data.Vec.Relation.Unary.Any.Properties.html#12614" class="Bound">xss</a> <a id="12618" class="Symbol">:</a> <a id="12620" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12624" class="Symbol">(</a><a id="12625" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12629" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="12631" href="Data.Vec.Relation.Unary.Any.Properties.html#12605" class="Bound">n</a><a id="12632" class="Symbol">)</a> <a id="12634" href="Data.Vec.Relation.Unary.Any.Properties.html#12607" class="Bound">m</a><a id="12635" class="Symbol">)</a> <a id="12637" class="Symbol">(</a><a id="12638" href="Data.Vec.Relation.Unary.Any.Properties.html#12638" class="Bound">p</a> <a id="12640" class="Symbol">:</a> <a id="12642" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12646" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12648" class="Symbol">(</a><a id="12649" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="12656" href="Data.Vec.Relation.Unary.Any.Properties.html#12614" class="Bound">xss</a><a id="12659" class="Symbol">))</a> <a id="12662" class="Symbol">→</a>
                <a id="12680" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12688" class="Symbol">(</a><a id="12689" href="Data.Vec.Relation.Unary.Any.Properties.html#12610" class="Bound">xs</a> <a id="12692" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12694" href="Data.Vec.Relation.Unary.Any.Properties.html#12614" class="Bound">xss</a><a id="12697" class="Symbol">)</a> <a id="12699" class="Symbol">(</a><a id="12700" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="12705" href="Data.Vec.Relation.Unary.Any.Properties.html#12610" class="Bound">xs</a> <a id="12708" href="Data.Vec.Relation.Unary.Any.Properties.html#12638" class="Bound">p</a><a id="12709" class="Symbol">)</a> <a id="12711" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12713" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="12719" class="Symbol">(</a><a id="12720" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12728" href="Data.Vec.Relation.Unary.Any.Properties.html#12614" class="Bound">xss</a> <a id="12732" href="Data.Vec.Relation.Unary.Any.Properties.html#12638" class="Bound">p</a><a id="12733" class="Symbol">)</a>
  <a id="12737" href="Data.Vec.Relation.Unary.Any.Properties.html#12587" class="Function">concat⁻∘++⁺ʳ</a> <a id="12750" href="Data.Vec.Relation.Unary.Any.Properties.html#12750" class="Bound">xs</a> <a id="12753" href="Data.Vec.Relation.Unary.Any.Properties.html#12753" class="Bound">xss</a> <a id="12757" href="Data.Vec.Relation.Unary.Any.Properties.html#12757" class="Bound">p</a> <a id="12759" class="Keyword">rewrite</a> <a id="12767" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="12775" href="Data.Vec.Relation.Unary.Any.Properties.html#12750" class="Bound">xs</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12784" href="Data.Vec.Relation.Unary.Any.Properties.html#12757" class="Bound">p</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">=</a> <a id="12789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="12797" href="Data.Vec.Relation.Unary.Any.Properties.html#12797" class="Function">concat⁺∘concat⁻</a> <a id="12813" class="Symbol">:</a> <a id="12815" class="Symbol">∀</a> <a id="12817" class="Symbol">{</a><a id="12818" href="Data.Vec.Relation.Unary.Any.Properties.html#12818" class="Bound">n</a> <a id="12820" href="Data.Vec.Relation.Unary.Any.Properties.html#12820" class="Bound">m</a><a id="12821" class="Symbol">}</a> <a id="12823" class="Symbol">(</a><a id="12824" href="Data.Vec.Relation.Unary.Any.Properties.html#12824" class="Bound">xss</a> <a id="12828" class="Symbol">:</a> <a id="12830" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12834" class="Symbol">(</a><a id="12835" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="12839" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="12841" href="Data.Vec.Relation.Unary.Any.Properties.html#12818" class="Bound">n</a><a id="12842" class="Symbol">)</a> <a id="12844" href="Data.Vec.Relation.Unary.Any.Properties.html#12820" class="Bound">m</a><a id="12845" class="Symbol">)</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Data.Vec.Relation.Unary.Any.Properties.html#12848" class="Bound">p</a> <a id="12850" class="Symbol">:</a> <a id="12852" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="12856" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="12858" class="Symbol">(</a><a id="12859" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="12866" href="Data.Vec.Relation.Unary.Any.Properties.html#12824" class="Bound">xss</a><a id="12869" class="Symbol">))</a> <a id="12872" class="Symbol">→</a>
                   <a id="12893" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="12901" class="Symbol">(</a><a id="12902" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="12910" href="Data.Vec.Relation.Unary.Any.Properties.html#12824" class="Bound">xss</a> <a id="12914" href="Data.Vec.Relation.Unary.Any.Properties.html#12848" class="Bound">p</a><a id="12915" class="Symbol">)</a> <a id="12917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12919" href="Data.Vec.Relation.Unary.Any.Properties.html#12848" class="Bound">p</a>
  <a id="12923" href="Data.Vec.Relation.Unary.Any.Properties.html#12797" class="Function">concat⁺∘concat⁻</a> <a id="12939" class="Symbol">(</a><a id="12940" href="Data.Vec.Relation.Unary.Any.Properties.html#12940" class="Bound">xs</a> <a id="12943" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="12945" href="Data.Vec.Relation.Unary.Any.Properties.html#12945" class="Bound">xss</a><a id="12948" class="Symbol">)</a> <a id="12950" href="Data.Vec.Relation.Unary.Any.Properties.html#12950" class="Bound">p</a>  <a id="12953" class="Keyword">with</a> <a id="12958" href="Data.Vec.Relation.Unary.Any.Properties.html#9498" class="Function">++⁻</a> <a id="12962" href="Data.Vec.Relation.Unary.Any.Properties.html#12940" class="Bound">xs</a> <a id="12965" href="Data.Vec.Relation.Unary.Any.Properties.html#12950" class="Bound">p</a> <a id="12967" class="Keyword">in</a> <a id="12970" class="Argument">eq</a>
  <a id="12975" class="Symbol">...</a> <a id="12979" class="Symbol">|</a> <a id="12981" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12986" href="Data.Vec.Relation.Unary.Any.Properties.html#12986" class="Bound">pxs</a>
    <a id="12994" class="Symbol">=</a> <a id="12996" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="13004" class="Symbol">(</a><a id="13005" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="13012" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13014" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="13019" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13021" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="13026" class="Bound">xs</a> <a id="13029" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="13039" href="Data.Vec.Relation.Unary.Any.Properties.html#12970" class="Bound">eq</a><a id="13041" class="Symbol">))</a>
    <a id="13048" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="13050" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="13058" class="Bound">xs</a> <a id="13061" class="Bound">p</a>
  <a id="13065" class="Symbol">...</a> <a id="13069" class="Symbol">|</a> <a id="13071" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13076" href="Data.Vec.Relation.Unary.Any.Properties.html#13076" class="Bound">pxss</a> <a id="13081" class="Keyword">rewrite</a> <a id="13089" href="Data.Vec.Relation.Unary.Any.Properties.html#12797" class="Function">concat⁺∘concat⁻</a> <a id="13105" class="Bound">xss</a> <a id="13109" href="Data.Vec.Relation.Unary.Any.Properties.html#13076" class="Bound">pxss</a>
    <a id="13118" class="Symbol">=</a> <a id="13120" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="13136" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13138" href="Data.Vec.Relation.Unary.Any.Properties.html#9222" class="Function">++⁺ˡ</a> <a id="13143" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13145" href="Data.Vec.Relation.Unary.Any.Properties.html#9360" class="Function">++⁺ʳ</a> <a id="13150" class="Bound">xs</a> <a id="13153" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13156" class="Symbol">(</a><a id="13157" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="13163" href="Data.Vec.Relation.Unary.Any.Properties.html#12970" class="Bound">eq</a><a id="13165" class="Symbol">))</a>
    <a id="13172" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="13174" href="Data.Vec.Relation.Unary.Any.Properties.html#9716" class="Function">++⁺∘++⁻</a> <a id="13182" class="Bound">xs</a> <a id="13185" class="Bound">p</a>

  <a id="13190" href="Data.Vec.Relation.Unary.Any.Properties.html#13190" class="Function">concat⁻∘concat⁺</a> <a id="13206" class="Symbol">:</a> <a id="13208" class="Symbol">∀</a> <a id="13210" class="Symbol">{</a><a id="13211" href="Data.Vec.Relation.Unary.Any.Properties.html#13211" class="Bound">n</a> <a id="13213" href="Data.Vec.Relation.Unary.Any.Properties.html#13213" class="Bound">m</a><a id="13214" class="Symbol">}</a> <a id="13216" class="Symbol">{</a><a id="13217" href="Data.Vec.Relation.Unary.Any.Properties.html#13217" class="Bound">xss</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="13232" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="13234" href="Data.Vec.Relation.Unary.Any.Properties.html#13211" class="Bound">n</a><a id="13235" class="Symbol">)</a> <a id="13237" href="Data.Vec.Relation.Unary.Any.Properties.html#13213" class="Bound">m</a><a id="13238" class="Symbol">}</a> <a id="13240" class="Symbol">(</a><a id="13241" href="Data.Vec.Relation.Unary.Any.Properties.html#13241" class="Bound">p</a> <a id="13243" class="Symbol">:</a> <a id="13245" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13254" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a><a id="13255" class="Symbol">)</a> <a id="13257" href="Data.Vec.Relation.Unary.Any.Properties.html#13217" class="Bound">xss</a><a id="13260" class="Symbol">)</a> <a id="13262" class="Symbol">→</a>
                    <a id="13284" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="13292" href="Data.Vec.Relation.Unary.Any.Properties.html#13217" class="Bound">xss</a> <a id="13296" class="Symbol">(</a><a id="13297" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="13305" href="Data.Vec.Relation.Unary.Any.Properties.html#13241" class="Bound">p</a><a id="13306" class="Symbol">)</a> <a id="13308" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13310" href="Data.Vec.Relation.Unary.Any.Properties.html#13241" class="Bound">p</a>
  <a id="13314" href="Data.Vec.Relation.Unary.Any.Properties.html#13190" class="Function">concat⁻∘concat⁺</a> <a id="13330" class="Symbol">{</a><a id="13331" class="Argument">xss</a> <a id="13335" class="Symbol">=</a> <a id="13337" href="Data.Vec.Relation.Unary.Any.Properties.html#13337" class="Bound">xs</a> <a id="13340" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13342" href="Data.Vec.Relation.Unary.Any.Properties.html#13342" class="Bound">xss</a><a id="13345" class="Symbol">}</a> <a id="13347" class="Symbol">(</a><a id="13348" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="13353" href="Data.Vec.Relation.Unary.Any.Properties.html#13353" class="Bound">p</a><a id="13354" class="Symbol">)</a>
    <a id="13360" class="Keyword">rewrite</a> <a id="13368" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="13376" href="Data.Vec.Relation.Unary.Any.Properties.html#13337" class="Bound">xs</a> <a id="13379" class="Symbol">{</a><a id="13380" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="13387" href="Data.Vec.Relation.Unary.Any.Properties.html#13342" class="Bound">xss</a><a id="13390" class="Symbol">}</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13398" href="Data.Vec.Relation.Unary.Any.Properties.html#13353" class="Bound">p</a><a id="13399" class="Symbol">)</a> <a id="13401" class="Symbol">=</a> <a id="13403" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13410" href="Data.Vec.Relation.Unary.Any.Properties.html#13190" class="Function">concat⁻∘concat⁺</a> <a id="13426" class="Symbol">{</a><a id="13427" class="Argument">xss</a> <a id="13431" class="Symbol">=</a> <a id="13433" href="Data.Vec.Relation.Unary.Any.Properties.html#13433" class="Bound">xs</a> <a id="13436" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="13438" href="Data.Vec.Relation.Unary.Any.Properties.html#13438" class="Bound">xss</a><a id="13441" class="Symbol">}</a> <a id="13443" class="Symbol">(</a><a id="13444" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="13450" href="Data.Vec.Relation.Unary.Any.Properties.html#13450" class="Bound">p</a><a id="13451" class="Symbol">)</a>
    <a id="13457" class="Keyword">rewrite</a> <a id="13465" href="Data.Vec.Relation.Unary.Any.Properties.html#10092" class="Function">++⁻∘++⁺</a> <a id="13473" href="Data.Vec.Relation.Unary.Any.Properties.html#13433" class="Bound">xs</a> <a id="13476" class="Symbol">{</a><a id="13477" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="13484" href="Data.Vec.Relation.Unary.Any.Properties.html#13438" class="Bound">xss</a><a id="13487" class="Symbol">}</a> <a id="13489" class="Symbol">(</a><a id="13490" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13495" class="Symbol">(</a><a id="13496" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="13504" href="Data.Vec.Relation.Unary.Any.Properties.html#13450" class="Bound">p</a><a id="13505" class="Symbol">))</a>
            <a id="13520" class="Symbol">|</a> <a id="13522" href="Data.Vec.Relation.Unary.Any.Properties.html#13190" class="Function">concat⁻∘concat⁺</a> <a id="13538" href="Data.Vec.Relation.Unary.Any.Properties.html#13450" class="Bound">p</a> <a id="13540" class="Symbol">=</a> <a id="13542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="13550" href="Data.Vec.Relation.Unary.Any.Properties.html#13550" class="Function">concat↔</a> <a id="13558" class="Symbol">:</a> <a id="13560" class="Symbol">∀</a> <a id="13562" class="Symbol">{</a><a id="13563" href="Data.Vec.Relation.Unary.Any.Properties.html#13563" class="Bound">n</a> <a id="13565" href="Data.Vec.Relation.Unary.Any.Properties.html#13565" class="Bound">m</a><a id="13566" class="Symbol">}</a> <a id="13568" class="Symbol">{</a><a id="13569" href="Data.Vec.Relation.Unary.Any.Properties.html#13569" class="Bound">xss</a> <a id="13573" class="Symbol">:</a> <a id="13575" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="13579" class="Symbol">(</a><a id="13580" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="13584" href="Data.Vec.Relation.Unary.Any.Properties.html#12057" class="Bound">A</a> <a id="13586" href="Data.Vec.Relation.Unary.Any.Properties.html#13563" class="Bound">n</a><a id="13587" class="Symbol">)</a> <a id="13589" href="Data.Vec.Relation.Unary.Any.Properties.html#13565" class="Bound">m</a><a id="13590" class="Symbol">}</a> <a id="13592" class="Symbol">→</a> <a id="13594" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13598" class="Symbol">(</a><a id="13599" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13603" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a><a id="13604" class="Symbol">)</a> <a id="13606" href="Data.Vec.Relation.Unary.Any.Properties.html#13569" class="Bound">xss</a> <a id="13610" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="13612" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13616" href="Data.Vec.Relation.Unary.Any.Properties.html#12048" class="Bound">P</a> <a id="13618" class="Symbol">(</a><a id="13619" href="Data.Vec.Base.html#3162" class="Function">concat</a> <a id="13626" href="Data.Vec.Relation.Unary.Any.Properties.html#13569" class="Bound">xss</a><a id="13629" class="Symbol">)</a>
  <a id="13633" href="Data.Vec.Relation.Unary.Any.Properties.html#13550" class="Function">concat↔</a> <a id="13641" class="Symbol">{</a><a id="13642" class="Argument">xss</a> <a id="13646" class="Symbol">=</a> <a id="13648" href="Data.Vec.Relation.Unary.Any.Properties.html#13648" class="Bound">xss</a><a id="13651" class="Symbol">}</a> <a id="13653" class="Symbol">=</a> <a id="13655" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="13661" href="Data.Vec.Relation.Unary.Any.Properties.html#12071" class="Function">concat⁺</a> <a id="13669" class="Symbol">(</a><a id="13670" href="Data.Vec.Relation.Unary.Any.Properties.html#12244" class="Function">concat⁻</a> <a id="13678" href="Data.Vec.Relation.Unary.Any.Properties.html#13648" class="Bound">xss</a><a id="13681" class="Symbol">)</a> <a id="13683" class="Symbol">(</a><a id="13684" href="Data.Vec.Relation.Unary.Any.Properties.html#12797" class="Function">concat⁺∘concat⁻</a> <a id="13700" href="Data.Vec.Relation.Unary.Any.Properties.html#13648" class="Bound">xss</a><a id="13703" class="Symbol">)</a> <a id="13705" href="Data.Vec.Relation.Unary.Any.Properties.html#13190" class="Function">concat⁻∘concat⁺</a>

<a id="13722" class="Comment">------------------------------------------------------------------------</a>
<a id="13795" class="Comment">-- tabulate</a>

<a id="13808" class="Keyword">module</a> <a id="13815" href="Data.Vec.Relation.Unary.Any.Properties.html#13815" class="Module">_</a> <a id="13817" class="Symbol">{</a><a id="13818" href="Data.Vec.Relation.Unary.Any.Properties.html#13818" class="Bound">P</a> <a id="13820" class="Symbol">:</a> <a id="13822" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="13827" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="13829" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="13830" class="Symbol">}</a> <a id="13832" class="Keyword">where</a>

  <a id="13841" href="Data.Vec.Relation.Unary.Any.Properties.html#13841" class="Function">tabulate⁺</a> <a id="13851" class="Symbol">:</a> <a id="13853" class="Symbol">∀</a> <a id="13855" class="Symbol">{</a><a id="13856" href="Data.Vec.Relation.Unary.Any.Properties.html#13856" class="Bound">n</a><a id="13857" class="Symbol">}</a> <a id="13859" class="Symbol">{</a><a id="13860" href="Data.Vec.Relation.Unary.Any.Properties.html#13860" class="Bound">f</a> <a id="13862" class="Symbol">:</a> <a id="13864" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13868" href="Data.Vec.Relation.Unary.Any.Properties.html#13856" class="Bound">n</a> <a id="13870" class="Symbol">→</a> <a id="13872" href="Data.Vec.Relation.Unary.Any.Properties.html#13827" class="Bound">A</a><a id="13873" class="Symbol">}</a> <a id="13875" href="Data.Vec.Relation.Unary.Any.Properties.html#13875" class="Bound">i</a> <a id="13877" class="Symbol">→</a> <a id="13879" href="Data.Vec.Relation.Unary.Any.Properties.html#13818" class="Bound">P</a> <a id="13881" class="Symbol">(</a><a id="13882" href="Data.Vec.Relation.Unary.Any.Properties.html#13860" class="Bound">f</a> <a id="13884" href="Data.Vec.Relation.Unary.Any.Properties.html#13875" class="Bound">i</a><a id="13885" class="Symbol">)</a> <a id="13887" class="Symbol">→</a> <a id="13889" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="13893" href="Data.Vec.Relation.Unary.Any.Properties.html#13818" class="Bound">P</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="13905" href="Data.Vec.Relation.Unary.Any.Properties.html#13860" class="Bound">f</a><a id="13906" class="Symbol">)</a>
  <a id="13910" href="Data.Vec.Relation.Unary.Any.Properties.html#13841" class="Function">tabulate⁺</a> <a id="13920" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>    <a id="13928" href="Data.Vec.Relation.Unary.Any.Properties.html#13928" class="Bound">p</a> <a id="13930" class="Symbol">=</a> <a id="13932" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="13937" href="Data.Vec.Relation.Unary.Any.Properties.html#13928" class="Bound">p</a>
  <a id="13941" href="Data.Vec.Relation.Unary.Any.Properties.html#13841" class="Function">tabulate⁺</a> <a id="13951" class="Symbol">(</a><a id="13952" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="13956" href="Data.Vec.Relation.Unary.Any.Properties.html#13956" class="Bound">i</a><a id="13957" class="Symbol">)</a> <a id="13959" href="Data.Vec.Relation.Unary.Any.Properties.html#13959" class="Bound">p</a> <a id="13961" class="Symbol">=</a> <a id="13963" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="13969" class="Symbol">(</a><a id="13970" href="Data.Vec.Relation.Unary.Any.Properties.html#13841" class="Function">tabulate⁺</a> <a id="13980" href="Data.Vec.Relation.Unary.Any.Properties.html#13956" class="Bound">i</a> <a id="13982" href="Data.Vec.Relation.Unary.Any.Properties.html#13959" class="Bound">p</a><a id="13983" class="Symbol">)</a>

  <a id="13988" href="Data.Vec.Relation.Unary.Any.Properties.html#13988" class="Function">tabulate⁻</a> <a id="13998" class="Symbol">:</a> <a id="14000" class="Symbol">∀</a> <a id="14002" class="Symbol">{</a><a id="14003" href="Data.Vec.Relation.Unary.Any.Properties.html#14003" class="Bound">n</a><a id="14004" class="Symbol">}</a> <a id="14006" class="Symbol">{</a><a id="14007" href="Data.Vec.Relation.Unary.Any.Properties.html#14007" class="Bound">f</a> <a id="14009" class="Symbol">:</a> <a id="14011" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14015" href="Data.Vec.Relation.Unary.Any.Properties.html#14003" class="Bound">n</a> <a id="14017" class="Symbol">→</a> <a id="14019" href="Data.Vec.Relation.Unary.Any.Properties.html#13827" class="Bound">A</a><a id="14020" class="Symbol">}</a> <a id="14022" class="Symbol">→</a>
              <a id="14038" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="14042" href="Data.Vec.Relation.Unary.Any.Properties.html#13818" class="Bound">P</a> <a id="14044" class="Symbol">(</a><a id="14045" href="Data.Vec.Base.html#6609" class="Function">tabulate</a> <a id="14054" href="Data.Vec.Relation.Unary.Any.Properties.html#14007" class="Bound">f</a><a id="14055" class="Symbol">)</a> <a id="14057" class="Symbol">→</a> <a id="14059" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="14061" class="Symbol">λ</a> <a id="14063" href="Data.Vec.Relation.Unary.Any.Properties.html#14063" class="Bound">i</a> <a id="14065" class="Symbol">→</a> <a id="14067" href="Data.Vec.Relation.Unary.Any.Properties.html#13818" class="Bound">P</a> <a id="14069" class="Symbol">(</a><a id="14070" href="Data.Vec.Relation.Unary.Any.Properties.html#14007" class="Bound">f</a> <a id="14072" href="Data.Vec.Relation.Unary.Any.Properties.html#14063" class="Bound">i</a><a id="14073" class="Symbol">)</a>
  <a id="14077" href="Data.Vec.Relation.Unary.Any.Properties.html#13988" class="Function">tabulate⁻</a> <a id="14087" class="Symbol">(</a><a id="14088" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="14093" href="Data.Vec.Relation.Unary.Any.Properties.html#14093" class="Bound">p</a><a id="14094" class="Symbol">)</a>  <a id="14097" class="Symbol">=</a> <a id="14099" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a> <a id="14104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14106" href="Data.Vec.Relation.Unary.Any.Properties.html#14093" class="Bound">p</a>
  <a id="14110" href="Data.Vec.Relation.Unary.Any.Properties.html#13988" class="Function">tabulate⁻</a> <a id="14120" class="Symbol">(</a><a id="14121" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="14127" href="Data.Vec.Relation.Unary.Any.Properties.html#14127" class="Bound">p</a><a id="14128" class="Symbol">)</a> <a id="14130" class="Symbol">=</a> <a id="14132" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14141" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="14145" href="Function.Base.html#704" class="Function">id</a> <a id="14148" class="Symbol">(</a><a id="14149" href="Data.Vec.Relation.Unary.Any.Properties.html#13988" class="Function">tabulate⁻</a> <a id="14159" href="Data.Vec.Relation.Unary.Any.Properties.html#14127" class="Bound">p</a><a id="14160" class="Symbol">)</a>

<a id="14163" class="Comment">------------------------------------------------------------------------</a>
<a id="14236" class="Comment">-- mapWith∈</a>

<a id="14249" class="Keyword">module</a> <a id="14256" href="Data.Vec.Relation.Unary.Any.Properties.html#14256" class="Module">_</a> <a id="14258" class="Symbol">{</a><a id="14259" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14261" class="Symbol">:</a> <a id="14263" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="14268" href="Data.Vec.Relation.Unary.Any.Properties.html#1513" class="Generalizable">B</a> <a id="14270" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="14271" class="Symbol">}</a> <a id="14273" class="Keyword">where</a>

  <a id="14282" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="14292" class="Symbol">:</a> <a id="14294" class="Symbol">∀</a> <a id="14296" class="Symbol">{</a><a id="14297" href="Data.Vec.Relation.Unary.Any.Properties.html#14297" class="Bound">n</a><a id="14298" class="Symbol">}</a> <a id="14300" class="Symbol">{</a><a id="14301" href="Data.Vec.Relation.Unary.Any.Properties.html#14301" class="Bound">xs</a> <a id="14304" class="Symbol">:</a> <a id="14306" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="14310" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="14312" href="Data.Vec.Relation.Unary.Any.Properties.html#14297" class="Bound">n</a><a id="14313" class="Symbol">}</a> <a id="14315" class="Symbol">(</a><a id="14316" href="Data.Vec.Relation.Unary.Any.Properties.html#14316" class="Bound">f</a> <a id="14318" class="Symbol">:</a> <a id="14320" class="Symbol">∀</a> <a id="14322" class="Symbol">{</a><a id="14323" href="Data.Vec.Relation.Unary.Any.Properties.html#14323" class="Bound">x</a><a id="14324" class="Symbol">}</a> <a id="14326" class="Symbol">→</a> <a id="14328" href="Data.Vec.Relation.Unary.Any.Properties.html#14323" class="Bound">x</a> <a id="14330" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14332" href="Data.Vec.Relation.Unary.Any.Properties.html#14301" class="Bound">xs</a> <a id="14335" class="Symbol">→</a> <a id="14337" href="Data.Vec.Relation.Unary.Any.Properties.html#14268" class="Bound">B</a><a id="14338" class="Symbol">)</a> <a id="14340" class="Symbol">→</a>
              <a id="14356" class="Symbol">(</a><a id="14357" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="14360" class="Symbol">λ</a> <a id="14362" href="Data.Vec.Relation.Unary.Any.Properties.html#14362" class="Bound">x</a> <a id="14364" class="Symbol">(</a><a id="14365" href="Data.Vec.Relation.Unary.Any.Properties.html#14365" class="Bound">x∈xs</a> <a id="14370" class="Symbol">:</a> <a id="14372" href="Data.Vec.Relation.Unary.Any.Properties.html#14362" class="Bound">x</a> <a id="14374" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14376" href="Data.Vec.Relation.Unary.Any.Properties.html#14301" class="Bound">xs</a><a id="14378" class="Symbol">)</a> <a id="14380" class="Symbol">→</a> <a id="14382" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14384" class="Symbol">(</a><a id="14385" href="Data.Vec.Relation.Unary.Any.Properties.html#14316" class="Bound">f</a> <a id="14387" href="Data.Vec.Relation.Unary.Any.Properties.html#14365" class="Bound">x∈xs</a><a id="14391" class="Symbol">))</a> <a id="14394" class="Symbol">→</a>
              <a id="14410" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="14414" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14416" class="Symbol">(</a><a id="14417" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="14426" href="Data.Vec.Relation.Unary.Any.Properties.html#14301" class="Bound">xs</a> <a id="14429" href="Data.Vec.Relation.Unary.Any.Properties.html#14316" class="Bound">f</a><a id="14430" class="Symbol">)</a>
  <a id="14434" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="14444" href="Data.Vec.Relation.Unary.Any.Properties.html#14444" class="Bound">f</a> <a id="14446" class="Symbol">(_</a> <a id="14449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14451" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="14456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="14462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14464" href="Data.Vec.Relation.Unary.Any.Properties.html#14464" class="Bound">p</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">=</a> <a id="14469" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="14474" href="Data.Vec.Relation.Unary.Any.Properties.html#14464" class="Bound">p</a>
  <a id="14478" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="14488" href="Data.Vec.Relation.Unary.Any.Properties.html#14488" class="Bound">f</a> <a id="14490" class="Symbol">(_</a> <a id="14493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14495" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="14501" href="Data.Vec.Relation.Unary.Any.Properties.html#14501" class="Bound">x∈xs</a> <a id="14506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14508" href="Data.Vec.Relation.Unary.Any.Properties.html#14508" class="Bound">p</a><a id="14509" class="Symbol">)</a> <a id="14511" class="Symbol">=</a>
    <a id="14517" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="14523" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14525" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="14535" class="Symbol">(</a><a id="14536" href="Data.Vec.Relation.Unary.Any.Properties.html#14488" class="Bound">f</a> <a id="14538" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14540" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="14545" class="Symbol">)</a> <a id="14547" class="Symbol">(_</a> <a id="14550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14552" href="Data.Vec.Relation.Unary.Any.Properties.html#14501" class="Bound">x∈xs</a> <a id="14557" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14559" href="Data.Vec.Relation.Unary.Any.Properties.html#14508" class="Bound">p</a><a id="14560" class="Symbol">)</a>

  <a id="14565" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="14575" class="Symbol">:</a> <a id="14577" class="Symbol">∀</a> <a id="14579" class="Symbol">{</a><a id="14580" href="Data.Vec.Relation.Unary.Any.Properties.html#14580" class="Bound">n</a><a id="14581" class="Symbol">}</a> <a id="14583" class="Symbol">(</a><a id="14584" href="Data.Vec.Relation.Unary.Any.Properties.html#14584" class="Bound">xs</a> <a id="14587" class="Symbol">:</a> <a id="14589" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="14593" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="14595" href="Data.Vec.Relation.Unary.Any.Properties.html#14580" class="Bound">n</a><a id="14596" class="Symbol">)</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Data.Vec.Relation.Unary.Any.Properties.html#14599" class="Bound">f</a> <a id="14601" class="Symbol">:</a> <a id="14603" class="Symbol">∀</a> <a id="14605" class="Symbol">{</a><a id="14606" href="Data.Vec.Relation.Unary.Any.Properties.html#14606" class="Bound">x</a><a id="14607" class="Symbol">}</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="Data.Vec.Relation.Unary.Any.Properties.html#14606" class="Bound">x</a> <a id="14613" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14615" href="Data.Vec.Relation.Unary.Any.Properties.html#14584" class="Bound">xs</a> <a id="14618" class="Symbol">→</a> <a id="14620" href="Data.Vec.Relation.Unary.Any.Properties.html#14268" class="Bound">B</a><a id="14621" class="Symbol">)</a> <a id="14623" class="Symbol">→</a>
              <a id="14639" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="14643" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14645" class="Symbol">(</a><a id="14646" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="14655" href="Data.Vec.Relation.Unary.Any.Properties.html#14584" class="Bound">xs</a> <a id="14658" href="Data.Vec.Relation.Unary.Any.Properties.html#14599" class="Bound">f</a><a id="14659" class="Symbol">)</a> <a id="14661" class="Symbol">→</a>
              <a id="14677" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="14680" class="Symbol">λ</a> <a id="14682" href="Data.Vec.Relation.Unary.Any.Properties.html#14682" class="Bound">x</a> <a id="14684" class="Symbol">(</a><a id="14685" href="Data.Vec.Relation.Unary.Any.Properties.html#14685" class="Bound">x∈xs</a> <a id="14690" class="Symbol">:</a> <a id="14692" href="Data.Vec.Relation.Unary.Any.Properties.html#14682" class="Bound">x</a> <a id="14694" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14696" href="Data.Vec.Relation.Unary.Any.Properties.html#14584" class="Bound">xs</a><a id="14698" class="Symbol">)</a> <a id="14700" class="Symbol">→</a> <a id="14702" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14704" class="Symbol">(</a><a id="14705" href="Data.Vec.Relation.Unary.Any.Properties.html#14599" class="Bound">f</a> <a id="14707" href="Data.Vec.Relation.Unary.Any.Properties.html#14685" class="Bound">x∈xs</a><a id="14711" class="Symbol">)</a>
  <a id="14715" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="14725" class="Symbol">(</a><a id="14726" href="Data.Vec.Relation.Unary.Any.Properties.html#14726" class="Bound">y</a> <a id="14728" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14730" href="Data.Vec.Relation.Unary.Any.Properties.html#14730" class="Bound">xs</a><a id="14732" class="Symbol">)</a> <a id="14734" href="Data.Vec.Relation.Unary.Any.Properties.html#14734" class="Bound">f</a> <a id="14736" class="Symbol">(</a><a id="14737" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="14743" href="Data.Vec.Relation.Unary.Any.Properties.html#14743" class="Bound">p</a><a id="14744" class="Symbol">)</a> <a id="14746" class="Symbol">=</a> <a id="14748" class="Symbol">(</a><a id="14749" href="Data.Vec.Relation.Unary.Any.Properties.html#14726" class="Bound">y</a> <a id="14751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14753" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="14758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14763" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14765" href="Data.Vec.Relation.Unary.Any.Properties.html#14743" class="Bound">p</a><a id="14766" class="Symbol">)</a>
  <a id="14770" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="14780" class="Symbol">(</a><a id="14781" href="Data.Vec.Relation.Unary.Any.Properties.html#14781" class="Bound">y</a> <a id="14783" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="14785" href="Data.Vec.Relation.Unary.Any.Properties.html#14785" class="Bound">xs</a><a id="14787" class="Symbol">)</a> <a id="14789" href="Data.Vec.Relation.Unary.Any.Properties.html#14789" class="Bound">f</a> <a id="14791" class="Symbol">(</a><a id="14792" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="14798" href="Data.Vec.Relation.Unary.Any.Properties.html#14798" class="Bound">p</a><a id="14799" class="Symbol">)</a> <a id="14801" class="Symbol">=</a>
    <a id="14807" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14816" href="Function.Base.html#704" class="Function">id</a> <a id="14819" class="Symbol">(</a><a id="14820" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="14829" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="14835" href="Function.Base.html#704" class="Function">id</a><a id="14837" class="Symbol">)</a> <a id="14839" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="14841" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="14851" href="Data.Vec.Relation.Unary.Any.Properties.html#14785" class="Bound">xs</a> <a id="14854" class="Symbol">(</a><a id="14855" href="Data.Vec.Relation.Unary.Any.Properties.html#14789" class="Bound">f</a> <a id="14857" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14859" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="14864" class="Symbol">)</a> <a id="14866" href="Data.Vec.Relation.Unary.Any.Properties.html#14798" class="Bound">p</a>

  <a id="14871" href="Data.Vec.Relation.Unary.Any.Properties.html#14871" class="Function">mapWith∈↔</a> <a id="14881" class="Symbol">:</a> <a id="14883" class="Symbol">∀</a> <a id="14885" class="Symbol">{</a><a id="14886" href="Data.Vec.Relation.Unary.Any.Properties.html#14886" class="Bound">n</a><a id="14887" class="Symbol">}</a> <a id="14889" class="Symbol">{</a><a id="14890" href="Data.Vec.Relation.Unary.Any.Properties.html#14890" class="Bound">xs</a> <a id="14893" class="Symbol">:</a> <a id="14895" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="14899" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="14901" href="Data.Vec.Relation.Unary.Any.Properties.html#14886" class="Bound">n</a><a id="14902" class="Symbol">}</a> <a id="14904" class="Symbol">{</a><a id="14905" href="Data.Vec.Relation.Unary.Any.Properties.html#14905" class="Bound">f</a> <a id="14907" class="Symbol">:</a> <a id="14909" class="Symbol">∀</a> <a id="14911" class="Symbol">{</a><a id="14912" href="Data.Vec.Relation.Unary.Any.Properties.html#14912" class="Bound">x</a><a id="14913" class="Symbol">}</a> <a id="14915" class="Symbol">→</a> <a id="14917" href="Data.Vec.Relation.Unary.Any.Properties.html#14912" class="Bound">x</a> <a id="14919" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14921" href="Data.Vec.Relation.Unary.Any.Properties.html#14890" class="Bound">xs</a> <a id="14924" class="Symbol">→</a> <a id="14926" href="Data.Vec.Relation.Unary.Any.Properties.html#14268" class="Bound">B</a><a id="14927" class="Symbol">}</a> <a id="14929" class="Symbol">→</a>
    <a id="14935" class="Symbol">(</a><a id="14936" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="14939" class="Symbol">λ</a> <a id="14941" href="Data.Vec.Relation.Unary.Any.Properties.html#14941" class="Bound">x</a> <a id="14943" class="Symbol">(</a><a id="14944" href="Data.Vec.Relation.Unary.Any.Properties.html#14944" class="Bound">x∈xs</a> <a id="14949" class="Symbol">:</a> <a id="14951" href="Data.Vec.Relation.Unary.Any.Properties.html#14941" class="Bound">x</a> <a id="14953" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="14955" href="Data.Vec.Relation.Unary.Any.Properties.html#14890" class="Bound">xs</a><a id="14957" class="Symbol">)</a> <a id="14959" class="Symbol">→</a> <a id="14961" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Data.Vec.Relation.Unary.Any.Properties.html#14905" class="Bound">f</a> <a id="14966" href="Data.Vec.Relation.Unary.Any.Properties.html#14944" class="Bound">x∈xs</a><a id="14970" class="Symbol">))</a> <a id="14973" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="14975" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="14979" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="14981" class="Symbol">(</a><a id="14982" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="14991" href="Data.Vec.Relation.Unary.Any.Properties.html#14890" class="Bound">xs</a> <a id="14994" href="Data.Vec.Relation.Unary.Any.Properties.html#14905" class="Bound">f</a><a id="14995" class="Symbol">)</a>
  <a id="14999" href="Data.Vec.Relation.Unary.Any.Properties.html#14871" class="Function">mapWith∈↔</a> <a id="15009" class="Symbol">=</a> <a id="15011" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="15017" class="Symbol">(</a><a id="15018" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="15028" class="Symbol">_)</a> <a id="15031" class="Symbol">(</a><a id="15032" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="15042" class="Symbol">_</a> <a id="15044" class="Symbol">_)</a> <a id="15047" class="Symbol">(</a><a id="15048" href="Data.Vec.Relation.Unary.Any.Properties.html#15388" class="Function">to∘from</a> <a id="15056" class="Symbol">_</a> <a id="15058" class="Symbol">_)</a> <a id="15061" class="Symbol">(</a><a id="15062" href="Data.Vec.Relation.Unary.Any.Properties.html#15087" class="Function">from∘to</a> <a id="15070" class="Symbol">_)</a>
    <a id="15077" class="Keyword">where</a>
    <a id="15087" href="Data.Vec.Relation.Unary.Any.Properties.html#15087" class="Function">from∘to</a> <a id="15095" class="Symbol">:</a> <a id="15097" class="Symbol">∀</a> <a id="15099" class="Symbol">{</a><a id="15100" href="Data.Vec.Relation.Unary.Any.Properties.html#15100" class="Bound">n</a><a id="15101" class="Symbol">}</a> <a id="15103" class="Symbol">{</a><a id="15104" href="Data.Vec.Relation.Unary.Any.Properties.html#15104" class="Bound">xs</a> <a id="15107" class="Symbol">:</a> <a id="15109" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="15113" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="15115" href="Data.Vec.Relation.Unary.Any.Properties.html#15100" class="Bound">n</a><a id="15116" class="Symbol">}</a> <a id="15118" class="Symbol">(</a><a id="15119" href="Data.Vec.Relation.Unary.Any.Properties.html#15119" class="Bound">f</a> <a id="15121" class="Symbol">:</a> <a id="15123" class="Symbol">∀</a> <a id="15125" class="Symbol">{</a><a id="15126" href="Data.Vec.Relation.Unary.Any.Properties.html#15126" class="Bound">x</a><a id="15127" class="Symbol">}</a> <a id="15129" class="Symbol">→</a> <a id="15131" href="Data.Vec.Relation.Unary.Any.Properties.html#15126" class="Bound">x</a> <a id="15133" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="15135" href="Data.Vec.Relation.Unary.Any.Properties.html#15104" class="Bound">xs</a> <a id="15138" class="Symbol">→</a> <a id="15140" href="Data.Vec.Relation.Unary.Any.Properties.html#14268" class="Bound">B</a><a id="15141" class="Symbol">)</a>
              <a id="15157" class="Symbol">(</a><a id="15158" href="Data.Vec.Relation.Unary.Any.Properties.html#15158" class="Bound">p</a> <a id="15160" class="Symbol">:</a> <a id="15162" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="15165" class="Symbol">λ</a> <a id="15167" href="Data.Vec.Relation.Unary.Any.Properties.html#15167" class="Bound">x</a> <a id="15169" class="Symbol">(</a><a id="15170" href="Data.Vec.Relation.Unary.Any.Properties.html#15170" class="Bound">x∈xs</a> <a id="15175" class="Symbol">:</a> <a id="15177" href="Data.Vec.Relation.Unary.Any.Properties.html#15167" class="Bound">x</a> <a id="15179" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="15181" href="Data.Vec.Relation.Unary.Any.Properties.html#15104" class="Bound">xs</a><a id="15183" class="Symbol">)</a> <a id="15185" class="Symbol">→</a> <a id="15187" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="15189" class="Symbol">(</a><a id="15190" href="Data.Vec.Relation.Unary.Any.Properties.html#15119" class="Bound">f</a> <a id="15192" href="Data.Vec.Relation.Unary.Any.Properties.html#15170" class="Bound">x∈xs</a><a id="15196" class="Symbol">))</a> <a id="15199" class="Symbol">→</a>
              <a id="15215" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="15225" href="Data.Vec.Relation.Unary.Any.Properties.html#15104" class="Bound">xs</a> <a id="15228" href="Data.Vec.Relation.Unary.Any.Properties.html#15119" class="Bound">f</a> <a id="15230" class="Symbol">(</a><a id="15231" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="15241" href="Data.Vec.Relation.Unary.Any.Properties.html#15119" class="Bound">f</a> <a id="15243" href="Data.Vec.Relation.Unary.Any.Properties.html#15158" class="Bound">p</a><a id="15244" class="Symbol">)</a> <a id="15246" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15248" href="Data.Vec.Relation.Unary.Any.Properties.html#15158" class="Bound">p</a>
    <a id="15254" href="Data.Vec.Relation.Unary.Any.Properties.html#15087" class="Function">from∘to</a> <a id="15262" href="Data.Vec.Relation.Unary.Any.Properties.html#15262" class="Bound">f</a> <a id="15264" class="Symbol">(_</a> <a id="15267" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15269" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="15274" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="15280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15282" href="Data.Vec.Relation.Unary.Any.Properties.html#15282" class="Bound">p</a><a id="15283" class="Symbol">)</a> <a id="15285" class="Symbol">=</a> <a id="15287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="15296" href="Data.Vec.Relation.Unary.Any.Properties.html#15087" class="Function">from∘to</a> <a id="15304" href="Data.Vec.Relation.Unary.Any.Properties.html#15304" class="Bound">f</a> <a id="15306" class="Symbol">(_</a> <a id="15309" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15311" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="15317" href="Data.Vec.Relation.Unary.Any.Properties.html#15317" class="Bound">x∈xs</a> <a id="15322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15324" href="Data.Vec.Relation.Unary.Any.Properties.html#15324" class="Bound">p</a><a id="15325" class="Symbol">)</a>
      <a id="15333" class="Keyword">rewrite</a> <a id="15341" href="Data.Vec.Relation.Unary.Any.Properties.html#15087" class="Function">from∘to</a> <a id="15349" class="Symbol">(</a><a id="15350" href="Data.Vec.Relation.Unary.Any.Properties.html#15304" class="Bound">f</a> <a id="15352" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15354" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="15359" class="Symbol">)</a> <a id="15361" class="Symbol">(_</a> <a id="15364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15366" href="Data.Vec.Relation.Unary.Any.Properties.html#15317" class="Bound">x∈xs</a> <a id="15371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15373" href="Data.Vec.Relation.Unary.Any.Properties.html#15324" class="Bound">p</a><a id="15374" class="Symbol">)</a> <a id="15376" class="Symbol">=</a> <a id="15378" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="15388" href="Data.Vec.Relation.Unary.Any.Properties.html#15388" class="Function">to∘from</a> <a id="15396" class="Symbol">:</a> <a id="15398" class="Symbol">∀</a> <a id="15400" class="Symbol">{</a><a id="15401" href="Data.Vec.Relation.Unary.Any.Properties.html#15401" class="Bound">n</a><a id="15402" class="Symbol">}</a> <a id="15404" class="Symbol">(</a><a id="15405" href="Data.Vec.Relation.Unary.Any.Properties.html#15405" class="Bound">xs</a> <a id="15408" class="Symbol">:</a> <a id="15410" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="15414" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="15416" href="Data.Vec.Relation.Unary.Any.Properties.html#15401" class="Bound">n</a><a id="15417" class="Symbol">)</a> <a id="15419" class="Symbol">(</a><a id="15420" href="Data.Vec.Relation.Unary.Any.Properties.html#15420" class="Bound">f</a> <a id="15422" class="Symbol">:</a> <a id="15424" class="Symbol">∀</a> <a id="15426" class="Symbol">{</a><a id="15427" href="Data.Vec.Relation.Unary.Any.Properties.html#15427" class="Bound">x</a><a id="15428" class="Symbol">}</a> <a id="15430" class="Symbol">→</a> <a id="15432" href="Data.Vec.Relation.Unary.Any.Properties.html#15427" class="Bound">x</a> <a id="15434" href="Data.Vec.Membership.Setoid.html#930" class="Function Operator">∈</a> <a id="15436" href="Data.Vec.Relation.Unary.Any.Properties.html#15405" class="Bound">xs</a> <a id="15439" class="Symbol">→</a> <a id="15441" href="Data.Vec.Relation.Unary.Any.Properties.html#14268" class="Bound">B</a><a id="15442" class="Symbol">)</a>
              <a id="15458" class="Symbol">(</a><a id="15459" href="Data.Vec.Relation.Unary.Any.Properties.html#15459" class="Bound">p</a> <a id="15461" class="Symbol">:</a> <a id="15463" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="15467" href="Data.Vec.Relation.Unary.Any.Properties.html#14259" class="Bound">P</a> <a id="15469" class="Symbol">(</a><a id="15470" href="Data.Vec.Membership.Setoid.html#1129" class="Function">mapWith∈</a> <a id="15479" href="Data.Vec.Relation.Unary.Any.Properties.html#15405" class="Bound">xs</a> <a id="15482" href="Data.Vec.Relation.Unary.Any.Properties.html#15420" class="Bound">f</a><a id="15483" class="Symbol">))</a> <a id="15486" class="Symbol">→</a>
              <a id="15502" href="Data.Vec.Relation.Unary.Any.Properties.html#14282" class="Function">mapWith∈⁺</a> <a id="15512" href="Data.Vec.Relation.Unary.Any.Properties.html#15420" class="Bound">f</a> <a id="15514" class="Symbol">(</a><a id="15515" href="Data.Vec.Relation.Unary.Any.Properties.html#14565" class="Function">mapWith∈⁻</a> <a id="15525" href="Data.Vec.Relation.Unary.Any.Properties.html#15405" class="Bound">xs</a> <a id="15528" href="Data.Vec.Relation.Unary.Any.Properties.html#15420" class="Bound">f</a> <a id="15530" href="Data.Vec.Relation.Unary.Any.Properties.html#15459" class="Bound">p</a><a id="15531" class="Symbol">)</a> <a id="15533" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15535" href="Data.Vec.Relation.Unary.Any.Properties.html#15459" class="Bound">p</a>
    <a id="15541" href="Data.Vec.Relation.Unary.Any.Properties.html#15388" class="Function">to∘from</a> <a id="15549" class="Symbol">(</a><a id="15550" href="Data.Vec.Relation.Unary.Any.Properties.html#15550" class="Bound">y</a> <a id="15552" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15554" href="Data.Vec.Relation.Unary.Any.Properties.html#15554" class="Bound">xs</a><a id="15556" class="Symbol">)</a> <a id="15558" href="Data.Vec.Relation.Unary.Any.Properties.html#15558" class="Bound">f</a> <a id="15560" class="Symbol">(</a><a id="15561" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="15567" href="Data.Vec.Relation.Unary.Any.Properties.html#15567" class="Bound">p</a><a id="15568" class="Symbol">)</a> <a id="15570" class="Symbol">=</a> <a id="15572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="15581" href="Data.Vec.Relation.Unary.Any.Properties.html#15388" class="Function">to∘from</a> <a id="15589" class="Symbol">(</a><a id="15590" href="Data.Vec.Relation.Unary.Any.Properties.html#15590" class="Bound">y</a> <a id="15592" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="15594" href="Data.Vec.Relation.Unary.Any.Properties.html#15594" class="Bound">xs</a><a id="15596" class="Symbol">)</a> <a id="15598" href="Data.Vec.Relation.Unary.Any.Properties.html#15598" class="Bound">f</a> <a id="15600" class="Symbol">(</a><a id="15601" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="15607" href="Data.Vec.Relation.Unary.Any.Properties.html#15607" class="Bound">p</a><a id="15608" class="Symbol">)</a> <a id="15610" class="Symbol">=</a>
      <a id="15618" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="15625" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="15631" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="15633" href="Data.Vec.Relation.Unary.Any.Properties.html#15388" class="Function">to∘from</a> <a id="15641" href="Data.Vec.Relation.Unary.Any.Properties.html#15594" class="Bound">xs</a> <a id="15644" class="Symbol">(</a><a id="15645" href="Data.Vec.Relation.Unary.Any.Properties.html#15598" class="Bound">f</a> <a id="15647" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="15649" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a><a id="15654" class="Symbol">)</a> <a id="15656" href="Data.Vec.Relation.Unary.Any.Properties.html#15607" class="Bound">p</a>

<a id="15659" class="Comment">------------------------------------------------------------------------</a>
<a id="15732" class="Comment">-- _∷_</a>

<a id="∷↔"></a><a id="15740" href="Data.Vec.Relation.Unary.Any.Properties.html#15740" class="Function">∷↔</a> <a id="15743" class="Symbol">:</a> <a id="15745" class="Symbol">∀</a> <a id="15747" class="Symbol">{</a><a id="15748" href="Data.Vec.Relation.Unary.Any.Properties.html#15748" class="Bound">n</a><a id="15749" class="Symbol">}</a> <a id="15751" class="Symbol">(</a><a id="15752" href="Data.Vec.Relation.Unary.Any.Properties.html#15752" class="Bound">P</a> <a id="15754" class="Symbol">:</a> <a id="15756" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="15761" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="15763" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="15764" class="Symbol">)</a> <a id="15766" class="Symbol">{</a><a id="15767" href="Data.Vec.Relation.Unary.Any.Properties.html#15767" class="Bound">x</a><a id="15768" class="Symbol">}</a> <a id="15770" class="Symbol">{</a><a id="15771" href="Data.Vec.Relation.Unary.Any.Properties.html#15771" class="Bound">xs</a> <a id="15774" class="Symbol">:</a> <a id="15776" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="15780" href="Data.Vec.Relation.Unary.Any.Properties.html#1499" class="Generalizable">A</a> <a id="15782" href="Data.Vec.Relation.Unary.Any.Properties.html#15748" class="Bound">n</a><a id="15783" class="Symbol">}</a> <a id="15785" class="Symbol">→</a>
     <a id="15792" class="Symbol">(</a><a id="15793" href="Data.Vec.Relation.Unary.Any.Properties.html#15752" class="Bound">P</a> <a id="15795" href="Data.Vec.Relation.Unary.Any.Properties.html#15767" class="Bound">x</a> <a id="15797" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15799" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="15803" href="Data.Vec.Relation.Unary.Any.Properties.html#15752" class="Bound">P</a> <a id="15805" href="Data.Vec.Relation.Unary.Any.Properties.html#15771" class="Bound">xs</a><a id="15807" class="Symbol">)</a> <a id="15809" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="15811" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="15815" href="Data.Vec.Relation.Unary.Any.Properties.html#15752" class="Bound">P</a> <a id="15817" class="Symbol">(</a><a id="15818" href="Data.Vec.Relation.Unary.Any.Properties.html#15767" class="Bound">x</a> <a id="15820" class="InductiveConstructor Operator">∷</a> <a id="15822" href="Data.Vec.Relation.Unary.Any.Properties.html#15771" class="Bound">xs</a><a id="15824" class="Symbol">)</a>
<a id="15826" href="Data.Vec.Relation.Unary.Any.Properties.html#15740" class="Function">∷↔</a> <a id="15829" href="Data.Vec.Relation.Unary.Any.Properties.html#15829" class="Bound">P</a> <a id="15831" class="Symbol">{</a><a id="15832" href="Data.Vec.Relation.Unary.Any.Properties.html#15832" class="Bound">x</a><a id="15833" class="Symbol">}</a> <a id="15835" class="Symbol">{</a><a id="15836" href="Data.Vec.Relation.Unary.Any.Properties.html#15836" class="Bound">xs</a><a id="15838" class="Symbol">}</a> <a id="15840" class="Symbol">=</a> <a id="15842" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a> <a id="15850" class="Symbol">(</a><a id="15851" href="Data.Vec.Relation.Unary.Any.Properties.html#7981" class="Function">singleton↔</a> <a id="15862" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">⊎-cong</a> <a id="15869" href="Function.Properties.Inverse.html#1702" class="Function">↔-refl</a><a id="15875" class="Symbol">)</a> <a id="15877" href="Data.Vec.Relation.Unary.Any.Properties.html#10476" class="Function">++↔</a>

<a id="15882" class="Comment">------------------------------------------------------------------------</a>
<a id="15955" class="Comment">-- _&gt;&gt;=_</a>

<a id="15965" class="Keyword">module</a> <a id="15972" href="Data.Vec.Relation.Unary.Any.Properties.html#15972" class="Module">_</a> <a id="15974" class="Symbol">{</a><a id="15975" href="Data.Vec.Relation.Unary.Any.Properties.html#15975" class="Bound">A</a> <a id="15977" href="Data.Vec.Relation.Unary.Any.Properties.html#15977" class="Bound">B</a> <a id="15979" class="Symbol">:</a> <a id="15981" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15985" href="Data.Vec.Relation.Unary.Any.Properties.html#1475" class="Generalizable">a</a><a id="15986" class="Symbol">}</a> <a id="15988" class="Symbol">{</a><a id="15989" href="Data.Vec.Relation.Unary.Any.Properties.html#15989" class="Bound">P</a> <a id="15991" class="Symbol">:</a> <a id="15993" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="15998" href="Data.Vec.Relation.Unary.Any.Properties.html#15977" class="Bound">B</a> <a id="16000" href="Data.Vec.Relation.Unary.Any.Properties.html#1479" class="Generalizable">p</a><a id="16001" class="Symbol">}</a> <a id="16003" class="Symbol">{</a><a id="16004" href="Data.Vec.Relation.Unary.Any.Properties.html#16004" class="Bound">m</a><a id="16005" class="Symbol">}</a> <a id="16007" class="Symbol">{</a><a id="16008" href="Data.Vec.Relation.Unary.Any.Properties.html#16008" class="Bound">f</a> <a id="16010" class="Symbol">:</a> <a id="16012" href="Data.Vec.Relation.Unary.Any.Properties.html#15975" class="Bound">A</a> <a id="16014" class="Symbol">→</a> <a id="16016" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="16020" href="Data.Vec.Relation.Unary.Any.Properties.html#15977" class="Bound">B</a> <a id="16022" href="Data.Vec.Relation.Unary.Any.Properties.html#16004" class="Bound">m</a><a id="16023" class="Symbol">}</a> <a id="16025" class="Keyword">where</a>

  <a id="16034" class="Keyword">open</a> <a id="16039" href="Data.Vec.Base.html#4596" class="Module">CartesianBind</a>

  <a id="16056" href="Data.Vec.Relation.Unary.Any.Properties.html#16056" class="Function">&gt;&gt;=↔</a> <a id="16061" class="Symbol">:</a> <a id="16063" class="Symbol">∀</a> <a id="16065" class="Symbol">{</a><a id="16066" href="Data.Vec.Relation.Unary.Any.Properties.html#16066" class="Bound">n</a><a id="16067" class="Symbol">}</a> <a id="16069" class="Symbol">{</a><a id="16070" href="Data.Vec.Relation.Unary.Any.Properties.html#16070" class="Bound">xs</a> <a id="16073" class="Symbol">:</a> <a id="16075" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="16079" href="Data.Vec.Relation.Unary.Any.Properties.html#15975" class="Bound">A</a> <a id="16081" href="Data.Vec.Relation.Unary.Any.Properties.html#16066" class="Bound">n</a><a id="16082" class="Symbol">}</a> <a id="16084" class="Symbol">→</a> <a id="16086" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="16090" class="Symbol">(</a><a id="16091" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="16095" href="Data.Vec.Relation.Unary.Any.Properties.html#15989" class="Bound">P</a> <a id="16097" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="16099" href="Data.Vec.Relation.Unary.Any.Properties.html#16008" class="Bound">f</a><a id="16100" class="Symbol">)</a> <a id="16102" href="Data.Vec.Relation.Unary.Any.Properties.html#16070" class="Bound">xs</a> <a id="16105" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="16107" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="16111" href="Data.Vec.Relation.Unary.Any.Properties.html#15989" class="Bound">P</a> <a id="16113" class="Symbol">(</a><a id="16114" href="Data.Vec.Relation.Unary.Any.Properties.html#16070" class="Bound">xs</a> <a id="16117" href="Data.Vec.Base.html#4636" class="Function Operator">&gt;&gt;=</a> <a id="16121" href="Data.Vec.Relation.Unary.Any.Properties.html#16008" class="Bound">f</a><a id="16122" class="Symbol">)</a>
  <a id="16126" href="Data.Vec.Relation.Unary.Any.Properties.html#16056" class="Function">&gt;&gt;=↔</a> <a id="16131" class="Symbol">=</a> <a id="16133" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a> <a id="16141" href="Data.Vec.Relation.Unary.Any.Properties.html#8969" class="Function">map↔</a> <a id="16146" href="Data.Vec.Relation.Unary.Any.Properties.html#13550" class="Function">concat↔</a>
</pre></body></html>

==> anc/Data.Vec.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Data.Vec.Relation.Unary.Any</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors where at least one element satisfies a given property</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Data.Vec.Relation.Unary.Any.html" class="Module">Data.Vec.Relation.Unary.Any</a> <a id="325" class="Symbol">{</a><a id="326" href="Data.Vec.Relation.Unary.Any.html#326" class="Bound">a</a><a id="327" class="Symbol">}</a> <a id="329" class="Symbol">{</a><a id="330" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="332" class="Symbol">:</a> <a id="334" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="338" href="Data.Vec.Relation.Unary.Any.html#326" class="Bound">a</a><a id="339" class="Symbol">}</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="407" class="Symbol">;</a> <a id="409" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a><a id="413" class="Symbol">;</a> <a id="415" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="465" class="Symbol">;</a> <a id="467" href="Data.Nat.Base.html#3260" class="Record">NonZero</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="512" class="Symbol">;</a> <a id="514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="524" class="Symbol">;</a> <a id="526" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="560" class="Symbol">as</a> <a id="563" class="Module">Vec</a> <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="577" class="Symbol">;</a> <a id="579" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Vec.Base.html#6475" class="Function Operator">[_]</a><a id="586" class="Symbol">;</a> <a id="588" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">_∷_</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="623" class="Symbol">as</a> <a id="626" class="Module">Prod</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Data.Product.Base.html#852" class="Function">∃</a><a id="639" class="Symbol">;</a> <a id="641" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Level.html" class="Module">Level</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="676" class="Symbol">;</a> <a id="678" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="681" class="Symbol">)</a>
<a id="683" class="Keyword">open</a> <a id="688" class="Keyword">import</a> <a id="695" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="721" class="Keyword">using</a> <a id="727" class="Symbol">(</a><a id="728" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="730" class="Symbol">;</a> <a id="732" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="786" class="Symbol">as</a> <a id="789" class="Module">Dec</a> <a id="793" class="Keyword">using</a> <a id="799" class="Symbol">(</a><a id="800" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="803" class="Symbol">;</a> <a id="805" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="807" class="Symbol">;</a> <a id="809" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="846" class="Keyword">private</a>
  <a id="856" class="Keyword">variable</a>
    <a id="869" href="Data.Vec.Relation.Unary.Any.html#869" class="Generalizable">p</a> <a id="871" href="Data.Vec.Relation.Unary.Any.html#871" class="Generalizable">q</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="885" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="887" class="Symbol">:</a> <a id="889" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="894" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="896" href="Data.Vec.Relation.Unary.Any.html#869" class="Generalizable">p</a>
    <a id="902" href="Data.Vec.Relation.Unary.Any.html#902" class="Generalizable">Q</a> <a id="904" class="Symbol">:</a> <a id="906" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="911" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="913" href="Data.Vec.Relation.Unary.Any.html#871" class="Generalizable">q</a>
    <a id="919" href="Data.Vec.Relation.Unary.Any.html#919" class="Generalizable">n</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="929" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="932" class="Symbol">:</a> <a id="934" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="938" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="940" href="Data.Vec.Relation.Unary.Any.html#919" class="Generalizable">n</a>

<a id="943" class="Comment">------------------------------------------------------------------------</a>
<a id="1016" class="Comment">-- Any P xs means that at least one element in xs satisfies P.</a>

<a id="1080" class="Keyword">data</a> <a id="Any"></a><a id="1085" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Vec.Relation.Unary.Any.html#1090" class="Bound">P</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1099" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="1101" href="Data.Vec.Relation.Unary.Any.html#869" class="Generalizable">p</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">:</a> <a id="1106" class="Symbol">∀</a> <a id="1108" class="Symbol">{</a><a id="1109" href="Data.Vec.Relation.Unary.Any.html#1109" class="Bound">n</a><a id="1110" class="Symbol">}</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1118" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="1120" href="Data.Vec.Relation.Unary.Any.html#1109" class="Bound">n</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Data.Vec.Relation.Unary.Any.html#326" class="Bound">a</a> <a id="1131" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1133" href="Data.Vec.Relation.Unary.Any.html#1101" class="Bound">p</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Keyword">where</a>
  <a id="Any.here"></a><a id="1144" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="1150" class="Symbol">:</a> <a id="1152" class="Symbol">∀</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Data.Vec.Relation.Unary.Any.html#1155" class="Bound">n</a> <a id="1157" href="Data.Vec.Relation.Unary.Any.html#1157" class="Bound">x</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Data.Vec.Relation.Unary.Any.html#1161" class="Bound">xs</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1170" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="1172" href="Data.Vec.Relation.Unary.Any.html#1155" class="Bound">n</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Data.Vec.Relation.Unary.Any.html#1176" class="Bound">px</a>  <a id="1180" class="Symbol">:</a> <a id="1182" href="Data.Vec.Relation.Unary.Any.html#1090" class="Bound">P</a> <a id="1184" href="Data.Vec.Relation.Unary.Any.html#1157" class="Bound">x</a><a id="1185" class="Symbol">)</a>      <a id="1192" class="Symbol">→</a> <a id="1194" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1198" href="Data.Vec.Relation.Unary.Any.html#1090" class="Bound">P</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Data.Vec.Relation.Unary.Any.html#1157" class="Bound">x</a> <a id="1203" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1205" href="Data.Vec.Relation.Unary.Any.html#1161" class="Bound">xs</a><a id="1207" class="Symbol">)</a>
  <a id="Any.there"></a><a id="1211" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">∀</a> <a id="1221" class="Symbol">{</a><a id="1222" href="Data.Vec.Relation.Unary.Any.html#1222" class="Bound">n</a> <a id="1224" href="Data.Vec.Relation.Unary.Any.html#1224" class="Bound">x</a><a id="1225" class="Symbol">}</a> <a id="1227" class="Symbol">{</a><a id="1228" href="Data.Vec.Relation.Unary.Any.html#1228" class="Bound">xs</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1237" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a> <a id="1239" href="Data.Vec.Relation.Unary.Any.html#1222" class="Bound">n</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Data.Vec.Relation.Unary.Any.html#1243" class="Bound">pxs</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1253" href="Data.Vec.Relation.Unary.Any.html#1090" class="Bound">P</a> <a id="1255" href="Data.Vec.Relation.Unary.Any.html#1228" class="Bound">xs</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">→</a> <a id="1261" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1265" href="Data.Vec.Relation.Unary.Any.html#1090" class="Bound">P</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Data.Vec.Relation.Unary.Any.html#1224" class="Bound">x</a> <a id="1270" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1272" href="Data.Vec.Relation.Unary.Any.html#1228" class="Bound">xs</a><a id="1274" class="Symbol">)</a>

<a id="1277" class="Comment">------------------------------------------------------------------------</a>
<a id="1350" class="Comment">-- Operations on Any</a>

<a id="1372" class="Comment">-- If the tail does not satisfy the predicate, then the head will.</a>
<a id="head"></a><a id="1439" href="Data.Vec.Relation.Unary.Any.html#1439" class="Function">head</a> <a id="1444" class="Symbol">:</a> <a id="1446" class="Symbol">∀</a> <a id="1448" class="Symbol">{</a><a id="1449" href="Data.Vec.Relation.Unary.Any.html#1449" class="Bound">x</a><a id="1450" class="Symbol">}</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1456" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1460" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1462" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1471" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Data.Vec.Relation.Unary.Any.html#1449" class="Bound">x</a> <a id="1476" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1478" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1486" href="Data.Vec.Relation.Unary.Any.html#1449" class="Bound">x</a>
<a id="1488" href="Data.Vec.Relation.Unary.Any.html#1439" class="Function">head</a> <a id="1493" href="Data.Vec.Relation.Unary.Any.html#1493" class="Bound">¬pxs</a> <a id="1498" class="Symbol">(</a><a id="1499" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1504" href="Data.Vec.Relation.Unary.Any.html#1504" class="Bound">px</a><a id="1506" class="Symbol">)</a>   <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Vec.Relation.Unary.Any.html#1504" class="Bound">px</a>
<a id="1515" href="Data.Vec.Relation.Unary.Any.html#1439" class="Function">head</a> <a id="1520" href="Data.Vec.Relation.Unary.Any.html#1520" class="Bound">¬pxs</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1532" href="Data.Vec.Relation.Unary.Any.html#1532" class="Bound">pxs</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">=</a> <a id="1539" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1553" href="Data.Vec.Relation.Unary.Any.html#1532" class="Bound">pxs</a> <a id="1557" href="Data.Vec.Relation.Unary.Any.html#1520" class="Bound">¬pxs</a>

<a id="1563" class="Comment">-- If the head does not satisfy the predicate, then the tail will.</a>
<a id="tail"></a><a id="1630" href="Data.Vec.Relation.Unary.Any.html#1630" class="Function">tail</a> <a id="1635" class="Symbol">:</a> <a id="1637" class="Symbol">∀</a> <a id="1639" class="Symbol">{</a><a id="1640" href="Data.Vec.Relation.Unary.Any.html#1640" class="Bound">x</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1647" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1649" href="Data.Vec.Relation.Unary.Any.html#1640" class="Bound">x</a> <a id="1651" class="Symbol">→</a> <a id="1653" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1657" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Data.Vec.Relation.Unary.Any.html#1640" class="Bound">x</a> <a id="1662" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1664" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a><a id="1666" class="Symbol">)</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1674" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1676" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a>
<a id="1679" href="Data.Vec.Relation.Unary.Any.html#1630" class="Function">tail</a> <a id="1684" href="Data.Vec.Relation.Unary.Any.html#1684" class="Bound">¬px</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="1695" href="Data.Vec.Relation.Unary.Any.html#1695" class="Bound">px</a><a id="1697" class="Symbol">)</a>  <a id="1700" class="Symbol">=</a> <a id="1702" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Data.Vec.Relation.Unary.Any.html#1684" class="Bound">¬px</a> <a id="1714" href="Data.Vec.Relation.Unary.Any.html#1695" class="Bound">px</a><a id="1716" class="Symbol">)</a>
<a id="1718" href="Data.Vec.Relation.Unary.Any.html#1630" class="Function">tail</a> <a id="1723" href="Data.Vec.Relation.Unary.Any.html#1723" class="Bound">¬px</a> <a id="1727" class="Symbol">(</a><a id="1728" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1734" href="Data.Vec.Relation.Unary.Any.html#1734" class="Bound">pxs</a><a id="1737" class="Symbol">)</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Data.Vec.Relation.Unary.Any.html#1734" class="Bound">pxs</a>

<a id="1746" class="Comment">-- Convert back and forth with sum</a>
<a id="toSum"></a><a id="1781" href="Data.Vec.Relation.Unary.Any.html#1781" class="Function">toSum</a> <a id="1787" class="Symbol">:</a> <a id="1789" class="Symbol">∀</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Data.Vec.Relation.Unary.Any.html#1792" class="Bound">x</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1801" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Data.Vec.Relation.Unary.Any.html#1792" class="Bound">x</a> <a id="1806" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1808" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">→</a> <a id="1814" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1816" href="Data.Vec.Relation.Unary.Any.html#1792" class="Bound">x</a> <a id="1818" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1820" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1824" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1826" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a>
<a id="1829" href="Data.Vec.Relation.Unary.Any.html#1781" class="Function">toSum</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1841" href="Data.Vec.Relation.Unary.Any.html#1841" class="Bound">px</a><a id="1843" class="Symbol">)</a>   <a id="1847" class="Symbol">=</a> <a id="1849" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1854" href="Data.Vec.Relation.Unary.Any.html#1841" class="Bound">px</a>
<a id="1857" href="Data.Vec.Relation.Unary.Any.html#1781" class="Function">toSum</a> <a id="1863" class="Symbol">(</a><a id="1864" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1870" href="Data.Vec.Relation.Unary.Any.html#1870" class="Bound">pxs</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1882" href="Data.Vec.Relation.Unary.Any.html#1870" class="Bound">pxs</a>

<a id="fromSum"></a><a id="1887" href="Data.Vec.Relation.Unary.Any.html#1887" class="Function">fromSum</a> <a id="1895" class="Symbol">:</a> <a id="1897" class="Symbol">∀</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Vec.Relation.Unary.Any.html#1900" class="Bound">x</a><a id="1901" class="Symbol">}</a> <a id="1903" class="Symbol">→</a> <a id="1905" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1907" href="Data.Vec.Relation.Unary.Any.html#1900" class="Bound">x</a> <a id="1909" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1911" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1915" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1917" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1926" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Data.Vec.Relation.Unary.Any.html#1900" class="Bound">x</a> <a id="1931" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="1933" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a><a id="1935" class="Symbol">)</a>
<a id="1937" href="Data.Vec.Relation.Unary.Any.html#1887" class="Function">fromSum</a> <a id="1945" class="Symbol">=</a> <a id="1947" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1949" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="1954" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1956" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="1962" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="map"></a><a id="1966" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">map</a> <a id="1970" class="Symbol">:</a> <a id="1972" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1974" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1976" href="Data.Vec.Relation.Unary.Any.html#902" class="Generalizable">Q</a> <a id="1978" class="Symbol">→</a> <a id="1980" class="Symbol">∀</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Data.Vec.Relation.Unary.Any.html#1983" class="Bound">n</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="1992" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Data.Vec.Relation.Unary.Any.html#1983" class="Bound">n</a><a id="1996" class="Symbol">}</a> <a id="1998" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2000" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2004" href="Data.Vec.Relation.Unary.Any.html#902" class="Generalizable">Q</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Data.Vec.Relation.Unary.Any.html#1983" class="Bound">n</a><a id="2008" class="Symbol">}</a>
<a id="2010" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">map</a> <a id="2014" href="Data.Vec.Relation.Unary.Any.html#2014" class="Bound">g</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2022" href="Data.Vec.Relation.Unary.Any.html#2022" class="Bound">px</a><a id="2024" class="Symbol">)</a>   <a id="2028" class="Symbol">=</a> <a id="2030" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Data.Vec.Relation.Unary.Any.html#2014" class="Bound">g</a> <a id="2038" href="Data.Vec.Relation.Unary.Any.html#2022" class="Bound">px</a><a id="2040" class="Symbol">)</a>
<a id="2042" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">map</a> <a id="2046" href="Data.Vec.Relation.Unary.Any.html#2046" class="Bound">g</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2055" href="Data.Vec.Relation.Unary.Any.html#2055" class="Bound">pxs</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Symbol">=</a> <a id="2062" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Data.Vec.Relation.Unary.Any.html#1966" class="Function">map</a> <a id="2073" href="Data.Vec.Relation.Unary.Any.html#2046" class="Bound">g</a> <a id="2075" href="Data.Vec.Relation.Unary.Any.html#2055" class="Bound">pxs</a><a id="2078" class="Symbol">)</a>

<a id="index"></a><a id="2081" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2093" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Data.Vec.Relation.Unary.Any.html#919" class="Generalizable">n</a><a id="2097" class="Symbol">}</a> <a id="2099" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="2108" href="Data.Vec.Relation.Unary.Any.html#919" class="Generalizable">n</a>
<a id="2110" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="2116" class="Symbol">(</a><a id="2117" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a>  <a id="2123" href="Data.Vec.Relation.Unary.Any.html#2123" class="Bound">px</a><a id="2125" class="Symbol">)</a>  <a id="2128" class="Symbol">=</a> <a id="2130" href="Data.Fin.Base.html#1176" class="InductiveConstructor">zero</a>
<a id="2135" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2148" href="Data.Vec.Relation.Unary.Any.html#2148" class="Bound">pxs</a><a id="2151" class="Symbol">)</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Data.Fin.Base.html#1197" class="InductiveConstructor">suc</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="2166" href="Data.Vec.Relation.Unary.Any.html#2148" class="Bound">pxs</a><a id="2169" class="Symbol">)</a>

<a id="lookup"></a><a id="2172" href="Data.Vec.Relation.Unary.Any.html#2172" class="Function">lookup</a> <a id="2179" class="Symbol">:</a> <a id="2181" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2185" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2187" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Data.Vec.Relation.Unary.Any.html#330" class="Bound">A</a>
<a id="2194" href="Data.Vec.Relation.Unary.Any.html#2172" class="Function">lookup</a> <a id="2201" class="Symbol">{</a><a id="2202" class="Argument">xs</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Data.Vec.Relation.Unary.Any.html#2207" class="Bound">xs</a><a id="2209" class="Symbol">}</a> <a id="2211" href="Data.Vec.Relation.Unary.Any.html#2211" class="Bound">p</a> <a id="2213" class="Symbol">=</a> <a id="2215" href="Data.Vec.Base.html#1668" class="Function">Vec.lookup</a> <a id="2226" href="Data.Vec.Relation.Unary.Any.html#2207" class="Bound">xs</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Data.Vec.Relation.Unary.Any.html#2081" class="Function">index</a> <a id="2236" href="Data.Vec.Relation.Unary.Any.html#2211" class="Bound">p</a><a id="2237" class="Symbol">)</a>

<a id="2240" class="Comment">-- If any element satisfies P, then P is satisfied.</a>
<a id="satisfied"></a><a id="2292" href="Data.Vec.Relation.Unary.Any.html#2292" class="Function">satisfied</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2308" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2310" href="Data.Vec.Relation.Unary.Any.html#929" class="Generalizable">xs</a> <a id="2313" class="Symbol">→</a> <a id="2315" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2317" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a>
<a id="2319" href="Data.Vec.Relation.Unary.Any.html#2292" class="Function">satisfied</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2335" href="Data.Vec.Relation.Unary.Any.html#2335" class="Bound">px</a><a id="2337" class="Symbol">)</a>   <a id="2341" class="Symbol">=</a> <a id="2343" class="Symbol">_</a> <a id="2345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2347" href="Data.Vec.Relation.Unary.Any.html#2335" class="Bound">px</a>
<a id="2350" href="Data.Vec.Relation.Unary.Any.html#2292" class="Function">satisfied</a> <a id="2360" class="Symbol">(</a><a id="2361" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2367" href="Data.Vec.Relation.Unary.Any.html#2367" class="Bound">pxs</a><a id="2370" class="Symbol">)</a> <a id="2372" class="Symbol">=</a> <a id="2374" href="Data.Vec.Relation.Unary.Any.html#2292" class="Function">satisfied</a> <a id="2384" href="Data.Vec.Relation.Unary.Any.html#2367" class="Bound">pxs</a>

<a id="2389" class="Comment">------------------------------------------------------------------------</a>
<a id="2462" class="Comment">-- Properties of predicates preserved by Any</a>

<a id="any?"></a><a id="2508" href="Data.Vec.Relation.Unary.Any.html#2508" class="Function">any?</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2525" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2527" class="Symbol">→</a> <a id="2529" class="Symbol">∀</a> <a id="2531" class="Symbol">{</a><a id="2532" href="Data.Vec.Relation.Unary.Any.html#2532" class="Bound">n</a><a id="2533" class="Symbol">}</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2552" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2554" class="Symbol">{</a><a id="2555" href="Data.Vec.Relation.Unary.Any.html#2532" class="Bound">n</a><a id="2556" class="Symbol">})</a>
<a id="2559" href="Data.Vec.Relation.Unary.Any.html#2508" class="Function">any?</a> <a id="2564" href="Data.Vec.Relation.Unary.Any.html#2564" class="Bound">P?</a> <a id="2567" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a>       <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2581" class="Symbol">λ()</a>
<a id="2585" href="Data.Vec.Relation.Unary.Any.html#2508" class="Function">any?</a> <a id="2590" href="Data.Vec.Relation.Unary.Any.html#2590" class="Bound">P?</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Vec.Relation.Unary.Any.html#2594" class="Bound">x</a> <a id="2596" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2598" href="Data.Vec.Relation.Unary.Any.html#2598" class="Bound">xs</a><a id="2600" class="Symbol">)</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">Dec.map′</a> <a id="2613" href="Data.Vec.Relation.Unary.Any.html#1887" class="Function">fromSum</a> <a id="2621" href="Data.Vec.Relation.Unary.Any.html#1781" class="Function">toSum</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Vec.Relation.Unary.Any.html#2590" class="Bound">P?</a> <a id="2631" href="Data.Vec.Relation.Unary.Any.html#2594" class="Bound">x</a> <a id="2633" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="2639" href="Data.Vec.Relation.Unary.Any.html#2508" class="Function">any?</a> <a id="2644" href="Data.Vec.Relation.Unary.Any.html#2590" class="Bound">P?</a> <a id="2647" href="Data.Vec.Relation.Unary.Any.html#2598" class="Bound">xs</a><a id="2649" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2652" href="Data.Vec.Relation.Unary.Any.html#2652" class="Function">satisfiable</a> <a id="2664" class="Symbol">:</a> <a id="2666" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2678" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2680" class="Symbol">→</a> <a id="2682" class="Symbol">∀</a> <a id="2684" class="Symbol">{</a><a id="2685" href="Data.Vec.Relation.Unary.Any.html#2685" class="Bound">n</a><a id="2686" class="Symbol">}</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Data.Vec.Relation.Unary.Any.html#1085" class="Datatype">Any</a> <a id="2707" href="Data.Vec.Relation.Unary.Any.html#885" class="Generalizable">P</a> <a id="2709" class="Symbol">{</a><a id="2710" class="InductiveConstructor">suc</a> <a id="2714" href="Data.Vec.Relation.Unary.Any.html#2685" class="Bound">n</a><a id="2715" class="Symbol">})</a>
<a id="2718" href="Data.Vec.Relation.Unary.Any.html#2652" class="Function">satisfiable</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.Vec.Relation.Unary.Any.html#2731" class="Bound">x</a> <a id="2733" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2735" href="Data.Vec.Relation.Unary.Any.html#2735" class="Bound">p</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">{</a><a id="2739" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2743" class="Symbol">}</a>  <a id="2746" class="Symbol">=</a> <a id="2748" href="Data.Vec.Relation.Unary.Any.html#2731" class="Bound">x</a> <a id="2750" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷</a> <a id="2752" href="Data.Vec.Base.html#1147" class="InductiveConstructor">[]</a> <a id="2755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2757" href="Data.Vec.Relation.Unary.Any.html#1144" class="InductiveConstructor">here</a> <a id="2762" href="Data.Vec.Relation.Unary.Any.html#2735" class="Bound">p</a>
<a id="2764" href="Data.Vec.Relation.Unary.Any.html#2652" class="Function">satisfiable</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Data.Vec.Relation.Unary.Any.html#2777" class="Bound">x</a> <a id="2779" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2781" href="Data.Vec.Relation.Unary.Any.html#2781" class="Bound">p</a><a id="2782" class="Symbol">)</a> <a id="2784" class="Symbol">{</a><a id="2785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2789" href="Data.Vec.Relation.Unary.Any.html#2789" class="Bound">n</a><a id="2790" class="Symbol">}</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Data.Product.Base.html#2173" class="Function">Prod.map</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Data.Vec.Relation.Unary.Any.html#2777" class="Bound">x</a> <a id="2806" href="Data.Vec.Base.html#1166" class="InductiveConstructor Operator">∷_</a><a id="2808" class="Symbol">)</a> <a id="2810" href="Data.Vec.Relation.Unary.Any.html#1211" class="InductiveConstructor">there</a> <a id="2816" class="Symbol">(</a><a id="2817" href="Data.Vec.Relation.Unary.Any.html#2652" class="Function">satisfiable</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Data.Vec.Relation.Unary.Any.html#2777" class="Bound">x</a> <a id="2832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2834" href="Data.Vec.Relation.Unary.Any.html#2781" class="Bound">p</a><a id="2835" class="Symbol">))</a>

<a id="any"></a><a id="2839" href="Data.Vec.Relation.Unary.Any.html#2839" class="Function">any</a> <a id="2843" class="Symbol">=</a> <a id="2845" href="Data.Vec.Relation.Unary.Any.html#2508" class="Function">any?</a>
<a id="2850" class="Symbol">{-#</a> <a id="2854" class="Keyword">WARNING_ON_USAGE</a> <a id="2871" class="Pragma">any</a>
<a id="2875" class="String">&quot;Warning: any was deprecated in v1.4.
Please use any? instead.&quot;</a>
<a id="2939" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Effect.Applicative.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Applicative</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Applicative functors</a>
<a id="130" class="Comment">------------------------------------------------------------------------</a>

<a id="204" class="Comment">-- Note that currently the applicative functor laws are not included</a>
<a id="273" class="Comment">-- here.</a>

<a id="283" class="Symbol">{-#</a> <a id="287" class="Keyword">OPTIONS</a> <a id="295" class="Pragma">--cubical-compatible</a> <a id="316" class="Pragma">--safe</a> <a id="323" class="Symbol">#-}</a>

<a id="328" class="Keyword">module</a> <a id="335" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="399" class="Symbol">;</a> <a id="401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="405" class="Symbol">;</a> <a id="407" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="508" class="Symbol">)</a>

<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Effect.Empty.html#384" class="Record">RawEmpty</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="624" class="Symbol">as</a> <a id="627" class="Module">Fun</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Effect.Functor.html#579" class="Record">RawFunctor</a><a id="648" class="Symbol">)</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Function.Base.html" class="Module">Function.Base</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Function.Base.html#725" class="Function">const</a><a id="689" class="Symbol">;</a> <a id="691" href="Function.Base.html#1638" class="Function">flip</a><a id="695" class="Symbol">;</a> <a id="697" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="701" class="Symbol">)</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Level.html" class="Module">Level</a> <a id="721" class="Keyword">using</a> <a id="727" class="Symbol">(</a><a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="733" class="Symbol">;</a> <a id="735" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="738" class="Symbol">;</a> <a id="740" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="800" class="Symbol">as</a> <a id="803" class="Module">P</a> <a id="805" class="Keyword">using</a> <a id="811" class="Symbol">(</a><a id="812" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="815" class="Symbol">)</a>

<a id="818" class="Keyword">private</a>
  <a id="828" class="Keyword">variable</a>
    <a id="841" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="843" href="Effect.Applicative.html#843" class="Generalizable">g</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="857" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="859" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="861" href="Effect.Applicative.html#861" class="Generalizable">C</a> <a id="863" class="Symbol">:</a> <a id="865" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="869" href="Effect.Applicative.html#841" class="Generalizable">f</a>
<a id="871" class="Comment">------------------------------------------------------------------------</a>
<a id="944" class="Comment">-- The type of raw applicatives</a>

<a id="977" class="Keyword">record</a> <a id="RawApplicative"></a><a id="984" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="999" class="Symbol">(</a><a id="1000" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="1010" class="Symbol">→</a> <a id="1012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1016" href="Effect.Applicative.html#843" class="Generalizable">g</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Symbol">:</a> <a id="1021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1030" href="Effect.Applicative.html#1008" class="Bound">f</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Effect.Applicative.html#1016" class="Bound">g</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" class="Keyword">infixl</a> <a id="1052" class="Number">4</a> <a id="1054" href="Effect.Applicative.html#1171" class="Field Operator">_&lt;*&gt;_</a> <a id="1060" href="Effect.Applicative.html#1241" class="Function Operator">_&lt;*_</a> <a id="1065" href="Effect.Applicative.html#1296" class="Function Operator">_*&gt;_</a>
  <a id="1072" class="Keyword">infixl</a> <a id="1079" class="Number">4</a> <a id="1081" href="Effect.Applicative.html#1610" class="Function Operator">_⊛_</a> <a id="1085" href="Effect.Applicative.html#1655" class="Function Operator">_&lt;⊛_</a> <a id="1090" href="Effect.Applicative.html#1695" class="Function Operator">_⊛&gt;_</a>
  <a id="1097" class="Keyword">infix</a>  <a id="1104" class="Number">4</a> <a id="1106" href="Effect.Applicative.html#1735" class="Function Operator">_⊗_</a>
  <a id="1112" class="Keyword">field</a>
    <a id="RawApplicative.rawFunctor"></a><a id="1122" href="Effect.Applicative.html#1122" class="Field">rawFunctor</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="1146" href="Effect.Applicative.html#1000" class="Bound">F</a>
    <a id="RawApplicative.pure"></a><a id="1152" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1165" href="Effect.Applicative.html#857" class="Generalizable">A</a>
    <a id="RawApplicative._&lt;*&gt;_"></a><a id="1171" href="Effect.Applicative.html#1171" class="Field Operator">_&lt;*&gt;_</a> <a id="1177" class="Symbol">:</a> <a id="1179" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1181" class="Symbol">(</a><a id="1182" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1184" class="Symbol">→</a> <a id="1186" href="Effect.Applicative.html#859" class="Generalizable">B</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1193" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1199" href="Effect.Applicative.html#859" class="Generalizable">B</a>

  <a id="1204" class="Keyword">open</a> <a id="1209" href="Effect.Functor.html#579" class="Module">RawFunctor</a> <a id="1220" href="Effect.Applicative.html#1122" class="Field">rawFunctor</a> <a id="1231" class="Keyword">public</a>

  <a id="RawApplicative._&lt;*_"></a><a id="1241" href="Effect.Applicative.html#1241" class="Function Operator">_&lt;*_</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1250" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1256" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1262" href="Effect.Applicative.html#857" class="Generalizable">A</a>
  <a id="1266" href="Effect.Applicative.html#1266" class="Bound">a</a> <a id="1268" href="Effect.Applicative.html#1241" class="Function Operator">&lt;*</a> <a id="1271" href="Effect.Applicative.html#1271" class="Bound">b</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Function.Base.html#725" class="Function">const</a> <a id="1281" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="1285" href="Effect.Applicative.html#1266" class="Bound">a</a> <a id="1287" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="1291" href="Effect.Applicative.html#1271" class="Bound">b</a>

  <a id="RawApplicative._*&gt;_"></a><a id="1296" href="Effect.Applicative.html#1296" class="Function Operator">_*&gt;_</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1305" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1311" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1317" href="Effect.Applicative.html#859" class="Generalizable">B</a>
  <a id="1321" href="Effect.Applicative.html#1321" class="Bound">a</a> <a id="1323" href="Effect.Applicative.html#1296" class="Function Operator">*&gt;</a> <a id="1326" href="Effect.Applicative.html#1326" class="Bound">b</a> <a id="1328" class="Symbol">=</a> <a id="1330" href="Function.Base.html#1638" class="Function">flip</a> <a id="1335" href="Function.Base.html#725" class="Function">const</a> <a id="1341" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="1345" href="Effect.Applicative.html#1321" class="Bound">a</a> <a id="1347" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="1351" href="Effect.Applicative.html#1326" class="Bound">b</a>

  <a id="RawApplicative.zipWith"></a><a id="1356" href="Effect.Applicative.html#1356" class="Function">zipWith</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">(</a><a id="1367" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1373" class="Symbol">→</a> <a id="1375" href="Effect.Applicative.html#861" class="Generalizable">C</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1382" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1388" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1394" href="Effect.Applicative.html#861" class="Generalizable">C</a>
  <a id="1398" href="Effect.Applicative.html#1356" class="Function">zipWith</a> <a id="1406" href="Effect.Applicative.html#1406" class="Bound">f</a> <a id="1408" href="Effect.Applicative.html#1408" class="Bound">x</a> <a id="1410" href="Effect.Applicative.html#1410" class="Bound">y</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Effect.Applicative.html#1406" class="Bound">f</a> <a id="1416" href="Effect.Functor.html#687" class="Function Operator">&lt;$&gt;</a> <a id="1420" href="Effect.Applicative.html#1408" class="Bound">x</a> <a id="1422" href="Effect.Applicative.html#1171" class="Field Operator">&lt;*&gt;</a> <a id="1426" href="Effect.Applicative.html#1410" class="Bound">y</a>

  <a id="RawApplicative.zip"></a><a id="1431" href="Effect.Applicative.html#1431" class="Function">zip</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1439" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1445" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1454" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1456" href="Effect.Applicative.html#859" class="Generalizable">B</a><a id="1457" class="Symbol">)</a>
  <a id="1461" href="Effect.Applicative.html#1431" class="Function">zip</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Effect.Applicative.html#1356" class="Function">zipWith</a> <a id="1475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

  <a id="1482" class="Comment">-- Haskell-style alternative name for pure</a>
  <a id="RawApplicative.return"></a><a id="1527" href="Effect.Applicative.html#1527" class="Function">return</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1538" class="Symbol">→</a> <a id="1540" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1542" href="Effect.Applicative.html#857" class="Generalizable">A</a>
  <a id="1546" href="Effect.Applicative.html#1527" class="Function">return</a> <a id="1553" class="Symbol">=</a> <a id="1555" href="Effect.Applicative.html#1152" class="Field">pure</a>

  <a id="1563" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawApplicative._⊛_"></a><a id="1610" href="Effect.Applicative.html#1610" class="Function Operator">_⊛_</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Effect.Applicative.html#859" class="Generalizable">B</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1630" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1636" href="Effect.Applicative.html#859" class="Generalizable">B</a>
  <a id="1640" href="Effect.Applicative.html#1610" class="Function Operator">_⊛_</a> <a id="1644" class="Symbol">=</a> <a id="1646" href="Effect.Applicative.html#1171" class="Field Operator">_&lt;*&gt;_</a>

  <a id="RawApplicative._&lt;⊛_"></a><a id="1655" href="Effect.Applicative.html#1655" class="Function Operator">_&lt;⊛_</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1664" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1670" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1676" href="Effect.Applicative.html#857" class="Generalizable">A</a>
  <a id="1680" href="Effect.Applicative.html#1655" class="Function Operator">_&lt;⊛_</a> <a id="1685" class="Symbol">=</a> <a id="1687" href="Effect.Applicative.html#1241" class="Function Operator">_&lt;*_</a>

  <a id="RawApplicative._⊛&gt;_"></a><a id="1695" href="Effect.Applicative.html#1695" class="Function Operator">_⊛&gt;_</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1704" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1710" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1716" href="Effect.Applicative.html#859" class="Generalizable">B</a>
  <a id="1720" href="Effect.Applicative.html#1695" class="Function Operator">_⊛&gt;_</a> <a id="1725" class="Symbol">=</a> <a id="1727" href="Effect.Applicative.html#1296" class="Function Operator">_*&gt;_</a>

  <a id="RawApplicative._⊗_"></a><a id="1735" href="Effect.Applicative.html#1735" class="Function Operator">_⊗_</a> <a id="1739" class="Symbol">:</a> <a id="1741" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1743" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1749" href="Effect.Applicative.html#859" class="Generalizable">B</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Effect.Applicative.html#1000" class="Bound">F</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="1758" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1760" href="Effect.Applicative.html#859" class="Generalizable">B</a><a id="1761" class="Symbol">)</a>
  <a id="1765" href="Effect.Applicative.html#1735" class="Function Operator">_⊗_</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Effect.Applicative.html#1431" class="Function">zip</a>

<a id="1776" class="Keyword">module</a> <a id="1783" href="Effect.Applicative.html#1783" class="Module">_</a> <a id="1785" class="Keyword">where</a>

  <a id="1794" class="Keyword">open</a> <a id="1799" href="Effect.Applicative.html#984" class="Module">RawApplicative</a>
  <a id="1816" class="Keyword">open</a> <a id="1821" href="Effect.Functor.html#579" class="Module">RawFunctor</a>

  <a id="1835" class="Comment">-- Smart constructor</a>
  <a id="1858" href="Effect.Applicative.html#1858" class="Function">mkRawApplicative</a> <a id="1875" class="Symbol">:</a>
    <a id="1881" class="Symbol">(</a><a id="1882" href="Effect.Applicative.html#1882" class="Bound">F</a> <a id="1884" class="Symbol">:</a> <a id="1886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1890" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1898" href="Effect.Applicative.html#841" class="Generalizable">f</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a>
    <a id="1907" class="Symbol">(</a><a id="1908" href="Effect.Applicative.html#1908" class="Bound">pure</a> <a id="1913" class="Symbol">:</a> <a id="1915" class="Symbol">∀</a> <a id="1917" class="Symbol">{</a><a id="1918" href="Effect.Applicative.html#1918" class="Bound">A</a><a id="1919" class="Symbol">}</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Effect.Applicative.html#1918" class="Bound">A</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Effect.Applicative.html#1882" class="Bound">F</a> <a id="1929" href="Effect.Applicative.html#1918" class="Bound">A</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">→</a>
    <a id="1938" class="Symbol">(</a><a id="1939" href="Effect.Applicative.html#1939" class="Bound">app</a> <a id="1943" class="Symbol">:</a> <a id="1945" class="Symbol">∀</a> <a id="1947" class="Symbol">{</a><a id="1948" href="Effect.Applicative.html#1948" class="Bound">A</a> <a id="1950" href="Effect.Applicative.html#1950" class="Bound">B</a><a id="1951" class="Symbol">}</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Effect.Applicative.html#1882" class="Bound">F</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Effect.Applicative.html#1948" class="Bound">A</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Effect.Applicative.html#1950" class="Bound">B</a><a id="1963" class="Symbol">)</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Effect.Applicative.html#1882" class="Bound">F</a> <a id="1969" href="Effect.Applicative.html#1948" class="Bound">A</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Effect.Applicative.html#1882" class="Bound">F</a> <a id="1975" href="Effect.Applicative.html#1950" class="Bound">B</a><a id="1976" class="Symbol">)</a> <a id="1978" class="Symbol">→</a>
    <a id="1984" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="1999" href="Effect.Applicative.html#1882" class="Bound">F</a>
  <a id="2003" href="Effect.Applicative.html#1858" class="Function">mkRawApplicative</a> <a id="2020" href="Effect.Applicative.html#2020" class="Bound">F</a> <a id="2022" href="Effect.Applicative.html#2022" class="Bound">pure</a> <a id="2027" href="Effect.Applicative.html#2027" class="Bound">app</a> <a id="2031" class="Symbol">.</a><a id="2032" href="Effect.Applicative.html#1122" class="Field">rawFunctor</a> <a id="2043" class="Symbol">.</a><a id="2044" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Effect.Applicative.html#2027" class="Bound">app</a> <a id="2056" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="2059" href="Effect.Applicative.html#2022" class="Bound">pure</a>
  <a id="2066" href="Effect.Applicative.html#1858" class="Function">mkRawApplicative</a> <a id="2083" href="Effect.Applicative.html#2083" class="Bound">F</a> <a id="2085" href="Effect.Applicative.html#2085" class="Bound">pure</a> <a id="2090" href="Effect.Applicative.html#2090" class="Bound">app</a> <a id="2094" class="Symbol">.</a><a id="2095" href="Effect.Applicative.html#1152" class="Field">pure</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Effect.Applicative.html#2085" class="Bound">pure</a>
  <a id="2109" href="Effect.Applicative.html#1858" class="Function">mkRawApplicative</a> <a id="2126" href="Effect.Applicative.html#2126" class="Bound">F</a> <a id="2128" href="Effect.Applicative.html#2128" class="Bound">pure</a> <a id="2133" href="Effect.Applicative.html#2133" class="Bound">app</a> <a id="2137" class="Symbol">.</a><a id="2138" href="Effect.Applicative.html#1171" class="Field Operator">_&lt;*&gt;_</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Effect.Applicative.html#2133" class="Bound">app</a>

<a id="2151" class="Comment">------------------------------------------------------------------------</a>
<a id="2224" class="Comment">-- The type of raw applicatives with a zero</a>

<a id="2269" class="Keyword">record</a> <a id="RawApplicativeZero"></a><a id="2276" href="Effect.Applicative.html#2276" class="Record">RawApplicativeZero</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Effect.Applicative.html#2296" class="Bound">F</a> <a id="2298" class="Symbol">:</a> <a id="2300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2304" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2312" href="Effect.Applicative.html#843" class="Generalizable">g</a><a id="2313" class="Symbol">)</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2326" href="Effect.Applicative.html#2304" class="Bound">f</a> <a id="2328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2330" href="Effect.Applicative.html#2312" class="Bound">g</a><a id="2331" class="Symbol">)</a> <a id="2333" class="Keyword">where</a>
  <a id="2341" class="Keyword">field</a>
    <a id="RawApplicativeZero.rawApplicative"></a><a id="2351" href="Effect.Applicative.html#2351" class="Field">rawApplicative</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="2383" href="Effect.Applicative.html#2296" class="Bound">F</a>
    <a id="RawApplicativeZero.rawEmpty"></a><a id="2389" href="Effect.Applicative.html#2389" class="Field">rawEmpty</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Effect.Empty.html#384" class="Record">RawEmpty</a> <a id="2409" href="Effect.Applicative.html#2296" class="Bound">F</a>

  <a id="2414" class="Keyword">open</a> <a id="2419" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="2434" href="Effect.Applicative.html#2351" class="Field">rawApplicative</a> <a id="2449" class="Keyword">public</a>
  <a id="2458" class="Keyword">open</a> <a id="2463" href="Effect.Empty.html#384" class="Module">RawEmpty</a> <a id="2472" href="Effect.Applicative.html#2389" class="Field">rawEmpty</a> <a id="2481" class="Keyword">public</a>

  <a id="RawApplicativeZero.guard"></a><a id="2491" href="Effect.Applicative.html#2491" class="Function">guard</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Effect.Applicative.html#2296" class="Bound">F</a> <a id="2508" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="2512" href="Effect.Applicative.html#2491" class="Function">guard</a> <a id="2518" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2523" class="Symbol">=</a> <a id="2525" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="2530" class="Symbol">_</a>
  <a id="2534" href="Effect.Applicative.html#2491" class="Function">guard</a> <a id="2540" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Effect.Empty.html#451" class="Function">empty</a>

<a id="2555" class="Comment">------------------------------------------------------------------------</a>
<a id="2628" class="Comment">-- The type of raw alternative applicatives</a>

<a id="2673" class="Keyword">record</a> <a id="RawAlternative"></a><a id="2680" href="Effect.Applicative.html#2680" class="Record">RawAlternative</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Effect.Applicative.html#2696" class="Bound">F</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="2706" class="Symbol">→</a> <a id="2708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2712" href="Effect.Applicative.html#843" class="Generalizable">g</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2726" href="Effect.Applicative.html#2704" class="Bound">f</a> <a id="2728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2730" href="Effect.Applicative.html#2712" class="Bound">g</a><a id="2731" class="Symbol">)</a> <a id="2733" class="Keyword">where</a>
  <a id="2741" class="Keyword">field</a>
    <a id="RawAlternative.rawApplicativeZero"></a><a id="2751" href="Effect.Applicative.html#2751" class="Field">rawApplicativeZero</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Effect.Applicative.html#2276" class="Record">RawApplicativeZero</a> <a id="2791" href="Effect.Applicative.html#2696" class="Bound">F</a>
    <a id="RawAlternative.rawChoice"></a><a id="2797" href="Effect.Applicative.html#2797" class="Field">rawChoice</a> <a id="2807" class="Symbol">:</a> <a id="2809" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2819" href="Effect.Applicative.html#2696" class="Bound">F</a>

  <a id="2824" class="Keyword">open</a> <a id="2829" href="Effect.Applicative.html#2276" class="Module">RawApplicativeZero</a> <a id="2848" href="Effect.Applicative.html#2751" class="Field">rawApplicativeZero</a> <a id="2867" class="Keyword">public</a>
  <a id="2876" class="Keyword">open</a> <a id="2881" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2891" href="Effect.Applicative.html#2797" class="Field">rawChoice</a> <a id="2901" class="Keyword">public</a>

<a id="2909" class="Comment">------------------------------------------------------------------------</a>
<a id="2982" class="Comment">-- The type of applicative morphisms</a>

<a id="3020" class="Keyword">record</a> <a id="Morphism"></a><a id="3027" href="Effect.Applicative.html#3027" class="Record">Morphism</a> <a id="3036" class="Symbol">{</a><a id="3037" href="Effect.Applicative.html#3037" class="Bound">F₁</a> <a id="3040" href="Effect.Applicative.html#3040" class="Bound">F₂</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3049" href="Effect.Applicative.html#841" class="Generalizable">f</a> <a id="3051" class="Symbol">→</a> <a id="3053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3057" href="Effect.Applicative.html#843" class="Generalizable">g</a><a id="3058" class="Symbol">}</a>
                <a id="3076" class="Symbol">(</a><a id="3077" href="Effect.Applicative.html#3077" class="Bound">A₁</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="3097" href="Effect.Applicative.html#3037" class="Bound">F₁</a><a id="3099" class="Symbol">)</a>
                <a id="3117" class="Symbol">(</a><a id="3118" href="Effect.Applicative.html#3118" class="Bound">A₂</a> <a id="3121" class="Symbol">:</a> <a id="3123" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="3138" href="Effect.Applicative.html#3040" class="Bound">F₂</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">:</a> <a id="3144" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3153" href="Effect.Applicative.html#3049" class="Bound">f</a> <a id="3155" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3157" href="Effect.Applicative.html#3057" class="Bound">g</a><a id="3158" class="Symbol">)</a> <a id="3160" class="Keyword">where</a>
  <a id="3168" class="Keyword">module</a> <a id="Morphism.A₁"></a><a id="3175" href="Effect.Applicative.html#3175" class="Module">A₁</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="3195" href="Effect.Applicative.html#3077" class="Bound">A₁</a>
  <a id="3200" class="Keyword">module</a> <a id="Morphism.A₂"></a><a id="3207" href="Effect.Applicative.html#3207" class="Module">A₂</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="3227" href="Effect.Applicative.html#3118" class="Bound">A₂</a>
  <a id="3232" class="Keyword">field</a>
    <a id="Morphism.functorMorphism"></a><a id="3242" href="Effect.Applicative.html#3242" class="Field">functorMorphism</a> <a id="3258" class="Symbol">:</a> <a id="3260" href="Effect.Functor.html#958" class="Record">Fun.Morphism</a> <a id="3273" href="Effect.Applicative.html#1122" class="Function">A₁.rawFunctor</a> <a id="3287" href="Effect.Applicative.html#1122" class="Function">A₂.rawFunctor</a>

  <a id="3304" class="Keyword">open</a> <a id="3309" href="Effect.Functor.html#958" class="Module">Fun.Morphism</a> <a id="3322" href="Effect.Applicative.html#3242" class="Field">functorMorphism</a> <a id="3338" class="Keyword">public</a>

  <a id="3348" class="Keyword">field</a>
    <a id="Morphism.op-pure"></a><a id="3358" href="Effect.Applicative.html#3358" class="Field">op-pure</a> <a id="3366" class="Symbol">:</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Effect.Applicative.html#3369" class="Bound">x</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Effect.Applicative.html#857" class="Generalizable">A</a><a id="3374" class="Symbol">)</a> <a id="3376" class="Symbol">→</a> <a id="3378" href="Effect.Functor.html#1149" class="Function">op</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Effect.Applicative.html#1152" class="Function">A₁.pure</a> <a id="3390" href="Effect.Applicative.html#3369" class="Bound">x</a><a id="3391" class="Symbol">)</a> <a id="3393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3395" href="Effect.Applicative.html#1152" class="Function">A₂.pure</a> <a id="3403" href="Effect.Applicative.html#3369" class="Bound">x</a>
    <a id="Morphism.op-&lt;*&gt;"></a><a id="3409" href="Effect.Applicative.html#3409" class="Field">op-&lt;*&gt;</a>  <a id="3417" class="Symbol">:</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Effect.Applicative.html#3420" class="Bound">f</a> <a id="3422" class="Symbol">:</a> <a id="3424" href="Effect.Applicative.html#3037" class="Bound">F₁</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Effect.Applicative.html#857" class="Generalizable">A</a> <a id="3430" class="Symbol">→</a> <a id="3432" href="Effect.Applicative.html#859" class="Generalizable">B</a><a id="3433" class="Symbol">))</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Effect.Applicative.html#3437" class="Bound">x</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="Effect.Applicative.html#3037" class="Bound">F₁</a> <a id="3444" href="Effect.Applicative.html#857" class="Generalizable">A</a><a id="3445" class="Symbol">)</a> <a id="3447" class="Symbol">→</a>
              <a id="3463" href="Effect.Functor.html#1149" class="Function">op</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Effect.Applicative.html#3420" class="Bound">f</a> <a id="3469" href="Effect.Applicative.html#1610" class="Function Operator">A₁.⊛</a> <a id="3474" href="Effect.Applicative.html#3437" class="Bound">x</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Effect.Functor.html#1149" class="Function">op</a> <a id="3483" href="Effect.Applicative.html#3420" class="Bound">f</a> <a id="3485" href="Effect.Applicative.html#1610" class="Function Operator">A₂.⊛</a> <a id="3490" href="Effect.Functor.html#1149" class="Function">op</a> <a id="3493" href="Effect.Applicative.html#3437" class="Bound">x</a><a id="3494" class="Symbol">)</a>

  <a id="3499" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="Morphism.op-⊛"></a><a id="3546" href="Effect.Applicative.html#3546" class="Function">op-⊛</a> <a id="3551" class="Symbol">=</a> <a id="3553" href="Effect.Applicative.html#3409" class="Field">op-&lt;*&gt;</a>
</pre></body></html>

==> anc/Effect.Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Type constructors giving rise to a semigroup at every type</a>
<a id="168" class="Comment">-- e.g. (List, _++_)</a>
<a id="189" class="Comment">------------------------------------------------------------------------</a>

<a id="263" class="Symbol">{-#</a> <a id="267" class="Keyword">OPTIONS</a> <a id="275" class="Pragma">--cubical-compatible</a> <a id="296" class="Pragma">--safe</a> <a id="303" class="Symbol">#-}</a>

<a id="308" class="Keyword">module</a> <a id="315" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">private</a>
  <a id="365" class="Keyword">variable</a>
    <a id="378" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="380" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a> <a id="383" class="Symbol">:</a> <a id="385" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="395" href="Effect.Choice.html#395" class="Generalizable">A</a>  <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="404" href="Effect.Choice.html#378" class="Generalizable">ℓ</a>

<a id="407" class="Keyword">record</a> <a id="RawChoice"></a><a id="414" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="424" class="Symbol">(</a><a id="425" href="Effect.Choice.html#425" class="Bound">F</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="456" href="Effect.Choice.html#433" class="Bound">ℓ</a> <a id="458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="460" href="Effect.Choice.html#441" class="Bound">ℓ′</a><a id="462" class="Symbol">)</a> <a id="464" class="Keyword">where</a>
  <a id="472" class="Keyword">infixr</a> <a id="479" class="Number">3</a> <a id="481" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="487" href="Effect.Choice.html#577" class="Function Operator">_∣_</a>
  <a id="493" class="Keyword">field</a>
    <a id="RawChoice._&lt;|&gt;_"></a><a id="503" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="509" class="Symbol">:</a> <a id="511" href="Effect.Choice.html#425" class="Bound">F</a> <a id="513" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="515" class="Symbol">→</a> <a id="517" href="Effect.Choice.html#425" class="Bound">F</a> <a id="519" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Effect.Choice.html#425" class="Bound">F</a> <a id="525" href="Effect.Choice.html#395" class="Generalizable">A</a>

  <a id="530" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawChoice._∣_"></a><a id="577" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="581" class="Symbol">:</a> <a id="583" href="Effect.Choice.html#425" class="Bound">F</a> <a id="585" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="587" class="Symbol">→</a> <a id="589" href="Effect.Choice.html#425" class="Bound">F</a> <a id="591" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="593" class="Symbol">→</a> <a id="595" href="Effect.Choice.html#425" class="Bound">F</a> <a id="597" href="Effect.Choice.html#395" class="Generalizable">A</a>
  <a id="601" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="605" class="Symbol">=</a> <a id="607" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a>
</pre></body></html>

==> anc/Effect.Empty.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Empty</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty values (e.g. [] for List, nothing for Maybe)</a>
<a id="160" class="Comment">------------------------------------------------------------------------</a>

<a id="234" class="Symbol">{-#</a> <a id="238" class="Keyword">OPTIONS</a> <a id="246" class="Pragma">--cubical-compatible</a> <a id="267" class="Pragma">--safe</a> <a id="274" class="Symbol">#-}</a>

<a id="279" class="Keyword">module</a> <a id="286" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Level.html" class="Module">Level</a>

<a id="325" class="Keyword">private</a>
  <a id="335" class="Keyword">variable</a>
    <a id="348" href="Effect.Empty.html#348" class="Generalizable">ℓ</a> <a id="350" href="Effect.Empty.html#350" class="Generalizable">ℓ′</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="365" href="Effect.Empty.html#365" class="Generalizable">A</a>  <a id="368" class="Symbol">:</a> <a id="370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="374" href="Effect.Empty.html#348" class="Generalizable">ℓ</a>

<a id="377" class="Keyword">record</a> <a id="RawEmpty"></a><a id="384" href="Effect.Empty.html#384" class="Record">RawEmpty</a> <a id="393" class="Symbol">(</a><a id="394" href="Effect.Empty.html#394" class="Bound">F</a> <a id="396" class="Symbol">:</a> <a id="398" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="402" href="Effect.Empty.html#348" class="Generalizable">ℓ</a> <a id="404" class="Symbol">→</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Effect.Empty.html#350" class="Generalizable">ℓ′</a><a id="412" class="Symbol">)</a> <a id="414" class="Symbol">:</a> <a id="416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="420" class="Symbol">(</a><a id="421" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="425" href="Effect.Empty.html#402" class="Bound">ℓ</a> <a id="427" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="429" href="Effect.Empty.html#410" class="Bound">ℓ′</a><a id="431" class="Symbol">)</a> <a id="433" class="Keyword">where</a>
  <a id="441" class="Keyword">field</a>
    <a id="RawEmpty.empty"></a><a id="451" href="Effect.Empty.html#451" class="Field">empty</a> <a id="457" class="Symbol">:</a> <a id="459" href="Effect.Empty.html#394" class="Bound">F</a> <a id="461" href="Effect.Empty.html#365" class="Generalizable">A</a>

  <a id="466" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawEmpty.∅"></a><a id="513" href="Effect.Empty.html#513" class="Function">∅</a> <a id="515" class="Symbol">:</a> <a id="517" href="Effect.Empty.html#394" class="Bound">F</a> <a id="519" href="Effect.Empty.html#365" class="Generalizable">A</a>
  <a id="523" href="Effect.Empty.html#513" class="Function">∅</a> <a id="525" class="Symbol">=</a> <a id="527" href="Effect.Empty.html#451" class="Field">empty</a>
</pre></body></html>

==> anc/Effect.Functor.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Functor</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functors</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Comment">-- Note that currently the functor laws are not included here.</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--cubical-compatible</a> <a id="289" class="Pragma">--safe</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Keyword">module</a> <a id="308" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Function.Base.html" class="Module">Function.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Function.Base.html#725" class="Function">const</a><a id="417" class="Symbol">;</a> <a id="419" href="Function.Base.html#1638" class="Function">flip</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Level.html" class="Module">Level</a>

<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="509" class="Symbol">)</a>

<a id="512" class="Keyword">private</a>
  <a id="522" class="Keyword">variable</a>
    <a id="535" href="Effect.Functor.html#535" class="Generalizable">ℓ</a> <a id="537" href="Effect.Functor.html#537" class="Generalizable">ℓ′</a> <a id="540" href="Effect.Functor.html#540" class="Generalizable">ℓ″</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="555" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="557" href="Effect.Functor.html#557" class="Generalizable">B</a> <a id="559" href="Effect.Functor.html#559" class="Generalizable">X</a> <a id="561" href="Effect.Functor.html#561" class="Generalizable">Y</a> <a id="563" class="Symbol">:</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Effect.Functor.html#535" class="Generalizable">ℓ</a>

<a id="572" class="Keyword">record</a> <a id="RawFunctor"></a><a id="579" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="590" class="Symbol">(</a><a id="591" href="Effect.Functor.html#591" class="Bound">F</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="599" href="Effect.Functor.html#535" class="Generalizable">ℓ</a> <a id="601" class="Symbol">→</a> <a id="603" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="607" href="Effect.Functor.html#537" class="Generalizable">ℓ′</a><a id="609" class="Symbol">)</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Symbol">(</a><a id="618" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="622" href="Effect.Functor.html#599" class="Bound">ℓ</a> <a id="624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="626" href="Effect.Functor.html#607" class="Bound">ℓ′</a><a id="628" class="Symbol">)</a> <a id="630" class="Keyword">where</a>
  <a id="638" class="Keyword">infixl</a> <a id="645" class="Number">4</a> <a id="647" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="653" href="Effect.Functor.html#718" class="Function Operator">_&lt;$_</a>
  <a id="660" class="Keyword">infixl</a> <a id="667" class="Number">1</a> <a id="669" href="Effect.Functor.html#767" class="Function Operator">_&lt;&amp;&gt;_</a>
  <a id="677" class="Keyword">field</a>
    <a id="RawFunctor._&lt;$&gt;_"></a><a id="687" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">(</a><a id="696" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="698" class="Symbol">→</a> <a id="700" href="Effect.Functor.html#557" class="Generalizable">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Effect.Functor.html#591" class="Bound">F</a> <a id="707" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="709" class="Symbol">→</a> <a id="711" href="Effect.Functor.html#591" class="Bound">F</a> <a id="713" href="Effect.Functor.html#557" class="Generalizable">B</a>

  <a id="RawFunctor._&lt;$_"></a><a id="718" href="Effect.Functor.html#718" class="Function Operator">_&lt;$_</a> <a id="723" class="Symbol">:</a> <a id="725" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="727" class="Symbol">→</a> <a id="729" href="Effect.Functor.html#591" class="Bound">F</a> <a id="731" href="Effect.Functor.html#557" class="Generalizable">B</a> <a id="733" class="Symbol">→</a> <a id="735" href="Effect.Functor.html#591" class="Bound">F</a> <a id="737" href="Effect.Functor.html#555" class="Generalizable">A</a>
  <a id="741" href="Effect.Functor.html#741" class="Bound">x</a> <a id="743" href="Effect.Functor.html#718" class="Function Operator">&lt;$</a> <a id="746" href="Effect.Functor.html#746" class="Bound">y</a> <a id="748" class="Symbol">=</a> <a id="750" href="Function.Base.html#725" class="Function">const</a> <a id="756" href="Effect.Functor.html#741" class="Bound">x</a> <a id="758" href="Effect.Functor.html#687" class="Field Operator">&lt;$&gt;</a> <a id="762" href="Effect.Functor.html#746" class="Bound">y</a>

  <a id="RawFunctor._&lt;&amp;&gt;_"></a><a id="767" href="Effect.Functor.html#767" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="773" class="Symbol">:</a> <a id="775" href="Effect.Functor.html#591" class="Bound">F</a> <a id="777" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="779" class="Symbol">→</a> <a id="781" class="Symbol">(</a><a id="782" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Effect.Functor.html#557" class="Generalizable">B</a><a id="787" class="Symbol">)</a> <a id="789" class="Symbol">→</a> <a id="791" href="Effect.Functor.html#591" class="Bound">F</a> <a id="793" href="Effect.Functor.html#557" class="Generalizable">B</a>
  <a id="797" href="Effect.Functor.html#767" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="803" class="Symbol">=</a> <a id="805" href="Function.Base.html#1638" class="Function">flip</a> <a id="810" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a>

  <a id="RawFunctor.ignore"></a><a id="819" href="Effect.Functor.html#819" class="Function">ignore</a> <a id="826" class="Symbol">:</a> <a id="828" href="Effect.Functor.html#591" class="Bound">F</a> <a id="830" href="Effect.Functor.html#555" class="Generalizable">A</a> <a id="832" class="Symbol">→</a> <a id="834" href="Effect.Functor.html#591" class="Bound">F</a> <a id="836" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="840" href="Effect.Functor.html#819" class="Function">ignore</a> <a id="847" class="Symbol">=</a> <a id="849" class="Symbol">_</a> <a id="851" href="Effect.Functor.html#718" class="Function Operator">&lt;$_</a>

<a id="856" class="Comment">-- A functor morphism from F₁ to F₂ is an operation op such that</a>
<a id="921" class="Comment">-- op (F₁ f x) ≡ F₂ f (op x)</a>

<a id="951" class="Keyword">record</a> <a id="Morphism"></a><a id="958" href="Effect.Functor.html#958" class="Record">Morphism</a> <a id="967" class="Symbol">{</a><a id="968" href="Effect.Functor.html#968" class="Bound">F₁</a> <a id="971" class="Symbol">:</a> <a id="973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="977" href="Effect.Functor.html#535" class="Generalizable">ℓ</a> <a id="979" class="Symbol">→</a> <a id="981" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="985" href="Effect.Functor.html#537" class="Generalizable">ℓ′</a><a id="987" class="Symbol">}</a> <a id="989" class="Symbol">{</a><a id="990" href="Effect.Functor.html#990" class="Bound">F₂</a> <a id="993" class="Symbol">:</a> <a id="995" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="999" href="Effect.Functor.html#535" class="Generalizable">ℓ</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1007" href="Effect.Functor.html#540" class="Generalizable">ℓ″</a><a id="1009" class="Symbol">}</a>
                <a id="1027" class="Symbol">(</a><a id="1028" href="Effect.Functor.html#1028" class="Bound">fun₁</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="1046" href="Effect.Functor.html#968" class="Bound">F₁</a><a id="1048" class="Symbol">)</a>
                <a id="1066" class="Symbol">(</a><a id="1067" href="Effect.Functor.html#1067" class="Bound">fun₂</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Effect.Functor.html#579" class="Record">RawFunctor</a> <a id="1085" href="Effect.Functor.html#990" class="Bound">F₂</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1100" href="Effect.Functor.html#977" class="Bound">ℓ</a> <a id="1102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1104" href="Effect.Functor.html#985" class="Bound">ℓ′</a> <a id="1107" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1109" href="Effect.Functor.html#1007" class="Bound">ℓ″</a><a id="1111" class="Symbol">)</a> <a id="1113" class="Keyword">where</a>
  <a id="1121" class="Keyword">open</a> <a id="1126" href="Effect.Functor.html#579" class="Module">RawFunctor</a>
  <a id="1139" class="Keyword">field</a>
    <a id="Morphism.op"></a><a id="1149" href="Effect.Functor.html#1149" class="Field">op</a>     <a id="1156" class="Symbol">:</a> <a id="1158" href="Effect.Functor.html#968" class="Bound">F₁</a> <a id="1161" href="Effect.Functor.html#559" class="Generalizable">X</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="Effect.Functor.html#990" class="Bound">F₂</a> <a id="1168" href="Effect.Functor.html#559" class="Generalizable">X</a>
    <a id="Morphism.op-&lt;$&gt;"></a><a id="1174" href="Effect.Functor.html#1174" class="Field">op-&lt;$&gt;</a> <a id="1181" class="Symbol">:</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Effect.Functor.html#1184" class="Bound">f</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Effect.Functor.html#559" class="Generalizable">X</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Effect.Functor.html#561" class="Generalizable">Y</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Effect.Functor.html#1196" class="Bound">x</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Effect.Functor.html#968" class="Bound">F₁</a> <a id="1203" href="Effect.Functor.html#559" class="Generalizable">X</a><a id="1204" class="Symbol">)</a> <a id="1206" class="Symbol">→</a>
             <a id="1221" href="Effect.Functor.html#1149" class="Field">op</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Effect.Functor.html#1028" class="Bound">fun₁</a> <a id="1230" class="Symbol">.</a><a id="1231" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="1237" href="Effect.Functor.html#1184" class="Bound">f</a> <a id="1239" href="Effect.Functor.html#1196" class="Bound">x</a><a id="1240" class="Symbol">)</a> <a id="1242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1244" href="Effect.Functor.html#1067" class="Bound">fun₂</a> <a id="1249" class="Symbol">.</a><a id="1250" href="Effect.Functor.html#687" class="Field Operator">_&lt;$&gt;_</a> <a id="1256" href="Effect.Functor.html#1184" class="Bound">f</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Effect.Functor.html#1149" class="Field">op</a> <a id="1262" href="Effect.Functor.html#1196" class="Bound">x</a><a id="1263" class="Symbol">)</a>
</pre></body></html>

==> anc/Effect.Monad.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Effect.Monad</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Monads</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Comment">-- Note that currently the monad laws are not included here.</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Bool.Base.html#941" class="Function">not</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="429" class="Symbol">)</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Effect.Choice.html" class="Module">Effect.Choice</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Effect.Empty.html" class="Module">Effect.Empty</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Function.Base.html" class="Module">Function.Base</a> <a id="540" class="Keyword">using</a> <a id="546" class="Symbol">(</a><a id="547" href="Function.Base.html#704" class="Function">id</a><a id="549" class="Symbol">;</a> <a id="551" href="Function.Base.html#1638" class="Function">flip</a><a id="555" class="Symbol">;</a> <a id="557" href="Function.Base.html#3839" class="Function Operator">_$′_</a><a id="561" class="Symbol">;</a> <a id="563" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Level.html" class="Module">Level</a> <a id="587" class="Keyword">using</a> <a id="593" class="Symbol">(</a><a id="594" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="599" class="Symbol">;</a> <a id="601" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="604" class="Symbol">;</a> <a id="606" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">private</a>
  <a id="622" class="Keyword">variable</a>
    <a id="635" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="637" href="Effect.Monad.html#637" class="Generalizable">g</a> <a id="639" href="Effect.Monad.html#639" class="Generalizable">g₁</a> <a id="642" href="Effect.Monad.html#642" class="Generalizable">g₂</a> <a id="645" class="Symbol">:</a> <a id="647" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="657" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="659" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="661" href="Effect.Monad.html#661" class="Generalizable">C</a> <a id="663" class="Symbol">:</a> <a id="665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="669" href="Effect.Monad.html#635" class="Generalizable">f</a>

<a id="672" class="Comment">------------------------------------------------------------------------</a>
<a id="745" class="Comment">-- The type of raw monads</a>

<a id="772" class="Keyword">record</a> <a id="RawMonad"></a><a id="779" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="788" class="Symbol">(</a><a id="789" href="Effect.Monad.html#789" class="Bound">F</a> <a id="791" class="Symbol">:</a> <a id="793" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="797" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="799" class="Symbol">→</a> <a id="801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="805" href="Effect.Monad.html#637" class="Generalizable">g</a><a id="806" class="Symbol">)</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="814" class="Symbol">(</a><a id="815" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="819" href="Effect.Monad.html#797" class="Bound">f</a> <a id="821" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="823" href="Effect.Monad.html#805" class="Bound">g</a><a id="824" class="Symbol">)</a> <a id="826" class="Keyword">where</a>
  <a id="834" class="Keyword">infixl</a> <a id="841" class="Number">1</a> <a id="843" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=_</a> <a id="849" href="Effect.Monad.html#1011" class="Function Operator">_&gt;&gt;_</a> <a id="854" href="Effect.Monad.html#1170" class="Function Operator">_&gt;=&gt;_</a>
  <a id="862" class="Keyword">infixr</a> <a id="869" class="Number">1</a> <a id="871" href="Effect.Monad.html#1051" class="Function Operator">_=&lt;&lt;_</a> <a id="877" href="Effect.Monad.html#1247" class="Function Operator">_&lt;=&lt;_</a>
  <a id="885" class="Keyword">field</a>
    <a id="RawMonad.rawApplicative"></a><a id="895" href="Effect.Monad.html#895" class="Field">rawApplicative</a> <a id="910" class="Symbol">:</a> <a id="912" href="Effect.Applicative.html#984" class="Record">RawApplicative</a> <a id="927" href="Effect.Monad.html#789" class="Bound">F</a>
    <a id="RawMonad._&gt;&gt;=_"></a><a id="933" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=_</a> <a id="939" class="Symbol">:</a> <a id="941" href="Effect.Monad.html#789" class="Bound">F</a> <a id="943" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="945" class="Symbol">→</a> <a id="947" class="Symbol">(</a><a id="948" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="950" class="Symbol">→</a> <a id="952" href="Effect.Monad.html#789" class="Bound">F</a> <a id="954" href="Effect.Monad.html#659" class="Generalizable">B</a><a id="955" class="Symbol">)</a> <a id="957" class="Symbol">→</a> <a id="959" href="Effect.Monad.html#789" class="Bound">F</a> <a id="961" href="Effect.Monad.html#659" class="Generalizable">B</a>

  <a id="966" class="Keyword">open</a> <a id="971" href="Effect.Applicative.html#984" class="Module">RawApplicative</a> <a id="986" href="Effect.Monad.html#895" class="Field">rawApplicative</a> <a id="1001" class="Keyword">public</a>

  <a id="RawMonad._&gt;&gt;_"></a><a id="1011" href="Effect.Monad.html#1011" class="Function Operator">_&gt;&gt;_</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1020" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1022" class="Symbol">→</a> <a id="1024" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1026" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1032" href="Effect.Monad.html#659" class="Generalizable">B</a>
  <a id="1036" href="Effect.Monad.html#1011" class="Function Operator">_&gt;&gt;_</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Effect.Applicative.html#1296" class="Function Operator">_*&gt;_</a>

  <a id="RawMonad._=&lt;&lt;_"></a><a id="1051" href="Effect.Monad.html#1051" class="Function Operator">_=&lt;&lt;_</a> <a id="1057" class="Symbol">:</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1066" href="Effect.Monad.html#659" class="Generalizable">B</a><a id="1067" class="Symbol">)</a> <a id="1069" class="Symbol">→</a> <a id="1071" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1073" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1079" href="Effect.Monad.html#659" class="Generalizable">B</a>
  <a id="1083" href="Effect.Monad.html#1051" class="Function Operator">_=&lt;&lt;_</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Function.Base.html#1638" class="Function">flip</a> <a id="1096" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=_</a>

  <a id="RawMonad.Kleisli"></a><a id="1105" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1119" href="Effect.Monad.html#797" class="Bound">f</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1127" href="Effect.Monad.html#797" class="Bound">f</a> <a id="1129" class="Symbol">→</a> <a id="1131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Effect.Monad.html#797" class="Bound">f</a> <a id="1138" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1140" href="Effect.Monad.html#805" class="Bound">g</a><a id="1141" class="Symbol">)</a>
  <a id="1145" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1153" href="Effect.Monad.html#1153" class="Bound">A</a> <a id="1155" href="Effect.Monad.html#1155" class="Bound">B</a> <a id="1157" class="Symbol">=</a> <a id="1159" href="Effect.Monad.html#1153" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1165" href="Effect.Monad.html#1155" class="Bound">B</a>

  <a id="RawMonad._&gt;=&gt;_"></a><a id="1170" href="Effect.Monad.html#1170" class="Function Operator">_&gt;=&gt;_</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1186" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1188" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1200" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="1202" href="Effect.Monad.html#661" class="Generalizable">C</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1214" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1216" href="Effect.Monad.html#661" class="Generalizable">C</a>
  <a id="1220" class="Symbol">(</a><a id="1221" href="Effect.Monad.html#1221" class="Bound">f</a> <a id="1223" href="Effect.Monad.html#1170" class="Function Operator">&gt;=&gt;</a> <a id="1227" href="Effect.Monad.html#1227" class="Bound">g</a><a id="1228" class="Symbol">)</a> <a id="1230" href="Effect.Monad.html#1230" class="Bound">a</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="Effect.Monad.html#1221" class="Bound">f</a> <a id="1236" href="Effect.Monad.html#1230" class="Bound">a</a> <a id="1238" href="Effect.Monad.html#933" class="Field Operator">&gt;&gt;=</a> <a id="1242" href="Effect.Monad.html#1227" class="Bound">g</a>

  <a id="RawMonad._&lt;=&lt;_"></a><a id="1247" href="Effect.Monad.html#1247" class="Function Operator">_&lt;=&lt;_</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1263" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="1265" href="Effect.Monad.html#661" class="Generalizable">C</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1277" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1279" href="Effect.Monad.html#659" class="Generalizable">B</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Effect.Monad.html#1105" class="Function">Kleisli</a> <a id="1291" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="1293" href="Effect.Monad.html#661" class="Generalizable">C</a>
  <a id="1297" href="Effect.Monad.html#1247" class="Function Operator">_&lt;=&lt;_</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Function.Base.html#1638" class="Function">flip</a> <a id="1310" href="Effect.Monad.html#1170" class="Function Operator">_&gt;=&gt;_</a>

  <a id="RawMonad.when"></a><a id="1319" href="Effect.Monad.html#1319" class="Function">when</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1335" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1341" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="1345" href="Effect.Monad.html#1319" class="Function">when</a> <a id="1350" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1355" href="Effect.Monad.html#1355" class="Bound">m</a> <a id="1357" class="Symbol">=</a> <a id="1359" href="Effect.Monad.html#1355" class="Bound">m</a>
  <a id="1363" href="Effect.Monad.html#1319" class="Function">when</a> <a id="1368" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1374" href="Effect.Monad.html#1374" class="Bound">m</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Effect.Applicative.html#1152" class="Function">pure</a> <a id="1383" class="Symbol">_</a>

  <a id="RawMonad.unless"></a><a id="1388" href="Effect.Monad.html#1388" class="Function">unless</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1406" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Effect.Monad.html#789" class="Bound">F</a> <a id="1412" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
  <a id="1416" href="Effect.Monad.html#1388" class="Function">unless</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Effect.Monad.html#1319" class="Function">when</a> <a id="1430" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="1433" href="Data.Bool.Base.html#941" class="Function">not</a>

<a id="1438" class="Comment">-- When level g=f, a join/μ operator is definable</a>

<a id="1489" class="Keyword">module</a> <a id="Join"></a><a id="1496" href="Effect.Monad.html#1496" class="Module">Join</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Effect.Monad.html#1502" class="Bound">F</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1510" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1518" href="Effect.Monad.html#635" class="Generalizable">f</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Effect.Monad.html#1522" class="Bound">M</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="1535" href="Effect.Monad.html#1502" class="Bound">F</a><a id="1536" class="Symbol">)</a> <a id="1538" class="Keyword">where</a>
  <a id="1546" class="Keyword">open</a> <a id="1551" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="1560" href="Effect.Monad.html#1522" class="Bound">M</a>

  <a id="Join.join"></a><a id="1565" href="Effect.Monad.html#1565" class="Function">join</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Effect.Monad.html#1502" class="Bound">F</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Effect.Monad.html#1502" class="Bound">F</a> <a id="1577" href="Effect.Monad.html#657" class="Generalizable">A</a><a id="1578" class="Symbol">)</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Effect.Monad.html#1502" class="Bound">F</a> <a id="1584" href="Effect.Monad.html#657" class="Generalizable">A</a>
  <a id="1588" href="Effect.Monad.html#1565" class="Function">join</a> <a id="1593" class="Symbol">=</a> <a id="1595" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=</a> <a id="1600" href="Function.Base.html#704" class="Function">id</a>

<a id="1604" class="Comment">-- Smart constructor</a>

<a id="1626" class="Keyword">module</a> <a id="1633" href="Effect.Monad.html#1633" class="Module">_</a> <a id="1635" class="Keyword">where</a>

  <a id="1644" class="Keyword">open</a> <a id="1649" href="Effect.Monad.html#779" class="Module">RawMonad</a>
  <a id="1660" class="Keyword">open</a> <a id="1665" href="Effect.Applicative.html#984" class="Module">RawApplicative</a>

  <a id="1683" href="Effect.Monad.html#1683" class="Function">mkRawMonad</a> <a id="1694" class="Symbol">:</a>
    <a id="1700" class="Symbol">(</a><a id="1701" href="Effect.Monad.html#1701" class="Bound">F</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1709" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1717" href="Effect.Monad.html#635" class="Generalizable">f</a><a id="1718" class="Symbol">)</a> <a id="1720" class="Symbol">→</a>
    <a id="1726" class="Symbol">(</a><a id="1727" href="Effect.Monad.html#1727" class="Bound">pure</a> <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">∀</a> <a id="1736" class="Symbol">{</a><a id="1737" href="Effect.Monad.html#1737" class="Bound">A</a><a id="1738" class="Symbol">}</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Effect.Monad.html#1737" class="Bound">A</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Effect.Monad.html#1701" class="Bound">F</a> <a id="1748" href="Effect.Monad.html#1737" class="Bound">A</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">→</a>
    <a id="1757" class="Symbol">(</a><a id="1758" href="Effect.Monad.html#1758" class="Bound">bind</a> <a id="1763" class="Symbol">:</a> <a id="1765" class="Symbol">∀</a> <a id="1767" class="Symbol">{</a><a id="1768" href="Effect.Monad.html#1768" class="Bound">A</a> <a id="1770" href="Effect.Monad.html#1770" class="Bound">B</a><a id="1771" class="Symbol">}</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Effect.Monad.html#1701" class="Bound">F</a> <a id="1777" href="Effect.Monad.html#1768" class="Bound">A</a> <a id="1779" class="Symbol">→</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Effect.Monad.html#1768" class="Bound">A</a> <a id="1784" class="Symbol">→</a> <a id="1786" href="Effect.Monad.html#1701" class="Bound">F</a> <a id="1788" href="Effect.Monad.html#1770" class="Bound">B</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">→</a> <a id="1793" href="Effect.Monad.html#1701" class="Bound">F</a> <a id="1795" href="Effect.Monad.html#1770" class="Bound">B</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">→</a>
    <a id="1804" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="1813" href="Effect.Monad.html#1701" class="Bound">F</a>
  <a id="1817" href="Effect.Monad.html#1683" class="Function">mkRawMonad</a> <a id="1828" href="Effect.Monad.html#1828" class="Bound">F</a> <a id="1830" href="Effect.Monad.html#1830" class="Bound">pure</a> <a id="1835" href="Effect.Monad.html#1835" class="Bound Operator">_&gt;&gt;=_</a> <a id="1841" class="Symbol">.</a><a id="1842" href="Effect.Monad.html#895" class="Field">rawApplicative</a> <a id="1857" class="Symbol">=</a>
    <a id="1863" href="Effect.Applicative.html#1858" class="Function">mkRawApplicative</a> <a id="1880" class="Symbol">_</a> <a id="1882" href="Effect.Monad.html#1830" class="Bound">pure</a> <a id="1887" href="Function.Base.html#3839" class="Function Operator">$′</a> <a id="1890" class="Symbol">λ</a> <a id="1892" href="Effect.Monad.html#1892" class="Bound">mf</a> <a id="1895" href="Effect.Monad.html#1895" class="Bound">mx</a> <a id="1898" class="Symbol">→</a> <a id="1900" class="Keyword">do</a>
      <a id="1909" href="Effect.Monad.html#1909" class="Bound">f</a> <a id="1911" href="Effect.Monad.html#1835" class="Bound Operator">←</a> <a id="1913" href="Effect.Monad.html#1892" class="Bound">mf</a>
      <a id="1922" href="Effect.Monad.html#1922" class="Bound">x</a> <a id="1924" href="Effect.Monad.html#1835" class="Bound Operator">←</a> <a id="1926" href="Effect.Monad.html#1895" class="Bound">mx</a>
      <a id="1935" href="Effect.Monad.html#1830" class="Bound">pure</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Effect.Monad.html#1909" class="Bound">f</a> <a id="1943" href="Effect.Monad.html#1922" class="Bound">x</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="Effect.Monad.html#1683" class="Function">mkRawMonad</a> <a id="1959" href="Effect.Monad.html#1959" class="Bound">F</a> <a id="1961" href="Effect.Monad.html#1961" class="Bound">pure</a> <a id="1966" href="Effect.Monad.html#1966" class="Bound Operator">_&gt;&gt;=_</a> <a id="1972" class="Symbol">.</a><a id="1973" href="Effect.Monad.html#933" class="Field Operator">_&gt;&gt;=_</a> <a id="1979" class="Symbol">=</a> <a id="1981" href="Effect.Monad.html#1966" class="Bound Operator">_&gt;&gt;=_</a>

<a id="1988" class="Comment">------------------------------------------------------------------------</a>
<a id="2061" class="Comment">-- The type of raw monads with a zero</a>

<a id="2100" class="Keyword">record</a> <a id="RawMonadZero"></a><a id="2107" href="Effect.Monad.html#2107" class="Record">RawMonadZero</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Effect.Monad.html#2121" class="Bound">F</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2129" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="2131" class="Symbol">→</a> <a id="2133" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2137" href="Effect.Monad.html#637" class="Generalizable">g</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2151" href="Effect.Monad.html#2129" class="Bound">f</a> <a id="2153" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2155" href="Effect.Monad.html#2137" class="Bound">g</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Keyword">where</a>
  <a id="2166" class="Keyword">field</a>
    <a id="RawMonadZero.rawMonad"></a><a id="2176" href="Effect.Monad.html#2176" class="Field">rawMonad</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="2196" href="Effect.Monad.html#2121" class="Bound">F</a>
    <a id="RawMonadZero.rawEmpty"></a><a id="2202" href="Effect.Monad.html#2202" class="Field">rawEmpty</a> <a id="2211" class="Symbol">:</a> <a id="2213" href="Effect.Empty.html#384" class="Record">RawEmpty</a> <a id="2222" href="Effect.Monad.html#2121" class="Bound">F</a>

  <a id="2227" class="Keyword">open</a> <a id="2232" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="2241" href="Effect.Monad.html#2176" class="Field">rawMonad</a> <a id="2250" class="Keyword">public</a>
  <a id="2259" class="Keyword">open</a> <a id="2264" href="Effect.Empty.html#384" class="Module">RawEmpty</a> <a id="2273" href="Effect.Monad.html#2202" class="Field">rawEmpty</a> <a id="2282" class="Keyword">public</a>

  <a id="RawMonadZero.rawApplicativeZero"></a><a id="2292" href="Effect.Monad.html#2292" class="Function">rawApplicativeZero</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Effect.Applicative.html#2276" class="Record">RawApplicativeZero</a> <a id="2332" href="Effect.Monad.html#2121" class="Bound">F</a>
  <a id="2336" href="Effect.Monad.html#2292" class="Function">rawApplicativeZero</a> <a id="2355" class="Symbol">=</a> <a id="2357" class="Keyword">record</a>
    <a id="2368" class="Symbol">{</a> <a id="2370" href="Effect.Applicative.html#2351" class="Field">rawApplicative</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="Effect.Monad.html#895" class="Function">rawApplicative</a>
    <a id="2406" class="Symbol">;</a> <a id="2408" href="Effect.Applicative.html#2389" class="Field">rawEmpty</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Effect.Monad.html#2202" class="Field">rawEmpty</a>
    <a id="2432" class="Symbol">}</a>

<a id="2435" class="Comment">------------------------------------------------------------------------</a>
<a id="2508" class="Comment">-- The type of raw monadplus</a>

<a id="2538" class="Keyword">record</a> <a id="RawMonadPlus"></a><a id="2545" href="Effect.Monad.html#2545" class="Record">RawMonadPlus</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Effect.Monad.html#2559" class="Bound">F</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2567" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2575" href="Effect.Monad.html#637" class="Generalizable">g</a><a id="2576" class="Symbol">)</a> <a id="2578" class="Symbol">:</a> <a id="2580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2584" class="Symbol">(</a><a id="2585" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2589" href="Effect.Monad.html#2567" class="Bound">f</a> <a id="2591" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2593" href="Effect.Monad.html#2575" class="Bound">g</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Keyword">where</a>
  <a id="2604" class="Keyword">field</a>
    <a id="RawMonadPlus.rawMonadZero"></a><a id="2614" href="Effect.Monad.html#2614" class="Field">rawMonadZero</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Effect.Monad.html#2107" class="Record">RawMonadZero</a> <a id="2642" href="Effect.Monad.html#2559" class="Bound">F</a>
    <a id="RawMonadPlus.rawChoice"></a><a id="2648" href="Effect.Monad.html#2648" class="Field">rawChoice</a>    <a id="2661" class="Symbol">:</a> <a id="2663" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2673" href="Effect.Monad.html#2559" class="Bound">F</a>

  <a id="2678" class="Keyword">open</a> <a id="2683" href="Effect.Monad.html#2107" class="Module">RawMonadZero</a> <a id="2696" href="Effect.Monad.html#2614" class="Field">rawMonadZero</a> <a id="2709" class="Keyword">public</a>
  <a id="2718" class="Keyword">open</a> <a id="2723" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2733" href="Effect.Monad.html#2648" class="Field">rawChoice</a> <a id="2743" class="Keyword">public</a>

  <a id="RawMonadPlus.rawAlternative"></a><a id="2753" href="Effect.Monad.html#2753" class="Function">rawAlternative</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Effect.Applicative.html#2680" class="Record">RawAlternative</a> <a id="2785" href="Effect.Monad.html#2559" class="Bound">F</a>
  <a id="2789" href="Effect.Monad.html#2753" class="Function">rawAlternative</a> <a id="2804" class="Symbol">=</a> <a id="2806" class="Keyword">record</a>
    <a id="2817" class="Symbol">{</a> <a id="2819" href="Effect.Applicative.html#2751" class="Field">rawApplicativeZero</a> <a id="2838" class="Symbol">=</a> <a id="2840" href="Effect.Monad.html#2292" class="Function">rawApplicativeZero</a>
    <a id="2863" class="Symbol">;</a> <a id="2865" href="Effect.Applicative.html#2797" class="Field">rawChoice</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Effect.Monad.html#2648" class="Field">rawChoice</a>
    <a id="2891" class="Symbol">}</a>

<a id="2894" class="Comment">------------------------------------------------------------------------</a>
<a id="2967" class="Comment">-- The type of raw monad transformer</a>

<a id="3005" class="Comment">-- F has been RawMonadT&#39;d as TF</a>
<a id="3037" class="Keyword">record</a> <a id="RawMonadTd"></a><a id="3044" href="Effect.Monad.html#3044" class="Record">RawMonadTd</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Effect.Monad.html#3056" class="Bound">F</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3064" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3072" href="Effect.Monad.html#639" class="Generalizable">g₁</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Effect.Monad.html#3077" class="Bound">TF</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3086" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3094" href="Effect.Monad.html#642" class="Generalizable">g₂</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3109" href="Effect.Monad.html#3064" class="Bound">f</a> <a id="3111" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3113" href="Effect.Monad.html#3072" class="Bound">g₁</a> <a id="3116" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3118" href="Effect.Monad.html#3094" class="Bound">g₂</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Keyword">where</a>
  <a id="3130" class="Keyword">field</a>
    <a id="RawMonadTd.lift"></a><a id="3140" href="Effect.Monad.html#3140" class="Field">lift</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Effect.Monad.html#3056" class="Bound">F</a> <a id="3149" href="Effect.Monad.html#657" class="Generalizable">A</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Effect.Monad.html#3077" class="Bound">TF</a> <a id="3156" href="Effect.Monad.html#657" class="Generalizable">A</a>
    <a id="RawMonadTd.rawMonad"></a><a id="3162" href="Effect.Monad.html#3162" class="Field">rawMonad</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="3182" href="Effect.Monad.html#3077" class="Bound">TF</a>

  <a id="3188" class="Keyword">open</a> <a id="3193" href="Effect.Monad.html#779" class="Module">RawMonad</a> <a id="3202" href="Effect.Monad.html#3162" class="Field">rawMonad</a> <a id="3211" class="Keyword">public</a>

<a id="RawMonadT"></a><a id="3219" href="Effect.Monad.html#3219" class="Function">RawMonadT</a> <a id="3229" class="Symbol">:</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Effect.Monad.html#3232" class="Bound">T</a> <a id="3234" class="Symbol">:</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3241" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3249" href="Effect.Monad.html#639" class="Generalizable">g₁</a><a id="3251" class="Symbol">)</a> <a id="3253" class="Symbol">→</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3260" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3268" href="Effect.Monad.html#642" class="Generalizable">g₂</a><a id="3270" class="Symbol">))</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3279" class="Symbol">(</a><a id="3280" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3284" href="Effect.Monad.html#635" class="Generalizable">f</a> <a id="3286" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3288" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3292" href="Effect.Monad.html#639" class="Generalizable">g₁</a> <a id="3295" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3297" href="Effect.Monad.html#642" class="Generalizable">g₂</a><a id="3299" class="Symbol">)</a>
<a id="3301" href="Effect.Monad.html#3219" class="Function">RawMonadT</a> <a id="3311" href="Effect.Monad.html#3311" class="Bound">T</a> <a id="3313" class="Symbol">=</a> <a id="3315" class="Symbol">∀</a> <a id="3317" class="Symbol">{</a><a id="3318" href="Effect.Monad.html#3318" class="Bound">M</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="3332" href="Effect.Monad.html#3318" class="Bound">M</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Effect.Monad.html#3044" class="Record">RawMonadTd</a> <a id="3347" href="Effect.Monad.html#3318" class="Bound">M</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Effect.Monad.html#3311" class="Bound">T</a> <a id="3352" href="Effect.Monad.html#3318" class="Bound">M</a><a id="3353" class="Symbol">)</a>
</pre></body></html>

==> anc/F-Coalgebra-Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>F-Coalgebra-Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">;</a> <a id="115" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="126" class="Symbol">)</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="162" class="Keyword">renaming</a> <a id="171" class="Symbol">(</a><a id="172" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="177" class="Symbol">to</a> <a id="180" class="InductiveConstructor">≡-refl</a><a id="186" class="Symbol">)</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="257" class="Symbol">;</a> <a id="259" href="Categories.Diagram.Cocone.Properties.html#940" class="Function">F-map-Cocone⇒ˡ</a><a id="273" class="Symbol">)</a>

<a id="276" class="Keyword">module</a> <a id="283" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a> <a id="303" class="Symbol">{</a><a id="304" href="F-Coalgebra-Colimit.html#304" class="Bound">o</a> <a id="306" href="F-Coalgebra-Colimit.html#306" class="Bound">ℓ</a> <a id="308" href="F-Coalgebra-Colimit.html#308" class="Bound">e</a><a id="309" class="Symbol">}</a> <a id="311" class="Symbol">{</a><a id="312" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a> <a id="314" class="Symbol">:</a> <a id="316" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="325" href="F-Coalgebra-Colimit.html#304" class="Bound">o</a> <a id="327" href="F-Coalgebra-Colimit.html#306" class="Bound">ℓ</a> <a id="329" href="F-Coalgebra-Colimit.html#308" class="Bound">e</a><a id="330" class="Symbol">}</a> <a id="332" class="Symbol">{</a><a id="333" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a> <a id="335" class="Symbol">:</a> <a id="337" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="349" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a><a id="350" class="Symbol">}</a> <a id="352" class="Keyword">where</a>

<a id="359" class="Keyword">private</a>
  <a id="369" class="Keyword">module</a> <a id="𝒞"></a><a id="376" href="F-Coalgebra-Colimit.html#376" class="Module">𝒞</a> <a id="378" class="Symbol">=</a> <a id="380" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="389" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>

<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Level.html" class="Module">Level</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Categories.Object.Initial.html#422" class="Record">IsInitial</a><a id="564" class="Symbol">)</a>

<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>

<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>

<a id="673" class="Comment">-- The forgetful functor from coalgebras to the base category:</a>
<a id="forget-Coalgebra"></a><a id="736" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="753" class="Symbol">:</a> <a id="755" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="763" class="Symbol">(</a><a id="764" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="777" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="778" class="Symbol">)</a> <a id="780" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>
<a id="782" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="799" class="Symbol">=</a>
    <a id="805" class="Keyword">let</a>
      <a id="815" class="Comment">-- open Category (F-Coalgebras F)</a>
      <a id="855" class="Keyword">open</a> <a id="860" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="869" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>
      <a id="877" class="Keyword">open</a> <a id="882" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="901" class="Keyword">open</a> <a id="906" href="Categories.Category.Core.html#1530" class="Module">Equiv</a>
    <a id="916" class="Keyword">in</a>
    <a id="923" class="Keyword">record</a>
      <a id="936" class="Symbol">{</a> <a id="938" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="941" class="Symbol">=</a> <a id="943" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a>
      <a id="963" class="Symbol">;</a> <a id="965" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="968" class="Symbol">=</a> <a id="970" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a>
      <a id="999" class="Symbol">;</a> <a id="1001" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1010" class="Symbol">=</a> <a id="1012" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
      <a id="1023" class="Symbol">;</a> <a id="1025" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
      <a id="1051" class="Symbol">;</a> <a id="1053" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="1062" class="Symbol">=</a> <a id="1064" class="Symbol">λ</a> <a id="1066" href="F-Coalgebra-Colimit.html#1066" class="Bound">equal</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="F-Coalgebra-Colimit.html#1066" class="Bound">equal</a>
      <a id="1086" class="Symbol">}</a>


<a id="1090" class="Keyword">open</a> <a id="1095" class="Keyword">import</a> <a id="1102" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="1133" class="Keyword">open</a> <a id="1138" class="Keyword">import</a> <a id="1145" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="1164" class="Keyword">using</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="1175" class="Symbol">)</a>
<a id="1177" class="Keyword">open</a> <a id="1182" class="Keyword">import</a> <a id="1189" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1216" class="Keyword">using</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="1230" class="Symbol">)</a>
<a id="1232" class="Keyword">open</a> <a id="1237" class="Keyword">import</a> <a id="1244" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>


<a id="1272" class="Comment">-- Whenever a cocone in F-Coalgebras is (co)limitting on the level of the base category,</a>
<a id="1361" class="Comment">-- it is (co)limitting in F-Coalgebras, too!</a>
<a id="F-Coalgebras-Limitting-Cocone"></a><a id="1406" href="F-Coalgebra-Colimit.html#1406" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">{</a><a id="1439" href="F-Coalgebra-Colimit.html#1439" class="Bound">o&#39;</a> <a id="1442" href="F-Coalgebra-Colimit.html#1442" class="Bound">ℓ&#39;</a> <a id="1445" href="F-Coalgebra-Colimit.html#1445" class="Bound">e&#39;</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">→</a> <a id="1459" class="Symbol">{</a><a id="1460" href="F-Coalgebra-Colimit.html#1460" class="Bound">D</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1473" href="F-Coalgebra-Colimit.html#1439" class="Bound">o&#39;</a> <a id="1476" href="F-Coalgebra-Colimit.html#1442" class="Bound">ℓ&#39;</a> <a id="1479" href="F-Coalgebra-Colimit.html#1445" class="Bound">e&#39;</a><a id="1481" class="Symbol">}</a>
  <a id="1485" class="Symbol">→</a> <a id="1487" class="Symbol">(</a><a id="1488" href="F-Coalgebra-Colimit.html#1488" class="Bound">J</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1500" href="F-Coalgebra-Colimit.html#1460" class="Bound">D</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1516" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="1517" class="Symbol">))</a>
  <a id="1522" class="Symbol">→</a> <a id="1524" class="Symbol">(</a><a id="1525" href="F-Coalgebra-Colimit.html#1525" class="Bound">K</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1536" href="F-Coalgebra-Colimit.html#1488" class="Bound">J</a><a id="1537" class="Symbol">)</a>
  <a id="1541" class="Symbol">→</a> <a id="1543" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1570" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1587" href="F-Coalgebra-Colimit.html#1525" class="Bound">K</a><a id="1588" class="Symbol">)</a>
  <a id="1592" class="Symbol">→</a> <a id="1594" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="1606" href="F-Coalgebra-Colimit.html#1525" class="Bound">K</a>
<a id="1608" href="F-Coalgebra-Colimit.html#1406" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="1638" class="Symbol">{</a><a id="1639" href="F-Coalgebra-Colimit.html#1639" class="Bound">o&#39;</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">{</a><a id="1644" href="F-Coalgebra-Colimit.html#1644" class="Bound">ℓ&#39;</a><a id="1646" class="Symbol">}</a> <a id="1648" class="Symbol">{</a><a id="1649" href="F-Coalgebra-Colimit.html#1649" class="Bound">e&#39;</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">{</a><a id="1654" href="F-Coalgebra-Colimit.html#1654" class="Bound">D</a><a id="1655" class="Symbol">}</a> <a id="1657" href="F-Coalgebra-Colimit.html#1657" class="Bound">J</a> <a id="1659" href="F-Coalgebra-Colimit.html#1659" class="Bound">K</a> <a id="1661" href="F-Coalgebra-Colimit.html#1661" class="Bound">UK-limitting</a> <a id="1674" class="Symbol">=</a>
  <a id="1678" class="Keyword">record</a> <a id="1685" class="Symbol">{</a>
    <a id="1691" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="1693" class="Symbol">=</a> <a id="1695" class="Symbol">λ</a> <a id="1697" class="Symbol">{</a><a id="1698" href="F-Coalgebra-Colimit.html#1698" class="Bound">competing</a><a id="1707" class="Symbol">}</a> <a id="1709" class="Symbol">→</a>
      <a id="1717" class="Keyword">record</a> <a id="1724" class="Symbol">{</a>
        <a id="1734" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="1738" class="Symbol">=</a> <a id="1740" href="F-Coalgebra-Colimit.html#2902" class="Function">coalg-initiality.h</a> <a id="1759" href="F-Coalgebra-Colimit.html#1698" class="Bound">competing</a> <a id="1769" class="Symbol">;</a>
        <a id="1779" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="1787" class="Symbol">=</a> <a id="1789" class="Symbol">λ</a> <a id="1791" class="Symbol">{</a><a id="1792" href="F-Coalgebra-Colimit.html#1792" class="Bound">X</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">→</a>
          <a id="1807" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="1823" class="Symbol">(</a><a id="1824" href="F-Coalgebra-Colimit.html#2756" class="Function">coalg-initiality.C-cocone-morph</a> <a id="1856" href="F-Coalgebra-Colimit.html#1698" class="Bound">competing</a><a id="1865" class="Symbol">)</a>
      <a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">;</a>
    <a id="1881" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="1890" class="Symbol">=</a> <a id="1892" class="Symbol">λ</a> <a id="1894" class="Symbol">{</a><a id="1895" href="F-Coalgebra-Colimit.html#1895" class="Bound">competing</a><a id="1904" class="Symbol">}</a> <a id="1906" href="F-Coalgebra-Colimit.html#1906" class="Bound">other-mor</a> <a id="1916" class="Symbol">→</a>
      <a id="1924" href="Categories.Object.Initial.html#506" class="Field">IsInitial.!-unique</a> <a id="1943" href="F-Coalgebra-Colimit.html#1661" class="Bound">UK-limitting</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Categories.Diagram.Cocone.Properties.html#940" class="Function">F-map-Cocone⇒ˡ</a> <a id="1972" href="F-Coalgebra-Colimit.html#2030" class="Function">U</a> <a id="1974" href="F-Coalgebra-Colimit.html#1906" class="Bound">other-mor</a><a id="1983" class="Symbol">)</a>
      <a id="1991" class="Symbol">}</a>
  <a id="1995" class="Keyword">where</a>
    <a id="2005" class="Keyword">module</a> <a id="2012" href="F-Coalgebra-Colimit.html#2012" class="Module">J</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2024" href="F-Coalgebra-Colimit.html#1657" class="Bound">J</a>
    <a id="2030" href="F-Coalgebra-Colimit.html#2030" class="Function">U</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a>
    <a id="2055" href="F-Coalgebra-Colimit.html#2055" class="Function">UK</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="2074" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="2091" href="F-Coalgebra-Colimit.html#1659" class="Bound">K</a>
    <a id="2097" class="Keyword">module</a> <a id="2104" href="F-Coalgebra-Colimit.html#2104" class="Module">UK</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2116" href="F-Coalgebra-Colimit.html#2055" class="Function">UK</a>
    <a id="2123" class="Keyword">module</a> <a id="2130" href="F-Coalgebra-Colimit.html#2130" class="Module">K</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2141" href="F-Coalgebra-Colimit.html#1659" class="Bound">K</a>

    <a id="2148" href="F-Coalgebra-Colimit.html#2148" class="Function">k</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="2166" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a>

    <a id="2175" class="Comment">-- the colimit in 𝒞:</a>
    <a id="2200" href="F-Coalgebra-Colimit.html#2200" class="Function">colim</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2216" class="Symbol">(</a><a id="2217" href="F-Coalgebra-Colimit.html#2030" class="Function">U</a> <a id="2219" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2222" href="F-Coalgebra-Colimit.html#1657" class="Bound">J</a><a id="2223" class="Symbol">)</a>
    <a id="2229" href="F-Coalgebra-Colimit.html#2200" class="Function">colim</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="2255" href="F-Coalgebra-Colimit.html#1661" class="Bound">UK-limitting</a>
    <a id="2272" class="Keyword">module</a> <a id="2279" href="F-Coalgebra-Colimit.html#2279" class="Module">colim</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2295" href="F-Coalgebra-Colimit.html#2200" class="Function">colim</a>
    <a id="2305" class="Comment">-- we first compute the colimit in C:</a>
    <a id="2347" href="F-Coalgebra-Colimit.html#2347" class="Function">composed-diagram</a> <a id="2364" class="Symbol">=</a> <a id="2366" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="2383" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2386" href="F-Coalgebra-Colimit.html#1657" class="Bound">J</a>

    <a id="2393" class="Keyword">module</a> <a id="2400" href="F-Coalgebra-Colimit.html#2400" class="Module">coalg-initiality</a> <a id="2417" class="Symbol">(</a><a id="2418" href="F-Coalgebra-Colimit.html#2418" class="Bound">competing</a> <a id="2428" class="Symbol">:</a> <a id="2430" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2437" href="F-Coalgebra-Colimit.html#1657" class="Bound">J</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Keyword">where</a>
      <a id="2452" class="Comment">-- for any other cocone in F-Coalgebras</a>
      <a id="2498" class="Keyword">module</a> <a id="2505" href="F-Coalgebra-Colimit.html#2505" class="Module">N</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="2531" href="F-Coalgebra-Colimit.html#2418" class="Bound">competing</a><a id="2540" class="Symbol">)</a>
      <a id="2548" class="Keyword">module</a> <a id="2555" href="F-Coalgebra-Colimit.html#2555" class="Module">competing</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2574" href="F-Coalgebra-Colimit.html#2418" class="Bound">competing</a>
      <a id="2590" class="Comment">-- send the cocone down to C:</a>
      <a id="2626" href="F-Coalgebra-Colimit.html#2626" class="Function">C-cocone</a> <a id="2635" class="Symbol">:</a> <a id="2637" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="2644" href="F-Coalgebra-Colimit.html#2347" class="Function">composed-diagram</a>
      <a id="2667" href="F-Coalgebra-Colimit.html#2626" class="Function">C-cocone</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="2692" href="F-Coalgebra-Colimit.html#2030" class="Function">U</a> <a id="2694" href="F-Coalgebra-Colimit.html#2418" class="Bound">competing</a>

      <a id="2711" class="Comment">-- this induces a cocone morphism in 𝒞</a>
      <a id="2756" href="F-Coalgebra-Colimit.html#2756" class="Function">C-cocone-morph</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="2781" class="Symbol">_</a> <a id="2783" href="F-Coalgebra-Colimit.html#2055" class="Function">UK</a> <a id="2786" href="F-Coalgebra-Colimit.html#2626" class="Function">C-cocone</a>
      <a id="2801" href="F-Coalgebra-Colimit.html#2756" class="Function">C-cocone-morph</a> <a id="2816" class="Symbol">=</a> <a id="2818" href="Categories.Object.Initial.html#478" class="Field">IsInitial.!</a> <a id="2830" href="F-Coalgebra-Colimit.html#1661" class="Bound">UK-limitting</a>
      <a id="2849" class="Comment">-- which gives rise to the coalgebra morphism:</a>
      <a id="2902" href="F-Coalgebra-Colimit.html#2902" class="Function">h</a> <a id="2904" class="Symbol">:</a> <a id="2906" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="2927" href="Categories.Diagram.Cocone.html#588" class="Function">K.N</a> <a id="2931" href="Categories.Diagram.Cocone.html#588" class="Field">competing.N</a>
      <a id="2949" href="F-Coalgebra-Colimit.html#2902" class="Function">h</a> <a id="2951" class="Symbol">=</a>
        <a id="2961" class="Keyword">let</a>
          <a id="2975" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="2977" class="Symbol">=</a> <a id="2979" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="2991" href="F-Coalgebra-Colimit.html#2756" class="Function">C-cocone-morph</a>
          <a id="3016" class="Keyword">open</a> <a id="3021" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="3030" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>
          <a id="3042" class="Keyword">open</a> <a id="3047" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="3055" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a>
          <a id="3067" class="Keyword">open</a> <a id="3072" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
        <a id="3093" class="Keyword">in</a>
        <a id="3104" class="Keyword">record</a> <a id="3111" class="Symbol">{</a>
        <a id="3121" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3127" class="Symbol">;</a>
        <a id="3137" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Colimit-Lemmas.html#5269" class="Function">colimit-is-jointly-epic</a> <a id="3172" href="F-Coalgebra-Colimit.html#2200" class="Function">colim</a> <a id="3178" class="Symbol">λ</a> <a id="3180" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a> <a id="3182" class="Symbol">→</a>
            <a id="3196" class="Keyword">let</a>
              <a id="3214" class="Keyword">module</a> <a id="3221" href="F-Coalgebra-Colimit.html#3221" class="Module">X</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="3242" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3243" class="Symbol">)</a>
            <a id="3257" class="Keyword">in</a>
            <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="3292" class="Symbol">(</a><a id="3293" href="Categories.Functor.Coalgebra.html#585" class="Function">N.α</a> <a id="3297" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3299" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a><a id="3300" class="Symbol">)</a> <a id="3302" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3304" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3315" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a>     <a id="3321" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3324" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3330" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="3346" href="Categories.Functor.Coalgebra.html#585" class="Function">N.α</a> <a id="3350" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3352" class="Symbol">(</a><a id="3353" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3355" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3357" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3368" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3369" class="Symbol">)</a>     <a id="3375" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3378" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3386" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="3402" href="F-Coalgebra-Colimit.html#2756" class="Function">C-cocone-morph</a> <a id="3417" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="3433" href="Categories.Functor.Coalgebra.html#585" class="Function">N.α</a> <a id="3437" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3439" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="3448" href="F-Coalgebra-Colimit.html#2626" class="Function">C-cocone</a> <a id="3457" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a>    <a id="3462" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3465" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="3495" class="Symbol">(</a><a id="3496" href="Categories.Diagram.Cocone.html#425" class="Function">competing.ψ</a> <a id="3508" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3509" class="Symbol">)</a> <a id="3511" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="3527" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="3540" href="F-Coalgebra-Colimit.html#2626" class="Function">C-cocone</a> <a id="3549" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3550" class="Symbol">)</a> <a id="3552" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3554" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a>  <a id="3559" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3563" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="3589" href="F-Coalgebra-Colimit.html#2756" class="Function">C-cocone-morph</a><a id="3603" class="Symbol">)</a> <a id="3605" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3613" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="3629" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3632" class="Symbol">(</a><a id="3633" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3635" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3637" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3648" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3649" class="Symbol">)</a> <a id="3651" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3653" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="3657" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3660" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="3673" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3681" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="3697" class="Symbol">(</a><a id="3698" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3701" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3703" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3705" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3720" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3721" class="Symbol">))</a> <a id="3724" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3726" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="3730" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3733" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3739" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="3755" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3758" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3760" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3778" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3779" class="Symbol">)</a> <a id="3781" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3783" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a><a id="3786" class="Symbol">)</a> <a id="3788" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3792" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3800" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="3835" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="3854" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3857" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3859" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3861" class="Symbol">(</a><a id="3862" href="F-Coalgebra-Colimit.html#2148" class="Function">k</a> <a id="3864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3866" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3877" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3884" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3890" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="3906" class="Symbol">(</a><a id="3907" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="3910" href="F-Coalgebra-Colimit.html#2975" class="Bound">h</a> <a id="3912" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3914" href="F-Coalgebra-Colimit.html#2148" class="Function">k</a><a id="3915" class="Symbol">)</a> <a id="3917" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3919" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3930" href="F-Coalgebra-Colimit.html#3180" class="Bound">X</a>
            <a id="3944" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3954" class="Symbol">}</a>

<a id="F-Coalgebras-Lift-Cocone"></a><a id="3957" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="3982" class="Symbol">:</a> <a id="3984" class="Symbol">{</a><a id="3985" href="F-Coalgebra-Colimit.html#3985" class="Bound">o&#39;</a> <a id="3988" href="F-Coalgebra-Colimit.html#3988" class="Bound">ℓ&#39;</a> <a id="3991" href="F-Coalgebra-Colimit.html#3991" class="Bound">e&#39;</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">→</a> <a id="4005" class="Symbol">{</a><a id="4006" href="F-Coalgebra-Colimit.html#4006" class="Bound">D</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="4019" href="F-Coalgebra-Colimit.html#3985" class="Bound">o&#39;</a> <a id="4022" href="F-Coalgebra-Colimit.html#3988" class="Bound">ℓ&#39;</a> <a id="4025" href="F-Coalgebra-Colimit.html#3991" class="Bound">e&#39;</a><a id="4027" class="Symbol">}</a> <a id="4029" class="Symbol">→</a> <a id="4031" class="Symbol">(</a><a id="4032" href="F-Coalgebra-Colimit.html#4032" class="Bound">J</a> <a id="4034" class="Symbol">:</a> <a id="4036" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="4044" href="F-Coalgebra-Colimit.html#4006" class="Bound">D</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="4060" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="4061" class="Symbol">))</a>
  <a id="4066" class="Symbol">→</a> <a id="4068" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="4076" class="Symbol">(</a><a id="4077" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="4094" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4097" href="F-Coalgebra-Colimit.html#4032" class="Bound">J</a><a id="4098" class="Symbol">)</a> <a id="4100" class="Symbol">→</a> <a id="4102" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4109" href="F-Coalgebra-Colimit.html#4032" class="Bound">J</a>
<a id="4111" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="4136" href="F-Coalgebra-Colimit.html#4136" class="Bound">J</a> <a id="4138" href="F-Coalgebra-Colimit.html#4138" class="Bound">colim</a> <a id="4144" class="Symbol">=</a> <a id="4146" href="F-Coalgebra-Colimit.html#6386" class="Function">J-cocone</a>
  <a id="4157" class="Keyword">where</a>
    <a id="4167" class="Keyword">module</a> <a id="4174" href="F-Coalgebra-Colimit.html#4174" class="Module">J</a> <a id="4176" class="Symbol">=</a> <a id="4178" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4186" href="F-Coalgebra-Colimit.html#4136" class="Bound">J</a>
    <a id="4192" class="Keyword">module</a> <a id="4199" href="F-Coalgebra-Colimit.html#4199" class="Module">colim</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="4215" href="F-Coalgebra-Colimit.html#4138" class="Bound">colim</a>
    <a id="4225" class="Comment">-- Question: why does the following line work but not `K = colim.initial.⊥.N`?</a>
    <a id="4308" href="F-Coalgebra-Colimit.html#4308" class="Function">K</a> <a id="4310" class="Symbol">=</a> <a id="4312" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="4321" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a>
    <a id="4341" class="Comment">-- for the coalgebra on K, we define a cocone with tip &#39;FK:&#39;</a>
    <a id="4406" href="F-Coalgebra-Colimit.html#4406" class="Function">FK-cocone</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="4425" class="Symbol">(</a><a id="4426" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="4443" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4446" href="F-Coalgebra-Colimit.html#4136" class="Bound">J</a><a id="4447" class="Symbol">)</a>
    <a id="4453" href="F-Coalgebra-Colimit.html#4406" class="Function">FK-cocone</a> <a id="4463" class="Symbol">=</a>
      <a id="4471" class="Keyword">let</a>
        <a id="4483" class="Keyword">open</a> <a id="4488" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="4496" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a>
        <a id="4506" class="Keyword">open</a> <a id="4511" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="4520" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>
        <a id="4530" class="Keyword">open</a> <a id="4535" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="4554" class="Keyword">in</a>
      <a id="4563" class="Keyword">record</a> <a id="4570" class="Symbol">{</a> <a id="4572" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="4579" class="Symbol">=</a> <a id="4581" class="Keyword">record</a> <a id="4588" class="Symbol">{</a>
        <a id="4598" class="Comment">-- for every object X in the diagram:</a>
        <a id="4644" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="4646" class="Symbol">=</a> <a id="4648" class="Symbol">λ</a> <a id="4650" href="F-Coalgebra-Colimit.html#4650" class="Bound">A</a> <a id="4652" class="Symbol">→</a>
          <a id="4664" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="4677" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a> <a id="4693" href="F-Coalgebra-Colimit.html#4650" class="Bound">A</a><a id="4694" class="Symbol">)</a> <a id="4696" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="4719" href="F-Coalgebra-Colimit.html#4650" class="Bound">A</a><a id="4720" class="Symbol">))</a>
        <a id="4731" class="Symbol">;</a>
        <a id="4741" class="Comment">-- for every hom h in the diagram:</a>
        <a id="4784" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="4792" class="Symbol">=</a> <a id="4794" class="Symbol">λ</a> <a id="4796" class="Symbol">{</a><a id="4797" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="4798" class="Symbol">}</a> <a id="4800" class="Symbol">{</a><a id="4801" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="4803" class="Symbol">}</a> <a id="4805" href="F-Coalgebra-Colimit.html#4805" class="Bound">h</a> <a id="4807" class="Symbol">→</a>
          <a id="4819" class="Keyword">let</a>
            <a id="4835" class="Keyword">module</a> <a id="4842" href="F-Coalgebra-Colimit.html#4842" class="Module">h</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Categories.Functor.Core.html#455" class="Function">J.F₁</a> <a id="4873" href="F-Coalgebra-Colimit.html#4805" class="Bound">h</a><a id="4874" class="Symbol">)</a>
          <a id="4886" class="Keyword">in</a>
          <a id="4899" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4915" class="Symbol">(</a><a id="4916" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="4919" class="Symbol">(</a><a id="4920" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4931" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="4933" class="Symbol">)</a> <a id="4935" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4937" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="4957" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="4959" class="Symbol">))</a> <a id="4962" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4964" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>        <a id="4975" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4978" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4984" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4996" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5011" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="5013" class="Symbol">)</a> <a id="5015" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5017" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5037" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="5039" class="Symbol">)</a> <a id="5041" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5043" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>          <a id="5056" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5059" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5067" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="5078" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5090" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5105" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="5107" class="Symbol">)</a> <a id="5109" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5111" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5114" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="5118" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5120" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5140" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="5141" class="Symbol">)</a>        <a id="5150" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5153" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="5163" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5175" class="Symbol">(</a><a id="5176" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5191" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5197" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5200" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="5203" class="Symbol">)</a> <a id="5205" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5207" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5227" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="5228" class="Symbol">)</a>
          <a id="5240" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5244" href="Categories.Functor.Core.html#565" class="Function">homomorphism</a> <a id="5257" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5265" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="5277" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5292" href="F-Coalgebra-Colimit.html#4801" class="Bound">A&#39;</a> <a id="5295" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5297" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a><a id="5300" class="Symbol">)</a> <a id="5302" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5304" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5324" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="5325" class="Symbol">)</a>
          <a id="5337" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5340" href="Categories.Functor.Core.html#696" class="Function">F-resp-≈</a> <a id="5349" class="Symbol">(</a><a id="5350" href="Categories.Diagram.Colimit.html#1221" class="Function">colim.colimit-commute</a> <a id="5372" href="F-Coalgebra-Colimit.html#4805" class="Bound">h</a><a id="5373" class="Symbol">)</a> <a id="5375" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5383" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5395" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5410" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="5411" class="Symbol">)</a> <a id="5413" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5415" href="Categories.Functor.Coalgebra.html#585" class="Field">F-Coalgebra.α</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5435" href="F-Coalgebra-Colimit.html#4797" class="Bound">A</a><a id="5436" class="Symbol">)</a>
          <a id="5448" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="5458" class="Symbol">}</a>
      <a id="5466" class="Symbol">}</a>

    <a id="5473" class="Comment">-- and we then use the universal property of K to define a coalgebra on K.</a>
    <a id="5552" class="Comment">-- for that, we first use the universal property:</a>
    <a id="5606" href="F-Coalgebra-Colimit.html#5606" class="Function">cocone-morph</a> <a id="5619" class="Symbol">:</a> <a id="5621" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="5629" class="Symbol">_</a> <a id="5631" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a> <a id="5647" href="F-Coalgebra-Colimit.html#4406" class="Function">FK-cocone</a>
    <a id="5661" href="F-Coalgebra-Colimit.html#5606" class="Function">cocone-morph</a> <a id="5674" class="Symbol">=</a> <a id="5676" href="Categories.Object.Initial.html#478" class="Field">IsInitial.!</a> <a id="5688" href="Categories.Object.Initial.html#816" class="Function">colim.initial.⊥-is-initial</a>
    <a id="5719" href="F-Coalgebra-Colimit.html#5719" class="Function">k</a> <a id="5721" class="Symbol">:</a> <a id="5723" href="Categories.Functor.Coalgebra.html#346" class="Function">F-Coalgebra-on</a> <a id="5738" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a> <a id="5740" href="F-Coalgebra-Colimit.html#4308" class="Function">K</a>
    <a id="5746" href="F-Coalgebra-Colimit.html#5719" class="Function">k</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="5762" href="F-Coalgebra-Colimit.html#5606" class="Function">cocone-morph</a>

    <a id="5780" href="F-Coalgebra-Colimit.html#5780" class="Function">K,k</a> <a id="5784" class="Symbol">:</a> <a id="5786" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="5798" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a>
    <a id="5804" href="F-Coalgebra-Colimit.html#5780" class="Function">K,k</a> <a id="5808" class="Symbol">=</a> <a id="5810" class="Keyword">record</a> <a id="5817" class="Symbol">{</a> <a id="5819" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="5821" class="Symbol">=</a> <a id="5823" href="F-Coalgebra-Colimit.html#4308" class="Function">K</a> <a id="5825" class="Symbol">;</a> <a id="5827" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="5829" class="Symbol">=</a> <a id="5831" href="F-Coalgebra-Colimit.html#5719" class="Function">k</a> <a id="5833" class="Symbol">}</a>

    <a id="5840" class="Comment">-- the colimit injections/projections are all coalgebra morphisms:</a>
    <a id="5911" href="F-Coalgebra-Colimit.html#5911" class="Function">coalg-inj</a> <a id="5921" class="Symbol">:</a> <a id="5923" class="Symbol">∀</a> <a id="5925" href="F-Coalgebra-Colimit.html#5925" class="Bound">A</a> <a id="5927" class="Symbol">→</a> <a id="5929" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="5956" href="F-Coalgebra-Colimit.html#5925" class="Bound">A</a><a id="5957" class="Symbol">)</a> <a id="5959" href="F-Coalgebra-Colimit.html#5780" class="Function">K,k</a>
    <a id="5967" href="F-Coalgebra-Colimit.html#5911" class="Function">coalg-inj</a> <a id="5977" class="Symbol">=</a> <a id="5979" class="Symbol">λ</a> <a id="5981" href="F-Coalgebra-Colimit.html#5981" class="Bound">A,α</a> <a id="5985" class="Symbol">→</a>
      <a id="5993" class="Keyword">let</a>
        <a id="6005" class="Keyword">open</a> <a id="6010" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6018" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a>
        <a id="6028" class="Keyword">open</a> <a id="6033" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6042" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a>
        <a id="6052" class="Keyword">open</a> <a id="6057" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="6075" href="F-Coalgebra-Colimit.html#5981" class="Bound">A,α</a><a id="6078" class="Symbol">)</a>
        <a id="6088" class="Keyword">open</a> <a id="6093" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="6112" class="Keyword">in</a>
      <a id="6121" class="Keyword">record</a> <a id="6128" class="Symbol">{</a>
      <a id="6136" class="Comment">-- the underlying morphism is just the ordinary colimit injection</a>
      <a id="6208" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6223" href="F-Coalgebra-Colimit.html#5981" class="Bound">A,α</a> <a id="6227" class="Symbol">;</a>
      <a id="6235" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="6244" class="Symbol">=</a>
          <a id="6256" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="6272" href="F-Coalgebra-Colimit.html#5719" class="Function">k</a> <a id="6274" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6276" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6287" href="F-Coalgebra-Colimit.html#5981" class="Bound">A,α</a>   <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6296" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="6312" href="F-Coalgebra-Colimit.html#5606" class="Function">cocone-morph</a> <a id="6325" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6337" href="Categories.Functor.Core.html#455" class="Function">F₁</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6352" href="F-Coalgebra-Colimit.html#5981" class="Bound">A,α</a><a id="6355" class="Symbol">)</a> <a id="6357" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6359" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a>
          <a id="6371" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="6379" class="Symbol">}</a>

    <a id="6386" href="F-Coalgebra-Colimit.html#6386" class="Function">J-cocone</a> <a id="6395" class="Symbol">:</a> <a id="6397" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6404" href="F-Coalgebra-Colimit.html#4136" class="Bound">J</a>
    <a id="6410" href="F-Coalgebra-Colimit.html#6386" class="Function">J-cocone</a> <a id="6419" class="Symbol">=</a> <a id="6421" class="Keyword">record</a> <a id="6428" class="Symbol">{</a> <a id="6430" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6437" class="Symbol">=</a> <a id="6439" class="Keyword">record</a> <a id="6446" class="Symbol">{</a>
      <a id="6454" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6456" class="Symbol">=</a> <a id="6458" href="F-Coalgebra-Colimit.html#5911" class="Function">coalg-inj</a> <a id="6468" class="Symbol">;</a>
      <a id="6476" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="6484" class="Symbol">=</a> <a id="6486" href="Categories.Diagram.Cocone.html#471" class="Function">Cocone.commute</a> <a id="6501" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.initial.⊥</a>
      <a id="6523" class="Symbol">}</a> <a id="6525" class="Symbol">}</a>

<a id="F-Coalgebras-Colimit-Carrier-Limitting"></a><a id="6528" href="F-Coalgebra-Colimit.html#6528" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="6567" class="Symbol">:</a> <a id="6569" class="Symbol">{</a><a id="6570" href="F-Coalgebra-Colimit.html#6570" class="Bound">o&#39;</a> <a id="6573" href="F-Coalgebra-Colimit.html#6573" class="Bound">ℓ&#39;</a> <a id="6576" href="F-Coalgebra-Colimit.html#6576" class="Bound">e&#39;</a> <a id="6579" class="Symbol">:</a> <a id="6581" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6586" class="Symbol">}</a> <a id="6588" class="Symbol">→</a> <a id="6590" class="Symbol">{</a><a id="6591" href="F-Coalgebra-Colimit.html#6591" class="Bound">D</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="6604" href="F-Coalgebra-Colimit.html#6570" class="Bound">o&#39;</a> <a id="6607" href="F-Coalgebra-Colimit.html#6573" class="Bound">ℓ&#39;</a> <a id="6610" href="F-Coalgebra-Colimit.html#6576" class="Bound">e&#39;</a><a id="6612" class="Symbol">}</a> <a id="6614" class="Symbol">→</a> <a id="6616" class="Symbol">(</a><a id="6617" href="F-Coalgebra-Colimit.html#6617" class="Bound">J</a> <a id="6619" class="Symbol">:</a> <a id="6621" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="6629" href="F-Coalgebra-Colimit.html#6591" class="Bound">D</a> <a id="6631" class="Symbol">(</a><a id="6632" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6645" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="6646" class="Symbol">))</a>
        <a id="6657" class="Symbol">→</a> <a id="6659" class="Symbol">(</a><a id="6660" href="F-Coalgebra-Colimit.html#6660" class="Bound">colim</a> <a id="6666" class="Symbol">:</a> <a id="6668" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="6676" class="Symbol">(</a><a id="6677" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="6694" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6697" href="F-Coalgebra-Colimit.html#6617" class="Bound">J</a><a id="6698" class="Symbol">))</a>
        <a id="6709" class="Symbol">→</a> <a id="6711" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="6738" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="6755" class="Symbol">(</a><a id="6756" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="6781" href="F-Coalgebra-Colimit.html#6617" class="Bound">J</a> <a id="6783" href="F-Coalgebra-Colimit.html#6660" class="Bound">colim</a><a id="6788" class="Symbol">))</a>
<a id="6791" href="F-Coalgebra-Colimit.html#6528" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="6830" href="F-Coalgebra-Colimit.html#6830" class="Bound">J</a> <a id="6832" href="F-Coalgebra-Colimit.html#6832" class="Bound">colim</a> <a id="6838" class="Symbol">=</a>
      <a id="6846" class="Keyword">record</a> <a id="6853" class="Symbol">{</a>
        <a id="6863" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="6865" class="Symbol">=</a> <a id="6867" class="Symbol">λ</a> <a id="6869" class="Symbol">{</a><a id="6870" href="F-Coalgebra-Colimit.html#6870" class="Bound">K&#39;</a><a id="6872" class="Symbol">}</a> <a id="6874" class="Symbol">→</a>
          <a id="6886" class="Keyword">record</a> <a id="6893" class="Symbol">{</a>
            <a id="6907" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="6911" class="Symbol">=</a> <a id="6913" href="Categories.Diagram.Colimit.html#1313" class="Function">colim.rep</a> <a id="6923" href="F-Coalgebra-Colimit.html#6870" class="Bound">K&#39;</a> <a id="6926" class="Symbol">;</a>
            <a id="6940" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="6948" class="Symbol">=</a> <a id="6950" href="Categories.Diagram.Colimit.html#1692" class="Function">colim.commute</a> <a id="6964" class="Symbol">}</a> <a id="6966" class="Symbol">;</a>
        <a id="6976" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="6985" class="Symbol">=</a> <a id="6987" class="Symbol">λ</a> <a id="6989" class="Symbol">{</a><a id="6990" href="F-Coalgebra-Colimit.html#6990" class="Bound">K&#39;</a><a id="6992" class="Symbol">}</a> <a id="6994" href="F-Coalgebra-Colimit.html#6994" class="Bound">f</a> <a id="6996" class="Symbol">→</a>
          <a id="7008" class="Keyword">let</a>
            <a id="7024" class="Comment">-- we need to unfold/fold the definitions a bit:</a>
            <a id="7085" href="F-Coalgebra-Colimit.html#7085" class="Bound">f&#39;</a> <a id="7088" class="Symbol">:</a> <a id="7090" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="7098" class="Symbol">_</a> <a id="7100" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a> <a id="7114" href="F-Coalgebra-Colimit.html#6990" class="Bound">K&#39;</a>
            <a id="7129" href="F-Coalgebra-Colimit.html#7085" class="Bound">f&#39;</a> <a id="7132" class="Symbol">=</a> <a id="7134" class="Keyword">record</a> <a id="7141" class="Symbol">{</a> <a id="7143" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="7147" class="Symbol">=</a> <a id="7149" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7161" href="F-Coalgebra-Colimit.html#6994" class="Bound">f</a> <a id="7163" class="Symbol">;</a> <a id="7165" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="7173" class="Symbol">=</a> <a id="7175" href="Categories.Diagram.Cocone.html#770" class="Field">Cocone⇒.commute</a> <a id="7191" href="F-Coalgebra-Colimit.html#6994" class="Bound">f</a> <a id="7193" class="Symbol">}</a>
            <a id="7207" href="F-Coalgebra-Colimit.html#7207" class="Bound">eq</a> <a id="7210" class="Symbol">:</a> <a id="7212" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a> <a id="7214" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="7216" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7228" class="Symbol">(</a><a id="7229" href="Categories.Object.Initial.html#478" class="Function">colim.initial.!</a> <a id="7245" class="Symbol">{</a><a id="7246" href="F-Coalgebra-Colimit.html#6990" class="Bound">K&#39;</a><a id="7248" class="Symbol">})</a> <a id="7251" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="7253" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="7265" href="F-Coalgebra-Colimit.html#7085" class="Bound">f&#39;</a> <a id="7268" href="Categories.Category.html#609" class="Function Operator">]</a>
            <a id="7282" href="F-Coalgebra-Colimit.html#7207" class="Bound">eq</a> <a id="7285" class="Symbol">=</a> <a id="7287" href="Categories.Object.Initial.html#506" class="Function">colim.initial.!-unique</a> <a id="7310" href="F-Coalgebra-Colimit.html#7085" class="Bound">f&#39;</a>
          <a id="7323" class="Keyword">in</a>
          <a id="7336" href="F-Coalgebra-Colimit.html#7207" class="Bound">eq</a>
          <a id="7349" class="Symbol">}</a>
      <a id="7357" class="Keyword">where</a>
        <a id="7371" class="Keyword">module</a> <a id="7378" href="F-Coalgebra-Colimit.html#7378" class="Module">J</a> <a id="7380" class="Symbol">=</a> <a id="7382" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="7390" href="F-Coalgebra-Colimit.html#6830" class="Bound">J</a>
        <a id="7400" class="Keyword">module</a> <a id="7407" href="F-Coalgebra-Colimit.html#7407" class="Module">colim</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="7423" href="F-Coalgebra-Colimit.html#6832" class="Bound">colim</a>
        <a id="7437" href="F-Coalgebra-Colimit.html#7437" class="Function">J-cocone</a> <a id="7446" class="Symbol">:</a> <a id="7448" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7455" href="F-Coalgebra-Colimit.html#6830" class="Bound">J</a>
        <a id="7465" href="F-Coalgebra-Colimit.html#7437" class="Function">J-cocone</a> <a id="7474" class="Symbol">=</a> <a id="7476" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="7501" href="F-Coalgebra-Colimit.html#6830" class="Bound">J</a> <a id="7503" href="F-Coalgebra-Colimit.html#6832" class="Bound">colim</a>


<a id="F-Coalgebras-Colimit"></a><a id="7511" href="F-Coalgebra-Colimit.html#7511" class="Function">F-Coalgebras-Colimit</a> <a id="7532" class="Symbol">:</a> <a id="7534" class="Symbol">{</a><a id="7535" href="F-Coalgebra-Colimit.html#7535" class="Bound">o&#39;</a> <a id="7538" href="F-Coalgebra-Colimit.html#7538" class="Bound">ℓ&#39;</a> <a id="7541" href="F-Coalgebra-Colimit.html#7541" class="Bound">e&#39;</a> <a id="7544" class="Symbol">:</a> <a id="7546" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7551" class="Symbol">}</a> <a id="7553" class="Symbol">→</a> <a id="7555" class="Symbol">{</a><a id="7556" href="F-Coalgebra-Colimit.html#7556" class="Bound">D</a> <a id="7558" class="Symbol">:</a> <a id="7560" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="7569" href="F-Coalgebra-Colimit.html#7535" class="Bound">o&#39;</a> <a id="7572" href="F-Coalgebra-Colimit.html#7538" class="Bound">ℓ&#39;</a> <a id="7575" href="F-Coalgebra-Colimit.html#7541" class="Bound">e&#39;</a><a id="7577" class="Symbol">}</a> <a id="7579" class="Symbol">→</a> <a id="7581" class="Symbol">(</a><a id="7582" href="F-Coalgebra-Colimit.html#7582" class="Bound">J</a> <a id="7584" class="Symbol">:</a> <a id="7586" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="7594" href="F-Coalgebra-Colimit.html#7556" class="Bound">D</a> <a id="7596" class="Symbol">(</a><a id="7597" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7610" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="7611" class="Symbol">))</a>
        <a id="7622" class="Symbol">→</a> <a id="7624" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7632" class="Symbol">(</a><a id="7633" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="7650" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7653" href="F-Coalgebra-Colimit.html#7582" class="Bound">J</a><a id="7654" class="Symbol">)</a> <a id="7656" class="Symbol">→</a> <a id="7658" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="7666" href="F-Coalgebra-Colimit.html#7582" class="Bound">J</a>
<a id="7668" href="F-Coalgebra-Colimit.html#7511" class="Function">F-Coalgebras-Colimit</a> <a id="7689" class="Symbol">{</a><a id="7690" href="F-Coalgebra-Colimit.html#7690" class="Bound">o&#39;</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">{</a><a id="7695" href="F-Coalgebra-Colimit.html#7695" class="Bound">ℓ&#39;</a><a id="7697" class="Symbol">}</a> <a id="7699" class="Symbol">{</a><a id="7700" href="F-Coalgebra-Colimit.html#7700" class="Bound">e&#39;</a><a id="7702" class="Symbol">}</a> <a id="7704" class="Symbol">{</a><a id="7705" href="F-Coalgebra-Colimit.html#7705" class="Bound">D</a><a id="7706" class="Symbol">}</a> <a id="7708" href="F-Coalgebra-Colimit.html#7708" class="Bound">J</a> <a id="7710" href="F-Coalgebra-Colimit.html#7710" class="Bound">colim</a> <a id="7716" class="Symbol">=</a>
  <a id="7720" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a>
    <a id="7742" class="Symbol">(</a><a id="7743" href="F-Coalgebra-Colimit.html#1406" class="Function">F-Coalgebras-Limitting-Cocone</a> <a id="7773" href="F-Coalgebra-Colimit.html#7708" class="Bound">J</a> <a id="7775" href="F-Coalgebra-Colimit.html#7856" class="Function">J-cocone</a>
      <a id="7790" class="Symbol">(</a><a id="7791" href="F-Coalgebra-Colimit.html#6528" class="Function">F-Coalgebras-Colimit-Carrier-Limitting</a> <a id="7830" href="F-Coalgebra-Colimit.html#7708" class="Bound">J</a> <a id="7832" href="F-Coalgebra-Colimit.html#7710" class="Bound">colim</a><a id="7837" class="Symbol">))</a>
  <a id="7842" class="Keyword">where</a>
        <a id="7856" href="F-Coalgebra-Colimit.html#7856" class="Function">J-cocone</a> <a id="7865" class="Symbol">:</a> <a id="7867" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7874" href="F-Coalgebra-Colimit.html#7708" class="Bound">J</a>
        <a id="7884" href="F-Coalgebra-Colimit.html#7856" class="Function">J-cocone</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="F-Coalgebra-Colimit.html#3957" class="Function">F-Coalgebras-Lift-Cocone</a> <a id="7920" href="F-Coalgebra-Colimit.html#7708" class="Bound">J</a> <a id="7922" href="F-Coalgebra-Colimit.html#7710" class="Bound">colim</a>

<a id="F-Coalgebras-Cocomplete"></a><a id="7929" href="F-Coalgebra-Colimit.html#7929" class="Function">F-Coalgebras-Cocomplete</a> <a id="7953" class="Symbol">:</a> <a id="7955" class="Symbol">(</a><a id="7956" href="F-Coalgebra-Colimit.html#7956" class="Bound">o&#39;</a> <a id="7959" href="F-Coalgebra-Colimit.html#7959" class="Bound">ℓ&#39;</a> <a id="7962" href="F-Coalgebra-Colimit.html#7962" class="Bound">e&#39;</a> <a id="7965" class="Symbol">:</a> <a id="7967" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7972" class="Symbol">)</a> <a id="7974" class="Symbol">→</a> <a id="7976" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="7987" href="F-Coalgebra-Colimit.html#7956" class="Bound">o&#39;</a> <a id="7990" href="F-Coalgebra-Colimit.html#7959" class="Bound">ℓ&#39;</a> <a id="7993" href="F-Coalgebra-Colimit.html#7962" class="Bound">e&#39;</a> <a id="7996" href="F-Coalgebra-Colimit.html#312" class="Bound">𝒞</a> <a id="7998" class="Symbol">→</a> <a id="8000" href="Categories.Category.Cocomplete.html#253" class="Function">Cocomplete</a> <a id="8011" href="F-Coalgebra-Colimit.html#7956" class="Bound">o&#39;</a> <a id="8014" href="F-Coalgebra-Colimit.html#7959" class="Bound">ℓ&#39;</a> <a id="8017" href="F-Coalgebra-Colimit.html#7962" class="Bound">e&#39;</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8034" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="8035" class="Symbol">)</a>
<a id="8037" href="F-Coalgebra-Colimit.html#7929" class="Function">F-Coalgebras-Cocomplete</a> <a id="8061" href="F-Coalgebra-Colimit.html#8061" class="Bound">o&#39;</a> <a id="8064" href="F-Coalgebra-Colimit.html#8064" class="Bound">ℓ&#39;</a> <a id="8067" href="F-Coalgebra-Colimit.html#8067" class="Bound">e&#39;</a> <a id="8070" href="F-Coalgebra-Colimit.html#8070" class="Bound">C-Cocomplete</a> <a id="8083" class="Symbol">{</a><a id="8084" href="F-Coalgebra-Colimit.html#8084" class="Bound">D</a><a id="8085" class="Symbol">}</a> <a id="8087" class="Symbol">=</a> <a id="8089" class="Symbol">λ</a> <a id="8091" class="Symbol">(</a><a id="8092" href="F-Coalgebra-Colimit.html#8092" class="Bound">J</a> <a id="8094" class="Symbol">:</a> <a id="8096" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="8104" href="F-Coalgebra-Colimit.html#8084" class="Bound">D</a> <a id="8106" class="Symbol">(</a><a id="8107" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="8120" href="F-Coalgebra-Colimit.html#333" class="Bound">F</a><a id="8121" class="Symbol">))</a> <a id="8124" class="Symbol">→</a>
  <a id="8128" href="F-Coalgebra-Colimit.html#7511" class="Function">F-Coalgebras-Colimit</a> <a id="8149" href="F-Coalgebra-Colimit.html#8092" class="Bound">J</a> <a id="8151" class="Symbol">(</a><a id="8152" href="F-Coalgebra-Colimit.html#8070" class="Bound">C-Cocomplete</a> <a id="8165" class="Symbol">(</a><a id="8166" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="8183" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8186" href="F-Coalgebra-Colimit.html#8092" class="Bound">J</a><a id="8187" class="Symbol">))</a>
</pre></body></html>

==> anc/Filtered.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Filtered</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="99" class="Keyword">using</a> <a id="105" class="Symbol">(</a><a id="106" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="113" class="Symbol">)</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>

<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="200" class="Keyword">hiding</a> <a id="207" class="Symbol">(</a><a id="208" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a><a id="211" class="Symbol">)</a>

<a id="214" class="Keyword">module</a> <a id="221" href="Filtered.html" class="Module">Filtered</a> <a id="230" class="Symbol">{</a><a id="231" href="Filtered.html#231" class="Bound">o</a> <a id="233" href="Filtered.html#233" class="Bound">ℓ</a> <a id="235" href="Filtered.html#235" class="Bound">e</a><a id="236" class="Symbol">}</a> <a id="238" class="Symbol">(</a><a id="239" href="Filtered.html#239" class="Bound">𝒞</a> <a id="241" class="Symbol">:</a> <a id="243" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="252" href="Filtered.html#231" class="Bound">o</a> <a id="254" href="Filtered.html#233" class="Bound">ℓ</a> <a id="256" href="Filtered.html#235" class="Bound">e</a><a id="257" class="Symbol">)</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Level.html" class="Module">Level</a>
<a id="284" class="Keyword">private</a>
  <a id="294" class="Keyword">module</a> <a id="𝒞"></a><a id="301" href="Filtered.html#301" class="Module">𝒞</a> <a id="303" class="Symbol">=</a> <a id="305" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="314" href="Filtered.html#239" class="Bound">𝒞</a>

<a id="317" class="Keyword">record</a> <a id="UpperBound"></a><a id="324" href="Filtered.html#324" class="Record">UpperBound</a> <a id="335" class="Symbol">(</a><a id="336" href="Filtered.html#336" class="Bound">X</a> <a id="338" href="Filtered.html#338" class="Bound">Y</a> <a id="340" class="Symbol">:</a> <a id="342" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="347" class="Symbol">)</a> <a id="349" class="Symbol">:</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="355" class="Symbol">(</a><a id="356" href="Filtered.html#231" class="Bound">o</a> <a id="358" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="360" href="Filtered.html#233" class="Bound">ℓ</a><a id="361" class="Symbol">)</a> <a id="363" class="Keyword">where</a>
  <a id="371" class="Comment">-- Upper bound for two objects</a>
  <a id="404" class="Keyword">open</a> <a id="409" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="418" href="Filtered.html#239" class="Bound">𝒞</a>
  <a id="422" class="Keyword">field</a>
    <a id="UpperBound.obj"></a><a id="432" href="Filtered.html#432" class="Field">obj</a> <a id="436" class="Symbol">:</a> <a id="438" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="UpperBound.i₁"></a><a id="448" href="Filtered.html#448" class="Field">i₁</a> <a id="451" class="Symbol">:</a> <a id="453" href="Filtered.html#336" class="Bound">X</a> <a id="455" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="457" href="Filtered.html#432" class="Field">obj</a>
    <a id="UpperBound.i₂"></a><a id="465" href="Filtered.html#465" class="Field">i₂</a> <a id="468" class="Symbol">:</a> <a id="470" href="Filtered.html#338" class="Bound">Y</a> <a id="472" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="474" href="Filtered.html#432" class="Field">obj</a>

<a id="479" class="Comment">-- The property of having upper bounds for finite sets of objects:</a>
<a id="546" class="Keyword">record</a> <a id="has-upper-bounds"></a><a id="553" href="Filtered.html#553" class="Record">has-upper-bounds</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="576" class="Symbol">(</a><a id="577" href="Filtered.html#231" class="Bound">o</a> <a id="579" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="581" href="Filtered.html#233" class="Bound">ℓ</a> <a id="583" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="585" href="Filtered.html#235" class="Bound">e</a><a id="586" class="Symbol">)</a> <a id="588" class="Keyword">where</a>
  <a id="596" class="Keyword">open</a> <a id="601" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="610" href="Filtered.html#239" class="Bound">𝒞</a>
  <a id="614" class="Keyword">field</a>
    <a id="has-upper-bounds.non-empty"></a><a id="624" href="Filtered.html#624" class="Field">non-empty</a> <a id="634" class="Symbol">:</a> <a id="636" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="has-upper-bounds.upper-bound"></a><a id="644" href="Filtered.html#644" class="Field">upper-bound</a> <a id="656" class="Symbol">:</a> <a id="658" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="662" class="Symbol">→</a> <a id="664" href="Categories.Category.Core.html#559" class="Function">Obj</a> <a id="668" class="Symbol">→</a> <a id="670" href="Categories.Category.Core.html#559" class="Function">Obj</a>
    <a id="has-upper-bounds.is-above₁"></a><a id="678" href="Filtered.html#678" class="Field">is-above₁</a> <a id="688" class="Symbol">:</a> <a id="690" class="Symbol">∀</a> <a id="692" class="Symbol">(</a><a id="693" href="Filtered.html#693" class="Bound">X</a> <a id="695" href="Filtered.html#695" class="Bound">Y</a> <a id="697" class="Symbol">:</a> <a id="699" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="702" class="Symbol">)</a> <a id="704" class="Symbol">→</a> <a id="706" href="Filtered.html#693" class="Bound">X</a> <a id="708" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="710" href="Filtered.html#644" class="Field">upper-bound</a> <a id="722" href="Filtered.html#693" class="Bound">X</a> <a id="724" href="Filtered.html#695" class="Bound">Y</a>
    <a id="has-upper-bounds.is-above₂"></a><a id="730" href="Filtered.html#730" class="Field">is-above₂</a> <a id="740" class="Symbol">:</a> <a id="742" class="Symbol">∀</a> <a id="744" class="Symbol">(</a><a id="745" href="Filtered.html#745" class="Bound">X</a> <a id="747" href="Filtered.html#747" class="Bound">Y</a> <a id="749" class="Symbol">:</a> <a id="751" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" href="Filtered.html#747" class="Bound">Y</a> <a id="760" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="762" href="Filtered.html#644" class="Field">upper-bound</a> <a id="774" href="Filtered.html#745" class="Bound">X</a> <a id="776" href="Filtered.html#747" class="Bound">Y</a>

  <a id="has-upper-bounds.construct-upper-bound"></a><a id="781" href="Filtered.html#781" class="Function">construct-upper-bound</a> <a id="803" class="Symbol">:</a> <a id="805" class="Symbol">(</a><a id="806" href="Filtered.html#806" class="Bound">X</a> <a id="808" href="Filtered.html#808" class="Bound">Y</a> <a id="810" class="Symbol">:</a> <a id="812" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="815" class="Symbol">)</a> <a id="817" class="Symbol">→</a> <a id="819" href="Filtered.html#324" class="Record">UpperBound</a> <a id="830" href="Filtered.html#806" class="Bound">X</a> <a id="832" href="Filtered.html#808" class="Bound">Y</a>
  <a id="836" href="Filtered.html#781" class="Function">construct-upper-bound</a> <a id="858" href="Filtered.html#858" class="Bound">X</a> <a id="860" href="Filtered.html#860" class="Bound">Y</a> <a id="862" class="Symbol">=</a>
    <a id="868" class="Keyword">record</a> <a id="875" class="Symbol">{</a>
      <a id="883" href="Filtered.html#432" class="Field">obj</a> <a id="887" class="Symbol">=</a> <a id="889" href="Filtered.html#644" class="Field">upper-bound</a> <a id="901" href="Filtered.html#858" class="Bound">X</a> <a id="903" href="Filtered.html#860" class="Bound">Y</a> <a id="905" class="Symbol">;</a>
      <a id="913" href="Filtered.html#448" class="Field">i₁</a> <a id="916" class="Symbol">=</a> <a id="918" href="Filtered.html#678" class="Field">is-above₁</a> <a id="928" href="Filtered.html#858" class="Bound">X</a> <a id="930" href="Filtered.html#860" class="Bound">Y</a> <a id="932" class="Symbol">;</a>
      <a id="940" href="Filtered.html#465" class="Field">i₂</a> <a id="943" class="Symbol">=</a> <a id="945" href="Filtered.html#730" class="Field">is-above₂</a> <a id="955" href="Filtered.html#858" class="Bound">X</a> <a id="957" href="Filtered.html#860" class="Bound">Y</a> <a id="959" class="Symbol">}</a>

  <a id="has-upper-bounds.fin-upper-bound"></a><a id="964" href="Filtered.html#964" class="Function">fin-upper-bound</a> <a id="980" class="Symbol">:</a> <a id="982" class="Symbol">∀</a> <a id="984" class="Symbol">{</a><a id="985" href="Filtered.html#985" class="Bound">n</a> <a id="987" class="Symbol">:</a> <a id="989" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="990" class="Symbol">}</a> <a id="992" class="Symbol">→</a> <a id="994" class="Symbol">(</a><a id="995" href="Filtered.html#995" class="Bound">f</a> <a id="997" class="Symbol">:</a> <a id="999" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1003" href="Filtered.html#985" class="Bound">n</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Categories.Category.Core.html#559" class="Function">Obj</a>
  <a id="1020" href="Filtered.html#964" class="Function">fin-upper-bound</a> <a id="1036" class="Symbol">{</a><a id="1037" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1043" class="Symbol">}</a> <a id="1045" href="Filtered.html#1045" class="Bound">f</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Filtered.html#624" class="Field">non-empty</a>
  <a id="1061" href="Filtered.html#964" class="Function">fin-upper-bound</a> <a id="1077" class="Symbol">{</a><a id="1078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1084" href="Filtered.html#1084" class="Bound">n</a><a id="1085" class="Symbol">}</a> <a id="1087" href="Filtered.html#1087" class="Bound">f</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Filtered.html#644" class="Field">upper-bound</a>
    <a id="1107" class="Symbol">(</a><a id="1108" href="Filtered.html#1087" class="Bound">f</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="1119" class="Symbol">))</a>
    <a id="1126" class="Symbol">(</a><a id="1127" href="Filtered.html#964" class="Function">fin-upper-bound</a> <a id="1143" class="Symbol">(λ</a> <a id="1146" href="Filtered.html#1146" class="Bound">k</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Filtered.html#1087" class="Bound">f</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="1161" href="Filtered.html#1146" class="Bound">k</a><a id="1162" class="Symbol">)))</a>

  <a id="has-upper-bounds.fin-is-above"></a><a id="1169" href="Filtered.html#1169" class="Function">fin-is-above</a> <a id="1182" class="Symbol">:</a> <a id="1184" class="Symbol">∀</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Filtered.html#1187" class="Bound">n</a> <a id="1189" class="Symbol">:</a> <a id="1191" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">→</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Filtered.html#1197" class="Bound">f</a> <a id="1199" class="Symbol">:</a> <a id="1201" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1205" href="Filtered.html#1187" class="Bound">n</a> <a id="1207" class="Symbol">→</a> <a id="1209" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="1212" class="Symbol">)</a> <a id="1214" class="Symbol">→</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Filtered.html#1217" class="Bound">k</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1225" href="Filtered.html#1187" class="Bound">n</a><a id="1226" class="Symbol">)</a> <a id="1228" class="Symbol">→</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Filtered.html#1197" class="Bound">f</a> <a id="1233" href="Filtered.html#1217" class="Bound">k</a> <a id="1235" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1237" href="Filtered.html#964" class="Function">fin-upper-bound</a> <a id="1253" href="Filtered.html#1197" class="Bound">f</a><a id="1254" class="Symbol">)</a>
  <a id="1258" href="Filtered.html#1169" class="Function">fin-is-above</a> <a id="1271" class="Symbol">{</a><a id="1272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1278" href="Filtered.html#1278" class="Bound">n</a><a id="1279" class="Symbol">}</a> <a id="1281" href="Filtered.html#1281" class="Bound">f</a> <a id="1283" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="1292" class="Symbol">=</a> <a id="1294" href="Filtered.html#678" class="Field">is-above₁</a> <a id="1304" class="Symbol">_</a> <a id="1306" class="Symbol">_</a>
  <a id="1310" href="Filtered.html#1169" class="Function">fin-is-above</a> <a id="1323" class="Symbol">{</a><a id="1324" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1330" href="Filtered.html#1330" class="Bound">n</a><a id="1331" class="Symbol">}</a> <a id="1333" href="Filtered.html#1333" class="Bound">f</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="1344" href="Filtered.html#1344" class="Bound">k</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Filtered.html#730" class="Field">is-above₂</a> <a id="1359" class="Symbol">_</a> <a id="1361" class="Symbol">_</a> <a id="1363" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1365" href="Filtered.html#1169" class="Function">fin-is-above</a> <a id="1378" class="Symbol">_</a> <a id="1380" href="Filtered.html#1344" class="Bound">k</a>

<a id="1383" class="Comment">-- The property that the diagram of every pair of parallel morphisms</a>
<a id="1452" class="Comment">-- has a cocone. There is no name for this in nlab (https://ncatlab.org/nlab/show/filtered+category)</a>
<a id="1553" class="Comment">-- nor in the Adamek/Rosicky-book. So let us call it &#39;merge</a>
<a id="1613" class="Keyword">record</a> <a id="MergedMorphisms"></a><a id="1620" href="Filtered.html#1620" class="Record">MergedMorphisms</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Filtered.html#1637" class="Bound">X</a> <a id="1639" href="Filtered.html#1639" class="Bound">Y</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Filtered.html#1651" class="Bound">g</a> <a id="1653" href="Filtered.html#1653" class="Bound">h</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Filtered.html#239" class="Bound">𝒞</a> <a id="1659" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1661" href="Filtered.html#1637" class="Bound">X</a> <a id="1663" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1665" href="Filtered.html#1639" class="Bound">Y</a> <a id="1667" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Filtered.html#231" class="Bound">o</a> <a id="1679" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1681" href="Filtered.html#233" class="Bound">ℓ</a> <a id="1683" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1685" href="Filtered.html#235" class="Bound">e</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Keyword">where</a>
  <a id="1696" class="Keyword">open</a> <a id="1701" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1710" href="Filtered.html#239" class="Bound">𝒞</a>
  <a id="1714" class="Keyword">field</a>
    <a id="1724" class="Comment">-- for a pair of parallel morphisms g and h, we obtain:</a>
    <a id="1784" class="Comment">-- 1. an object in which the two morphisms will become equal</a>
    <a id="MergedMorphisms.tip"></a><a id="1849" href="Filtered.html#1849" class="Field">tip</a> <a id="1853" class="Symbol">:</a> <a id="1855" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="1865" class="Comment">-- 2. a morphism  to that object:</a>
    <a id="MergedMorphisms.merge"></a><a id="1903" href="Filtered.html#1903" class="Field">merge</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Filtered.html#1639" class="Bound">Y</a> <a id="1913" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1915" href="Filtered.html#1849" class="Field">tip</a>
    <a id="1923" class="Comment">-- 3. and the property that it makes g and h equal:</a>
    <a id="MergedMorphisms.prop"></a><a id="1979" href="Filtered.html#1979" class="Field">prop</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Filtered.html#1903" class="Field">merge</a> <a id="1992" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1994" href="Filtered.html#1651" class="Bound">g</a> <a id="1996" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1998" href="Filtered.html#1903" class="Field">merge</a> <a id="2004" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2006" href="Filtered.html#1653" class="Bound">h</a>

<a id="2009" class="Keyword">record</a> <a id="MergeAllParallelMorphisms"></a><a id="2016" href="Filtered.html#2016" class="Record">MergeAllParallelMorphisms</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Filtered.html#231" class="Bound">o</a> <a id="2051" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2053" href="Filtered.html#233" class="Bound">ℓ</a> <a id="2055" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2057" href="Filtered.html#235" class="Bound">e</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Keyword">where</a>
  <a id="2068" class="Keyword">open</a> <a id="2073" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2082" href="Filtered.html#239" class="Bound">𝒞</a>
  <a id="2086" class="Keyword">field</a>
    <a id="MergeAllParallelMorphisms.merge-all"></a><a id="2096" href="Filtered.html#2096" class="Field">merge-all</a> <a id="2106" class="Symbol">:</a> <a id="2108" class="Symbol">∀</a> <a id="2110" class="Symbol">{</a><a id="2111" href="Filtered.html#2111" class="Bound">X</a> <a id="2113" href="Filtered.html#2113" class="Bound">Y</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="2122" class="Symbol">}</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Filtered.html#2125" class="Bound">g</a> <a id="2127" href="Filtered.html#2127" class="Bound">h</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Filtered.html#239" class="Bound">𝒞</a> <a id="2133" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2135" href="Filtered.html#2111" class="Bound">X</a> <a id="2137" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2139" href="Filtered.html#2113" class="Bound">Y</a> <a id="2141" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2142" class="Symbol">)</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Filtered.html#1620" class="Record">MergedMorphisms</a> <a id="2162" href="Filtered.html#2125" class="Bound">g</a> <a id="2164" href="Filtered.html#2127" class="Bound">h</a>

<a id="2167" class="Comment">-- the completion of a span to a commuting square</a>
<a id="2217" class="Keyword">record</a> <a id="ClosedSpan"></a><a id="2224" href="Filtered.html#2224" class="Record">ClosedSpan</a> <a id="2235" class="Symbol">{</a><a id="2236" href="Filtered.html#2236" class="Bound">X</a> <a id="2238" href="Filtered.html#2238" class="Bound">Y</a> <a id="2240" href="Filtered.html#2240" class="Bound">Z</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="2249" class="Symbol">}</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Filtered.html#2252" class="Bound">g</a> <a id="2254" class="Symbol">:</a> <a id="2256" href="Filtered.html#239" class="Bound">𝒞</a> <a id="2258" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2260" href="Filtered.html#2236" class="Bound">X</a> <a id="2262" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2264" href="Filtered.html#2238" class="Bound">Y</a> <a id="2266" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2267" class="Symbol">)</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Filtered.html#2270" class="Bound">h</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Filtered.html#239" class="Bound">𝒞</a> <a id="2276" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2278" href="Filtered.html#2236" class="Bound">X</a> <a id="2280" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2282" href="Filtered.html#2240" class="Bound">Z</a> <a id="2284" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2285" class="Symbol">)</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Filtered.html#231" class="Bound">o</a> <a id="2296" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2298" href="Filtered.html#233" class="Bound">ℓ</a> <a id="2300" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2302" href="Filtered.html#235" class="Bound">e</a><a id="2303" class="Symbol">)</a> <a id="2305" class="Keyword">where</a>
  <a id="2313" class="Keyword">open</a> <a id="2318" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2327" href="Filtered.html#239" class="Bound">𝒞</a>
  <a id="2331" class="Keyword">field</a>
    <a id="ClosedSpan.tip"></a><a id="2341" href="Filtered.html#2341" class="Field">tip</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a>
    <a id="ClosedSpan.close-fst"></a><a id="2357" href="Filtered.html#2357" class="Field">close-fst</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Filtered.html#2238" class="Bound">Y</a> <a id="2371" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2373" href="Filtered.html#2341" class="Field">tip</a>
    <a id="ClosedSpan.close-snd"></a><a id="2381" href="Filtered.html#2381" class="Field">close-snd</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Filtered.html#2240" class="Bound">Z</a> <a id="2395" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2397" href="Filtered.html#2341" class="Field">tip</a>
    <a id="ClosedSpan.commutes"></a><a id="2405" href="Filtered.html#2405" class="Field">commutes</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Filtered.html#2357" class="Field">close-fst</a> <a id="2426" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2428" href="Filtered.html#2252" class="Bound">g</a> <a id="2430" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2432" href="Filtered.html#2381" class="Field">close-snd</a> <a id="2442" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2444" href="Filtered.html#2270" class="Bound">h</a>

<a id="2447" class="Comment">-- the property of a category being filtered</a>
<a id="2492" class="Keyword">record</a> <a id="filtered"></a><a id="2499" href="Filtered.html#2499" class="Record">filtered</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Filtered.html#231" class="Bound">o</a> <a id="2517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2519" href="Filtered.html#233" class="Bound">ℓ</a> <a id="2521" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2523" href="Filtered.html#235" class="Bound">e</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Keyword">where</a>
  <a id="2534" class="Keyword">field</a>
    <a id="filtered.bounds"></a><a id="2544" href="Filtered.html#2544" class="Field">bounds</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="Filtered.html#553" class="Record">has-upper-bounds</a>
    <a id="filtered.merge-parallel"></a><a id="2574" href="Filtered.html#2574" class="Field">merge-parallel</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Filtered.html#2016" class="Record">MergeAllParallelMorphisms</a>

  <a id="2620" class="Comment">-- make all fields of bounds and w-coequalizers available</a>
  <a id="2680" class="Comment">-- directly here in filtered:</a>
  <a id="2712" class="Keyword">module</a> <a id="filtered.bounds"></a><a id="2719" href="Filtered.html#2719" class="Module">bounds</a> <a id="2726" class="Symbol">=</a> <a id="2728" href="Filtered.html#553" class="Module">has-upper-bounds</a> <a id="2745" href="Filtered.html#2544" class="Field">bounds</a>
  <a id="2754" class="Keyword">open</a> <a id="2759" href="Filtered.html#2719" class="Module">bounds</a> <a id="2766" class="Keyword">public</a>

  <a id="2776" class="Keyword">module</a> <a id="filtered.merge-parallel"></a><a id="2783" href="Filtered.html#2783" class="Module">merge-parallel</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Filtered.html#2016" class="Module">MergeAllParallelMorphisms</a> <a id="2826" href="Filtered.html#2574" class="Field">merge-parallel</a>
  <a id="2843" class="Keyword">open</a> <a id="2848" href="Filtered.html#2783" class="Module">merge-parallel</a> <a id="2863" class="Keyword">public</a>

  <a id="2873" class="Keyword">open</a> <a id="2878" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2887" href="Filtered.html#239" class="Bound">𝒞</a>

  <a id="2892" class="Comment">-- We can combine the two fields above to close any span of morphisms</a>
  <a id="2964" class="Comment">-- to a commuting square</a>
  <a id="filtered.close-span"></a><a id="2991" href="Filtered.html#2991" class="Function">close-span</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">∀</a> <a id="3006" class="Symbol">{</a><a id="3007" href="Filtered.html#3007" class="Bound">X</a> <a id="3009" href="Filtered.html#3009" class="Bound">Y</a> <a id="3011" href="Filtered.html#3011" class="Bound">Z</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Categories.Category.Core.html#559" class="Function">Obj</a><a id="3018" class="Symbol">}</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Filtered.html#3021" class="Bound">g</a> <a id="3023" class="Symbol">:</a> <a id="3025" href="Filtered.html#3007" class="Bound">X</a> <a id="3027" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3029" href="Filtered.html#3009" class="Bound">Y</a><a id="3030" class="Symbol">)</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Filtered.html#3033" class="Bound">h</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="Filtered.html#3007" class="Bound">X</a> <a id="3039" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3041" href="Filtered.html#3011" class="Bound">Z</a><a id="3042" class="Symbol">)</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Filtered.html#2224" class="Record">ClosedSpan</a> <a id="3057" href="Filtered.html#3021" class="Bound">g</a> <a id="3059" href="Filtered.html#3033" class="Bound">h</a>
  <a id="3063" href="Filtered.html#2991" class="Function">close-span</a> <a id="3074" class="Symbol">{</a><a id="3075" href="Filtered.html#3075" class="Bound">X</a><a id="3076" class="Symbol">}</a> <a id="3078" class="Symbol">{</a><a id="3079" href="Filtered.html#3079" class="Bound">Y</a><a id="3080" class="Symbol">}</a> <a id="3082" class="Symbol">{</a><a id="3083" href="Filtered.html#3083" class="Bound">Z</a><a id="3084" class="Symbol">}</a> <a id="3086" href="Filtered.html#3086" class="Bound">g</a> <a id="3088" href="Filtered.html#3088" class="Bound">h</a> <a id="3090" class="Symbol">=</a> <a id="3092" class="Keyword">record</a> <a id="3099" class="Symbol">{</a>
    <a id="3105" href="Filtered.html#2341" class="Field">tip</a> <a id="3109" class="Symbol">=</a> <a id="3111" href="Filtered.html#1849" class="Function">M.tip</a> <a id="3117" class="Symbol">;</a>
    <a id="3123" href="Filtered.html#2357" class="Field">close-fst</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Filtered.html#1903" class="Function">M.merge</a> <a id="3143" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3145" href="Filtered.html#448" class="Function">B.i₁</a><a id="3149" class="Symbol">;</a>
    <a id="3155" href="Filtered.html#2381" class="Field">close-snd</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Filtered.html#1903" class="Function">M.merge</a> <a id="3175" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3177" href="Filtered.html#465" class="Function">B.i₂</a> <a id="3182" class="Symbol">;</a>
    <a id="3188" href="Filtered.html#2405" class="Field">commutes</a> <a id="3197" class="Symbol">=</a> <a id="3199" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3205" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3207" href="Filtered.html#1979" class="Function">M.prop</a> <a id="3214" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3216" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a>
    <a id="3230" class="Symbol">}</a>
    <a id="3236" class="Keyword">where</a>
      <a id="3248" class="Keyword">open</a> <a id="3253" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
      <a id="3272" href="Filtered.html#3272" class="Function">B</a> <a id="3274" class="Symbol">:</a> <a id="3276" href="Filtered.html#324" class="Record">UpperBound</a> <a id="3287" href="Filtered.html#3079" class="Bound">Y</a> <a id="3289" href="Filtered.html#3083" class="Bound">Z</a>
      <a id="3297" href="Filtered.html#3272" class="Function">B</a> <a id="3299" class="Symbol">=</a> <a id="3301" href="Filtered.html#781" class="Function">construct-upper-bound</a> <a id="3323" href="Filtered.html#3079" class="Bound">Y</a> <a id="3325" href="Filtered.html#3083" class="Bound">Z</a>
      <a id="3333" class="Keyword">module</a> <a id="3340" href="Filtered.html#3340" class="Module">B</a> <a id="3342" class="Symbol">=</a> <a id="3344" href="Filtered.html#324" class="Module">UpperBound</a> <a id="3355" href="Filtered.html#3272" class="Function">B</a>
      <a id="3363" href="Filtered.html#3363" class="Function">M</a> <a id="3365" class="Symbol">:</a> <a id="3367" href="Filtered.html#1620" class="Record">MergedMorphisms</a> <a id="3383" class="Symbol">(</a><a id="3384" href="Filtered.html#448" class="Function">B.i₁</a> <a id="3389" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3391" href="Filtered.html#3086" class="Bound">g</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Filtered.html#465" class="Function">B.i₂</a> <a id="3400" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3402" href="Filtered.html#3088" class="Bound">h</a><a id="3403" class="Symbol">)</a>
      <a id="3411" href="Filtered.html#3363" class="Function">M</a> <a id="3413" class="Symbol">=</a> <a id="3415" href="Filtered.html#2096" class="Function">merge-all</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Filtered.html#448" class="Function">B.i₁</a> <a id="3431" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3433" href="Filtered.html#3086" class="Bound">g</a><a id="3434" class="Symbol">)</a> <a id="3436" class="Symbol">(</a><a id="3437" href="Filtered.html#465" class="Function">B.i₂</a> <a id="3442" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3444" href="Filtered.html#3088" class="Bound">h</a><a id="3445" class="Symbol">)</a>
      <a id="3453" class="Keyword">module</a> <a id="3460" href="Filtered.html#3460" class="Module">M</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="3480" href="Filtered.html#3363" class="Function">M</a>

</pre></body></html>

==> anc/FinCoequalizer.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>FinCoequalizer</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Keyword">open</a> <a id="42" class="Keyword">import</a> <a id="49" href="Level.html" class="Module">Level</a>

<a id="56" class="Keyword">module</a> <a id="63" href="FinCoequalizer.html" class="Module">FinCoequalizer</a> <a id="78" class="Keyword">where</a>

<a id="85" class="Keyword">open</a> <a id="90" class="Keyword">import</a> <a id="97" href="Data.Product.html" class="Module">Data.Product</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="164" class="Keyword">open</a> <a id="169" class="Keyword">import</a> <a id="176" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="197" class="Keyword">using</a> <a id="203" class="Symbol">(</a><a id="204" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="207" class="Symbol">)</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Relation.Binary.Construct.Closure.Equivalence.html" class="Module">Relation.Binary.Construct.Closure.Equivalence</a> <a id="267" class="Keyword">using</a> <a id="273" class="Symbol">(</a><a id="274" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a><a id="283" class="Symbol">)</a>
<a id="285" class="Keyword">import</a> <a id="292" href="Relation.Binary.Construct.Closure.Equivalence.html" class="Module">Relation.Binary.Construct.Closure.Equivalence</a> <a id="338" class="Symbol">as</a> <a id="341" class="Module">EqClos</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Relation.Binary.Construct.Closure.Symmetric.html" class="Module">Relation.Binary.Construct.Closure.Symmetric</a> <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a><a id="414" class="Symbol">;</a> <a id="416" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Function.html" class="Module">Function</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Function.Base.html#4486" class="Function Operator">_∋_</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">(</a><a id="662" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="668" class="Symbol">)</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a><a id="724" class="Symbol">)</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="770" class="Keyword">using</a> <a id="776" class="Symbol">(</a><a id="777" href="Relation.Nullary.Decidable.Core.html#4504" class="Function">from-yes</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html" class="Module">Relation.Binary.Construct.Closure.ReflexiveTransitive</a>
<a id="853" class="Keyword">open</a> <a id="858" class="Keyword">import</a> <a id="865" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="903" class="Keyword">hiding</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.PropositionalEquality.html#4403" class="InductiveConstructor Operator">[_]</a><a id="914" class="Symbol">)</a>
<a id="916" class="Keyword">open</a> <a id="921" class="Keyword">import</a> <a id="928" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
<a id="977" class="Keyword">import</a> <a id="984" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a> <a id="1022" class="Symbol">as</a> <a id="1025" class="Module">RelationR</a>

<a id="1036" class="Keyword">record</a> <a id="EndoCoequalize"></a><a id="1043" href="FinCoequalizer.html#1043" class="Record">EndoCoequalize</a> <a id="1058" class="Symbol">{</a><a id="1059" href="FinCoequalizer.html#1059" class="Bound">ℓ</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">{</a><a id="1063" href="FinCoequalizer.html#1063" class="Bound">Y</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">(</a><a id="1073" href="FinCoequalizer.html#1073" class="Bound">R</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1081" href="FinCoequalizer.html#1063" class="Bound">Y</a> <a id="1083" href="FinCoequalizer.html#1059" class="Bound">ℓ</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1092" href="FinCoequalizer.html#1059" class="Bound">ℓ</a> <a id="1094" class="Keyword">where</a>
  <a id="1102" class="Keyword">field</a>
    <a id="EndoCoequalize.f"></a><a id="1112" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="FinCoequalizer.html#1063" class="Bound">Y</a> <a id="1118" class="Symbol">→</a> <a id="1120" href="FinCoequalizer.html#1063" class="Bound">Y</a>
    <a id="EndoCoequalize.identify-R"></a><a id="1126" href="FinCoequalizer.html#1126" class="Field">identify-R</a> <a id="1137" class="Symbol">:</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">(</a><a id="1142" href="FinCoequalizer.html#1142" class="Bound">y₁</a> <a id="1145" href="FinCoequalizer.html#1145" class="Bound">y₂</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="FinCoequalizer.html#1063" class="Bound">Y</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="FinCoequalizer.html#1073" class="Bound">R</a> <a id="1157" href="FinCoequalizer.html#1142" class="Bound">y₁</a> <a id="1160" href="FinCoequalizer.html#1145" class="Bound">y₂</a> <a id="1163" class="Symbol">→</a> <a id="1165" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1167" href="FinCoequalizer.html#1142" class="Bound">y₁</a> <a id="1170" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1172" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1174" href="FinCoequalizer.html#1145" class="Bound">y₂</a>
    <a id="EndoCoequalize.reflect-f"></a><a id="1181" href="FinCoequalizer.html#1181" class="Field">reflect-f</a> <a id="1191" class="Symbol">:</a> <a id="1193" class="Symbol">∀</a> <a id="1195" class="Symbol">(</a><a id="1196" href="FinCoequalizer.html#1196" class="Bound">y</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="FinCoequalizer.html#1063" class="Bound">Y</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1215" href="FinCoequalizer.html#1073" class="Bound">R</a> <a id="1217" href="FinCoequalizer.html#1196" class="Bound">y</a> <a id="1219" class="Symbol">(</a><a id="1220" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1222" href="FinCoequalizer.html#1196" class="Bound">y</a><a id="1223" class="Symbol">)</a>

<a id="SpanRel"></a><a id="1226" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="1234" class="Symbol">:</a> <a id="1236" class="Symbol">{</a><a id="1237" href="FinCoequalizer.html#1237" class="Bound">X</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1244" class="Symbol">}</a> <a id="1246" class="Symbol">{</a><a id="1247" href="FinCoequalizer.html#1247" class="Bound">Y</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1254" class="Symbol">}</a> <a id="1256" class="Symbol">(</a><a id="1257" href="FinCoequalizer.html#1257" class="Bound">g</a> <a id="1259" href="FinCoequalizer.html#1259" class="Bound">h</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="FinCoequalizer.html#1237" class="Bound">X</a> <a id="1265" class="Symbol">→</a> <a id="1267" href="FinCoequalizer.html#1247" class="Bound">Y</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1276" href="FinCoequalizer.html#1247" class="Bound">Y</a> <a id="1278" href="Level.html#521" class="Function">0ℓ</a>
<a id="1281" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="1289" class="Symbol">{</a><a id="1290" href="FinCoequalizer.html#1290" class="Bound">X</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">{</a><a id="1294" href="FinCoequalizer.html#1294" class="Bound">Y</a><a id="1295" class="Symbol">}</a> <a id="1297" href="FinCoequalizer.html#1297" class="Bound">g</a> <a id="1299" href="FinCoequalizer.html#1299" class="Bound">h</a> <a id="1301" class="Symbol">=</a> <a id="1303" class="Symbol">λ</a> <a id="1305" href="FinCoequalizer.html#1305" class="Bound">y-g</a> <a id="1309" href="FinCoequalizer.html#1309" class="Bound">y-h</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1318" href="FinCoequalizer.html#1318" class="Bound">x</a> <a id="1320" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1322" href="FinCoequalizer.html#1290" class="Bound">X</a> <a id="1324" href="Data.Product.Base.html#1244" class="Function">]</a><a id="1325" class="Symbol">(</a><a id="1326" href="FinCoequalizer.html#1297" class="Bound">g</a> <a id="1328" href="FinCoequalizer.html#1318" class="Bound">x</a> <a id="1330" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1332" href="FinCoequalizer.html#1305" class="Bound">y-g</a>   <a id="1338" href="Data.Product.Base.html#1618" class="Function Operator">×</a>   <a id="1342" href="FinCoequalizer.html#1299" class="Bound">h</a> <a id="1344" href="FinCoequalizer.html#1318" class="Bound">x</a> <a id="1346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1348" href="FinCoequalizer.html#1309" class="Bound">y-h</a><a id="1351" class="Symbol">)</a>

<a id="shift"></a><a id="1354" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="1360" class="Symbol">:</a> <a id="1362" class="Symbol">{</a><a id="1363" href="FinCoequalizer.html#1363" class="Bound">k</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">{</a><a id="1371" href="FinCoequalizer.html#1371" class="Bound">Y</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1378" class="Symbol">}</a> <a id="1380" class="Symbol">→</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1394" href="FinCoequalizer.html#1363" class="Bound">k</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="FinCoequalizer.html#1371" class="Bound">Y</a><a id="1400" class="Symbol">)</a> <a id="1402" class="Symbol">→</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1409" href="FinCoequalizer.html#1363" class="Bound">k</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="FinCoequalizer.html#1371" class="Bound">Y</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="1422" href="FinCoequalizer.html#1422" class="Bound">gh</a> <a id="1425" href="FinCoequalizer.html#1425" class="Bound">i</a> <a id="1427" class="Symbol">=</a> <a id="1429" href="FinCoequalizer.html#1422" class="Bound">gh</a> <a id="1432" class="Symbol">(</a><a id="1433" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="1441" href="FinCoequalizer.html#1425" class="Bound">i</a><a id="1442" class="Symbol">)</a>

<a id="shift-SpanRel"></a><a id="1445" href="FinCoequalizer.html#1445" class="Function">shift-SpanRel</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">{</a><a id="1462" href="FinCoequalizer.html#1462" class="Bound">k</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1467" class="Symbol">}</a> <a id="1469" class="Symbol">{</a><a id="1470" href="FinCoequalizer.html#1470" class="Bound">Y</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1477" class="Symbol">}</a> <a id="1479" class="Symbol">(</a><a id="1480" href="FinCoequalizer.html#1480" class="Bound">g</a> <a id="1482" href="FinCoequalizer.html#1482" class="Bound">h</a> <a id="1484" class="Symbol">:</a> <a id="1486" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1497" href="FinCoequalizer.html#1462" class="Bound">k</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="FinCoequalizer.html#1470" class="Bound">Y</a><a id="1503" class="Symbol">)</a> <a id="1505" class="Symbol">→</a> <a id="1507" class="Symbol">(</a><a id="1508" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="1516" class="Symbol">(</a><a id="1517" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="1523" href="FinCoequalizer.html#1480" class="Bound">g</a><a id="1524" class="Symbol">)</a> <a id="1526" class="Symbol">(</a><a id="1527" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="1533" href="FinCoequalizer.html#1482" class="Bound">h</a><a id="1534" class="Symbol">))</a> <a id="1537" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1539" class="Symbol">(</a><a id="1540" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="1548" href="FinCoequalizer.html#1480" class="Bound">g</a> <a id="1550" href="FinCoequalizer.html#1482" class="Bound">h</a><a id="1551" class="Symbol">)</a>
<a id="1553" href="FinCoequalizer.html#1445" class="Function">shift-SpanRel</a> <a id="1567" class="Symbol">{</a><a id="1568" href="FinCoequalizer.html#1568" class="Bound">k</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">{</a><a id="1572" href="FinCoequalizer.html#1572" class="Bound">Y</a><a id="1573" class="Symbol">}</a> <a id="1575" href="FinCoequalizer.html#1575" class="Bound">g</a> <a id="1577" href="FinCoequalizer.html#1577" class="Bound">h</a> <a id="1579" class="Symbol">{</a><a id="1580" href="FinCoequalizer.html#1580" class="Bound">y₁</a><a id="1582" class="Symbol">}</a> <a id="1584" class="Symbol">{</a><a id="1585" href="FinCoequalizer.html#1585" class="Bound">y₂</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">(</a><a id="1590" href="FinCoequalizer.html#1590" class="Bound">i</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="FinCoequalizer.html#1594" class="Bound">g-prop</a> <a id="1601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1603" href="FinCoequalizer.html#1603" class="Bound">h-prop</a><a id="1609" class="Symbol">)</a> <a id="1611" class="Symbol">=</a> <a id="1613" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="1621" href="FinCoequalizer.html#1590" class="Bound">i</a> <a id="1623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1625" href="FinCoequalizer.html#1594" class="Bound">g-prop</a> <a id="1632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1634" href="FinCoequalizer.html#1603" class="Bound">h-prop</a>

<a id="finite-coequalize"></a><a id="1642" href="FinCoequalizer.html#1642" class="Function">finite-coequalize</a> <a id="1660" class="Symbol">:</a> <a id="1662" class="Symbol">(</a><a id="1663" href="FinCoequalizer.html#1663" class="Bound">k</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">(</a><a id="1671" href="FinCoequalizer.html#1671" class="Bound">Y</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1697" class="Symbol">{_}</a> <a id="1701" class="Symbol">{</a><a id="1702" href="FinCoequalizer.html#1671" class="Bound">Y</a><a id="1703" class="Symbol">})</a> <a id="1706" class="Symbol">→</a> <a id="1708" class="Symbol">(</a><a id="1709" href="FinCoequalizer.html#1709" class="Bound">g</a> <a id="1711" href="FinCoequalizer.html#1711" class="Bound">h</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1719" href="FinCoequalizer.html#1663" class="Bound">k</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="FinCoequalizer.html#1671" class="Bound">Y</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="FinCoequalizer.html#1043" class="Record">EndoCoequalize</a> <a id="1743" class="Symbol">(</a><a id="1744" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="1752" href="FinCoequalizer.html#1709" class="Bound">g</a> <a id="1754" href="FinCoequalizer.html#1711" class="Bound">h</a><a id="1755" class="Symbol">)</a>
<a id="1757" href="FinCoequalizer.html#1642" class="Function">finite-coequalize</a> <a id="1775" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1782" href="FinCoequalizer.html#1782" class="Bound">Y</a> <a id="1784" href="FinCoequalizer.html#1784" class="Bound">Y≡-dec</a> <a id="1791" href="FinCoequalizer.html#1791" class="Bound">g</a> <a id="1793" href="FinCoequalizer.html#1793" class="Bound">h</a> <a id="1795" class="Symbol">=</a>
  <a id="1799" class="Keyword">record</a> <a id="1806" class="Symbol">{</a>
    <a id="1812" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1814" class="Symbol">=</a> <a id="1816" class="Symbol">λ</a> <a id="1818" href="FinCoequalizer.html#1818" class="Bound">x</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="FinCoequalizer.html#1818" class="Bound">x</a> <a id="1824" class="Symbol">;</a>
    <a id="1830" href="FinCoequalizer.html#1126" class="Field">identify-R</a> <a id="1841" class="Symbol">=</a> <a id="1843" class="Symbol">λ</a> <a id="1845" class="Symbol">{</a><a id="1846" href="FinCoequalizer.html#1846" class="Bound">y₁</a> <a id="1849" href="FinCoequalizer.html#1849" class="Bound">y₂</a> <a id="1852" class="Symbol">(()</a> <a id="1856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1858" class="Symbol">(</a><a id="1859" href="FinCoequalizer.html#1859" class="Bound">gx</a> <a id="1862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1864" href="FinCoequalizer.html#1864" class="Bound">hx</a><a id="1866" class="Symbol">))</a> <a id="1869" class="Symbol">}</a> <a id="1871" class="Symbol">;</a>
    <a id="1877" href="FinCoequalizer.html#1181" class="Field">reflect-f</a> <a id="1887" class="Symbol">=</a> <a id="1889" class="Symbol">λ</a> <a id="1891" href="FinCoequalizer.html#1891" class="Bound">y</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>
    <a id="1901" class="Symbol">}</a>
<a id="1903" href="FinCoequalizer.html#1642" class="Function">finite-coequalize</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1928" href="FinCoequalizer.html#1928" class="Bound">k</a><a id="1929" class="Symbol">)</a> <a id="1931" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="1933" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="1940" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="1942" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="1944" class="Symbol">=</a>
  <a id="1948" class="Keyword">record</a> <a id="1955" class="Symbol">{</a>
    <a id="1961" href="FinCoequalizer.html#1112" class="Field">f</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="1967" class="Symbol">;</a>
    <a id="1973" href="FinCoequalizer.html#1126" class="Field">identify-R</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="FinCoequalizer.html#3178" class="Function">identify-R</a> <a id="1997" class="Symbol">;</a>
    <a id="2003" href="FinCoequalizer.html#1181" class="Field">reflect-f</a> <a id="2013" class="Symbol">=</a> <a id="2015" href="FinCoequalizer.html#3562" class="Function">reflect-f</a>
  <a id="2027" class="Symbol">}</a>
  <a id="2031" class="Keyword">where</a>
    <a id="2041" href="FinCoequalizer.html#2041" class="Function">nested</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="FinCoequalizer.html#1043" class="Record">EndoCoequalize</a> <a id="2065" class="Symbol">(</a><a id="2066" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="2074" class="Symbol">(</a><a id="2075" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="2081" href="FinCoequalizer.html#1940" class="Bound">g</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">(</a><a id="2085" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="2091" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="2092" class="Symbol">))</a>
    <a id="2099" href="FinCoequalizer.html#2041" class="Function">nested</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="FinCoequalizer.html#1642" class="Function">finite-coequalize</a> <a id="2126" href="FinCoequalizer.html#1928" class="Bound">k</a> <a id="2128" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="2130" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="2137" class="Symbol">(</a><a id="2138" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="2144" href="FinCoequalizer.html#1940" class="Bound">g</a><a id="2145" class="Symbol">)</a> <a id="2147" class="Symbol">(</a><a id="2148" href="FinCoequalizer.html#1354" class="Function">shift</a> <a id="2154" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="2155" class="Symbol">)</a>
    <a id="2161" class="Keyword">module</a> <a id="2168" href="FinCoequalizer.html#2168" class="Module">nested</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="FinCoequalizer.html#1043" class="Module">EndoCoequalize</a> <a id="2192" href="FinCoequalizer.html#2041" class="Function">nested</a>

    <a id="2204" href="FinCoequalizer.html#2204" class="Function Operator">_==_</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="2228" href="FinCoequalizer.html#2204" class="Function Operator">_==_</a> <a id="2233" href="FinCoequalizer.html#2233" class="Bound">x</a> <a id="2235" href="FinCoequalizer.html#2235" class="Bound">y</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">Dec.does</a> <a id="2248" class="Symbol">(</a><a id="2249" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="2256" href="FinCoequalizer.html#2233" class="Bound">x</a> <a id="2258" href="FinCoequalizer.html#2235" class="Bound">y</a><a id="2259" class="Symbol">)</a>

    <a id="2266" href="FinCoequalizer.html#2266" class="Function">f&#39;</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="FinCoequalizer.html#1931" class="Bound">Y</a>
    <a id="2281" href="FinCoequalizer.html#2266" class="Function">f&#39;</a> <a id="2284" href="FinCoequalizer.html#2284" class="Bound">fy</a> <a id="2287" class="Keyword">with</a> <a id="2292" class="Symbol">(</a><a id="2293" href="FinCoequalizer.html#2284" class="Bound">fy</a> <a id="2296" href="FinCoequalizer.html#2204" class="Function Operator">==</a> <a id="2299" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2308" class="Symbol">(</a><a id="2309" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="2311" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="2319" class="Symbol">))</a>
    <a id="2326" class="Symbol">...</a>    <a id="2333" class="Symbol">|</a> <a id="2335" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2340" class="Symbol">=</a> <a id="2342" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2351" class="Symbol">(</a><a id="2352" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="2354" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="2362" class="Symbol">)</a>
    <a id="2368" class="Symbol">...</a>    <a id="2375" class="Symbol">|</a> <a id="2377" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2383" class="Symbol">=</a> <a id="2385" class="Bound">fy</a>
    <a id="2392" class="Comment">-- ^-- in the new &#39;f&#39;, we send all elements of the equivalence class</a>
    <a id="2465" class="Comment">--     of g0 to the equivalence class to h0</a>
    <a id="2513" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="2515" class="Symbol">:</a> <a id="2517" href="FinCoequalizer.html#1931" class="Bound">Y</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="FinCoequalizer.html#1931" class="Bound">Y</a>
    <a id="2527" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="2529" href="FinCoequalizer.html#2529" class="Bound">y</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="FinCoequalizer.html#2266" class="Function">f&#39;</a> <a id="2536" class="Symbol">(</a><a id="2537" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2546" href="FinCoequalizer.html#2529" class="Bound">y</a><a id="2547" class="Symbol">)</a>

    <a id="2554" href="FinCoequalizer.html#2554" class="Function">==-correct</a> <a id="2565" class="Symbol">:</a> <a id="2567" class="Symbol">{</a><a id="2568" href="FinCoequalizer.html#2568" class="Bound">y₁</a> <a id="2571" href="FinCoequalizer.html#2571" class="Bound">y₂</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="2577" class="Symbol">}</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="FinCoequalizer.html#2568" class="Bound">y₁</a> <a id="2584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2586" href="FinCoequalizer.html#2571" class="Bound">y₂</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="FinCoequalizer.html#2568" class="Bound">y₁</a> <a id="2594" href="FinCoequalizer.html#2204" class="Function Operator">==</a> <a id="2597" href="FinCoequalizer.html#2571" class="Bound">y₂</a> <a id="2600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2602" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="2611" href="FinCoequalizer.html#2554" class="Function">==-correct</a> <a id="2622" class="Symbol">{</a><a id="2623" href="FinCoequalizer.html#2623" class="Bound">y₁</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">{</a><a id="2628" href="FinCoequalizer.html#2628" class="Bound">y₂</a><a id="2630" class="Symbol">}</a> <a id="2632" href="FinCoequalizer.html#2632" class="Bound">eq</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a> <a id="2646" class="Symbol">(</a><a id="2647" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="2654" href="FinCoequalizer.html#2623" class="Bound">y₁</a> <a id="2657" href="FinCoequalizer.html#2628" class="Bound">y₂</a><a id="2659" class="Symbol">)</a> <a id="2661" href="FinCoequalizer.html#2632" class="Bound">eq</a>

    <a id="2669" href="FinCoequalizer.html#2669" class="Function">==-reflect</a> <a id="2680" class="Symbol">:</a> <a id="2682" class="Symbol">{</a><a id="2683" href="FinCoequalizer.html#2683" class="Bound">y₁</a> <a id="2686" href="FinCoequalizer.html#2686" class="Bound">y₂</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="FinCoequalizer.html#2683" class="Bound">y₁</a> <a id="2699" href="FinCoequalizer.html#2204" class="Function Operator">==</a> <a id="2702" href="FinCoequalizer.html#2686" class="Bound">y₂</a> <a id="2705" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2707" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="FinCoequalizer.html#2683" class="Bound">y₁</a> <a id="2717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2719" href="FinCoequalizer.html#2686" class="Bound">y₂</a>
    <a id="2726" href="FinCoequalizer.html#2669" class="Function">==-reflect</a> <a id="2737" class="Symbol">{</a><a id="2738" href="FinCoequalizer.html#2738" class="Bound">y₁</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">{</a><a id="2743" href="FinCoequalizer.html#2743" class="Bound">y₂</a><a id="2745" class="Symbol">}</a> <a id="2747" href="FinCoequalizer.html#2747" class="Bound">eq</a> <a id="2750" class="Keyword">with</a> <a id="2755" class="Symbol">(</a><a id="2756" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="2763" href="FinCoequalizer.html#2738" class="Bound">y₁</a> <a id="2766" href="FinCoequalizer.html#2743" class="Bound">y₂</a><a id="2768" class="Symbol">)</a>
    <a id="2774" class="Symbol">...</a> <a id="2778" class="Symbol">|</a> <a id="2780" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2784" href="FinCoequalizer.html#2784" class="Bound">p</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="FinCoequalizer.html#2784" class="Bound">p</a>  <a id="2791" class="Comment">-- the &#39;no&#39; case is not necessary because of &#39;eq&#39;!</a>

    <a id="2847" href="FinCoequalizer.html#2847" class="Function">g0-prop</a> <a id="2855" class="Symbol">:</a> <a id="2857" class="Symbol">{</a><a id="2858" href="FinCoequalizer.html#2858" class="Bound">y</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="2863" class="Symbol">}</a> <a id="2865" class="Symbol">→</a> <a id="2867" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="2869" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="2878" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2880" href="FinCoequalizer.html#2858" class="Bound">y</a> <a id="2882" class="Symbol">→</a> <a id="2884" class="Symbol">(</a><a id="2885" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2894" href="FinCoequalizer.html#2858" class="Bound">y</a> <a id="2896" href="FinCoequalizer.html#2204" class="Function Operator">==</a> <a id="2899" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2908" class="Symbol">(</a><a id="2909" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="2911" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="2919" class="Symbol">))</a> <a id="2922" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2924" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="2933" href="FinCoequalizer.html#2847" class="Function">g0-prop</a> <a id="2941" class="Symbol">{</a><a id="2942" href="FinCoequalizer.html#2942" class="Bound">y</a><a id="2943" class="Symbol">}</a> <a id="2945" href="FinCoequalizer.html#2945" class="Bound">eq</a> <a id="2948" class="Symbol">=</a> <a id="2950" href="FinCoequalizer.html#2554" class="Function">==-correct</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2967" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2981" href="FinCoequalizer.html#2945" class="Bound">eq</a><a id="2983" class="Symbol">))</a>
    <a id="2990" href="FinCoequalizer.html#2990" class="Function">h0-prop</a> <a id="2998" class="Symbol">:</a> <a id="3000" class="Symbol">{</a><a id="3001" href="FinCoequalizer.html#3001" class="Bound">y</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="3006" class="Symbol">}</a> <a id="3008" class="Symbol">→</a> <a id="3010" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="3012" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="3021" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3023" href="FinCoequalizer.html#3001" class="Bound">y</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="3029" href="FinCoequalizer.html#3001" class="Bound">y</a> <a id="3031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3033" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3042" class="Symbol">(</a><a id="3043" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="3045" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="3053" class="Symbol">)</a>
    <a id="3059" href="FinCoequalizer.html#2990" class="Function">h0-prop</a> <a id="3067" class="Symbol">{</a><a id="3068" href="FinCoequalizer.html#3068" class="Bound">y</a><a id="3069" class="Symbol">}</a> <a id="3071" href="FinCoequalizer.html#3071" class="Bound">eq</a> <a id="3074" class="Keyword">with</a> <a id="3079" class="Symbol">(</a><a id="3080" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3089" href="FinCoequalizer.html#3068" class="Bound">y</a> <a id="3091" href="FinCoequalizer.html#2204" class="Function Operator">==</a> <a id="3094" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3103" class="Symbol">(</a><a id="3104" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3106" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="3114" class="Symbol">))</a>
    <a id="3121" class="Symbol">...</a> <a id="3125" class="Symbol">|</a> <a id="3127" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="3143" class="Symbol">...</a> <a id="3147" class="Symbol">|</a> <a id="3149" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3155" class="Keyword">rewrite</a> <a id="3163" class="Bound">eq</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="3178" href="FinCoequalizer.html#3178" class="Function">identify-R</a> <a id="3189" class="Symbol">:</a> <a id="3191" class="Symbol">(</a><a id="3192" href="FinCoequalizer.html#3192" class="Bound">y₁</a> <a id="3195" href="FinCoequalizer.html#3195" class="Bound">y₂</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="3201" class="Symbol">)</a> <a id="3203" class="Symbol">→</a> <a id="3205" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="3213" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3215" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="3217" href="FinCoequalizer.html#3192" class="Bound">y₁</a> <a id="3220" href="FinCoequalizer.html#3195" class="Bound">y₂</a> <a id="3223" class="Symbol">→</a> <a id="3225" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="3227" href="FinCoequalizer.html#3192" class="Bound">y₁</a> <a id="3230" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3232" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="3234" href="FinCoequalizer.html#3195" class="Bound">y₂</a>
    <a id="3241" href="FinCoequalizer.html#3178" class="Function">identify-R</a> <a id="3252" href="FinCoequalizer.html#3252" class="Bound">y₁</a> <a id="3255" href="FinCoequalizer.html#3255" class="Bound">y₂</a> <a id="3258" class="Symbol">(</a><a id="3259" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="3268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3270" href="FinCoequalizer.html#3270" class="Bound">g0=y₁</a> <a id="3276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3278" href="FinCoequalizer.html#3278" class="Bound">h0=y₂</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Keyword">rewrite</a> <a id="3293" class="Symbol">(</a><a id="3294" href="FinCoequalizer.html#2847" class="Function">g0-prop</a>  <a id="3303" href="FinCoequalizer.html#3270" class="Bound">g0=y₁</a><a id="3308" class="Symbol">)</a> <a id="3310" class="Symbol">=</a>
      <a id="3318" class="Keyword">let</a>
        <a id="3330" class="Keyword">open</a> <a id="3335" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
      <a id="3353" class="Keyword">in</a>
      <a id="3362" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="3374" class="Symbol">(</a><a id="3375" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3384" class="Symbol">(</a><a id="3385" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="3387" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="3395" class="Symbol">))</a> <a id="3398" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3401" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3405" class="Symbol">(</a><a id="3406" href="FinCoequalizer.html#2990" class="Function">h0-prop</a> <a id="3414" href="FinCoequalizer.html#3278" class="Bound">h0=y₂</a><a id="3419" class="Symbol">)</a> <a id="3421" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="3429" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="3431" href="FinCoequalizer.html#3255" class="Bound">y₂</a>
      <a id="3440" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3446" href="FinCoequalizer.html#3178" class="Function">identify-R</a> <a id="3457" href="FinCoequalizer.html#3457" class="Bound">y₁</a> <a id="3460" href="FinCoequalizer.html#3460" class="Bound">y₂</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="3472" href="FinCoequalizer.html#3472" class="Bound">k&#39;</a> <a id="3475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3477" href="FinCoequalizer.html#3477" class="Bound">gk=y₁</a> <a id="3483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3485" href="FinCoequalizer.html#3485" class="Bound">hk=y₂</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">=</a>
      <a id="3500" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3505" href="FinCoequalizer.html#2266" class="Function">f&#39;</a> <a id="3508" class="Symbol">(</a><a id="3509" href="FinCoequalizer.html#1126" class="Function">nested.identify-R</a> <a id="3527" href="FinCoequalizer.html#3457" class="Bound">y₁</a> <a id="3530" href="FinCoequalizer.html#3460" class="Bound">y₂</a> <a id="3533" class="Symbol">(</a><a id="3534" href="FinCoequalizer.html#3472" class="Bound">k&#39;</a> <a id="3537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3539" class="Symbol">(</a><a id="3540" href="FinCoequalizer.html#3477" class="Bound">gk=y₁</a> <a id="3546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3548" href="FinCoequalizer.html#3485" class="Bound">hk=y₂</a><a id="3553" class="Symbol">)))</a>

    <a id="3562" href="FinCoequalizer.html#3562" class="Function">reflect-f</a> <a id="3572" class="Symbol">:</a> <a id="3574" class="Symbol">(</a><a id="3575" href="FinCoequalizer.html#3575" class="Bound">y</a> <a id="3577" class="Symbol">:</a> <a id="3579" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="3580" class="Symbol">)</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="3594" class="Symbol">(</a><a id="3595" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="3603" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3605" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="3606" class="Symbol">)</a> <a id="3608" href="FinCoequalizer.html#3575" class="Bound">y</a> <a id="3610" class="Symbol">(</a><a id="3611" href="FinCoequalizer.html#2513" class="Function">f</a> <a id="3613" href="FinCoequalizer.html#3575" class="Bound">y</a><a id="3614" class="Symbol">)</a>
    <a id="3620" href="FinCoequalizer.html#3562" class="Function">reflect-f</a> <a id="3630" href="FinCoequalizer.html#3630" class="Bound">y</a> <a id="3632" class="Keyword">with</a> <a id="3637" class="Symbol">(</a><a id="3638" href="FinCoequalizer.html#1933" class="Bound">Y≡-dec</a> <a id="3645" class="Symbol">(</a><a id="3646" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3655" href="FinCoequalizer.html#3630" class="Bound">y</a><a id="3656" class="Symbol">)</a> <a id="3658" class="Symbol">(</a><a id="3659" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3668" class="Symbol">(</a><a id="3669" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3671" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="3679" class="Symbol">)))</a>
    <a id="3687" class="Symbol">...</a> <a id="3691" class="Symbol">|</a> <a id="3693" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3697" href="FinCoequalizer.html#3697" class="Bound">p</a> <a id="3699" class="Symbol">=</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="3712" class="Symbol">(</a><a id="3713" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="3721" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3723" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Bound">y</a> <a id="3728" class="Symbol">(</a><a id="3729" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="3738" class="Symbol">(</a><a id="3739" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="3741" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="3749" class="Symbol">)))</a> <a id="3753" href="Function.Base.html#4486" class="Function Operator">∋</a>
                  <a id="3773" class="Keyword">let</a>
                    <a id="3797" href="FinCoequalizer.html#3797" class="Bound">g↙↘h</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="3812" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="3814" href="FinCoequalizer.html#1942" class="Bound">h</a>
                    <a id="3836" href="FinCoequalizer.html#3836" class="Bound">R</a> <a id="3838" class="Symbol">=</a> <a id="3840" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="3850" href="FinCoequalizer.html#3797" class="Bound">g↙↘h</a>
                    <a id="3875" class="Keyword">open</a> <a id="3880" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">RelationR</a> <a id="3890" href="FinCoequalizer.html#3836" class="Bound">R</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Relation.Binary.Construct.Closure.Equivalence.html#1340" class="Function">EqClos.reflexive</a> <a id="3910" href="FinCoequalizer.html#3797" class="Bound">g↙↘h</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Relation.Binary.Construct.Closure.Equivalence.html#1397" class="Function">EqClos.transitive</a> <a id="3935" href="FinCoequalizer.html#3797" class="Bound">g↙↘h</a><a id="3939" class="Symbol">)</a>
                    <a id="3961" href="FinCoequalizer.html#3961" class="Bound">nested-f-prop</a> <a id="3975" class="Symbol">:</a> <a id="3977" class="Symbol">∀</a> <a id="3979" class="Symbol">(</a><a id="3980" href="FinCoequalizer.html#3980" class="Bound">z</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="FinCoequalizer.html#1931" class="Bound">Y</a><a id="3985" class="Symbol">)</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="3999" class="Symbol">(</a><a id="4000" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="4008" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4010" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="4011" class="Symbol">)</a> <a id="4013" href="FinCoequalizer.html#3980" class="Bound">z</a> <a id="4015" class="Symbol">(</a><a id="4016" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4025" href="FinCoequalizer.html#3980" class="Bound">z</a><a id="4026" class="Symbol">)</a>
                    <a id="4048" href="FinCoequalizer.html#3961" class="Bound">nested-f-prop</a> <a id="4062" href="FinCoequalizer.html#4062" class="Bound">z</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Relation.Binary.Construct.Closure.Equivalence.html#2108" class="Function">EqClos.map</a> <a id="4077" class="Symbol">(</a><a id="4078" href="FinCoequalizer.html#1445" class="Function">shift-SpanRel</a> <a id="4092" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4094" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">(</a><a id="4098" href="FinCoequalizer.html#1181" class="Function">nested.reflect-f</a> <a id="4115" href="FinCoequalizer.html#4062" class="Bound">z</a><a id="4116" class="Symbol">)</a>
                    <a id="4138" href="FinCoequalizer.html#4138" class="Bound">fy=fg0</a> <a id="4145" class="Symbol">:</a> <a id="4147" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4156" class="Bound">y</a> <a id="4158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4160" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4169" class="Symbol">(</a><a id="4170" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4172" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="4180" class="Symbol">)</a>
                    <a id="4202" href="FinCoequalizer.html#4138" class="Bound">fy=fg0</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="FinCoequalizer.html#3697" class="Bound">p</a>
                  <a id="4231" class="Keyword">in</a>
                  <a id="4252" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                  <a id="4276" class="Bound">y</a>                        <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4304" href="FinCoequalizer.html#3961" class="Bound">nested-f-prop</a> <a id="4318" class="Bound">y</a> <a id="4320" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
                  <a id="4340" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4349" class="Bound">y</a>               <a id="4365" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4368" href="FinCoequalizer.html#4138" class="Bound">fy=fg0</a> <a id="4375" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
                  <a id="4395" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4404" class="Symbol">(</a><a id="4405" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4407" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="4415" class="Symbol">)</a>    <a id="4420" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4423" href="Relation.Binary.Construct.Closure.Equivalence.html#1460" class="Function">EqClos.symmetric</a> <a id="4440" href="FinCoequalizer.html#3797" class="Bound">g↙↘h</a> <a id="4445" class="Symbol">(</a><a id="4446" href="FinCoequalizer.html#3961" class="Bound">nested-f-prop</a> <a id="4460" class="Symbol">_)</a> <a id="4463" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
                  <a id="4483" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4485" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>               <a id="4508" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4511" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3472" class="Function">return</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="4533" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4543" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4547" class="Symbol">)))</a> <a id="4551" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
                  <a id="4571" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="4573" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>               <a id="4596" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="4599" href="FinCoequalizer.html#3961" class="Bound">nested-f-prop</a> <a id="4613" class="Symbol">_</a> <a id="4615" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
                  <a id="4635" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4644" class="Symbol">(</a><a id="4645" href="FinCoequalizer.html#1942" class="Bound">h</a> <a id="4647" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="4655" class="Symbol">)</a>
                  <a id="4675" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4681" class="Symbol">...</a> <a id="4685" class="Symbol">|</a> <a id="4687" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="4690" class="Symbol">_</a> <a id="4692" class="Symbol">=</a>
          <a id="4704" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="4714" class="Symbol">(</a><a id="4715" href="FinCoequalizer.html#1226" class="Function">SpanRel</a> <a id="4723" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4725" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="4726" class="Symbol">)</a> <a id="4728" class="Bound">y</a> <a id="4730" class="Symbol">(</a><a id="4731" href="FinCoequalizer.html#1112" class="Function">nested.f</a> <a id="4740" class="Bound">y</a><a id="4741" class="Symbol">)</a> <a id="4743" href="Function.Base.html#4486" class="Function Operator">∋</a>
          <a id="4755" href="Relation.Binary.Construct.Closure.Equivalence.html#2108" class="Function">EqClos.map</a> <a id="4766" class="Symbol">(</a><a id="4767" href="FinCoequalizer.html#1445" class="Function">shift-SpanRel</a> <a id="4781" href="FinCoequalizer.html#1940" class="Bound">g</a> <a id="4783" href="FinCoequalizer.html#1942" class="Bound">h</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Symbol">(</a><a id="4787" href="FinCoequalizer.html#1181" class="Function">nested.reflect-f</a> <a id="4804" class="Bound">y</a><a id="4805" class="Symbol">)</a>

<a id="EqClosure-ump"></a><a id="4808" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="4822" class="Symbol">:</a> <a id="4824" class="Symbol">{</a><a id="4825" href="FinCoequalizer.html#4825" class="Bound">ℓ</a> <a id="4827" href="FinCoequalizer.html#4827" class="Bound">ℓ&#39;</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4837" class="Symbol">}</a>  <a id="4840" class="Symbol">→</a> <a id="4842" class="Symbol">{</a><a id="4843" href="FinCoequalizer.html#4843" class="Bound">Y</a> <a id="4845" class="Symbol">:</a> <a id="4847" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4850" class="Symbol">}</a> <a id="4852" class="Symbol">→</a> <a id="4854" class="Symbol">(</a><a id="4855" href="FinCoequalizer.html#4855" class="Bound">R</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4863" href="FinCoequalizer.html#4843" class="Bound">Y</a> <a id="4865" href="FinCoequalizer.html#4825" class="Bound">ℓ</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Symbol">→</a> <a id="4870" class="Symbol">(</a><a id="4871" href="FinCoequalizer.html#4871" class="Bound">S</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4879" href="FinCoequalizer.html#4843" class="Bound">Y</a> <a id="4881" href="FinCoequalizer.html#4827" class="Bound">ℓ&#39;</a><a id="4883" class="Symbol">)</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="4901" href="FinCoequalizer.html#4871" class="Bound">S</a> <a id="4903" class="Symbol">→</a> <a id="4905" class="Symbol">(</a><a id="4906" href="FinCoequalizer.html#4855" class="Bound">R</a> <a id="4908" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="4910" href="FinCoequalizer.html#4871" class="Bound">S</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">→</a> <a id="4915" class="Symbol">(</a><a id="4916" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="4926" href="FinCoequalizer.html#4855" class="Bound">R</a> <a id="4928" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="4930" href="FinCoequalizer.html#4871" class="Bound">S</a><a id="4931" class="Symbol">)</a>
<a id="4933" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="4947" class="Symbol">{</a><a id="4948" class="Argument">Y</a> <a id="4950" class="Symbol">=</a> <a id="4952" href="FinCoequalizer.html#4952" class="Bound">Y</a><a id="4953" class="Symbol">}</a> <a id="4955" href="FinCoequalizer.html#4955" class="Bound">R</a> <a id="4957" href="FinCoequalizer.html#4957" class="Bound">S</a> <a id="4959" href="FinCoequalizer.html#4959" class="Bound">S-is-equiv</a> <a id="4970" href="FinCoequalizer.html#4970" class="Bound">R⇒S</a> <a id="4974" class="Symbol">{</a><a id="4975" href="FinCoequalizer.html#4975" class="Bound">x</a><a id="4976" class="Symbol">}</a> <a id="4978" class="Symbol">{</a><a id="4979" class="DottedPattern Symbol">.</a><a id="4980" href="FinCoequalizer.html#4975" class="DottedPattern Bound">x</a><a id="4981" class="Symbol">}</a> <a id="4983" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a> <a id="4985" class="Symbol">=</a>
  <a id="4989" href="Relation.Binary.Structures.html#1674" class="Function">IsEquivalence.reflexive</a> <a id="5013" href="FinCoequalizer.html#4959" class="Bound">S-is-equiv</a> <a id="5024" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5029" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="5043" class="Symbol">{</a><a id="5044" class="Argument">Y</a> <a id="5046" class="Symbol">=</a> <a id="5048" href="FinCoequalizer.html#5048" class="Bound">Y</a><a id="5049" class="Symbol">}</a> <a id="5051" href="FinCoequalizer.html#5051" class="Bound">R</a> <a id="5053" href="FinCoequalizer.html#5053" class="Bound">S</a> <a id="5055" href="FinCoequalizer.html#5055" class="Bound">S-is-equiv</a> <a id="5066" href="FinCoequalizer.html#5066" class="Bound">R⇒S</a> <a id="5070" class="Symbol">{</a><a id="5071" href="FinCoequalizer.html#5071" class="Bound">x</a><a id="5072" class="Symbol">}</a> <a id="5074" class="Symbol">{</a><a id="5075" href="FinCoequalizer.html#5075" class="Bound">y</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="5083" href="FinCoequalizer.html#5083" class="Bound">Rxj</a> <a id="5087" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="5089" href="FinCoequalizer.html#5089" class="Bound">tail</a><a id="5093" class="Symbol">)</a> <a id="5095" class="Symbol">=</a>
  <a id="5099" href="Relation.Binary.Structures.html#1648" class="Field">IsEquivalence.trans</a> <a id="5119" href="FinCoequalizer.html#5055" class="Bound">S-is-equiv</a> <a id="5130" class="Symbol">(</a><a id="5131" href="FinCoequalizer.html#5066" class="Bound">R⇒S</a> <a id="5135" href="FinCoequalizer.html#5083" class="Bound">Rxj</a><a id="5138" class="Symbol">)</a> <a id="5140" class="Symbol">(</a><a id="5141" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="5155" href="FinCoequalizer.html#5051" class="Bound">R</a> <a id="5157" href="FinCoequalizer.html#5053" class="Bound">S</a> <a id="5159" href="FinCoequalizer.html#5055" class="Bound">S-is-equiv</a> <a id="5170" href="FinCoequalizer.html#5066" class="Bound">R⇒S</a> <a id="5174" href="FinCoequalizer.html#5089" class="Bound">tail</a><a id="5178" class="Symbol">)</a>
<a id="5180" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="5194" class="Symbol">{</a><a id="5195" class="Argument">Y</a> <a id="5197" class="Symbol">=</a> <a id="5199" href="FinCoequalizer.html#5199" class="Bound">Y</a><a id="5200" class="Symbol">}</a> <a id="5202" href="FinCoequalizer.html#5202" class="Bound">R</a> <a id="5204" href="FinCoequalizer.html#5204" class="Bound">S</a> <a id="5206" href="FinCoequalizer.html#5206" class="Bound">S-is-equiv</a> <a id="5217" href="FinCoequalizer.html#5217" class="Bound">R⇒S</a> <a id="5221" class="Symbol">{</a><a id="5222" href="FinCoequalizer.html#5222" class="Bound">x</a><a id="5223" class="Symbol">}</a> <a id="5225" class="Symbol">{</a><a id="5226" href="FinCoequalizer.html#5226" class="Bound">y</a><a id="5227" class="Symbol">}</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="5234" href="FinCoequalizer.html#5234" class="Bound">Rjx</a> <a id="5238" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="5240" href="FinCoequalizer.html#5240" class="Bound">tail</a><a id="5244" class="Symbol">)</a> <a id="5246" class="Symbol">=</a>
  <a id="5250" href="Relation.Binary.Structures.html#1648" class="Field">IsEquivalence.trans</a> <a id="5270" href="FinCoequalizer.html#5206" class="Bound">S-is-equiv</a>
    <a id="5285" class="Symbol">(</a><a id="5286" href="Relation.Binary.Structures.html#1622" class="Field">IsEquivalence.sym</a> <a id="5304" href="FinCoequalizer.html#5206" class="Bound">S-is-equiv</a> <a id="5315" class="Symbol">(</a><a id="5316" href="FinCoequalizer.html#5217" class="Bound">R⇒S</a> <a id="5320" href="FinCoequalizer.html#5234" class="Bound">Rjx</a><a id="5323" class="Symbol">))</a>
    <a id="5330" class="Symbol">(</a><a id="5331" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="5345" href="FinCoequalizer.html#5202" class="Bound">R</a> <a id="5347" href="FinCoequalizer.html#5204" class="Bound">S</a> <a id="5349" href="FinCoequalizer.html#5206" class="Bound">S-is-equiv</a> <a id="5360" href="FinCoequalizer.html#5217" class="Bound">R⇒S</a> <a id="5364" href="FinCoequalizer.html#5240" class="Bound">tail</a><a id="5368" class="Symbol">)</a>

<a id="5371" class="Keyword">module</a> <a id="5378" href="FinCoequalizer.html#5378" class="Module">_</a> <a id="5380" class="Symbol">{</a><a id="5381" href="FinCoequalizer.html#5381" class="Bound">c</a> <a id="5383" href="FinCoequalizer.html#5383" class="Bound">ℓ</a> <a id="5385" href="FinCoequalizer.html#5385" class="Bound">ℓ&#39;</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5395" class="Symbol">}</a> <a id="5397" class="Symbol">{</a><a id="5398" href="FinCoequalizer.html#5398" class="Bound">X</a> <a id="5400" class="Symbol">:</a> <a id="5402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5406" href="FinCoequalizer.html#5383" class="Bound">ℓ</a><a id="5407" class="Symbol">}</a> <a id="5409" class="Symbol">{</a><a id="5410" href="FinCoequalizer.html#5410" class="Bound">Y</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5418" href="FinCoequalizer.html#5385" class="Bound">ℓ&#39;</a><a id="5420" class="Symbol">}</a> <a id="5422" class="Symbol">(</a><a id="5423" href="FinCoequalizer.html#5423" class="Bound">f</a> <a id="5425" class="Symbol">:</a> <a id="5427" href="FinCoequalizer.html#5398" class="Bound">X</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="FinCoequalizer.html#5410" class="Bound">Y</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="FinCoequalizer.html#5435" class="Bound Operator">_∼_</a> <a id="5439" class="Symbol">:</a> <a id="5441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5445" href="FinCoequalizer.html#5410" class="Bound">Y</a> <a id="5447" href="FinCoequalizer.html#5381" class="Bound">c</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Keyword">where</a>
  <a id="5458" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5477" href="FinCoequalizer.html#5398" class="Bound">X</a> <a id="5479" href="FinCoequalizer.html#5381" class="Bound">c</a>
  <a id="5483" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a> <a id="5496" href="FinCoequalizer.html#5496" class="Bound">x₁</a> <a id="5499" href="FinCoequalizer.html#5499" class="Bound">x₂</a> <a id="5502" class="Symbol">=</a> <a id="5504" class="Symbol">(</a><a id="5505" href="FinCoequalizer.html#5423" class="Bound">f</a> <a id="5507" href="FinCoequalizer.html#5496" class="Bound">x₁</a><a id="5509" class="Symbol">)</a> <a id="5511" href="FinCoequalizer.html#5435" class="Bound Operator">∼</a> <a id="5513" class="Symbol">(</a><a id="5514" href="FinCoequalizer.html#5423" class="Bound">f</a> <a id="5516" href="FinCoequalizer.html#5499" class="Bound">x₂</a><a id="5518" class="Symbol">)</a>

  <a id="5523" href="FinCoequalizer.html#5523" class="Function">rel-preimage-reflexive</a> <a id="5546" class="Symbol">:</a> <a id="5548" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="5558" href="FinCoequalizer.html#5435" class="Bound Operator">_∼_</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="5574" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a>
  <a id="5589" href="FinCoequalizer.html#5523" class="Function">rel-preimage-reflexive</a> <a id="5612" href="FinCoequalizer.html#5612" class="Bound">is-refl</a> <a id="5620" class="Symbol">{</a><a id="5621" href="FinCoequalizer.html#5621" class="Bound">x</a><a id="5622" class="Symbol">}</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="FinCoequalizer.html#5612" class="Bound">is-refl</a> <a id="5634" class="Symbol">{</a><a id="5635" href="FinCoequalizer.html#5423" class="Bound">f</a> <a id="5637" href="FinCoequalizer.html#5621" class="Bound">x</a><a id="5638" class="Symbol">}</a>

  <a id="5643" href="FinCoequalizer.html#5643" class="Function">rel-preimage-symmetric</a> <a id="5666" class="Symbol">:</a> <a id="5668" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="5678" href="FinCoequalizer.html#5435" class="Bound Operator">_∼_</a> <a id="5682" class="Symbol">→</a> <a id="5684" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="5694" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a>
  <a id="5709" href="FinCoequalizer.html#5643" class="Function">rel-preimage-symmetric</a> <a id="5732" href="FinCoequalizer.html#5732" class="Bound">is-sym</a> <a id="5739" class="Symbol">=</a> <a id="5741" href="FinCoequalizer.html#5732" class="Bound">is-sym</a>

  <a id="5751" href="FinCoequalizer.html#5751" class="Function">rel-preimage-transitive</a> <a id="5775" class="Symbol">:</a> <a id="5777" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5788" href="FinCoequalizer.html#5435" class="Bound Operator">_∼_</a> <a id="5792" class="Symbol">→</a> <a id="5794" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5805" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a>
  <a id="5820" href="FinCoequalizer.html#5751" class="Function">rel-preimage-transitive</a> <a id="5844" href="FinCoequalizer.html#5844" class="Bound">is-trans</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="FinCoequalizer.html#5844" class="Bound">is-trans</a>

  <a id="5867" href="FinCoequalizer.html#5867" class="Function">rel-preimage-equivalence</a> <a id="5892" class="Symbol">:</a> <a id="5894" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="5908" href="FinCoequalizer.html#5435" class="Bound Operator">_∼_</a> <a id="5912" class="Symbol">→</a> <a id="5914" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="5928" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a>
  <a id="5943" href="FinCoequalizer.html#5867" class="Function">rel-preimage-equivalence</a> <a id="5968" href="FinCoequalizer.html#5968" class="Bound">is-equiv</a> <a id="5977" class="Symbol">=</a> <a id="5979" class="Keyword">record</a> <a id="5986" class="Symbol">{</a>
    <a id="5992" href="Relation.Binary.Structures.html#1596" class="Field">refl</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="FinCoequalizer.html#5523" class="Function">rel-preimage-reflexive</a> <a id="6022" class="Symbol">(</a><a id="6023" href="Relation.Binary.Structures.html#1596" class="Field">IsEquivalence.refl</a> <a id="6042" href="FinCoequalizer.html#5968" class="Bound">is-equiv</a><a id="6050" class="Symbol">)</a> <a id="6052" class="Symbol">;</a>
    <a id="6058" href="Relation.Binary.Structures.html#1622" class="Field">sym</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="FinCoequalizer.html#5643" class="Function">rel-preimage-symmetric</a> <a id="6087" class="Symbol">(</a><a id="6088" href="Relation.Binary.Structures.html#1622" class="Field">IsEquivalence.sym</a> <a id="6106" href="FinCoequalizer.html#5968" class="Bound">is-equiv</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">;</a>
    <a id="6122" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="6128" class="Symbol">=</a>  <a id="6131" href="FinCoequalizer.html#5751" class="Function">rel-preimage-transitive</a> <a id="6155" class="Symbol">(</a><a id="6156" href="Relation.Binary.Structures.html#1648" class="Field">IsEquivalence.trans</a> <a id="6176" href="FinCoequalizer.html#5968" class="Bound">is-equiv</a><a id="6184" class="Symbol">)</a> <a id="6186" class="Symbol">}</a>


<a id="6190" class="Keyword">module</a> <a id="6197" href="FinCoequalizer.html#6197" class="Module">_</a> <a id="6199" class="Symbol">{</a><a id="6200" href="FinCoequalizer.html#6200" class="Bound">ℓ</a> <a id="6202" href="FinCoequalizer.html#6202" class="Bound">c</a> <a id="6204" href="FinCoequalizer.html#6204" class="Bound">ℓ&#39;</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6214" class="Symbol">}</a> <a id="6216" class="Symbol">{</a><a id="6217" href="FinCoequalizer.html#6217" class="Bound">X</a> <a id="6219" class="Symbol">:</a> <a id="6221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6225" href="FinCoequalizer.html#6200" class="Bound">ℓ</a><a id="6226" class="Symbol">}</a> <a id="6228" class="Symbol">(</a><a id="6229" href="FinCoequalizer.html#6229" class="Bound">Y</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6240" href="FinCoequalizer.html#6204" class="Bound">ℓ&#39;</a> <a id="6243" href="FinCoequalizer.html#6202" class="Bound">c</a><a id="6244" class="Symbol">)</a> <a id="6246" class="Symbol">(</a><a id="6247" href="FinCoequalizer.html#6247" class="Bound">f</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="FinCoequalizer.html#6217" class="Bound">X</a> <a id="6253" class="Symbol">→</a> <a id="6255" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6270" href="FinCoequalizer.html#6229" class="Bound">Y</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Keyword">where</a>
  <a id="6281" href="FinCoequalizer.html#6281" class="Function">setoid-kernel</a> <a id="6295" class="Symbol">:</a> <a id="6297" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6301" href="FinCoequalizer.html#6217" class="Bound">X</a> <a id="6303" href="FinCoequalizer.html#6202" class="Bound">c</a>
  <a id="6307" href="FinCoequalizer.html#6281" class="Function">setoid-kernel</a> <a id="6321" class="Symbol">=</a> <a id="6323" href="FinCoequalizer.html#5458" class="Function">rel-preimage</a> <a id="6336" href="FinCoequalizer.html#6247" class="Bound">f</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="6350" href="FinCoequalizer.html#6229" class="Bound">Y</a><a id="6351" class="Symbol">)</a>

  <a id="6356" href="FinCoequalizer.html#6356" class="Function">setoid-kernel-IsEquivalence</a> <a id="6384" class="Symbol">:</a> <a id="6386" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="6400" href="FinCoequalizer.html#6281" class="Function">setoid-kernel</a>
  <a id="6416" href="FinCoequalizer.html#6356" class="Function">setoid-kernel-IsEquivalence</a> <a id="6444" class="Symbol">=</a> <a id="6446" href="FinCoequalizer.html#5867" class="Function">rel-preimage-equivalence</a> <a id="6471" href="FinCoequalizer.html#6247" class="Bound">f</a> <a id="6473" class="Symbol">(</a><a id="6474" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="6485" href="FinCoequalizer.html#6229" class="Bound">Y</a><a id="6486" class="Symbol">)</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Relation.Binary.Bundles.html#1203" class="Field">Setoid.isEquivalence</a> <a id="6510" href="FinCoequalizer.html#6229" class="Bound">Y</a><a id="6511" class="Symbol">)</a>
</pre></body></html>

==> anc/FullSub-map.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>FullSub-map</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">-- Some results about full subcategories when changing the index set</a>
<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Level.html" class="Module">Level</a>
<a id="123" class="Keyword">open</a> <a id="128" class="Keyword">import</a> <a id="135" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="157" class="Keyword">renaming</a> <a id="166" class="Symbol">(</a><a id="167" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="172" class="Symbol">to</a> <a id="175" class="InductiveConstructor">≡-refl</a><a id="181" class="Symbol">)</a>

<a id="184" class="Keyword">open</a> <a id="189" class="Keyword">import</a> <a id="196" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="334" class="Keyword">hiding</a> <a id="341" class="Symbol">(</a><a id="342" href="Categories.Functor.html#349" class="Function">id</a><a id="344" class="Symbol">)</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Categories.NaturalTransformation.NaturalIsomorphism.html" class="Module">Categories.NaturalTransformation.NaturalIsomorphism</a>

<a id="496" class="Keyword">module</a> <a id="503" href="FullSub-map.html" class="Module">FullSub-map</a> <a id="515" class="Symbol">{</a><a id="516" href="FullSub-map.html#516" class="Bound">o</a> <a id="518" href="FullSub-map.html#518" class="Bound">ℓ</a> <a id="520" href="FullSub-map.html#520" class="Bound">e</a><a id="521" class="Symbol">}</a> <a id="523" class="Symbol">(</a><a id="524" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="526" class="Symbol">:</a> <a id="528" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="537" href="FullSub-map.html#516" class="Bound">o</a> <a id="539" href="FullSub-map.html#518" class="Bound">ℓ</a> <a id="541" href="FullSub-map.html#520" class="Bound">e</a><a id="542" class="Symbol">)</a>
                   <a id="563" class="Keyword">where</a>

<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="646" href="FullSub-map.html#524" class="Bound">𝒞</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Categories.Morphism.Reasoning.html" class="Module">Categories.Morphism.Reasoning</a> <a id="690" href="FullSub-map.html#524" class="Bound">𝒞</a>

<a id="𝒞|_"></a><a id="693" href="FullSub-map.html#693" class="Function Operator">𝒞|_</a> <a id="697" class="Symbol">=</a> <a id="699" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="715" href="FullSub-map.html#524" class="Bound">𝒞</a>

<a id="718" class="Keyword">private</a>
  <a id="728" class="Keyword">module</a> <a id="𝒞"></a><a id="735" href="FullSub-map.html#735" class="Module">𝒞</a> <a id="737" class="Symbol">=</a> <a id="739" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="748" href="FullSub-map.html#524" class="Bound">𝒞</a>

<a id="FullSubSubCategory"></a><a id="751" href="FullSub-map.html#751" class="Function">FullSubSubCategory</a> <a id="770" class="Symbol">:</a> <a id="772" class="Symbol">{</a><a id="773" href="FullSub-map.html#773" class="Bound">i</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="782" class="Symbol">}</a> <a id="784" class="Symbol">{</a><a id="785" href="FullSub-map.html#785" class="Bound">I</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="793" href="FullSub-map.html#773" class="Bound">i</a><a id="794" class="Symbol">}</a> <a id="796" class="Symbol">(</a><a id="797" href="FullSub-map.html#797" class="Bound">U</a> <a id="799" class="Symbol">:</a> <a id="801" href="FullSub-map.html#785" class="Bound">I</a> <a id="803" class="Symbol">→</a> <a id="805" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="810" class="Symbol">)</a>
         <a id="821" class="Symbol">{</a><a id="822" href="FullSub-map.html#822" class="Bound">i&#39;</a> <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="832" class="Symbol">}</a> <a id="834" class="Symbol">{</a><a id="835" href="FullSub-map.html#835" class="Bound">I&#39;</a> <a id="838" class="Symbol">:</a> <a id="840" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="844" href="FullSub-map.html#822" class="Bound">i&#39;</a><a id="846" class="Symbol">}</a> <a id="848" class="Symbol">(</a><a id="849" href="FullSub-map.html#849" class="Bound">f</a> <a id="851" class="Symbol">:</a> <a id="853" href="FullSub-map.html#835" class="Bound">I&#39;</a> <a id="856" class="Symbol">→</a> <a id="858" href="FullSub-map.html#785" class="Bound">I</a><a id="859" class="Symbol">)</a>
         <a id="870" class="Symbol">→</a> <a id="872" class="Symbol">(</a><a id="873" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="876" class="Symbol">λ</a> <a id="878" href="FullSub-map.html#878" class="Bound">x</a> <a id="880" class="Symbol">→</a> <a id="882" href="FullSub-map.html#797" class="Bound">U</a> <a id="884" class="Symbol">(</a><a id="885" href="FullSub-map.html#849" class="Bound">f</a> <a id="887" href="FullSub-map.html#878" class="Bound">x</a><a id="888" class="Symbol">))</a> <a id="891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="893" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a> <a id="909" class="Symbol">(</a><a id="910" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="913" href="FullSub-map.html#797" class="Bound">U</a><a id="914" class="Symbol">)</a> <a id="916" href="FullSub-map.html#849" class="Bound">f</a>
<a id="918" href="FullSub-map.html#751" class="Function">FullSubSubCategory</a> <a id="937" href="FullSub-map.html#937" class="Bound">U</a> <a id="939" href="FullSub-map.html#939" class="Bound">f</a> <a id="941" class="Symbol">=</a> <a id="943" href="FullSub-map.html#175" class="InductiveConstructor">≡-refl</a>

<a id="FullSubSubCat"></a><a id="951" href="FullSub-map.html#951" class="Function">FullSubSubCat</a> <a id="965" class="Symbol">:</a> <a id="967" class="Symbol">{</a><a id="968" href="FullSub-map.html#968" class="Bound">i</a> <a id="970" class="Symbol">:</a> <a id="972" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">{</a><a id="980" href="FullSub-map.html#980" class="Bound">I</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="FullSub-map.html#968" class="Bound">i</a><a id="989" class="Symbol">}</a> <a id="991" class="Symbol">(</a><a id="992" href="FullSub-map.html#992" class="Bound">U</a> <a id="994" class="Symbol">:</a> <a id="996" href="FullSub-map.html#980" class="Bound">I</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1005" class="Symbol">)</a>
         <a id="1016" class="Symbol">{</a><a id="1017" href="FullSub-map.html#1017" class="Bound">i&#39;</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">{</a><a id="1030" href="FullSub-map.html#1030" class="Bound">I&#39;</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1039" href="FullSub-map.html#1017" class="Bound">i&#39;</a><a id="1041" class="Symbol">}</a> <a id="1043" class="Symbol">(</a><a id="1044" href="FullSub-map.html#1044" class="Bound">f</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="FullSub-map.html#1030" class="Bound">I&#39;</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="FullSub-map.html#980" class="Bound">I</a><a id="1054" class="Symbol">)</a>
         <a id="1065" class="Symbol">→</a> <a id="1067" href="Categories.NaturalTransformation.NaturalIsomorphism.html#651" class="Record">NaturalIsomorphism</a>
            <a id="1098" class="Symbol">(</a><a id="1099" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1107" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1109" class="Symbol">{</a><a id="1110" class="Argument">U</a> <a id="1112" class="Symbol">=</a> <a id="1114" class="Symbol">λ</a> <a id="1116" href="FullSub-map.html#1116" class="Bound">x</a> <a id="1118" class="Symbol">→</a> <a id="1120" href="FullSub-map.html#992" class="Bound">U</a> <a id="1122" class="Symbol">(</a><a id="1123" href="FullSub-map.html#1044" class="Bound">f</a> <a id="1125" href="FullSub-map.html#1116" class="Bound">x</a><a id="1126" class="Symbol">)})</a>
            <a id="1142" class="Symbol">(</a><a id="1143" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1151" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1153" class="Symbol">{</a><a id="1154" class="Argument">U</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="FullSub-map.html#992" class="Bound">U</a><a id="1159" class="Symbol">}</a> <a id="1161" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1164" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1172" class="Symbol">(</a><a id="1173" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="1176" href="FullSub-map.html#992" class="Bound">U</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">{</a><a id="1180" class="Argument">U</a> <a id="1182" class="Symbol">=</a> <a id="1184" href="FullSub-map.html#1044" class="Bound">f</a><a id="1185" class="Symbol">})</a>
<a id="1188" href="FullSub-map.html#951" class="Function">FullSubSubCat</a> <a id="1202" href="FullSub-map.html#1202" class="Bound">U</a> <a id="1204" href="FullSub-map.html#1204" class="Bound">f</a> <a id="1206" class="Symbol">=</a>
  <a id="1210" class="Keyword">let</a>
    <a id="1218" class="Keyword">open</a> <a id="1223" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1232" href="FullSub-map.html#524" class="Bound">𝒞</a>
    <a id="1238" class="Keyword">open</a> <a id="1243" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="1258" class="Keyword">in</a>
  <a id="1263" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2810" class="Function">niHelper</a> <a id="1272" class="Symbol">(</a><a id="1273" class="Keyword">record</a> <a id="1280" class="Symbol">{</a>
    <a id="1286" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2606" class="Field">η</a> <a id="1288" class="Symbol">=</a> <a id="1290" class="Symbol">λ</a> <a id="1292" href="FullSub-map.html#1292" class="Bound">X</a> <a id="1294" class="Symbol">→</a> <a id="1296" href="Categories.Category.Core.html#630" class="Field">𝒞.id</a> <a id="1301" class="Symbol">{</a><a id="1302" href="FullSub-map.html#1202" class="Bound">U</a> <a id="1304" class="Symbol">(</a><a id="1305" href="FullSub-map.html#1204" class="Bound">f</a> <a id="1307" href="FullSub-map.html#1292" class="Bound">X</a><a id="1308" class="Symbol">)}</a> <a id="1311" class="Symbol">;</a>
    <a id="1317" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2648" class="Field">η⁻¹</a> <a id="1321" class="Symbol">=</a> <a id="1323" class="Symbol">λ</a> <a id="1325" href="FullSub-map.html#1325" class="Bound">X</a> <a id="1327" class="Symbol">→</a> <a id="1329" href="Categories.Category.Core.html#630" class="Field">𝒞.id</a> <a id="1334" class="Symbol">{</a><a id="1335" href="FullSub-map.html#1202" class="Bound">U</a> <a id="1337" class="Symbol">(</a><a id="1338" href="FullSub-map.html#1204" class="Bound">f</a> <a id="1340" href="FullSub-map.html#1325" class="Bound">X</a><a id="1341" class="Symbol">)}</a> <a id="1344" class="Symbol">;</a>
    <a id="1350" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2690" class="Field">commute</a> <a id="1358" class="Symbol">=</a> <a id="1360" class="Symbol">λ</a> <a id="1362" href="FullSub-map.html#1362" class="Bound">h</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1378" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="1381" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1383" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1403" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1405" class="Symbol">{</a><a id="1406" class="Argument">U</a> <a id="1408" class="Symbol">=</a> <a id="1410" class="Symbol">λ</a> <a id="1412" href="FullSub-map.html#1412" class="Bound">x</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="FullSub-map.html#1202" class="Bound">U</a> <a id="1418" class="Symbol">(</a><a id="1419" href="FullSub-map.html#1204" class="Bound">f</a> <a id="1421" href="FullSub-map.html#1412" class="Bound">x</a><a id="1422" class="Symbol">)})</a> <a id="1426" href="FullSub-map.html#1362" class="Bound">h</a> <a id="1428" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1431" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="1441" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1449" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1469" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1471" class="Symbol">{</a><a id="1472" class="Argument">U</a> <a id="1474" class="Symbol">=</a> <a id="1476" class="Symbol">λ</a> <a id="1478" href="FullSub-map.html#1478" class="Bound">x</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="FullSub-map.html#1202" class="Bound">U</a> <a id="1484" class="Symbol">(</a><a id="1485" href="FullSub-map.html#1204" class="Bound">f</a> <a id="1487" href="FullSub-map.html#1478" class="Bound">x</a><a id="1488" class="Symbol">)})</a> <a id="1492" href="FullSub-map.html#1362" class="Bound">h</a> <a id="1494" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="1504" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1524" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1526" class="Symbol">{</a><a id="1527" class="Argument">U</a> <a id="1529" class="Symbol">=</a> <a id="1531" href="FullSub-map.html#1202" class="Bound">U</a><a id="1532" class="Symbol">}</a> <a id="1534" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1537" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1545" class="Symbol">(</a><a id="1546" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="1549" href="FullSub-map.html#1202" class="Bound">U</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">{</a><a id="1553" class="Argument">U</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="FullSub-map.html#1204" class="Bound">f</a><a id="1558" class="Symbol">})</a> <a id="1561" href="FullSub-map.html#1362" class="Bound">h</a> <a id="1563" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1567" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="1577" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="1585" href="Categories.Functor.Core.html#455" class="Field">Functor.F₁</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1605" href="FullSub-map.html#524" class="Bound">𝒞</a> <a id="1607" class="Symbol">{</a><a id="1608" class="Argument">U</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="FullSub-map.html#1202" class="Bound">U</a><a id="1613" class="Symbol">}</a> <a id="1615" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1618" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1626" class="Symbol">(</a><a id="1627" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="1630" href="FullSub-map.html#1202" class="Bound">U</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">{</a><a id="1634" class="Argument">U</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="FullSub-map.html#1204" class="Bound">f</a><a id="1639" class="Symbol">})</a> <a id="1642" href="FullSub-map.html#1362" class="Bound">h</a> <a id="1644" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1646" href="Categories.Category.Core.html#630" class="Function">id</a>
      <a id="1655" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="1656" class="Symbol">;</a>
    <a id="1662" href="Categories.NaturalTransformation.NaturalIsomorphism.html#2760" class="Field">iso</a> <a id="1666" class="Symbol">=</a> <a id="1668" class="Symbol">λ</a> <a id="1670" href="FullSub-map.html#1670" class="Bound">X</a> <a id="1672" class="Symbol">→</a> <a id="1674" class="Keyword">record</a> <a id="1681" class="Symbol">{</a> <a id="1683" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="1700" class="Symbol">;</a> <a id="1702" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="1719" class="Symbol">}</a> <a id="1721" class="Symbol">})</a>

<a id="1725" class="Keyword">module</a> <a id="1732" href="FullSub-map.html#1732" class="Module">_</a> <a id="1734" class="Symbol">{</a><a id="1735" href="FullSub-map.html#1735" class="Bound">i</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1744" class="Symbol">}</a> <a id="1746" class="Symbol">{</a><a id="1747" href="FullSub-map.html#1747" class="Bound">I</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1755" href="FullSub-map.html#1735" class="Bound">i</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">(</a><a id="1759" href="FullSub-map.html#1759" class="Bound">U</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="FullSub-map.html#1747" class="Bound">I</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1780" href="FullSub-map.html#524" class="Bound">𝒞</a><a id="1781" class="Symbol">)</a>
         <a id="1792" class="Symbol">{</a><a id="1793" href="FullSub-map.html#1793" class="Bound">i&#39;</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1803" class="Symbol">}</a> <a id="1805" class="Symbol">{</a><a id="1806" href="FullSub-map.html#1806" class="Bound">I&#39;</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1815" href="FullSub-map.html#1793" class="Bound">i&#39;</a><a id="1817" class="Symbol">}</a> <a id="1819" class="Symbol">(</a><a id="1820" href="FullSub-map.html#1820" class="Bound">U&#39;</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="FullSub-map.html#1806" class="Bound">I&#39;</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1843" href="FullSub-map.html#524" class="Bound">𝒞</a><a id="1844" class="Symbol">)</a>
         <a id="1855" class="Keyword">where</a>
  <a id="1863" class="Keyword">record</a> <a id="1870" href="FullSub-map.html#1870" class="Record">Reindexing</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1887" class="Symbol">(</a><a id="1888" href="FullSub-map.html#518" class="Bound">ℓ</a> <a id="1890" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1892" href="FullSub-map.html#1735" class="Bound">i</a> <a id="1894" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1896" href="FullSub-map.html#1793" class="Bound">i&#39;</a> <a id="1899" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1901" href="FullSub-map.html#520" class="Bound">e</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Keyword">where</a>
    <a id="1914" class="Keyword">field</a>
      <a id="1926" href="FullSub-map.html#1926" class="Field">f</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="FullSub-map.html#1747" class="Bound">I</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="FullSub-map.html#1806" class="Bound">I&#39;</a>
      <a id="1943" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">∀</a> <a id="1951" class="Symbol">(</a><a id="1952" href="FullSub-map.html#1952" class="Bound">x</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="FullSub-map.html#1747" class="Bound">I</a><a id="1957" class="Symbol">)</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="FullSub-map.html#1759" class="Bound">U</a> <a id="1963" href="FullSub-map.html#1952" class="Bound">x</a> <a id="1965" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="1967" href="FullSub-map.html#1820" class="Bound">U&#39;</a> <a id="1970" class="Symbol">(</a><a id="1971" href="FullSub-map.html#1926" class="Field">f</a> <a id="1973" href="FullSub-map.html#1952" class="Bound">x</a><a id="1974" class="Symbol">)</a>

    <a id="1981" class="Keyword">module</a> <a id="1988" href="FullSub-map.html#1988" class="Module">f-≅</a> <a id="1992" href="FullSub-map.html#1992" class="Bound">x</a> <a id="1994" class="Symbol">=</a> <a id="1996" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a> <a id="2000" class="Symbol">(</a><a id="2001" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2005" href="FullSub-map.html#1992" class="Bound">x</a><a id="2006" class="Symbol">)</a>

    <a id="2013" href="FullSub-map.html#2013" class="Function">to-Functor</a> <a id="2024" class="Symbol">:</a> <a id="2026" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="2034" class="Symbol">(</a><a id="2035" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="2038" href="FullSub-map.html#1759" class="Bound">U</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">(</a><a id="2042" href="FullSub-map.html#693" class="Function Operator">𝒞|</a> <a id="2045" href="FullSub-map.html#1820" class="Bound">U&#39;</a><a id="2047" class="Symbol">)</a>
    <a id="2053" href="FullSub-map.html#2013" class="Function">to-Functor</a> <a id="2064" class="Symbol">=</a>
      <a id="2072" class="Keyword">let</a> <a id="2076" class="Keyword">open</a> <a id="2081" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2090" href="FullSub-map.html#524" class="Bound">𝒞</a>
          <a id="2102" class="Keyword">open</a> <a id="2107" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="2130" class="Keyword">open</a> <a id="2135" href="Categories.Morphism.html#1958" class="Module Operator">_≅_</a>
      <a id="2145" class="Keyword">in</a>
      <a id="2154" class="Keyword">record</a>
      <a id="2167" class="Symbol">{</a> <a id="2169" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="FullSub-map.html#1926" class="Field">f</a>
      <a id="2182" class="Symbol">;</a> <a id="2184" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="2187" class="Symbol">=</a> <a id="2189" class="Symbol">λ</a> <a id="2191" class="Symbol">{</a><a id="2192" href="FullSub-map.html#2192" class="Bound">A</a><a id="2193" class="Symbol">}</a> <a id="2195" class="Symbol">{</a><a id="2196" href="FullSub-map.html#2196" class="Bound">B</a><a id="2197" class="Symbol">}</a> <a id="2199" href="FullSub-map.html#2199" class="Bound">h</a> <a id="2201" class="Symbol">→</a> <a id="2203" class="Symbol">(</a><a id="2204" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2208" href="FullSub-map.html#2196" class="Bound">B</a><a id="2209" class="Symbol">).</a><a id="2211" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2216" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2218" href="FullSub-map.html#2199" class="Bound">h</a> <a id="2220" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2222" class="Symbol">(</a><a id="2223" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2227" href="FullSub-map.html#2192" class="Bound">A</a><a id="2228" class="Symbol">).</a><a id="2230" href="Categories.Morphism.html#2023" class="Field">to</a>
      <a id="2239" class="Symbol">;</a> <a id="2241" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="2250" class="Symbol">=</a> <a id="2252" class="Symbol">λ</a> <a id="2254" class="Symbol">{</a><a id="2255" href="FullSub-map.html#2255" class="Bound">A</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">→</a>
        <a id="2268" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2282" class="Symbol">(</a><a id="2283" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2287" href="FullSub-map.html#2255" class="Bound">A</a><a id="2288" class="Symbol">).</a><a id="2290" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2295" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2297" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2300" class="Symbol">{</a><a id="2301" href="FullSub-map.html#1759" class="Bound">U</a> <a id="2303" href="FullSub-map.html#2255" class="Bound">A</a><a id="2304" class="Symbol">}</a> <a id="2306" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2308" class="Symbol">(</a><a id="2309" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2313" href="FullSub-map.html#2255" class="Bound">A</a><a id="2314" class="Symbol">).</a><a id="2316" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2319" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2322" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2330" href="Categories.Category.Core.html#1096" class="Function">identityˡ</a> <a id="2340" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2350" class="Symbol">(</a><a id="2351" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2355" href="FullSub-map.html#2255" class="Bound">A</a><a id="2356" class="Symbol">).</a><a id="2358" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2363" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2365" class="Symbol">(</a><a id="2366" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2370" href="FullSub-map.html#2255" class="Bound">A</a><a id="2371" class="Symbol">).</a><a id="2373" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2376" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2379" class="Symbol">(</a><a id="2380" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2384" href="FullSub-map.html#2255" class="Bound">A</a><a id="2385" class="Symbol">).</a><a id="2387" href="Categories.Morphism.html#1612" class="Function">isoʳ</a>  <a id="2393" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2403" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="2406" class="Symbol">{</a><a id="2407" href="FullSub-map.html#1820" class="Bound">U&#39;</a> <a id="2410" class="Symbol">(</a><a id="2411" href="FullSub-map.html#1926" class="Field">f</a> <a id="2413" href="FullSub-map.html#2255" class="Bound">A</a><a id="2414" class="Symbol">)}</a>
        <a id="2425" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="2433" class="Symbol">;</a> <a id="2435" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="2448" class="Symbol">=</a> <a id="2450" class="Symbol">λ</a> <a id="2452" class="Symbol">{</a><a id="2453" href="FullSub-map.html#2453" class="Bound">X</a><a id="2454" class="Symbol">}</a> <a id="2456" class="Symbol">{</a><a id="2457" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2458" class="Symbol">}</a> <a id="2460" class="Symbol">{</a><a id="2461" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2462" class="Symbol">}</a> <a id="2464" class="Symbol">{</a><a id="2465" href="FullSub-map.html#2465" class="Bound">g</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Symbol">{</a><a id="2469" href="FullSub-map.html#2469" class="Bound">h</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2499" class="Symbol">((</a><a id="2501" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2505" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2506" class="Symbol">).</a><a id="2508" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2513" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2515" href="FullSub-map.html#2469" class="Bound">h</a> <a id="2517" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2519" class="Symbol">(</a><a id="2520" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2524" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2525" class="Symbol">).</a><a id="2527" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2529" class="Symbol">)</a> <a id="2531" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2533" class="Symbol">((</a><a id="2535" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2539" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2540" class="Symbol">).</a><a id="2542" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2547" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2549" href="FullSub-map.html#2465" class="Bound">g</a> <a id="2551" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2553" class="Symbol">(</a><a id="2554" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2558" href="FullSub-map.html#2453" class="Bound">X</a><a id="2559" class="Symbol">).</a><a id="2561" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2563" class="Symbol">)</a> <a id="2565" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2568" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2574" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2584" class="Symbol">(</a><a id="2585" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2589" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2590" class="Symbol">).</a><a id="2592" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2597" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2599" class="Symbol">(</a><a id="2600" href="FullSub-map.html#2469" class="Bound">h</a> <a id="2602" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2604" class="Symbol">(</a><a id="2605" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2609" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2610" class="Symbol">).</a><a id="2612" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2614" class="Symbol">)</a> <a id="2616" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2618" class="Symbol">((</a><a id="2620" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2624" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2625" class="Symbol">).</a><a id="2627" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2632" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2634" href="FullSub-map.html#2465" class="Bound">g</a> <a id="2636" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2638" class="Symbol">(</a><a id="2639" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2643" href="FullSub-map.html#2453" class="Bound">X</a><a id="2644" class="Symbol">).</a><a id="2646" href="Categories.Morphism.html#2023" class="Field">to</a><a id="2648" class="Symbol">)</a> <a id="2650" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2653" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2661" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="2667" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2677" class="Symbol">(</a><a id="2678" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2682" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2683" class="Symbol">).</a><a id="2685" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2690" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2692" href="FullSub-map.html#2469" class="Bound">h</a> <a id="2694" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2696" class="Symbol">(</a><a id="2697" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2701" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2702" class="Symbol">).</a><a id="2704" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2707" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2709" class="Symbol">(</a><a id="2710" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2714" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2715" class="Symbol">).</a><a id="2717" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2722" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2724" href="FullSub-map.html#2465" class="Bound">g</a> <a id="2726" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2728" class="Symbol">(</a><a id="2729" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2733" href="FullSub-map.html#2453" class="Bound">X</a><a id="2734" class="Symbol">).</a><a id="2736" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2739" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2742" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2750" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="2769" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2771" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Categories.Morphism.html#1586" class="Function">f-≅.isoˡ</a> <a id="2787" href="FullSub-map.html#2457" class="Bound">Y</a><a id="2788" class="Symbol">))</a> <a id="2791" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2801" class="Symbol">(</a><a id="2802" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2806" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2807" class="Symbol">).</a><a id="2809" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2814" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2816" href="FullSub-map.html#2469" class="Bound">h</a> <a id="2818" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2820" href="FullSub-map.html#2465" class="Bound">g</a> <a id="2822" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2824" class="Symbol">(</a><a id="2825" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2829" href="FullSub-map.html#2453" class="Bound">X</a><a id="2830" class="Symbol">).</a><a id="2832" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2835" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2838" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2846" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2866" class="Symbol">(</a><a id="2867" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2871" href="FullSub-map.html#2461" class="Bound">Z</a><a id="2872" class="Symbol">).</a><a id="2874" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2879" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2881" class="Symbol">(</a><a id="2882" href="FullSub-map.html#2469" class="Bound">h</a> <a id="2884" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2886" href="FullSub-map.html#2465" class="Bound">g</a><a id="2887" class="Symbol">)</a> <a id="2889" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2891" class="Symbol">(</a><a id="2892" href="FullSub-map.html#1943" class="Field">f-≅</a> <a id="2896" href="FullSub-map.html#2453" class="Bound">X</a><a id="2897" class="Symbol">).</a><a id="2899" href="Categories.Morphism.html#2023" class="Field">to</a>
        <a id="2910" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="2911" class="Symbol">)</a>
      <a id="2919" class="Symbol">;</a> <a id="2921" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2930" class="Symbol">=</a> <a id="2932" class="Symbol">λ</a> <a id="2934" class="Symbol">{</a><a id="2935" href="FullSub-map.html#2935" class="Bound">g</a><a id="2936" class="Symbol">}</a> <a id="2938" class="Symbol">{</a><a id="2939" href="FullSub-map.html#2939" class="Bound">h</a><a id="2940" class="Symbol">}</a> <a id="2942" href="FullSub-map.html#2942" class="Bound">g≈h</a> <a id="2946" class="Symbol">→</a> <a id="2948" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2956" href="FullSub-map.html#2942" class="Bound">g≈h</a> <a id="2960" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a>
      <a id="2974" class="Symbol">}</a>

  <a id="2979" href="FullSub-map.html#2979" class="Function Operator">_~~&gt;_</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2991" class="Symbol">_</a>
  <a id="2995" href="FullSub-map.html#2979" class="Function Operator">_~~&gt;_</a> <a id="3001" class="Symbol">=</a> <a id="3003" href="FullSub-map.html#1870" class="Record">Reindexing</a>


<a id="3016" class="Comment">-- translate-colimit : {i i&#39; : Level} {I : Set i} {I&#39; : Set i&#39;}</a>
<a id="3080" class="Comment">--                     → (U : I → 𝒞.Obj) → (U&#39; : I&#39; → 𝒞.Obj)</a>
<a id="3141" class="Comment">--                     → (f : U ~~&gt; U&#39;) → (f⁻¹ : U&#39; ~~&gt; U)</a>
<a id="3200" class="Comment">--                     → {o&#39; ℓ&#39; e&#39; : Level}</a>
<a id="3244" class="Comment">--                     → {𝒟 : Category o&#39; ℓ&#39; e&#39;}</a>
<a id="3293" class="Comment">--                     → {J : Functor (𝒞| U) 𝒟}</a>
<a id="3341" class="Comment">--                     → (cocone : Cocone J)</a>
<a id="3386" class="Comment">--                     → IsLimitting (F-map-Coconeʳ (Reindexing.to-Functor f⁻¹) cocone)</a>
<a id="3474" class="Comment">--                     → IsLimitting cocone</a>
<a id="3518" class="Comment">-- translate-colimit U U&#39; f f⁻¹ {J = J} cocone limitting = record</a>
<a id="3584" class="Comment">--     { ! = λ {K} → {!limitting.! {F-map-Coconeʳ (Reindexing.to-Functor f⁻¹) K}!}</a>
<a id="3667" class="Comment">--     ; !-unique = λ f₁ → {!!}</a>
<a id="3699" class="Comment">--     }</a>
</pre></body></html>

==> anc/Function.Base.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Base</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Simple combinators working solely on and with functions</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="308" class="Comment">-- module. See `Function.Strict` for strict versions of these</a>
<a id="370" class="Comment">-- combinators.</a>

<a id="387" class="Symbol">{-#</a> <a id="391" class="Keyword">OPTIONS</a> <a id="399" class="Pragma">--cubical-compatible</a> <a id="420" class="Pragma">--safe</a> <a id="427" class="Symbol">#-}</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Function.Base.html" class="Module">Function.Base</a> <a id="453" class="Keyword">where</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Level.html" class="Module">Level</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="490" class="Symbol">)</a>

<a id="493" class="Keyword">private</a>
  <a id="503" class="Keyword">variable</a>
    <a id="516" href="Function.Base.html#516" class="Generalizable">a</a> <a id="518" href="Function.Base.html#518" class="Generalizable">b</a> <a id="520" href="Function.Base.html#520" class="Generalizable">c</a> <a id="522" href="Function.Base.html#522" class="Generalizable">d</a> <a id="524" href="Function.Base.html#524" class="Generalizable">e</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="538" href="Function.Base.html#538" class="Generalizable">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Base.html#516" class="Generalizable">a</a>
    <a id="552" href="Function.Base.html#552" class="Generalizable">B</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Function.Base.html#518" class="Generalizable">b</a>
    <a id="566" href="Function.Base.html#566" class="Generalizable">C</a> <a id="568" class="Symbol">:</a> <a id="570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="574" href="Function.Base.html#520" class="Generalizable">c</a>
    <a id="580" href="Function.Base.html#580" class="Generalizable">D</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="588" href="Function.Base.html#522" class="Generalizable">d</a>
    <a id="594" href="Function.Base.html#594" class="Generalizable">E</a> <a id="596" class="Symbol">:</a> <a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Function.Base.html#524" class="Generalizable">e</a>

<a id="605" class="Comment">------------------------------------------------------------------------</a>
<a id="678" class="Comment">-- Some simple functions</a>

<a id="id"></a><a id="704" href="Function.Base.html#704" class="Function">id</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Base.html#538" class="Generalizable">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="715" href="Function.Base.html#704" class="Function">id</a> <a id="718" href="Function.Base.html#718" class="Bound">x</a> <a id="720" class="Symbol">=</a> <a id="722" href="Function.Base.html#718" class="Bound">x</a>

<a id="const"></a><a id="725" href="Function.Base.html#725" class="Function">const</a> <a id="731" class="Symbol">:</a> <a id="733" href="Function.Base.html#538" class="Generalizable">A</a> <a id="735" class="Symbol">→</a> <a id="737" href="Function.Base.html#552" class="Generalizable">B</a> <a id="739" class="Symbol">→</a> <a id="741" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="743" href="Function.Base.html#725" class="Function">const</a> <a id="749" href="Function.Base.html#749" class="Bound">x</a> <a id="751" class="Symbol">=</a> <a id="753" class="Symbol">λ</a> <a id="755" href="Function.Base.html#755" class="Bound">_</a> <a id="757" class="Symbol">→</a> <a id="759" href="Function.Base.html#749" class="Bound">x</a>

<a id="constᵣ"></a><a id="762" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="769" class="Symbol">:</a> <a id="771" href="Function.Base.html#538" class="Generalizable">A</a> <a id="773" class="Symbol">→</a> <a id="775" href="Function.Base.html#552" class="Generalizable">B</a> <a id="777" class="Symbol">→</a> <a id="779" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="781" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="788" class="Symbol">_</a> <a id="790" class="Symbol">=</a> <a id="792" href="Function.Base.html#704" class="Function">id</a>

<a id="796" class="Comment">------------------------------------------------------------------------</a>
<a id="869" class="Comment">-- Operations on dependent functions</a>

<a id="907" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="974" class="Comment">-- value of the input to the function.</a>

<a id="1014" class="Keyword">infixr</a> <a id="1021" class="Number">9</a> <a id="1023" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="1027" href="Function.Base.html#1303" class="Function Operator">_∘₂_</a>
<a id="1032" class="Keyword">infixl</a> <a id="1039" class="Number">8</a> <a id="1041" href="Function.Base.html#2394" class="Function Operator">_ˢ_</a>
<a id="1045" class="Keyword">infixl</a> <a id="1052" class="Number">0</a> <a id="1054" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a>
<a id="1059" class="Keyword">infix</a>  <a id="1066" class="Number">0</a> <a id="1068" href="Function.Base.html#6700" class="Function Operator">case_return_of_</a>
<a id="1084" class="Keyword">infixr</a> <a id="1091" class="Number">-1</a> <a id="1094" href="Function.Base.html#1974" class="Function Operator">_$_</a>

<a id="1099" class="Comment">-- Composition</a>

<a id="_∘_"></a><a id="1115" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="1119" class="Symbol">:</a> <a id="1121" class="Symbol">∀</a> <a id="1123" class="Symbol">{</a><a id="1124" href="Function.Base.html#1124" class="Bound">A</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1132" href="Function.Base.html#516" class="Generalizable">a</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Symbol">{</a><a id="1136" href="Function.Base.html#1136" class="Bound">B</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Function.Base.html#1124" class="Bound">A</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1148" href="Function.Base.html#518" class="Generalizable">b</a><a id="1149" class="Symbol">}</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Function.Base.html#1152" class="Bound">C</a> <a id="1154" class="Symbol">:</a> <a id="1156" class="Symbol">{</a><a id="1157" href="Function.Base.html#1157" class="Bound">x</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Function.Base.html#1124" class="Bound">A</a><a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Function.Base.html#1136" class="Bound">B</a> <a id="1168" href="Function.Base.html#1157" class="Bound">x</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1176" href="Function.Base.html#520" class="Generalizable">c</a><a id="1177" class="Symbol">}</a> <a id="1179" class="Symbol">→</a>
      <a id="1187" class="Symbol">(∀</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Function.Base.html#1191" class="Bound">x</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Function.Base.html#1195" class="Bound">y</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Function.Base.html#1136" class="Bound">B</a> <a id="1201" href="Function.Base.html#1191" class="Bound">x</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Function.Base.html#1152" class="Bound">C</a> <a id="1208" href="Function.Base.html#1195" class="Bound">y</a><a id="1209" class="Symbol">)</a> <a id="1211" class="Symbol">→</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Function.Base.html#1214" class="Bound">g</a> <a id="1216" class="Symbol">:</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Function.Base.html#1219" class="Bound">x</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Function.Base.html#1124" class="Bound">A</a><a id="1224" class="Symbol">)</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Function.Base.html#1136" class="Bound">B</a> <a id="1230" href="Function.Base.html#1219" class="Bound">x</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a>
      <a id="1241" class="Symbol">((</a><a id="1243" href="Function.Base.html#1243" class="Bound">x</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Function.Base.html#1124" class="Bound">A</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Function.Base.html#1152" class="Bound">C</a> <a id="1254" class="Symbol">(</a><a id="1255" href="Function.Base.html#1214" class="Bound">g</a> <a id="1257" href="Function.Base.html#1243" class="Bound">x</a><a id="1258" class="Symbol">))</a>
<a id="1261" href="Function.Base.html#1261" class="Bound">f</a> <a id="1263" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1265" href="Function.Base.html#1265" class="Bound">g</a> <a id="1267" class="Symbol">=</a> <a id="1269" class="Symbol">λ</a> <a id="1271" href="Function.Base.html#1271" class="Bound">x</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Function.Base.html#1261" class="Bound">f</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Function.Base.html#1265" class="Bound">g</a> <a id="1280" href="Function.Base.html#1271" class="Bound">x</a><a id="1281" class="Symbol">)</a>
<a id="1283" class="Symbol">{-#</a> <a id="1287" class="Keyword">INLINE</a> <a id="1294" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="1298" class="Symbol">#-}</a>

<a id="_∘₂_"></a><a id="1303" href="Function.Base.html#1303" class="Function Operator">_∘₂_</a> <a id="1308" class="Symbol">:</a> <a id="1310" class="Symbol">∀</a> <a id="1312" class="Symbol">{</a><a id="1313" href="Function.Base.html#1313" class="Bound">A₁</a> <a id="1316" class="Symbol">:</a> <a id="1318" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1322" href="Function.Base.html#516" class="Generalizable">a</a><a id="1323" class="Symbol">}</a> <a id="1325" class="Symbol">{</a><a id="1326" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1329" class="Symbol">:</a> <a id="1331" href="Function.Base.html#1313" class="Bound">A₁</a> <a id="1334" class="Symbol">→</a> <a id="1336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1340" href="Function.Base.html#522" class="Generalizable">d</a><a id="1341" class="Symbol">}</a>
         <a id="1352" class="Symbol">{</a><a id="1353" href="Function.Base.html#1353" class="Bound">B</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Function.Base.html#1358" class="Bound">x</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Function.Base.html#1313" class="Bound">A₁</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1371" href="Function.Base.html#1358" class="Bound">x</a> <a id="1373" class="Symbol">→</a> <a id="1375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1379" href="Function.Base.html#518" class="Generalizable">b</a><a id="1380" class="Symbol">}</a>
         <a id="1391" class="Symbol">{</a><a id="1392" href="Function.Base.html#1392" class="Bound">C</a> <a id="1394" class="Symbol">:</a> <a id="1396" class="Symbol">{</a><a id="1397" href="Function.Base.html#1397" class="Bound">x</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Function.Base.html#1313" class="Bound">A₁</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">→</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Function.Base.html#1408" class="Bound">y</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1415" href="Function.Base.html#1397" class="Bound">x</a><a id="1416" class="Symbol">}</a> <a id="1418" class="Symbol">→</a> <a id="1420" href="Function.Base.html#1353" class="Bound">B</a> <a id="1422" href="Function.Base.html#1397" class="Bound">x</a> <a id="1424" href="Function.Base.html#1408" class="Bound">y</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1432" href="Function.Base.html#520" class="Generalizable">c</a><a id="1433" class="Symbol">}</a> <a id="1435" class="Symbol">→</a>
       <a id="1444" class="Symbol">({</a><a id="1446" href="Function.Base.html#1446" class="Bound">x</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Function.Base.html#1313" class="Bound">A₁</a><a id="1452" class="Symbol">}</a> <a id="1454" class="Symbol">→</a> <a id="1456" class="Symbol">{</a><a id="1457" href="Function.Base.html#1457" class="Bound">y</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1464" href="Function.Base.html#1446" class="Bound">x</a><a id="1465" class="Symbol">}</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Function.Base.html#1470" class="Bound">z</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Function.Base.html#1353" class="Bound">B</a> <a id="1476" href="Function.Base.html#1446" class="Bound">x</a> <a id="1478" href="Function.Base.html#1457" class="Bound">y</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Function.Base.html#1392" class="Bound">C</a> <a id="1485" href="Function.Base.html#1470" class="Bound">z</a><a id="1486" class="Symbol">)</a> <a id="1488" class="Symbol">→</a>
       <a id="1497" class="Symbol">(</a><a id="1498" href="Function.Base.html#1498" class="Bound">g</a> <a id="1500" class="Symbol">:</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Function.Base.html#1503" class="Bound">x</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Function.Base.html#1313" class="Bound">A₁</a><a id="1509" class="Symbol">)</a> <a id="1511" class="Symbol">→</a> <a id="1513" class="Symbol">(</a><a id="1514" href="Function.Base.html#1514" class="Bound">y</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1521" href="Function.Base.html#1503" class="Bound">x</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">→</a> <a id="1526" href="Function.Base.html#1353" class="Bound">B</a> <a id="1528" href="Function.Base.html#1503" class="Bound">x</a> <a id="1530" href="Function.Base.html#1514" class="Bound">y</a><a id="1531" class="Symbol">)</a> <a id="1533" class="Symbol">→</a>
       <a id="1542" class="Symbol">((</a><a id="1544" href="Function.Base.html#1544" class="Bound">x</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Function.Base.html#1313" class="Bound">A₁</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Function.Base.html#1555" class="Bound">y</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Function.Base.html#1326" class="Bound">A₂</a> <a id="1562" href="Function.Base.html#1544" class="Bound">x</a><a id="1563" class="Symbol">)</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Function.Base.html#1392" class="Bound">C</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Function.Base.html#1498" class="Bound">g</a> <a id="1572" href="Function.Base.html#1544" class="Bound">x</a> <a id="1574" href="Function.Base.html#1555" class="Bound">y</a><a id="1575" class="Symbol">))</a>
<a id="1578" href="Function.Base.html#1578" class="Bound">f</a> <a id="1580" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="1583" href="Function.Base.html#1583" class="Bound">g</a> <a id="1585" class="Symbol">=</a> <a id="1587" class="Symbol">λ</a> <a id="1589" href="Function.Base.html#1589" class="Bound">x</a> <a id="1591" href="Function.Base.html#1591" class="Bound">y</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Function.Base.html#1578" class="Bound">f</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Function.Base.html#1583" class="Bound">g</a> <a id="1600" href="Function.Base.html#1589" class="Bound">x</a> <a id="1602" href="Function.Base.html#1591" class="Bound">y</a><a id="1603" class="Symbol">)</a>

<a id="1606" class="Comment">-- Flipping order of arguments</a>

<a id="flip"></a><a id="1638" href="Function.Base.html#1638" class="Function">flip</a> <a id="1643" class="Symbol">:</a> <a id="1645" class="Symbol">∀</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Function.Base.html#1648" class="Bound">A</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1656" href="Function.Base.html#516" class="Generalizable">a</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">{</a><a id="1660" href="Function.Base.html#1660" class="Bound">B</a> <a id="1662" class="Symbol">:</a> <a id="1664" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1668" href="Function.Base.html#518" class="Generalizable">b</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Function.Base.html#1672" class="Bound">C</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Function.Base.html#1648" class="Bound">A</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Function.Base.html#1660" class="Bound">B</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1688" href="Function.Base.html#520" class="Generalizable">c</a><a id="1689" class="Symbol">}</a> <a id="1691" class="Symbol">→</a>
       <a id="1700" class="Symbol">((</a><a id="1702" href="Function.Base.html#1702" class="Bound">x</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Function.Base.html#1648" class="Bound">A</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Function.Base.html#1710" class="Bound">y</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Function.Base.html#1660" class="Bound">B</a><a id="1715" class="Symbol">)</a> <a id="1717" class="Symbol">→</a> <a id="1719" href="Function.Base.html#1672" class="Bound">C</a> <a id="1721" href="Function.Base.html#1702" class="Bound">x</a> <a id="1723" href="Function.Base.html#1710" class="Bound">y</a><a id="1724" class="Symbol">)</a> <a id="1726" class="Symbol">→</a> <a id="1728" class="Symbol">((</a><a id="1730" href="Function.Base.html#1730" class="Bound">y</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Function.Base.html#1660" class="Bound">B</a><a id="1735" class="Symbol">)</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Function.Base.html#1738" class="Bound">x</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Function.Base.html#1648" class="Bound">A</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Function.Base.html#1672" class="Bound">C</a> <a id="1749" href="Function.Base.html#1738" class="Bound">x</a> <a id="1751" href="Function.Base.html#1730" class="Bound">y</a><a id="1752" class="Symbol">)</a>
<a id="1754" href="Function.Base.html#1638" class="Function">flip</a> <a id="1759" href="Function.Base.html#1759" class="Bound">f</a> <a id="1761" class="Symbol">=</a> <a id="1763" class="Symbol">λ</a> <a id="1765" href="Function.Base.html#1765" class="Bound">y</a> <a id="1767" href="Function.Base.html#1767" class="Bound">x</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Base.html#1759" class="Bound">f</a> <a id="1773" href="Function.Base.html#1767" class="Bound">x</a> <a id="1775" href="Function.Base.html#1765" class="Bound">y</a>
<a id="1777" class="Symbol">{-#</a> <a id="1781" class="Keyword">INLINE</a> <a id="1788" href="Function.Base.html#1638" class="Function">flip</a> <a id="1793" class="Symbol">#-}</a>

<a id="1798" class="Comment">-- Application - note that _$_ is right associative, as in Haskell.</a>
<a id="1866" class="Comment">-- If you want a left associative infix application operator, use</a>
<a id="1932" class="Comment">-- RawFunctor._&lt;$&gt;_ from Effect.Functor.</a>

<a id="_$_"></a><a id="1974" href="Function.Base.html#1974" class="Function Operator">_$_</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Function.Base.html#1983" class="Bound">A</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1991" href="Function.Base.html#516" class="Generalizable">a</a><a id="1992" class="Symbol">}</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Function.Base.html#1995" class="Bound">B</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Function.Base.html#1983" class="Bound">A</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2007" href="Function.Base.html#518" class="Generalizable">b</a><a id="2008" class="Symbol">}</a> <a id="2010" class="Symbol">→</a>
      <a id="2018" class="Symbol">((</a><a id="2020" href="Function.Base.html#2020" class="Bound">x</a> <a id="2022" class="Symbol">:</a> <a id="2024" href="Function.Base.html#1983" class="Bound">A</a><a id="2025" class="Symbol">)</a> <a id="2027" class="Symbol">→</a> <a id="2029" href="Function.Base.html#1995" class="Bound">B</a> <a id="2031" href="Function.Base.html#2020" class="Bound">x</a><a id="2032" class="Symbol">)</a> <a id="2034" class="Symbol">→</a> <a id="2036" class="Symbol">((</a><a id="2038" href="Function.Base.html#2038" class="Bound">x</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Function.Base.html#1983" class="Bound">A</a><a id="2043" class="Symbol">)</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Function.Base.html#1995" class="Bound">B</a> <a id="2049" href="Function.Base.html#2038" class="Bound">x</a><a id="2050" class="Symbol">)</a>
<a id="2052" href="Function.Base.html#2052" class="Bound">f</a> <a id="2054" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2056" href="Function.Base.html#2056" class="Bound">x</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Function.Base.html#2052" class="Bound">f</a> <a id="2062" href="Function.Base.html#2056" class="Bound">x</a>
<a id="2064" class="Symbol">{-#</a> <a id="2068" class="Keyword">INLINE</a> <a id="2075" href="Function.Base.html#1974" class="Function Operator">_$_</a> <a id="2079" class="Symbol">#-}</a>

<a id="2084" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;_"></a><a id="2127" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">∀</a> <a id="2136" class="Symbol">{</a><a id="2137" href="Function.Base.html#2137" class="Bound">A</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2145" href="Function.Base.html#516" class="Generalizable">a</a><a id="2146" class="Symbol">}</a> <a id="2148" class="Symbol">{</a><a id="2149" href="Function.Base.html#2149" class="Bound">B</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Function.Base.html#2137" class="Bound">A</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2161" href="Function.Base.html#518" class="Generalizable">b</a><a id="2162" class="Symbol">}</a> <a id="2164" class="Symbol">→</a>
       <a id="2173" class="Symbol">(</a><a id="2174" href="Function.Base.html#2174" class="Bound">a</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Function.Base.html#2137" class="Bound">A</a><a id="2179" class="Symbol">)</a> <a id="2181" class="Symbol">→</a> <a id="2183" class="Symbol">(∀</a> <a id="2186" href="Function.Base.html#2186" class="Bound">a</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Function.Base.html#2149" class="Bound">B</a> <a id="2192" href="Function.Base.html#2186" class="Bound">a</a><a id="2193" class="Symbol">)</a> <a id="2195" class="Symbol">→</a> <a id="2197" href="Function.Base.html#2149" class="Bound">B</a> <a id="2199" href="Function.Base.html#2174" class="Bound">a</a>
<a id="2201" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Function.Base.html#1638" class="Function">flip</a> <a id="2213" href="Function.Base.html#1974" class="Function Operator">_$_</a>
<a id="2217" class="Symbol">{-#</a> <a id="2221" class="Keyword">INLINE</a> <a id="2228" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a> <a id="2233" class="Symbol">#-}</a>

<a id="2238" class="Comment">-- The S combinator - written infix as in Conor McBride&#39;s paper</a>
<a id="2302" class="Comment">-- &quot;Outrageous but Meaningful Coincidences: Dependent type-safe syntax</a>
<a id="2373" class="Comment">-- and evaluation&quot;.</a>

<a id="_ˢ_"></a><a id="2394" href="Function.Base.html#2394" class="Function Operator">_ˢ_</a> <a id="2398" class="Symbol">:</a> <a id="2400" class="Symbol">∀</a> <a id="2402" class="Symbol">{</a><a id="2403" href="Function.Base.html#2403" class="Bound">A</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2411" href="Function.Base.html#516" class="Generalizable">a</a><a id="2412" class="Symbol">}</a> <a id="2414" class="Symbol">{</a><a id="2415" href="Function.Base.html#2415" class="Bound">B</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Function.Base.html#2403" class="Bound">A</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2427" href="Function.Base.html#518" class="Generalizable">b</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">{</a><a id="2431" href="Function.Base.html#2431" class="Bound">C</a> <a id="2433" class="Symbol">:</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Function.Base.html#2436" class="Bound">x</a> <a id="2438" class="Symbol">:</a> <a id="2440" href="Function.Base.html#2403" class="Bound">A</a><a id="2441" class="Symbol">)</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Function.Base.html#2415" class="Bound">B</a> <a id="2447" href="Function.Base.html#2436" class="Bound">x</a> <a id="2449" class="Symbol">→</a> <a id="2451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2455" href="Function.Base.html#520" class="Generalizable">c</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">→</a>
      <a id="2466" class="Symbol">((</a><a id="2468" href="Function.Base.html#2468" class="Bound">x</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Function.Base.html#2403" class="Bound">A</a><a id="2473" class="Symbol">)</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Function.Base.html#2476" class="Bound">y</a> <a id="2478" class="Symbol">:</a> <a id="2480" href="Function.Base.html#2415" class="Bound">B</a> <a id="2482" href="Function.Base.html#2468" class="Bound">x</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Function.Base.html#2431" class="Bound">C</a> <a id="2489" href="Function.Base.html#2468" class="Bound">x</a> <a id="2491" href="Function.Base.html#2476" class="Bound">y</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">→</a>
      <a id="2502" class="Symbol">(</a><a id="2503" href="Function.Base.html#2503" class="Bound">g</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">(</a><a id="2508" href="Function.Base.html#2508" class="Bound">x</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Function.Base.html#2403" class="Bound">A</a><a id="2513" class="Symbol">)</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Function.Base.html#2415" class="Bound">B</a> <a id="2519" href="Function.Base.html#2508" class="Bound">x</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Symbol">→</a>
      <a id="2530" class="Symbol">((</a><a id="2532" href="Function.Base.html#2532" class="Bound">x</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Function.Base.html#2403" class="Bound">A</a><a id="2537" class="Symbol">)</a> <a id="2539" class="Symbol">→</a> <a id="2541" href="Function.Base.html#2431" class="Bound">C</a> <a id="2543" href="Function.Base.html#2532" class="Bound">x</a> <a id="2545" class="Symbol">(</a><a id="2546" href="Function.Base.html#2503" class="Bound">g</a> <a id="2548" href="Function.Base.html#2532" class="Bound">x</a><a id="2549" class="Symbol">))</a>
<a id="2552" href="Function.Base.html#2552" class="Bound">f</a> <a id="2554" href="Function.Base.html#2394" class="Function Operator">ˢ</a> <a id="2556" href="Function.Base.html#2556" class="Bound">g</a> <a id="2558" class="Symbol">=</a> <a id="2560" class="Symbol">λ</a> <a id="2562" href="Function.Base.html#2562" class="Bound">x</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Function.Base.html#2552" class="Bound">f</a> <a id="2568" href="Function.Base.html#2562" class="Bound">x</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Function.Base.html#2556" class="Bound">g</a> <a id="2573" href="Function.Base.html#2562" class="Bound">x</a><a id="2574" class="Symbol">)</a>
<a id="2576" class="Symbol">{-#</a> <a id="2580" class="Keyword">INLINE</a> <a id="2587" href="Function.Base.html#2394" class="Function Operator">_ˢ_</a> <a id="2591" class="Symbol">#-}</a>

<a id="2596" class="Comment">-- Converting between implicit and explicit function spaces.</a>

<a id="_$-"></a><a id="2658" href="Function.Base.html#2658" class="Function Operator">_$-</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">∀</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Function.Base.html#2667" class="Bound">A</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2675" href="Function.Base.html#516" class="Generalizable">a</a><a id="2676" class="Symbol">}</a> <a id="2678" class="Symbol">{</a><a id="2679" href="Function.Base.html#2679" class="Bound">B</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Function.Base.html#2667" class="Bound">A</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2691" href="Function.Base.html#518" class="Generalizable">b</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">→</a> <a id="2696" class="Symbol">((</a><a id="2698" href="Function.Base.html#2698" class="Bound">x</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Function.Base.html#2667" class="Bound">A</a><a id="2703" class="Symbol">)</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="Function.Base.html#2679" class="Bound">B</a> <a id="2709" href="Function.Base.html#2698" class="Bound">x</a><a id="2710" class="Symbol">)</a> <a id="2712" class="Symbol">→</a> <a id="2714" class="Symbol">({</a><a id="2716" href="Function.Base.html#2716" class="Bound">x</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Function.Base.html#2667" class="Bound">A</a><a id="2721" class="Symbol">}</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Function.Base.html#2679" class="Bound">B</a> <a id="2727" href="Function.Base.html#2716" class="Bound">x</a><a id="2728" class="Symbol">)</a>
<a id="2730" href="Function.Base.html#2730" class="Bound">f</a> <a id="2732" href="Function.Base.html#2658" class="Function Operator">$-</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Function.Base.html#2730" class="Bound">f</a> <a id="2739" class="Symbol">_</a>
<a id="2741" class="Symbol">{-#</a> <a id="2745" class="Keyword">INLINE</a> <a id="2752" href="Function.Base.html#2658" class="Function Operator">_$-</a> <a id="2756" class="Symbol">#-}</a>

<a id="λ-"></a><a id="2761" href="Function.Base.html#2761" class="Function">λ-</a> <a id="2764" class="Symbol">:</a> <a id="2766" class="Symbol">∀</a> <a id="2768" class="Symbol">{</a><a id="2769" href="Function.Base.html#2769" class="Bound">A</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2777" href="Function.Base.html#516" class="Generalizable">a</a><a id="2778" class="Symbol">}</a> <a id="2780" class="Symbol">{</a><a id="2781" href="Function.Base.html#2781" class="Bound">B</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Function.Base.html#2769" class="Bound">A</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2793" href="Function.Base.html#518" class="Generalizable">b</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">→</a> <a id="2798" class="Symbol">({</a><a id="2800" href="Function.Base.html#2800" class="Bound">x</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Function.Base.html#2769" class="Bound">A</a><a id="2805" class="Symbol">}</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Function.Base.html#2781" class="Bound">B</a> <a id="2811" href="Function.Base.html#2800" class="Bound">x</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">→</a> <a id="2816" class="Symbol">((</a><a id="2818" href="Function.Base.html#2818" class="Bound">x</a> <a id="2820" class="Symbol">:</a> <a id="2822" href="Function.Base.html#2769" class="Bound">A</a><a id="2823" class="Symbol">)</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Function.Base.html#2781" class="Bound">B</a> <a id="2829" href="Function.Base.html#2818" class="Bound">x</a><a id="2830" class="Symbol">)</a>
<a id="2832" href="Function.Base.html#2761" class="Function">λ-</a> <a id="2835" href="Function.Base.html#2835" class="Bound">f</a> <a id="2837" class="Symbol">=</a> <a id="2839" class="Symbol">λ</a> <a id="2841" href="Function.Base.html#2841" class="Bound">x</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Function.Base.html#2835" class="Bound">f</a>
<a id="2847" class="Symbol">{-#</a> <a id="2851" class="Keyword">INLINE</a> <a id="2858" href="Function.Base.html#2761" class="Function">λ-</a> <a id="2861" class="Symbol">#-}</a>

<a id="2866" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="2933" class="Comment">-- README.Case).</a>

<a id="case_returning_of_"></a><a id="2951" href="Function.Base.html#2951" class="Function Operator">case_returning_of_</a> <a id="2970" class="Symbol">:</a> <a id="2972" class="Symbol">∀</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Function.Base.html#2975" class="Bound">A</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2983" href="Function.Base.html#516" class="Generalizable">a</a><a id="2984" class="Symbol">}</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Function.Base.html#2987" class="Bound">x</a> <a id="2989" class="Symbol">:</a> <a id="2991" href="Function.Base.html#2975" class="Bound">A</a><a id="2992" class="Symbol">)</a> <a id="2994" class="Symbol">(</a><a id="2995" href="Function.Base.html#2995" class="Bound">B</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Function.Base.html#2975" class="Bound">A</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="Function.Base.html#518" class="Generalizable">b</a><a id="3008" class="Symbol">)</a> <a id="3010" class="Symbol">→</a>
                  <a id="3030" class="Symbol">((</a><a id="3032" href="Function.Base.html#3032" class="Bound">x</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="Function.Base.html#2975" class="Bound">A</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Function.Base.html#2995" class="Bound">B</a> <a id="3043" href="Function.Base.html#3032" class="Bound">x</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Function.Base.html#2995" class="Bound">B</a> <a id="3050" href="Function.Base.html#2987" class="Bound">x</a>
<a id="3052" href="Function.Base.html#2951" class="Function Operator">case</a> <a id="3057" href="Function.Base.html#3057" class="Bound">x</a> <a id="3059" href="Function.Base.html#2951" class="Function Operator">returning</a> <a id="3069" href="Function.Base.html#3069" class="Bound">B</a> <a id="3071" href="Function.Base.html#2951" class="Function Operator">of</a> <a id="3074" href="Function.Base.html#3074" class="Bound">f</a> <a id="3076" class="Symbol">=</a> <a id="3078" href="Function.Base.html#3074" class="Bound">f</a> <a id="3080" href="Function.Base.html#3057" class="Bound">x</a>
<a id="3082" class="Symbol">{-#</a> <a id="3086" class="Keyword">INLINE</a> <a id="3093" href="Function.Base.html#2951" class="Function Operator">case_returning_of_</a> <a id="3112" class="Symbol">#-}</a>

<a id="3117" class="Comment">------------------------------------------------------------------------</a>
<a id="3190" class="Comment">-- Non-dependent versions of dependent operations</a>

<a id="3241" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="3311" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="3376" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="3445" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="3515" class="Comment">-- inference properties.</a>

<a id="3541" class="Keyword">infixr</a> <a id="3548" class="Number">9</a> <a id="3550" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="3555" href="Function.Base.html#3679" class="Function Operator">_∘₂′_</a>
<a id="3561" class="Keyword">infixl</a> <a id="3568" class="Number">0</a> <a id="3570" href="Function.Base.html#3919" class="Function Operator">_|&gt;′_</a>
<a id="3576" class="Keyword">infix</a>  <a id="3583" class="Number">0</a> <a id="3585" href="Function.Base.html#4042" class="Function Operator">case_of_</a>
<a id="3594" class="Keyword">infixr</a> <a id="3601" class="Number">-1</a> <a id="3604" href="Function.Base.html#3839" class="Function Operator">_$′_</a>

<a id="3610" class="Comment">-- Composition</a>

<a id="_∘′_"></a><a id="3626" href="Function.Base.html#3626" class="Function Operator">_∘′_</a> <a id="3631" class="Symbol">:</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3636" class="Symbol">→</a> <a id="3638" href="Function.Base.html#566" class="Generalizable">C</a><a id="3639" class="Symbol">)</a> <a id="3641" class="Symbol">→</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Function.Base.html#552" class="Generalizable">B</a><a id="3649" class="Symbol">)</a> <a id="3651" class="Symbol">→</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Function.Base.html#566" class="Generalizable">C</a><a id="3659" class="Symbol">)</a>
<a id="3661" href="Function.Base.html#3661" class="Bound">f</a> <a id="3663" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3666" href="Function.Base.html#3666" class="Bound">g</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="Function.Base.html#1115" class="Function Operator">_∘_</a> <a id="3674" href="Function.Base.html#3661" class="Bound">f</a> <a id="3676" href="Function.Base.html#3666" class="Bound">g</a>

<a id="_∘₂′_"></a><a id="3679" href="Function.Base.html#3679" class="Function Operator">_∘₂′_</a> <a id="3685" class="Symbol">:</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Function.Base.html#566" class="Generalizable">C</a> <a id="3690" class="Symbol">→</a> <a id="3692" href="Function.Base.html#580" class="Generalizable">D</a><a id="3693" class="Symbol">)</a> <a id="3695" class="Symbol">→</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3700" class="Symbol">→</a> <a id="3702" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3704" class="Symbol">→</a> <a id="3706" href="Function.Base.html#566" class="Generalizable">C</a><a id="3707" class="Symbol">)</a> <a id="3709" class="Symbol">→</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3718" class="Symbol">→</a> <a id="3720" href="Function.Base.html#580" class="Generalizable">D</a><a id="3721" class="Symbol">)</a>
<a id="3723" href="Function.Base.html#3723" class="Bound">f</a> <a id="3725" href="Function.Base.html#3679" class="Function Operator">∘₂′</a> <a id="3729" href="Function.Base.html#3729" class="Bound">g</a> <a id="3731" class="Symbol">=</a> <a id="3733" href="Function.Base.html#1303" class="Function Operator">_∘₂_</a> <a id="3738" href="Function.Base.html#3723" class="Bound">f</a> <a id="3740" href="Function.Base.html#3729" class="Bound">g</a>

<a id="3743" class="Comment">-- Flipping order of arguments</a>

<a id="flip′"></a><a id="3775" href="Function.Base.html#3775" class="Function">flip′</a> <a id="3781" class="Symbol">:</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3786" class="Symbol">→</a> <a id="3788" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3790" class="Symbol">→</a> <a id="3792" href="Function.Base.html#566" class="Generalizable">C</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">→</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Function.Base.html#566" class="Generalizable">C</a><a id="3807" class="Symbol">)</a>
<a id="3809" href="Function.Base.html#3775" class="Function">flip′</a> <a id="3815" class="Symbol">=</a> <a id="3817" href="Function.Base.html#1638" class="Function">flip</a>

<a id="3823" class="Comment">-- Application</a>

<a id="_$′_"></a><a id="3839" href="Function.Base.html#3839" class="Function Operator">_$′_</a> <a id="3844" class="Symbol">:</a> <a id="3846" class="Symbol">(</a><a id="3847" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Function.Base.html#552" class="Generalizable">B</a><a id="3852" class="Symbol">)</a> <a id="3854" class="Symbol">→</a> <a id="3856" class="Symbol">(</a><a id="3857" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3859" class="Symbol">→</a> <a id="3861" href="Function.Base.html#552" class="Generalizable">B</a><a id="3862" class="Symbol">)</a>
<a id="3864" href="Function.Base.html#3839" class="Function Operator">_$′_</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Function.Base.html#1974" class="Function Operator">_$_</a>

<a id="3876" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;′_"></a><a id="3919" href="Function.Base.html#3919" class="Function Operator">_|&gt;′_</a> <a id="3925" class="Symbol">:</a> <a id="3927" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3929" class="Symbol">→</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Function.Base.html#552" class="Generalizable">B</a><a id="3937" class="Symbol">)</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="3943" href="Function.Base.html#3919" class="Function Operator">_|&gt;′_</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a>

<a id="3957" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="4024" class="Comment">-- README.Case).</a>

<a id="case_of_"></a><a id="4042" href="Function.Base.html#4042" class="Function Operator">case_of_</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4055" class="Symbol">→</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Function.Base.html#552" class="Generalizable">B</a><a id="4063" class="Symbol">)</a> <a id="4065" class="Symbol">→</a> <a id="4067" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="4069" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="4074" href="Function.Base.html#4074" class="Bound">x</a> <a id="4076" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="4079" href="Function.Base.html#4079" class="Bound">f</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Function.Base.html#2951" class="Function Operator">case</a> <a id="4088" href="Function.Base.html#4074" class="Bound">x</a> <a id="4090" href="Function.Base.html#2951" class="Function Operator">returning</a> <a id="4100" class="Symbol">_</a> <a id="4102" href="Function.Base.html#2951" class="Function Operator">of</a> <a id="4105" href="Function.Base.html#4079" class="Bound">f</a>
<a id="4107" class="Symbol">{-#</a> <a id="4111" class="Keyword">INLINE</a> <a id="4118" href="Function.Base.html#4042" class="Function Operator">case_of_</a> <a id="4127" class="Symbol">#-}</a>

<a id="4132" class="Comment">------------------------------------------------------------------------</a>
<a id="4205" class="Comment">-- Operations that are only defined for non-dependent functions</a>

<a id="4270" class="Keyword">infixl</a> <a id="4277" class="Number">1</a> <a id="4279" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a>
<a id="4285" class="Keyword">infixl</a> <a id="4292" class="Number">0</a> <a id="4294" href="Function.Base.html#4486" class="Function Operator">_∋_</a>

<a id="4299" class="Comment">-- Binary application</a>

<a id="_⟨_⟩_"></a><a id="4322" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4332" class="Symbol">→</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4337" class="Symbol">→</a> <a id="4339" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4341" class="Symbol">→</a> <a id="4343" href="Function.Base.html#566" class="Generalizable">C</a><a id="4344" class="Symbol">)</a> <a id="4346" class="Symbol">→</a> <a id="4348" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="Function.Base.html#566" class="Generalizable">C</a>
<a id="4354" href="Function.Base.html#4354" class="Bound">x</a> <a id="4356" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="4358" href="Function.Base.html#4358" class="Bound">f</a> <a id="4360" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="4362" href="Function.Base.html#4362" class="Bound">y</a> <a id="4364" class="Symbol">=</a> <a id="4366" href="Function.Base.html#4358" class="Bound">f</a> <a id="4368" href="Function.Base.html#4354" class="Bound">x</a> <a id="4370" href="Function.Base.html#4362" class="Bound">y</a>

<a id="4373" class="Comment">-- In Agda you cannot annotate every subexpression with a type</a>
<a id="4436" class="Comment">-- signature. This function can be used instead.</a>

<a id="_∋_"></a><a id="4486" href="Function.Base.html#4486" class="Function Operator">_∋_</a> <a id="4490" class="Symbol">:</a> <a id="4492" class="Symbol">(</a><a id="4493" href="Function.Base.html#4493" class="Bound">A</a> <a id="4495" class="Symbol">:</a> <a id="4497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4501" href="Function.Base.html#516" class="Generalizable">a</a><a id="4502" class="Symbol">)</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="Function.Base.html#4493" class="Bound">A</a> <a id="4508" class="Symbol">→</a> <a id="4510" href="Function.Base.html#4493" class="Bound">A</a>
<a id="4512" href="Function.Base.html#4512" class="Bound">A</a> <a id="4514" href="Function.Base.html#4486" class="Function Operator">∋</a> <a id="4516" href="Function.Base.html#4516" class="Bound">x</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="Function.Base.html#4516" class="Bound">x</a>

<a id="4523" class="Comment">-- Conversely it is sometimes useful to be able to extract the</a>
<a id="4586" class="Comment">-- type of a given expression.</a>

<a id="typeOf"></a><a id="4618" href="Function.Base.html#4618" class="Function">typeOf</a> <a id="4625" class="Symbol">:</a> <a id="4627" class="Symbol">{</a><a id="4628" href="Function.Base.html#4628" class="Bound">A</a> <a id="4630" class="Symbol">:</a> <a id="4632" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4636" href="Function.Base.html#516" class="Generalizable">a</a><a id="4637" class="Symbol">}</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="Function.Base.html#4628" class="Bound">A</a> <a id="4643" class="Symbol">→</a> <a id="4645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4649" href="Function.Base.html#516" class="Generalizable">a</a>
<a id="4651" href="Function.Base.html#4618" class="Function">typeOf</a> <a id="4658" class="Symbol">{</a><a id="4659" class="Argument">A</a> <a id="4661" class="Symbol">=</a> <a id="4663" href="Function.Base.html#4663" class="Bound">A</a><a id="4664" class="Symbol">}</a> <a id="4666" class="Symbol">_</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Function.Base.html#4663" class="Bound">A</a>

<a id="4673" class="Comment">-- Construct an element of the given type by instance search.</a>

<a id="it"></a><a id="4736" href="Function.Base.html#4736" class="Function">it</a> <a id="4739" class="Symbol">:</a> <a id="4741" class="Symbol">{</a><a id="4742" href="Function.Base.html#4742" class="Bound">A</a> <a id="4744" class="Symbol">:</a> <a id="4746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4750" href="Function.Base.html#516" class="Generalizable">a</a><a id="4751" class="Symbol">}</a> <a id="4753" class="Symbol">→</a> <a id="4755" class="Symbol">{{</a><a id="4757" href="Function.Base.html#4742" class="Bound">A</a><a id="4758" class="Symbol">}}</a> <a id="4761" class="Symbol">→</a> <a id="4763" href="Function.Base.html#4742" class="Bound">A</a>
<a id="4765" href="Function.Base.html#4736" class="Function">it</a> <a id="4768" class="Symbol">{{</a><a id="4770" href="Function.Base.html#4770" class="Bound">x</a><a id="4771" class="Symbol">}}</a> <a id="4774" class="Symbol">=</a> <a id="4776" href="Function.Base.html#4770" class="Bound">x</a>

<a id="4779" class="Comment">------------------------------------------------------------------------</a>
<a id="4852" class="Comment">-- Composition of a binary function with other functions</a>

<a id="4910" class="Keyword">infixr</a> <a id="4917" class="Number">0</a> <a id="4919" href="Function.Base.html#5039" class="Function Operator">_-⟪_⟫-_</a> <a id="4927" href="Function.Base.html#5813" class="Function Operator">_-⟨_⟫-_</a>
<a id="4935" class="Keyword">infixl</a> <a id="4942" class="Number">0</a> <a id="4944" href="Function.Base.html#5667" class="Function Operator">_-⟪_⟩-_</a>
<a id="4952" class="Keyword">infixr</a> <a id="4959" class="Number">1</a> <a id="4961" href="Function.Base.html#5939" class="Function Operator">_-⟨_⟩-_</a> <a id="4969" href="Function.Base.html#5306" class="Function Operator">∣_⟫-_</a> <a id="4975" href="Function.Base.html#5545" class="Function Operator">∣_⟩-_</a>
<a id="4981" class="Keyword">infixl</a> <a id="4988" class="Number">1</a> <a id="4990" href="Function.Base.html#6209" class="Function Operator">_on_</a> <a id="4995" href="Function.Base.html#6092" class="Function Operator">_on₂_</a> <a id="5001" href="Function.Base.html#5183" class="Function Operator">_-⟪_∣</a> <a id="5007" href="Function.Base.html#5426" class="Function Operator">_-⟨_∣</a>

<a id="5014" class="Comment">-- Two binary functions</a>

<a id="_-⟪_⟫-_"></a><a id="5039" href="Function.Base.html#5039" class="Function Operator">_-⟪_⟫-_</a> <a id="5047" class="Symbol">:</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5056" class="Symbol">→</a> <a id="5058" href="Function.Base.html#566" class="Generalizable">C</a><a id="5059" class="Symbol">)</a> <a id="5061" class="Symbol">→</a> <a id="5063" class="Symbol">(</a><a id="5064" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5070" class="Symbol">→</a> <a id="5072" href="Function.Base.html#594" class="Generalizable">E</a><a id="5073" class="Symbol">)</a> <a id="5075" class="Symbol">→</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5080" class="Symbol">→</a> <a id="5082" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5084" class="Symbol">→</a> <a id="5086" href="Function.Base.html#580" class="Generalizable">D</a><a id="5087" class="Symbol">)</a> <a id="5089" class="Symbol">→</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5098" class="Symbol">→</a> <a id="5100" href="Function.Base.html#594" class="Generalizable">E</a><a id="5101" class="Symbol">)</a>
<a id="5103" href="Function.Base.html#5103" class="Bound">f</a> <a id="5105" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5108" href="Function.Base.html#5108" class="Bound Operator">_*_</a> <a id="5112" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5115" href="Function.Base.html#5115" class="Bound">g</a> <a id="5117" class="Symbol">=</a> <a id="5119" class="Symbol">λ</a> <a id="5121" href="Function.Base.html#5121" class="Bound">x</a> <a id="5123" href="Function.Base.html#5123" class="Bound">y</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Function.Base.html#5103" class="Bound">f</a> <a id="5129" href="Function.Base.html#5121" class="Bound">x</a> <a id="5131" href="Function.Base.html#5123" class="Bound">y</a> <a id="5133" href="Function.Base.html#5108" class="Bound Operator">*</a> <a id="5135" href="Function.Base.html#5115" class="Bound">g</a> <a id="5137" href="Function.Base.html#5121" class="Bound">x</a> <a id="5139" href="Function.Base.html#5123" class="Bound">y</a>

<a id="5142" class="Comment">-- A single binary function on the left</a>

<a id="_-⟪_∣"></a><a id="5183" href="Function.Base.html#5183" class="Function Operator">_-⟪_∣</a> <a id="5189" class="Symbol">:</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5198" class="Symbol">→</a> <a id="5200" href="Function.Base.html#566" class="Generalizable">C</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">→</a> <a id="5205" class="Symbol">(</a><a id="5206" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5212" class="Symbol">→</a> <a id="5214" href="Function.Base.html#580" class="Generalizable">D</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">→</a> <a id="5219" class="Symbol">(</a><a id="5220" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5226" class="Symbol">→</a> <a id="5228" href="Function.Base.html#580" class="Generalizable">D</a><a id="5229" class="Symbol">)</a>
<a id="5231" href="Function.Base.html#5231" class="Bound">f</a> <a id="5233" href="Function.Base.html#5183" class="Function Operator">-⟪</a> <a id="5236" href="Function.Base.html#5236" class="Bound Operator">_*_</a> <a id="5240" href="Function.Base.html#5183" class="Function Operator">∣</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="Function.Base.html#5231" class="Bound">f</a> <a id="5246" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5249" href="Function.Base.html#5236" class="Bound Operator">_*_</a> <a id="5253" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5256" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5264" class="Comment">-- A single binary function on the right</a>

<a id="∣_⟫-_"></a><a id="5306" href="Function.Base.html#5306" class="Function Operator">∣_⟫-_</a> <a id="5312" class="Symbol">:</a> <a id="5314" class="Symbol">(</a><a id="5315" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5317" class="Symbol">→</a> <a id="5319" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5321" class="Symbol">→</a> <a id="5323" href="Function.Base.html#580" class="Generalizable">D</a><a id="5324" class="Symbol">)</a> <a id="5326" class="Symbol">→</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5331" class="Symbol">→</a> <a id="5333" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5335" class="Symbol">→</a> <a id="5337" href="Function.Base.html#566" class="Generalizable">C</a><a id="5338" class="Symbol">)</a> <a id="5340" class="Symbol">→</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5345" class="Symbol">→</a> <a id="5347" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="Function.Base.html#580" class="Generalizable">D</a><a id="5352" class="Symbol">)</a>
<a id="5354" href="Function.Base.html#5306" class="Function Operator">∣</a> <a id="5356" href="Function.Base.html#5356" class="Bound Operator">_*_</a> <a id="5360" href="Function.Base.html#5306" class="Function Operator">⟫-</a> <a id="5363" href="Function.Base.html#5363" class="Bound">g</a> <a id="5365" class="Symbol">=</a> <a id="5367" href="Function.Base.html#725" class="Function">const</a> <a id="5373" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5376" href="Function.Base.html#5356" class="Bound Operator">_*_</a> <a id="5380" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5383" href="Function.Base.html#5363" class="Bound">g</a>

<a id="5386" class="Comment">-- A single unary function on the left</a>

<a id="_-⟨_∣"></a><a id="5426" href="Function.Base.html#5426" class="Function Operator">_-⟨_∣</a> <a id="5432" class="Symbol">:</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5437" class="Symbol">→</a> <a id="5439" href="Function.Base.html#566" class="Generalizable">C</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">→</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Function.Base.html#580" class="Generalizable">D</a><a id="5454" class="Symbol">)</a> <a id="5456" class="Symbol">→</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5465" class="Symbol">→</a> <a id="5467" href="Function.Base.html#580" class="Generalizable">D</a><a id="5468" class="Symbol">)</a>
<a id="5470" href="Function.Base.html#5470" class="Bound">f</a> <a id="5472" href="Function.Base.html#5426" class="Function Operator">-⟨</a> <a id="5475" href="Function.Base.html#5475" class="Bound Operator">_*_</a> <a id="5479" href="Function.Base.html#5426" class="Function Operator">∣</a> <a id="5481" class="Symbol">=</a> <a id="5483" href="Function.Base.html#5470" class="Bound">f</a> <a id="5485" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="5488" href="Function.Base.html#725" class="Function">const</a> <a id="5494" href="Function.Base.html#5183" class="Function Operator">-⟪</a> <a id="5497" href="Function.Base.html#5475" class="Bound Operator">_*_</a> <a id="5501" href="Function.Base.html#5183" class="Function Operator">∣</a>

<a id="5504" class="Comment">-- A single unary function on the right</a>

<a id="∣_⟩-_"></a><a id="5545" href="Function.Base.html#5545" class="Function Operator">∣_⟩-_</a> <a id="5551" class="Symbol">:</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5556" class="Symbol">→</a> <a id="5558" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5560" class="Symbol">→</a> <a id="5562" href="Function.Base.html#580" class="Generalizable">D</a><a id="5563" class="Symbol">)</a> <a id="5565" class="Symbol">→</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5570" class="Symbol">→</a> <a id="5572" href="Function.Base.html#566" class="Generalizable">C</a><a id="5573" class="Symbol">)</a> <a id="5575" class="Symbol">→</a> <a id="5577" class="Symbol">(</a><a id="5578" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5584" class="Symbol">→</a> <a id="5586" href="Function.Base.html#580" class="Generalizable">D</a><a id="5587" class="Symbol">)</a>
<a id="5589" href="Function.Base.html#5545" class="Function Operator">∣</a> <a id="5591" href="Function.Base.html#5591" class="Bound Operator">_*_</a> <a id="5595" href="Function.Base.html#5545" class="Function Operator">⟩-</a> <a id="5598" href="Function.Base.html#5598" class="Bound">g</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Function.Base.html#5306" class="Function Operator">∣</a> <a id="5604" href="Function.Base.html#5591" class="Bound Operator">_*_</a> <a id="5608" href="Function.Base.html#5306" class="Function Operator">⟫-</a> <a id="5611" href="Function.Base.html#5598" class="Bound">g</a> <a id="5613" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="5616" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5624" class="Comment">-- A binary function and a unary function</a>

<a id="_-⟪_⟩-_"></a><a id="5667" href="Function.Base.html#5667" class="Function Operator">_-⟪_⟩-_</a> <a id="5675" class="Symbol">:</a> <a id="5677" class="Symbol">(</a><a id="5678" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Function.Base.html#566" class="Generalizable">C</a><a id="5687" class="Symbol">)</a> <a id="5689" class="Symbol">→</a> <a id="5691" class="Symbol">(</a><a id="5692" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5694" class="Symbol">→</a> <a id="5696" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5698" class="Symbol">→</a> <a id="5700" href="Function.Base.html#594" class="Generalizable">E</a><a id="5701" class="Symbol">)</a> <a id="5703" class="Symbol">→</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5708" class="Symbol">→</a> <a id="5710" href="Function.Base.html#580" class="Generalizable">D</a><a id="5711" class="Symbol">)</a> <a id="5713" class="Symbol">→</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5718" class="Symbol">→</a> <a id="5720" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Function.Base.html#594" class="Generalizable">E</a><a id="5725" class="Symbol">)</a>
<a id="5727" href="Function.Base.html#5727" class="Bound">f</a> <a id="5729" href="Function.Base.html#5667" class="Function Operator">-⟪</a> <a id="5732" href="Function.Base.html#5732" class="Bound Operator">_*_</a> <a id="5736" href="Function.Base.html#5667" class="Function Operator">⟩-</a> <a id="5739" href="Function.Base.html#5739" class="Bound">g</a> <a id="5741" class="Symbol">=</a> <a id="5743" href="Function.Base.html#5727" class="Bound">f</a> <a id="5745" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5748" href="Function.Base.html#5732" class="Bound Operator">_*_</a> <a id="5752" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5755" href="Function.Base.html#5545" class="Function Operator">∣</a> <a id="5757" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="5764" href="Function.Base.html#5545" class="Function Operator">⟩-</a> <a id="5767" href="Function.Base.html#5739" class="Bound">g</a>

<a id="5770" class="Comment">-- A unary function and a binary function</a>

<a id="_-⟨_⟫-_"></a><a id="5813" href="Function.Base.html#5813" class="Function Operator">_-⟨_⟫-_</a> <a id="5821" class="Symbol">:</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Function.Base.html#566" class="Generalizable">C</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" class="Symbol">(</a><a id="5834" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Function.Base.html#594" class="Generalizable">E</a><a id="5843" class="Symbol">)</a> <a id="5845" class="Symbol">→</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5854" class="Symbol">→</a> <a id="5856" href="Function.Base.html#580" class="Generalizable">D</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">→</a> <a id="5861" class="Symbol">(</a><a id="5862" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5864" class="Symbol">→</a> <a id="5866" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5868" class="Symbol">→</a> <a id="5870" href="Function.Base.html#594" class="Generalizable">E</a><a id="5871" class="Symbol">)</a>
<a id="5873" href="Function.Base.html#5873" class="Bound">f</a> <a id="5875" href="Function.Base.html#5813" class="Function Operator">-⟨</a> <a id="5878" href="Function.Base.html#5878" class="Bound Operator">_*_</a> <a id="5882" href="Function.Base.html#5813" class="Function Operator">⟫-</a> <a id="5885" href="Function.Base.html#5885" class="Bound">g</a> <a id="5887" class="Symbol">=</a> <a id="5889" href="Function.Base.html#5873" class="Bound">f</a> <a id="5891" href="Function.Base.html#5426" class="Function Operator">-⟨</a> <a id="5894" href="Function.Base.html#725" class="Function">const</a> <a id="5900" href="Function.Base.html#5426" class="Function Operator">∣</a> <a id="5902" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="5905" href="Function.Base.html#5878" class="Bound Operator">_*_</a> <a id="5909" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="5912" href="Function.Base.html#5885" class="Bound">g</a>

<a id="5915" class="Comment">-- Two unary functions</a>

<a id="_-⟨_⟩-_"></a><a id="5939" href="Function.Base.html#5939" class="Function Operator">_-⟨_⟩-_</a> <a id="5947" class="Symbol">:</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5952" class="Symbol">→</a> <a id="5954" href="Function.Base.html#566" class="Generalizable">C</a><a id="5955" class="Symbol">)</a> <a id="5957" class="Symbol">→</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5962" class="Symbol">→</a> <a id="5964" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Function.Base.html#594" class="Generalizable">E</a><a id="5969" class="Symbol">)</a> <a id="5971" class="Symbol">→</a> <a id="5973" class="Symbol">(</a><a id="5974" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5976" class="Symbol">→</a> <a id="5978" href="Function.Base.html#580" class="Generalizable">D</a><a id="5979" class="Symbol">)</a> <a id="5981" class="Symbol">→</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Function.Base.html#594" class="Generalizable">E</a><a id="5993" class="Symbol">)</a>
<a id="5995" href="Function.Base.html#5995" class="Bound">f</a> <a id="5997" href="Function.Base.html#5939" class="Function Operator">-⟨</a> <a id="6000" href="Function.Base.html#6000" class="Bound Operator">_*_</a> <a id="6004" href="Function.Base.html#5939" class="Function Operator">⟩-</a> <a id="6007" href="Function.Base.html#6007" class="Bound">g</a> <a id="6009" class="Symbol">=</a> <a id="6011" href="Function.Base.html#5995" class="Bound">f</a> <a id="6013" href="Function.Base.html#5426" class="Function Operator">-⟨</a> <a id="6016" href="Function.Base.html#725" class="Function">const</a> <a id="6022" href="Function.Base.html#5426" class="Function Operator">∣</a> <a id="6024" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="6027" href="Function.Base.html#6000" class="Bound Operator">_*_</a> <a id="6031" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="6034" href="Function.Base.html#5545" class="Function Operator">∣</a> <a id="6036" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="6043" href="Function.Base.html#5545" class="Function Operator">⟩-</a> <a id="6046" href="Function.Base.html#6007" class="Bound">g</a>

<a id="6049" class="Comment">-- A single binary function on both sides</a>

<a id="_on₂_"></a><a id="6092" href="Function.Base.html#6092" class="Function Operator">_on₂_</a> <a id="6098" class="Symbol">:</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6103" class="Symbol">→</a> <a id="6105" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6107" class="Symbol">→</a> <a id="6109" href="Function.Base.html#580" class="Generalizable">D</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">→</a> <a id="6114" class="Symbol">(</a><a id="6115" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6121" class="Symbol">→</a> <a id="6123" href="Function.Base.html#566" class="Generalizable">C</a><a id="6124" class="Symbol">)</a> <a id="6126" class="Symbol">→</a> <a id="6128" class="Symbol">(</a><a id="6129" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6135" class="Symbol">→</a> <a id="6137" href="Function.Base.html#580" class="Generalizable">D</a><a id="6138" class="Symbol">)</a>
<a id="6140" href="Function.Base.html#6140" class="Bound Operator">_*_</a> <a id="6144" href="Function.Base.html#6092" class="Function Operator">on₂</a> <a id="6148" href="Function.Base.html#6148" class="Bound">f</a> <a id="6150" class="Symbol">=</a> <a id="6152" href="Function.Base.html#6148" class="Bound">f</a> <a id="6154" href="Function.Base.html#5039" class="Function Operator">-⟪</a> <a id="6157" href="Function.Base.html#6140" class="Bound Operator">_*_</a> <a id="6161" href="Function.Base.html#5039" class="Function Operator">⟫-</a> <a id="6164" href="Function.Base.html#6148" class="Bound">f</a>

<a id="6167" class="Comment">-- A single unary function on both sides</a>

<a id="_on_"></a><a id="6209" href="Function.Base.html#6209" class="Function Operator">_on_</a> <a id="6214" class="Symbol">:</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6223" class="Symbol">→</a> <a id="6225" href="Function.Base.html#566" class="Generalizable">C</a><a id="6226" class="Symbol">)</a> <a id="6228" class="Symbol">→</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Function.Base.html#552" class="Generalizable">B</a><a id="6236" class="Symbol">)</a> <a id="6238" class="Symbol">→</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6243" class="Symbol">→</a> <a id="6245" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6247" class="Symbol">→</a> <a id="6249" href="Function.Base.html#566" class="Generalizable">C</a><a id="6250" class="Symbol">)</a>
<a id="6252" href="Function.Base.html#6252" class="Bound Operator">_*_</a> <a id="6256" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="6259" href="Function.Base.html#6259" class="Bound">f</a> <a id="6261" class="Symbol">=</a> <a id="6263" href="Function.Base.html#6259" class="Bound">f</a> <a id="6265" href="Function.Base.html#5939" class="Function Operator">-⟨</a> <a id="6268" href="Function.Base.html#6252" class="Bound Operator">_*_</a> <a id="6272" href="Function.Base.html#5939" class="Function Operator">⟩-</a> <a id="6275" href="Function.Base.html#6259" class="Bound">f</a>


<a id="6279" class="Comment">------------------------------------------------------------------------</a>
<a id="6352" class="Comment">-- DEPRECATED NAMES</a>
<a id="6372" class="Comment">------------------------------------------------------------------------</a>
<a id="6445" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6516" class="Comment">-- not guaranteed.</a>

<a id="6536" class="Comment">-- Version 1.4</a>

<a id="_-[_]-_"></a><a id="6552" href="Function.Base.html#6552" class="Function Operator">_-[_]-_</a> <a id="6560" class="Symbol">=</a> <a id="6562" href="Function.Base.html#5039" class="Function Operator">_-⟪_⟫-_</a>
<a id="6570" class="Symbol">{-#</a> <a id="6574" class="Keyword">WARNING_ON_USAGE</a> <a id="6591" class="Pragma">_-[_]-_</a>
<a id="6599" class="String">&quot;Warning: Function._-[_]-_ was deprecated in v1.4.
Please use _-⟪_⟫-_ instead.&quot;</a>
<a id="6679" class="Symbol">#-}</a>

<a id="6684" class="Comment">-- Version 2.0</a>

<a id="case_return_of_"></a><a id="6700" href="Function.Base.html#6700" class="Function Operator">case_return_of_</a> <a id="6716" class="Symbol">=</a> <a id="6718" href="Function.Base.html#2951" class="Function Operator">case_returning_of_</a>
<a id="6737" class="Symbol">{-#</a> <a id="6741" class="Keyword">WARNING_ON_USAGE</a> <a id="6758" class="Pragma">case_return_of_</a>
<a id="6774" class="String">&quot;case_return_of_ was deprecated in v2.0.
Please use case_returning_of_ instead.&quot;</a>
<a id="6855" class="Symbol">#-}</a>

</pre></body></html>

==> anc/Function.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="852" class="Keyword">where</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Function.Base.html" class="Module">Function.Base</a> <a id="885" class="Keyword">using</a> <a id="891" class="Symbol">(</a><a id="892" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="930" class="Keyword">import</a> <a id="937" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="957" class="Symbol">as</a> <a id="960" class="Module">FunctionStructures</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Level.html" class="Module">Level</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1051" class="Keyword">using</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1075" class="Symbol">)</a>
<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1181" class="Symbol">)</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1238" class="Symbol">as</a> <a id="1241" class="Module">≡</a>
  <a id="1245" class="Keyword">using</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1255" class="Symbol">)</a>
<a id="1257" class="Keyword">import</a> <a id="1264" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1313" class="Symbol">as</a> <a id="1316" class="Module">≡</a>
<a id="1318" class="Keyword">open</a> <a id="1323" class="Keyword">import</a> <a id="1330" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
<a id="1366" class="Keyword">open</a> <a id="1371" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a><a id="1398" class="Symbol">)</a>

<a id="1401" class="Keyword">private</a>
  <a id="1411" class="Keyword">variable</a>
    <a id="1424" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="1426" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="1428" href="Function.Bundles.html#1428" class="Generalizable">ℓ₁</a> <a id="1431" href="Function.Bundles.html#1431" class="Generalizable">ℓ₂</a> <a id="1434" class="Symbol">:</a> <a id="1436" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1443" class="Comment">------------------------------------------------------------------------</a>
<a id="1516" class="Comment">-- Setoid bundles</a>
<a id="1534" class="Comment">------------------------------------------------------------------------</a>

<a id="1608" class="Keyword">module</a> <a id="1615" href="Function.Bundles.html#1615" class="Module">_</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Function.Bundles.html#1618" class="Bound">From</a> <a id="1623" class="Symbol">:</a> <a id="1625" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1632" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="1634" href="Function.Bundles.html#1428" class="Generalizable">ℓ₁</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Function.Bundles.html#1639" class="Bound">To</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1651" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="1653" href="Function.Bundles.html#1431" class="Generalizable">ℓ₂</a><a id="1655" class="Symbol">)</a> <a id="1657" class="Keyword">where</a>

  <a id="1666" class="Keyword">open</a> <a id="1671" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1678" href="Function.Bundles.html#1618" class="Bound">From</a> <a id="1683" class="Keyword">using</a> <a id="1689" class="Symbol">()</a> <a id="1692" class="Keyword">renaming</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="1710" class="Symbol">to</a> <a id="1713" class="Field">A</a><a id="1714" class="Symbol">;</a> <a id="1716" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1720" class="Symbol">to</a> <a id="1723" class="Field Operator">_≈₁_</a><a id="1727" class="Symbol">)</a>
  <a id="1731" class="Keyword">open</a> <a id="1736" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1743" href="Function.Bundles.html#1639" class="Bound">To</a>   <a id="1748" class="Keyword">using</a> <a id="1754" class="Symbol">()</a> <a id="1757" class="Keyword">renaming</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="1775" class="Symbol">to</a> <a id="1778" class="Field">B</a><a id="1779" class="Symbol">;</a> <a id="1781" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1785" class="Symbol">to</a> <a id="1788" class="Field Operator">_≈₂_</a><a id="1792" class="Symbol">)</a>
  <a id="1796" class="Keyword">open</a> <a id="1801" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="1820" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="1825" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a>

<a id="1831" class="Comment">------------------------------------------------------------------------</a>
<a id="1904" class="Comment">-- Bundles with one element</a>

  <a id="1935" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="2004" class="Comment">-- with the top-level module.</a>
  <a id="2036" class="Keyword">record</a> <a id="2043" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2054" class="Symbol">(</a><a id="2055" href="Function.Bundles.html#1632" class="Bound">a</a> <a id="2057" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2059" href="Function.Bundles.html#1651" class="Bound">b</a> <a id="2061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2063" href="Function.Bundles.html#1634" class="Bound">ℓ₁</a> <a id="2066" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2068" href="Function.Bundles.html#1653" class="Bound">ℓ₂</a><a id="2070" class="Symbol">)</a> <a id="2072" class="Keyword">where</a>
    <a id="2082" class="Keyword">field</a>
      <a id="2094" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="2099" class="Symbol">:</a> <a id="2101" href="Function.Bundles.html#1713" class="Function">A</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Function.Bundles.html#1778" class="Field">B</a>
      <a id="2113" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2130" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="2135" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="2140" href="Function.Bundles.html#2094" class="Field">to</a>

    <a id="2148" href="Function.Bundles.html#2148" class="Function">isCongruent</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2174" href="Function.Bundles.html#2094" class="Field">to</a>
    <a id="2181" href="Function.Bundles.html#2148" class="Function">isCongruent</a> <a id="2193" class="Symbol">=</a> <a id="2195" class="Keyword">record</a>
      <a id="2208" class="Symbol">{</a> <a id="2210" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2225" class="Symbol">=</a> <a id="2227" href="Function.Bundles.html#2113" class="Field">cong</a>
      <a id="2238" class="Symbol">;</a> <a id="2240" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2271" href="Function.Bundles.html#1618" class="Bound">From</a>
      <a id="2282" class="Symbol">;</a> <a id="2284" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2299" class="Symbol">=</a> <a id="2301" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2315" href="Function.Bundles.html#1639" class="Bound">To</a>
      <a id="2324" class="Symbol">}</a>

    <a id="2331" class="Keyword">open</a> <a id="2336" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2348" href="Function.Bundles.html#2148" class="Function">isCongruent</a> <a id="2360" class="Keyword">public</a>
      <a id="2373" class="Keyword">using</a> <a id="2379" class="Symbol">(</a><a id="2380" class="Keyword">module</a> <a id="2387" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="2390" class="Symbol">;</a> <a id="2392" class="Keyword">module</a> <a id="2399" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="2402" class="Symbol">)</a>


  <a id="2408" class="Keyword">record</a> <a id="2415" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Function.Bundles.html#1632" class="Bound">a</a> <a id="2434" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2436" href="Function.Bundles.html#1651" class="Bound">b</a> <a id="2438" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2440" href="Function.Bundles.html#1634" class="Bound">ℓ₁</a> <a id="2443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2445" href="Function.Bundles.html#1653" class="Bound">ℓ₂</a><a id="2447" class="Symbol">)</a> <a id="2449" class="Keyword">where</a>
    <a id="2459" class="Keyword">field</a>
      <a id="2471" href="Function.Bundles.html#2471" class="Field">to</a>          <a id="2483" class="Symbol">:</a> <a id="2485" href="Function.Bundles.html#1713" class="Function">A</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Function.Bundles.html#1778" class="Field">B</a>
      <a id="2497" href="Function.Bundles.html#2497" class="Field">cong</a>        <a id="2509" class="Symbol">:</a> <a id="2511" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2521" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="2526" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="2531" href="Function.Bundles.html#2471" class="Field">to</a>
      <a id="2540" href="Function.Bundles.html#2540" class="Field">injective</a>   <a id="2552" class="Symbol">:</a> <a id="2554" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2564" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="2569" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="2574" href="Function.Bundles.html#2471" class="Field">to</a>

    <a id="2582" href="Function.Bundles.html#2582" class="Function">function</a> <a id="2591" class="Symbol">:</a> <a id="2593" href="Function.Bundles.html#2043" class="Record">Func</a>
    <a id="2602" href="Function.Bundles.html#2582" class="Function">function</a> <a id="2611" class="Symbol">=</a> <a id="2613" class="Keyword">record</a>
      <a id="2626" class="Symbol">{</a> <a id="2628" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="2633" class="Symbol">=</a> <a id="2635" href="Function.Bundles.html#2471" class="Field">to</a>
      <a id="2644" class="Symbol">;</a> <a id="2646" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Function.Bundles.html#2497" class="Field">cong</a>
      <a id="2664" class="Symbol">}</a>

    <a id="2671" class="Keyword">open</a> <a id="2676" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="2681" href="Function.Bundles.html#2582" class="Function">function</a> <a id="2690" class="Keyword">public</a>
      <a id="2703" class="Keyword">hiding</a> <a id="2710" class="Symbol">(</a><a id="2711" href="Function.Bundles.html#2094" class="Field">to</a><a id="2713" class="Symbol">;</a> <a id="2715" href="Function.Bundles.html#2113" class="Field">cong</a><a id="2719" class="Symbol">)</a>

    <a id="2726" href="Function.Bundles.html#2726" class="Function">isInjection</a> <a id="2738" class="Symbol">:</a> <a id="2740" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2752" href="Function.Bundles.html#2471" class="Field">to</a>
    <a id="2759" href="Function.Bundles.html#2726" class="Function">isInjection</a> <a id="2771" class="Symbol">=</a> <a id="2773" class="Keyword">record</a>
      <a id="2786" class="Symbol">{</a> <a id="2788" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Function.Bundles.html#2148" class="Function">isCongruent</a>
      <a id="2820" class="Symbol">;</a> <a id="2822" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2834" class="Symbol">=</a> <a id="2836" href="Function.Bundles.html#2540" class="Field">injective</a>
      <a id="2852" class="Symbol">}</a>


  <a id="2858" class="Keyword">record</a> <a id="2865" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="2876" class="Symbol">:</a> <a id="2878" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2882" class="Symbol">(</a><a id="2883" href="Function.Bundles.html#1632" class="Bound">a</a> <a id="2885" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2887" href="Function.Bundles.html#1651" class="Bound">b</a> <a id="2889" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2891" href="Function.Bundles.html#1634" class="Bound">ℓ₁</a> <a id="2894" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2896" href="Function.Bundles.html#1653" class="Bound">ℓ₂</a><a id="2898" class="Symbol">)</a> <a id="2900" class="Keyword">where</a>
    <a id="2910" class="Keyword">field</a>
      <a id="2922" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="2933" class="Symbol">:</a> <a id="2935" href="Function.Bundles.html#1713" class="Function">A</a> <a id="2937" class="Symbol">→</a> <a id="2939" href="Function.Bundles.html#1778" class="Field">B</a>
      <a id="2947" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="2958" class="Symbol">:</a> <a id="2960" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2970" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="2975" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="2980" href="Function.Bundles.html#2922" class="Field">to</a>
      <a id="2989" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3013" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="3018" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="3023" href="Function.Bundles.html#2922" class="Field">to</a>

    <a id="3031" href="Function.Bundles.html#3031" class="Function">function</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Function.Bundles.html#2043" class="Record">Func</a>
    <a id="3051" href="Function.Bundles.html#3031" class="Function">function</a> <a id="3060" class="Symbol">=</a> <a id="3062" class="Keyword">record</a>
      <a id="3075" class="Symbol">{</a> <a id="3077" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="3082" class="Symbol">=</a> <a id="3084" href="Function.Bundles.html#2922" class="Field">to</a>
      <a id="3093" class="Symbol">;</a> <a id="3095" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="3100" class="Symbol">=</a> <a id="3102" href="Function.Bundles.html#2947" class="Field">cong</a>
      <a id="3113" class="Symbol">}</a>

    <a id="3120" class="Keyword">open</a> <a id="3125" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="3130" href="Function.Bundles.html#3031" class="Function">function</a> <a id="3139" class="Keyword">public</a>
      <a id="3152" class="Keyword">hiding</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Function.Bundles.html#2094" class="Field">to</a><a id="3162" class="Symbol">;</a> <a id="3164" href="Function.Bundles.html#2113" class="Field">cong</a><a id="3168" class="Symbol">)</a>

    <a id="3175" href="Function.Bundles.html#3175" class="Function">isSurjection</a> <a id="3188" class="Symbol">:</a> <a id="3190" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3203" href="Function.Bundles.html#2922" class="Field">to</a>
    <a id="3210" href="Function.Bundles.html#3175" class="Function">isSurjection</a> <a id="3223" class="Symbol">=</a> <a id="3225" class="Keyword">record</a>
      <a id="3238" class="Symbol">{</a> <a id="3240" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Function.Bundles.html#2148" class="Function">isCongruent</a>
      <a id="3272" class="Symbol">;</a> <a id="3274" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3286" class="Symbol">=</a> <a id="3288" href="Function.Bundles.html#2989" class="Field">surjective</a>
      <a id="3305" class="Symbol">}</a>

    <a id="3312" class="Keyword">open</a> <a id="3317" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3330" href="Function.Bundles.html#3175" class="Function">isSurjection</a> <a id="3343" class="Keyword">public</a>
      <a id="3356" class="Keyword">using</a>
      <a id="3368" class="Symbol">(</a> <a id="3370" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>
      <a id="3395" class="Symbol">)</a>

    <a id="3402" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Function.Bundles.html#1778" class="Field">B</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="Function.Bundles.html#1713" class="Function">A</a>
    <a id="3418" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3430" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3432" href="Function.Bundles.html#2989" class="Field">surjective</a>

    <a id="3448" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="3455" class="Symbol">:</a> <a id="3457" class="Symbol">∀</a> <a id="3459" href="Function.Bundles.html#3459" class="Bound">x</a> <a id="3461" class="Symbol">→</a> <a id="3463" href="Function.Bundles.html#2922" class="Field">to</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="3471" href="Function.Bundles.html#3459" class="Bound">x</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Function.Bundles.html#1788" class="Field Operator">≈₂</a> <a id="3477" href="Function.Bundles.html#3459" class="Bound">x</a>
    <a id="3483" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3498" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3500" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>


  <a id="3523" class="Keyword">record</a> <a id="3530" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="3540" class="Symbol">:</a> <a id="3542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Function.Bundles.html#1632" class="Bound">a</a> <a id="3549" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3551" href="Function.Bundles.html#1651" class="Bound">b</a> <a id="3553" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3555" href="Function.Bundles.html#1634" class="Bound">ℓ₁</a> <a id="3558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3560" href="Function.Bundles.html#1653" class="Bound">ℓ₂</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Keyword">where</a>
    <a id="3574" class="Keyword">field</a>
      <a id="3586" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="3596" class="Symbol">:</a> <a id="3598" href="Function.Bundles.html#1713" class="Function">A</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Function.Bundles.html#1778" class="Field">B</a>
      <a id="3610" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="3620" class="Symbol">:</a> <a id="3622" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3632" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="3637" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="3642" href="Function.Bundles.html#3586" class="Field">to</a>
      <a id="3651" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3673" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="3678" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="3683" href="Function.Bundles.html#3586" class="Field">to</a>

    <a id="3691" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3713" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="3718" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="3723" href="Function.Bundles.html#3586" class="Field">to</a>
    <a id="3730" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3748" href="Function.Bundles.html#3651" class="Field">bijective</a>

    <a id="3763" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3787" href="Function.Bundles.html#1723" class="Function Operator">_≈₁_</a> <a id="3792" href="Function.Bundles.html#1788" class="Field Operator">_≈₂_</a> <a id="3797" href="Function.Bundles.html#3586" class="Field">to</a>
    <a id="3804" href="Function.Bundles.html#3763" class="Function">surjective</a> <a id="3815" class="Symbol">=</a> <a id="3817" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3823" href="Function.Bundles.html#3651" class="Field">bijective</a>

    <a id="3838" href="Function.Bundles.html#3838" class="Function">injection</a> <a id="3848" class="Symbol">:</a> <a id="3850" href="Function.Bundles.html#2415" class="Record">Injection</a>
    <a id="3864" href="Function.Bundles.html#3838" class="Function">injection</a> <a id="3874" class="Symbol">=</a> <a id="3876" class="Keyword">record</a>
      <a id="3889" class="Symbol">{</a> <a id="3891" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="3901" class="Symbol">=</a> <a id="3903" href="Function.Bundles.html#3610" class="Field">cong</a>
      <a id="3914" class="Symbol">;</a> <a id="3916" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Function.Bundles.html#3691" class="Function">injective</a>
      <a id="3944" class="Symbol">}</a>

    <a id="3951" href="Function.Bundles.html#3951" class="Function">surjection</a> <a id="3962" class="Symbol">:</a> <a id="3964" href="Function.Bundles.html#2865" class="Record">Surjection</a>
    <a id="3979" href="Function.Bundles.html#3951" class="Function">surjection</a> <a id="3990" class="Symbol">=</a> <a id="3992" class="Keyword">record</a>
      <a id="4005" class="Symbol">{</a> <a id="4007" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="4018" class="Symbol">=</a> <a id="4020" href="Function.Bundles.html#3610" class="Field">cong</a>
      <a id="4031" class="Symbol">;</a> <a id="4033" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Function.Bundles.html#3763" class="Function">surjective</a>
      <a id="4063" class="Symbol">}</a>

    <a id="4070" class="Keyword">open</a> <a id="4075" href="Function.Bundles.html#2415" class="Module">Injection</a>  <a id="4086" href="Function.Bundles.html#3838" class="Function">injection</a>  <a id="4097" class="Keyword">public</a> <a id="4104" class="Keyword">using</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Function.Bundles.html#2726" class="Function">isInjection</a><a id="4122" class="Symbol">)</a>
    <a id="4128" class="Keyword">open</a> <a id="4133" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="4144" href="Function.Bundles.html#3951" class="Function">surjection</a> <a id="4155" class="Keyword">public</a> <a id="4162" class="Keyword">using</a> <a id="4168" class="Symbol">(</a><a id="4169" href="Function.Bundles.html#3175" class="Function">isSurjection</a><a id="4181" class="Symbol">;</a> <a id="4183" href="Function.Bundles.html#3402" class="Function">to⁻</a><a id="4186" class="Symbol">;</a>  <a id="4189" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="4207" class="Symbol">)</a>

    <a id="4214" href="Function.Bundles.html#4214" class="Function">isBijection</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="4240" href="Function.Bundles.html#3586" class="Field">to</a>
    <a id="4247" href="Function.Bundles.html#4214" class="Function">isBijection</a> <a id="4259" class="Symbol">=</a> <a id="4261" class="Keyword">record</a>
      <a id="4274" class="Symbol">{</a> <a id="4276" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Function.Bundles.html#2726" class="Function">isInjection</a>
      <a id="4308" class="Symbol">;</a> <a id="4310" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="4322" class="Symbol">=</a> <a id="4324" href="Function.Bundles.html#3763" class="Function">surjective</a>
      <a id="4341" class="Symbol">}</a>

    <a id="4348" class="Keyword">open</a> <a id="4353" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="4365" href="Function.Bundles.html#4214" class="Function">isBijection</a> <a id="4377" class="Keyword">public</a> <a id="4384" class="Keyword">using</a> <a id="4390" class="Symbol">(</a><a id="4391" class="Keyword">module</a> <a id="4398" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="4401" class="Symbol">;</a> <a id="4403" class="Keyword">module</a> <a id="4410" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="4413" class="Symbol">)</a>


<a id="4417" class="Comment">------------------------------------------------------------------------</a>
<a id="4490" class="Comment">-- Bundles with two elements</a>

<a id="4520" class="Keyword">module</a> <a id="4527" href="Function.Bundles.html#4527" class="Module">_</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Function.Bundles.html#4530" class="Bound">From</a> <a id="4535" class="Symbol">:</a> <a id="4537" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4544" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="4546" href="Function.Bundles.html#1428" class="Generalizable">ℓ₁</a><a id="4548" class="Symbol">)</a> <a id="4550" class="Symbol">(</a><a id="4551" href="Function.Bundles.html#4551" class="Bound">To</a> <a id="4554" class="Symbol">:</a> <a id="4556" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4563" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="4565" href="Function.Bundles.html#1431" class="Generalizable">ℓ₂</a><a id="4567" class="Symbol">)</a> <a id="4569" class="Keyword">where</a>

  <a id="4578" class="Keyword">open</a> <a id="4583" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4590" href="Function.Bundles.html#4530" class="Bound">From</a> <a id="4595" class="Keyword">using</a> <a id="4601" class="Symbol">()</a> <a id="4604" class="Keyword">renaming</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="4622" class="Symbol">to</a> <a id="4625" class="Field">A</a><a id="4626" class="Symbol">;</a> <a id="4628" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="4632" class="Symbol">to</a> <a id="4635" class="Field Operator">_≈₁_</a><a id="4639" class="Symbol">)</a>
  <a id="4643" class="Keyword">open</a> <a id="4648" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4655" href="Function.Bundles.html#4551" class="Bound">To</a>   <a id="4660" class="Keyword">using</a> <a id="4666" class="Symbol">()</a> <a id="4669" class="Keyword">renaming</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="4687" class="Symbol">to</a> <a id="4690" class="Field">B</a><a id="4691" class="Symbol">;</a> <a id="4693" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="4697" class="Symbol">to</a> <a id="4700" class="Field Operator">_≈₂_</a><a id="4704" class="Symbol">)</a>
  <a id="4708" class="Keyword">open</a> <a id="4713" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="4732" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="4737" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a>

  <a id="4745" class="Keyword">record</a> <a id="4752" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="4764" class="Symbol">:</a> <a id="4766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="4773" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4775" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="4777" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4779" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="4782" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4784" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="4786" class="Symbol">)</a> <a id="4788" class="Keyword">where</a>
    <a id="4798" class="Keyword">field</a>
      <a id="4810" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="4820" class="Symbol">:</a> <a id="4822" href="Function.Bundles.html#4625" class="Function">A</a> <a id="4824" class="Symbol">→</a> <a id="4826" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="4834" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="4844" class="Symbol">:</a> <a id="4846" href="Function.Bundles.html#4690" class="Field">B</a> <a id="4848" class="Symbol">→</a> <a id="4850" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="4858" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="4868" class="Symbol">:</a> <a id="4870" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4880" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="4885" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="4890" href="Function.Bundles.html#4810" class="Field">to</a>
      <a id="4899" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4921" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="4926" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="4931" href="Function.Bundles.html#4834" class="Field">from</a>

    <a id="4941" href="Function.Bundles.html#4941" class="Function">toFunction</a> <a id="4952" class="Symbol">:</a> <a id="4954" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="4959" href="Function.Bundles.html#4530" class="Bound">From</a> <a id="4964" href="Function.Bundles.html#4551" class="Bound">To</a>
    <a id="4971" href="Function.Bundles.html#4941" class="Function">toFunction</a> <a id="4982" class="Symbol">=</a> <a id="4984" class="Keyword">record</a>
      <a id="4997" class="Symbol">{</a> <a id="4999" href="Function.Bundles.html#2094" class="Field">to</a> <a id="5002" class="Symbol">=</a> <a id="5004" href="Function.Bundles.html#4810" class="Field">to</a>
      <a id="5013" class="Symbol">;</a> <a id="5015" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Function.Bundles.html#4858" class="Field">to-cong</a>
      <a id="5036" class="Symbol">}</a>

    <a id="5043" class="Keyword">open</a> <a id="5048" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="5053" href="Function.Bundles.html#4941" class="Function">toFunction</a> <a id="5064" class="Keyword">public</a>
      <a id="5077" class="Keyword">using</a> <a id="5083" class="Symbol">(</a><a id="5084" class="Keyword">module</a> <a id="5091" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="5094" class="Symbol">;</a> <a id="5096" class="Keyword">module</a> <a id="5103" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="5106" class="Symbol">)</a>
      <a id="5114" class="Keyword">renaming</a> <a id="5123" class="Symbol">(</a><a id="5124" href="Function.Bundles.html#2148" class="Function">isCongruent</a> <a id="5136" class="Symbol">to</a> <a id="5139" class="Function">to-isCongruent</a><a id="5153" class="Symbol">)</a>

    <a id="5160" href="Function.Bundles.html#5160" class="Function">fromFunction</a> <a id="5173" class="Symbol">:</a> <a id="5175" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5180" href="Function.Bundles.html#4551" class="Bound">To</a> <a id="5183" href="Function.Bundles.html#4530" class="Bound">From</a>
    <a id="5192" href="Function.Bundles.html#5160" class="Function">fromFunction</a> <a id="5205" class="Symbol">=</a> <a id="5207" class="Keyword">record</a>
      <a id="5220" class="Symbol">{</a> <a id="5222" href="Function.Bundles.html#2094" class="Field">to</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Function.Bundles.html#4834" class="Field">from</a>
      <a id="5238" class="Symbol">;</a> <a id="5240" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Function.Bundles.html#4899" class="Field">from-cong</a>
      <a id="5263" class="Symbol">}</a>

    <a id="5270" class="Keyword">open</a> <a id="5275" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="5280" href="Function.Bundles.html#5160" class="Function">fromFunction</a> <a id="5293" class="Keyword">public</a>
      <a id="5306" class="Keyword">using</a> <a id="5312" class="Symbol">()</a>
      <a id="5321" class="Keyword">renaming</a> <a id="5330" class="Symbol">(</a><a id="5331" href="Function.Bundles.html#2148" class="Function">isCongruent</a> <a id="5343" class="Symbol">to</a> <a id="5346" class="Function">from-isCongruent</a><a id="5362" class="Symbol">)</a>


  <a id="5368" class="Keyword">record</a> <a id="5375" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="5387" class="Symbol">:</a> <a id="5389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="5396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5398" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="5400" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5402" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="5405" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5407" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="5409" class="Symbol">)</a> <a id="5411" class="Keyword">where</a>
    <a id="5421" class="Keyword">field</a>
      <a id="5433" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="5443" class="Symbol">:</a> <a id="5445" href="Function.Bundles.html#4625" class="Function">A</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="5457" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="5467" class="Symbol">:</a> <a id="5469" href="Function.Bundles.html#4690" class="Field">B</a> <a id="5471" class="Symbol">→</a> <a id="5473" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="5481" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="5491" class="Symbol">:</a> <a id="5493" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5503" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="5508" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="5513" href="Function.Bundles.html#5433" class="Field">to</a>
      <a id="5522" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="5532" class="Symbol">:</a> <a id="5534" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5544" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="5549" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="5554" href="Function.Bundles.html#5457" class="Field">from</a>
      <a id="5565" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="5575" class="Symbol">:</a> <a id="5577" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="5586" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="5591" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="5596" href="Function.Bundles.html#5433" class="Field">to</a> <a id="5599" href="Function.Bundles.html#5457" class="Field">from</a>

    <a id="5609" href="Function.Bundles.html#5609" class="Function">isCongruent</a> <a id="5621" class="Symbol">:</a> <a id="5623" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="5635" href="Function.Bundles.html#5433" class="Field">to</a>
    <a id="5642" href="Function.Bundles.html#5609" class="Function">isCongruent</a> <a id="5654" class="Symbol">=</a> <a id="5656" class="Keyword">record</a>
      <a id="5669" class="Symbol">{</a> <a id="5671" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="5686" class="Symbol">=</a> <a id="5688" href="Function.Bundles.html#5481" class="Field">to-cong</a>
      <a id="5702" class="Symbol">;</a> <a id="5704" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="5719" class="Symbol">=</a> <a id="5721" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5735" href="Function.Bundles.html#4530" class="Bound">From</a>
      <a id="5746" class="Symbol">;</a> <a id="5748" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5779" href="Function.Bundles.html#4551" class="Bound">To</a>
      <a id="5788" class="Symbol">}</a>

    <a id="5795" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5825" href="Function.Bundles.html#5433" class="Field">to</a> <a id="5828" href="Function.Bundles.html#5457" class="Field">from</a>
    <a id="5837" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a> <a id="5851" class="Symbol">=</a> <a id="5853" class="Keyword">record</a>
      <a id="5866" class="Symbol">{</a> <a id="5868" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="5880" class="Symbol">=</a> <a id="5882" href="Function.Bundles.html#5609" class="Function">isCongruent</a>
      <a id="5900" class="Symbol">;</a> <a id="5902" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="5914" class="Symbol">=</a> <a id="5916" href="Function.Bundles.html#5522" class="Field">from-cong</a>
      <a id="5932" class="Symbol">;</a> <a id="5934" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="5946" class="Symbol">=</a> <a id="5948" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>
      <a id="5963" class="Symbol">}</a>

    <a id="5970" class="Keyword">open</a> <a id="5975" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5989" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a> <a id="6003" class="Keyword">public</a>
      <a id="6016" class="Keyword">using</a> <a id="6022" class="Symbol">(</a><a id="6023" class="Keyword">module</a> <a id="6030" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="6033" class="Symbol">;</a> <a id="6035" class="Keyword">module</a> <a id="6042" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="6045" class="Symbol">;</a> <a id="6047" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="6063" class="Symbol">;</a> <a id="6065" href="Function.Structures.html#2968" class="Function">isSurjection</a><a id="6077" class="Symbol">)</a>

    <a id="6084" href="Function.Bundles.html#6084" class="Function">equivalence</a> <a id="6096" class="Symbol">:</a> <a id="6098" href="Function.Bundles.html#4752" class="Record">Equivalence</a>
    <a id="6114" href="Function.Bundles.html#6084" class="Function">equivalence</a> <a id="6126" class="Symbol">=</a> <a id="6128" class="Keyword">record</a>
      <a id="6141" class="Symbol">{</a> <a id="6143" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="6153" class="Symbol">=</a> <a id="6155" href="Function.Bundles.html#5481" class="Field">to-cong</a>
      <a id="6169" class="Symbol">;</a> <a id="6171" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="6181" class="Symbol">=</a> <a id="6183" href="Function.Bundles.html#5522" class="Field">from-cong</a>
      <a id="6199" class="Symbol">}</a>

    <a id="6206" href="Function.Bundles.html#6206" class="Function">isSplitSurjection</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="6244" href="Function.Bundles.html#5433" class="Field">to</a>
    <a id="6251" href="Function.Bundles.html#6206" class="Function">isSplitSurjection</a> <a id="6269" class="Symbol">=</a> <a id="6271" class="Keyword">record</a>
      <a id="6284" class="Symbol">{</a> <a id="6286" href="Function.Structures.html#5246" class="Field">from</a> <a id="6291" class="Symbol">=</a> <a id="6293" href="Function.Bundles.html#5457" class="Field">from</a>
      <a id="6304" class="Symbol">;</a> <a id="6306" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="6320" class="Symbol">=</a> <a id="6322" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a>
      <a id="6342" class="Symbol">}</a>

    <a id="6349" href="Function.Bundles.html#6349" class="Function">surjection</a> <a id="6360" class="Symbol">:</a> <a id="6362" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="6373" href="Function.Bundles.html#4530" class="Bound">From</a> <a id="6378" href="Function.Bundles.html#4551" class="Bound">To</a>
    <a id="6385" href="Function.Bundles.html#6349" class="Function">surjection</a> <a id="6396" class="Symbol">=</a> <a id="6398" class="Keyword">record</a>
      <a id="6411" class="Symbol">{</a> <a id="6413" href="Function.Bundles.html#2922" class="Field">to</a> <a id="6416" class="Symbol">=</a> <a id="6418" href="Function.Bundles.html#5433" class="Field">to</a>
      <a id="6427" class="Symbol">;</a> <a id="6429" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Function.Bundles.html#5481" class="Field">to-cong</a>
      <a id="6450" class="Symbol">;</a> <a id="6452" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="6463" class="Symbol">=</a> <a id="6465" class="Symbol">λ</a> <a id="6467" href="Function.Bundles.html#6467" class="Bound">y</a> <a id="6469" class="Symbol">→</a> <a id="6471" href="Function.Bundles.html#5457" class="Field">from</a> <a id="6476" href="Function.Bundles.html#6467" class="Bound">y</a> <a id="6478" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6480" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>
      <a id="6495" class="Symbol">}</a>



  <a id="6502" class="Keyword">record</a> <a id="6509" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="6522" class="Symbol">:</a> <a id="6524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6528" class="Symbol">(</a><a id="6529" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="6531" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6533" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="6535" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6537" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="6540" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6542" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="6544" class="Symbol">)</a> <a id="6546" class="Keyword">where</a>
    <a id="6556" class="Keyword">field</a>
      <a id="6568" href="Function.Bundles.html#6568" class="Field">to</a>        <a id="6578" class="Symbol">:</a> <a id="6580" href="Function.Bundles.html#4625" class="Function">A</a> <a id="6582" class="Symbol">→</a> <a id="6584" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="6592" href="Function.Bundles.html#6592" class="Field">from</a>      <a id="6602" class="Symbol">:</a> <a id="6604" href="Function.Bundles.html#4690" class="Field">B</a> <a id="6606" class="Symbol">→</a> <a id="6608" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="6616" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="6626" class="Symbol">:</a> <a id="6628" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="6638" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="6643" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="6648" href="Function.Bundles.html#6568" class="Field">to</a>
      <a id="6657" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="6667" class="Symbol">:</a> <a id="6669" href="Function.Bundles.html#6592" class="Field">from</a> <a id="6674" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6684" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="6689" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6691" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a>
      <a id="6702" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>  <a id="6712" class="Symbol">:</a> <a id="6714" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="6723" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="6728" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="6733" href="Function.Bundles.html#6568" class="Field">to</a> <a id="6736" href="Function.Bundles.html#6592" class="Field">from</a>

    <a id="6746" href="Function.Bundles.html#6746" class="Function">isCongruent</a> <a id="6758" class="Symbol">:</a> <a id="6760" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="6772" href="Function.Bundles.html#6568" class="Field">to</a>
    <a id="6779" href="Function.Bundles.html#6746" class="Function">isCongruent</a> <a id="6791" class="Symbol">=</a> <a id="6793" class="Keyword">record</a>
      <a id="6806" class="Symbol">{</a> <a id="6808" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="6823" class="Symbol">=</a> <a id="6825" href="Function.Bundles.html#6616" class="Field">to-cong</a>
      <a id="6839" class="Symbol">;</a> <a id="6841" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="6856" class="Symbol">=</a> <a id="6858" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6872" href="Function.Bundles.html#4530" class="Bound">From</a>
      <a id="6883" class="Symbol">;</a> <a id="6885" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="6900" class="Symbol">=</a> <a id="6902" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6916" href="Function.Bundles.html#4551" class="Bound">To</a>
      <a id="6925" class="Symbol">}</a>

    <a id="6932" href="Function.Bundles.html#6932" class="Function">isRightInverse</a> <a id="6947" class="Symbol">:</a> <a id="6949" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="6964" href="Function.Bundles.html#6568" class="Field">to</a> <a id="6967" href="Function.Bundles.html#6592" class="Field">from</a>
    <a id="6976" href="Function.Bundles.html#6932" class="Function">isRightInverse</a> <a id="6991" class="Symbol">=</a> <a id="6993" class="Keyword">record</a>
      <a id="7006" class="Symbol">{</a> <a id="7008" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Function.Bundles.html#6746" class="Function">isCongruent</a>
      <a id="7040" class="Symbol">;</a> <a id="7042" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="7054" class="Symbol">=</a> <a id="7056" href="Function.Bundles.html#6657" class="Field">from-cong</a>
      <a id="7072" class="Symbol">;</a> <a id="7074" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="7086" class="Symbol">=</a> <a id="7088" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>
      <a id="7103" class="Symbol">}</a>

    <a id="7110" class="Keyword">open</a> <a id="7115" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="7130" href="Function.Bundles.html#6932" class="Function">isRightInverse</a> <a id="7145" class="Keyword">public</a>
      <a id="7158" class="Keyword">using</a> <a id="7164" class="Symbol">(</a><a id="7165" class="Keyword">module</a> <a id="7172" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="7175" class="Symbol">;</a> <a id="7177" class="Keyword">module</a> <a id="7184" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="7187" class="Symbol">;</a> <a id="7189" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="7205" class="Symbol">)</a>

    <a id="7212" href="Function.Bundles.html#7212" class="Function">equivalence</a> <a id="7224" class="Symbol">:</a> <a id="7226" href="Function.Bundles.html#4752" class="Record">Equivalence</a>
    <a id="7242" href="Function.Bundles.html#7212" class="Function">equivalence</a> <a id="7254" class="Symbol">=</a> <a id="7256" class="Keyword">record</a>
      <a id="7269" class="Symbol">{</a> <a id="7271" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="7281" class="Symbol">=</a> <a id="7283" href="Function.Bundles.html#6616" class="Field">to-cong</a>
      <a id="7297" class="Symbol">;</a> <a id="7299" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="7309" class="Symbol">=</a> <a id="7311" href="Function.Bundles.html#6657" class="Field">from-cong</a>
      <a id="7327" class="Symbol">}</a>


  <a id="7333" class="Keyword">record</a> <a id="7340" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7348" class="Symbol">:</a> <a id="7350" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="7357" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7359" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="7361" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7363" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="7366" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7368" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Keyword">where</a>
    <a id="7382" class="Keyword">field</a>
      <a id="7394" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="7404" class="Symbol">:</a> <a id="7406" href="Function.Bundles.html#4625" class="Function">A</a> <a id="7408" class="Symbol">→</a> <a id="7410" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="7418" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="7428" class="Symbol">:</a> <a id="7430" href="Function.Bundles.html#4690" class="Field">B</a> <a id="7432" class="Symbol">→</a> <a id="7434" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="7442" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="7452" class="Symbol">:</a> <a id="7454" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7464" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="7469" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="7474" href="Function.Bundles.html#7394" class="Field">to</a>
      <a id="7483" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7505" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="7510" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="7515" href="Function.Bundles.html#7418" class="Field">from</a>
      <a id="7526" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="7536" class="Symbol">:</a> <a id="7538" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="7547" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="7552" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="7557" href="Function.Bundles.html#7394" class="Field">to</a> <a id="7560" href="Function.Bundles.html#7418" class="Field">from</a>

    <a id="7570" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="7579" class="Symbol">:</a> <a id="7581" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="7590" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="7595" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="7600" href="Function.Bundles.html#7394" class="Field">to</a> <a id="7603" href="Function.Bundles.html#7418" class="Field">from</a>
    <a id="7612" href="Function.Bundles.html#7570" class="Function">inverseˡ</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7629" href="Function.Bundles.html#7526" class="Field">inverse</a>

    <a id="7642" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="7651" class="Symbol">:</a> <a id="7653" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="7662" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="7667" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="7672" href="Function.Bundles.html#7394" class="Field">to</a> <a id="7675" href="Function.Bundles.html#7418" class="Field">from</a>
    <a id="7684" href="Function.Bundles.html#7642" class="Function">inverseʳ</a> <a id="7693" class="Symbol">=</a> <a id="7695" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7701" href="Function.Bundles.html#7526" class="Field">inverse</a>

    <a id="7714" href="Function.Bundles.html#7714" class="Function">leftInverse</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Function.Bundles.html#5375" class="Record">LeftInverse</a>
    <a id="7744" href="Function.Bundles.html#7714" class="Function">leftInverse</a> <a id="7756" class="Symbol">=</a> <a id="7758" class="Keyword">record</a>
      <a id="7771" class="Symbol">{</a> <a id="7773" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="7783" class="Symbol">=</a> <a id="7785" href="Function.Bundles.html#7442" class="Field">to-cong</a>
      <a id="7799" class="Symbol">;</a> <a id="7801" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="7811" class="Symbol">=</a> <a id="7813" href="Function.Bundles.html#7483" class="Field">from-cong</a>
      <a id="7829" class="Symbol">;</a> <a id="7831" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="7841" class="Symbol">=</a> <a id="7843" href="Function.Bundles.html#7570" class="Function">inverseˡ</a>
      <a id="7858" class="Symbol">}</a>

    <a id="7865" href="Function.Bundles.html#7865" class="Function">rightInverse</a> <a id="7878" class="Symbol">:</a> <a id="7880" href="Function.Bundles.html#6509" class="Record">RightInverse</a>
    <a id="7897" href="Function.Bundles.html#7865" class="Function">rightInverse</a> <a id="7910" class="Symbol">=</a> <a id="7912" class="Keyword">record</a>
      <a id="7925" class="Symbol">{</a> <a id="7927" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="7937" class="Symbol">=</a> <a id="7939" href="Function.Bundles.html#7442" class="Field">to-cong</a>
      <a id="7953" class="Symbol">;</a> <a id="7955" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="7965" class="Symbol">=</a> <a id="7967" href="Function.Bundles.html#7483" class="Field">from-cong</a>
      <a id="7983" class="Symbol">;</a> <a id="7985" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>  <a id="7995" class="Symbol">=</a> <a id="7997" href="Function.Bundles.html#7642" class="Function">inverseʳ</a>
      <a id="8012" class="Symbol">}</a>

    <a id="8019" class="Keyword">open</a> <a id="8024" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="8036" href="Function.Bundles.html#7714" class="Function">leftInverse</a>   <a id="8050" class="Keyword">public</a> <a id="8057" class="Keyword">using</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a><a id="8077" class="Symbol">;</a> <a id="8079" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="8095" class="Symbol">)</a>
    <a id="8101" class="Keyword">open</a> <a id="8106" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="8119" href="Function.Bundles.html#7865" class="Function">rightInverse</a> <a id="8132" class="Keyword">public</a> <a id="8139" class="Keyword">using</a> <a id="8145" class="Symbol">(</a><a id="8146" href="Function.Bundles.html#6932" class="Function">isRightInverse</a><a id="8160" class="Symbol">;</a> <a id="8162" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="8178" class="Symbol">)</a>

    <a id="8185" href="Function.Bundles.html#8185" class="Function">isInverse</a> <a id="8195" class="Symbol">:</a> <a id="8197" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="8207" href="Function.Bundles.html#7394" class="Field">to</a> <a id="8210" href="Function.Bundles.html#7418" class="Field">from</a>
    <a id="8219" href="Function.Bundles.html#8185" class="Function">isInverse</a> <a id="8229" class="Symbol">=</a> <a id="8231" class="Keyword">record</a>
      <a id="8244" class="Symbol">{</a> <a id="8246" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="8260" class="Symbol">=</a> <a id="8262" href="Function.Bundles.html#5795" class="Function">isLeftInverse</a>
      <a id="8282" class="Symbol">;</a> <a id="8284" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="8298" class="Symbol">=</a> <a id="8300" href="Function.Bundles.html#7642" class="Function">inverseʳ</a>
      <a id="8315" class="Symbol">}</a>

    <a id="8322" class="Keyword">open</a> <a id="8327" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="8337" href="Function.Bundles.html#8185" class="Function">isInverse</a> <a id="8347" class="Keyword">public</a> <a id="8354" class="Keyword">using</a> <a id="8360" class="Symbol">(</a><a id="8361" class="Keyword">module</a> <a id="8368" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="8371" class="Symbol">;</a> <a id="8373" class="Keyword">module</a> <a id="8380" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="8383" class="Symbol">)</a>


<a id="8387" class="Comment">------------------------------------------------------------------------</a>
<a id="8460" class="Comment">-- Bundles with three elements</a>

  <a id="8494" class="Keyword">record</a> <a id="8501" href="Function.Bundles.html#8501" class="Record">BiEquivalence</a> <a id="8515" class="Symbol">:</a> <a id="8517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8521" class="Symbol">(</a><a id="8522" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="8524" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8526" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="8528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8530" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="8533" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8535" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="8537" class="Symbol">)</a> <a id="8539" class="Keyword">where</a>
    <a id="8549" class="Keyword">field</a>
      <a id="8561" href="Function.Bundles.html#8561" class="Field">to</a>         <a id="8572" class="Symbol">:</a> <a id="8574" href="Function.Bundles.html#4625" class="Function">A</a> <a id="8576" class="Symbol">→</a> <a id="8578" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="8586" href="Function.Bundles.html#8586" class="Field">from₁</a>      <a id="8597" class="Symbol">:</a> <a id="8599" href="Function.Bundles.html#4690" class="Field">B</a> <a id="8601" class="Symbol">→</a> <a id="8603" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="8611" href="Function.Bundles.html#8611" class="Field">from₂</a>      <a id="8622" class="Symbol">:</a> <a id="8624" href="Function.Bundles.html#4690" class="Field">B</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="8636" href="Function.Bundles.html#8636" class="Field">to-cong</a>    <a id="8647" class="Symbol">:</a> <a id="8649" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8659" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="8664" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="8669" href="Function.Bundles.html#8561" class="Field">to</a>
      <a id="8678" href="Function.Bundles.html#8678" class="Field">from₁-cong</a> <a id="8689" class="Symbol">:</a> <a id="8691" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8701" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="8706" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="8711" href="Function.Bundles.html#8586" class="Field">from₁</a>
      <a id="8723" href="Function.Bundles.html#8723" class="Field">from₂-cong</a> <a id="8734" class="Symbol">:</a> <a id="8736" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8746" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="8751" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="8756" href="Function.Bundles.html#8611" class="Field">from₂</a>


  <a id="8766" class="Keyword">record</a> <a id="8773" href="Function.Bundles.html#8773" class="Record">BiInverse</a> <a id="8783" class="Symbol">:</a> <a id="8785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8789" class="Symbol">(</a><a id="8790" href="Function.Bundles.html#4544" class="Bound">a</a> <a id="8792" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8794" href="Function.Bundles.html#4563" class="Bound">b</a> <a id="8796" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8798" href="Function.Bundles.html#4546" class="Bound">ℓ₁</a> <a id="8801" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8803" href="Function.Bundles.html#4565" class="Bound">ℓ₂</a><a id="8805" class="Symbol">)</a> <a id="8807" class="Keyword">where</a>
    <a id="8817" class="Keyword">field</a>
      <a id="8829" href="Function.Bundles.html#8829" class="Field">to</a>          <a id="8841" class="Symbol">:</a> <a id="8843" href="Function.Bundles.html#4625" class="Function">A</a> <a id="8845" class="Symbol">→</a> <a id="8847" href="Function.Bundles.html#4690" class="Field">B</a>
      <a id="8855" href="Function.Bundles.html#8855" class="Field">from₁</a>       <a id="8867" class="Symbol">:</a> <a id="8869" href="Function.Bundles.html#4690" class="Field">B</a> <a id="8871" class="Symbol">→</a> <a id="8873" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="8881" href="Function.Bundles.html#8881" class="Field">from₂</a>       <a id="8893" class="Symbol">:</a> <a id="8895" href="Function.Bundles.html#4690" class="Field">B</a> <a id="8897" class="Symbol">→</a> <a id="8899" href="Function.Bundles.html#4625" class="Function">A</a>
      <a id="8907" href="Function.Bundles.html#8907" class="Field">to-cong</a>     <a id="8919" class="Symbol">:</a> <a id="8921" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8931" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="8936" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="8941" href="Function.Bundles.html#8829" class="Field">to</a>
      <a id="8950" href="Function.Bundles.html#8950" class="Field">from₁-cong</a>  <a id="8962" class="Symbol">:</a> <a id="8964" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8974" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="8979" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="8984" href="Function.Bundles.html#8855" class="Field">from₁</a>
      <a id="8996" href="Function.Bundles.html#8996" class="Field">from₂-cong</a>  <a id="9008" class="Symbol">:</a> <a id="9010" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="9020" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="9025" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="9030" href="Function.Bundles.html#8881" class="Field">from₂</a>
      <a id="9042" href="Function.Bundles.html#9042" class="Field">inverseˡ</a>  <a id="9052" class="Symbol">:</a> <a id="9054" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9063" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="9068" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="9073" href="Function.Bundles.html#8829" class="Field">to</a> <a id="9076" href="Function.Bundles.html#8855" class="Field">from₁</a>
      <a id="9088" href="Function.Bundles.html#9088" class="Field">inverseʳ</a>  <a id="9098" class="Symbol">:</a> <a id="9100" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="9109" href="Function.Bundles.html#4635" class="Function Operator">_≈₁_</a> <a id="9114" href="Function.Bundles.html#4700" class="Field Operator">_≈₂_</a> <a id="9119" href="Function.Bundles.html#8829" class="Field">to</a> <a id="9122" href="Function.Bundles.html#8881" class="Field">from₂</a>

    <a id="9133" href="Function.Bundles.html#9133" class="Function">to-isCongruent</a> <a id="9148" class="Symbol">:</a> <a id="9150" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="9162" href="Function.Bundles.html#8829" class="Field">to</a>
    <a id="9169" href="Function.Bundles.html#9133" class="Function">to-isCongruent</a> <a id="9184" class="Symbol">=</a> <a id="9186" class="Keyword">record</a>
      <a id="9199" class="Symbol">{</a> <a id="9201" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="9216" class="Symbol">=</a> <a id="9218" href="Function.Bundles.html#8907" class="Field">to-cong</a>
      <a id="9232" class="Symbol">;</a> <a id="9234" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="9249" class="Symbol">=</a> <a id="9251" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="9265" href="Function.Bundles.html#4530" class="Bound">From</a>
      <a id="9276" class="Symbol">;</a> <a id="9278" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="9309" href="Function.Bundles.html#4551" class="Bound">To</a>
      <a id="9318" class="Symbol">}</a>

    <a id="9325" href="Function.Bundles.html#9325" class="Function">isBiInverse</a> <a id="9337" class="Symbol">:</a> <a id="9339" href="Function.Structures.html#4503" class="Record">IsBiInverse</a> <a id="9351" href="Function.Bundles.html#8829" class="Field">to</a> <a id="9354" href="Function.Bundles.html#8855" class="Field">from₁</a> <a id="9360" href="Function.Bundles.html#8881" class="Field">from₂</a>
    <a id="9370" href="Function.Bundles.html#9325" class="Function">isBiInverse</a> <a id="9382" class="Symbol">=</a> <a id="9384" class="Keyword">record</a>
      <a id="9397" class="Symbol">{</a> <a id="9399" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="9414" class="Symbol">=</a> <a id="9416" href="Function.Bundles.html#9133" class="Function">to-isCongruent</a>
      <a id="9437" class="Symbol">;</a> <a id="9439" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="9454" class="Symbol">=</a> <a id="9456" href="Function.Bundles.html#8950" class="Field">from₁-cong</a>
      <a id="9473" class="Symbol">;</a> <a id="9475" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="9490" class="Symbol">=</a> <a id="9492" href="Function.Bundles.html#8996" class="Field">from₂-cong</a>
      <a id="9509" class="Symbol">;</a> <a id="9511" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="9526" class="Symbol">=</a> <a id="9528" href="Function.Bundles.html#9042" class="Field">inverseˡ</a>
      <a id="9543" class="Symbol">;</a> <a id="9545" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="9560" class="Symbol">=</a> <a id="9562" href="Function.Bundles.html#9088" class="Field">inverseʳ</a>
      <a id="9577" class="Symbol">}</a>

    <a id="9584" href="Function.Bundles.html#9584" class="Function">biEquivalence</a> <a id="9598" class="Symbol">:</a> <a id="9600" href="Function.Bundles.html#8501" class="Record">BiEquivalence</a>
    <a id="9618" href="Function.Bundles.html#9584" class="Function">biEquivalence</a> <a id="9632" class="Symbol">=</a> <a id="9634" class="Keyword">record</a>
      <a id="9647" class="Symbol">{</a> <a id="9649" href="Function.Bundles.html#8636" class="Field">to-cong</a>    <a id="9660" class="Symbol">=</a> <a id="9662" href="Function.Bundles.html#8907" class="Field">to-cong</a>
      <a id="9676" class="Symbol">;</a> <a id="9678" href="Function.Bundles.html#8678" class="Field">from₁-cong</a> <a id="9689" class="Symbol">=</a> <a id="9691" href="Function.Bundles.html#8950" class="Field">from₁-cong</a>
      <a id="9708" class="Symbol">;</a> <a id="9710" href="Function.Bundles.html#8723" class="Field">from₂-cong</a> <a id="9721" class="Symbol">=</a> <a id="9723" href="Function.Bundles.html#8996" class="Field">from₂-cong</a>
      <a id="9740" class="Symbol">}</a>

<a id="9743" class="Comment">------------------------------------------------------------------------</a>
<a id="9816" class="Comment">-- Other</a>

  <a id="9828" class="Comment">-- A left inverse is also known as a “split surjection”.</a>
  <a id="9887" class="Comment">--</a>
  <a id="9892" class="Comment">-- As the name implies, a split surjection is a special kind of</a>
  <a id="9958" class="Comment">-- surjection where the witness generated in the domain in the</a>
  <a id="10023" class="Comment">-- function for elements `x₁` and `x₂` are equal if `x₁ ≈ x₂` .</a>
  <a id="10089" class="Comment">--</a>
  <a id="10094" class="Comment">-- The difference is the `from-cong` law --- generally, the section</a>
  <a id="10164" class="Comment">-- (called `Surjection.to⁻` or `SplitSurjection.from`) of a surjection</a>
  <a id="10237" class="Comment">-- need not respect equality, whereas it must in a split surjection.</a>
  <a id="10308" class="Comment">--</a>
  <a id="10313" class="Comment">-- The two notions coincide when the equivalence relation on `B` is</a>
  <a id="10383" class="Comment">-- propositional equality (because all functions respect propositional</a>
  <a id="10456" class="Comment">-- equality).</a>
  <a id="10472" class="Comment">--</a>
  <a id="10477" class="Comment">-- For further background on (split) surjections, one may consult any</a>
  <a id="10549" class="Comment">-- general mathematical references which work without the principle</a>
  <a id="10619" class="Comment">-- of choice. For example:</a>
  <a id="10648" class="Comment">--</a>
  <a id="10653" class="Comment">--   https://ncatlab.org/nlab/show/split+epimorphism.</a>
  <a id="10709" class="Comment">--</a>
  <a id="10714" class="Comment">-- The connection to set-theoretic notions with the same names is</a>
  <a id="10782" class="Comment">-- justified by the setoid type theory/homotopy type theory</a>
  <a id="10844" class="Comment">-- observation/definition that (∃x : A. P) = ∥ Σx : A. P ∥ --- i.e.,</a>
  <a id="10915" class="Comment">-- we can read set-theoretic ∃ as squashed/propositionally truncated Σ.</a>
  <a id="10989" class="Comment">--</a>
  <a id="10994" class="Comment">-- We see working with setoids as working in the MLTT model of a setoid</a>
  <a id="11068" class="Comment">-- type theory, in which ∥ X ∥ is interpreted as the setoid with carrier</a>
  <a id="11143" class="Comment">-- set X and the equivalence relation that relates all elements.</a>
  <a id="11210" class="Comment">-- All maps into ∥ X ∥ respect equality, so in the idiomatic definitions</a>
  <a id="11285" class="Comment">-- here, we drop the corresponding trivial `cong` field completely.</a>

  <a id="11356" href="Function.Bundles.html#11356" class="Function">SplitSurjection</a> <a id="11372" class="Symbol">:</a> <a id="11374" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11378" class="Symbol">_</a>
  <a id="11382" href="Function.Bundles.html#11356" class="Function">SplitSurjection</a> <a id="11398" class="Symbol">=</a> <a id="11400" href="Function.Bundles.html#5375" class="Record">LeftInverse</a>

  <a id="11415" class="Keyword">module</a> <a id="11422" href="Function.Bundles.html#11422" class="Module">SplitSurjection</a> <a id="11438" class="Symbol">(</a><a id="11439" href="Function.Bundles.html#11439" class="Bound">splitSurjection</a> <a id="11455" class="Symbol">:</a> <a id="11457" href="Function.Bundles.html#11356" class="Function">SplitSurjection</a><a id="11472" class="Symbol">)</a> <a id="11474" class="Symbol">=</a>
    <a id="11480" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="11492" href="Function.Bundles.html#11439" class="Bound">splitSurjection</a>

<a id="11509" class="Comment">------------------------------------------------------------------------</a>
<a id="11582" class="Comment">-- Bundles specialised for propositional equality</a>
<a id="11632" class="Comment">------------------------------------------------------------------------</a>

<a id="11706" class="Keyword">infix</a> <a id="11712" class="Number">3</a> <a id="11714" href="Function.Bundles.html#11751" class="Function Operator">_⟶_</a> <a id="11718" href="Function.Bundles.html#11819" class="Function Operator">_↣_</a> <a id="11722" href="Function.Bundles.html#11892" class="Function Operator">_↠_</a> <a id="11726" href="Function.Bundles.html#11966" class="Function Operator">_⤖_</a> <a id="11730" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a> <a id="11734" href="Function.Bundles.html#12114" class="Function Operator">_↩_</a> <a id="11738" href="Function.Bundles.html#12189" class="Function Operator">_↪_</a> <a id="11742" href="Function.Bundles.html#12265" class="Function Operator">_↩↪_</a> <a id="11747" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a>
<a id="_⟶_"></a><a id="11751" href="Function.Bundles.html#11751" class="Function Operator">_⟶_</a> <a id="11755" class="Symbol">:</a> <a id="11757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11761" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="11763" class="Symbol">→</a> <a id="11765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11769" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="11771" class="Symbol">→</a> <a id="11773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11777" class="Symbol">_</a>
<a id="11779" href="Function.Bundles.html#11779" class="Bound">A</a> <a id="11781" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="11783" href="Function.Bundles.html#11783" class="Bound">B</a> <a id="11785" class="Symbol">=</a> <a id="11787" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11802" href="Function.Bundles.html#11779" class="Bound">A</a><a id="11803" class="Symbol">)</a> <a id="11805" class="Symbol">(</a><a id="11806" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11815" href="Function.Bundles.html#11783" class="Bound">B</a><a id="11816" class="Symbol">)</a>

<a id="_↣_"></a><a id="11819" href="Function.Bundles.html#11819" class="Function Operator">_↣_</a> <a id="11823" class="Symbol">:</a> <a id="11825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11829" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="11831" class="Symbol">→</a> <a id="11833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11837" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="11839" class="Symbol">→</a> <a id="11841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11845" class="Symbol">_</a>
<a id="11847" href="Function.Bundles.html#11847" class="Bound">A</a> <a id="11849" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="11851" href="Function.Bundles.html#11851" class="Bound">B</a> <a id="11853" class="Symbol">=</a> <a id="11855" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="11865" class="Symbol">(</a><a id="11866" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11875" href="Function.Bundles.html#11847" class="Bound">A</a><a id="11876" class="Symbol">)</a> <a id="11878" class="Symbol">(</a><a id="11879" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11888" href="Function.Bundles.html#11851" class="Bound">B</a><a id="11889" class="Symbol">)</a>

<a id="_↠_"></a><a id="11892" href="Function.Bundles.html#11892" class="Function Operator">_↠_</a> <a id="11896" class="Symbol">:</a> <a id="11898" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11902" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="11904" class="Symbol">→</a> <a id="11906" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11910" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="11912" class="Symbol">→</a> <a id="11914" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11918" class="Symbol">_</a>
<a id="11920" href="Function.Bundles.html#11920" class="Bound">A</a> <a id="11922" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="11924" href="Function.Bundles.html#11924" class="Bound">B</a> <a id="11926" class="Symbol">=</a> <a id="11928" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11949" href="Function.Bundles.html#11920" class="Bound">A</a><a id="11950" class="Symbol">)</a> <a id="11952" class="Symbol">(</a><a id="11953" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="11962" href="Function.Bundles.html#11924" class="Bound">B</a><a id="11963" class="Symbol">)</a>

<a id="_⤖_"></a><a id="11966" href="Function.Bundles.html#11966" class="Function Operator">_⤖_</a> <a id="11970" class="Symbol">:</a> <a id="11972" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11976" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="11978" class="Symbol">→</a> <a id="11980" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11984" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="11986" class="Symbol">→</a> <a id="11988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11992" class="Symbol">_</a>
<a id="11994" href="Function.Bundles.html#11994" class="Bound">A</a> <a id="11996" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="11998" href="Function.Bundles.html#11998" class="Bound">B</a> <a id="12000" class="Symbol">=</a> <a id="12002" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="12012" class="Symbol">(</a><a id="12013" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12022" href="Function.Bundles.html#11994" class="Bound">A</a><a id="12023" class="Symbol">)</a> <a id="12025" class="Symbol">(</a><a id="12026" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12035" href="Function.Bundles.html#11998" class="Bound">B</a><a id="12036" class="Symbol">)</a>

<a id="_⇔_"></a><a id="12039" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a> <a id="12043" class="Symbol">:</a> <a id="12045" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12049" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="12051" class="Symbol">→</a> <a id="12053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12057" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="12059" class="Symbol">→</a> <a id="12061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12065" class="Symbol">_</a>
<a id="12067" href="Function.Bundles.html#12067" class="Bound">A</a> <a id="12069" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="12071" href="Function.Bundles.html#12071" class="Bound">B</a> <a id="12073" class="Symbol">=</a> <a id="12075" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12097" href="Function.Bundles.html#12067" class="Bound">A</a><a id="12098" class="Symbol">)</a> <a id="12100" class="Symbol">(</a><a id="12101" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12110" href="Function.Bundles.html#12071" class="Bound">B</a><a id="12111" class="Symbol">)</a>

<a id="_↩_"></a><a id="12114" href="Function.Bundles.html#12114" class="Function Operator">_↩_</a> <a id="12118" class="Symbol">:</a> <a id="12120" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12124" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="12126" class="Symbol">→</a> <a id="12128" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12132" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="12134" class="Symbol">→</a> <a id="12136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12140" class="Symbol">_</a>
<a id="12142" href="Function.Bundles.html#12142" class="Bound">A</a> <a id="12144" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="12146" href="Function.Bundles.html#12146" class="Bound">B</a> <a id="12148" class="Symbol">=</a> <a id="12150" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="12162" class="Symbol">(</a><a id="12163" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12172" href="Function.Bundles.html#12142" class="Bound">A</a><a id="12173" class="Symbol">)</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12185" href="Function.Bundles.html#12146" class="Bound">B</a><a id="12186" class="Symbol">)</a>

<a id="_↪_"></a><a id="12189" href="Function.Bundles.html#12189" class="Function Operator">_↪_</a> <a id="12193" class="Symbol">:</a> <a id="12195" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12199" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="12201" class="Symbol">→</a> <a id="12203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12207" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="12209" class="Symbol">→</a> <a id="12211" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12215" class="Symbol">_</a>
<a id="12217" href="Function.Bundles.html#12217" class="Bound">A</a> <a id="12219" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="12221" href="Function.Bundles.html#12221" class="Bound">B</a> <a id="12223" class="Symbol">=</a> <a id="12225" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="12238" class="Symbol">(</a><a id="12239" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12248" href="Function.Bundles.html#12217" class="Bound">A</a><a id="12249" class="Symbol">)</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12261" href="Function.Bundles.html#12221" class="Bound">B</a><a id="12262" class="Symbol">)</a>

<a id="_↩↪_"></a><a id="12265" href="Function.Bundles.html#12265" class="Function Operator">_↩↪_</a> <a id="12270" class="Symbol">:</a> <a id="12272" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12276" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="12278" class="Symbol">→</a> <a id="12280" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12284" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="12286" class="Symbol">→</a> <a id="12288" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12292" class="Symbol">_</a>
<a id="12294" href="Function.Bundles.html#12294" class="Bound">A</a> <a id="12296" href="Function.Bundles.html#12265" class="Function Operator">↩↪</a> <a id="12299" href="Function.Bundles.html#12299" class="Bound">B</a> <a id="12301" class="Symbol">=</a> <a id="12303" href="Function.Bundles.html#8773" class="Record">BiInverse</a> <a id="12313" class="Symbol">(</a><a id="12314" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12323" href="Function.Bundles.html#12294" class="Bound">A</a><a id="12324" class="Symbol">)</a> <a id="12326" class="Symbol">(</a><a id="12327" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12336" href="Function.Bundles.html#12299" class="Bound">B</a><a id="12337" class="Symbol">)</a>

<a id="_↔_"></a><a id="12340" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="12344" class="Symbol">:</a> <a id="12346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12350" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="12352" class="Symbol">→</a> <a id="12354" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12358" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="12360" class="Symbol">→</a> <a id="12362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12366" class="Symbol">_</a>
<a id="12368" href="Function.Bundles.html#12368" class="Bound">A</a> <a id="12370" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="12372" href="Function.Bundles.html#12372" class="Bound">B</a> <a id="12374" class="Symbol">=</a> <a id="12376" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12394" href="Function.Bundles.html#12368" class="Bound">A</a><a id="12395" class="Symbol">)</a> <a id="12397" class="Symbol">(</a><a id="12398" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">≡.setoid</a> <a id="12407" href="Function.Bundles.html#12372" class="Bound">B</a><a id="12408" class="Symbol">)</a>

<a id="12411" class="Comment">-- We now define some constructors for the above that</a>
<a id="12465" class="Comment">-- automatically provide the required congruency proofs.</a>

<a id="12523" class="Keyword">module</a> <a id="12530" href="Function.Bundles.html#12530" class="Module">_</a> <a id="12532" class="Symbol">{</a><a id="12533" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12535" class="Symbol">:</a> <a id="12537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12541" href="Function.Bundles.html#1424" class="Generalizable">a</a><a id="12542" class="Symbol">}</a> <a id="12544" class="Symbol">{</a><a id="12545" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="12547" class="Symbol">:</a> <a id="12549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12553" href="Function.Bundles.html#1426" class="Generalizable">b</a><a id="12554" class="Symbol">}</a> <a id="12556" class="Keyword">where</a>

  <a id="12565" href="Function.Bundles.html#12565" class="Function">mk⟶</a> <a id="12569" class="Symbol">:</a> <a id="12571" class="Symbol">(</a><a id="12572" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12574" class="Symbol">→</a> <a id="12576" href="Function.Bundles.html#12545" class="Bound">B</a><a id="12577" class="Symbol">)</a> <a id="12579" class="Symbol">→</a> <a id="12581" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12583" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="12585" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="12589" href="Function.Bundles.html#12565" class="Function">mk⟶</a> <a id="12593" href="Function.Bundles.html#12593" class="Bound">to</a> <a id="12596" class="Symbol">=</a> <a id="12598" class="Keyword">record</a>
    <a id="12609" class="Symbol">{</a> <a id="12611" href="Function.Bundles.html#2094" class="Field">to</a>        <a id="12621" class="Symbol">=</a> <a id="12623" href="Function.Bundles.html#12593" class="Bound">to</a>
    <a id="12630" class="Symbol">;</a> <a id="12632" href="Function.Bundles.html#2113" class="Field">cong</a>      <a id="12642" class="Symbol">=</a> <a id="12644" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="12651" href="Function.Bundles.html#12593" class="Bound">to</a>
    <a id="12658" class="Symbol">}</a>

  <a id="12663" href="Function.Bundles.html#12663" class="Function">mk↣</a> <a id="12667" class="Symbol">:</a> <a id="12669" class="Symbol">∀</a> <a id="12671" class="Symbol">{</a><a id="12672" href="Function.Bundles.html#12672" class="Bound">to</a> <a id="12675" class="Symbol">:</a> <a id="12677" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12679" class="Symbol">→</a> <a id="12681" href="Function.Bundles.html#12545" class="Bound">B</a><a id="12682" class="Symbol">}</a> <a id="12684" class="Symbol">→</a> <a id="12686" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="12696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12700" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12704" href="Function.Bundles.html#12672" class="Bound">to</a> <a id="12707" class="Symbol">→</a> <a id="12709" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12711" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="12713" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="12717" href="Function.Bundles.html#12663" class="Function">mk↣</a> <a id="12721" class="Symbol">{</a><a id="12722" href="Function.Bundles.html#12722" class="Bound">to</a><a id="12724" class="Symbol">}</a> <a id="12726" href="Function.Bundles.html#12726" class="Bound">inj</a> <a id="12730" class="Symbol">=</a> <a id="12732" class="Keyword">record</a>
    <a id="12743" class="Symbol">{</a> <a id="12745" href="Function.Bundles.html#2471" class="Field">to</a>         <a id="12756" class="Symbol">=</a> <a id="12758" href="Function.Bundles.html#12722" class="Bound">to</a>
    <a id="12765" class="Symbol">;</a> <a id="12767" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="12777" class="Symbol">=</a> <a id="12779" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="12786" href="Function.Bundles.html#12722" class="Bound">to</a>
    <a id="12793" class="Symbol">;</a> <a id="12795" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="12805" class="Symbol">=</a> <a id="12807" href="Function.Bundles.html#12726" class="Bound">inj</a>
    <a id="12815" class="Symbol">}</a>

  <a id="12820" href="Function.Bundles.html#12820" class="Function">mk↠</a> <a id="12824" class="Symbol">:</a> <a id="12826" class="Symbol">∀</a> <a id="12828" class="Symbol">{</a><a id="12829" href="Function.Bundles.html#12829" class="Bound">to</a> <a id="12832" class="Symbol">:</a> <a id="12834" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12836" class="Symbol">→</a> <a id="12838" href="Function.Bundles.html#12545" class="Bound">B</a><a id="12839" class="Symbol">}</a> <a id="12841" class="Symbol">→</a> <a id="12843" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="12854" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12858" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12862" href="Function.Bundles.html#12829" class="Bound">to</a> <a id="12865" class="Symbol">→</a> <a id="12867" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12869" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="12871" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="12875" href="Function.Bundles.html#12820" class="Function">mk↠</a> <a id="12879" class="Symbol">{</a><a id="12880" href="Function.Bundles.html#12880" class="Bound">to</a><a id="12882" class="Symbol">}</a> <a id="12884" href="Function.Bundles.html#12884" class="Bound">surj</a> <a id="12889" class="Symbol">=</a> <a id="12891" class="Keyword">record</a>
    <a id="12902" class="Symbol">{</a> <a id="12904" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="12915" class="Symbol">=</a> <a id="12917" href="Function.Bundles.html#12880" class="Bound">to</a>
    <a id="12924" class="Symbol">;</a> <a id="12926" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="12937" class="Symbol">=</a> <a id="12939" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="12946" href="Function.Bundles.html#12880" class="Bound">to</a>
    <a id="12953" class="Symbol">;</a> <a id="12955" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="12966" class="Symbol">=</a> <a id="12968" href="Function.Bundles.html#12884" class="Bound">surj</a>
    <a id="12977" class="Symbol">}</a>

  <a id="12982" href="Function.Bundles.html#12982" class="Function">mk⤖</a> <a id="12986" class="Symbol">:</a> <a id="12988" class="Symbol">∀</a> <a id="12990" class="Symbol">{</a><a id="12991" href="Function.Bundles.html#12991" class="Bound">to</a> <a id="12994" class="Symbol">:</a> <a id="12996" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="12998" class="Symbol">→</a> <a id="13000" href="Function.Bundles.html#12545" class="Bound">B</a><a id="13001" class="Symbol">}</a> <a id="13003" class="Symbol">→</a> <a id="13005" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="13015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13023" href="Function.Bundles.html#12991" class="Bound">to</a> <a id="13026" class="Symbol">→</a> <a id="13028" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13030" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="13032" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="13036" href="Function.Bundles.html#12982" class="Function">mk⤖</a> <a id="13040" class="Symbol">{</a><a id="13041" href="Function.Bundles.html#13041" class="Bound">to</a><a id="13043" class="Symbol">}</a> <a id="13045" href="Function.Bundles.html#13045" class="Bound">bij</a> <a id="13049" class="Symbol">=</a> <a id="13051" class="Keyword">record</a>
    <a id="13062" class="Symbol">{</a> <a id="13064" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="13074" class="Symbol">=</a> <a id="13076" href="Function.Bundles.html#13041" class="Bound">to</a>
    <a id="13083" class="Symbol">;</a> <a id="13085" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="13095" class="Symbol">=</a> <a id="13097" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13104" href="Function.Bundles.html#13041" class="Bound">to</a>
    <a id="13111" class="Symbol">;</a> <a id="13113" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="13123" class="Symbol">=</a> <a id="13125" href="Function.Bundles.html#13045" class="Bound">bij</a>
    <a id="13133" class="Symbol">}</a>

  <a id="13138" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="13142" class="Symbol">:</a> <a id="13144" class="Symbol">∀</a> <a id="13146" class="Symbol">(</a><a id="13147" href="Function.Bundles.html#13147" class="Bound">to</a> <a id="13150" class="Symbol">:</a> <a id="13152" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13154" class="Symbol">→</a> <a id="13156" href="Function.Bundles.html#12545" class="Bound">B</a><a id="13157" class="Symbol">)</a> <a id="13159" class="Symbol">(</a><a id="13160" href="Function.Bundles.html#13160" class="Bound">from</a> <a id="13165" class="Symbol">:</a> <a id="13167" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="13169" class="Symbol">→</a> <a id="13171" href="Function.Bundles.html#12533" class="Bound">A</a><a id="13172" class="Symbol">)</a> <a id="13174" class="Symbol">→</a> <a id="13176" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13178" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="13180" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="13184" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="13188" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13191" href="Function.Bundles.html#13191" class="Bound">from</a> <a id="13196" class="Symbol">=</a> <a id="13198" class="Keyword">record</a>
    <a id="13209" class="Symbol">{</a> <a id="13211" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="13221" class="Symbol">=</a> <a id="13223" href="Function.Bundles.html#13188" class="Bound">to</a>
    <a id="13230" class="Symbol">;</a> <a id="13232" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="13242" class="Symbol">=</a> <a id="13244" href="Function.Bundles.html#13191" class="Bound">from</a>
    <a id="13253" class="Symbol">;</a> <a id="13255" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="13265" class="Symbol">=</a> <a id="13267" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13274" href="Function.Bundles.html#13188" class="Bound">to</a>
    <a id="13281" class="Symbol">;</a> <a id="13283" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="13293" class="Symbol">=</a> <a id="13295" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13302" href="Function.Bundles.html#13191" class="Bound">from</a>
    <a id="13311" class="Symbol">}</a>

  <a id="13316" href="Function.Bundles.html#13316" class="Function">mk↩</a> <a id="13320" class="Symbol">:</a> <a id="13322" class="Symbol">∀</a> <a id="13324" class="Symbol">{</a><a id="13325" href="Function.Bundles.html#13325" class="Bound">to</a> <a id="13328" class="Symbol">:</a> <a id="13330" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13332" class="Symbol">→</a> <a id="13334" href="Function.Bundles.html#12545" class="Bound">B</a><a id="13335" class="Symbol">}</a> <a id="13337" class="Symbol">{</a><a id="13338" href="Function.Bundles.html#13338" class="Bound">from</a> <a id="13343" class="Symbol">:</a> <a id="13345" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="13347" class="Symbol">→</a> <a id="13349" href="Function.Bundles.html#12533" class="Bound">A</a><a id="13350" class="Symbol">}</a> <a id="13352" class="Symbol">→</a> <a id="13354" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="13363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13367" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13371" href="Function.Bundles.html#13325" class="Bound">to</a> <a id="13374" href="Function.Bundles.html#13338" class="Bound">from</a> <a id="13379" class="Symbol">→</a> <a id="13381" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13383" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="13385" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="13389" href="Function.Bundles.html#13316" class="Function">mk↩</a> <a id="13393" class="Symbol">{</a><a id="13394" href="Function.Bundles.html#13394" class="Bound">to</a><a id="13396" class="Symbol">}</a> <a id="13398" class="Symbol">{</a><a id="13399" href="Function.Bundles.html#13399" class="Bound">from</a><a id="13403" class="Symbol">}</a> <a id="13405" href="Function.Bundles.html#13405" class="Bound">invˡ</a> <a id="13410" class="Symbol">=</a> <a id="13412" class="Keyword">record</a>
    <a id="13423" class="Symbol">{</a> <a id="13425" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="13435" class="Symbol">=</a> <a id="13437" href="Function.Bundles.html#13394" class="Bound">to</a>
    <a id="13444" class="Symbol">;</a> <a id="13446" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="13456" class="Symbol">=</a> <a id="13458" href="Function.Bundles.html#13399" class="Bound">from</a>
    <a id="13467" class="Symbol">;</a> <a id="13469" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="13479" class="Symbol">=</a> <a id="13481" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13488" href="Function.Bundles.html#13394" class="Bound">to</a>
    <a id="13495" class="Symbol">;</a> <a id="13497" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="13507" class="Symbol">=</a> <a id="13509" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13516" href="Function.Bundles.html#13399" class="Bound">from</a>
    <a id="13525" class="Symbol">;</a> <a id="13527" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="13537" class="Symbol">=</a> <a id="13539" href="Function.Bundles.html#13405" class="Bound">invˡ</a>
    <a id="13548" class="Symbol">}</a>

  <a id="13553" href="Function.Bundles.html#13553" class="Function">mk↪</a> <a id="13557" class="Symbol">:</a> <a id="13559" class="Symbol">∀</a> <a id="13561" class="Symbol">{</a><a id="13562" href="Function.Bundles.html#13562" class="Bound">to</a> <a id="13565" class="Symbol">:</a> <a id="13567" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13569" class="Symbol">→</a> <a id="13571" href="Function.Bundles.html#12545" class="Bound">B</a><a id="13572" class="Symbol">}</a> <a id="13574" class="Symbol">{</a><a id="13575" href="Function.Bundles.html#13575" class="Bound">from</a> <a id="13580" class="Symbol">:</a> <a id="13582" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="Function.Bundles.html#12533" class="Bound">A</a><a id="13587" class="Symbol">}</a> <a id="13589" class="Symbol">→</a> <a id="13591" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="13600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13608" href="Function.Bundles.html#13562" class="Bound">to</a> <a id="13611" href="Function.Bundles.html#13575" class="Bound">from</a> <a id="13616" class="Symbol">→</a> <a id="13618" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13620" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="13622" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="13626" href="Function.Bundles.html#13553" class="Function">mk↪</a> <a id="13630" class="Symbol">{</a><a id="13631" href="Function.Bundles.html#13631" class="Bound">to</a><a id="13633" class="Symbol">}</a> <a id="13635" class="Symbol">{</a><a id="13636" href="Function.Bundles.html#13636" class="Bound">from</a><a id="13640" class="Symbol">}</a> <a id="13642" href="Function.Bundles.html#13642" class="Bound">invʳ</a> <a id="13647" class="Symbol">=</a> <a id="13649" class="Keyword">record</a>
    <a id="13660" class="Symbol">{</a> <a id="13662" href="Function.Bundles.html#6568" class="Field">to</a>        <a id="13672" class="Symbol">=</a> <a id="13674" href="Function.Bundles.html#13631" class="Bound">to</a>
    <a id="13681" class="Symbol">;</a> <a id="13683" href="Function.Bundles.html#6592" class="Field">from</a>      <a id="13693" class="Symbol">=</a> <a id="13695" href="Function.Bundles.html#13636" class="Bound">from</a>
    <a id="13704" class="Symbol">;</a> <a id="13706" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="13716" class="Symbol">=</a> <a id="13718" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13725" href="Function.Bundles.html#13631" class="Bound">to</a>
    <a id="13732" class="Symbol">;</a> <a id="13734" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="13744" class="Symbol">=</a> <a id="13746" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="13753" href="Function.Bundles.html#13636" class="Bound">from</a>
    <a id="13762" class="Symbol">;</a> <a id="13764" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>  <a id="13774" class="Symbol">=</a> <a id="13776" href="Function.Bundles.html#13642" class="Bound">invʳ</a>
    <a id="13785" class="Symbol">}</a>

  <a id="13790" href="Function.Bundles.html#13790" class="Function">mk↩↪</a> <a id="13795" class="Symbol">:</a> <a id="13797" class="Symbol">∀</a> <a id="13799" class="Symbol">{</a><a id="13800" href="Function.Bundles.html#13800" class="Bound">to</a> <a id="13803" class="Symbol">:</a> <a id="13805" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13807" class="Symbol">→</a> <a id="13809" href="Function.Bundles.html#12545" class="Bound">B</a><a id="13810" class="Symbol">}</a> <a id="13812" class="Symbol">{</a><a id="13813" href="Function.Bundles.html#13813" class="Bound">from₁</a> <a id="13819" class="Symbol">:</a> <a id="13821" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="13823" class="Symbol">→</a> <a id="13825" href="Function.Bundles.html#12533" class="Bound">A</a><a id="13826" class="Symbol">}</a> <a id="13828" class="Symbol">{</a><a id="13829" href="Function.Bundles.html#13829" class="Bound">from₂</a> <a id="13835" class="Symbol">:</a> <a id="13837" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="13839" class="Symbol">→</a> <a id="13841" href="Function.Bundles.html#12533" class="Bound">A</a><a id="13842" class="Symbol">}</a> <a id="13844" class="Symbol">→</a>
         <a id="13855" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="13864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13872" href="Function.Bundles.html#13800" class="Bound">to</a> <a id="13875" href="Function.Bundles.html#13813" class="Bound">from₁</a> <a id="13881" class="Symbol">→</a> <a id="13883" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="13892" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13900" href="Function.Bundles.html#13800" class="Bound">to</a> <a id="13903" href="Function.Bundles.html#13829" class="Bound">from₂</a> <a id="13909" class="Symbol">→</a> <a id="13911" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="13913" href="Function.Bundles.html#12265" class="Function Operator">↩↪</a> <a id="13916" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="13920" href="Function.Bundles.html#13790" class="Function">mk↩↪</a> <a id="13925" class="Symbol">{</a><a id="13926" href="Function.Bundles.html#13926" class="Bound">to</a><a id="13928" class="Symbol">}</a> <a id="13930" class="Symbol">{</a><a id="13931" href="Function.Bundles.html#13931" class="Bound">from₁</a><a id="13936" class="Symbol">}</a> <a id="13938" class="Symbol">{</a><a id="13939" href="Function.Bundles.html#13939" class="Bound">from₂</a><a id="13944" class="Symbol">}</a> <a id="13946" href="Function.Bundles.html#13946" class="Bound">invˡ</a> <a id="13951" href="Function.Bundles.html#13951" class="Bound">invʳ</a> <a id="13956" class="Symbol">=</a> <a id="13958" class="Keyword">record</a>
    <a id="13969" class="Symbol">{</a> <a id="13971" href="Function.Bundles.html#8829" class="Field">to</a>         <a id="13982" class="Symbol">=</a> <a id="13984" href="Function.Bundles.html#13926" class="Bound">to</a>
    <a id="13991" class="Symbol">;</a> <a id="13993" href="Function.Bundles.html#8855" class="Field">from₁</a>      <a id="14004" class="Symbol">=</a> <a id="14006" href="Function.Bundles.html#13931" class="Bound">from₁</a>
    <a id="14016" class="Symbol">;</a> <a id="14018" href="Function.Bundles.html#8881" class="Field">from₂</a>      <a id="14029" class="Symbol">=</a> <a id="14031" href="Function.Bundles.html#13939" class="Bound">from₂</a>
    <a id="14041" class="Symbol">;</a> <a id="14043" href="Function.Bundles.html#8907" class="Field">to-cong</a>    <a id="14054" class="Symbol">=</a> <a id="14056" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="14063" href="Function.Bundles.html#13926" class="Bound">to</a>
    <a id="14070" class="Symbol">;</a> <a id="14072" href="Function.Bundles.html#8950" class="Field">from₁-cong</a> <a id="14083" class="Symbol">=</a> <a id="14085" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="14092" href="Function.Bundles.html#13931" class="Bound">from₁</a>
    <a id="14102" class="Symbol">;</a> <a id="14104" href="Function.Bundles.html#8996" class="Field">from₂-cong</a> <a id="14115" class="Symbol">=</a> <a id="14117" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="14124" href="Function.Bundles.html#13939" class="Bound">from₂</a>
    <a id="14134" class="Symbol">;</a> <a id="14136" href="Function.Bundles.html#9042" class="Field">inverseˡ</a>   <a id="14147" class="Symbol">=</a> <a id="14149" href="Function.Bundles.html#13946" class="Bound">invˡ</a>
    <a id="14158" class="Symbol">;</a> <a id="14160" href="Function.Bundles.html#9088" class="Field">inverseʳ</a>   <a id="14171" class="Symbol">=</a> <a id="14173" href="Function.Bundles.html#13951" class="Bound">invʳ</a>
    <a id="14182" class="Symbol">}</a>

  <a id="14187" href="Function.Bundles.html#14187" class="Function">mk↔</a> <a id="14191" class="Symbol">:</a> <a id="14193" class="Symbol">∀</a> <a id="14195" class="Symbol">{</a><a id="14196" href="Function.Bundles.html#14196" class="Bound">to</a> <a id="14199" class="Symbol">:</a> <a id="14201" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14203" class="Symbol">→</a> <a id="14205" href="Function.Bundles.html#12545" class="Bound">B</a><a id="14206" class="Symbol">}</a> <a id="14208" class="Symbol">{</a><a id="14209" href="Function.Bundles.html#14209" class="Bound">from</a> <a id="14214" class="Symbol">:</a> <a id="14216" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="14218" class="Symbol">→</a> <a id="14220" href="Function.Bundles.html#12533" class="Bound">A</a><a id="14221" class="Symbol">}</a> <a id="14223" class="Symbol">→</a> <a id="14225" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="14234" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14238" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14242" href="Function.Bundles.html#14196" class="Bound">to</a> <a id="14245" href="Function.Bundles.html#14209" class="Bound">from</a> <a id="14250" class="Symbol">→</a> <a id="14252" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14254" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="14256" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="14260" href="Function.Bundles.html#14187" class="Function">mk↔</a> <a id="14264" class="Symbol">{</a><a id="14265" href="Function.Bundles.html#14265" class="Bound">to</a><a id="14267" class="Symbol">}</a> <a id="14269" class="Symbol">{</a><a id="14270" href="Function.Bundles.html#14270" class="Bound">from</a><a id="14274" class="Symbol">}</a> <a id="14276" href="Function.Bundles.html#14276" class="Bound">inv</a> <a id="14280" class="Symbol">=</a> <a id="14282" class="Keyword">record</a>
    <a id="14293" class="Symbol">{</a> <a id="14295" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="14305" class="Symbol">=</a> <a id="14307" href="Function.Bundles.html#14265" class="Bound">to</a>
    <a id="14314" class="Symbol">;</a> <a id="14316" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="14326" class="Symbol">=</a> <a id="14328" href="Function.Bundles.html#14270" class="Bound">from</a>
    <a id="14337" class="Symbol">;</a> <a id="14339" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="14349" class="Symbol">=</a> <a id="14351" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="14358" href="Function.Bundles.html#14265" class="Bound">to</a>
    <a id="14365" class="Symbol">;</a> <a id="14367" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="14377" class="Symbol">=</a> <a id="14379" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">≡.cong</a> <a id="14386" href="Function.Bundles.html#14270" class="Bound">from</a>
    <a id="14395" class="Symbol">;</a> <a id="14397" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="14407" class="Symbol">=</a> <a id="14409" href="Function.Bundles.html#14276" class="Bound">inv</a>
    <a id="14417" class="Symbol">}</a>


  <a id="14423" class="Comment">-- Strict variant of the above.</a>
  <a id="14457" href="Function.Bundles.html#14457" class="Function">mk↠ₛ</a> <a id="14462" class="Symbol">:</a> <a id="14464" class="Symbol">∀</a> <a id="14466" class="Symbol">{</a><a id="14467" href="Function.Bundles.html#14467" class="Bound">to</a> <a id="14470" class="Symbol">:</a> <a id="14472" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14474" class="Symbol">→</a> <a id="14476" href="Function.Bundles.html#12545" class="Bound">B</a><a id="14477" class="Symbol">}</a> <a id="14479" class="Symbol">→</a> <a id="14481" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="14500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14504" href="Function.Bundles.html#14467" class="Bound">to</a> <a id="14507" class="Symbol">→</a> <a id="14509" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14511" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="14513" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="14517" href="Function.Bundles.html#14457" class="Function">mk↠ₛ</a> <a id="14522" class="Symbol">=</a> <a id="14524" href="Function.Bundles.html#12820" class="Function">mk↠</a> <a id="14528" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="14530" href="Function.Consequences.Propositional.html#1154" class="Function">strictlySurjective⇒surjective</a>

  <a id="14563" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="14569" class="Symbol">:</a> <a id="14571" class="Symbol">∀</a> <a id="14573" class="Symbol">(</a><a id="14574" href="Function.Bundles.html#14574" class="Bound">to</a> <a id="14577" class="Symbol">:</a> <a id="14579" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14581" class="Symbol">→</a> <a id="14583" href="Function.Bundles.html#12545" class="Bound">B</a><a id="14584" class="Symbol">)</a> <a id="14586" class="Symbol">(</a><a id="14587" href="Function.Bundles.html#14587" class="Bound">from</a> <a id="14592" class="Symbol">:</a> <a id="14594" href="Function.Bundles.html#12545" class="Bound">B</a> <a id="14596" class="Symbol">→</a> <a id="14598" href="Function.Bundles.html#12533" class="Bound">A</a><a id="14599" class="Symbol">)</a> <a id="14601" class="Symbol">→</a>
          <a id="14613" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="14630" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14634" href="Function.Bundles.html#14574" class="Bound">to</a> <a id="14637" href="Function.Bundles.html#14587" class="Bound">from</a> <a id="14642" class="Symbol">→</a>
          <a id="14654" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="14671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14675" href="Function.Bundles.html#14574" class="Bound">to</a> <a id="14678" href="Function.Bundles.html#14587" class="Bound">from</a> <a id="14683" class="Symbol">→</a>
          <a id="14695" href="Function.Bundles.html#12533" class="Bound">A</a> <a id="14697" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="14699" href="Function.Bundles.html#12545" class="Bound">B</a>
  <a id="14703" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="14709" href="Function.Bundles.html#14709" class="Bound">to</a> <a id="14712" href="Function.Bundles.html#14712" class="Bound">from</a> <a id="14717" href="Function.Bundles.html#14717" class="Bound">invˡ</a> <a id="14722" href="Function.Bundles.html#14722" class="Bound">invʳ</a> <a id="14727" class="Symbol">=</a> <a id="14729" href="Function.Bundles.html#14187" class="Function">mk↔</a> <a id="14733" class="Symbol">{</a><a id="14734" href="Function.Bundles.html#14709" class="Bound">to</a><a id="14736" class="Symbol">}</a> <a id="14738" class="Symbol">{</a><a id="14739" href="Function.Bundles.html#14712" class="Bound">from</a><a id="14743" class="Symbol">}</a>
    <a id="14749" class="Symbol">(</a> <a id="14751" href="Function.Consequences.Propositional.html#1347" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="14777" href="Function.Bundles.html#14709" class="Bound">to</a> <a id="14780" href="Function.Bundles.html#14717" class="Bound">invˡ</a>
    <a id="14789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14791" href="Function.Consequences.Propositional.html#1536" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="14817" href="Function.Bundles.html#14709" class="Bound">to</a> <a id="14820" href="Function.Bundles.html#14722" class="Bound">invʳ</a>
    <a id="14829" class="Symbol">)</a>

<a id="14832" class="Comment">------------------------------------------------------------------------</a>
<a id="14905" class="Comment">-- Other</a>
<a id="14914" class="Comment">------------------------------------------------------------------------</a>

<a id="14988" class="Comment">-- Alternative syntax for the application of functions</a>

<a id="15044" class="Keyword">module</a> <a id="15051" href="Function.Bundles.html#15051" class="Module">_</a> <a id="15053" class="Symbol">{</a><a id="15054" href="Function.Bundles.html#15054" class="Bound">From</a> <a id="15059" class="Symbol">:</a> <a id="15061" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="15068" href="Function.Bundles.html#1424" class="Generalizable">a</a> <a id="15070" href="Function.Bundles.html#1428" class="Generalizable">ℓ₁</a><a id="15072" class="Symbol">}</a> <a id="15074" class="Symbol">{</a><a id="15075" href="Function.Bundles.html#15075" class="Bound">To</a> <a id="15078" class="Symbol">:</a> <a id="15080" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="15087" href="Function.Bundles.html#1426" class="Generalizable">b</a> <a id="15089" href="Function.Bundles.html#1431" class="Generalizable">ℓ₂</a><a id="15091" class="Symbol">}</a> <a id="15093" class="Keyword">where</a>
  <a id="15101" class="Keyword">open</a> <a id="15106" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a>

  <a id="15116" class="Keyword">infixl</a> <a id="15123" class="Number">5</a> <a id="15125" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a>
  <a id="15133" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15139" class="Symbol">:</a> <a id="15141" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="15146" href="Function.Bundles.html#15054" class="Bound">From</a> <a id="15151" href="Function.Bundles.html#15075" class="Bound">To</a> <a id="15154" class="Symbol">→</a> <a id="15156" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="15164" href="Function.Bundles.html#15054" class="Bound">From</a> <a id="15169" class="Symbol">→</a> <a id="15171" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="15179" href="Function.Bundles.html#15075" class="Bound">To</a>
  <a id="15184" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15190" class="Symbol">=</a> <a id="15192" href="Function.Bundles.html#2094" class="Field">Func.to</a>
</pre></body></html>

==> anc/Function.Consequences.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain is assumed to be _≡_</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Symbol">{-#</a> <a id="310" class="Keyword">OPTIONS</a> <a id="318" class="Pragma">--cubical-compatible</a> <a id="339" class="Pragma">--safe</a> <a id="346" class="Symbol">#-}</a>

<a id="351" class="Keyword">module</a> <a id="358" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="396" class="Symbol">{</a><a id="397" href="Function.Consequences.Propositional.html#397" class="Bound">a</a> <a id="399" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Function.Consequences.Propositional.html#397" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">{</a><a id="415" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="423" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="424" class="Symbol">}</a>
  <a id="428" class="Keyword">where</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="500" class="Symbol">;</a> <a id="502" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="667" class="Keyword">using</a> <a id="673" class="Symbol">(</a><a id="674" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a><a id="688" class="Symbol">)</a>

<a id="691" class="Keyword">import</a> <a id="698" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="727" class="Symbol">(</a><a id="728" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="735" href="Function.Consequences.Propositional.html#403" class="Bound">A</a><a id="736" class="Symbol">)</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="746" href="Function.Consequences.Propositional.html#415" class="Bound">B</a><a id="747" class="Symbol">)</a> as <a id="Setoid"></a><a id="752" href="Function.Consequences.Propositional.html#752" class="Module">Setoid</a>

<a id="760" class="Comment">------------------------------------------------------------------------</a>
<a id="833" class="Comment">-- Re-export setoid properties</a>

<a id="865" class="Keyword">open</a> <a id="870" href="Function.Consequences.Propositional.html#752" class="Module">Setoid</a> <a id="877" class="Keyword">public</a>
  <a id="886" class="Keyword">hiding</a>
  <a id="895" class="Symbol">(</a> <a id="897" href="Function.Consequences.Setoid.html#1959" class="Function">strictlySurjective⇒surjective</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Function.Consequences.Setoid.html#2466" class="Function">strictlyInverseˡ⇒inverseˡ</a>
  <a id="959" class="Symbol">;</a> <a id="961" href="Function.Consequences.Setoid.html#2953" class="Function">strictlyInverseʳ⇒inverseʳ</a>
  <a id="989" class="Symbol">)</a>

<a id="992" class="Comment">------------------------------------------------------------------------</a>
<a id="1065" class="Comment">-- Properties that rely on congruence</a>

<a id="1104" class="Keyword">private</a>
  <a id="1114" class="Keyword">variable</a>
    <a id="1127" href="Function.Consequences.Propositional.html#1127" class="Generalizable">f</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Function.Consequences.Propositional.html#415" class="Bound">B</a>
    <a id="1141" href="Function.Consequences.Propositional.html#1141" class="Generalizable">f⁻¹</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="1149" class="Symbol">→</a> <a id="1151" href="Function.Consequences.Propositional.html#403" class="Bound">A</a>

<a id="strictlySurjective⇒surjective"></a><a id="1154" href="Function.Consequences.Propositional.html#1154" class="Function">strictlySurjective⇒surjective</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1209" href="Function.Consequences.Propositional.html#1127" class="Generalizable">f</a> <a id="1211" class="Symbol">→</a>
                                 <a id="1246" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1257" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1265" href="Function.Consequences.Propositional.html#1127" class="Generalizable">f</a>
<a id="1267" href="Function.Consequences.Propositional.html#1154" class="Function">strictlySurjective⇒surjective</a> <a id="1297" class="Symbol">=</a>
 <a id="1300" href="Function.Consequences.Setoid.html#1959" class="Function">Setoid.strictlySurjective⇒surjective</a> <a id="1337" class="Symbol">(</a><a id="1338" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1343" class="Symbol">_)</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="1347" href="Function.Consequences.Propositional.html#1347" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">∀</a> <a id="1377" href="Function.Consequences.Propositional.html#1377" class="Bound">f</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1402" href="Function.Consequences.Propositional.html#1377" class="Bound">f</a> <a id="1404" href="Function.Consequences.Propositional.html#1141" class="Generalizable">f⁻¹</a> <a id="1408" class="Symbol">→</a>
                            <a id="1438" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1447" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1451" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1455" href="Function.Consequences.Propositional.html#1377" class="Bound">f</a> <a id="1457" href="Function.Consequences.Propositional.html#1141" class="Generalizable">f⁻¹</a>
<a id="1461" href="Function.Consequences.Propositional.html#1347" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1487" href="Function.Consequences.Propositional.html#1487" class="Bound">f</a> <a id="1489" class="Symbol">=</a>
  <a id="1493" href="Function.Consequences.Setoid.html#2466" class="Function">Setoid.strictlyInverseˡ⇒inverseˡ</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1532" class="Symbol">_)</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="1536" href="Function.Consequences.Propositional.html#1536" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1562" class="Symbol">:</a> <a id="1564" class="Symbol">∀</a> <a id="1566" href="Function.Consequences.Propositional.html#1566" class="Bound">f</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1587" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1591" href="Function.Consequences.Propositional.html#1566" class="Bound">f</a> <a id="1593" href="Function.Consequences.Propositional.html#1141" class="Generalizable">f⁻¹</a> <a id="1597" class="Symbol">→</a>
                            <a id="1627" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1644" href="Function.Consequences.Propositional.html#1566" class="Bound">f</a> <a id="1646" href="Function.Consequences.Propositional.html#1141" class="Generalizable">f⁻¹</a>
<a id="1650" href="Function.Consequences.Propositional.html#1536" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1676" href="Function.Consequences.Propositional.html#1676" class="Bound">f</a> <a id="1678" class="Symbol">=</a>
  <a id="1682" href="Function.Consequences.Setoid.html#2953" class="Function">Setoid.strictlyInverseʳ⇒inverseʳ</a> <a id="1715" class="Symbol">(</a><a id="1716" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1721" class="Symbol">_)</a>
</pre></body></html>

==> anc/Function.Consequences.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain are assumed to be setoids.</a>
<a id="238" class="Comment">------------------------------------------------------------------------</a>

<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--cubical-compatible</a> <a id="345" class="Pragma">--safe</a> <a id="352" class="Symbol">#-}</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="393" class="Keyword">using</a> <a id="399" class="Symbol">(</a><a id="400" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="406" class="Symbol">)</a>

<a id="409" class="Keyword">module</a> <a id="416" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="447" class="Symbol">{</a><a id="448" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="450" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="452" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a> <a id="455" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="457" class="Symbol">}</a>
  <a id="461" class="Symbol">(</a><a id="462" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="464" class="Symbol">:</a> <a id="466" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="473" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="475" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a><a id="477" class="Symbol">)</a>
  <a id="481" class="Symbol">(</a><a id="482" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="484" class="Symbol">:</a> <a id="486" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="493" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="495" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="497" class="Symbol">)</a>
  <a id="501" class="Keyword">where</a>

<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>

<a id="585" class="Keyword">import</a> <a id="592" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="614" class="Symbol">as</a> <a id="617" class="Module">C</a>

<a id="620" class="Keyword">private</a>
  <a id="630" class="Keyword">open</a> <a id="635" class="Keyword">module</a> <a id="S"></a><a id="642" href="Function.Consequences.Setoid.html#642" class="Module">S</a> <a id="644" class="Symbol">=</a> <a id="646" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="653" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">()</a> <a id="664" class="Keyword">renaming</a> <a id="673" class="Symbol">(</a><a id="674" href="Relation.Binary.Bundles.html#1143" class="Function">Carrier</a> <a id="682" class="Symbol">to</a> <a id="685" class="Function">A</a><a id="686" class="Symbol">;</a> <a id="688" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="692" class="Symbol">to</a> <a id="695" class="Function Operator">≈₁</a><a id="697" class="Symbol">)</a>
  <a id="701" class="Keyword">open</a> <a id="706" class="Keyword">module</a> <a id="T"></a><a id="713" href="Function.Consequences.Setoid.html#713" class="Module">T</a> <a id="715" class="Symbol">=</a> <a id="717" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="724" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">()</a> <a id="735" class="Keyword">renaming</a> <a id="744" class="Symbol">(</a><a id="745" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="753" class="Symbol">to</a> <a id="756" class="Field">B</a><a id="757" class="Symbol">;</a> <a id="759" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="763" class="Symbol">to</a> <a id="766" class="Field Operator">≈₂</a><a id="768" class="Symbol">)</a>

  <a id="773" class="Keyword">variable</a>
    <a id="786" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="788" class="Symbol">:</a> <a id="790" href="Function.Consequences.Setoid.html#685" class="Function">A</a> <a id="792" class="Symbol">→</a> <a id="794" href="Function.Consequences.Setoid.html#756" class="Field">B</a>
    <a id="800" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="804" class="Symbol">:</a> <a id="806" href="Function.Consequences.Setoid.html#756" class="Field">B</a> <a id="808" class="Symbol">→</a> <a id="810" href="Function.Consequences.Setoid.html#685" class="Function">A</a>

<a id="813" class="Comment">------------------------------------------------------------------------</a>
<a id="886" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="900" href="Function.Consequences.Setoid.html#900" class="Function">contraInjective</a> <a id="916" class="Symbol">:</a> <a id="918" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="928" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="931" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="934" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="936" class="Symbol">→</a>
                  <a id="956" class="Symbol">∀</a> <a id="958" class="Symbol">{</a><a id="959" href="Function.Consequences.Setoid.html#959" class="Bound">x</a> <a id="961" href="Function.Consequences.Setoid.html#961" class="Bound">y</a><a id="962" class="Symbol">}</a> <a id="964" class="Symbol">→</a> <a id="966" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="968" class="Symbol">(</a><a id="969" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="972" href="Function.Consequences.Setoid.html#959" class="Bound">x</a> <a id="974" href="Function.Consequences.Setoid.html#961" class="Bound">y</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">→</a> <a id="979" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="981" class="Symbol">(</a><a id="982" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="985" class="Symbol">(</a><a id="986" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="988" href="Function.Consequences.Setoid.html#959" class="Bound">x</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">(</a><a id="992" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="994" href="Function.Consequences.Setoid.html#961" class="Bound">y</a><a id="995" class="Symbol">))</a>
<a id="998" href="Function.Consequences.Setoid.html#900" class="Function">contraInjective</a> <a id="1014" class="Symbol">=</a> <a id="1016" href="Function.Consequences.html#941" class="Function">C.contraInjective</a> <a id="1034" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a>

<a id="1038" class="Comment">------------------------------------------------------------------------</a>
<a id="1111" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1124" href="Function.Consequences.Setoid.html#1124" class="Function">inverseˡ⇒surjective</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1155" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1158" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1161" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="1163" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1180" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1183" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1186" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a>
<a id="1188" href="Function.Consequences.Setoid.html#1124" class="Function">inverseˡ⇒surjective</a> <a id="1208" class="Symbol">=</a> <a id="1210" href="Function.Consequences.html#1193" class="Function">C.inverseˡ⇒surjective</a> <a id="1232" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a>

<a id="1236" class="Comment">------------------------------------------------------------------------</a>
<a id="1309" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1322" href="Function.Consequences.Setoid.html#1322" class="Function">inverseʳ⇒injective</a> <a id="1341" class="Symbol">:</a> <a id="1343" class="Symbol">∀</a> <a id="1345" href="Function.Consequences.Setoid.html#1345" class="Bound">f</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1358" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1361" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1364" href="Function.Consequences.Setoid.html#1345" class="Bound">f</a> <a id="1366" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1382" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1385" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1388" href="Function.Consequences.Setoid.html#1345" class="Bound">f</a>
<a id="1390" href="Function.Consequences.Setoid.html#1322" class="Function">inverseʳ⇒injective</a> <a id="1409" href="Function.Consequences.Setoid.html#1409" class="Bound">f</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Function.Consequences.html#1451" class="Function">C.inverseʳ⇒injective</a> <a id="1434" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1437" href="Function.Consequences.Setoid.html#1409" class="Bound">f</a> <a id="1439" href="Relation.Binary.Structures.html#1596" class="Function">T.refl</a> <a id="1446" href="Relation.Binary.Structures.html#1200" class="Function">S.sym</a> <a id="1452" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a>

<a id="1461" class="Comment">------------------------------------------------------------------------</a>
<a id="1534" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1547" href="Function.Consequences.Setoid.html#1547" class="Function">inverseᵇ⇒bijective</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1577" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1580" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1583" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="1585" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1601" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1604" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1607" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a>
<a id="1609" href="Function.Consequences.Setoid.html#1547" class="Function">inverseᵇ⇒bijective</a> <a id="1628" class="Symbol">=</a> <a id="1630" href="Function.Consequences.html#1872" class="Function">C.inverseᵇ⇒bijective</a> <a id="1651" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1654" href="Relation.Binary.Structures.html#1596" class="Function">T.refl</a> <a id="1661" href="Relation.Binary.Structures.html#1200" class="Function">S.sym</a> <a id="1667" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a>

<a id="1676" class="Comment">------------------------------------------------------------------------</a>
<a id="1749" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="1772" href="Function.Consequences.Setoid.html#1772" class="Function">surjective⇒strictlySurjective</a> <a id="1802" class="Symbol">:</a> <a id="1804" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1815" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="1818" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1821" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="1823" class="Symbol">→</a>
                                 <a id="1858" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1877" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1880" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a>
<a id="1882" href="Function.Consequences.Setoid.html#1772" class="Function">surjective⇒strictlySurjective</a> <a id="1912" class="Symbol">=</a>
  <a id="1916" href="Function.Consequences.html#2341" class="Function">C.surjective⇒strictlySurjective</a> <a id="1948" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="1951" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a>

<a id="strictlySurjective⇒surjective"></a><a id="1959" href="Function.Consequences.Setoid.html#1959" class="Function">strictlySurjective⇒surjective</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2001" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2004" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2007" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2009" class="Symbol">→</a>
                                 <a id="2044" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2063" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2066" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2068" class="Symbol">→</a>
                                 <a id="2103" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2114" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2117" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2120" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a>
<a id="2122" href="Function.Consequences.Setoid.html#1959" class="Function">strictlySurjective⇒surjective</a> <a id="2152" class="Symbol">=</a>
  <a id="2156" href="Function.Consequences.html#2635" class="Function">C.strictlySurjective⇒surjective</a> <a id="2188" href="Relation.Binary.Structures.html#1226" class="Function">T.trans</a>

<a id="2197" class="Comment">------------------------------------------------------------------------</a>
<a id="2270" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="2291" href="Function.Consequences.Setoid.html#2291" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2328" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2331" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2334" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2336" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="2340" class="Symbol">→</a>
                            <a id="2370" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2387" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2390" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2392" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a>
<a id="2396" href="Function.Consequences.Setoid.html#2291" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2422" class="Symbol">=</a> <a id="2424" href="Function.Consequences.html#3050" class="Function">C.inverseˡ⇒strictlyInverseˡ</a> <a id="2452" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2455" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2458" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="2466" href="Function.Consequences.Setoid.html#2466" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2504" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2507" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2510" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2512" class="Symbol">→</a>
                            <a id="2542" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2559" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2562" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2564" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="2568" class="Symbol">→</a>
                            <a id="2598" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2607" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2610" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2613" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2615" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a>
<a id="2619" href="Function.Consequences.Setoid.html#2466" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Function.Consequences.html#3317" class="Function">C.strictlyInverseˡ⇒inverseˡ</a> <a id="2675" href="Relation.Binary.Structures.html#1226" class="Function">T.trans</a>

<a id="2684" class="Comment">------------------------------------------------------------------------</a>
<a id="2757" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="2778" href="Function.Consequences.Setoid.html#2778" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2815" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2818" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2821" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2823" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="2827" class="Symbol">→</a>
                            <a id="2857" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="2874" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2877" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="2879" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a>
<a id="2883" href="Function.Consequences.Setoid.html#2778" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2909" class="Symbol">=</a> <a id="2911" href="Function.Consequences.html#3695" class="Function">C.inverseʳ⇒strictlyInverseʳ</a> <a id="2939" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2942" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2945" href="Relation.Binary.Structures.html#1596" class="Function">T.refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="2953" href="Function.Consequences.Setoid.html#2953" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2991" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="2994" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="2997" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="3001" class="Symbol">→</a>
                            <a id="3031" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3048" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="3051" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="3053" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a> <a id="3057" class="Symbol">→</a>
                            <a id="3087" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3096" href="Function.Consequences.Setoid.html#695" class="Function">≈₁</a> <a id="3099" href="Function.Consequences.Setoid.html#766" class="Field">≈₂</a> <a id="3102" href="Function.Consequences.Setoid.html#786" class="Generalizable">f</a> <a id="3104" href="Function.Consequences.Setoid.html#800" class="Generalizable">f⁻¹</a>
<a id="3108" href="Function.Consequences.Setoid.html#2953" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3134" class="Symbol">=</a> <a id="3136" href="Function.Consequences.html#3962" class="Function">C.strictlyInverseʳ⇒inverseʳ</a> <a id="3164" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a>
</pre></body></html>

==> anc/Function.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions. See</a>
<a id="160" class="Comment">-- `Function.Consequences.Propositional` for specialisations to</a>
<a id="224" class="Comment">-- propositional equality.</a>
<a id="251" class="Comment">------------------------------------------------------------------------</a>

<a id="325" class="Symbol">{-#</a> <a id="329" class="Keyword">OPTIONS</a> <a id="337" class="Pragma">--cubical-compatible</a> <a id="358" class="Pragma">--safe</a> <a id="365" class="Symbol">#-}</a>

<a id="370" class="Keyword">module</a> <a id="377" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="436" class="Symbol">as</a> <a id="439" class="Module">Prod</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Level.html" class="Module">Level</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="590" class="Keyword">using</a> <a id="596" class="Symbol">(</a><a id="597" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="661" class="Symbol">;</a> <a id="663" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="672" class="Symbol">;</a> <a id="674" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="729" class="Keyword">using</a> <a id="735" class="Symbol">(</a><a id="736" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="738" class="Symbol">;</a> <a id="740" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">private</a>
  <a id="767" class="Keyword">variable</a>
    <a id="780" href="Function.Consequences.html#780" class="Generalizable">a</a> <a id="782" href="Function.Consequences.html#782" class="Generalizable">b</a> <a id="784" href="Function.Consequences.html#784" class="Generalizable">ℓ₁</a> <a id="787" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a> <a id="790" class="Symbol">:</a> <a id="792" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="802" href="Function.Consequences.html#802" class="Generalizable">A</a> <a id="804" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Function.Consequences.html#780" class="Generalizable">a</a>
    <a id="818" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="821" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="824" class="Symbol">:</a> <a id="826" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="830" href="Function.Consequences.html#802" class="Generalizable">A</a> <a id="832" href="Function.Consequences.html#784" class="Generalizable">ℓ₁</a>
    <a id="839" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="841" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="845" class="Symbol">:</a> <a id="847" href="Function.Consequences.html#802" class="Generalizable">A</a> <a id="849" class="Symbol">→</a> <a id="851" href="Function.Consequences.html#804" class="Generalizable">B</a>

<a id="854" class="Comment">------------------------------------------------------------------------</a>
<a id="927" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="941" href="Function.Consequences.html#941" class="Function">contraInjective</a> <a id="957" class="Symbol">:</a> <a id="959" class="Symbol">∀</a> <a id="961" class="Symbol">(</a><a id="962" href="Function.Consequences.html#962" class="Bound">≈₂</a> <a id="965" class="Symbol">:</a> <a id="967" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="971" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="973" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">→</a> <a id="979" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="989" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="992" href="Function.Consequences.html#962" class="Bound">≈₂</a> <a id="995" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="997" class="Symbol">→</a>
                  <a id="1017" class="Symbol">∀</a> <a id="1019" class="Symbol">{</a><a id="1020" href="Function.Consequences.html#1020" class="Bound">x</a> <a id="1022" href="Function.Consequences.html#1022" class="Bound">y</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1033" href="Function.Consequences.html#1020" class="Bound">x</a> <a id="1035" href="Function.Consequences.html#1022" class="Bound">y</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Symbol">→</a> <a id="1040" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Function.Consequences.html#962" class="Bound">≈₂</a> <a id="1046" class="Symbol">(</a><a id="1047" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="1049" href="Function.Consequences.html#1020" class="Bound">x</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="1055" href="Function.Consequences.html#1022" class="Bound">y</a><a id="1056" class="Symbol">))</a>
<a id="1059" href="Function.Consequences.html#941" class="Function">contraInjective</a> <a id="1075" class="Symbol">_</a> <a id="1077" href="Function.Consequences.html#1077" class="Bound">inj</a> <a id="1081" href="Function.Consequences.html#1081" class="Bound">p</a> <a id="1083" class="Symbol">=</a> <a id="1085" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a> <a id="1100" href="Function.Consequences.html#1077" class="Bound">inj</a> <a id="1104" href="Function.Consequences.html#1081" class="Bound">p</a>

<a id="1107" class="Comment">------------------------------------------------------------------------</a>
<a id="1180" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1193" href="Function.Consequences.html#1193" class="Function">inverseˡ⇒surjective</a> <a id="1213" class="Symbol">:</a> <a id="1215" class="Symbol">∀</a> <a id="1217" class="Symbol">(</a><a id="1218" href="Function.Consequences.html#1218" class="Bound">≈₂</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1227" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="1229" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="1231" class="Symbol">)</a> <a id="1233" class="Symbol">→</a>
                      <a id="1257" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1266" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1269" href="Function.Consequences.html#1218" class="Bound">≈₂</a> <a id="1272" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="1274" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="1278" class="Symbol">→</a>
                      <a id="1302" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1313" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1316" href="Function.Consequences.html#1218" class="Bound">≈₂</a> <a id="1319" href="Function.Consequences.html#839" class="Generalizable">f</a>
<a id="1321" href="Function.Consequences.html#1193" class="Function">inverseˡ⇒surjective</a> <a id="1341" href="Function.Consequences.html#1341" class="Bound">≈₂</a> <a id="1344" href="Function.Consequences.html#1344" class="Bound">invˡ</a> <a id="1349" href="Function.Consequences.html#1349" class="Bound">y</a> <a id="1351" class="Symbol">=</a> <a id="1353" class="Symbol">(_</a> <a id="1356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1358" href="Function.Consequences.html#1344" class="Bound">invˡ</a><a id="1362" class="Symbol">)</a>

<a id="1365" class="Comment">------------------------------------------------------------------------</a>
<a id="1438" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1451" href="Function.Consequences.html#1451" class="Function">inverseʳ⇒injective</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Function.Consequences.html#1475" class="Bound">≈₂</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1484" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="1486" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="1488" class="Symbol">)</a> <a id="1490" href="Function.Consequences.html#1490" class="Bound">f</a> <a id="1492" class="Symbol">→</a>
                     <a id="1515" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1525" href="Function.Consequences.html#1475" class="Bound">≈₂</a> <a id="1528" class="Symbol">→</a>
                     <a id="1551" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1561" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1564" class="Symbol">→</a>
                     <a id="1587" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1598" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1601" class="Symbol">→</a>
                     <a id="1624" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1633" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1636" href="Function.Consequences.html#1475" class="Bound">≈₂</a> <a id="1639" href="Function.Consequences.html#1490" class="Bound">f</a> <a id="1641" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="1645" class="Symbol">→</a>
                     <a id="1668" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1678" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1681" href="Function.Consequences.html#1475" class="Bound">≈₂</a> <a id="1684" href="Function.Consequences.html#1490" class="Bound">f</a>
<a id="1686" href="Function.Consequences.html#1451" class="Function">inverseʳ⇒injective</a> <a id="1705" href="Function.Consequences.html#1705" class="Bound">≈₂</a> <a id="1708" href="Function.Consequences.html#1708" class="Bound">f</a> <a id="1710" href="Function.Consequences.html#1710" class="Bound">refl</a> <a id="1715" href="Function.Consequences.html#1715" class="Bound">sym</a> <a id="1719" href="Function.Consequences.html#1719" class="Bound">trans</a> <a id="1725" href="Function.Consequences.html#1725" class="Bound">invʳ</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Function.Consequences.html#1731" class="Bound">x</a><a id="1732" class="Symbol">}</a> <a id="1734" class="Symbol">{</a><a id="1735" href="Function.Consequences.html#1735" class="Bound">y</a><a id="1736" class="Symbol">}</a> <a id="1738" href="Function.Consequences.html#1738" class="Bound">fx≈fy</a> <a id="1744" class="Symbol">=</a>
  <a id="1748" href="Function.Consequences.html#1719" class="Bound">trans</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Function.Consequences.html#1715" class="Bound">sym</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Function.Consequences.html#1725" class="Bound">invʳ</a> <a id="1765" href="Function.Consequences.html#1710" class="Bound">refl</a><a id="1769" class="Symbol">))</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Function.Consequences.html#1725" class="Bound">invʳ</a> <a id="1778" href="Function.Consequences.html#1738" class="Bound">fx≈fy</a><a id="1783" class="Symbol">)</a>

<a id="1786" class="Comment">------------------------------------------------------------------------</a>
<a id="1859" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1872" href="Function.Consequences.html#1872" class="Function">inverseᵇ⇒bijective</a> <a id="1891" class="Symbol">:</a> <a id="1893" class="Symbol">∀</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Function.Consequences.html#1896" class="Bound">≈₂</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1905" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="1907" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a>
                     <a id="1934" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1944" href="Function.Consequences.html#1896" class="Bound">≈₂</a> <a id="1947" class="Symbol">→</a>
                     <a id="1970" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1980" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="1983" class="Symbol">→</a>
                     <a id="2006" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2017" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2020" class="Symbol">→</a>
                     <a id="2043" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2052" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2055" href="Function.Consequences.html#1896" class="Bound">≈₂</a> <a id="2058" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="2060" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="2064" class="Symbol">→</a>
                     <a id="2087" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2097" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2100" href="Function.Consequences.html#1896" class="Bound">≈₂</a> <a id="2103" href="Function.Consequences.html#839" class="Generalizable">f</a>
<a id="2105" href="Function.Consequences.html#1872" class="Function">inverseᵇ⇒bijective</a> <a id="2124" class="Symbol">{</a><a id="2125" class="Argument">f</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="Function.Consequences.html#2129" class="Bound">f</a><a id="2130" class="Symbol">}</a> <a id="2132" href="Function.Consequences.html#2132" class="Bound">≈₂</a> <a id="2135" href="Function.Consequences.html#2135" class="Bound">refl</a> <a id="2140" href="Function.Consequences.html#2140" class="Bound">sym</a> <a id="2144" href="Function.Consequences.html#2144" class="Bound">trans</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Function.Consequences.html#2151" class="Bound">invˡ</a> <a id="2156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2158" href="Function.Consequences.html#2158" class="Bound">invʳ</a><a id="2162" class="Symbol">)</a> <a id="2164" class="Symbol">=</a>
  <a id="2168" class="Symbol">(</a><a id="2169" href="Function.Consequences.html#1451" class="Function">inverseʳ⇒injective</a> <a id="2188" href="Function.Consequences.html#2132" class="Bound">≈₂</a> <a id="2191" href="Function.Consequences.html#2129" class="Bound">f</a> <a id="2193" href="Function.Consequences.html#2135" class="Bound">refl</a> <a id="2198" href="Function.Consequences.html#2140" class="Bound">sym</a> <a id="2202" href="Function.Consequences.html#2144" class="Bound">trans</a> <a id="2208" href="Function.Consequences.html#2158" class="Bound">invʳ</a> <a id="2213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2215" href="Function.Consequences.html#1193" class="Function">inverseˡ⇒surjective</a> <a id="2235" href="Function.Consequences.html#2132" class="Bound">≈₂</a> <a id="2238" href="Function.Consequences.html#2151" class="Bound">invˡ</a><a id="2242" class="Symbol">)</a>

<a id="2245" class="Comment">------------------------------------------------------------------------</a>
<a id="2318" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="2341" href="Function.Consequences.html#2341" class="Function">surjective⇒strictlySurjective</a> <a id="2371" class="Symbol">:</a> <a id="2373" class="Symbol">∀</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Function.Consequences.html#2376" class="Bound">≈₂</a> <a id="2379" class="Symbol">:</a> <a id="2381" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2385" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="2387" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">→</a>
                                 <a id="2426" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2436" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2439" class="Symbol">→</a>
                                 <a id="2474" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2485" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2488" href="Function.Consequences.html#2376" class="Bound">≈₂</a> <a id="2491" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="2493" class="Symbol">→</a>
                                 <a id="2528" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2547" href="Function.Consequences.html#2376" class="Bound">≈₂</a> <a id="2550" href="Function.Consequences.html#839" class="Generalizable">f</a>
<a id="2552" href="Function.Consequences.html#2341" class="Function">surjective⇒strictlySurjective</a> <a id="2582" class="Symbol">_</a> <a id="2584" href="Function.Consequences.html#2584" class="Bound">refl</a> <a id="2589" href="Function.Consequences.html#2589" class="Bound">surj</a> <a id="2594" href="Function.Consequences.html#2594" class="Bound">x</a> <a id="2596" class="Symbol">=</a>
  <a id="2600" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="2610" class="Symbol">(λ</a> <a id="2613" href="Function.Consequences.html#2613" class="Bound">v</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Function.Consequences.html#2613" class="Bound">v</a> <a id="2619" href="Function.Consequences.html#2584" class="Bound">refl</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Function.Consequences.html#2589" class="Bound">surj</a> <a id="2631" href="Function.Consequences.html#2594" class="Bound">x</a><a id="2632" class="Symbol">)</a>

<a id="strictlySurjective⇒surjective"></a><a id="2635" href="Function.Consequences.html#2635" class="Function">strictlySurjective⇒surjective</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2678" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="2681" class="Symbol">→</a>
                                 <a id="2716" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2726" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2729" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="2732" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="2734" class="Symbol">→</a>
                                 <a id="2769" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2788" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="2791" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="2793" class="Symbol">→</a>
                                 <a id="2828" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2839" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="2842" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="2845" href="Function.Consequences.html#839" class="Generalizable">f</a>
<a id="2847" href="Function.Consequences.html#2635" class="Function">strictlySurjective⇒surjective</a> <a id="2877" href="Function.Consequences.html#2877" class="Bound">trans</a> <a id="2883" href="Function.Consequences.html#2883" class="Bound">cong</a> <a id="2888" href="Function.Consequences.html#2888" class="Bound">surj</a> <a id="2893" href="Function.Consequences.html#2893" class="Bound">x</a> <a id="2895" class="Symbol">=</a>
  <a id="2899" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="2909" class="Symbol">(λ</a> <a id="2912" href="Function.Consequences.html#2912" class="Bound">fy≈x</a> <a id="2917" href="Function.Consequences.html#2917" class="Bound">z≈y</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Function.Consequences.html#2877" class="Bound">trans</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Function.Consequences.html#2883" class="Bound">cong</a> <a id="2935" href="Function.Consequences.html#2917" class="Bound">z≈y</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Function.Consequences.html#2912" class="Bound">fy≈x</a><a id="2944" class="Symbol">)</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Function.Consequences.html#2888" class="Bound">surj</a> <a id="2952" href="Function.Consequences.html#2893" class="Bound">x</a><a id="2953" class="Symbol">)</a>

<a id="2956" class="Comment">------------------------------------------------------------------------</a>
<a id="3029" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="3050" href="Function.Consequences.html#3050" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3076" class="Symbol">:</a> <a id="3078" class="Symbol">∀</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Function.Consequences.html#3081" class="Bound">≈₁</a> <a id="3084" class="Symbol">:</a> <a id="3086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3090" href="Function.Consequences.html#802" class="Generalizable">A</a> <a id="3092" href="Function.Consequences.html#784" class="Generalizable">ℓ₁</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Function.Consequences.html#3097" class="Bound">≈₂</a> <a id="3100" class="Symbol">:</a> <a id="3102" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3106" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="3108" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Symbol">→</a>
                            <a id="3142" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="3152" href="Function.Consequences.html#3081" class="Bound">≈₁</a> <a id="3155" class="Symbol">→</a>
                            <a id="3185" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3194" href="Function.Consequences.html#3081" class="Bound">≈₁</a> <a id="3197" href="Function.Consequences.html#3097" class="Bound">≈₂</a> <a id="3200" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3202" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="3206" class="Symbol">→</a>
                            <a id="3236" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3253" href="Function.Consequences.html#3097" class="Bound">≈₂</a> <a id="3256" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3258" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a>
<a id="3262" href="Function.Consequences.html#3050" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3288" class="Symbol">_</a> <a id="3290" class="Symbol">_</a> <a id="3292" href="Function.Consequences.html#3292" class="Bound">refl</a> <a id="3297" href="Function.Consequences.html#3297" class="Bound">sinv</a> <a id="3302" href="Function.Consequences.html#3302" class="Bound">x</a> <a id="3304" class="Symbol">=</a> <a id="3306" href="Function.Consequences.html#3297" class="Bound">sinv</a> <a id="3311" href="Function.Consequences.html#3292" class="Bound">refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="3317" href="Function.Consequences.html#3317" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="3356" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="3359" class="Symbol">→</a>
                            <a id="3389" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3399" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="3402" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="3405" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3407" class="Symbol">→</a>
                            <a id="3437" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3454" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="3457" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3459" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="3463" class="Symbol">→</a>
                            <a id="3493" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3502" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="3505" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="3508" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3510" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a>
<a id="3514" href="Function.Consequences.html#3317" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3540" href="Function.Consequences.html#3540" class="Bound">trans</a> <a id="3546" href="Function.Consequences.html#3546" class="Bound">cong</a> <a id="3551" href="Function.Consequences.html#3551" class="Bound">sinv</a> <a id="3556" class="Symbol">{</a><a id="3557" href="Function.Consequences.html#3557" class="Bound">x</a><a id="3558" class="Symbol">}</a> <a id="3560" href="Function.Consequences.html#3560" class="Bound">y≈f⁻¹x</a> <a id="3567" class="Symbol">=</a>
  <a id="3571" href="Function.Consequences.html#3540" class="Bound">trans</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Function.Consequences.html#3546" class="Bound">cong</a> <a id="3583" href="Function.Consequences.html#3560" class="Bound">y≈f⁻¹x</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Function.Consequences.html#3551" class="Bound">sinv</a> <a id="3597" href="Function.Consequences.html#3557" class="Bound">x</a><a id="3598" class="Symbol">)</a>

<a id="3601" class="Comment">------------------------------------------------------------------------</a>
<a id="3674" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="3695" href="Function.Consequences.html#3695" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" class="Symbol">(</a><a id="3726" href="Function.Consequences.html#3726" class="Bound">≈₁</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3735" href="Function.Consequences.html#802" class="Generalizable">A</a> <a id="3737" href="Function.Consequences.html#784" class="Generalizable">ℓ₁</a><a id="3739" class="Symbol">)</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Function.Consequences.html#3742" class="Bound">≈₂</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3751" href="Function.Consequences.html#804" class="Generalizable">B</a> <a id="3753" href="Function.Consequences.html#787" class="Generalizable">ℓ₂</a><a id="3755" class="Symbol">)</a> <a id="3757" class="Symbol">→</a>
                            <a id="3787" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="3797" href="Function.Consequences.html#3742" class="Bound">≈₂</a> <a id="3800" class="Symbol">→</a>
                            <a id="3830" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3839" href="Function.Consequences.html#3726" class="Bound">≈₁</a> <a id="3842" href="Function.Consequences.html#3742" class="Bound">≈₂</a> <a id="3845" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3847" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="3851" class="Symbol">→</a>
                            <a id="3881" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3898" href="Function.Consequences.html#3726" class="Bound">≈₁</a> <a id="3901" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="3903" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a>
<a id="3907" href="Function.Consequences.html#3695" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3933" class="Symbol">_</a> <a id="3935" class="Symbol">_</a> <a id="3937" href="Function.Consequences.html#3937" class="Bound">refl</a> <a id="3942" href="Function.Consequences.html#3942" class="Bound">sinv</a> <a id="3947" href="Function.Consequences.html#3947" class="Bound">x</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Function.Consequences.html#3942" class="Bound">sinv</a> <a id="3956" href="Function.Consequences.html#3937" class="Bound">refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="3962" href="Function.Consequences.html#3962" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="4001" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="4004" class="Symbol">→</a>
                            <a id="4034" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4044" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="4047" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="4050" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="4054" class="Symbol">→</a>
                            <a id="4084" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4101" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="4104" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="4106" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a> <a id="4110" class="Symbol">→</a>
                            <a id="4140" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4149" href="Function.Consequences.html#818" class="Generalizable">≈₁</a> <a id="4152" href="Function.Consequences.html#821" class="Generalizable">≈₂</a> <a id="4155" href="Function.Consequences.html#839" class="Generalizable">f</a> <a id="4157" href="Function.Consequences.html#841" class="Generalizable">f⁻¹</a>
<a id="4161" href="Function.Consequences.html#3962" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="4187" href="Function.Consequences.html#4187" class="Bound">trans</a> <a id="4193" href="Function.Consequences.html#4193" class="Bound">cong</a> <a id="4198" href="Function.Consequences.html#4198" class="Bound">sinv</a> <a id="4203" class="Symbol">{</a><a id="4204" href="Function.Consequences.html#4204" class="Bound">x</a><a id="4205" class="Symbol">}</a> <a id="4207" href="Function.Consequences.html#4207" class="Bound">y≈f⁻¹x</a> <a id="4214" class="Symbol">=</a>
  <a id="4218" href="Function.Consequences.html#4187" class="Bound">trans</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Function.Consequences.html#4193" class="Bound">cong</a> <a id="4230" href="Function.Consequences.html#4207" class="Bound">y≈f⁻¹x</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Function.Consequences.html#4198" class="Bound">sinv</a> <a id="4244" href="Function.Consequences.html#4204" class="Bound">x</a><a id="4245" class="Symbol">)</a>
</pre></body></html>

==> anc/Function.Construct.Composition.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Composition</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of functional properties</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="340" class="Symbol">as</a> <a id="343" class="Module">Product</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Function.Base.html" class="Module">Function.Base</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="399" class="Symbol">;</a> <a id="401" href="Function.Base.html#1638" class="Function">flip</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Function.Structures.html" class="Module">Function.Structures</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Level.html" class="Module">Level</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="566" class="Keyword">using</a> <a id="572" class="Symbol">(</a><a id="573" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="614" class="Keyword">using</a> <a id="620" class="Symbol">(</a><a id="621" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="669" class="Keyword">using</a> <a id="675" class="Symbol">(</a><a id="676" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="686" class="Symbol">)</a>

<a id="689" class="Keyword">private</a>
  <a id="699" class="Keyword">variable</a>
    <a id="712" href="Function.Construct.Composition.html#712" class="Generalizable">a</a> <a id="714" href="Function.Construct.Composition.html#714" class="Generalizable">b</a> <a id="716" href="Function.Construct.Composition.html#716" class="Generalizable">c</a> <a id="718" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="721" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="724" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="739" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="741" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="743" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="745" class="Symbol">:</a> <a id="747" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="751" href="Function.Construct.Composition.html#712" class="Generalizable">a</a>

<a id="754" class="Comment">------------------------------------------------------------------------</a>
<a id="827" class="Comment">-- Properties</a>

<a id="842" class="Keyword">module</a> <a id="849" href="Function.Construct.Composition.html#849" class="Module">_</a> <a id="851" class="Symbol">(</a><a id="852" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="855" class="Symbol">:</a> <a id="857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="861" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="863" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="865" class="Symbol">)</a> <a id="867" class="Symbol">(</a><a id="868" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="871" class="Symbol">:</a> <a id="873" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="877" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="879" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="881" class="Symbol">)</a> <a id="883" class="Symbol">(</a><a id="884" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="887" class="Symbol">:</a> <a id="889" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="893" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="895" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a><a id="897" class="Symbol">)</a>
         <a id="908" class="Symbol">{</a><a id="909" href="Function.Construct.Composition.html#909" class="Bound">f</a> <a id="911" class="Symbol">:</a> <a id="913" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="915" class="Symbol">→</a> <a id="917" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="918" class="Symbol">}</a> <a id="920" class="Symbol">{</a><a id="921" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="923" class="Symbol">:</a> <a id="925" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="927" class="Symbol">→</a> <a id="929" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="930" class="Symbol">}</a>
         <a id="941" class="Keyword">where</a>

  <a id="950" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="960" class="Symbol">:</a> <a id="962" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="972" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="975" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="978" href="Function.Construct.Composition.html#909" class="Bound">f</a> <a id="980" class="Symbol">→</a> <a id="982" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="992" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="995" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="998" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1000" class="Symbol">→</a>
              <a id="1016" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1026" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1029" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1035" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1037" href="Function.Construct.Composition.html#909" class="Bound">f</a><a id="1038" class="Symbol">)</a>
  <a id="1042" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="1052" href="Function.Construct.Composition.html#1052" class="Bound">f-cong</a> <a id="1059" href="Function.Construct.Composition.html#1059" class="Bound">g-cong</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Function.Construct.Composition.html#1059" class="Bound">g-cong</a> <a id="1075" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1077" href="Function.Construct.Composition.html#1052" class="Bound">f-cong</a>

  <a id="1087" href="Function.Construct.Composition.html#1087" class="Function">injective</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1109" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1112" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1115" href="Function.Construct.Composition.html#909" class="Bound">f</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1129" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1132" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1135" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1137" class="Symbol">→</a>
              <a id="1153" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1163" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1166" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1172" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1174" href="Function.Construct.Composition.html#909" class="Bound">f</a><a id="1175" class="Symbol">)</a>
  <a id="1179" href="Function.Construct.Composition.html#1087" class="Function">injective</a> <a id="1189" href="Function.Construct.Composition.html#1189" class="Bound">f-inj</a> <a id="1195" href="Function.Construct.Composition.html#1195" class="Bound">g-inj</a> <a id="1201" class="Symbol">=</a> <a id="1203" href="Function.Construct.Composition.html#1189" class="Bound">f-inj</a> <a id="1209" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1211" href="Function.Construct.Composition.html#1195" class="Bound">g-inj</a>

  <a id="1220" href="Function.Construct.Composition.html#1220" class="Function">surjective</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1244" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1247" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1250" href="Function.Construct.Composition.html#909" class="Bound">f</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1265" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1268" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1271" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1273" class="Symbol">→</a>
               <a id="1290" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1301" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1304" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1310" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1312" href="Function.Construct.Composition.html#909" class="Bound">f</a><a id="1313" class="Symbol">)</a>
  <a id="1317" href="Function.Construct.Composition.html#1220" class="Function">surjective</a> <a id="1328" href="Function.Construct.Composition.html#1328" class="Bound">f-sur</a> <a id="1334" href="Function.Construct.Composition.html#1334" class="Bound">g-sur</a> <a id="1340" href="Function.Construct.Composition.html#1340" class="Bound">x</a> <a id="1342" class="Keyword">with</a> <a id="1347" href="Function.Construct.Composition.html#1334" class="Bound">g-sur</a> <a id="1353" href="Function.Construct.Composition.html#1340" class="Bound">x</a>
  <a id="1357" class="Symbol">...</a> <a id="1361" class="Symbol">|</a> <a id="1363" href="Function.Construct.Composition.html#1363" class="Bound">y</a> <a id="1365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1367" href="Function.Construct.Composition.html#1367" class="Bound">gproof</a> <a id="1374" class="Keyword">with</a> <a id="1379" class="Bound">f-sur</a> <a id="1385" href="Function.Construct.Composition.html#1363" class="Bound">y</a>
  <a id="1389" class="Symbol">...</a>   <a id="1395" class="Symbol">|</a> <a id="1397" href="Function.Construct.Composition.html#1397" class="Bound">z</a> <a id="1399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1401" href="Function.Construct.Composition.html#1401" class="Bound">fproof</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Function.Construct.Composition.html#1397" class="Bound">z</a> <a id="1412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1414" class="Bound">gproof</a> <a id="1421" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1423" href="Function.Construct.Composition.html#1401" class="Bound">fproof</a>

  <a id="1433" href="Function.Construct.Composition.html#1433" class="Function">bijective</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1455" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1458" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1461" href="Function.Construct.Composition.html#909" class="Bound">f</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1475" href="Function.Construct.Composition.html#868" class="Bound">≈₂</a> <a id="1478" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1481" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1483" class="Symbol">→</a>
              <a id="1499" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1509" href="Function.Construct.Composition.html#852" class="Bound">≈₁</a> <a id="1512" href="Function.Construct.Composition.html#884" class="Bound">≈₃</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Function.Construct.Composition.html#921" class="Bound">g</a> <a id="1518" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1520" href="Function.Construct.Composition.html#909" class="Bound">f</a><a id="1521" class="Symbol">)</a>
  <a id="1525" href="Function.Construct.Composition.html#1433" class="Function">bijective</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="1550" href="Function.Construct.Composition.html#1087" class="Function">injective</a> <a id="1560" href="Function.Construct.Composition.html#1220" class="Function">surjective</a>

<a id="1572" class="Keyword">module</a> <a id="1579" href="Function.Construct.Composition.html#1579" class="Module">_</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1591" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="1593" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1595" class="Symbol">)</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1607" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="1609" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1611" class="Symbol">)</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1623" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="1625" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a><a id="1627" class="Symbol">)</a>
         <a id="1638" class="Symbol">{</a><a id="1639" href="Function.Construct.Composition.html#1639" class="Bound">f</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="1659" class="Symbol">→</a> <a id="1661" href="Function.Construct.Composition.html#739" class="Generalizable">A</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">{</a><a id="1665" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="1674" class="Symbol">}</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="1688" class="Symbol">}</a>
         <a id="1699" class="Keyword">where</a>

  <a id="1708" href="Function.Construct.Composition.html#1708" class="Function">inverseˡ</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1728" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="1731" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="1734" href="Function.Construct.Composition.html#1639" class="Bound">f</a> <a id="1736" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1751" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="1754" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="1757" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="1759" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a> <a id="1763" class="Symbol">→</a>
             <a id="1778" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1787" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="1790" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="1796" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1798" href="Function.Construct.Composition.html#1639" class="Bound">f</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="1806" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1808" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a><a id="1811" class="Symbol">)</a>
  <a id="1815" href="Function.Construct.Composition.html#1708" class="Function">inverseˡ</a> <a id="1824" href="Function.Construct.Composition.html#1824" class="Bound">f-inv</a> <a id="1830" href="Function.Construct.Composition.html#1830" class="Bound">g-inv</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Function.Construct.Composition.html#1830" class="Bound">g-inv</a> <a id="1844" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1846" href="Function.Construct.Composition.html#1824" class="Bound">f-inv</a>

  <a id="1855" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a> <a id="1864" class="Symbol">:</a> <a id="1866" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1875" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="1878" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="1881" href="Function.Construct.Composition.html#1639" class="Bound">f</a> <a id="1883" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1898" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="1901" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="1904" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="1906" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a> <a id="1910" class="Symbol">→</a>
             <a id="1925" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1934" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="1937" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="1943" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1945" href="Function.Construct.Composition.html#1639" class="Bound">f</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="1953" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1955" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a><a id="1958" class="Symbol">)</a>
  <a id="1962" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a> <a id="1971" href="Function.Construct.Composition.html#1971" class="Bound">f-inv</a> <a id="1977" href="Function.Construct.Composition.html#1977" class="Bound">g-inv</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Function.Construct.Composition.html#1971" class="Bound">f-inv</a> <a id="1991" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1993" href="Function.Construct.Composition.html#1977" class="Bound">g-inv</a>

  <a id="2002" href="Function.Construct.Composition.html#2002" class="Function">inverseᵇ</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2022" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="2025" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="2028" href="Function.Construct.Composition.html#1639" class="Bound">f</a> <a id="2030" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2045" href="Function.Construct.Composition.html#1598" class="Bound">≈₂</a> <a id="2048" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="2051" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="2053" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a> <a id="2057" class="Symbol">→</a>
             <a id="2072" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2081" href="Function.Construct.Composition.html#1582" class="Bound">≈₁</a> <a id="2084" href="Function.Construct.Composition.html#1614" class="Bound">≈₃</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Function.Construct.Composition.html#1665" class="Bound">g</a> <a id="2090" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2092" href="Function.Construct.Composition.html#1639" class="Bound">f</a><a id="2093" class="Symbol">)</a> <a id="2095" class="Symbol">(</a><a id="2096" href="Function.Construct.Composition.html#1651" class="Bound">f⁻¹</a> <a id="2100" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2102" href="Function.Construct.Composition.html#1677" class="Bound">g⁻¹</a><a id="2105" class="Symbol">)</a>
  <a id="2109" href="Function.Construct.Composition.html#2002" class="Function">inverseᵇ</a> <a id="2118" class="Symbol">=</a> <a id="2120" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="2133" href="Function.Construct.Composition.html#1708" class="Function">inverseˡ</a> <a id="2142" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a>

<a id="2152" class="Comment">------------------------------------------------------------------------</a>
<a id="2225" class="Comment">-- Structures</a>

<a id="2240" class="Keyword">module</a> <a id="2247" href="Function.Construct.Composition.html#2247" class="Module">_</a> <a id="2249" class="Symbol">{</a><a id="2250" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2259" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="2261" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2263" class="Symbol">}</a> <a id="2265" class="Symbol">{</a><a id="2266" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2275" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="2277" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2279" class="Symbol">}</a> <a id="2281" class="Symbol">{</a><a id="2282" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2285" class="Symbol">:</a> <a id="2287" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2291" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="2293" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a><a id="2295" class="Symbol">}</a>
         <a id="2306" class="Symbol">{</a><a id="2307" href="Function.Construct.Composition.html#2307" class="Bound">f</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="2313" class="Symbol">→</a> <a id="2315" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="2316" class="Symbol">}</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="2328" class="Symbol">}</a>
         <a id="2339" class="Keyword">where</a>

  <a id="2348" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2374" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2377" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2380" href="Function.Construct.Composition.html#2307" class="Bound">f</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2396" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2399" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2402" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="2404" class="Symbol">→</a>
                <a id="2422" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2434" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2437" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="2443" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2445" href="Function.Construct.Composition.html#2307" class="Bound">f</a><a id="2446" class="Symbol">)</a>
  <a id="2450" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="2462" href="Function.Construct.Composition.html#2462" class="Bound">f-cong</a> <a id="2469" href="Function.Construct.Composition.html#2469" class="Bound">g-cong</a> <a id="2476" class="Symbol">=</a> <a id="2478" class="Keyword">record</a>
    <a id="2489" class="Symbol">{</a> <a id="2491" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2506" class="Symbol">=</a> <a id="2508" href="Function.Structures.html#1062" class="Field">G.cong</a> <a id="2515" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2517" href="Function.Structures.html#1062" class="Function">F.cong</a>
    <a id="2528" class="Symbol">;</a> <a id="2530" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="2568" class="Symbol">;</a> <a id="2570" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Function.Structures.html#1146" class="Field">G.isEquivalence₂</a>
    <a id="2608" class="Symbol">}</a> <a id="2610" class="Keyword">where</a> <a id="2616" class="Keyword">module</a> <a id="2623" href="Function.Construct.Composition.html#2623" class="Module">F</a> <a id="2625" class="Symbol">=</a> <a id="2627" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2639" href="Function.Construct.Composition.html#2462" class="Bound">f-cong</a><a id="2645" class="Symbol">;</a> <a id="2647" class="Keyword">module</a> <a id="2654" href="Function.Construct.Composition.html#2654" class="Module">G</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2670" href="Function.Construct.Composition.html#2469" class="Bound">g-cong</a>

  <a id="2680" href="Function.Construct.Composition.html#2680" class="Function">isInjection</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2706" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2709" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2712" href="Function.Construct.Composition.html#2307" class="Bound">f</a> <a id="2714" class="Symbol">→</a> <a id="2716" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2728" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2731" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2734" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="2736" class="Symbol">→</a>
                <a id="2754" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2766" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2769" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="2775" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2777" href="Function.Construct.Composition.html#2307" class="Bound">f</a><a id="2778" class="Symbol">)</a>
  <a id="2782" href="Function.Construct.Composition.html#2680" class="Function">isInjection</a> <a id="2794" href="Function.Construct.Composition.html#2794" class="Bound">f-inj</a> <a id="2800" href="Function.Construct.Composition.html#2800" class="Bound">g-inj</a> <a id="2806" class="Symbol">=</a> <a id="2808" class="Keyword">record</a>
    <a id="2819" class="Symbol">{</a> <a id="2821" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="2847" href="Function.Structures.html#1546" class="Function">F.isCongruent</a> <a id="2861" href="Function.Structures.html#1546" class="Field">G.isCongruent</a>
    <a id="2879" class="Symbol">;</a> <a id="2881" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2893" class="Symbol">=</a> <a id="2895" href="Function.Construct.Composition.html#1087" class="Function">injective</a> <a id="2905" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="2908" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="2911" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="2914" href="Function.Structures.html#1579" class="Function">F.injective</a> <a id="2926" href="Function.Structures.html#1579" class="Field">G.injective</a>
    <a id="2942" class="Symbol">}</a> <a id="2944" class="Keyword">where</a> <a id="2950" class="Keyword">module</a> <a id="2957" href="Function.Construct.Composition.html#2957" class="Module">F</a> <a id="2959" class="Symbol">=</a> <a id="2961" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2973" href="Function.Construct.Composition.html#2794" class="Bound">f-inj</a><a id="2978" class="Symbol">;</a> <a id="2980" class="Keyword">module</a> <a id="2987" href="Function.Construct.Composition.html#2987" class="Module">G</a> <a id="2989" class="Symbol">=</a> <a id="2991" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3003" href="Function.Construct.Composition.html#2800" class="Bound">g-inj</a>

  <a id="3012" href="Function.Construct.Composition.html#3012" class="Function">isSurjection</a> <a id="3025" class="Symbol">:</a> <a id="3027" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3040" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3043" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3046" href="Function.Construct.Composition.html#2307" class="Bound">f</a> <a id="3048" class="Symbol">→</a> <a id="3050" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3063" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3066" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3069" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="3071" class="Symbol">→</a>
                 <a id="3090" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3103" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3106" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="3112" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3114" href="Function.Construct.Composition.html#2307" class="Bound">f</a><a id="3115" class="Symbol">)</a>
  <a id="3119" href="Function.Construct.Composition.html#3012" class="Function">isSurjection</a> <a id="3132" href="Function.Construct.Composition.html#3132" class="Bound">f-surj</a> <a id="3139" href="Function.Construct.Composition.html#3139" class="Bound">g-surj</a> <a id="3146" class="Symbol">=</a> <a id="3148" class="Keyword">record</a>
    <a id="3159" class="Symbol">{</a> <a id="3161" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3173" class="Symbol">=</a> <a id="3175" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="3187" href="Function.Structures.html#1731" class="Function">F.isCongruent</a> <a id="3201" href="Function.Structures.html#1731" class="Field">G.isCongruent</a>
    <a id="3219" class="Symbol">;</a> <a id="3221" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3233" class="Symbol">=</a> <a id="3235" href="Function.Construct.Composition.html#1220" class="Function">surjective</a> <a id="3246" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3249" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3252" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3255" href="Function.Structures.html#1763" class="Function">F.surjective</a> <a id="3268" href="Function.Structures.html#1763" class="Field">G.surjective</a>
    <a id="3285" class="Symbol">}</a> <a id="3287" class="Keyword">where</a> <a id="3293" class="Keyword">module</a> <a id="3300" href="Function.Construct.Composition.html#3300" class="Module">F</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3317" href="Function.Construct.Composition.html#3132" class="Bound">f-surj</a><a id="3323" class="Symbol">;</a> <a id="3325" class="Keyword">module</a> <a id="3332" href="Function.Construct.Composition.html#3332" class="Module">G</a> <a id="3334" class="Symbol">=</a> <a id="3336" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3349" href="Function.Construct.Composition.html#3139" class="Bound">g-surj</a>

  <a id="3359" href="Function.Construct.Composition.html#3359" class="Function">isBijection</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3385" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3388" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3391" href="Function.Construct.Composition.html#2307" class="Bound">f</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3407" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3410" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3413" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="3415" class="Symbol">→</a>
                <a id="3433" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3445" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3448" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Function.Construct.Composition.html#2319" class="Bound">g</a> <a id="3454" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3456" href="Function.Construct.Composition.html#2307" class="Bound">f</a><a id="3457" class="Symbol">)</a>
  <a id="3461" href="Function.Construct.Composition.html#3359" class="Function">isBijection</a> <a id="3473" href="Function.Construct.Composition.html#3473" class="Bound">f-bij</a> <a id="3479" href="Function.Construct.Composition.html#3479" class="Bound">g-bij</a> <a id="3485" class="Symbol">=</a> <a id="3487" class="Keyword">record</a>
    <a id="3498" class="Symbol">{</a> <a id="3500" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Function.Construct.Composition.html#2680" class="Function">isInjection</a> <a id="3526" href="Function.Structures.html#2036" class="Function">F.isInjection</a> <a id="3540" href="Function.Structures.html#2036" class="Field">G.isInjection</a>
    <a id="3558" class="Symbol">;</a> <a id="3560" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="3572" class="Symbol">=</a> <a id="3574" href="Function.Construct.Composition.html#1220" class="Function">surjective</a> <a id="3585" href="Function.Construct.Composition.html#2250" class="Bound">≈₁</a> <a id="3588" href="Function.Construct.Composition.html#2266" class="Bound">≈₂</a> <a id="3591" href="Function.Construct.Composition.html#2282" class="Bound">≈₃</a> <a id="3594" href="Function.Structures.html#2068" class="Function">F.surjective</a> <a id="3607" href="Function.Structures.html#2068" class="Field">G.surjective</a>
    <a id="3624" class="Symbol">}</a> <a id="3626" class="Keyword">where</a> <a id="3632" class="Keyword">module</a> <a id="3639" href="Function.Construct.Composition.html#3639" class="Module">F</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3655" href="Function.Construct.Composition.html#3473" class="Bound">f-bij</a><a id="3660" class="Symbol">;</a> <a id="3662" class="Keyword">module</a> <a id="3669" href="Function.Construct.Composition.html#3669" class="Module">G</a> <a id="3671" class="Symbol">=</a> <a id="3673" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3685" href="Function.Construct.Composition.html#3479" class="Bound">g-bij</a>

<a id="3692" class="Keyword">module</a> <a id="3699" href="Function.Construct.Composition.html#3699" class="Module">_</a> <a id="3701" class="Symbol">{</a><a id="3702" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="3705" class="Symbol">:</a> <a id="3707" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3711" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="3713" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="3715" class="Symbol">}</a> <a id="3717" class="Symbol">{</a><a id="3718" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="3721" class="Symbol">:</a> <a id="3723" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3727" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="3729" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="3731" class="Symbol">}</a> <a id="3733" class="Symbol">{</a><a id="3734" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3743" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="3745" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a><a id="3747" class="Symbol">}</a>
         <a id="3758" class="Symbol">{</a><a id="3759" href="Function.Construct.Composition.html#3759" class="Bound">f</a> <a id="3761" class="Symbol">:</a> <a id="3763" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="3768" class="Symbol">}</a> <a id="3770" class="Symbol">{</a><a id="3771" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="3780" class="Symbol">}</a> <a id="3782" class="Symbol">{</a><a id="3783" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="3787" class="Symbol">:</a> <a id="3789" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="3791" class="Symbol">→</a> <a id="3793" href="Function.Construct.Composition.html#739" class="Generalizable">A</a><a id="3794" class="Symbol">}</a> <a id="3796" class="Symbol">{</a><a id="3797" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="3808" class="Symbol">}</a>
         <a id="3819" class="Keyword">where</a>

  <a id="3828" href="Function.Construct.Composition.html#3828" class="Function">isLeftInverse</a> <a id="3842" class="Symbol">:</a> <a id="3844" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3858" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="3861" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="3864" href="Function.Construct.Composition.html#3759" class="Bound">f</a> <a id="3866" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3886" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="3889" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="3892" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="3894" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a> <a id="3898" class="Symbol">→</a>
                  <a id="3918" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3932" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="3935" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="3941" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3943" href="Function.Construct.Composition.html#3759" class="Bound">f</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="3951" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3953" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a><a id="3956" class="Symbol">)</a>
  <a id="3960" href="Function.Construct.Composition.html#3828" class="Function">isLeftInverse</a> <a id="3974" href="Function.Construct.Composition.html#3974" class="Bound">f-invˡ</a> <a id="3981" href="Function.Construct.Composition.html#3981" class="Bound">g-invˡ</a> <a id="3988" class="Symbol">=</a> <a id="3990" class="Keyword">record</a>
    <a id="4001" class="Symbol">{</a> <a id="4003" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="4029" href="Function.Structures.html#2682" class="Function">F.isCongruent</a> <a id="4043" href="Function.Structures.html#2682" class="Field">G.isCongruent</a>
    <a id="4061" class="Symbol">;</a> <a id="4063" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4075" class="Symbol">=</a> <a id="4077" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="4087" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4090" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4093" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4096" href="Function.Structures.html#2716" class="Field">G.from-cong</a> <a id="4108" href="Function.Structures.html#2716" class="Function">F.from-cong</a>
    <a id="4124" class="Symbol">;</a> <a id="4126" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4138" class="Symbol">=</a> <a id="4140" href="Function.Construct.Composition.html#1708" class="Function">inverseˡ</a> <a id="4149" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4152" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4155" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4158" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a> <a id="4169" href="Function.Structures.html#2760" class="Field">G.inverseˡ</a>
    <a id="4184" class="Symbol">}</a> <a id="4186" class="Keyword">where</a> <a id="4192" class="Keyword">module</a> <a id="4199" href="Function.Construct.Composition.html#4199" class="Module">F</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4217" href="Function.Construct.Composition.html#3974" class="Bound">f-invˡ</a><a id="4223" class="Symbol">;</a> <a id="4225" class="Keyword">module</a> <a id="4232" href="Function.Construct.Composition.html#4232" class="Module">G</a> <a id="4234" class="Symbol">=</a> <a id="4236" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4250" href="Function.Construct.Composition.html#3981" class="Bound">g-invˡ</a>

  <a id="4260" href="Function.Construct.Composition.html#4260" class="Function">isRightInverse</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4292" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4295" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4298" href="Function.Construct.Composition.html#3759" class="Bound">f</a> <a id="4300" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="4304" class="Symbol">→</a> <a id="4306" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4321" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4324" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4327" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="4329" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a> <a id="4333" class="Symbol">→</a>
                   <a id="4354" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4369" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4372" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="4378" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4380" href="Function.Construct.Composition.html#3759" class="Bound">f</a><a id="4381" class="Symbol">)</a> <a id="4383" class="Symbol">(</a><a id="4384" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="4388" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4390" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a><a id="4393" class="Symbol">)</a>
  <a id="4397" href="Function.Construct.Composition.html#4260" class="Function">isRightInverse</a> <a id="4412" href="Function.Construct.Composition.html#4412" class="Bound">f-invʳ</a> <a id="4419" href="Function.Construct.Composition.html#4419" class="Bound">g-invʳ</a> <a id="4426" class="Symbol">=</a> <a id="4428" class="Keyword">record</a>
    <a id="4439" class="Symbol">{</a> <a id="4441" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4453" class="Symbol">=</a> <a id="4455" href="Function.Construct.Composition.html#2348" class="Function">isCongruent</a> <a id="4467" href="Function.Structures.html#3198" class="Function">F.isCongruent</a> <a id="4481" href="Function.Structures.html#3198" class="Field">G.isCongruent</a>
    <a id="4499" class="Symbol">;</a> <a id="4501" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4513" class="Symbol">=</a> <a id="4515" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="4525" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4528" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4531" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4534" href="Function.Structures.html#3231" class="Field">G.from-cong</a> <a id="4546" href="Function.Structures.html#3231" class="Function">F.from-cong</a>
    <a id="4562" class="Symbol">;</a> <a id="4564" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4576" class="Symbol">=</a> <a id="4578" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a> <a id="4587" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4590" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4593" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4596" href="Function.Structures.html#3274" class="Function">F.inverseʳ</a> <a id="4607" href="Function.Structures.html#3274" class="Field">G.inverseʳ</a>
    <a id="4622" class="Symbol">}</a> <a id="4624" class="Keyword">where</a> <a id="4630" class="Keyword">module</a> <a id="4637" href="Function.Construct.Composition.html#4637" class="Module">F</a> <a id="4639" class="Symbol">=</a> <a id="4641" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4656" href="Function.Construct.Composition.html#4412" class="Bound">f-invʳ</a><a id="4662" class="Symbol">;</a> <a id="4664" class="Keyword">module</a> <a id="4671" href="Function.Construct.Composition.html#4671" class="Module">G</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4690" href="Function.Construct.Composition.html#4419" class="Bound">g-invʳ</a>

  <a id="4700" href="Function.Construct.Composition.html#4700" class="Function">isInverse</a> <a id="4710" class="Symbol">:</a> <a id="4712" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4722" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4725" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4728" href="Function.Construct.Composition.html#3759" class="Bound">f</a> <a id="4730" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="4734" class="Symbol">→</a> <a id="4736" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4746" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4749" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4752" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="4754" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a> <a id="4758" class="Symbol">→</a>
              <a id="4774" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4784" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4787" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Function.Construct.Composition.html#3771" class="Bound">g</a> <a id="4793" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4795" href="Function.Construct.Composition.html#3759" class="Bound">f</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">(</a><a id="4799" href="Function.Construct.Composition.html#3783" class="Bound">f⁻¹</a> <a id="4803" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4805" href="Function.Construct.Composition.html#3797" class="Bound">g⁻¹</a><a id="4808" class="Symbol">)</a>
  <a id="4812" href="Function.Construct.Composition.html#4700" class="Function">isInverse</a> <a id="4822" href="Function.Construct.Composition.html#4822" class="Bound">f-inv</a> <a id="4828" href="Function.Construct.Composition.html#4828" class="Bound">g-inv</a> <a id="4834" class="Symbol">=</a> <a id="4836" class="Keyword">record</a>
    <a id="4847" class="Symbol">{</a> <a id="4849" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Function.Construct.Composition.html#3828" class="Function">isLeftInverse</a> <a id="4879" href="Function.Structures.html#3567" class="Function">F.isLeftInverse</a> <a id="4895" href="Function.Structures.html#3567" class="Field">G.isLeftInverse</a>
    <a id="4915" class="Symbol">;</a> <a id="4917" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4931" class="Symbol">=</a> <a id="4933" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a> <a id="4942" href="Function.Construct.Composition.html#3702" class="Bound">≈₁</a> <a id="4945" href="Function.Construct.Composition.html#3718" class="Bound">≈₂</a> <a id="4948" href="Function.Construct.Composition.html#3734" class="Bound">≈₃</a> <a id="4951" href="Function.Structures.html#3609" class="Function">F.inverseʳ</a> <a id="4962" href="Function.Structures.html#3609" class="Field">G.inverseʳ</a>
    <a id="4977" class="Symbol">}</a> <a id="4979" class="Keyword">where</a> <a id="4985" class="Keyword">module</a> <a id="4992" href="Function.Construct.Composition.html#4992" class="Module">F</a> <a id="4994" class="Symbol">=</a> <a id="4996" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5006" href="Function.Construct.Composition.html#4822" class="Bound">f-inv</a><a id="5011" class="Symbol">;</a> <a id="5013" class="Keyword">module</a> <a id="5020" href="Function.Construct.Composition.html#5020" class="Module">G</a> <a id="5022" class="Symbol">=</a> <a id="5024" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5034" href="Function.Construct.Composition.html#4828" class="Bound">g-inv</a>

<a id="5041" class="Comment">------------------------------------------------------------------------</a>
<a id="5114" class="Comment">-- Setoid bundles</a>

<a id="5133" class="Keyword">module</a> <a id="5140" href="Function.Construct.Composition.html#5140" class="Module">_</a> <a id="5142" class="Symbol">{</a><a id="5143" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5145" class="Symbol">:</a> <a id="5147" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5154" href="Function.Construct.Composition.html#712" class="Generalizable">a</a> <a id="5156" href="Function.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="5158" class="Symbol">}</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5163" class="Symbol">:</a> <a id="5165" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5172" href="Function.Construct.Composition.html#714" class="Generalizable">b</a> <a id="5174" href="Function.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5190" href="Function.Construct.Composition.html#716" class="Generalizable">c</a> <a id="5192" href="Function.Construct.Composition.html#724" class="Generalizable">ℓ₃</a><a id="5194" class="Symbol">}</a> <a id="5196" class="Keyword">where</a>

  <a id="5205" class="Keyword">open</a> <a id="5210" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5217" class="Keyword">renaming</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="5231" class="Symbol">to</a> <a id="5234" class="Field Operator">≈</a><a id="5235" class="Symbol">)</a>

  <a id="5240" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5256" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5258" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5260" class="Symbol">→</a> <a id="5262" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5267" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5269" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="5278" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5280" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="5284" href="Function.Construct.Composition.html#5240" class="Function">function</a> <a id="5293" href="Function.Construct.Composition.html#5293" class="Bound">f</a> <a id="5295" href="Function.Construct.Composition.html#5295" class="Bound">g</a> <a id="5297" class="Symbol">=</a> <a id="5299" class="Keyword">record</a>
    <a id="5310" class="Symbol">{</a> <a id="5312" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="5317" class="Symbol">=</a> <a id="5319" href="Function.Bundles.html#2094" class="Field">G.to</a> <a id="5324" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5326" href="Function.Bundles.html#2094" class="Function">F.to</a>
    <a id="5335" class="Symbol">;</a> <a id="5337" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="5342" class="Symbol">=</a> <a id="5344" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5357" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="5358" class="Symbol">)</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5363" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="5364" class="Symbol">)</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5369" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Function.Bundles.html#2113" class="Function">F.cong</a> <a id="5379" href="Function.Bundles.html#2113" class="Field">G.cong</a>
    <a id="5390" class="Symbol">}</a> <a id="5392" class="Keyword">where</a> <a id="5398" class="Keyword">module</a> <a id="5405" href="Function.Construct.Composition.html#5405" class="Module">F</a> <a id="5407" class="Symbol">=</a> <a id="5409" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="5414" href="Function.Construct.Composition.html#5293" class="Bound">f</a><a id="5415" class="Symbol">;</a> <a id="5417" class="Keyword">module</a> <a id="5424" href="Function.Construct.Composition.html#5424" class="Module">G</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="5433" href="Function.Construct.Composition.html#5295" class="Bound">g</a>

  <a id="5438" href="Function.Construct.Composition.html#5438" class="Function">injection</a> <a id="5448" class="Symbol">:</a> <a id="5450" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="5460" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5462" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="5476" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5478" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="5492" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5494" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="5498" href="Function.Construct.Composition.html#5438" class="Function">injection</a> <a id="5508" href="Function.Construct.Composition.html#5508" class="Bound">inj₁</a> <a id="5513" href="Function.Construct.Composition.html#5513" class="Bound">inj₂</a> <a id="5518" class="Symbol">=</a> <a id="5520" class="Keyword">record</a>
    <a id="5531" class="Symbol">{</a> <a id="5533" href="Function.Bundles.html#2471" class="Field">to</a>        <a id="5543" class="Symbol">=</a> <a id="5545" href="Function.Bundles.html#2471" class="Field">G.to</a> <a id="5550" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5552" href="Function.Bundles.html#2471" class="Function">F.to</a>
    <a id="5561" class="Symbol">;</a> <a id="5563" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="5573" class="Symbol">=</a> <a id="5575" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5588" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="5589" class="Symbol">)</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5594" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="5595" class="Symbol">)</a> <a id="5597" class="Symbol">(</a><a id="5598" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5600" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="5601" class="Symbol">)</a> <a id="5603" href="Function.Bundles.html#2497" class="Function">F.cong</a> <a id="5610" href="Function.Bundles.html#2497" class="Field">G.cong</a>
    <a id="5621" class="Symbol">;</a> <a id="5623" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Function.Construct.Composition.html#1087" class="Function">injective</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5648" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5654" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="5655" class="Symbol">)</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5660" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="5661" class="Symbol">)</a> <a id="5663" href="Function.Bundles.html#2540" class="Function">F.injective</a> <a id="5675" href="Function.Bundles.html#2540" class="Field">G.injective</a>
    <a id="5691" class="Symbol">}</a> <a id="5693" class="Keyword">where</a> <a id="5699" class="Keyword">module</a> <a id="5706" href="Function.Construct.Composition.html#5706" class="Module">F</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="Function.Bundles.html#2415" class="Module">Injection</a> <a id="5720" href="Function.Construct.Composition.html#5508" class="Bound">inj₁</a><a id="5724" class="Symbol">;</a> <a id="5726" class="Keyword">module</a> <a id="5733" href="Function.Construct.Composition.html#5733" class="Module">G</a> <a id="5735" class="Symbol">=</a> <a id="5737" href="Function.Bundles.html#2415" class="Module">Injection</a> <a id="5747" href="Function.Construct.Composition.html#5513" class="Bound">inj₂</a>

  <a id="5755" href="Function.Construct.Composition.html#5755" class="Function">surjection</a> <a id="5766" class="Symbol">:</a> <a id="5768" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="5779" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5781" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5783" class="Symbol">→</a> <a id="5785" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="5796" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="5798" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="5800" class="Symbol">→</a> <a id="5802" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="5813" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="5815" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="5819" href="Function.Construct.Composition.html#5755" class="Function">surjection</a> <a id="5830" href="Function.Construct.Composition.html#5830" class="Bound">surj₁</a> <a id="5836" href="Function.Construct.Composition.html#5836" class="Bound">surj₂</a> <a id="5842" class="Symbol">=</a> <a id="5844" class="Keyword">record</a>
    <a id="5855" class="Symbol">{</a> <a id="5857" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="5868" class="Symbol">=</a> <a id="5870" href="Function.Bundles.html#2922" class="Field">G.to</a> <a id="5875" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5877" href="Function.Bundles.html#2922" class="Function">F.to</a>
    <a id="5886" class="Symbol">;</a> <a id="5888" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="5899" class="Symbol">=</a> <a id="5901" href="Function.Construct.Composition.html#950" class="Function">congruent</a>  <a id="5912" class="Symbol">(</a><a id="5913" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5915" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="5916" class="Symbol">)</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5921" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="5922" class="Symbol">)</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5927" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="5928" class="Symbol">)</a> <a id="5930" href="Function.Bundles.html#2947" class="Function">F.cong</a> <a id="5937" href="Function.Bundles.html#2947" class="Field">G.cong</a>
    <a id="5948" class="Symbol">;</a> <a id="5950" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="5961" class="Symbol">=</a> <a id="5963" href="Function.Construct.Composition.html#1220" class="Function">surjective</a> <a id="5974" class="Symbol">(</a><a id="5975" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5977" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="5978" class="Symbol">)</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5983" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="5984" class="Symbol">)</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="5989" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="5990" class="Symbol">)</a> <a id="5992" href="Function.Bundles.html#2989" class="Function">F.surjective</a> <a id="6005" href="Function.Bundles.html#2989" class="Field">G.surjective</a>
    <a id="6022" class="Symbol">}</a> <a id="6024" class="Keyword">where</a> <a id="6030" class="Keyword">module</a> <a id="6037" href="Function.Construct.Composition.html#6037" class="Module">F</a> <a id="6039" class="Symbol">=</a> <a id="6041" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="6052" href="Function.Construct.Composition.html#5830" class="Bound">surj₁</a><a id="6057" class="Symbol">;</a> <a id="6059" class="Keyword">module</a> <a id="6066" href="Function.Construct.Composition.html#6066" class="Module">G</a> <a id="6068" class="Symbol">=</a> <a id="6070" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="6081" href="Function.Construct.Composition.html#5836" class="Bound">surj₂</a>

  <a id="6090" href="Function.Construct.Composition.html#6090" class="Function">bijection</a> <a id="6100" class="Symbol">:</a> <a id="6102" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="6112" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6114" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6116" class="Symbol">→</a> <a id="6118" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="6128" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6130" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="6132" class="Symbol">→</a> <a id="6134" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="6144" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6146" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="6150" href="Function.Construct.Composition.html#6090" class="Function">bijection</a> <a id="6160" href="Function.Construct.Composition.html#6160" class="Bound">bij₁</a> <a id="6165" href="Function.Construct.Composition.html#6165" class="Bound">bij₂</a> <a id="6170" class="Symbol">=</a> <a id="6172" class="Keyword">record</a>
    <a id="6183" class="Symbol">{</a> <a id="6185" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="6195" class="Symbol">=</a> <a id="6197" href="Function.Bundles.html#3586" class="Field">G.to</a> <a id="6202" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6204" href="Function.Bundles.html#3586" class="Function">F.to</a>
    <a id="6213" class="Symbol">;</a> <a id="6215" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="6225" class="Symbol">=</a> <a id="6227" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6240" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="6241" class="Symbol">)</a> <a id="6243" class="Symbol">(</a><a id="6244" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6246" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="6247" class="Symbol">)</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6252" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="6253" class="Symbol">)</a> <a id="6255" href="Function.Bundles.html#3610" class="Function">F.cong</a> <a id="6262" href="Function.Bundles.html#3610" class="Field">G.cong</a>
    <a id="6273" class="Symbol">;</a> <a id="6275" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="6285" class="Symbol">=</a> <a id="6287" href="Function.Construct.Composition.html#1433" class="Function">bijective</a> <a id="6297" class="Symbol">(</a><a id="6298" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6300" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="6301" class="Symbol">)</a> <a id="6303" class="Symbol">(</a><a id="6304" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6306" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">(</a><a id="6310" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6312" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="6313" class="Symbol">)</a> <a id="6315" href="Function.Bundles.html#3651" class="Function">F.bijective</a> <a id="6327" href="Function.Bundles.html#3651" class="Field">G.bijective</a>
    <a id="6343" class="Symbol">}</a> <a id="6345" class="Keyword">where</a> <a id="6351" class="Keyword">module</a> <a id="6358" href="Function.Construct.Composition.html#6358" class="Module">F</a> <a id="6360" class="Symbol">=</a> <a id="6362" href="Function.Bundles.html#3530" class="Module">Bijection</a> <a id="6372" href="Function.Construct.Composition.html#6160" class="Bound">bij₁</a><a id="6376" class="Symbol">;</a> <a id="6378" class="Keyword">module</a> <a id="6385" href="Function.Construct.Composition.html#6385" class="Module">G</a> <a id="6387" class="Symbol">=</a> <a id="6389" href="Function.Bundles.html#3530" class="Module">Bijection</a> <a id="6399" href="Function.Construct.Composition.html#6165" class="Bound">bij₂</a>

  <a id="6407" href="Function.Construct.Composition.html#6407" class="Function">equivalence</a> <a id="6419" class="Symbol">:</a> <a id="6421" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="6433" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6435" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6437" class="Symbol">→</a> <a id="6439" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="6451" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6453" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="6455" class="Symbol">→</a> <a id="6457" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="6469" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6471" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="6475" href="Function.Construct.Composition.html#6407" class="Function">equivalence</a> <a id="6487" href="Function.Construct.Composition.html#6487" class="Bound">equiv₁</a> <a id="6494" href="Function.Construct.Composition.html#6494" class="Bound">equiv₂</a> <a id="6501" class="Symbol">=</a> <a id="6503" class="Keyword">record</a>
    <a id="6514" class="Symbol">{</a> <a id="6516" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="6526" class="Symbol">=</a> <a id="6528" href="Function.Bundles.html#4810" class="Field">G.to</a> <a id="6533" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6535" href="Function.Bundles.html#4810" class="Function">F.to</a>
    <a id="6544" class="Symbol">;</a> <a id="6546" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="6556" class="Symbol">=</a> <a id="6558" href="Function.Bundles.html#4834" class="Function">F.from</a> <a id="6565" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6567" href="Function.Bundles.html#4834" class="Field">G.from</a>
    <a id="6578" class="Symbol">;</a> <a id="6580" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="6590" class="Symbol">=</a> <a id="6592" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="6602" class="Symbol">(</a><a id="6603" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6605" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="6606" class="Symbol">)</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6611" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="6612" class="Symbol">)</a> <a id="6614" class="Symbol">(</a><a id="6615" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6617" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="6618" class="Symbol">)</a> <a id="6620" href="Function.Bundles.html#4858" class="Function">F.to-cong</a> <a id="6630" href="Function.Bundles.html#4858" class="Field">G.to-cong</a>
    <a id="6644" class="Symbol">;</a> <a id="6646" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="6656" class="Symbol">=</a> <a id="6658" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6671" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="6672" class="Symbol">)</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6677" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="6678" class="Symbol">)</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6683" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="6684" class="Symbol">)</a> <a id="6686" href="Function.Bundles.html#4899" class="Field">G.from-cong</a> <a id="6698" href="Function.Bundles.html#4899" class="Function">F.from-cong</a>
    <a id="6714" class="Symbol">}</a> <a id="6716" class="Keyword">where</a> <a id="6722" class="Keyword">module</a> <a id="6729" href="Function.Construct.Composition.html#6729" class="Module">F</a> <a id="6731" class="Symbol">=</a> <a id="6733" href="Function.Bundles.html#4752" class="Module">Equivalence</a> <a id="6745" href="Function.Construct.Composition.html#6487" class="Bound">equiv₁</a><a id="6751" class="Symbol">;</a> <a id="6753" class="Keyword">module</a> <a id="6760" href="Function.Construct.Composition.html#6760" class="Module">G</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Function.Bundles.html#4752" class="Module">Equivalence</a> <a id="6776" href="Function.Construct.Composition.html#6494" class="Bound">equiv₂</a>

  <a id="6786" href="Function.Construct.Composition.html#6786" class="Function">leftInverse</a> <a id="6798" class="Symbol">:</a> <a id="6800" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="6812" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6814" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6816" class="Symbol">→</a> <a id="6818" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="6830" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="6832" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="6834" class="Symbol">→</a> <a id="6836" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="6848" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="6850" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="6854" href="Function.Construct.Composition.html#6786" class="Function">leftInverse</a> <a id="6866" href="Function.Construct.Composition.html#6866" class="Bound">invˡ₁</a> <a id="6872" href="Function.Construct.Composition.html#6872" class="Bound">invˡ₂</a> <a id="6878" class="Symbol">=</a> <a id="6880" class="Keyword">record</a>
    <a id="6891" class="Symbol">{</a> <a id="6893" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="6903" class="Symbol">=</a> <a id="6905" href="Function.Bundles.html#5433" class="Field">G.to</a> <a id="6910" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6912" href="Function.Bundles.html#5433" class="Function">F.to</a>
    <a id="6921" class="Symbol">;</a> <a id="6923" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="6933" class="Symbol">=</a> <a id="6935" href="Function.Bundles.html#5457" class="Function">F.from</a> <a id="6942" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6944" href="Function.Bundles.html#5457" class="Field">G.from</a>
    <a id="6955" class="Symbol">;</a> <a id="6957" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="6967" class="Symbol">=</a> <a id="6969" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="6979" class="Symbol">(</a><a id="6980" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6982" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="6983" class="Symbol">)</a> <a id="6985" class="Symbol">(</a><a id="6986" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6988" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="6989" class="Symbol">)</a> <a id="6991" class="Symbol">(</a><a id="6992" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="6994" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="6995" class="Symbol">)</a> <a id="6997" href="Function.Bundles.html#5481" class="Function">F.to-cong</a> <a id="7007" href="Function.Bundles.html#5481" class="Field">G.to-cong</a>
    <a id="7021" class="Symbol">;</a> <a id="7023" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="7033" class="Symbol">=</a> <a id="7035" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7048" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7049" class="Symbol">)</a> <a id="7051" class="Symbol">(</a><a id="7052" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7054" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7055" class="Symbol">)</a> <a id="7057" class="Symbol">(</a><a id="7058" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7060" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7061" class="Symbol">)</a> <a id="7063" href="Function.Bundles.html#5522" class="Field">G.from-cong</a> <a id="7075" href="Function.Bundles.html#5522" class="Function">F.from-cong</a>
    <a id="7091" class="Symbol">;</a> <a id="7093" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="7103" class="Symbol">=</a> <a id="7105" href="Function.Construct.Composition.html#1708" class="Function">inverseˡ</a>  <a id="7115" class="Symbol">(</a><a id="7116" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7118" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7119" class="Symbol">)</a> <a id="7121" class="Symbol">(</a><a id="7122" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7124" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7125" class="Symbol">)</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7130" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7131" class="Symbol">)</a> <a id="7133" href="Function.Bundles.html#5565" class="Function">F.inverseˡ</a> <a id="7144" href="Function.Bundles.html#5565" class="Field">G.inverseˡ</a>
    <a id="7159" class="Symbol">}</a> <a id="7161" class="Keyword">where</a> <a id="7167" class="Keyword">module</a> <a id="7174" href="Function.Construct.Composition.html#7174" class="Module">F</a> <a id="7176" class="Symbol">=</a> <a id="7178" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="7190" href="Function.Construct.Composition.html#6866" class="Bound">invˡ₁</a><a id="7195" class="Symbol">;</a> <a id="7197" class="Keyword">module</a> <a id="7204" href="Function.Construct.Composition.html#7204" class="Module">G</a> <a id="7206" class="Symbol">=</a> <a id="7208" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="7220" href="Function.Construct.Composition.html#6872" class="Bound">invˡ₂</a>

  <a id="7229" href="Function.Construct.Composition.html#7229" class="Function">rightInverse</a> <a id="7242" class="Symbol">:</a> <a id="7244" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="7257" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="7259" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="7276" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="7278" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="7280" class="Symbol">→</a> <a id="7282" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="7295" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="7297" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="7301" href="Function.Construct.Composition.html#7229" class="Function">rightInverse</a> <a id="7314" href="Function.Construct.Composition.html#7314" class="Bound">invʳ₁</a> <a id="7320" href="Function.Construct.Composition.html#7320" class="Bound">invʳ₂</a> <a id="7326" class="Symbol">=</a> <a id="7328" class="Keyword">record</a>
    <a id="7339" class="Symbol">{</a> <a id="7341" href="Function.Bundles.html#6568" class="Field">to</a>        <a id="7351" class="Symbol">=</a> <a id="7353" href="Function.Bundles.html#6568" class="Field">G.to</a> <a id="7358" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7360" href="Function.Bundles.html#6568" class="Function">F.to</a>
    <a id="7369" class="Symbol">;</a> <a id="7371" href="Function.Bundles.html#6592" class="Field">from</a>      <a id="7381" class="Symbol">=</a> <a id="7383" href="Function.Bundles.html#6592" class="Function">F.from</a> <a id="7390" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7392" href="Function.Bundles.html#6592" class="Field">G.from</a>
    <a id="7403" class="Symbol">;</a> <a id="7405" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="7415" class="Symbol">=</a> <a id="7417" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7430" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7431" class="Symbol">)</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7436" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7437" class="Symbol">)</a> <a id="7439" class="Symbol">(</a><a id="7440" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7442" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7443" class="Symbol">)</a> <a id="7445" href="Function.Bundles.html#6616" class="Function">F.to-cong</a> <a id="7455" href="Function.Bundles.html#6616" class="Field">G.to-cong</a>
    <a id="7469" class="Symbol">;</a> <a id="7471" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="7481" class="Symbol">=</a> <a id="7483" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7496" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7497" class="Symbol">)</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7502" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7503" class="Symbol">)</a> <a id="7505" class="Symbol">(</a><a id="7506" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7508" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7509" class="Symbol">)</a> <a id="7511" href="Function.Bundles.html#6657" class="Field">G.from-cong</a> <a id="7523" href="Function.Bundles.html#6657" class="Function">F.from-cong</a>
    <a id="7539" class="Symbol">;</a> <a id="7541" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>  <a id="7551" class="Symbol">=</a> <a id="7553" href="Function.Construct.Composition.html#1855" class="Function">inverseʳ</a>  <a id="7563" class="Symbol">(</a><a id="7564" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7566" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7567" class="Symbol">)</a> <a id="7569" class="Symbol">(</a><a id="7570" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7572" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7573" class="Symbol">)</a> <a id="7575" class="Symbol">(</a><a id="7576" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7578" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7579" class="Symbol">)</a> <a id="7581" href="Function.Bundles.html#6702" class="Function">F.inverseʳ</a> <a id="7592" href="Function.Bundles.html#6702" class="Field">G.inverseʳ</a>
    <a id="7607" class="Symbol">}</a> <a id="7609" class="Keyword">where</a> <a id="7615" class="Keyword">module</a> <a id="7622" href="Function.Construct.Composition.html#7622" class="Module">F</a> <a id="7624" class="Symbol">=</a> <a id="7626" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="7639" href="Function.Construct.Composition.html#7314" class="Bound">invʳ₁</a><a id="7644" class="Symbol">;</a> <a id="7646" class="Keyword">module</a> <a id="7653" href="Function.Construct.Composition.html#7653" class="Module">G</a> <a id="7655" class="Symbol">=</a> <a id="7657" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="7670" href="Function.Construct.Composition.html#7320" class="Bound">invʳ₂</a>

  <a id="7679" href="Function.Construct.Composition.html#7679" class="Function">inverse</a> <a id="7687" class="Symbol">:</a> <a id="7689" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7697" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="7699" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="7701" class="Symbol">→</a> <a id="7703" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7711" href="Function.Construct.Composition.html#5161" class="Bound">S</a> <a id="7713" href="Function.Construct.Composition.html#5179" class="Bound">T</a> <a id="7715" class="Symbol">→</a> <a id="7717" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="7725" href="Function.Construct.Composition.html#5143" class="Bound">R</a> <a id="7727" href="Function.Construct.Composition.html#5179" class="Bound">T</a>
  <a id="7731" href="Function.Construct.Composition.html#7679" class="Function">inverse</a> <a id="7739" href="Function.Construct.Composition.html#7739" class="Bound">inv₁</a> <a id="7744" href="Function.Construct.Composition.html#7744" class="Bound">inv₂</a> <a id="7749" class="Symbol">=</a> <a id="7751" class="Keyword">record</a>
    <a id="7762" class="Symbol">{</a> <a id="7764" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="7774" class="Symbol">=</a> <a id="7776" href="Function.Bundles.html#7394" class="Field">G.to</a> <a id="7781" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7783" href="Function.Bundles.html#7394" class="Function">F.to</a>
    <a id="7792" class="Symbol">;</a> <a id="7794" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="7804" class="Symbol">=</a> <a id="7806" href="Function.Bundles.html#7418" class="Function">F.from</a> <a id="7813" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7815" href="Function.Bundles.html#7418" class="Field">G.from</a>
    <a id="7826" class="Symbol">;</a> <a id="7828" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="7838" class="Symbol">=</a> <a id="7840" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="7850" class="Symbol">(</a><a id="7851" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7853" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7854" class="Symbol">)</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7859" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7860" class="Symbol">)</a> <a id="7862" class="Symbol">(</a><a id="7863" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7865" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7866" class="Symbol">)</a> <a id="7868" href="Function.Bundles.html#7442" class="Function">F.to-cong</a> <a id="7878" href="Function.Bundles.html#7442" class="Field">G.to-cong</a>
    <a id="7892" class="Symbol">;</a> <a id="7894" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="7904" class="Symbol">=</a> <a id="7906" href="Function.Construct.Composition.html#950" class="Function">congruent</a> <a id="7916" class="Symbol">(</a><a id="7917" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7919" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="7920" class="Symbol">)</a> <a id="7922" class="Symbol">(</a><a id="7923" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7925" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7926" class="Symbol">)</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7931" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7932" class="Symbol">)</a> <a id="7934" href="Function.Bundles.html#7483" class="Field">G.from-cong</a> <a id="7946" href="Function.Bundles.html#7483" class="Function">F.from-cong</a>
    <a id="7962" class="Symbol">;</a> <a id="7964" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="7974" class="Symbol">=</a> <a id="7976" href="Function.Construct.Composition.html#2002" class="Function">inverseᵇ</a>  <a id="7986" class="Symbol">(</a><a id="7987" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7989" href="Function.Construct.Composition.html#5143" class="Bound">R</a><a id="7990" class="Symbol">)</a> <a id="7992" class="Symbol">(</a><a id="7993" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="7995" href="Function.Construct.Composition.html#5161" class="Bound">S</a><a id="7996" class="Symbol">)</a> <a id="7998" class="Symbol">(</a><a id="7999" href="Function.Construct.Composition.html#5234" class="Field">≈</a> <a id="8001" href="Function.Construct.Composition.html#5179" class="Bound">T</a><a id="8002" class="Symbol">)</a> <a id="8004" href="Function.Bundles.html#7526" class="Function">F.inverse</a> <a id="8014" href="Function.Bundles.html#7526" class="Field">G.inverse</a>
    <a id="8028" class="Symbol">}</a> <a id="8030" class="Keyword">where</a> <a id="8036" class="Keyword">module</a> <a id="8043" href="Function.Construct.Composition.html#8043" class="Module">F</a> <a id="8045" class="Symbol">=</a> <a id="8047" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="8055" href="Function.Construct.Composition.html#7739" class="Bound">inv₁</a><a id="8059" class="Symbol">;</a> <a id="8061" class="Keyword">module</a> <a id="8068" href="Function.Construct.Composition.html#8068" class="Module">G</a> <a id="8070" class="Symbol">=</a> <a id="8072" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="8080" href="Function.Construct.Composition.html#7744" class="Bound">inv₂</a>

<a id="8086" class="Comment">------------------------------------------------------------------------</a>
<a id="8159" class="Comment">-- Propositional bundles</a>

<a id="8185" class="Comment">-- Notice the flipped order of the arguments to mirror composition.</a>

<a id="8254" class="Keyword">infix</a> <a id="8260" class="Number">8</a> <a id="8262" href="Function.Construct.Composition.html#8311" class="Function Operator">_⟶-∘_</a> <a id="8268" href="Function.Construct.Composition.html#8370" class="Function Operator">_↣-∘_</a> <a id="8274" href="Function.Construct.Composition.html#8424" class="Function Operator">_↠-∘_</a> <a id="8280" href="Function.Construct.Composition.html#8479" class="Function Operator">_⤖-∘_</a> <a id="8286" href="Function.Construct.Composition.html#8533" class="Function Operator">_⇔-∘_</a> <a id="8292" href="Function.Construct.Composition.html#8589" class="Function Operator">_↩-∘_</a> <a id="8298" href="Function.Construct.Composition.html#8645" class="Function Operator">_↪-∘_</a> <a id="8304" href="Function.Construct.Composition.html#8703" class="Function Operator">_↔-∘_</a>

<a id="_⟶-∘_"></a><a id="8311" href="Function.Construct.Composition.html#8311" class="Function Operator">_⟶-∘_</a> <a id="8317" class="Symbol">:</a> <a id="8319" class="Symbol">(</a><a id="8320" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8322" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="8324" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="8325" class="Symbol">)</a> <a id="8327" class="Symbol">→</a> <a id="8329" class="Symbol">(</a><a id="8330" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8332" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="8334" href="Function.Construct.Composition.html#741" class="Generalizable">B</a><a id="8335" class="Symbol">)</a> <a id="8337" class="Symbol">→</a> <a id="8339" class="Symbol">(</a><a id="8340" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8342" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="8344" href="Function.Construct.Composition.html#743" class="Generalizable">C</a><a id="8345" class="Symbol">)</a>
<a id="8347" href="Function.Construct.Composition.html#8311" class="Function Operator">_⟶-∘_</a> <a id="8353" class="Symbol">=</a> <a id="8355" href="Function.Base.html#1638" class="Function">flip</a> <a id="8360" href="Function.Construct.Composition.html#5240" class="Function">function</a>

<a id="_↣-∘_"></a><a id="8370" href="Function.Construct.Composition.html#8370" class="Function Operator">_↣-∘_</a> <a id="8376" class="Symbol">:</a> <a id="8378" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8380" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="8382" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8384" class="Symbol">→</a> <a id="8386" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8388" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="8390" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8392" class="Symbol">→</a> <a id="8394" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8396" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="8398" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8400" href="Function.Construct.Composition.html#8370" class="Function Operator">_↣-∘_</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Function.Base.html#1638" class="Function">flip</a> <a id="8413" href="Function.Construct.Composition.html#5438" class="Function">injection</a>

<a id="_↠-∘_"></a><a id="8424" href="Function.Construct.Composition.html#8424" class="Function Operator">_↠-∘_</a> <a id="8430" class="Symbol">:</a> <a id="8432" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8434" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="8436" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8438" class="Symbol">→</a> <a id="8440" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8442" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="8444" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8446" class="Symbol">→</a> <a id="8448" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8450" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="8452" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8454" href="Function.Construct.Composition.html#8424" class="Function Operator">_↠-∘_</a> <a id="8460" class="Symbol">=</a> <a id="8462" href="Function.Base.html#1638" class="Function">flip</a> <a id="8467" href="Function.Construct.Composition.html#5755" class="Function">surjection</a>

<a id="_⤖-∘_"></a><a id="8479" href="Function.Construct.Composition.html#8479" class="Function Operator">_⤖-∘_</a> <a id="8485" class="Symbol">:</a> <a id="8487" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8489" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="8491" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8493" class="Symbol">→</a> <a id="8495" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8497" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="8499" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8501" class="Symbol">→</a> <a id="8503" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8505" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="8507" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8509" href="Function.Construct.Composition.html#8479" class="Function Operator">_⤖-∘_</a> <a id="8515" class="Symbol">=</a> <a id="8517" href="Function.Base.html#1638" class="Function">flip</a> <a id="8522" href="Function.Construct.Composition.html#6090" class="Function">bijection</a>

<a id="_⇔-∘_"></a><a id="8533" href="Function.Construct.Composition.html#8533" class="Function Operator">_⇔-∘_</a> <a id="8539" class="Symbol">:</a> <a id="8541" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8543" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8545" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8547" class="Symbol">→</a> <a id="8549" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8551" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8553" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8555" class="Symbol">→</a> <a id="8557" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8559" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8561" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8563" href="Function.Construct.Composition.html#8533" class="Function Operator">_⇔-∘_</a> <a id="8569" class="Symbol">=</a> <a id="8571" href="Function.Base.html#1638" class="Function">flip</a> <a id="8576" href="Function.Construct.Composition.html#6407" class="Function">equivalence</a>

<a id="_↩-∘_"></a><a id="8589" href="Function.Construct.Composition.html#8589" class="Function Operator">_↩-∘_</a> <a id="8595" class="Symbol">:</a> <a id="8597" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8599" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8601" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8603" class="Symbol">→</a> <a id="8605" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8607" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8609" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8611" class="Symbol">→</a> <a id="8613" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8615" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="8617" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8619" href="Function.Construct.Composition.html#8589" class="Function Operator">_↩-∘_</a> <a id="8625" class="Symbol">=</a> <a id="8627" href="Function.Base.html#1638" class="Function">flip</a> <a id="8632" href="Function.Construct.Composition.html#6786" class="Function">leftInverse</a>

<a id="_↪-∘_"></a><a id="8645" href="Function.Construct.Composition.html#8645" class="Function Operator">_↪-∘_</a>  <a id="8652" class="Symbol">:</a> <a id="8654" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8656" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="8658" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8660" class="Symbol">→</a> <a id="8662" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8664" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="8666" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8668" class="Symbol">→</a> <a id="8670" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8672" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="8674" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8676" href="Function.Construct.Composition.html#8645" class="Function Operator">_↪-∘_</a> <a id="8682" class="Symbol">=</a> <a id="8684" href="Function.Base.html#1638" class="Function">flip</a> <a id="8689" href="Function.Construct.Composition.html#7229" class="Function">rightInverse</a>

<a id="_↔-∘_"></a><a id="8703" href="Function.Construct.Composition.html#8703" class="Function Operator">_↔-∘_</a> <a id="8709" class="Symbol">:</a> <a id="8711" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8713" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8715" href="Function.Construct.Composition.html#743" class="Generalizable">C</a> <a id="8717" class="Symbol">→</a> <a id="8719" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8721" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8723" href="Function.Construct.Composition.html#741" class="Generalizable">B</a> <a id="8725" class="Symbol">→</a> <a id="8727" href="Function.Construct.Composition.html#739" class="Generalizable">A</a> <a id="8729" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8731" href="Function.Construct.Composition.html#743" class="Generalizable">C</a>
<a id="8733" href="Function.Construct.Composition.html#8703" class="Function Operator">_↔-∘_</a> <a id="8739" class="Symbol">=</a> <a id="8741" href="Function.Base.html#1638" class="Function">flip</a> <a id="8746" href="Function.Construct.Composition.html#7679" class="Function">inverse</a>


<a id="8756" class="Comment">------------------------------------------------------------------------</a>
<a id="8829" class="Comment">-- DEPRECATED NAMES</a>
<a id="8849" class="Comment">------------------------------------------------------------------------</a>
<a id="8922" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8993" class="Comment">-- not guaranteed.</a>

<a id="9013" class="Comment">-- Version v2.0</a>

<a id="9030" class="Keyword">infix</a> <a id="9036" class="Number">8</a> <a id="9038" href="Function.Construct.Composition.html#9087" class="Function Operator">_∘-⟶_</a> <a id="9044" href="Function.Construct.Composition.html#9200" class="Function Operator">_∘-↣_</a> <a id="9050" href="Function.Construct.Composition.html#9313" class="Function Operator">_∘-↠_</a> <a id="9056" href="Function.Construct.Composition.html#9426" class="Function Operator">_∘-⤖_</a> <a id="9062" href="Function.Construct.Composition.html#9539" class="Function Operator">_∘-⇔_</a> <a id="9068" href="Function.Construct.Composition.html#9652" class="Function Operator">_∘-↩_</a> <a id="9074" href="Function.Construct.Composition.html#9765" class="Function Operator">_∘-↪_</a> <a id="9080" href="Function.Construct.Composition.html#9878" class="Function Operator">_∘-↔_</a>

<a id="_∘-⟶_"></a><a id="9087" href="Function.Construct.Composition.html#9087" class="Function Operator">_∘-⟶_</a> <a id="9093" class="Symbol">=</a> <a id="9095" href="Function.Construct.Composition.html#8311" class="Function Operator">_⟶-∘_</a>
<a id="9101" class="Symbol">{-#</a> <a id="9105" class="Keyword">WARNING_ON_USAGE</a> <a id="9122" class="Pragma">_∘-⟶_</a>
<a id="9128" class="String">&quot;Warning: _∘-⟶_ was deprecated in v2.0.
Please use _⟶-∘_ instead.&quot;</a>
<a id="9195" class="Symbol">#-}</a>

<a id="_∘-↣_"></a><a id="9200" href="Function.Construct.Composition.html#9200" class="Function Operator">_∘-↣_</a> <a id="9206" class="Symbol">=</a> <a id="9208" href="Function.Construct.Composition.html#8370" class="Function Operator">_↣-∘_</a>
<a id="9214" class="Symbol">{-#</a> <a id="9218" class="Keyword">WARNING_ON_USAGE</a> <a id="9235" class="Pragma">_∘-↣_</a>
<a id="9241" class="String">&quot;Warning: _∘-↣_ was deprecated in v2.0.
Please use _↣-∘_ instead.&quot;</a>
<a id="9308" class="Symbol">#-}</a>

<a id="_∘-↠_"></a><a id="9313" href="Function.Construct.Composition.html#9313" class="Function Operator">_∘-↠_</a> <a id="9319" class="Symbol">=</a> <a id="9321" href="Function.Construct.Composition.html#8424" class="Function Operator">_↠-∘_</a>
<a id="9327" class="Symbol">{-#</a> <a id="9331" class="Keyword">WARNING_ON_USAGE</a> <a id="9348" class="Pragma">_∘-↠_</a>
<a id="9354" class="String">&quot;Warning: _∘-↠_ was deprecated in v2.0.
Please use _↠-∘_ instead.&quot;</a>
<a id="9421" class="Symbol">#-}</a>

<a id="_∘-⤖_"></a><a id="9426" href="Function.Construct.Composition.html#9426" class="Function Operator">_∘-⤖_</a> <a id="9432" class="Symbol">=</a> <a id="9434" href="Function.Construct.Composition.html#8479" class="Function Operator">_⤖-∘_</a>
<a id="9440" class="Symbol">{-#</a> <a id="9444" class="Keyword">WARNING_ON_USAGE</a> <a id="9461" class="Pragma">_∘-⤖_</a>
<a id="9467" class="String">&quot;Warning: _∘-⤖_ was deprecated in v2.0.
Please use _⤖-∘_ instead.&quot;</a>
<a id="9534" class="Symbol">#-}</a>

<a id="_∘-⇔_"></a><a id="9539" href="Function.Construct.Composition.html#9539" class="Function Operator">_∘-⇔_</a> <a id="9545" class="Symbol">=</a> <a id="9547" href="Function.Construct.Composition.html#8533" class="Function Operator">_⇔-∘_</a>
<a id="9553" class="Symbol">{-#</a> <a id="9557" class="Keyword">WARNING_ON_USAGE</a> <a id="9574" class="Pragma">_∘-⇔_</a>
<a id="9580" class="String">&quot;Warning: _∘-⇔_ was deprecated in v2.0.
Please use _⇔-∘_ instead.&quot;</a>
<a id="9647" class="Symbol">#-}</a>

<a id="_∘-↩_"></a><a id="9652" href="Function.Construct.Composition.html#9652" class="Function Operator">_∘-↩_</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Construct.Composition.html#8589" class="Function Operator">_↩-∘_</a>
<a id="9666" class="Symbol">{-#</a> <a id="9670" class="Keyword">WARNING_ON_USAGE</a> <a id="9687" class="Pragma">_∘-↩_</a>
<a id="9693" class="String">&quot;Warning: _∘-↩_ was deprecated in v2.0.
Please use _↩-∘_ instead.&quot;</a>
<a id="9760" class="Symbol">#-}</a>

<a id="_∘-↪_"></a><a id="9765" href="Function.Construct.Composition.html#9765" class="Function Operator">_∘-↪_</a> <a id="9771" class="Symbol">=</a> <a id="9773" href="Function.Construct.Composition.html#8645" class="Function Operator">_↪-∘_</a>
<a id="9779" class="Symbol">{-#</a> <a id="9783" class="Keyword">WARNING_ON_USAGE</a> <a id="9800" class="Pragma">_∘-↪_</a>
<a id="9806" class="String">&quot;Warning: _∘-↪_ was deprecated in v2.0.
Please use _↪-∘_ instead.&quot;</a>
<a id="9873" class="Symbol">#-}</a>

<a id="_∘-↔_"></a><a id="9878" href="Function.Construct.Composition.html#9878" class="Function Operator">_∘-↔_</a> <a id="9884" class="Symbol">=</a> <a id="9886" href="Function.Construct.Composition.html#8703" class="Function Operator">_↔-∘_</a>
<a id="9892" class="Symbol">{-#</a> <a id="9896" class="Keyword">WARNING_ON_USAGE</a> <a id="9913" class="Pragma">_∘-↔_</a>
<a id="9919" class="String">&quot;Warning: _∘-↔_ was deprecated in v2.0.
Please use _↔-∘_ instead.&quot;</a>
<a id="9986" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Function.Construct.Identity.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Identity</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The identity function</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Function.Base.html" class="Module">Function.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Function.Base.html#704" class="Function">id</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="400" class="Keyword">import</a> <a id="407" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">Definitions</a>
<a id="443" class="Keyword">import</a> <a id="450" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Structures</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Level.html" class="Module">Level</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="651" class="Symbol">as</a> <a id="654" class="Module">B</a> <a id="656" class="Keyword">hiding</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="802" class="Symbol">)</a>
<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="865" class="Keyword">using</a> <a id="871" class="Symbol">(</a><a id="872" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="878" class="Symbol">)</a>

<a id="881" class="Keyword">private</a>
  <a id="891" class="Keyword">variable</a>
    <a id="904" href="Function.Construct.Identity.html#904" class="Generalizable">a</a> <a id="906" href="Function.Construct.Identity.html#906" class="Generalizable">ℓ</a> <a id="908" class="Symbol">:</a> <a id="910" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="920" href="Function.Construct.Identity.html#920" class="Generalizable">A</a> <a id="922" class="Symbol">:</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" href="Function.Construct.Identity.html#904" class="Generalizable">a</a>

<a id="931" class="Comment">------------------------------------------------------------------------</a>
<a id="1004" class="Comment">-- Properties</a>

<a id="1019" class="Keyword">module</a> <a id="1026" href="Function.Construct.Identity.html#1026" class="Module">_</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1039" href="Function.Construct.Identity.html#920" class="Generalizable">A</a> <a id="1041" href="Function.Construct.Identity.html#906" class="Generalizable">ℓ</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Keyword">where</a>

  <a id="1053" class="Keyword">open</a> <a id="1058" href="Function.Definitions.html" class="Module">Definitions</a>

  <a id="1073" href="Function.Construct.Identity.html#1073" class="Function">congruent</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1095" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1099" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1103" href="Function.Base.html#704" class="Function">id</a>
  <a id="1108" href="Function.Construct.Identity.html#1073" class="Function">congruent</a> <a id="1118" class="Symbol">=</a> <a id="1120" href="Function.Base.html#704" class="Function">id</a>

  <a id="1126" href="Function.Construct.Identity.html#1126" class="Function">injective</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1148" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1152" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1156" href="Function.Base.html#704" class="Function">id</a>
  <a id="1161" href="Function.Construct.Identity.html#1126" class="Function">injective</a> <a id="1171" class="Symbol">=</a> <a id="1173" href="Function.Base.html#704" class="Function">id</a>

  <a id="1179" href="Function.Construct.Identity.html#1179" class="Function">surjective</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1203" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1207" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1211" href="Function.Base.html#704" class="Function">id</a>
  <a id="1216" href="Function.Construct.Identity.html#1179" class="Function">surjective</a> <a id="1227" href="Function.Construct.Identity.html#1227" class="Bound">x</a> <a id="1229" class="Symbol">=</a> <a id="1231" href="Function.Construct.Identity.html#1227" class="Bound">x</a> <a id="1233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1235" href="Function.Base.html#704" class="Function">id</a>

  <a id="1241" href="Function.Construct.Identity.html#1241" class="Function">bijective</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1263" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1267" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1271" href="Function.Base.html#704" class="Function">id</a>
  <a id="1276" href="Function.Construct.Identity.html#1241" class="Function">bijective</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Function.Construct.Identity.html#1126" class="Function">injective</a> <a id="1298" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1300" href="Function.Construct.Identity.html#1179" class="Function">surjective</a>

  <a id="1314" href="Function.Construct.Identity.html#1314" class="Function">inverseˡ</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1334" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1338" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1342" href="Function.Base.html#704" class="Function">id</a> <a id="1345" href="Function.Base.html#704" class="Function">id</a>
  <a id="1350" href="Function.Construct.Identity.html#1314" class="Function">inverseˡ</a> <a id="1359" class="Symbol">=</a> <a id="1361" href="Function.Base.html#704" class="Function">id</a>

  <a id="1367" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1387" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1391" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1395" href="Function.Base.html#704" class="Function">id</a> <a id="1398" href="Function.Base.html#704" class="Function">id</a>
  <a id="1403" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Function.Base.html#704" class="Function">id</a>

  <a id="1420" href="Function.Construct.Identity.html#1420" class="Function">inverseᵇ</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1440" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1444" href="Function.Construct.Identity.html#1029" class="Bound Operator">_≈_</a> <a id="1448" href="Function.Base.html#704" class="Function">id</a> <a id="1451" href="Function.Base.html#704" class="Function">id</a>
  <a id="1456" href="Function.Construct.Identity.html#1420" class="Function">inverseᵇ</a> <a id="1465" class="Symbol">=</a> <a id="1467" href="Function.Construct.Identity.html#1314" class="Function">inverseˡ</a> <a id="1476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1478" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a>

<a id="1488" class="Comment">------------------------------------------------------------------------</a>
<a id="1561" class="Comment">-- Structures</a>

<a id="1576" class="Keyword">module</a> <a id="1583" href="Function.Construct.Identity.html#1583" class="Module">_</a> <a id="1585" class="Symbol">{</a><a id="1586" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1596" href="Function.Construct.Identity.html#920" class="Generalizable">A</a> <a id="1598" href="Function.Construct.Identity.html#906" class="Generalizable">ℓ</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Function.Construct.Identity.html#1602" class="Bound">isEq</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Relation.Binary.Structures.html#1550" class="Record">B.IsEquivalence</a> <a id="1625" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Keyword">where</a>

  <a id="1639" class="Keyword">open</a> <a id="1644" href="Function.Structures.html" class="Module">Structures</a> <a id="1655" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a> <a id="1659" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
  <a id="1665" class="Keyword">open</a> <a id="1670" href="Relation.Binary.Structures.html#1550" class="Module">B.IsEquivalence</a> <a id="1686" href="Function.Construct.Identity.html#1602" class="Bound">isEq</a>

  <a id="1694" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1720" href="Function.Base.html#704" class="Function">id</a>
  <a id="1725" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a> <a id="1737" class="Symbol">=</a> <a id="1739" class="Keyword">record</a>
    <a id="1750" class="Symbol">{</a> <a id="1752" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1767" class="Symbol">=</a> <a id="1769" href="Function.Base.html#704" class="Function">id</a>
    <a id="1776" class="Symbol">;</a> <a id="1778" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Function.Construct.Identity.html#1602" class="Bound">isEq</a>
    <a id="1804" class="Symbol">;</a> <a id="1806" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Function.Construct.Identity.html#1602" class="Bound">isEq</a>
    <a id="1832" class="Symbol">}</a>

  <a id="1837" href="Function.Construct.Identity.html#1837" class="Function">isInjection</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1863" href="Function.Base.html#704" class="Function">id</a>
  <a id="1868" href="Function.Construct.Identity.html#1837" class="Function">isInjection</a> <a id="1880" class="Symbol">=</a> <a id="1882" class="Keyword">record</a>
    <a id="1893" class="Symbol">{</a> <a id="1895" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1907" class="Symbol">=</a> <a id="1909" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a>
    <a id="1925" class="Symbol">;</a> <a id="1927" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="1939" class="Symbol">=</a> <a id="1941" href="Function.Construct.Identity.html#1126" class="Function">injective</a> <a id="1951" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="1959" class="Symbol">}</a>

  <a id="1964" href="Function.Construct.Identity.html#1964" class="Function">isSurjection</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1992" href="Function.Base.html#704" class="Function">id</a>
  <a id="1997" href="Function.Construct.Identity.html#1964" class="Function">isSurjection</a> <a id="2010" class="Symbol">=</a> <a id="2012" class="Keyword">record</a>
    <a id="2023" class="Symbol">{</a> <a id="2025" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a>
    <a id="2055" class="Symbol">;</a> <a id="2057" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2069" class="Symbol">=</a> <a id="2071" href="Function.Construct.Identity.html#1179" class="Function">surjective</a> <a id="2082" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="2090" class="Symbol">}</a>

  <a id="2095" href="Function.Construct.Identity.html#2095" class="Function">isBijection</a> <a id="2107" class="Symbol">:</a> <a id="2109" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2121" href="Function.Base.html#704" class="Function">id</a>
  <a id="2126" href="Function.Construct.Identity.html#2095" class="Function">isBijection</a> <a id="2138" class="Symbol">=</a> <a id="2140" class="Keyword">record</a>
    <a id="2151" class="Symbol">{</a> <a id="2153" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Function.Construct.Identity.html#1837" class="Function">isInjection</a>
    <a id="2183" class="Symbol">;</a> <a id="2185" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2197" class="Symbol">=</a> <a id="2199" href="Function.Construct.Identity.html#1179" class="Function">surjective</a> <a id="2210" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="2218" class="Symbol">}</a>

  <a id="2223" href="Function.Construct.Identity.html#2223" class="Function">isLeftInverse</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2253" href="Function.Base.html#704" class="Function">id</a> <a id="2256" href="Function.Base.html#704" class="Function">id</a>
  <a id="2261" href="Function.Construct.Identity.html#2223" class="Function">isLeftInverse</a> <a id="2275" class="Symbol">=</a> <a id="2277" class="Keyword">record</a>
    <a id="2288" class="Symbol">{</a> <a id="2290" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2302" class="Symbol">=</a> <a id="2304" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a>
    <a id="2320" class="Symbol">;</a> <a id="2322" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="2334" class="Symbol">=</a> <a id="2336" href="Function.Base.html#704" class="Function">id</a>
    <a id="2343" class="Symbol">;</a> <a id="2345" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="2357" class="Symbol">=</a> <a id="2359" href="Function.Construct.Identity.html#1314" class="Function">inverseˡ</a> <a id="2368" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="2376" class="Symbol">}</a>

  <a id="2381" href="Function.Construct.Identity.html#2381" class="Function">isRightInverse</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="2413" href="Function.Base.html#704" class="Function">id</a> <a id="2416" href="Function.Base.html#704" class="Function">id</a>
  <a id="2421" href="Function.Construct.Identity.html#2381" class="Function">isRightInverse</a> <a id="2436" class="Symbol">=</a> <a id="2438" class="Keyword">record</a>
    <a id="2449" class="Symbol">{</a> <a id="2451" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="2463" class="Symbol">=</a> <a id="2465" href="Function.Construct.Identity.html#1694" class="Function">isCongruent</a>
    <a id="2481" class="Symbol">;</a> <a id="2483" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="2495" class="Symbol">=</a> <a id="2497" href="Function.Base.html#704" class="Function">id</a>
    <a id="2504" class="Symbol">;</a> <a id="2506" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="2518" class="Symbol">=</a> <a id="2520" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a> <a id="2529" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="2537" class="Symbol">}</a>

  <a id="2542" href="Function.Construct.Identity.html#2542" class="Function">isInverse</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="2564" href="Function.Base.html#704" class="Function">id</a> <a id="2567" href="Function.Base.html#704" class="Function">id</a>
  <a id="2572" href="Function.Construct.Identity.html#2542" class="Function">isInverse</a> <a id="2582" class="Symbol">=</a> <a id="2584" class="Keyword">record</a>
    <a id="2595" class="Symbol">{</a> <a id="2597" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="2611" class="Symbol">=</a> <a id="2613" href="Function.Construct.Identity.html#2223" class="Function">isLeftInverse</a>
    <a id="2631" class="Symbol">;</a> <a id="2633" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="2647" class="Symbol">=</a> <a id="2649" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a> <a id="2658" href="Function.Construct.Identity.html#1586" class="Bound Operator">_≈_</a>
    <a id="2666" class="Symbol">}</a>

<a id="2669" class="Comment">------------------------------------------------------------------------</a>
<a id="2742" class="Comment">-- Setoid bundles</a>

<a id="2761" class="Keyword">module</a> <a id="2768" href="Function.Construct.Identity.html#2768" class="Module">_</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="2773" class="Symbol">:</a> <a id="2775" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2782" href="Function.Construct.Identity.html#904" class="Generalizable">a</a> <a id="2784" href="Function.Construct.Identity.html#906" class="Generalizable">ℓ</a><a id="2785" class="Symbol">)</a> <a id="2787" class="Keyword">where</a>

  <a id="2796" class="Keyword">open</a> <a id="2801" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2808" href="Function.Construct.Identity.html#2771" class="Bound">S</a>

  <a id="2813" href="Function.Construct.Identity.html#2813" class="Function">function</a> <a id="2822" class="Symbol">:</a> <a id="2824" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2829" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="2831" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="2835" href="Function.Construct.Identity.html#2813" class="Function">function</a> <a id="2844" class="Symbol">=</a> <a id="2846" class="Keyword">record</a>
    <a id="2857" class="Symbol">{</a> <a id="2859" href="Function.Bundles.html#2094" class="Field">to</a>   <a id="2864" class="Symbol">=</a> <a id="2866" href="Function.Base.html#704" class="Function">id</a>
    <a id="2873" class="Symbol">;</a> <a id="2875" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2880" class="Symbol">=</a> <a id="2882" href="Function.Base.html#704" class="Function">id</a>
    <a id="2889" class="Symbol">}</a>

  <a id="2894" href="Function.Construct.Identity.html#2894" class="Function">injection</a> <a id="2904" class="Symbol">:</a> <a id="2906" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="2916" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="2918" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="2922" href="Function.Construct.Identity.html#2894" class="Function">injection</a> <a id="2932" class="Symbol">=</a> <a id="2934" class="Keyword">record</a>
    <a id="2945" class="Symbol">{</a> <a id="2947" href="Function.Bundles.html#2471" class="Field">to</a>        <a id="2957" class="Symbol">=</a> <a id="2959" href="Function.Base.html#704" class="Function">id</a>
    <a id="2966" class="Symbol">;</a> <a id="2968" href="Function.Bundles.html#2497" class="Field">cong</a>      <a id="2978" class="Symbol">=</a> <a id="2980" href="Function.Base.html#704" class="Function">id</a>
    <a id="2987" class="Symbol">;</a> <a id="2989" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Function.Construct.Identity.html#1126" class="Function">injective</a> <a id="3011" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3019" class="Symbol">}</a>

  <a id="3024" href="Function.Construct.Identity.html#3024" class="Function">surjection</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="3048" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3050" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3054" href="Function.Construct.Identity.html#3024" class="Function">surjection</a> <a id="3065" class="Symbol">=</a> <a id="3067" class="Keyword">record</a>
    <a id="3078" class="Symbol">{</a> <a id="3080" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="3091" class="Symbol">=</a> <a id="3093" href="Function.Base.html#704" class="Function">id</a>
    <a id="3100" class="Symbol">;</a> <a id="3102" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="3113" class="Symbol">=</a> <a id="3115" href="Function.Base.html#704" class="Function">id</a>
    <a id="3122" class="Symbol">;</a> <a id="3124" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Function.Construct.Identity.html#1179" class="Function">surjective</a> <a id="3148" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3156" class="Symbol">}</a>

  <a id="3161" href="Function.Construct.Identity.html#3161" class="Function">bijection</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="3183" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3185" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3189" href="Function.Construct.Identity.html#3161" class="Function">bijection</a> <a id="3199" class="Symbol">=</a> <a id="3201" class="Keyword">record</a>
    <a id="3212" class="Symbol">{</a> <a id="3214" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="3224" class="Symbol">=</a> <a id="3226" href="Function.Base.html#704" class="Function">id</a>
    <a id="3233" class="Symbol">;</a> <a id="3235" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="3245" class="Symbol">=</a> <a id="3247" href="Function.Base.html#704" class="Function">id</a>
    <a id="3254" class="Symbol">;</a> <a id="3256" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Function.Construct.Identity.html#1241" class="Function">bijective</a> <a id="3278" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3286" class="Symbol">}</a>

  <a id="3291" href="Function.Construct.Identity.html#3291" class="Function">equivalence</a> <a id="3303" class="Symbol">:</a> <a id="3305" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="3317" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3319" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3323" href="Function.Construct.Identity.html#3291" class="Function">equivalence</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Keyword">record</a>
    <a id="3348" class="Symbol">{</a> <a id="3350" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="3360" class="Symbol">=</a> <a id="3362" href="Function.Base.html#704" class="Function">id</a>
    <a id="3369" class="Symbol">;</a> <a id="3371" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="3381" class="Symbol">=</a> <a id="3383" href="Function.Base.html#704" class="Function">id</a>
    <a id="3390" class="Symbol">;</a> <a id="3392" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="3402" class="Symbol">=</a> <a id="3404" href="Function.Base.html#704" class="Function">id</a>
    <a id="3411" class="Symbol">;</a> <a id="3413" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Function.Base.html#704" class="Function">id</a>
    <a id="3432" class="Symbol">}</a>

  <a id="3437" href="Function.Construct.Identity.html#3437" class="Function">leftInverse</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="3463" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3465" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3469" href="Function.Construct.Identity.html#3437" class="Function">leftInverse</a> <a id="3481" class="Symbol">=</a> <a id="3483" class="Keyword">record</a>
    <a id="3494" class="Symbol">{</a> <a id="3496" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="3506" class="Symbol">=</a> <a id="3508" href="Function.Base.html#704" class="Function">id</a>
    <a id="3515" class="Symbol">;</a> <a id="3517" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="3527" class="Symbol">=</a> <a id="3529" href="Function.Base.html#704" class="Function">id</a>
    <a id="3536" class="Symbol">;</a> <a id="3538" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="3548" class="Symbol">=</a> <a id="3550" href="Function.Base.html#704" class="Function">id</a>
    <a id="3557" class="Symbol">;</a> <a id="3559" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="Function.Base.html#704" class="Function">id</a>
    <a id="3578" class="Symbol">;</a> <a id="3580" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="3590" class="Symbol">=</a> <a id="3592" href="Function.Construct.Identity.html#1314" class="Function">inverseˡ</a> <a id="3601" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3609" class="Symbol">}</a>

  <a id="3614" href="Function.Construct.Identity.html#3614" class="Function">rightInverse</a> <a id="3627" class="Symbol">:</a> <a id="3629" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="3642" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3644" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3648" href="Function.Construct.Identity.html#3614" class="Function">rightInverse</a> <a id="3661" class="Symbol">=</a> <a id="3663" class="Keyword">record</a>
    <a id="3674" class="Symbol">{</a> <a id="3676" href="Function.Bundles.html#6568" class="Field">to</a>        <a id="3686" class="Symbol">=</a> <a id="3688" href="Function.Base.html#704" class="Function">id</a>
    <a id="3695" class="Symbol">;</a> <a id="3697" href="Function.Bundles.html#6592" class="Field">from</a>      <a id="3707" class="Symbol">=</a> <a id="3709" href="Function.Base.html#704" class="Function">id</a>
    <a id="3716" class="Symbol">;</a> <a id="3718" href="Function.Bundles.html#6616" class="Field">to-cong</a>   <a id="3728" class="Symbol">=</a> <a id="3730" href="Function.Base.html#704" class="Function">id</a>
    <a id="3737" class="Symbol">;</a> <a id="3739" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="3749" class="Symbol">=</a> <a id="3751" href="Function.Base.html#704" class="Function">id</a>
    <a id="3758" class="Symbol">;</a> <a id="3760" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>  <a id="3770" class="Symbol">=</a> <a id="3772" href="Function.Construct.Identity.html#1367" class="Function">inverseʳ</a> <a id="3781" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3789" class="Symbol">}</a>

  <a id="3794" href="Function.Construct.Identity.html#3794" class="Function">inverse</a> <a id="3802" class="Symbol">:</a> <a id="3804" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3812" href="Function.Construct.Identity.html#2771" class="Bound">S</a> <a id="3814" href="Function.Construct.Identity.html#2771" class="Bound">S</a>
  <a id="3818" href="Function.Construct.Identity.html#3794" class="Function">inverse</a> <a id="3826" class="Symbol">=</a> <a id="3828" class="Keyword">record</a>
    <a id="3839" class="Symbol">{</a> <a id="3841" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="3851" class="Symbol">=</a> <a id="3853" href="Function.Base.html#704" class="Function">id</a>
    <a id="3860" class="Symbol">;</a> <a id="3862" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="3872" class="Symbol">=</a> <a id="3874" href="Function.Base.html#704" class="Function">id</a>
    <a id="3881" class="Symbol">;</a> <a id="3883" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="3893" class="Symbol">=</a> <a id="3895" href="Function.Base.html#704" class="Function">id</a>
    <a id="3902" class="Symbol">;</a> <a id="3904" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Function.Base.html#704" class="Function">id</a>
    <a id="3923" class="Symbol">;</a> <a id="3925" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="3935" class="Symbol">=</a> <a id="3937" href="Function.Construct.Identity.html#1420" class="Function">inverseᵇ</a> <a id="3946" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
    <a id="3954" class="Symbol">}</a>

<a id="3957" class="Comment">------------------------------------------------------------------------</a>
<a id="4030" class="Comment">-- Propositional bundles</a>

<a id="4056" class="Keyword">module</a> <a id="4063" href="Function.Construct.Identity.html#4063" class="Module">_</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4074" href="Function.Construct.Identity.html#904" class="Generalizable">a</a><a id="4075" class="Symbol">)</a> <a id="4077" class="Keyword">where</a>

  <a id="4086" href="Function.Construct.Identity.html#4086" class="Function">⟶-id</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4095" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="4097" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4101" href="Function.Construct.Identity.html#4086" class="Function">⟶-id</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Function.Construct.Identity.html#2813" class="Function">function</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4125" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4126" class="Symbol">)</a>

  <a id="4131" href="Function.Construct.Identity.html#4131" class="Function">↣-id</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4140" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="4142" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4146" href="Function.Construct.Identity.html#4131" class="Function">↣-id</a> <a id="4151" class="Symbol">=</a> <a id="4153" href="Function.Construct.Identity.html#2894" class="Function">injection</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4171" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4172" class="Symbol">)</a>

  <a id="4177" href="Function.Construct.Identity.html#4177" class="Function">↠-id</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4186" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="4188" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4192" href="Function.Construct.Identity.html#4177" class="Function">↠-id</a> <a id="4197" class="Symbol">=</a> <a id="4199" href="Function.Construct.Identity.html#3024" class="Function">surjection</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4218" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4219" class="Symbol">)</a>

  <a id="4224" href="Function.Construct.Identity.html#4224" class="Function">⤖-id</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4233" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="4235" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4239" href="Function.Construct.Identity.html#4224" class="Function">⤖-id</a> <a id="4244" class="Symbol">=</a> <a id="4246" href="Function.Construct.Identity.html#3161" class="Function">bijection</a> <a id="4256" class="Symbol">(</a><a id="4257" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4264" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4265" class="Symbol">)</a>

  <a id="4270" href="Function.Construct.Identity.html#4270" class="Function">⇔-id</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4279" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="4281" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4285" href="Function.Construct.Identity.html#4270" class="Function">⇔-id</a> <a id="4290" class="Symbol">=</a> <a id="4292" href="Function.Construct.Identity.html#3291" class="Function">equivalence</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4312" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4313" class="Symbol">)</a>

  <a id="4318" href="Function.Construct.Identity.html#4318" class="Function">↩-id</a> <a id="4323" class="Symbol">:</a> <a id="4325" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4327" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="4329" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4333" href="Function.Construct.Identity.html#4318" class="Function">↩-id</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Function.Construct.Identity.html#3437" class="Function">leftInverse</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4360" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4361" class="Symbol">)</a>

  <a id="4366" href="Function.Construct.Identity.html#4366" class="Function">↪-id</a> <a id="4371" class="Symbol">:</a> <a id="4373" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4375" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="4377" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4381" href="Function.Construct.Identity.html#4366" class="Function">↪-id</a> <a id="4386" class="Symbol">=</a> <a id="4388" href="Function.Construct.Identity.html#3614" class="Function">rightInverse</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4409" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4410" class="Symbol">)</a>

  <a id="4415" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Function.Construct.Identity.html#4066" class="Bound">A</a> <a id="4424" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4426" href="Function.Construct.Identity.html#4066" class="Bound">A</a>
  <a id="4430" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a> <a id="4435" class="Symbol">=</a> <a id="4437" href="Function.Construct.Identity.html#3794" class="Function">inverse</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="4453" href="Function.Construct.Identity.html#4066" class="Bound">A</a><a id="4454" class="Symbol">)</a>


<a id="4458" class="Comment">------------------------------------------------------------------------</a>
<a id="4531" class="Comment">-- DEPRECATED NAMES</a>
<a id="4551" class="Comment">------------------------------------------------------------------------</a>
<a id="4624" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4695" class="Comment">-- not guaranteed.</a>

<a id="4715" class="Comment">-- Version v2.0</a>

<a id="id-⟶"></a><a id="4732" href="Function.Construct.Identity.html#4732" class="Function">id-⟶</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Function.Construct.Identity.html#4086" class="Function">⟶-id</a>
<a id="4744" class="Symbol">{-#</a> <a id="4748" class="Keyword">WARNING_ON_USAGE</a> <a id="4765" class="Pragma">id-⟶</a>
<a id="4770" class="String">&quot;Warning: id-⟶ was deprecated in v2.0.
Please use ⟶-id instead.&quot;</a>
<a id="4835" class="Symbol">#-}</a>

<a id="id-↣"></a><a id="4840" href="Function.Construct.Identity.html#4840" class="Function">id-↣</a> <a id="4845" class="Symbol">=</a> <a id="4847" href="Function.Construct.Identity.html#4131" class="Function">↣-id</a>
<a id="4852" class="Symbol">{-#</a> <a id="4856" class="Keyword">WARNING_ON_USAGE</a> <a id="4873" class="Pragma">id-↣</a>
<a id="4878" class="String">&quot;Warning: id-↣ was deprecated in v2.0.
Please use ↣-id instead.&quot;</a>
<a id="4943" class="Symbol">#-}</a>

<a id="id-↠"></a><a id="4948" href="Function.Construct.Identity.html#4948" class="Function">id-↠</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Function.Construct.Identity.html#4177" class="Function">↠-id</a>
<a id="4960" class="Symbol">{-#</a> <a id="4964" class="Keyword">WARNING_ON_USAGE</a> <a id="4981" class="Pragma">id-↠</a>
<a id="4986" class="String">&quot;Warning: id-↠ was deprecated in v2.0.
Please use ↠-id instead.&quot;</a>
<a id="5051" class="Symbol">#-}</a>

<a id="id-⤖"></a><a id="5056" href="Function.Construct.Identity.html#5056" class="Function">id-⤖</a> <a id="5061" class="Symbol">=</a> <a id="5063" href="Function.Construct.Identity.html#4224" class="Function">⤖-id</a>
<a id="5068" class="Symbol">{-#</a> <a id="5072" class="Keyword">WARNING_ON_USAGE</a> <a id="5089" class="Pragma">id-⤖</a>
<a id="5094" class="String">&quot;Warning: id-⤖ was deprecated in v2.0.
Please use ⤖-id instead.&quot;</a>
<a id="5159" class="Symbol">#-}</a>

<a id="id-⇔"></a><a id="5164" href="Function.Construct.Identity.html#5164" class="Function">id-⇔</a> <a id="5169" class="Symbol">=</a> <a id="5171" href="Function.Construct.Identity.html#4270" class="Function">⇔-id</a>
<a id="5176" class="Symbol">{-#</a> <a id="5180" class="Keyword">WARNING_ON_USAGE</a> <a id="5197" class="Pragma">id-⇔</a>
<a id="5202" class="String">&quot;Warning: id-⇔ was deprecated in v2.0.
Please use ⇔-id instead.&quot;</a>
<a id="5267" class="Symbol">#-}</a>

<a id="id-↩"></a><a id="5272" href="Function.Construct.Identity.html#5272" class="Function">id-↩</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Function.Construct.Identity.html#4318" class="Function">↩-id</a>
<a id="5284" class="Symbol">{-#</a> <a id="5288" class="Keyword">WARNING_ON_USAGE</a> <a id="5305" class="Pragma">id-↩</a>
<a id="5310" class="String">&quot;Warning: id-↩ was deprecated in v2.0.
Please use ↩-id instead.&quot;</a>
<a id="5375" class="Symbol">#-}</a>

<a id="id-↪"></a><a id="5380" href="Function.Construct.Identity.html#5380" class="Function">id-↪</a> <a id="5385" class="Symbol">=</a> <a id="5387" href="Function.Construct.Identity.html#4366" class="Function">↪-id</a>
<a id="5392" class="Symbol">{-#</a> <a id="5396" class="Keyword">WARNING_ON_USAGE</a> <a id="5413" class="Pragma">id-↪</a>
<a id="5418" class="String">&quot;Warning: id-↪ was deprecated in v2.0.
Please use ↪-id instead.&quot;</a>
<a id="5483" class="Symbol">#-}</a>

<a id="id-↔"></a><a id="5488" href="Function.Construct.Identity.html#5488" class="Function">id-↔</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Function.Construct.Identity.html#4415" class="Function">↔-id</a>
<a id="5500" class="Symbol">{-#</a> <a id="5504" class="Keyword">WARNING_ON_USAGE</a> <a id="5521" class="Pragma">id-↔</a>
<a id="5526" class="String">&quot;Warning: id-↔ was deprecated in v2.0.
Please use ↔-id instead.&quot;</a>
<a id="5591" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Function.Construct.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>

<a id="37" class="Comment">-- was not ported from old function hierarchy</a>

<a id="84" class="Keyword">module</a> <a id="91" href="Function.Construct.Setoid.html" class="Module">Function.Construct.Setoid</a> <a id="117" class="Keyword">where</a>

  <a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="155" class="Keyword">using</a> <a id="161" class="Symbol">(</a><a id="162" href="Function.Bundles.html#2043" class="Record">Func</a><a id="166" class="Symbol">;</a> <a id="168" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="173" class="Symbol">)</a>
  <a id="177" class="Keyword">import</a> <a id="184" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="215" class="Symbol">as</a> <a id="218" class="Module">Comp</a>
  <a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Level.html" class="Module">Level</a> <a id="243" class="Keyword">using</a> <a id="249" class="Symbol">(</a><a id="250" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="255" class="Symbol">)</a>
  <a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="308" class="Symbol">)</a>


  <a id="314" class="Keyword">private</a>
    <a id="326" class="Keyword">variable</a>
      <a id="341" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="344" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a> <a id="347" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="350" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a> <a id="353" href="Function.Construct.Setoid.html#353" class="Generalizable">c₁</a> <a id="356" href="Function.Construct.Setoid.html#356" class="Generalizable">c₂</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#742" class="Postulate">Level</a>
      
  <a id="function"></a><a id="376" href="Function.Construct.Setoid.html#376" class="Function">function</a> <a id="385" class="Symbol">:</a> <a id="387" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="394" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="397" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a> <a id="400" class="Symbol">→</a> <a id="402" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="409" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="412" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a> <a id="415" class="Symbol">→</a> <a id="417" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="424" class="Symbol">_</a> <a id="426" class="Symbol">_</a>
  <a id="430" href="Function.Construct.Setoid.html#376" class="Function">function</a> <a id="439" href="Function.Construct.Setoid.html#439" class="Bound">From</a> <a id="444" href="Function.Construct.Setoid.html#444" class="Bound">To</a> <a id="447" class="Symbol">=</a> <a id="449" class="Keyword">record</a>
    <a id="460" class="Symbol">{</a> <a id="462" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="470" class="Symbol">=</a> <a id="472" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="477" href="Function.Construct.Setoid.html#439" class="Bound">From</a> <a id="482" href="Function.Construct.Setoid.html#444" class="Bound">To</a>
    <a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="495" class="Symbol">=</a> <a id="497" class="Symbol">λ</a> <a id="499" href="Function.Construct.Setoid.html#499" class="Bound">f</a> <a id="501" href="Function.Construct.Setoid.html#501" class="Bound">g</a> <a id="503" class="Symbol">→</a> <a id="505" class="Symbol">∀</a> <a id="507" class="Symbol">{</a><a id="508" href="Function.Construct.Setoid.html#508" class="Bound">x</a> <a id="510" href="Function.Construct.Setoid.html#510" class="Bound">y</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">→</a> <a id="515" href="Function.Construct.Setoid.html#508" class="Bound">x</a> <a id="517" href="Relation.Binary.Bundles.html#1169" class="Function Operator">From.≈</a> <a id="524" href="Function.Construct.Setoid.html#510" class="Bound">y</a> <a id="526" class="Symbol">→</a> <a id="528" href="Function.Construct.Setoid.html#499" class="Bound">f</a> <a id="530" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="534" href="Function.Construct.Setoid.html#508" class="Bound">x</a> <a id="536" href="Relation.Binary.Bundles.html#1169" class="Field Operator">To.≈</a> <a id="541" href="Function.Construct.Setoid.html#501" class="Bound">g</a> <a id="543" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="547" href="Function.Construct.Setoid.html#510" class="Bound">y</a>
    <a id="553" class="Symbol">;</a> <a id="555" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="569" class="Symbol">=</a> <a id="571" class="Keyword">record</a>
      <a id="584" class="Symbol">{</a> <a id="586" href="Relation.Binary.Structures.html#1596" class="Field">refl</a> <a id="591" class="Symbol">=</a> <a id="593" class="Symbol">λ</a> <a id="595" class="Symbol">{</a><a id="596" href="Function.Construct.Setoid.html#596" class="Bound">f</a><a id="597" class="Symbol">}</a> <a id="599" href="Function.Construct.Setoid.html#599" class="Bound">x≈y</a> <a id="603" class="Symbol">→</a> <a id="605" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="615" href="Function.Construct.Setoid.html#596" class="Bound">f</a> <a id="617" href="Function.Construct.Setoid.html#599" class="Bound">x≈y</a>
      <a id="627" class="Symbol">;</a> <a id="629" href="Relation.Binary.Structures.html#1622" class="Field">sym</a> <a id="633" class="Symbol">=</a> <a id="635" class="Symbol">λ</a> <a id="637" class="Symbol">{</a><a id="638" href="Function.Construct.Setoid.html#638" class="Bound">f</a><a id="639" class="Symbol">}</a> <a id="641" class="Symbol">{</a><a id="642" href="Function.Construct.Setoid.html#642" class="Bound">g</a><a id="643" class="Symbol">}</a> <a id="645" href="Function.Construct.Setoid.html#645" class="Bound">fx≈gy</a> <a id="651" href="Function.Construct.Setoid.html#651" class="Bound">x≈y</a> <a id="655" class="Symbol">→</a> <a id="657" href="Relation.Binary.Structures.html#1200" class="Function">To.sym</a> <a id="664" class="Symbol">(</a><a id="665" href="Function.Construct.Setoid.html#645" class="Bound">fx≈gy</a> <a id="671" class="Symbol">(</a><a id="672" href="Relation.Binary.Structures.html#1200" class="Function">From.sym</a> <a id="681" href="Function.Construct.Setoid.html#651" class="Bound">x≈y</a><a id="684" class="Symbol">))</a>
      <a id="693" class="Symbol">;</a> <a id="695" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="701" class="Symbol">=</a> <a id="703" class="Symbol">λ</a> <a id="705" class="Symbol">{</a><a id="706" href="Function.Construct.Setoid.html#706" class="Bound">f</a><a id="707" class="Symbol">}</a> <a id="709" class="Symbol">{</a><a id="710" href="Function.Construct.Setoid.html#710" class="Bound">g</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="Function.Construct.Setoid.html#714" class="Bound">h</a><a id="715" class="Symbol">}</a> <a id="717" href="Function.Construct.Setoid.html#717" class="Bound">fx≈gy</a> <a id="723" href="Function.Construct.Setoid.html#723" class="Bound">gx≈hy</a> <a id="729" href="Function.Construct.Setoid.html#729" class="Bound">x≈y</a> <a id="733" class="Symbol">→</a> <a id="735" href="Relation.Binary.Structures.html#1226" class="Function">To.trans</a> <a id="744" class="Symbol">(</a><a id="745" href="Function.Construct.Setoid.html#717" class="Bound">fx≈gy</a> <a id="751" href="Function.Construct.Setoid.html#729" class="Bound">x≈y</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">(</a><a id="757" href="Function.Construct.Setoid.html#723" class="Bound">gx≈hy</a> <a id="763" href="Relation.Binary.Structures.html#1596" class="Function">From.refl</a><a id="772" class="Symbol">)</a>
      <a id="780" class="Symbol">}</a>
    <a id="786" class="Symbol">}</a>
    <a id="792" class="Keyword">where</a>
      <a id="804" class="Keyword">module</a> <a id="811" href="Function.Construct.Setoid.html#811" class="Module">To</a> <a id="814" class="Symbol">=</a> <a id="816" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="823" href="Function.Construct.Setoid.html#444" class="Bound">To</a>
      <a id="832" class="Keyword">module</a> <a id="839" href="Function.Construct.Setoid.html#839" class="Module">From</a> <a id="844" class="Symbol">=</a> <a id="846" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="853" href="Function.Construct.Setoid.html#439" class="Bound">From</a>

  <a id="861" class="Comment">-- This doesn&#39;t really belong here, it should be in Function.Construct.Composition but that&#39;s in stdlib</a>
  <a id="967" class="Comment">-- so will need to be contributed to there first.</a>
  <a id="1019" class="Keyword">infixr</a> <a id="1026" class="Number">9</a> <a id="1028" href="Function.Construct.Setoid.html#1034" class="Function Operator">_∙_</a>
  <a id="_∙_"></a><a id="1034" href="Function.Construct.Setoid.html#1034" class="Function Operator">_∙_</a> <a id="1038" class="Symbol">:</a> <a id="1040" class="Symbol">{</a><a id="1041" href="Function.Construct.Setoid.html#1041" class="Bound">A</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1052" href="Function.Construct.Setoid.html#341" class="Generalizable">a₁</a> <a id="1055" href="Function.Construct.Setoid.html#344" class="Generalizable">a₂</a><a id="1057" class="Symbol">}</a> <a id="1059" class="Symbol">{</a><a id="1060" href="Function.Construct.Setoid.html#1060" class="Bound">B</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1071" href="Function.Construct.Setoid.html#347" class="Generalizable">b₁</a> <a id="1074" href="Function.Construct.Setoid.html#350" class="Generalizable">b₂</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">{</a><a id="1079" href="Function.Construct.Setoid.html#1079" class="Bound">C</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1090" href="Function.Construct.Setoid.html#353" class="Generalizable">c₁</a> <a id="1093" href="Function.Construct.Setoid.html#356" class="Generalizable">c₂</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1104" href="Function.Construct.Setoid.html#1060" class="Bound">B</a> <a id="1106" href="Function.Construct.Setoid.html#1079" class="Bound">C</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1115" href="Function.Construct.Setoid.html#1041" class="Bound">A</a> <a id="1117" href="Function.Construct.Setoid.html#1060" class="Bound">B</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="1126" href="Function.Construct.Setoid.html#1041" class="Bound">A</a> <a id="1128" href="Function.Construct.Setoid.html#1079" class="Bound">C</a>
  <a id="1132" href="Function.Construct.Setoid.html#1132" class="Bound">f</a> <a id="1134" href="Function.Construct.Setoid.html#1034" class="Function Operator">∙</a> <a id="1136" href="Function.Construct.Setoid.html#1136" class="Bound">g</a> <a id="1138" class="Symbol">=</a> <a id="1140" href="Function.Construct.Composition.html#5240" class="Function">Comp.function</a> <a id="1154" href="Function.Construct.Setoid.html#1136" class="Bound">g</a> <a id="1156" href="Function.Construct.Setoid.html#1132" class="Bound">f</a>
    
  
</pre></body></html>

==> anc/Function.Construct.Symmetry.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Construct.Symmetry</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some functional properties are symmetric</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="357" class="Symbol">;</a> <a id="359" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Function.Base.html" class="Module">Function.Base</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="462" class="Symbol">;</a> <a id="464" href="Function.Definitions.html#842" class="Function">Injective</a><a id="473" class="Symbol">;</a> <a id="475" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="515" class="Symbol">;</a> <a id="517" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="562" class="Keyword">using</a> <a id="568" class="Symbol">(</a><a id="569" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="580" class="Symbol">;</a> <a id="582" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="593" class="Symbol">;</a> <a id="595" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="609" class="Symbol">;</a> <a id="611" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a><a id="624" class="Symbol">;</a> <a id="626" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="668" class="Keyword">using</a> <a id="674" class="Symbol">(</a><a id="675" href="Function.Bundles.html#3530" class="Record">Bijection</a><a id="684" class="Symbol">;</a> <a id="686" href="Function.Bundles.html#4752" class="Record">Equivalence</a><a id="697" class="Symbol">;</a> <a id="699" href="Function.Bundles.html#5375" class="Record">LeftInverse</a><a id="710" class="Symbol">;</a> <a id="712" href="Function.Bundles.html#6509" class="Record">RightInverse</a><a id="724" class="Symbol">;</a> <a id="726" href="Function.Bundles.html#7340" class="Record">Inverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#11966" class="Function Operator">_⤖_</a><a id="738" class="Symbol">;</a> <a id="740" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Bundles.html#12114" class="Function Operator">_↩_</a><a id="748" class="Symbol">;</a> <a id="750" href="Function.Bundles.html#12189" class="Function Operator">_↪_</a><a id="753" class="Symbol">;</a> <a id="755" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Level.html" class="Module">Level</a> <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="825" class="Keyword">using</a> <a id="831" class="Symbol">(</a><a id="832" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="835" class="Symbol">)</a>
<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="877" class="Keyword">using</a> <a id="883" class="Symbol">(</a><a id="884" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="893" class="Symbol">;</a> <a id="895" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="904" class="Symbol">;</a> <a id="906" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="916" class="Symbol">)</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="954" class="Keyword">using</a> <a id="960" class="Symbol">(</a><a id="961" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="967" class="Symbol">)</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="1021" class="Keyword">using</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1031" class="Symbol">;</a> <a id="1033" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="1045" class="Symbol">)</a>

<a id="1048" class="Keyword">private</a>
  <a id="1058" class="Keyword">variable</a>
    <a id="1071" href="Function.Construct.Symmetry.html#1071" class="Generalizable">a</a> <a id="1073" href="Function.Construct.Symmetry.html#1073" class="Generalizable">b</a> <a id="1075" href="Function.Construct.Symmetry.html#1075" class="Generalizable">c</a> <a id="1077" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a> <a id="1080" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a> <a id="1083" href="Function.Construct.Symmetry.html#1083" class="Generalizable">ℓ₃</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1098" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="1100" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="1102" href="Function.Construct.Symmetry.html#1102" class="Generalizable">C</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1110" href="Function.Construct.Symmetry.html#1071" class="Generalizable">a</a>

<a id="1113" class="Comment">------------------------------------------------------------------------</a>
<a id="1186" class="Comment">-- Properties</a>

<a id="1201" class="Keyword">module</a> <a id="1208" href="Function.Construct.Symmetry.html#1208" class="Module">_</a> <a id="1210" class="Symbol">{</a><a id="1211" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1220" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="1222" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="1224" class="Symbol">}</a> <a id="1226" class="Symbol">{</a><a id="1227" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1236" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="1238" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Function.Construct.Symmetry.html#1243" class="Bound">f</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a><a id="1252" class="Symbol">}</a>
         <a id="1263" class="Symbol">(</a><a id="1264" href="Function.Construct.Symmetry.html#1264" class="Bound">(</a><a id="1265" href="Function.Construct.Symmetry.html#1265" class="Bound">inj</a> <a id="1269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1271" href="Function.Construct.Symmetry.html#1271" class="Bound">surj</a><a id="1275" href="Function.Construct.Symmetry.html#1264" class="Bound">)</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1289" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1292" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1295" href="Function.Construct.Symmetry.html#1243" class="Bound">f</a><a id="1296" class="Symbol">)</a>
         <a id="1307" class="Keyword">where</a>

  <a id="1316" class="Keyword">private</a>
    <a id="1328" href="Function.Construct.Symmetry.html#1328" class="Function">f⁻¹</a>      <a id="1337" class="Symbol">=</a> <a id="1339" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1345" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1347" href="Function.Construct.Symmetry.html#1271" class="Bound">surj</a>
    <a id="1356" href="Function.Construct.Symmetry.html#1356" class="Function">f∘f⁻¹≡id</a> <a id="1365" class="Symbol">=</a> <a id="1367" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1373" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1375" href="Function.Construct.Symmetry.html#1271" class="Bound">surj</a>

  <a id="1383" href="Function.Construct.Symmetry.html#1383" class="Function">injective</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1405" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1408" class="Symbol">→</a> <a id="1410" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1420" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1436" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1439" class="Symbol">→</a>
              <a id="1455" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1465" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1468" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1471" href="Function.Construct.Symmetry.html#1243" class="Bound">f</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1485" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1488" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1491" href="Function.Construct.Symmetry.html#1328" class="Function">f⁻¹</a>
  <a id="1497" href="Function.Construct.Symmetry.html#1383" class="Function">injective</a> <a id="1507" href="Function.Construct.Symmetry.html#1507" class="Bound">refl</a> <a id="1512" href="Function.Construct.Symmetry.html#1512" class="Bound">sym</a> <a id="1516" href="Function.Construct.Symmetry.html#1516" class="Bound">trans</a> <a id="1522" href="Function.Construct.Symmetry.html#1522" class="Bound">cong</a> <a id="1527" href="Function.Construct.Symmetry.html#1527" class="Bound">gx≈gy</a> <a id="1533" class="Symbol">=</a>
    <a id="1539" href="Function.Construct.Symmetry.html#1516" class="Bound">trans</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Function.Construct.Symmetry.html#1516" class="Bound">trans</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Function.Construct.Symmetry.html#1512" class="Bound">sym</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Function.Construct.Symmetry.html#1356" class="Function">f∘f⁻¹≡id</a> <a id="1567" class="Symbol">_</a> <a id="1569" href="Function.Construct.Symmetry.html#1507" class="Bound">refl</a><a id="1573" class="Symbol">))</a> <a id="1576" class="Symbol">(</a><a id="1577" href="Function.Construct.Symmetry.html#1522" class="Bound">cong</a> <a id="1582" href="Function.Construct.Symmetry.html#1527" class="Bound">gx≈gy</a><a id="1587" class="Symbol">))</a> <a id="1590" class="Symbol">(</a><a id="1591" href="Function.Construct.Symmetry.html#1356" class="Function">f∘f⁻¹≡id</a> <a id="1600" class="Symbol">_</a> <a id="1602" href="Function.Construct.Symmetry.html#1507" class="Bound">refl</a><a id="1606" class="Symbol">)</a>

  <a id="1611" href="Function.Construct.Symmetry.html#1611" class="Function">surjective</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1634" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1637" class="Symbol">→</a> <a id="1639" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1650" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1666" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1669" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1672" href="Function.Construct.Symmetry.html#1328" class="Function">f⁻¹</a>
  <a id="1678" href="Function.Construct.Symmetry.html#1611" class="Function">surjective</a> <a id="1689" href="Function.Construct.Symmetry.html#1689" class="Bound">refl</a> <a id="1694" href="Function.Construct.Symmetry.html#1694" class="Bound">trans</a> <a id="1700" href="Function.Construct.Symmetry.html#1700" class="Bound">x</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Function.Construct.Symmetry.html#1243" class="Bound">f</a> <a id="1706" href="Function.Construct.Symmetry.html#1700" class="Bound">x</a> <a id="1708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1710" href="Function.Construct.Symmetry.html#1265" class="Bound">inj</a> <a id="1714" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1716" href="Function.Construct.Symmetry.html#1694" class="Bound">trans</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Function.Construct.Symmetry.html#1356" class="Function">f∘f⁻¹≡id</a> <a id="1732" class="Symbol">_</a> <a id="1734" href="Function.Construct.Symmetry.html#1689" class="Bound">refl</a><a id="1738" class="Symbol">)</a>

  <a id="1743" href="Function.Construct.Symmetry.html#1743" class="Function">bijective</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1765" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1780" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1796" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1799" class="Symbol">→</a>
              <a id="1815" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1825" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1828" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1831" href="Function.Construct.Symmetry.html#1243" class="Bound">f</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1845" href="Function.Construct.Symmetry.html#1227" class="Bound">≈₂</a> <a id="1848" href="Function.Construct.Symmetry.html#1211" class="Bound">≈₁</a> <a id="1851" href="Function.Construct.Symmetry.html#1328" class="Function">f⁻¹</a>
  <a id="1857" href="Function.Construct.Symmetry.html#1743" class="Function">bijective</a> <a id="1867" href="Function.Construct.Symmetry.html#1867" class="Bound">refl</a> <a id="1872" href="Function.Construct.Symmetry.html#1872" class="Bound">sym</a> <a id="1876" href="Function.Construct.Symmetry.html#1876" class="Bound">trans</a> <a id="1882" href="Function.Construct.Symmetry.html#1882" class="Bound">cong</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Function.Construct.Symmetry.html#1383" class="Function">injective</a> <a id="1899" href="Function.Construct.Symmetry.html#1867" class="Bound">refl</a> <a id="1904" href="Function.Construct.Symmetry.html#1872" class="Bound">sym</a> <a id="1908" href="Function.Construct.Symmetry.html#1876" class="Bound">trans</a> <a id="1914" href="Function.Construct.Symmetry.html#1882" class="Bound">cong</a> <a id="1919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1921" href="Function.Construct.Symmetry.html#1611" class="Function">surjective</a> <a id="1932" href="Function.Construct.Symmetry.html#1867" class="Bound">refl</a> <a id="1937" href="Function.Construct.Symmetry.html#1876" class="Bound">trans</a>

<a id="1944" class="Keyword">module</a> <a id="1951" href="Function.Construct.Symmetry.html#1951" class="Module">_</a> <a id="1953" class="Symbol">(</a><a id="1954" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1963" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="1965" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1979" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="1981" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">{</a><a id="1986" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="1992" class="Symbol">→</a> <a id="1994" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a><a id="1995" class="Symbol">}</a> <a id="1997" class="Symbol">{</a><a id="1998" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2002" class="Symbol">:</a> <a id="2004" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Keyword">where</a>

  <a id="2020" href="Function.Construct.Symmetry.html#2020" class="Function">inverseʳ</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2040" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2043" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2046" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a> <a id="2048" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2063" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2066" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2069" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2073" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a>
  <a id="2077" href="Function.Construct.Symmetry.html#2020" class="Function">inverseʳ</a> <a id="2086" href="Function.Construct.Symmetry.html#2086" class="Bound">inv</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="Function.Construct.Symmetry.html#2086" class="Bound">inv</a>

  <a id="2099" href="Function.Construct.Symmetry.html#2099" class="Function">inverseˡ</a> <a id="2108" class="Symbol">:</a> <a id="2110" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2119" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2122" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2125" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a> <a id="2127" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2131" class="Symbol">→</a> <a id="2133" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2142" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2145" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2148" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2152" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a>
  <a id="2156" href="Function.Construct.Symmetry.html#2099" class="Function">inverseˡ</a> <a id="2165" href="Function.Construct.Symmetry.html#2165" class="Bound">inv</a> <a id="2169" class="Symbol">=</a> <a id="2171" href="Function.Construct.Symmetry.html#2165" class="Bound">inv</a>

  <a id="2178" href="Function.Construct.Symmetry.html#2178" class="Function">inverseᵇ</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2198" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2201" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2204" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a> <a id="2206" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2210" class="Symbol">→</a> <a id="2212" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2221" href="Function.Construct.Symmetry.html#1970" class="Bound">≈₂</a> <a id="2224" href="Function.Construct.Symmetry.html#1954" class="Bound">≈₁</a> <a id="2227" href="Function.Construct.Symmetry.html#1998" class="Bound">f⁻¹</a> <a id="2231" href="Function.Construct.Symmetry.html#1986" class="Bound">f</a>
  <a id="2235" href="Function.Construct.Symmetry.html#2178" class="Function">inverseᵇ</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Function.Construct.Symmetry.html#2245" class="Bound">invˡ</a> <a id="2250" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2252" href="Function.Construct.Symmetry.html#2252" class="Bound">invʳ</a><a id="2256" class="Symbol">)</a> <a id="2258" class="Symbol">=</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Function.Construct.Symmetry.html#2252" class="Bound">invʳ</a> <a id="2266" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2268" href="Function.Construct.Symmetry.html#2245" class="Bound">invˡ</a><a id="2272" class="Symbol">)</a>

<a id="2275" class="Comment">------------------------------------------------------------------------</a>
<a id="2348" class="Comment">-- Structures</a>

<a id="2363" class="Keyword">module</a> <a id="2370" href="Function.Construct.Symmetry.html#2370" class="Module">_</a> <a id="2372" class="Symbol">{</a><a id="2373" href="Function.Construct.Symmetry.html#2373" class="Bound">≈₁</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2382" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="2384" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="2386" class="Symbol">}</a> <a id="2388" class="Symbol">{</a><a id="2389" href="Function.Construct.Symmetry.html#2389" class="Bound">≈₂</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2398" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="2400" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="2402" class="Symbol">}</a>
         <a id="2413" class="Symbol">{</a><a id="2414" href="Function.Construct.Symmetry.html#2414" class="Bound">f</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Function.Construct.Symmetry.html#2426" class="Bound">isBij</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2446" href="Function.Construct.Symmetry.html#2373" class="Bound">≈₁</a> <a id="2449" href="Function.Construct.Symmetry.html#2389" class="Bound">≈₂</a> <a id="2452" href="Function.Construct.Symmetry.html#2414" class="Bound">f</a><a id="2453" class="Symbol">)</a>
         <a id="2464" class="Keyword">where</a>

  <a id="2473" class="Keyword">private</a>
    <a id="2485" class="Keyword">module</a> <a id="2492" href="Function.Construct.Symmetry.html#2492" class="Module">IB</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="2509" href="Function.Construct.Symmetry.html#2426" class="Bound">isBij</a>
    <a id="2519" href="Function.Construct.Symmetry.html#2519" class="Function">f⁻¹</a>       <a id="2529" class="Symbol">=</a> <a id="2531" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2537" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2539" href="Function.Structures.html#2068" class="Field">IB.surjective</a>

  <a id="2556" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="2621" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="2682" href="Function.Construct.Symmetry.html#2682" class="Function">isBijection</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2706" href="Function.Construct.Symmetry.html#2389" class="Bound">≈₂</a> <a id="2709" href="Function.Construct.Symmetry.html#2373" class="Bound">≈₁</a> <a id="2712" href="Function.Construct.Symmetry.html#2519" class="Function">f⁻¹</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2730" href="Function.Construct.Symmetry.html#2389" class="Bound">≈₂</a> <a id="2733" href="Function.Construct.Symmetry.html#2373" class="Bound">≈₁</a> <a id="2736" href="Function.Construct.Symmetry.html#2519" class="Function">f⁻¹</a>
  <a id="2742" href="Function.Construct.Symmetry.html#2682" class="Function">isBijection</a> <a id="2754" href="Function.Construct.Symmetry.html#2754" class="Bound">f⁻¹-cong</a> <a id="2763" class="Symbol">=</a> <a id="2765" class="Keyword">record</a>
    <a id="2776" class="Symbol">{</a> <a id="2778" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2790" class="Symbol">=</a> <a id="2792" class="Keyword">record</a>
      <a id="2805" class="Symbol">{</a> <a id="2807" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2819" class="Symbol">=</a> <a id="2821" class="Keyword">record</a>
        <a id="2836" class="Symbol">{</a> <a id="2838" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2853" class="Symbol">=</a> <a id="2855" href="Function.Construct.Symmetry.html#2754" class="Bound">f⁻¹-cong</a>
        <a id="2872" class="Symbol">;</a> <a id="2874" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Relation.Binary.Bundles.html#1203" class="Function">IB.Eq₂.isEquivalence</a>
        <a id="2920" class="Symbol">;</a> <a id="2922" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2937" class="Symbol">=</a> <a id="2939" href="Relation.Binary.Bundles.html#1203" class="Function">IB.Eq₁.isEquivalence</a>
        <a id="2968" class="Symbol">}</a>
      <a id="2976" class="Symbol">;</a> <a id="2978" href="Function.Structures.html#1579" class="Field">injective</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Function.Construct.Symmetry.html#1383" class="Function">injective</a> <a id="3000" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3013" href="Relation.Binary.Structures.html#1596" class="Function">IB.Eq₁.refl</a> <a id="3025" href="Relation.Binary.Structures.html#1200" class="Function">IB.Eq₂.sym</a> <a id="3036" href="Relation.Binary.Structures.html#1226" class="Function">IB.Eq₂.trans</a> <a id="3049" href="Function.Structures.html#1062" class="Function">IB.cong</a>
      <a id="3063" class="Symbol">}</a>
    <a id="3069" class="Symbol">;</a> <a id="3071" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="3082" class="Symbol">=</a> <a id="3084" href="Function.Construct.Symmetry.html#1611" class="Function">surjective</a> <a id="3095" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3108" href="Relation.Binary.Structures.html#1596" class="Function">IB.Eq₁.refl</a> <a id="3120" href="Relation.Binary.Structures.html#1226" class="Function">IB.Eq₂.trans</a>
    <a id="3137" class="Symbol">}</a>

<a id="3140" class="Keyword">module</a> <a id="3147" href="Function.Construct.Symmetry.html#3147" class="Module">_</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Function.Construct.Symmetry.html#3150" class="Bound">≈₁</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3159" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="3161" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="3163" class="Symbol">}</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Function.Construct.Symmetry.html#3166" class="Bound">f</a> <a id="3168" class="Symbol">:</a> <a id="3170" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a><a id="3175" class="Symbol">}</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Function.Construct.Symmetry.html#3178" class="Bound">isBij</a> <a id="3184" class="Symbol">:</a> <a id="3186" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3198" href="Function.Construct.Symmetry.html#3150" class="Bound">≈₁</a> <a id="3201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3205" href="Function.Construct.Symmetry.html#3166" class="Bound">f</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Keyword">where</a>

  <a id="3217" class="Comment">-- We can always flip a bijection if using the equality over the</a>
  <a id="3284" class="Comment">-- codomain is propositional equality.</a>
  <a id="3325" href="Function.Construct.Symmetry.html#3325" class="Function">isBijection-≡</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3357" href="Function.Construct.Symmetry.html#3150" class="Bound">≈₁</a> <a id="3360" class="Symbol">_</a>
  <a id="3364" href="Function.Construct.Symmetry.html#3325" class="Function">isBijection-≡</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Function.Construct.Symmetry.html#2682" class="Function">isBijection</a> <a id="3392" href="Function.Construct.Symmetry.html#3178" class="Bound">isBij</a> <a id="3398" class="Symbol">(</a><a id="3399" href="Relation.Binary.Structures.html#1674" class="Function">IB.Eq₁.reflexive</a> <a id="3416" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3418" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3423" class="Symbol">_)</a>
    <a id="3430" class="Keyword">where</a> <a id="3436" class="Keyword">module</a> <a id="3443" href="Function.Construct.Symmetry.html#3443" class="Module">IB</a> <a id="3446" class="Symbol">=</a> <a id="3448" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3460" href="Function.Construct.Symmetry.html#3178" class="Bound">isBij</a>

<a id="3467" class="Keyword">module</a> <a id="3474" href="Function.Construct.Symmetry.html#3474" class="Module">_</a> <a id="3476" class="Symbol">{</a><a id="3477" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3480" class="Symbol">:</a> <a id="3482" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3486" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="3488" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="3490" class="Symbol">}</a> <a id="3492" class="Symbol">{</a><a id="3493" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3496" class="Symbol">:</a> <a id="3498" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3502" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="3504" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="3506" class="Symbol">}</a> <a id="3508" class="Symbol">{</a><a id="3509" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a><a id="3532" class="Symbol">}</a> <a id="3534" class="Keyword">where</a>

  <a id="3543" href="Function.Construct.Symmetry.html#3543" class="Function">isCongruent</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3569" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3572" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3575" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3589" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3592" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3595" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3613" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3616" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3619" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a>
  <a id="3625" href="Function.Construct.Symmetry.html#3543" class="Function">isCongruent</a> <a id="3637" href="Function.Construct.Symmetry.html#3637" class="Bound">ic</a> <a id="3640" href="Function.Construct.Symmetry.html#3640" class="Bound">cg</a> <a id="3643" class="Symbol">=</a> <a id="3645" class="Keyword">record</a>
    <a id="3656" class="Symbol">{</a> <a id="3658" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="3673" class="Symbol">=</a> <a id="3675" href="Function.Construct.Symmetry.html#3640" class="Bound">cg</a>
    <a id="3682" class="Symbol">;</a> <a id="3684" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="3699" class="Symbol">=</a> <a id="3701" href="Function.Structures.html#1146" class="Function">F.isEquivalence₂</a>
    <a id="3722" class="Symbol">;</a> <a id="3724" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="3762" class="Symbol">}</a> <a id="3764" class="Keyword">where</a> <a id="3770" class="Keyword">module</a> <a id="3777" href="Function.Construct.Symmetry.html#3777" class="Module">F</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3793" href="Function.Construct.Symmetry.html#3637" class="Bound">ic</a>

  <a id="3799" href="Function.Construct.Symmetry.html#3799" class="Function">isLeftInverse</a> <a id="3813" class="Symbol">:</a> <a id="3815" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3830" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3833" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3836" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a> <a id="3838" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3858" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="3861" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="3864" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="3868" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a>
  <a id="3872" href="Function.Construct.Symmetry.html#3799" class="Function">isLeftInverse</a> <a id="3886" href="Function.Construct.Symmetry.html#3886" class="Bound">inv</a> <a id="3890" class="Symbol">=</a> <a id="3892" class="Keyword">record</a>
    <a id="3903" class="Symbol">{</a> <a id="3905" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="3917" class="Symbol">=</a> <a id="3919" href="Function.Construct.Symmetry.html#3543" class="Function">isCongruent</a> <a id="3931" href="Function.Structures.html#3198" class="Field">F.isCongruent</a> <a id="3945" href="Function.Structures.html#3231" class="Field">F.from-cong</a>
    <a id="3961" class="Symbol">;</a> <a id="3963" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="3975" class="Symbol">=</a> <a id="3977" href="Function.Structures.html#3376" class="Function">F.to-cong</a>
    <a id="3991" class="Symbol">;</a> <a id="3993" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4005" class="Symbol">=</a> <a id="4007" href="Function.Construct.Symmetry.html#2099" class="Function">inverseˡ</a> <a id="4016" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4019" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4022" href="Function.Structures.html#3274" class="Field">F.inverseʳ</a>
    <a id="4037" class="Symbol">}</a> <a id="4039" class="Keyword">where</a> <a id="4045" class="Keyword">module</a> <a id="4052" href="Function.Construct.Symmetry.html#4052" class="Module">F</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4071" href="Function.Construct.Symmetry.html#3886" class="Bound">inv</a>

  <a id="4078" href="Function.Construct.Symmetry.html#4078" class="Function">isRightInverse</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4109" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4112" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4115" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a> <a id="4117" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="4121" class="Symbol">→</a> <a id="4123" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4138" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4141" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4144" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="4148" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a>
  <a id="4152" href="Function.Construct.Symmetry.html#4078" class="Function">isRightInverse</a> <a id="4167" href="Function.Construct.Symmetry.html#4167" class="Bound">inv</a> <a id="4171" class="Symbol">=</a> <a id="4173" class="Keyword">record</a>
    <a id="4184" class="Symbol">{</a> <a id="4186" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Function.Construct.Symmetry.html#3543" class="Function">isCongruent</a> <a id="4212" href="Function.Structures.html#2682" class="Field">F.isCongruent</a> <a id="4226" href="Function.Structures.html#2716" class="Field">F.from-cong</a>
    <a id="4242" class="Symbol">;</a> <a id="4244" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4256" class="Symbol">=</a> <a id="4258" href="Function.Structures.html#2863" class="Function">F.to-cong</a>
    <a id="4272" class="Symbol">;</a> <a id="4274" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4286" class="Symbol">=</a> <a id="4288" href="Function.Construct.Symmetry.html#2020" class="Function">inverseʳ</a> <a id="4297" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4300" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4303" href="Function.Structures.html#2760" class="Field">F.inverseˡ</a>
    <a id="4318" class="Symbol">}</a> <a id="4320" class="Keyword">where</a> <a id="4326" class="Keyword">module</a> <a id="4333" href="Function.Construct.Symmetry.html#4333" class="Module">F</a> <a id="4335" class="Symbol">=</a> <a id="4337" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4351" href="Function.Construct.Symmetry.html#4167" class="Bound">inv</a>

  <a id="4358" href="Function.Construct.Symmetry.html#4358" class="Function">isInverse</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4380" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4383" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4386" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a> <a id="4388" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4404" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4407" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4410" href="Function.Construct.Symmetry.html#3521" class="Bound">f⁻¹</a> <a id="4414" href="Function.Construct.Symmetry.html#3509" class="Bound">f</a>
  <a id="4418" href="Function.Construct.Symmetry.html#4358" class="Function">isInverse</a> <a id="4428" href="Function.Construct.Symmetry.html#4428" class="Bound">f-inv</a> <a id="4434" class="Symbol">=</a> <a id="4436" class="Keyword">record</a>
    <a id="4447" class="Symbol">{</a> <a id="4449" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4463" class="Symbol">=</a> <a id="4465" href="Function.Construct.Symmetry.html#3799" class="Function">isLeftInverse</a> <a id="4479" href="Function.Structures.html#3698" class="Function">F.isRightInverse</a>
    <a id="4500" class="Symbol">;</a> <a id="4502" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4516" class="Symbol">=</a> <a id="4518" href="Function.Construct.Symmetry.html#2020" class="Function">inverseʳ</a> <a id="4527" href="Function.Construct.Symmetry.html#3477" class="Bound">≈₁</a> <a id="4530" href="Function.Construct.Symmetry.html#3493" class="Bound">≈₂</a> <a id="4533" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a>
    <a id="4548" class="Symbol">}</a> <a id="4550" class="Keyword">where</a> <a id="4556" class="Keyword">module</a> <a id="4563" href="Function.Construct.Symmetry.html#4563" class="Module">F</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="4577" href="Function.Construct.Symmetry.html#4428" class="Bound">f-inv</a>

<a id="4584" class="Comment">------------------------------------------------------------------------</a>
<a id="4657" class="Comment">-- Setoid bundles</a>

<a id="4676" class="Keyword">module</a> <a id="4683" href="Function.Construct.Symmetry.html#4683" class="Module">_</a> <a id="4685" class="Symbol">{</a><a id="4686" href="Function.Construct.Symmetry.html#4686" class="Bound">R</a> <a id="4688" class="Symbol">:</a> <a id="4690" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4697" href="Function.Construct.Symmetry.html#1071" class="Generalizable">a</a> <a id="4699" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="4701" class="Symbol">}</a> <a id="4703" class="Symbol">{</a><a id="4704" href="Function.Construct.Symmetry.html#4704" class="Bound">S</a> <a id="4706" class="Symbol">:</a> <a id="4708" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="4715" href="Function.Construct.Symmetry.html#1073" class="Generalizable">b</a> <a id="4717" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="4719" class="Symbol">}</a> <a id="4721" class="Symbol">(</a><a id="4722" href="Function.Construct.Symmetry.html#4722" class="Bound">bij</a> <a id="4726" class="Symbol">:</a> <a id="4728" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="4738" href="Function.Construct.Symmetry.html#4686" class="Bound">R</a> <a id="4740" href="Function.Construct.Symmetry.html#4704" class="Bound">S</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Keyword">where</a>

  <a id="4752" class="Keyword">private</a>
    <a id="4764" class="Keyword">module</a> <a id="4771" href="Function.Construct.Symmetry.html#4771" class="Module">IB</a> <a id="4774" class="Symbol">=</a> <a id="4776" href="Function.Bundles.html#3530" class="Module">Bijection</a> <a id="4786" href="Function.Construct.Symmetry.html#4722" class="Bound">bij</a>
    <a id="4794" href="Function.Construct.Symmetry.html#4794" class="Function">from</a>      <a id="4804" class="Symbol">=</a> <a id="4806" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4812" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4814" href="Function.Bundles.html#3763" class="Function">IB.surjective</a>

  <a id="4831" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="4896" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="4957" href="Function.Construct.Symmetry.html#4957" class="Function">bijection</a> <a id="4967" class="Symbol">:</a> <a id="4969" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4979" href="Relation.Binary.Bundles.html#1169" class="Function Operator">IB.Eq₂._≈_</a> <a id="4990" href="Relation.Binary.Bundles.html#1169" class="Function Operator">IB.Eq₁._≈_</a> <a id="5001" href="Function.Construct.Symmetry.html#4794" class="Function">from</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="5018" href="Function.Construct.Symmetry.html#4704" class="Bound">S</a> <a id="5020" href="Function.Construct.Symmetry.html#4686" class="Bound">R</a>
  <a id="5024" href="Function.Construct.Symmetry.html#4957" class="Function">bijection</a> <a id="5034" href="Function.Construct.Symmetry.html#5034" class="Bound">cong</a> <a id="5039" class="Symbol">=</a> <a id="5041" class="Keyword">record</a>
    <a id="5052" class="Symbol">{</a> <a id="5054" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="5064" class="Symbol">=</a> <a id="5066" href="Function.Construct.Symmetry.html#4794" class="Function">from</a>
    <a id="5075" class="Symbol">;</a> <a id="5077" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="5087" class="Symbol">=</a> <a id="5089" href="Function.Construct.Symmetry.html#5034" class="Bound">cong</a>
    <a id="5098" class="Symbol">;</a> <a id="5100" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Function.Construct.Symmetry.html#1743" class="Function">bijective</a> <a id="5122" href="Function.Bundles.html#3651" class="Field">IB.bijective</a> <a id="5135" href="Relation.Binary.Structures.html#1596" class="Function">IB.Eq₁.refl</a> <a id="5147" href="Relation.Binary.Structures.html#1200" class="Function">IB.Eq₂.sym</a> <a id="5158" href="Relation.Binary.Structures.html#1226" class="Function">IB.Eq₂.trans</a> <a id="5171" href="Function.Bundles.html#3610" class="Field">IB.cong</a>
    <a id="5183" class="Symbol">}</a>

<a id="5186" class="Comment">-- We can always flip a bijection if using the equality over the</a>
<a id="5251" class="Comment">-- codomain is propositional equality.</a>
<a id="bijection-≡"></a><a id="5290" href="Function.Construct.Symmetry.html#5290" class="Function">bijection-≡</a> <a id="5302" class="Symbol">:</a> <a id="5304" class="Symbol">{</a><a id="5305" href="Function.Construct.Symmetry.html#5305" class="Bound">R</a> <a id="5307" class="Symbol">:</a> <a id="5309" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5316" href="Function.Construct.Symmetry.html#1071" class="Generalizable">a</a> <a id="5318" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="5320" class="Symbol">}</a> <a id="5322" class="Symbol">{</a><a id="5323" href="Function.Construct.Symmetry.html#5323" class="Bound">B</a> <a id="5325" class="Symbol">:</a> <a id="5327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5331" href="Function.Construct.Symmetry.html#1073" class="Generalizable">b</a><a id="5332" class="Symbol">}</a> <a id="5334" class="Symbol">→</a>
              <a id="5350" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="5360" href="Function.Construct.Symmetry.html#5305" class="Bound">R</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="5370" href="Function.Construct.Symmetry.html#5323" class="Bound">B</a><a id="5371" class="Symbol">)</a> <a id="5373" class="Symbol">→</a> <a id="5375" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="5393" href="Function.Construct.Symmetry.html#5323" class="Bound">B</a><a id="5394" class="Symbol">)</a> <a id="5396" href="Function.Construct.Symmetry.html#5305" class="Bound">R</a>
<a id="5398" href="Function.Construct.Symmetry.html#5290" class="Function">bijection-≡</a> <a id="5410" href="Function.Construct.Symmetry.html#5410" class="Bound">bij</a> <a id="5414" class="Symbol">=</a> <a id="5416" href="Function.Construct.Symmetry.html#4957" class="Function">bijection</a> <a id="5426" href="Function.Construct.Symmetry.html#5410" class="Bound">bij</a> <a id="5430" class="Symbol">(</a><a id="5431" href="Relation.Binary.Structures.html#1674" class="Function">B.Eq₁.reflexive</a> <a id="5447" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5449" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5454" class="Symbol">_)</a>
 <a id="5458" class="Keyword">where</a> <a id="5464" class="Keyword">module</a> <a id="5471" href="Function.Construct.Symmetry.html#5471" class="Module">B</a> <a id="5473" class="Symbol">=</a> <a id="5475" href="Function.Bundles.html#3530" class="Module">Bijection</a> <a id="5485" href="Function.Construct.Symmetry.html#5410" class="Bound">bij</a>

<a id="5490" class="Keyword">module</a> <a id="5497" href="Function.Construct.Symmetry.html#5497" class="Module">_</a> <a id="5499" class="Symbol">{</a><a id="5500" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a> <a id="5502" class="Symbol">:</a> <a id="5504" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5511" href="Function.Construct.Symmetry.html#1071" class="Generalizable">a</a> <a id="5513" href="Function.Construct.Symmetry.html#1077" class="Generalizable">ℓ₁</a><a id="5515" class="Symbol">}</a> <a id="5517" class="Symbol">{</a><a id="5518" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="5520" class="Symbol">:</a> <a id="5522" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5529" href="Function.Construct.Symmetry.html#1073" class="Generalizable">b</a> <a id="5531" href="Function.Construct.Symmetry.html#1080" class="Generalizable">ℓ₂</a><a id="5533" class="Symbol">}</a> <a id="5535" class="Keyword">where</a>

  <a id="5544" href="Function.Construct.Symmetry.html#5544" class="Function">equivalence</a> <a id="5556" class="Symbol">:</a> <a id="5558" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="5570" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a> <a id="5572" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="5574" class="Symbol">→</a> <a id="5576" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="5588" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="5590" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a>
  <a id="5594" href="Function.Construct.Symmetry.html#5544" class="Function">equivalence</a> <a id="5606" href="Function.Construct.Symmetry.html#5606" class="Bound">equiv</a> <a id="5612" class="Symbol">=</a> <a id="5614" class="Keyword">record</a>
    <a id="5625" class="Symbol">{</a> <a id="5627" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="5637" class="Symbol">=</a> <a id="5639" href="Function.Bundles.html#4834" class="Field">E.from</a>
    <a id="5650" class="Symbol">;</a> <a id="5652" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="5662" class="Symbol">=</a> <a id="5664" href="Function.Bundles.html#4810" class="Field">E.to</a>
    <a id="5673" class="Symbol">;</a> <a id="5675" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="5685" class="Symbol">=</a> <a id="5687" href="Function.Bundles.html#4899" class="Field">E.from-cong</a>
    <a id="5703" class="Symbol">;</a> <a id="5705" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Function.Bundles.html#4858" class="Field">E.to-cong</a>
    <a id="5731" class="Symbol">}</a> <a id="5733" class="Keyword">where</a> <a id="5739" class="Keyword">module</a> <a id="5746" href="Function.Construct.Symmetry.html#5746" class="Module">E</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Function.Bundles.html#4752" class="Module">Equivalence</a> <a id="5762" href="Function.Construct.Symmetry.html#5606" class="Bound">equiv</a>

  <a id="5771" href="Function.Construct.Symmetry.html#5771" class="Function">rightInverse</a> <a id="5784" class="Symbol">:</a> <a id="5786" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="5798" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a> <a id="5800" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="5802" class="Symbol">→</a> <a id="5804" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="5817" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="5819" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a>
  <a id="5823" href="Function.Construct.Symmetry.html#5771" class="Function">rightInverse</a> <a id="5836" href="Function.Construct.Symmetry.html#5836" class="Bound">left</a> <a id="5841" class="Symbol">=</a> <a id="5843" class="Keyword">record</a>
    <a id="5854" class="Symbol">{</a> <a id="5856" href="Function.Bundles.html#6568" class="Field">to</a>         <a id="5867" class="Symbol">=</a> <a id="5869" href="Function.Bundles.html#5457" class="Field">L.from</a>
    <a id="5880" class="Symbol">;</a> <a id="5882" href="Function.Bundles.html#6592" class="Field">from</a>       <a id="5893" class="Symbol">=</a> <a id="5895" href="Function.Bundles.html#5433" class="Field">L.to</a>
    <a id="5904" class="Symbol">;</a> <a id="5906" href="Function.Bundles.html#6616" class="Field">to-cong</a>    <a id="5917" class="Symbol">=</a> <a id="5919" href="Function.Bundles.html#5522" class="Field">L.from-cong</a>
    <a id="5935" class="Symbol">;</a> <a id="5937" href="Function.Bundles.html#6657" class="Field">from-cong</a>  <a id="5948" class="Symbol">=</a> <a id="5950" href="Function.Bundles.html#5481" class="Field">L.to-cong</a>
    <a id="5964" class="Symbol">;</a> <a id="5966" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>   <a id="5977" class="Symbol">=</a> <a id="5979" href="Function.Bundles.html#5565" class="Field">L.inverseˡ</a>
    <a id="5994" class="Symbol">}</a> <a id="5996" class="Keyword">where</a> <a id="6002" class="Keyword">module</a> <a id="6009" href="Function.Construct.Symmetry.html#6009" class="Module">L</a> <a id="6011" class="Symbol">=</a> <a id="6013" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="6025" href="Function.Construct.Symmetry.html#5836" class="Bound">left</a>

  <a id="6033" href="Function.Construct.Symmetry.html#6033" class="Function">leftInverse</a> <a id="6045" class="Symbol">:</a> <a id="6047" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="6060" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a> <a id="6062" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="6078" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="6080" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a>
  <a id="6084" href="Function.Construct.Symmetry.html#6033" class="Function">leftInverse</a> <a id="6096" href="Function.Construct.Symmetry.html#6096" class="Bound">right</a> <a id="6102" class="Symbol">=</a> <a id="6104" class="Keyword">record</a>
    <a id="6115" class="Symbol">{</a> <a id="6117" href="Function.Bundles.html#5433" class="Field">to</a>        <a id="6127" class="Symbol">=</a> <a id="6129" href="Function.Bundles.html#6592" class="Field">R.from</a>
    <a id="6140" class="Symbol">;</a> <a id="6142" href="Function.Bundles.html#5457" class="Field">from</a>      <a id="6152" class="Symbol">=</a> <a id="6154" href="Function.Bundles.html#6568" class="Field">R.to</a>
    <a id="6163" class="Symbol">;</a> <a id="6165" href="Function.Bundles.html#5481" class="Field">to-cong</a>   <a id="6175" class="Symbol">=</a> <a id="6177" href="Function.Bundles.html#6657" class="Field">R.from-cong</a>
    <a id="6193" class="Symbol">;</a> <a id="6195" href="Function.Bundles.html#5522" class="Field">from-cong</a> <a id="6205" class="Symbol">=</a> <a id="6207" href="Function.Bundles.html#6616" class="Field">R.to-cong</a>
    <a id="6221" class="Symbol">;</a> <a id="6223" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>  <a id="6233" class="Symbol">=</a> <a id="6235" href="Function.Bundles.html#6702" class="Field">R.inverseʳ</a>
    <a id="6250" class="Symbol">}</a> <a id="6252" class="Keyword">where</a> <a id="6258" class="Keyword">module</a> <a id="6265" href="Function.Construct.Symmetry.html#6265" class="Module">R</a> <a id="6267" class="Symbol">=</a> <a id="6269" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="6282" href="Function.Construct.Symmetry.html#6096" class="Bound">right</a>

  <a id="6291" href="Function.Construct.Symmetry.html#6291" class="Function">inverse</a> <a id="6299" class="Symbol">:</a> <a id="6301" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="6309" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a> <a id="6311" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="6313" class="Symbol">→</a> <a id="6315" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="6323" href="Function.Construct.Symmetry.html#5518" class="Bound">S</a> <a id="6325" href="Function.Construct.Symmetry.html#5500" class="Bound">R</a>
  <a id="6329" href="Function.Construct.Symmetry.html#6291" class="Function">inverse</a> <a id="6337" href="Function.Construct.Symmetry.html#6337" class="Bound">inv</a> <a id="6341" class="Symbol">=</a> <a id="6343" class="Keyword">record</a>
    <a id="6354" class="Symbol">{</a> <a id="6356" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="6366" class="Symbol">=</a> <a id="6368" href="Function.Bundles.html#7418" class="Field">I.from</a>
    <a id="6379" class="Symbol">;</a> <a id="6381" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="6391" class="Symbol">=</a> <a id="6393" href="Function.Bundles.html#7394" class="Field">I.to</a>
    <a id="6402" class="Symbol">;</a> <a id="6404" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="6414" class="Symbol">=</a> <a id="6416" href="Function.Bundles.html#7483" class="Field">I.from-cong</a>
    <a id="6432" class="Symbol">;</a> <a id="6434" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="6444" class="Symbol">=</a> <a id="6446" href="Function.Bundles.html#7442" class="Field">I.to-cong</a>
    <a id="6460" class="Symbol">;</a> <a id="6462" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="6472" class="Symbol">=</a> <a id="6474" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="6479" href="Function.Bundles.html#7526" class="Field">I.inverse</a>
    <a id="6493" class="Symbol">}</a> <a id="6495" class="Keyword">where</a> <a id="6501" class="Keyword">module</a> <a id="6508" href="Function.Construct.Symmetry.html#6508" class="Module">I</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="6520" href="Function.Construct.Symmetry.html#6337" class="Bound">inv</a>

<a id="6525" class="Comment">------------------------------------------------------------------------</a>
<a id="6598" class="Comment">-- Propositional bundles</a>

<a id="⤖-sym"></a><a id="6624" href="Function.Construct.Symmetry.html#6624" class="Function">⤖-sym</a> <a id="6630" class="Symbol">:</a> <a id="6632" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="6634" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="6636" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6638" class="Symbol">→</a> <a id="6640" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6642" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="6644" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a>
<a id="6646" href="Function.Construct.Symmetry.html#6624" class="Function">⤖-sym</a> <a id="6652" href="Function.Construct.Symmetry.html#6652" class="Bound">b</a> <a id="6654" class="Symbol">=</a> <a id="6656" href="Function.Construct.Symmetry.html#4957" class="Function">bijection</a> <a id="6666" href="Function.Construct.Symmetry.html#6652" class="Bound">b</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="6674" class="Symbol">_)</a>

<a id="⇔-sym"></a><a id="6678" href="Function.Construct.Symmetry.html#6678" class="Function">⇔-sym</a> <a id="6684" class="Symbol">:</a> <a id="6686" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="6688" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="6690" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6692" class="Symbol">→</a> <a id="6694" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6696" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="6698" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a>
<a id="6700" href="Function.Construct.Symmetry.html#6678" class="Function">⇔-sym</a> <a id="6706" class="Symbol">=</a> <a id="6708" href="Function.Construct.Symmetry.html#5544" class="Function">equivalence</a>

<a id="↩-sym"></a><a id="6721" href="Function.Construct.Symmetry.html#6721" class="Function">↩-sym</a> <a id="6727" class="Symbol">:</a> <a id="6729" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="6731" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="6733" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6735" class="Symbol">→</a> <a id="6737" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6739" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="6741" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a>
<a id="6743" href="Function.Construct.Symmetry.html#6721" class="Function">↩-sym</a> <a id="6749" class="Symbol">=</a> <a id="6751" href="Function.Construct.Symmetry.html#5771" class="Function">rightInverse</a>

<a id="↪-sym"></a><a id="6765" href="Function.Construct.Symmetry.html#6765" class="Function">↪-sym</a> <a id="6771" class="Symbol">:</a> <a id="6773" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="6775" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="6777" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6779" class="Symbol">→</a> <a id="6781" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6783" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="6785" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a>
<a id="6787" href="Function.Construct.Symmetry.html#6765" class="Function">↪-sym</a> <a id="6793" class="Symbol">=</a> <a id="6795" href="Function.Construct.Symmetry.html#6033" class="Function">leftInverse</a>

<a id="↔-sym"></a><a id="6808" href="Function.Construct.Symmetry.html#6808" class="Function">↔-sym</a> <a id="6814" class="Symbol">:</a> <a id="6816" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a> <a id="6818" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="6820" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="Function.Construct.Symmetry.html#1100" class="Generalizable">B</a> <a id="6826" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="6828" href="Function.Construct.Symmetry.html#1098" class="Generalizable">A</a>
<a id="6830" href="Function.Construct.Symmetry.html#6808" class="Function">↔-sym</a> <a id="6836" class="Symbol">=</a> <a id="6838" href="Function.Construct.Symmetry.html#6291" class="Function">inverse</a>


<a id="6848" class="Comment">------------------------------------------------------------------------</a>
<a id="6921" class="Comment">-- DEPRECATED NAMES</a>
<a id="6941" class="Comment">------------------------------------------------------------------------</a>
<a id="7014" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7085" class="Comment">-- not guaranteed.</a>

<a id="7105" class="Comment">-- Version v2.0</a>

<a id="sym-⤖"></a><a id="7122" href="Function.Construct.Symmetry.html#7122" class="Function">sym-⤖</a> <a id="7128" class="Symbol">=</a> <a id="7130" href="Function.Construct.Symmetry.html#6624" class="Function">⤖-sym</a>
<a id="7136" class="Symbol">{-#</a> <a id="7140" class="Keyword">WARNING_ON_USAGE</a> <a id="7157" class="Pragma">sym-⤖</a>
<a id="7163" class="String">&quot;Warning: sym-⤖ was deprecated in v2.0.
Please use ⤖-sym instead.&quot;</a>
<a id="7230" class="Symbol">#-}</a>

<a id="sym-⇔"></a><a id="7235" href="Function.Construct.Symmetry.html#7235" class="Function">sym-⇔</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Function.Construct.Symmetry.html#6678" class="Function">⇔-sym</a>
<a id="7249" class="Symbol">{-#</a> <a id="7253" class="Keyword">WARNING_ON_USAGE</a> <a id="7270" class="Pragma">sym-⇔</a>
<a id="7276" class="String">&quot;Warning: sym-⇔ was deprecated in v2.0.
Please use ⇔-sym instead.&quot;</a>
<a id="7343" class="Symbol">#-}</a>

<a id="sym-↩"></a><a id="7348" href="Function.Construct.Symmetry.html#7348" class="Function">sym-↩</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Function.Construct.Symmetry.html#6721" class="Function">↩-sym</a>
<a id="7362" class="Symbol">{-#</a> <a id="7366" class="Keyword">WARNING_ON_USAGE</a> <a id="7383" class="Pragma">sym-↩</a>
<a id="7389" class="String">&quot;Warning: sym-↩ was deprecated in v2.0.
Please use ↩-sym instead.&quot;</a>
<a id="7456" class="Symbol">#-}</a>

<a id="sym-↪"></a><a id="7461" href="Function.Construct.Symmetry.html#7461" class="Function">sym-↪</a> <a id="7467" class="Symbol">=</a> <a id="7469" href="Function.Construct.Symmetry.html#6765" class="Function">↪-sym</a>
<a id="7475" class="Symbol">{-#</a> <a id="7479" class="Keyword">WARNING_ON_USAGE</a> <a id="7496" class="Pragma">sym-↪</a>
<a id="7502" class="String">&quot;Warning: sym-↪ was deprecated in v2.0.
Please use ↪-sym instead.&quot;</a>
<a id="7569" class="Symbol">#-}</a>

<a id="sym-↔"></a><a id="7574" href="Function.Construct.Symmetry.html#7574" class="Function">sym-↔</a> <a id="7580" class="Symbol">=</a> <a id="7582" href="Function.Construct.Symmetry.html#6808" class="Function">↔-sym</a>
<a id="7588" class="Symbol">{-#</a> <a id="7592" class="Keyword">WARNING_ON_USAGE</a> <a id="7609" class="Pragma">sym-↔</a>
<a id="7615" class="String">&quot;Warning: sym-↔ was deprecated in v2.0.
Please use ↔-sym instead.&quot;</a>
<a id="7682" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Function.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for Functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should always be accessed from `Function`.</a>

<a id="287" class="Symbol">{-#</a> <a id="291" class="Keyword">OPTIONS</a> <a id="299" class="Pragma">--cubical-compatible</a> <a id="320" class="Pragma">--safe</a> <a id="327" class="Symbol">#-}</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Function.Core.html" class="Module">Function.Core</a> <a id="353" class="Keyword">where</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Level.html" class="Module">Level</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="388" class="Symbol">)</a>

<a id="391" class="Comment">------------------------------------------------------------------------</a>
<a id="464" class="Comment">-- Types</a>

<a id="Fun₁"></a><a id="474" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Function.Core.html#484" class="Bound">a</a><a id="485" class="Symbol">}</a> <a id="487" class="Symbol">→</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="493" href="Function.Core.html#484" class="Bound">a</a> <a id="495" class="Symbol">→</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Function.Core.html#484" class="Bound">a</a>
<a id="503" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="508" href="Function.Core.html#508" class="Bound">A</a> <a id="510" class="Symbol">=</a> <a id="512" href="Function.Core.html#508" class="Bound">A</a> <a id="514" class="Symbol">→</a> <a id="516" href="Function.Core.html#508" class="Bound">A</a>

<a id="Fun₂"></a><a id="519" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Function.Core.html#529" class="Bound">a</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="538" href="Function.Core.html#529" class="Bound">a</a> <a id="540" class="Symbol">→</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Core.html#529" class="Bound">a</a>
<a id="548" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="553" href="Function.Core.html#553" class="Bound">A</a> <a id="555" class="Symbol">=</a> <a id="557" href="Function.Core.html#553" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Function.Core.html#553" class="Bound">A</a> <a id="563" class="Symbol">→</a> <a id="565" href="Function.Core.html#553" class="Bound">A</a>

<a id="568" class="Comment">------------------------------------------------------------------------</a>
<a id="641" class="Comment">-- Morphism</a>

<a id="Morphism"></a><a id="654" href="Function.Core.html#654" class="Function">Morphism</a> <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">∀</a> <a id="667" class="Symbol">{</a><a id="668" href="Function.Core.html#668" class="Bound">a</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" class="Symbol">∀</a> <a id="675" class="Symbol">{</a><a id="676" href="Function.Core.html#676" class="Bound">b</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="685" href="Function.Core.html#668" class="Bound">a</a> <a id="687" class="Symbol">→</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="693" href="Function.Core.html#676" class="Bound">b</a> <a id="695" class="Symbol">→</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" class="Symbol">(</a><a id="702" href="Function.Core.html#668" class="Bound">a</a> <a id="704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="706" href="Function.Core.html#676" class="Bound">b</a><a id="707" class="Symbol">)</a>
<a id="709" href="Function.Core.html#654" class="Function">Morphism</a> <a id="718" href="Function.Core.html#718" class="Bound">A</a> <a id="720" href="Function.Core.html#720" class="Bound">B</a> <a id="722" class="Symbol">=</a> <a id="724" href="Function.Core.html#718" class="Bound">A</a> <a id="726" class="Symbol">→</a> <a id="728" href="Function.Core.html#720" class="Bound">B</a>
</pre></body></html>

==> anc/Function.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for types of functions.</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="366" class="Keyword">where</a>

<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Data.Product.Base.html#852" class="Function">∃</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="493" class="Symbol">)</a>

<a id="496" class="Keyword">private</a>
  <a id="506" class="Keyword">variable</a>
    <a id="519" href="Function.Definitions.html#519" class="Generalizable">a</a> <a id="521" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="524" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="539" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="541" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="549" href="Function.Definitions.html#519" class="Generalizable">a</a>

<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Basic definitions</a>

<a id="647" class="Keyword">module</a> <a id="654" href="Function.Definitions.html#654" class="Module">_</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Function.Definitions.html#659" class="Bound Operator">_≈₁_</a> <a id="664" class="Symbol">:</a> <a id="666" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="670" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="672" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a><a id="674" class="Symbol">)</a> <a id="676" class="Comment">-- Equality over the domain</a>
  <a id="706" class="Symbol">(</a><a id="707" href="Function.Definitions.html#707" class="Bound Operator">_≈₂_</a> <a id="712" class="Symbol">:</a> <a id="714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="718" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="720" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a><a id="722" class="Symbol">)</a> <a id="724" class="Comment">-- Equality over the codomain</a>
  <a id="756" class="Keyword">where</a>

  <a id="765" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Function.Definitions.html#670" class="Bound">A</a> <a id="780" class="Symbol">→</a> <a id="782" href="Function.Definitions.html#718" class="Bound">B</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="791" class="Symbol">_</a>
  <a id="795" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="805" href="Function.Definitions.html#805" class="Bound">f</a> <a id="807" class="Symbol">=</a> <a id="809" class="Symbol">∀</a> <a id="811" class="Symbol">{</a><a id="812" href="Function.Definitions.html#812" class="Bound">x</a> <a id="814" href="Function.Definitions.html#814" class="Bound">y</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" href="Function.Definitions.html#812" class="Bound">x</a> <a id="821" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="824" href="Function.Definitions.html#814" class="Bound">y</a> <a id="826" class="Symbol">→</a> <a id="828" href="Function.Definitions.html#805" class="Bound">f</a> <a id="830" href="Function.Definitions.html#812" class="Bound">x</a> <a id="832" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="835" href="Function.Definitions.html#805" class="Bound">f</a> <a id="837" href="Function.Definitions.html#814" class="Bound">y</a>

  <a id="842" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">(</a><a id="855" href="Function.Definitions.html#670" class="Bound">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Function.Definitions.html#718" class="Bound">B</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">→</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" class="Symbol">_</a>
  <a id="872" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="882" href="Function.Definitions.html#882" class="Bound">f</a> <a id="884" class="Symbol">=</a> <a id="886" class="Symbol">∀</a> <a id="888" class="Symbol">{</a><a id="889" href="Function.Definitions.html#889" class="Bound">x</a> <a id="891" href="Function.Definitions.html#891" class="Bound">y</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">→</a> <a id="896" href="Function.Definitions.html#882" class="Bound">f</a> <a id="898" href="Function.Definitions.html#889" class="Bound">x</a> <a id="900" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="903" href="Function.Definitions.html#882" class="Bound">f</a> <a id="905" href="Function.Definitions.html#891" class="Bound">y</a> <a id="907" class="Symbol">→</a> <a id="909" href="Function.Definitions.html#889" class="Bound">x</a> <a id="911" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="914" href="Function.Definitions.html#891" class="Bound">y</a>

  <a id="919" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">(</a><a id="933" href="Function.Definitions.html#670" class="Bound">A</a> <a id="935" class="Symbol">→</a> <a id="937" href="Function.Definitions.html#718" class="Bound">B</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">_</a>
  <a id="950" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="961" href="Function.Definitions.html#961" class="Bound">f</a> <a id="963" class="Symbol">=</a> <a id="965" class="Symbol">∀</a> <a id="967" href="Function.Definitions.html#967" class="Bound">y</a> <a id="969" class="Symbol">→</a> <a id="971" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Function.Definitions.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" class="Symbol">∀</a> <a id="981" class="Symbol">{</a><a id="982" href="Function.Definitions.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Function.Definitions.html#982" class="Bound">z</a> <a id="989" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="992" href="Function.Definitions.html#975" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Function.Definitions.html#961" class="Bound">f</a> <a id="998" href="Function.Definitions.html#982" class="Bound">z</a> <a id="1000" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1003" href="Function.Definitions.html#967" class="Bound">y</a>

  <a id="1008" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Function.Definitions.html#718" class="Bound">B</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1034" class="Symbol">_</a>
  <a id="1038" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1048" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1062" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1064" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1066" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1077" href="Function.Definitions.html#1048" class="Bound">f</a>

  <a id="1082" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Function.Definitions.html#718" class="Bound">B</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">→</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Function.Definitions.html#670" class="Bound">A</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" class="Symbol">_</a>
  <a id="1121" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1130" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1132" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">∀</a> <a id="1138" class="Symbol">{</a><a id="1139" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1141" href="Function.Definitions.html#1141" class="Bound">y</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1148" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1151" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1153" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1159" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1161" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1164" href="Function.Definitions.html#1139" class="Bound">x</a>

  <a id="1169" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Definitions.html#718" class="Bound">B</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Function.Definitions.html#670" class="Bound">A</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1204" class="Symbol">_</a>
  <a id="1208" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1217" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1219" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Symbol">∀</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1228" href="Function.Definitions.html#1228" class="Bound">y</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1235" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1238" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1240" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1246" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1248" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1251" href="Function.Definitions.html#1226" class="Bound">x</a>

  <a id="1256" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Function.Definitions.html#718" class="Bound">B</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Function.Definitions.html#670" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1291" class="Symbol">_</a>
  <a id="1295" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1304" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1306" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1319" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1321" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1325" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1334" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1336" href="Function.Definitions.html#1306" class="Bound">g</a>

<a id="1339" class="Comment">------------------------------------------------------------------------</a>
<a id="1412" class="Comment">-- Strict definitions</a>

<a id="1435" class="Comment">-- These are often easier to use once but much harder to compose and</a>
<a id="1504" class="Comment">-- reason about.</a>

<a id="StrictlySurjective"></a><a id="1522" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1547" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1549" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1568" class="Symbol">_</a>
<a id="1570" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1589" href="Function.Definitions.html#1589" class="Bound Operator">_≈₂_</a> <a id="1594" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">∀</a> <a id="1600" href="Function.Definitions.html#1600" class="Bound">y</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1614" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1616" href="Function.Definitions.html#1589" class="Bound Operator">≈₂</a> <a id="1619" href="Function.Definitions.html#1600" class="Bound">y</a>

<a id="StrictlyInverseˡ"></a><a id="1622" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1647" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1650" class="Symbol">→</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1695" href="Function.Definitions.html#1695" class="Bound Operator">_≈₂_</a> <a id="1700" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1702" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1704" class="Symbol">=</a> <a id="1706" class="Symbol">∀</a> <a id="1708" href="Function.Definitions.html#1708" class="Bound">y</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1717" href="Function.Definitions.html#1708" class="Bound">y</a><a id="1718" class="Symbol">)</a> <a id="1720" href="Function.Definitions.html#1695" class="Bound Operator">≈₂</a> <a id="1723" href="Function.Definitions.html#1708" class="Bound">y</a>

<a id="StrictlyInverseʳ"></a><a id="1726" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1749" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1751" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="1754" class="Symbol">→</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1780" class="Symbol">_</a>
<a id="1782" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1799" href="Function.Definitions.html#1799" class="Bound Operator">_≈₁_</a> <a id="1804" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1806" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1808" class="Symbol">=</a> <a id="1810" class="Symbol">∀</a> <a id="1812" href="Function.Definitions.html#1812" class="Bound">x</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1821" href="Function.Definitions.html#1812" class="Bound">x</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Function.Definitions.html#1799" class="Bound Operator">≈₁</a> <a id="1827" href="Function.Definitions.html#1812" class="Bound">x</a>
</pre></body></html>

==> anc/Function.Dependent.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Dependent.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="862" class="Keyword">where</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Level.html" class="Module">Level</a> <a id="887" class="Keyword">using</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="899" class="Symbol">;</a> <a id="901" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="904" class="Symbol">)</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="1007" class="Keyword">using</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a><a id="1027" class="Symbol">)</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1055" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1057" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a> <a id="1060" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1072" class="Comment">------------------------------------------------------------------------</a>
<a id="1145" class="Comment">-- Setoid bundles</a>
<a id="1163" class="Comment">------------------------------------------------------------------------</a>

<a id="1237" class="Keyword">module</a> <a id="1244" href="Function.Dependent.Bundles.html#1244" class="Module">_</a>
  <a id="1248" class="Symbol">(</a><a id="1249" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1263" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1265" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">(</a><a id="1272" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1307" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a><a id="1311" class="Symbol">)</a> <a id="1313" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1315" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Keyword">where</a>

  <a id="1330" class="Keyword">open</a> <a id="1335" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1342" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">()</a> <a id="1356" class="Keyword">renaming</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="1374" class="Symbol">to</a> <a id="1377" class="Field">A</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1384" class="Symbol">to</a> <a id="1387" class="Field Operator">_≈₁_</a><a id="1391" class="Symbol">)</a>
  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Module">IndexedSetoid</a> <a id="1414" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1417" class="Keyword">using</a> <a id="1423" class="Symbol">()</a> <a id="1426" class="Keyword">renaming</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">Carrier</a> <a id="1444" class="Symbol">to</a> <a id="1447" class="Field">B</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#923" class="Field Operator">_≈_</a> <a id="1454" class="Symbol">to</a> <a id="1457" class="Field Operator">_≈₂_</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Comment">------------------------------------------------------------------------</a>
<a id="1537" class="Comment">-- Bundles with one element</a>

  <a id="1568" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="1637" class="Comment">-- with the top-level module.</a>
  <a id="1669" class="Keyword">record</a> <a id="1676" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Function.Dependent.Bundles.html#1263" class="Bound">a</a> <a id="1690" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1692" href="Function.Dependent.Bundles.html#1313" class="Bound">b</a> <a id="1694" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1696" href="Function.Dependent.Bundles.html#1265" class="Bound">ℓ₁</a> <a id="1699" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1701" href="Function.Dependent.Bundles.html#1315" class="Bound">ℓ₂</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Keyword">where</a>
    <a id="1715" class="Keyword">field</a>
      <a id="1727" href="Function.Dependent.Bundles.html#1727" class="Field">to</a>   <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Function.Dependent.Bundles.html#1377" class="Function">A</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Dependent.Bundles.html#1447" class="Field">B</a> <a id="1746" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a>
      <a id="1754" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1766" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1773" href="Function.Dependent.Bundles.html#1387" class="Function Operator">≈₁</a> <a id="1776" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1783" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1785" href="Function.Dependent.Bundles.html#1457" class="Field Operator">≈₂</a> <a id="1788" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1791" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a>
</pre></body></html>

==> anc/Function.Indexed.Relation.Binary.Equality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Indexed.Relation.Binary.Equality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Function setoids and related constructions</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="368" class="Symbol">)</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a><a id="440" class="Symbol">)</a>

<a id="443" class="Comment">-- A variant of setoid which uses the propositional equality setoid</a>
<a id="511" class="Comment">-- for the domain, and a more convenient definition of _≈_.</a>

<a id="≡-setoid"></a><a id="572" href="Function.Indexed.Relation.Binary.Equality.html#572" class="Function">≡-setoid</a> <a id="581" class="Symbol">:</a> <a id="583" class="Symbol">∀</a> <a id="585" class="Symbol">{</a><a id="586" href="Function.Indexed.Relation.Binary.Equality.html#586" class="Bound">f</a> <a id="588" href="Function.Indexed.Relation.Binary.Equality.html#588" class="Bound">t₁</a> <a id="591" href="Function.Indexed.Relation.Binary.Equality.html#591" class="Bound">t₂</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">(</a><a id="596" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">From</a> <a id="601" class="Symbol">:</a> <a id="603" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="607" href="Function.Indexed.Relation.Binary.Equality.html#586" class="Bound">f</a><a id="608" class="Symbol">)</a> <a id="610" class="Symbol">→</a> <a id="612" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a> <a id="626" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">From</a> <a id="631" href="Function.Indexed.Relation.Binary.Equality.html#588" class="Bound">t₁</a> <a id="634" href="Function.Indexed.Relation.Binary.Equality.html#591" class="Bound">t₂</a> <a id="637" class="Symbol">→</a> <a id="639" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="646" class="Symbol">_</a> <a id="648" class="Symbol">_</a>
<a id="650" href="Function.Indexed.Relation.Binary.Equality.html#572" class="Function">≡-setoid</a> <a id="659" href="Function.Indexed.Relation.Binary.Equality.html#659" class="Bound">From</a> <a id="664" href="Function.Indexed.Relation.Binary.Equality.html#664" class="Bound">To</a> <a id="667" class="Symbol">=</a> <a id="669" class="Keyword">record</a>
  <a id="678" class="Symbol">{</a> <a id="680" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="694" class="Symbol">=</a> <a id="696" class="Symbol">(</a><a id="697" href="Function.Indexed.Relation.Binary.Equality.html#697" class="Bound">x</a> <a id="699" class="Symbol">:</a> <a id="701" href="Function.Indexed.Relation.Binary.Equality.html#659" class="Bound">From</a><a id="705" class="Symbol">)</a> <a id="707" class="Symbol">→</a> <a id="709" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">Carrier</a> <a id="717" href="Function.Indexed.Relation.Binary.Equality.html#697" class="Bound">x</a>
  <a id="721" class="Symbol">;</a> <a id="723" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="737" class="Symbol">=</a> <a id="739" class="Symbol">λ</a> <a id="741" href="Function.Indexed.Relation.Binary.Equality.html#741" class="Bound">f</a> <a id="743" href="Function.Indexed.Relation.Binary.Equality.html#743" class="Bound">g</a> <a id="745" class="Symbol">→</a> <a id="747" class="Symbol">∀</a> <a id="749" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">x</a> <a id="751" class="Symbol">→</a> <a id="753" href="Function.Indexed.Relation.Binary.Equality.html#741" class="Bound">f</a> <a id="755" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">x</a> <a id="757" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#923" class="Field Operator">≈</a> <a id="759" href="Function.Indexed.Relation.Binary.Equality.html#743" class="Bound">g</a> <a id="761" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">x</a>
  <a id="765" class="Symbol">;</a> <a id="767" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="781" class="Symbol">=</a> <a id="783" class="Keyword">record</a>
    <a id="794" class="Symbol">{</a> <a id="796" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="802" class="Symbol">=</a> <a id="804" class="Symbol">λ</a> <a id="806" class="Symbol">{</a><a id="807" href="Function.Indexed.Relation.Binary.Equality.html#807" class="Bound">f</a><a id="808" class="Symbol">}</a> <a id="810" href="Function.Indexed.Relation.Binary.Equality.html#810" class="Bound">x</a> <a id="812" class="Symbol">→</a> <a id="814" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Function">refl</a>
    <a id="823" class="Symbol">;</a> <a id="825" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="831" class="Symbol">=</a> <a id="833" class="Symbol">λ</a> <a id="835" href="Function.Indexed.Relation.Binary.Equality.html#835" class="Bound">f∼g</a> <a id="839" href="Function.Indexed.Relation.Binary.Equality.html#839" class="Bound">x</a> <a id="841" class="Symbol">→</a> <a id="843" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#952" class="Function">sym</a> <a id="847" class="Symbol">(</a><a id="848" href="Function.Indexed.Relation.Binary.Equality.html#835" class="Bound">f∼g</a> <a id="852" href="Function.Indexed.Relation.Binary.Equality.html#839" class="Bound">x</a><a id="853" class="Symbol">)</a>
    <a id="859" class="Symbol">;</a> <a id="861" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="867" class="Symbol">=</a> <a id="869" class="Symbol">λ</a> <a id="871" href="Function.Indexed.Relation.Binary.Equality.html#871" class="Bound">f∼g</a> <a id="875" href="Function.Indexed.Relation.Binary.Equality.html#875" class="Bound">g∼h</a> <a id="879" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">x</a> <a id="881" class="Symbol">→</a> <a id="883" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#981" class="Function">trans</a> <a id="889" class="Symbol">(</a><a id="890" href="Function.Indexed.Relation.Binary.Equality.html#871" class="Bound">f∼g</a> <a id="894" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">x</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">(</a><a id="898" href="Function.Indexed.Relation.Binary.Equality.html#875" class="Bound">g∼h</a> <a id="902" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">x</a><a id="903" class="Symbol">)</a>
    <a id="909" class="Symbol">}</a>
  <a id="913" class="Symbol">}</a> <a id="915" class="Keyword">where</a> <a id="921" class="Keyword">open</a> <a id="926" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Module">IndexedSetoid</a> <a id="940" href="Function.Indexed.Relation.Binary.Equality.html#664" class="Bound">To</a>

</pre></body></html>

==> anc/Function.Metric.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics</a>
<a id="129" class="Comment">------------------------------------------------------------------------</a>

<a id="203" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="277" class="Symbol">{-#</a> <a id="281" class="Keyword">OPTIONS</a> <a id="289" class="Pragma">--cubical-compatible</a> <a id="310" class="Pragma">--safe</a> <a id="317" class="Symbol">#-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a>  <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Level.html" class="Module">Level</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="428" class="Symbol">;</a> <a id="430" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="433" class="Symbol">;</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">)</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>

<a id="559" class="Comment">------------------------------------------------------------------------</a>
<a id="632" class="Comment">-- ProtoMetric</a>

<a id="648" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="655" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="667" class="Symbol">(</a><a id="668" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="670" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="672" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="675" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="678" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="688" class="Symbol">)</a>
                 <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="727" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="732" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="735" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="737" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a><a id="739" class="Symbol">))</a> <a id="742" class="Keyword">where</a>
  <a id="750" class="Keyword">infix</a> <a id="756" class="Number">4</a> <a id="758" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="762" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="767" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>
  <a id="773" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="783" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a>       <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="803" href="Function.Metric.Bundles.html#668" class="Bound">a</a>
    <a id="ProtoMetric.Image"></a><a id="809" href="Function.Metric.Bundles.html#809" class="Field">Image</a>         <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Function.Metric.Bundles.html#670" class="Bound">i</a>
    <a id="ProtoMetric._≈_"></a><a id="835" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a>           <a id="849" class="Symbol">:</a> <a id="851" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="855" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="863" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a>
    <a id="ProtoMetric._≈ᵢ_"></a><a id="870" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a>          <a id="884" class="Symbol">:</a> <a id="886" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="890" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="896" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a>
    <a id="ProtoMetric._≤_"></a><a id="903" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>           <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="923" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="929" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a>
    <a id="ProtoMetric.0#"></a><a id="936" href="Function.Metric.Bundles.html#936" class="Field">0#</a>            <a id="950" class="Symbol">:</a> <a id="952" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.d"></a><a id="962" href="Function.Metric.Bundles.html#962" class="Field">d</a>             <a id="976" class="Symbol">:</a> <a id="978" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="995" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="1003" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1013" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1043" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="1047" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="1052" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a> <a id="1056" href="Function.Metric.Bundles.html#936" class="Field">0#</a> <a id="1059" href="Function.Metric.Bundles.html#962" class="Field">d</a>

  <a id="1064" class="Keyword">open</a> <a id="1069" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1083" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1097" class="Keyword">public</a>

<a id="1105" class="Comment">------------------------------------------------------------------------</a>
<a id="1178" class="Comment">-- PreMetric</a>

<a id="1192" class="Keyword">record</a> <a id="PreMetric"></a><a id="1199" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1212" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1214" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1217" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1220" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1230" class="Symbol">)</a>
               <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1261" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1263" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1267" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1272" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1277" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a><a id="1279" class="Symbol">))</a> <a id="1282" class="Keyword">where</a>
  <a id="1290" class="Keyword">infix</a> <a id="1296" class="Number">4</a> <a id="1298" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1302" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1307" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>
  <a id="1313" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1323" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a>     <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Metric.Bundles.html#1210" class="Bound">a</a>
    <a id="PreMetric.Image"></a><a id="1347" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>       <a id="1359" class="Symbol">:</a> <a id="1361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1365" href="Function.Metric.Bundles.html#1212" class="Bound">i</a>
    <a id="PreMetric._≈_"></a><a id="1371" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a>         <a id="1383" class="Symbol">:</a> <a id="1385" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1389" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1397" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a>
    <a id="PreMetric._≈ᵢ_"></a><a id="1404" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a>        <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1422" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1428" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a>
    <a id="PreMetric._≤_"></a><a id="1435" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>         <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1453" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1459" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
    <a id="PreMetric.0#"></a><a id="1466" href="Function.Metric.Bundles.html#1466" class="Field">0#</a>          <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.d"></a><a id="1490" href="Function.Metric.Bundles.html#1490" class="Field">d</a>           <a id="1502" class="Symbol">:</a> <a id="1504" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1521" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1529" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.isPreMetric"></a><a id="1539" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1565" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1569" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1574" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a> <a id="1578" href="Function.Metric.Bundles.html#1466" class="Field">0#</a> <a id="1581" href="Function.Metric.Bundles.html#1490" class="Field">d</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1603" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1615" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1625" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="1651" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1653" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1655" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1658" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1661" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
  <a id="1666" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1678" class="Symbol">=</a> <a id="1680" class="Keyword">record</a>
    <a id="1691" class="Symbol">{</a> <a id="1693" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1727" class="Symbol">}</a>

<a id="1730" class="Comment">------------------------------------------------------------------------</a>
<a id="1803" class="Comment">-- QuasiSemiMetric</a>

<a id="1823" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1830" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1849" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1851" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1854" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1857" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1867" class="Symbol">)</a>
                     <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1908" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1910" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1915" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1920" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a><a id="1922" class="Symbol">))</a> <a id="1925" class="Keyword">where</a>

  <a id="1934" class="Keyword">infix</a> <a id="1940" class="Number">4</a> <a id="1942" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="1946" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="1951" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>
  <a id="1957" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="1967" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a>           <a id="1985" class="Symbol">:</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1991" href="Function.Metric.Bundles.html#1847" class="Bound">a</a>
    <a id="QuasiSemiMetric.Image"></a><a id="1997" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>             <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2021" href="Function.Metric.Bundles.html#1849" class="Bound">i</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2027" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a>               <a id="2045" class="Symbol">:</a> <a id="2047" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2051" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2059" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a>
    <a id="QuasiSemiMetric._≈ᵢ_"></a><a id="2066" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a>              <a id="2084" class="Symbol">:</a> <a id="2086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2090" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2096" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a>
    <a id="QuasiSemiMetric._≤_"></a><a id="2103" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>               <a id="2121" class="Symbol">:</a> <a id="2123" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2127" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2133" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
    <a id="QuasiSemiMetric.0#"></a><a id="2140" href="Function.Metric.Bundles.html#2140" class="Field">0#</a>                <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.d"></a><a id="2170" href="Function.Metric.Bundles.html#2170" class="Field">d</a>                 <a id="2188" class="Symbol">:</a> <a id="2190" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2207" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2215" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2225" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2263" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="2267" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="2272" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a> <a id="2276" href="Function.Metric.Bundles.html#2140" class="Field">0#</a> <a id="2279" href="Function.Metric.Bundles.html#2170" class="Field">d</a>

  <a id="2284" class="Keyword">open</a> <a id="2289" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2307" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2325" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2335" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="2357" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="2359" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="2361" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="2364" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="2367" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
  <a id="2372" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
    <a id="2395" class="Symbol">{</a> <a id="2397" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2427" class="Symbol">}</a>

  <a id="2432" class="Keyword">open</a> <a id="2437" href="Function.Metric.Bundles.html#1199" class="Module">PreMetric</a> <a id="2447" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2457" class="Keyword">public</a>
    <a id="2468" class="Keyword">using</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="2486" class="Symbol">)</a>

<a id="2489" class="Comment">------------------------------------------------------------------------</a>
<a id="2562" class="Comment">-- SemiMetric</a>

<a id="2577" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2584" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2598" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2600" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2603" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2606" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2616" class="Symbol">)</a>
                <a id="2634" class="Symbol">:</a> <a id="2636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2648" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2650" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2654" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2657" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2659" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2664" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a><a id="2666" class="Symbol">))</a> <a id="2669" class="Keyword">where</a>
  <a id="2677" class="Keyword">infix</a> <a id="2683" class="Number">4</a> <a id="2685" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2689" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2694" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>
  <a id="2700" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2710" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a>      <a id="2723" class="Symbol">:</a> <a id="2725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2729" href="Function.Metric.Bundles.html#2596" class="Bound">a</a>
    <a id="SemiMetric.Image"></a><a id="2735" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>        <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" href="Function.Metric.Bundles.html#2598" class="Bound">i</a>
    <a id="SemiMetric._≈_"></a><a id="2760" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a>          <a id="2773" class="Symbol">:</a> <a id="2775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2779" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2787" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a>
    <a id="SemiMetric._≈ᵢ_"></a><a id="2794" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a>         <a id="2807" class="Symbol">:</a> <a id="2809" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2813" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2819" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a>
    <a id="SemiMetric._≤_"></a><a id="2826" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>          <a id="2839" class="Symbol">:</a> <a id="2841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2845" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2851" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
    <a id="SemiMetric.0#"></a><a id="2858" href="Function.Metric.Bundles.html#2858" class="Field">0#</a>           <a id="2871" class="Symbol">:</a> <a id="2873" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.d"></a><a id="2883" href="Function.Metric.Bundles.html#2883" class="Field">d</a>            <a id="2896" class="Symbol">:</a> <a id="2898" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2915" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2923" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2933" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2961" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2965" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2970" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a> <a id="2974" href="Function.Metric.Bundles.html#2858" class="Field">0#</a> <a id="2977" href="Function.Metric.Bundles.html#2883" class="Field">d</a>

  <a id="2982" class="Keyword">open</a> <a id="2987" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3000" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="3013" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="3023" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="3057" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="3059" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="3061" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="3064" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="3067" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
  <a id="3072" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3088" class="Symbol">=</a> <a id="3090" class="Keyword">record</a>
    <a id="3101" class="Symbol">{</a> <a id="3103" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="3145" class="Symbol">}</a>

  <a id="3150" class="Keyword">open</a> <a id="3155" href="Function.Metric.Bundles.html#1830" class="Module">QuasiSemiMetric</a> <a id="3171" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3187" class="Keyword">public</a>
    <a id="3198" class="Keyword">using</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="3216" class="Symbol">;</a> <a id="3218" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="3227" class="Symbol">)</a>

<a id="3230" class="Comment">------------------------------------------------------------------------</a>
<a id="3303" class="Comment">-- GeneralMetric</a>

<a id="3321" class="Comment">-- Note that this package is not necessarily a metric in the classical</a>
<a id="3392" class="Comment">-- sense as there is no way to ensure that the _∙_ operator really</a>
<a id="3459" class="Comment">-- represents addition. See `Function.Metric.Nat` and</a>
<a id="3513" class="Comment">-- `Function.Metric.Rational` for more specialised `Metric` and</a>
<a id="3577" class="Comment">-- `UltraMetric` packages.</a>

<a id="3605" class="Comment">-- See the discussion accompanying the `IsGeneralMetric` structure for</a>
<a id="3676" class="Comment">-- more details.</a>

<a id="3694" class="Keyword">record</a> <a id="GeneralMetric"></a><a id="3701" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3718" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3720" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3723" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3726" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3736" class="Symbol">)</a>
                   <a id="3757" class="Symbol">:</a> <a id="3759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3773" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3777" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3782" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3785" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3787" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a><a id="3789" class="Symbol">))</a> <a id="3792" class="Keyword">where</a>
  <a id="3800" class="Keyword">infix</a> <a id="3806" class="Number">4</a> <a id="3808" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="3812" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="3817" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>
  <a id="3823" class="Keyword">infixl</a> <a id="3830" class="Number">6</a> <a id="3832" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>
  <a id="3838" class="Keyword">field</a>
    <a id="GeneralMetric.Carrier"></a><a id="3848" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a>         <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3870" href="Function.Metric.Bundles.html#3716" class="Bound">a</a>
    <a id="GeneralMetric.Image"></a><a id="3876" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>           <a id="3892" class="Symbol">:</a> <a id="3894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3898" href="Function.Metric.Bundles.html#3718" class="Bound">i</a>
    <a id="GeneralMetric._≈_"></a><a id="3904" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a>             <a id="3920" class="Symbol">:</a> <a id="3922" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3926" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="3934" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a>
    <a id="GeneralMetric._≈ᵢ_"></a><a id="3941" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a>            <a id="3957" class="Symbol">:</a> <a id="3959" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3963" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="3969" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a>
    <a id="GeneralMetric._≤_"></a><a id="3976" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>             <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3998" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="4004" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
    <a id="GeneralMetric.0#"></a><a id="4011" href="Function.Metric.Bundles.html#4011" class="Field">0#</a>              <a id="4027" class="Symbol">:</a> <a id="4029" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric._∙_"></a><a id="4039" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>             <a id="4055" class="Symbol">:</a> <a id="4057" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4061" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.d"></a><a id="4071" href="Function.Metric.Bundles.html#4071" class="Field">d</a>               <a id="4087" class="Symbol">:</a> <a id="4089" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="4106" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="4114" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.isGeneralMetric"></a><a id="4124" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="4158" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="4162" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="4167" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a> <a id="4171" href="Function.Metric.Bundles.html#4011" class="Field">0#</a> <a id="4174" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a> <a id="4178" href="Function.Metric.Bundles.html#4071" class="Field">d</a>

  <a id="4183" class="Keyword">open</a> <a id="4188" href="Function.Metric.Structures.html#3005" class="Module">IsGeneralMetric</a> <a id="4204" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4220" class="Keyword">public</a>

  <a id="GeneralMetric.semiMetric"></a><a id="4230" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="4254" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="4256" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="4258" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="4261" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="4264" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
  <a id="4269" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4280" class="Symbol">=</a> <a id="4282" class="Keyword">record</a>
    <a id="4293" class="Symbol">{</a> <a id="4295" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="4327" class="Symbol">}</a>

  <a id="4332" class="Keyword">open</a> <a id="4337" href="Function.Metric.Bundles.html#2584" class="Module">SemiMetric</a> <a id="4348" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4359" class="Keyword">public</a>
    <a id="4370" class="Keyword">using</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="4388" class="Symbol">;</a> <a id="4390" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="4399" class="Symbol">;</a> <a id="4401" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a><a id="4416" class="Symbol">)</a>
</pre></body></html>

==> anc/Function.Metric.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core metric definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Level.html" class="Module">Level</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="344" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="346" class="Symbol">:</a> <a id="348" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="355" class="Comment">------------------------------------------------------------------------</a>
<a id="428" class="Comment">-- Distance functions</a>

<a id="DistanceFunction"></a><a id="451" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="474" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="490" class="Symbol">_</a>
<a id="492" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="509" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="511" href="Function.Metric.Core.html#511" class="Bound">I</a> <a id="513" class="Symbol">=</a> <a id="515" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="517" class="Symbol">→</a> <a id="519" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Function.Metric.Core.html#511" class="Bound">I</a>
</pre></body></html>

==> anc/Function.Metric.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of properties over distance functions</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Data.Product.Base.html#852" class="Function">∃</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Level.html" class="Module">Level</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="671" class="Symbol">)</a>

<a id="674" class="Keyword">private</a>
  <a id="684" class="Keyword">variable</a>
    <a id="697" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a> <a id="699" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a> <a id="701" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="703" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="706" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="721" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="729" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a>
    <a id="735" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a>

<a id="746" class="Comment">------------------------------------------------------------------------</a>
<a id="819" class="Comment">-- Properties</a>

<a id="Congruent"></a><a id="834" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="850" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="852" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="861" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="863" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="866" class="Symbol">→</a> <a id="868" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="885" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="887" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" class="Symbol">_</a>
<a id="897" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="907" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="912" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a> <a id="917" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="919" class="Symbol">=</a> <a id="921" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="923" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="934" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="939" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="941" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="946" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="948" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a>

<a id="Indiscernable"></a><a id="954" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="976" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="979" class="Symbol">→</a> <a id="981" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="985" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="987" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="990" class="Symbol">→</a> <a id="992" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1009" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1011" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1023" class="Symbol">_</a>
<a id="1025" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1039" href="Function.Metric.Definitions.html#1039" class="Bound Operator">_≈ₐ_</a> <a id="1044" href="Function.Metric.Definitions.html#1044" class="Bound Operator">_≈ᵢ_</a> <a id="1049" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1051" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1054" class="Symbol">=</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1061" href="Function.Metric.Definitions.html#1061" class="Bound">y</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1068" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1070" href="Function.Metric.Definitions.html#1061" class="Bound">y</a> <a id="1072" href="Function.Metric.Definitions.html#1044" class="Bound Operator">≈ᵢ</a> <a id="1075" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1082" href="Function.Metric.Definitions.html#1039" class="Bound Operator">≈ₐ</a> <a id="1085" href="Function.Metric.Definitions.html#1061" class="Bound">y</a>

<a id="Definite"></a><a id="1088" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1105" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1114" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1116" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1138" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1140" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1152" class="Symbol">_</a>
<a id="1154" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1163" href="Function.Metric.Definitions.html#1163" class="Bound Operator">_≈ₐ_</a> <a id="1168" href="Function.Metric.Definitions.html#1168" class="Bound Operator">_≈ᵢ_</a> <a id="1173" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1175" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a> <a id="1178" class="Symbol">=</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">{</a><a id="1183" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1185" href="Function.Metric.Definitions.html#1185" class="Bound">y</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1192" href="Function.Metric.Definitions.html#1163" class="Bound Operator">≈ₐ</a> <a id="1195" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1201" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1203" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1205" href="Function.Metric.Definitions.html#1168" class="Bound Operator">≈ᵢ</a> <a id="1208" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a>

<a id="NonNegative"></a><a id="1212" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1232" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1254" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1256" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1268" class="Symbol">_</a>
<a id="1270" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1282" href="Function.Metric.Definitions.html#1282" class="Bound Operator">_≤_</a> <a id="1286" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1288" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1291" class="Symbol">=</a> <a id="1293" class="Symbol">∀</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1298" href="Function.Metric.Definitions.html#1298" class="Bound">y</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1306" href="Function.Metric.Definitions.html#1282" class="Bound Operator">≤</a> <a id="1308" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1310" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1312" href="Function.Metric.Definitions.html#1298" class="Bound">y</a>

<a id="Symmetric"></a><a id="1315" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1331" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1333" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1354" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1356" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1364" class="Symbol">_</a>
<a id="1366" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1376" href="Function.Metric.Definitions.html#1376" class="Bound Operator">_≈_</a> <a id="1380" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Symbol">∀</a> <a id="1386" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1388" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1394" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1396" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1398" href="Function.Metric.Definitions.html#1376" class="Bound Operator">≈</a> <a id="1400" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1402" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1404" href="Function.Metric.Definitions.html#1386" class="Bound">x</a>

<a id="TriangleInequality"></a><a id="1407" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1432" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1434" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1442" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1463" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1465" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">_</a>
<a id="1471" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1490" href="Function.Metric.Definitions.html#1490" class="Bound Operator">_≤_</a> <a id="1494" href="Function.Metric.Definitions.html#1494" class="Bound Operator">_∙_</a> <a id="1498" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1500" class="Symbol">=</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1506" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1508" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1514" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1516" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1518" href="Function.Metric.Definitions.html#1490" class="Bound Operator">≤</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1523" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1525" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1527" href="Function.Metric.Definitions.html#1494" class="Bound Operator">∙</a> <a id="1529" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1531" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1533" href="Function.Metric.Definitions.html#1508" class="Bound">z</a><a id="1534" class="Symbol">)</a>

<a id="Bounded"></a><a id="1537" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1551" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1553" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1574" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1576" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1584" class="Symbol">_</a>
<a id="1586" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1594" href="Function.Metric.Definitions.html#1594" class="Bound Operator">_≤_</a> <a id="1598" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1604" class="Symbol">λ</a> <a id="1606" href="Function.Metric.Definitions.html#1606" class="Bound">n</a> <a id="1608" class="Symbol">→</a> <a id="1610" class="Symbol">∀</a> <a id="1612" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1614" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1620" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1622" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1624" href="Function.Metric.Definitions.html#1594" class="Bound Operator">≤</a> <a id="1626" href="Function.Metric.Definitions.html#1606" class="Bound">n</a>

<a id="TranslationInvariant"></a><a id="1629" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1656" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1658" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1667" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1688" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1690" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1698" class="Symbol">_</a>
<a id="1700" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1721" href="Function.Metric.Definitions.html#1721" class="Bound Operator">_≈_</a> <a id="1725" href="Function.Metric.Definitions.html#1725" class="Bound Operator">_∙_</a> <a id="1729" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1731" class="Symbol">=</a> <a id="1733" class="Symbol">∀</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1738" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1740" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1750" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1752" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1758" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1760" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Function.Metric.Definitions.html#1721" class="Bound Operator">≈</a> <a id="1765" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1767" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1769" href="Function.Metric.Definitions.html#1738" class="Bound">y</a>

<a id="Contracting"></a><a id="1772" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1792" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1823" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1825" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1833" class="Symbol">_</a>
<a id="1835" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1847" href="Function.Metric.Definitions.html#1847" class="Bound Operator">_≤_</a> <a id="1851" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1853" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1861" href="Function.Metric.Definitions.html#1861" class="Bound">y</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1870" href="Function.Metric.Definitions.html#1859" class="Bound">x</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1876" href="Function.Metric.Definitions.html#1861" class="Bound">y</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Function.Metric.Definitions.html#1847" class="Bound Operator">≤</a> <a id="1881" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1883" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1885" href="Function.Metric.Definitions.html#1861" class="Bound">y</a>

<a id="ContractingOnOrbits"></a><a id="1888" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1914" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1916" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1947" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1949" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1979" href="Function.Metric.Definitions.html#1979" class="Bound Operator">_≤_</a> <a id="1983" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="1985" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Symbol">∀</a> <a id="1991" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2000" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2001" class="Symbol">)</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2009" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2010" class="Symbol">))</a> <a id="2013" href="Function.Metric.Definitions.html#1979" class="Bound Operator">≤</a> <a id="2015" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="2017" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2022" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2023" class="Symbol">)</a>

<a id="StrictlyContracting"></a><a id="2026" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2054" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2063" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2065" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2097" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2099" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2107" class="Symbol">_</a>
<a id="2109" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2129" href="Function.Metric.Definitions.html#2129" class="Bound Operator">_≈_</a> <a id="2133" href="Function.Metric.Definitions.html#2133" class="Bound Operator">_&lt;_</a> <a id="2137" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2139" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2141" class="Symbol">=</a> <a id="2143" class="Symbol">∀</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2148" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Metric.Definitions.html#2148" class="Bound">y</a> <a id="2158" href="Function.Metric.Definitions.html#2129" class="Bound Operator">≈</a> <a id="2160" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2170" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2176" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Function.Metric.Definitions.html#2133" class="Bound Operator">&lt;</a> <a id="2181" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2183" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2185" href="Function.Metric.Definitions.html#2148" class="Bound">y</a>

<a id="StrictlyContractingOnOrbits"></a><a id="2188" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2222" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2224" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2233" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2235" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2267" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2269" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2277" class="Symbol">_</a>
<a id="2279" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2307" href="Function.Metric.Definitions.html#2307" class="Bound Operator">_≈_</a> <a id="2311" href="Function.Metric.Definitions.html#2311" class="Bound Operator">_&lt;_</a> <a id="2315" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2317" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2319" class="Symbol">=</a> <a id="2321" class="Symbol">∀</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2334" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2336" href="Function.Metric.Definitions.html#2307" class="Bound Operator">≈</a> <a id="2338" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2348" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2357" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2358" class="Symbol">))</a> <a id="2361" href="Function.Metric.Definitions.html#2311" class="Bound Operator">&lt;</a> <a id="2363" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2365" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2370" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2371" class="Symbol">)</a>
</pre></body></html>

==> anc/Function.Metric.Nat.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics over ℕ</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- Unfortunately, unlike definitions and structures, the bundles over</a>
<a id="280" class="Comment">-- general metric spaces cannot be reused as it is impossible to</a>
<a id="345" class="Comment">-- constrain the image set to ℕ.</a>

<a id="379" class="Symbol">{-#</a> <a id="383" class="Keyword">OPTIONS</a> <a id="391" class="Pragma">--cubical-compatible</a> <a id="412" class="Pragma">--safe</a> <a id="419" class="Symbol">#-}</a>

<a id="424" class="Keyword">module</a> <a id="431" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="459" class="Keyword">where</a>

<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="492" class="Keyword">hiding</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="503" class="Symbol">;</a> <a id="505" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Base.html" class="Module">Function.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Function.Base.html#725" class="Function">const</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Level.html" class="Module">Level</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="580" class="Symbol">;</a> <a id="582" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a><a id="702" class="Symbol">)</a>

<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a> <a id="821" class="Symbol">as</a> <a id="824" class="Module">Base</a>
  <a id="831" class="Keyword">using</a> <a id="837" class="Symbol">(</a><a id="838" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a><a id="851" class="Symbol">)</a>

<a id="854" class="Comment">------------------------------------------------------------------------</a>
<a id="927" class="Comment">-- Proto-metric</a>

<a id="944" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="951" href="Function.Metric.Nat.Bundles.html#951" class="Record">ProtoMetric</a> <a id="963" href="Function.Metric.Nat.Bundles.html#963" class="Bound">a</a> <a id="965" href="Function.Metric.Nat.Bundles.html#965" class="Bound">ℓ</a> <a id="967" class="Symbol">:</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">(</a><a id="974" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="978" class="Symbol">(</a><a id="979" href="Function.Metric.Nat.Bundles.html#963" class="Bound">a</a> <a id="981" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="983" href="Function.Metric.Nat.Bundles.html#965" class="Bound">ℓ</a><a id="984" class="Symbol">))</a> <a id="987" class="Keyword">where</a>
  <a id="995" class="Keyword">infix</a> <a id="1001" class="Number">4</a> <a id="1003" href="Function.Metric.Nat.Bundles.html#1045" class="Field Operator">_≈_</a>
  <a id="1009" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="1019" href="Function.Metric.Nat.Bundles.html#1019" class="Field">Carrier</a>       <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1039" href="Function.Metric.Nat.Bundles.html#963" class="Bound">a</a>
    <a id="ProtoMetric._≈_"></a><a id="1045" href="Function.Metric.Nat.Bundles.html#1045" class="Field Operator">_≈_</a>           <a id="1059" class="Symbol">:</a> <a id="1061" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1065" href="Function.Metric.Nat.Bundles.html#1019" class="Field">Carrier</a> <a id="1073" href="Function.Metric.Nat.Bundles.html#965" class="Bound">ℓ</a>
    <a id="ProtoMetric.d"></a><a id="1079" href="Function.Metric.Nat.Bundles.html#1079" class="Field">d</a>             <a id="1093" class="Symbol">:</a> <a id="1095" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1112" href="Function.Metric.Nat.Bundles.html#1019" class="Field">Carrier</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1124" href="Function.Metric.Nat.Bundles.html#1124" class="Field">isProtoMetric</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Function.Metric.Nat.Structures.html#805" class="Function">IsProtoMetric</a> <a id="1154" href="Function.Metric.Nat.Bundles.html#1045" class="Field Operator">_≈_</a> <a id="1158" href="Function.Metric.Nat.Bundles.html#1079" class="Field">d</a>

  <a id="1163" class="Keyword">open</a> <a id="1168" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1182" href="Function.Metric.Nat.Bundles.html#1124" class="Field">isProtoMetric</a> <a id="1196" class="Keyword">public</a>

<a id="1204" class="Comment">------------------------------------------------------------------------</a>
<a id="1277" class="Comment">-- PreMetric</a>

<a id="1291" class="Keyword">record</a> <a id="PreMetric"></a><a id="1298" href="Function.Metric.Nat.Bundles.html#1298" class="Record">PreMetric</a> <a id="1308" href="Function.Metric.Nat.Bundles.html#1308" class="Bound">a</a> <a id="1310" href="Function.Metric.Nat.Bundles.html#1310" class="Bound">ℓ</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1318" class="Symbol">(</a><a id="1319" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Function.Metric.Nat.Bundles.html#1308" class="Bound">a</a> <a id="1326" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1328" href="Function.Metric.Nat.Bundles.html#1310" class="Bound">ℓ</a><a id="1329" class="Symbol">))</a> <a id="1332" class="Keyword">where</a>
  <a id="1340" class="Keyword">infix</a> <a id="1346" class="Number">4</a> <a id="1348" href="Function.Metric.Nat.Bundles.html#1388" class="Field Operator">_≈_</a>
  <a id="1354" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1364" href="Function.Metric.Nat.Bundles.html#1364" class="Field">Carrier</a>     <a id="1376" class="Symbol">:</a> <a id="1378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1382" href="Function.Metric.Nat.Bundles.html#1308" class="Bound">a</a>
    <a id="PreMetric._≈_"></a><a id="1388" href="Function.Metric.Nat.Bundles.html#1388" class="Field Operator">_≈_</a>         <a id="1400" class="Symbol">:</a> <a id="1402" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1406" href="Function.Metric.Nat.Bundles.html#1364" class="Field">Carrier</a> <a id="1414" href="Function.Metric.Nat.Bundles.html#1310" class="Bound">ℓ</a>
    <a id="PreMetric.d"></a><a id="1420" href="Function.Metric.Nat.Bundles.html#1420" class="Field">d</a>           <a id="1432" class="Symbol">:</a> <a id="1434" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1451" href="Function.Metric.Nat.Bundles.html#1364" class="Field">Carrier</a>
    <a id="PreMetric.isPreMetric"></a><a id="1463" href="Function.Metric.Nat.Bundles.html#1463" class="Field">isPreMetric</a> <a id="1475" class="Symbol">:</a> <a id="1477" href="Function.Metric.Nat.Structures.html#1048" class="Function">IsPreMetric</a> <a id="1489" href="Function.Metric.Nat.Bundles.html#1388" class="Field Operator">_≈_</a> <a id="1493" href="Function.Metric.Nat.Bundles.html#1420" class="Field">d</a>

  <a id="1498" class="Keyword">open</a> <a id="1503" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1515" href="Function.Metric.Nat.Bundles.html#1463" class="Field">isPreMetric</a> <a id="1527" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1537" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Function.Metric.Nat.Bundles.html#951" class="Record">ProtoMetric</a> <a id="1563" href="Function.Metric.Nat.Bundles.html#1308" class="Bound">a</a> <a id="1565" href="Function.Metric.Nat.Bundles.html#1310" class="Bound">ℓ</a>
  <a id="1569" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a> <a id="1581" class="Symbol">=</a> <a id="1583" class="Keyword">record</a>
    <a id="1594" class="Symbol">{</a> <a id="1596" href="Function.Metric.Nat.Bundles.html#1124" class="Field">isProtoMetric</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1630" class="Symbol">}</a>

<a id="1633" class="Comment">------------------------------------------------------------------------</a>
<a id="1706" class="Comment">-- QuasiSemiMetric</a>

<a id="1726" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1733" href="Function.Metric.Nat.Bundles.html#1733" class="Record">QuasiSemiMetric</a> <a id="1749" href="Function.Metric.Nat.Bundles.html#1749" class="Bound">a</a> <a id="1751" href="Function.Metric.Nat.Bundles.html#1751" class="Bound">ℓ</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Function.Metric.Nat.Bundles.html#1749" class="Bound">a</a> <a id="1767" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1769" href="Function.Metric.Nat.Bundles.html#1751" class="Bound">ℓ</a><a id="1770" class="Symbol">))</a> <a id="1773" class="Keyword">where</a>
  <a id="1781" class="Keyword">infix</a> <a id="1787" class="Number">4</a> <a id="1789" href="Function.Metric.Nat.Bundles.html#1835" class="Field Operator">_≈_</a>
  <a id="1795" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="1805" href="Function.Metric.Nat.Bundles.html#1805" class="Field">Carrier</a>           <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1829" href="Function.Metric.Nat.Bundles.html#1749" class="Bound">a</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="1835" href="Function.Metric.Nat.Bundles.html#1835" class="Field Operator">_≈_</a>               <a id="1853" class="Symbol">:</a> <a id="1855" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1859" href="Function.Metric.Nat.Bundles.html#1805" class="Field">Carrier</a> <a id="1867" href="Function.Metric.Nat.Bundles.html#1751" class="Bound">ℓ</a>
    <a id="QuasiSemiMetric.d"></a><a id="1873" href="Function.Metric.Nat.Bundles.html#1873" class="Field">d</a>                 <a id="1891" class="Symbol">:</a> <a id="1893" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1910" href="Function.Metric.Nat.Bundles.html#1805" class="Field">Carrier</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="1922" href="Function.Metric.Nat.Bundles.html#1922" class="Field">isQuasiSemiMetric</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Function.Metric.Nat.Structures.html#1290" class="Function">IsQuasiSemiMetric</a> <a id="1960" href="Function.Metric.Nat.Bundles.html#1835" class="Field Operator">_≈_</a> <a id="1964" href="Function.Metric.Nat.Bundles.html#1873" class="Field">d</a>

  <a id="1969" class="Keyword">open</a> <a id="1974" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="1992" href="Function.Metric.Nat.Bundles.html#1922" class="Field">isQuasiSemiMetric</a> <a id="2010" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2020" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Function.Metric.Nat.Bundles.html#1298" class="Record">PreMetric</a> <a id="2042" href="Function.Metric.Nat.Bundles.html#1749" class="Bound">a</a> <a id="2044" href="Function.Metric.Nat.Bundles.html#1751" class="Bound">ℓ</a>
  <a id="2048" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a> <a id="2058" class="Symbol">=</a> <a id="2060" class="Keyword">record</a>
    <a id="2071" class="Symbol">{</a> <a id="2073" href="Function.Metric.Nat.Bundles.html#1463" class="Field">isPreMetric</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2103" class="Symbol">}</a>

  <a id="2108" class="Keyword">open</a> <a id="2113" href="Function.Metric.Nat.Bundles.html#1298" class="Module">PreMetric</a> <a id="2123" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a> <a id="2133" class="Keyword">public</a>
    <a id="2144" class="Keyword">using</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a><a id="2162" class="Symbol">)</a>

<a id="2165" class="Comment">------------------------------------------------------------------------</a>
<a id="2238" class="Comment">-- SemiMetric</a>

<a id="2253" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2260" href="Function.Metric.Nat.Bundles.html#2260" class="Record">SemiMetric</a> <a id="2271" href="Function.Metric.Nat.Bundles.html#2271" class="Bound">a</a> <a id="2273" href="Function.Metric.Nat.Bundles.html#2273" class="Bound">ℓ</a> <a id="2275" class="Symbol">:</a> <a id="2277" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Function.Metric.Nat.Bundles.html#2271" class="Bound">a</a> <a id="2289" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2291" href="Function.Metric.Nat.Bundles.html#2273" class="Bound">ℓ</a><a id="2292" class="Symbol">))</a> <a id="2295" class="Keyword">where</a>
  <a id="2303" class="Keyword">infix</a> <a id="2309" class="Number">4</a> <a id="2311" href="Function.Metric.Nat.Bundles.html#2352" class="Field Operator">_≈_</a>
  <a id="2317" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2327" href="Function.Metric.Nat.Bundles.html#2327" class="Field">Carrier</a>      <a id="2340" class="Symbol">:</a> <a id="2342" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2346" href="Function.Metric.Nat.Bundles.html#2271" class="Bound">a</a>
    <a id="SemiMetric._≈_"></a><a id="2352" href="Function.Metric.Nat.Bundles.html#2352" class="Field Operator">_≈_</a>          <a id="2365" class="Symbol">:</a> <a id="2367" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2371" href="Function.Metric.Nat.Bundles.html#2327" class="Field">Carrier</a> <a id="2379" href="Function.Metric.Nat.Bundles.html#2273" class="Bound">ℓ</a>
    <a id="SemiMetric.d"></a><a id="2385" href="Function.Metric.Nat.Bundles.html#2385" class="Field">d</a>            <a id="2398" class="Symbol">:</a> <a id="2400" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="2417" href="Function.Metric.Nat.Bundles.html#2327" class="Field">Carrier</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2429" href="Function.Metric.Nat.Bundles.html#2429" class="Field">isSemiMetric</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Function.Metric.Nat.Structures.html#1550" class="Function">IsSemiMetric</a> <a id="2457" href="Function.Metric.Nat.Bundles.html#2352" class="Field Operator">_≈_</a> <a id="2461" href="Function.Metric.Nat.Bundles.html#2385" class="Field">d</a>

  <a id="2466" class="Keyword">open</a> <a id="2471" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="2484" href="Function.Metric.Nat.Bundles.html#2429" class="Field">isSemiMetric</a> <a id="2497" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="2507" href="Function.Metric.Nat.Bundles.html#2507" class="Function">quasiSemiMetric</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Function.Metric.Nat.Bundles.html#1733" class="Record">QuasiSemiMetric</a> <a id="2541" href="Function.Metric.Nat.Bundles.html#2271" class="Bound">a</a> <a id="2543" href="Function.Metric.Nat.Bundles.html#2273" class="Bound">ℓ</a>
  <a id="2547" href="Function.Metric.Nat.Bundles.html#2507" class="Function">quasiSemiMetric</a> <a id="2563" class="Symbol">=</a> <a id="2565" class="Keyword">record</a>
    <a id="2576" class="Symbol">{</a> <a id="2578" href="Function.Metric.Nat.Bundles.html#1922" class="Field">isQuasiSemiMetric</a> <a id="2596" class="Symbol">=</a> <a id="2598" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="2620" class="Symbol">}</a>

  <a id="2625" class="Keyword">open</a> <a id="2630" href="Function.Metric.Nat.Bundles.html#1733" class="Module">QuasiSemiMetric</a> <a id="2646" href="Function.Metric.Nat.Bundles.html#2507" class="Function">quasiSemiMetric</a> <a id="2662" class="Keyword">public</a>
    <a id="2673" class="Keyword">using</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a><a id="2691" class="Symbol">;</a> <a id="2693" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a><a id="2702" class="Symbol">)</a>

<a id="2705" class="Comment">------------------------------------------------------------------------</a>
<a id="2778" class="Comment">-- Metrics</a>

<a id="2790" class="Keyword">record</a> <a id="Metric"></a><a id="2797" href="Function.Metric.Nat.Bundles.html#2797" class="Record">Metric</a> <a id="2804" href="Function.Metric.Nat.Bundles.html#2804" class="Bound">a</a> <a id="2806" href="Function.Metric.Nat.Bundles.html#2806" class="Bound">ℓ</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Function.Metric.Nat.Bundles.html#2804" class="Bound">a</a> <a id="2822" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2824" href="Function.Metric.Nat.Bundles.html#2806" class="Bound">ℓ</a><a id="2825" class="Symbol">))</a> <a id="2828" class="Keyword">where</a>
  <a id="2836" class="Keyword">infix</a> <a id="2842" class="Number">4</a> <a id="2844" href="Function.Metric.Nat.Bundles.html#2881" class="Field Operator">_≈_</a>
  <a id="2850" class="Keyword">field</a>
    <a id="Metric.Carrier"></a><a id="2860" href="Function.Metric.Nat.Bundles.html#2860" class="Field">Carrier</a>  <a id="2869" class="Symbol">:</a> <a id="2871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2875" href="Function.Metric.Nat.Bundles.html#2804" class="Bound">a</a>
    <a id="Metric._≈_"></a><a id="2881" href="Function.Metric.Nat.Bundles.html#2881" class="Field Operator">_≈_</a>      <a id="2890" class="Symbol">:</a> <a id="2892" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2896" href="Function.Metric.Nat.Bundles.html#2860" class="Field">Carrier</a> <a id="2904" href="Function.Metric.Nat.Bundles.html#2806" class="Bound">ℓ</a>
    <a id="Metric.d"></a><a id="2910" href="Function.Metric.Nat.Bundles.html#2910" class="Field">d</a>        <a id="2919" class="Symbol">:</a> <a id="2921" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="2938" href="Function.Metric.Nat.Bundles.html#2860" class="Field">Carrier</a>
    <a id="Metric.isMetric"></a><a id="2950" href="Function.Metric.Nat.Bundles.html#2950" class="Field">isMetric</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Function.Metric.Nat.Structures.html#1785" class="Function">IsMetric</a> <a id="2970" href="Function.Metric.Nat.Bundles.html#2881" class="Field Operator">_≈_</a> <a id="2974" href="Function.Metric.Nat.Bundles.html#2910" class="Field">d</a>

  <a id="2979" class="Keyword">open</a> <a id="2984" href="Function.Metric.Nat.Structures.html#1895" class="Module">IsMetric</a> <a id="2993" href="Function.Metric.Nat.Bundles.html#2950" class="Field">isMetric</a> <a id="3002" class="Keyword">public</a>

  <a id="Metric.semiMetric"></a><a id="3012" href="Function.Metric.Nat.Bundles.html#3012" class="Function">semiMetric</a> <a id="3023" class="Symbol">:</a> <a id="3025" href="Function.Metric.Nat.Bundles.html#2260" class="Record">SemiMetric</a> <a id="3036" href="Function.Metric.Nat.Bundles.html#2804" class="Bound">a</a> <a id="3038" href="Function.Metric.Nat.Bundles.html#2806" class="Bound">ℓ</a>
  <a id="3042" href="Function.Metric.Nat.Bundles.html#3012" class="Function">semiMetric</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Keyword">record</a>
    <a id="3066" class="Symbol">{</a> <a id="3068" href="Function.Metric.Nat.Bundles.html#2429" class="Field">isSemiMetric</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3100" class="Symbol">}</a>

  <a id="3105" class="Keyword">open</a> <a id="3110" href="Function.Metric.Nat.Bundles.html#2260" class="Module">SemiMetric</a> <a id="3121" href="Function.Metric.Nat.Bundles.html#3012" class="Function">semiMetric</a> <a id="3132" class="Keyword">public</a>
    <a id="3143" class="Keyword">using</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a><a id="3161" class="Symbol">;</a> <a id="3163" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a><a id="3172" class="Symbol">;</a> <a id="3174" href="Function.Metric.Nat.Bundles.html#2507" class="Function">quasiSemiMetric</a><a id="3189" class="Symbol">)</a>

<a id="3192" class="Comment">------------------------------------------------------------------------</a>
<a id="3265" class="Comment">-- UltraMetrics</a>

<a id="3282" class="Keyword">record</a> <a id="UltraMetric"></a><a id="3289" href="Function.Metric.Nat.Bundles.html#3289" class="Record">UltraMetric</a> <a id="3301" href="Function.Metric.Nat.Bundles.html#3301" class="Bound">a</a> <a id="3303" href="Function.Metric.Nat.Bundles.html#3303" class="Bound">ℓ</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Function.Metric.Nat.Bundles.html#3301" class="Bound">a</a> <a id="3319" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3321" href="Function.Metric.Nat.Bundles.html#3303" class="Bound">ℓ</a><a id="3322" class="Symbol">))</a> <a id="3325" class="Keyword">where</a>
  <a id="3333" class="Keyword">infix</a> <a id="3339" class="Number">4</a> <a id="3341" href="Function.Metric.Nat.Bundles.html#3383" class="Field Operator">_≈_</a>
  <a id="3347" class="Keyword">field</a>
    <a id="UltraMetric.Carrier"></a><a id="3357" href="Function.Metric.Nat.Bundles.html#3357" class="Field">Carrier</a>       <a id="3371" class="Symbol">:</a> <a id="3373" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3377" href="Function.Metric.Nat.Bundles.html#3301" class="Bound">a</a>
    <a id="UltraMetric._≈_"></a><a id="3383" href="Function.Metric.Nat.Bundles.html#3383" class="Field Operator">_≈_</a>           <a id="3397" class="Symbol">:</a> <a id="3399" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3403" href="Function.Metric.Nat.Bundles.html#3357" class="Field">Carrier</a> <a id="3411" href="Function.Metric.Nat.Bundles.html#3303" class="Bound">ℓ</a>
    <a id="UltraMetric.d"></a><a id="3417" href="Function.Metric.Nat.Bundles.html#3417" class="Field">d</a>             <a id="3431" class="Symbol">:</a> <a id="3433" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="3450" href="Function.Metric.Nat.Bundles.html#3357" class="Field">Carrier</a>
    <a id="UltraMetric.isUltraMetric"></a><a id="3462" href="Function.Metric.Nat.Bundles.html#3462" class="Field">isUltraMetric</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="Function.Metric.Nat.Structures.html#2117" class="Function">IsUltraMetric</a> <a id="3492" href="Function.Metric.Nat.Bundles.html#3383" class="Field Operator">_≈_</a> <a id="3496" href="Function.Metric.Nat.Bundles.html#3417" class="Field">d</a>

  <a id="3501" class="Keyword">open</a> <a id="3506" href="Function.Metric.Nat.Structures.html#2237" class="Module">IsUltraMetric</a> <a id="3520" href="Function.Metric.Nat.Bundles.html#3462" class="Field">isUltraMetric</a> <a id="3534" class="Keyword">public</a>

  <a id="UltraMetric.semiMetric"></a><a id="3544" href="Function.Metric.Nat.Bundles.html#3544" class="Function">semiMetric</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Function.Metric.Nat.Bundles.html#2260" class="Record">SemiMetric</a> <a id="3568" href="Function.Metric.Nat.Bundles.html#3301" class="Bound">a</a> <a id="3570" href="Function.Metric.Nat.Bundles.html#3303" class="Bound">ℓ</a>
  <a id="3574" href="Function.Metric.Nat.Bundles.html#3544" class="Function">semiMetric</a> <a id="3585" class="Symbol">=</a> <a id="3587" class="Keyword">record</a>
    <a id="3598" class="Symbol">{</a> <a id="3600" href="Function.Metric.Nat.Bundles.html#2429" class="Field">isSemiMetric</a> <a id="3613" class="Symbol">=</a> <a id="3615" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3632" class="Symbol">}</a>

  <a id="3637" class="Keyword">open</a> <a id="3642" href="Function.Metric.Nat.Bundles.html#2260" class="Module">SemiMetric</a> <a id="3653" href="Function.Metric.Nat.Bundles.html#3544" class="Function">semiMetric</a> <a id="3664" class="Keyword">public</a>
    <a id="3675" class="Keyword">using</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Function.Metric.Nat.Bundles.html#1537" class="Function">protoMetric</a><a id="3693" class="Symbol">;</a> <a id="3695" href="Function.Metric.Nat.Bundles.html#2020" class="Function">preMetric</a><a id="3704" class="Symbol">;</a> <a id="3706" href="Function.Metric.Nat.Bundles.html#2507" class="Function">quasiSemiMetric</a><a id="3721" class="Symbol">)</a>
</pre></body></html>

==> anc/Function.Metric.Nat.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="296" class="Keyword">where</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">import</a> <a id="346" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">Base</a>

<a id="376" class="Comment">------------------------------------------------------------------------</a>
<a id="449" class="Comment">-- Definition</a>

<a id="DistanceFunction"></a><a id="464" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="481" class="Symbol">:</a> <a id="483" class="Symbol">∀</a> <a id="485" class="Symbol">{</a><a id="486" href="Function.Metric.Nat.Core.html#486" class="Bound">a</a><a id="487" class="Symbol">}</a> <a id="489" class="Symbol">→</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" href="Function.Metric.Nat.Core.html#486" class="Bound">a</a> <a id="497" class="Symbol">→</a> <a id="499" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="503" href="Function.Metric.Nat.Core.html#486" class="Bound">a</a>
<a id="505" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="522" href="Function.Metric.Nat.Core.html#522" class="Bound">A</a> <a id="524" class="Symbol">=</a> <a id="526" href="Function.Metric.Core.html#451" class="Function">Base.DistanceFunction</a> <a id="548" href="Function.Metric.Nat.Core.html#522" class="Bound">A</a> <a id="550" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
</pre></body></html>

==> anc/Function.Metric.Nat.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="403" class="Symbol">)</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="503" class="Symbol">)</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="543" class="Keyword">import</a> <a id="550" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="578" class="Symbol">as</a> <a id="581" class="Module">Base</a>

<a id="587" class="Keyword">private</a>
  <a id="597" class="Keyword">variable</a>
    <a id="610" href="Function.Metric.Nat.Definitions.html#610" class="Generalizable">a</a> <a id="612" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="614" class="Symbol">:</a> <a id="616" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="626" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a>   <a id="630" class="Symbol">:</a> <a id="632" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="636" href="Function.Metric.Nat.Definitions.html#610" class="Generalizable">a</a>

<a id="639" class="Comment">------------------------------------------------------------------------</a>
<a id="712" class="Comment">-- Properties</a>

<a id="727" class="Comment">-- Basic</a>

<a id="Congruent"></a><a id="737" href="Function.Metric.Nat.Definitions.html#737" class="Function">Congruent</a> <a id="747" class="Symbol">:</a> <a id="749" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="753" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="755" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="757" class="Symbol">→</a> <a id="759" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="776" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="778" class="Symbol">→</a> <a id="780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="784" class="Symbol">_</a>
<a id="786" href="Function.Metric.Nat.Definitions.html#737" class="Function">Congruent</a> <a id="796" href="Function.Metric.Nat.Definitions.html#796" class="Bound Operator">_≈ₐ_</a> <a id="801" href="Function.Metric.Nat.Definitions.html#801" class="Bound">d</a> <a id="803" class="Symbol">=</a> <a id="805" href="Function.Metric.Definitions.html#834" class="Function">Base.Congruent</a> <a id="820" href="Function.Metric.Nat.Definitions.html#796" class="Bound Operator">_≈ₐ_</a> <a id="825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="829" href="Function.Metric.Nat.Definitions.html#801" class="Bound">d</a>

<a id="Indiscernable"></a><a id="832" href="Function.Metric.Nat.Definitions.html#832" class="Function">Indiscernable</a> <a id="846" class="Symbol">:</a> <a id="848" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="852" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="854" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="856" class="Symbol">→</a> <a id="858" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="875" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="877" class="Symbol">→</a> <a id="879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="883" class="Symbol">_</a>
<a id="885" href="Function.Metric.Nat.Definitions.html#832" class="Function">Indiscernable</a> <a id="899" href="Function.Metric.Nat.Definitions.html#899" class="Bound Operator">_≈ₐ_</a> <a id="904" href="Function.Metric.Nat.Definitions.html#904" class="Bound">d</a> <a id="906" class="Symbol">=</a> <a id="908" href="Function.Metric.Definitions.html#954" class="Function">Base.Indiscernable</a> <a id="927" href="Function.Metric.Nat.Definitions.html#899" class="Bound Operator">_≈ₐ_</a> <a id="932" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="936" href="Function.Metric.Nat.Definitions.html#904" class="Bound">d</a> <a id="938" class="Number">0</a>

<a id="Definite"></a><a id="941" href="Function.Metric.Nat.Definitions.html#941" class="Function">Definite</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="956" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="958" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="960" class="Symbol">→</a> <a id="962" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="979" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="981" class="Symbol">→</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="987" class="Symbol">_</a>
<a id="989" href="Function.Metric.Nat.Definitions.html#941" class="Function">Definite</a> <a id="998" href="Function.Metric.Nat.Definitions.html#998" class="Bound Operator">_≈ₐ_</a> <a id="1003" href="Function.Metric.Nat.Definitions.html#1003" class="Bound">d</a> <a id="1005" class="Symbol">=</a> <a id="1007" href="Function.Metric.Definitions.html#1088" class="Function">Base.Definite</a> <a id="1021" href="Function.Metric.Nat.Definitions.html#998" class="Bound Operator">_≈ₐ_</a> <a id="1026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1030" href="Function.Metric.Nat.Definitions.html#1003" class="Bound">d</a> <a id="1032" class="Number">0</a>

<a id="Symmetric"></a><a id="1035" href="Function.Metric.Nat.Definitions.html#1035" class="Function">Symmetric</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1064" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1072" class="Symbol">_</a>
<a id="1074" href="Function.Metric.Nat.Definitions.html#1035" class="Function">Symmetric</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="Function.Metric.Definitions.html#1315" class="Function">Base.Symmetric</a> <a id="1101" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="Bounded"></a><a id="1106" href="Function.Metric.Nat.Definitions.html#1106" class="Function">Bounded</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1133" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1141" class="Symbol">_</a>
<a id="1143" href="Function.Metric.Nat.Definitions.html#1106" class="Function">Bounded</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Function.Metric.Definitions.html#1537" class="Function">Base.Bounded</a> <a id="1166" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>

<a id="TranslationInvariant"></a><a id="1171" href="Function.Metric.Nat.Definitions.html#1171" class="Function">TranslationInvariant</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1198" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1219" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1227" class="Symbol">_</a>
<a id="1229" href="Function.Metric.Nat.Definitions.html#1171" class="Function">TranslationInvariant</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Function.Metric.Definitions.html#1629" class="Function">Base.TranslationInvariant</a> <a id="1278" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1283" class="Comment">-- Inequalities</a>

<a id="TriangleInequality"></a><a id="1300" href="Function.Metric.Nat.Definitions.html#1300" class="Function">TriangleInequality</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1338" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1346" class="Symbol">_</a>
<a id="1348" href="Function.Metric.Nat.Definitions.html#1300" class="Function">TriangleInequality</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1393" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1397" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="MaxTriangleInequality"></a><a id="1402" href="Function.Metric.Nat.Definitions.html#1402" class="Function">MaxTriangleInequality</a> <a id="1424" class="Symbol">:</a> <a id="1426" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1443" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1451" class="Symbol">_</a>
<a id="1453" href="Function.Metric.Nat.Definitions.html#1402" class="Function">MaxTriangleInequality</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1501" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1505" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>

<a id="1510" class="Comment">-- Contractions</a>

<a id="Contracting"></a><a id="1527" href="Function.Metric.Nat.Definitions.html#1527" class="Function">Contracting</a> <a id="1539" class="Symbol">:</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a><a id="1547" class="Symbol">)</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1568" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1576" class="Symbol">_</a>
<a id="1578" href="Function.Metric.Nat.Definitions.html#1527" class="Function">Contracting</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Function.Metric.Definitions.html#1772" class="Function">Base.Contracting</a> <a id="1609" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>

<a id="ContractingOnOrbits"></a><a id="1614" href="Function.Metric.Nat.Definitions.html#1614" class="Function">ContractingOnOrbits</a> <a id="1634" class="Symbol">:</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a><a id="1642" class="Symbol">)</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1663" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1671" class="Symbol">_</a>
<a id="1673" href="Function.Metric.Nat.Definitions.html#1614" class="Function">ContractingOnOrbits</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Function.Metric.Definitions.html#1888" class="Function">Base.ContractingOnOrbits</a> <a id="1720" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a>

<a id="StrictlyContracting"></a><a id="1725" href="Function.Metric.Nat.Definitions.html#1725" class="Function">StrictlyContracting</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1751" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1753" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="1755" class="Symbol">→</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1760" class="Symbol">→</a> <a id="1762" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">→</a> <a id="1767" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1784" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1792" class="Symbol">_</a>
<a id="1794" href="Function.Metric.Nat.Definitions.html#1725" class="Function">StrictlyContracting</a> <a id="1814" href="Function.Metric.Nat.Definitions.html#1814" class="Bound Operator">_≈_</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Function.Metric.Definitions.html#2026" class="Function">Base.StrictlyContracting</a> <a id="1845" href="Function.Metric.Nat.Definitions.html#1814" class="Bound Operator">_≈_</a> <a id="1849" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>

<a id="StrictlyContractingOnOrbits"></a><a id="1854" href="Function.Metric.Nat.Definitions.html#1854" class="Function">StrictlyContractingOnOrbits</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1888" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1890" href="Function.Metric.Nat.Definitions.html#612" class="Generalizable">ℓ</a> <a id="1892" class="Symbol">→</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1921" href="Function.Metric.Nat.Definitions.html#626" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1929" class="Symbol">_</a>
<a id="1931" href="Function.Metric.Nat.Definitions.html#1854" class="Function">StrictlyContractingOnOrbits</a> <a id="1959" href="Function.Metric.Nat.Definitions.html#1959" class="Bound Operator">_≈_</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Function.Metric.Definitions.html#2188" class="Function">Base.StrictlyContractingOnOrbits</a> <a id="1998" href="Function.Metric.Nat.Definitions.html#1959" class="Bound Operator">_≈_</a> <a id="2002" href="Data.Nat.Base.html#1801" class="Function Operator">_&lt;_</a>
</pre></body></html>

==> anc/Function.Metric.Nat.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="335" class="Keyword">hiding</a> <a id="342" class="Symbol">(</a><a id="343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Function.Base.html" class="Module">Function.Base</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Function.Base.html#725" class="Function">const</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Level.html" class="Module">Level</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="535" class="Symbol">)</a>

<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a>
<a id="619" class="Keyword">import</a> <a id="626" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a> <a id="653" class="Symbol">as</a> <a id="656" class="Module">Base</a>

<a id="662" class="Keyword">private</a>
  <a id="672" class="Keyword">variable</a>
    <a id="685" href="Function.Metric.Nat.Structures.html#685" class="Generalizable">a</a> <a id="687" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="701" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a>   <a id="705" class="Symbol">:</a> <a id="707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="711" href="Function.Metric.Nat.Structures.html#685" class="Generalizable">a</a>

<a id="714" class="Comment">------------------------------------------------------------------------</a>
<a id="787" class="Comment">-- Proto-metrics</a>

<a id="IsProtoMetric"></a><a id="805" href="Function.Metric.Nat.Structures.html#805" class="Function">IsProtoMetric</a> <a id="819" class="Symbol">:</a> <a id="821" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="825" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="827" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="829" class="Symbol">→</a> <a id="831" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="848" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="850" class="Symbol">→</a> <a id="852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="856" class="Symbol">_</a>
<a id="858" href="Function.Metric.Nat.Structures.html#805" class="Function">IsProtoMetric</a> <a id="872" href="Function.Metric.Nat.Structures.html#872" class="Bound Operator">_≈_</a> <a id="876" class="Symbol">=</a> <a id="878" href="Function.Metric.Structures.html#996" class="Record">Base.IsProtoMetric</a> <a id="897" href="Function.Metric.Nat.Structures.html#872" class="Bound Operator">_≈_</a> <a id="901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="905" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="909" class="Number">0</a>

<a id="912" class="Keyword">open</a> <a id="917" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="922" class="Keyword">using</a> <a id="928" class="Symbol">(</a><a id="929" class="Keyword">module</a> <a id="936" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a><a id="949" class="Symbol">)</a> <a id="951" class="Keyword">public</a>

<a id="959" class="Comment">------------------------------------------------------------------------</a>
<a id="1032" class="Comment">-- Pre-metrics</a>

<a id="IsPreMetric"></a><a id="1048" href="Function.Metric.Nat.Structures.html#1048" class="Function">IsPreMetric</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1066" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1068" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1089" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" class="Symbol">_</a>
<a id="1099" href="Function.Metric.Nat.Structures.html#1048" class="Function">IsPreMetric</a> <a id="1111" href="Function.Metric.Nat.Structures.html#1111" class="Bound Operator">_≈_</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Function.Metric.Structures.html#1497" class="Record">Base.IsPreMetric</a> <a id="1134" href="Function.Metric.Nat.Structures.html#1111" class="Bound Operator">_≈_</a> <a id="1138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1142" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1146" class="Number">0</a>

<a id="1149" class="Keyword">open</a> <a id="1154" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1159" class="Keyword">using</a> <a id="1165" class="Symbol">(</a><a id="1166" class="Keyword">module</a> <a id="1173" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Keyword">public</a>

<a id="1194" class="Comment">------------------------------------------------------------------------</a>
<a id="1267" class="Comment">-- Quasi-semi-metrics</a>

<a id="IsQuasiSemiMetric"></a><a id="1290" href="Function.Metric.Nat.Structures.html#1290" class="Function">IsQuasiSemiMetric</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1314" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1316" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1337" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1345" class="Symbol">_</a>
<a id="1347" href="Function.Metric.Nat.Structures.html#1290" class="Function">IsQuasiSemiMetric</a> <a id="1365" href="Function.Metric.Nat.Structures.html#1365" class="Bound Operator">_≈_</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Function.Metric.Structures.html#1823" class="Record">Base.IsQuasiSemiMetric</a> <a id="1394" href="Function.Metric.Nat.Structures.html#1365" class="Bound Operator">_≈_</a> <a id="1398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1402" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1406" class="Number">0</a>

<a id="1409" class="Keyword">open</a> <a id="1414" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1419" class="Keyword">using</a> <a id="1425" class="Symbol">(</a><a id="1426" class="Keyword">module</a> <a id="1433" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a><a id="1450" class="Symbol">)</a> <a id="1452" class="Keyword">public</a>

<a id="1460" class="Comment">------------------------------------------------------------------------</a>
<a id="1533" class="Comment">-- Semi-metrics</a>

<a id="IsSemiMetric"></a><a id="1550" href="Function.Metric.Nat.Structures.html#1550" class="Function">IsSemiMetric</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1569" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1571" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="1573" class="Symbol">→</a> <a id="1575" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1592" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1594" class="Symbol">→</a> <a id="1596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1600" class="Symbol">_</a>
<a id="1602" href="Function.Metric.Nat.Structures.html#1550" class="Function">IsSemiMetric</a> <a id="1615" href="Function.Metric.Nat.Structures.html#1615" class="Bound Operator">_≈_</a> <a id="1619" class="Symbol">=</a> <a id="1621" href="Function.Metric.Structures.html#2150" class="Record">Base.IsSemiMetric</a> <a id="1639" href="Function.Metric.Nat.Structures.html#1615" class="Bound Operator">_≈_</a> <a id="1643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1647" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1651" class="Number">0</a>

<a id="1654" class="Keyword">open</a> <a id="1659" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1664" class="Keyword">using</a> <a id="1670" class="Symbol">(</a><a id="1671" class="Keyword">module</a> <a id="1678" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Keyword">public</a>

<a id="1700" class="Comment">------------------------------------------------------------------------</a>
<a id="1773" class="Comment">-- Metrics</a>

<a id="IsMetric"></a><a id="1785" href="Function.Metric.Nat.Structures.html#1785" class="Function">IsMetric</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1800" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1802" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1823" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1825" class="Symbol">→</a> <a id="1827" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1831" class="Symbol">_</a>
<a id="1833" href="Function.Metric.Nat.Structures.html#1785" class="Function">IsMetric</a> <a id="1842" href="Function.Metric.Nat.Structures.html#1842" class="Bound Operator">_≈_</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="1869" href="Function.Metric.Nat.Structures.html#1842" class="Bound Operator">_≈_</a> <a id="1873" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1877" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="1881" class="Number">0</a> <a id="1883" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="1888" class="Keyword">module</a> <a id="IsMetric"></a><a id="1895" href="Function.Metric.Nat.Structures.html#1895" class="Module">IsMetric</a> <a id="1904" class="Symbol">{</a><a id="1905" href="Function.Metric.Nat.Structures.html#1905" class="Bound Operator">_≈_</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1915" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="1917" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a><a id="1918" class="Symbol">}</a> <a id="1920" class="Symbol">{</a><a id="1921" href="Function.Metric.Nat.Structures.html#1921" class="Bound">d</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="1942" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a><a id="1943" class="Symbol">}</a>
                <a id="1961" class="Symbol">(</a><a id="1962" href="Function.Metric.Nat.Structures.html#1962" class="Bound">M</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Function.Metric.Nat.Structures.html#1785" class="Function">IsMetric</a> <a id="1975" href="Function.Metric.Nat.Structures.html#1905" class="Bound Operator">_≈_</a> <a id="1979" href="Function.Metric.Nat.Structures.html#1921" class="Bound">d</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Keyword">where</a>
  <a id="1990" class="Keyword">open</a> <a id="1995" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2016" href="Function.Metric.Nat.Structures.html#1962" class="Bound">M</a> <a id="2018" class="Keyword">public</a>

<a id="2026" class="Comment">------------------------------------------------------------------------</a>
<a id="2099" class="Comment">-- Ultra-metrics</a>

<a id="IsUltraMetric"></a><a id="2117" href="Function.Metric.Nat.Structures.html#2117" class="Function">IsUltraMetric</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2137" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="2139" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="2160" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="2162" class="Symbol">→</a> <a id="2164" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2168" class="Symbol">_</a>
<a id="2170" href="Function.Metric.Nat.Structures.html#2117" class="Function">IsUltraMetric</a> <a id="2184" href="Function.Metric.Nat.Structures.html#2184" class="Bound Operator">_≈_</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="2211" href="Function.Metric.Nat.Structures.html#2184" class="Bound Operator">_≈_</a> <a id="2215" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2219" href="Data.Nat.Base.html#1691" class="Datatype Operator">_≤_</a> <a id="2223" class="Number">0</a> <a id="2225" href="Data.Nat.Base.html#5479" class="Function Operator">_⊔_</a>

<a id="2230" class="Keyword">module</a> <a id="IsUltraMetric"></a><a id="2237" href="Function.Metric.Nat.Structures.html#2237" class="Module">IsUltraMetric</a> <a id="2251" class="Symbol">{</a><a id="2252" href="Function.Metric.Nat.Structures.html#2252" class="Bound Operator">_≈_</a> <a id="2256" class="Symbol">:</a> <a id="2258" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2262" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a> <a id="2264" href="Function.Metric.Nat.Structures.html#687" class="Generalizable">ℓ</a><a id="2265" class="Symbol">}</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Function.Metric.Nat.Structures.html#2268" class="Bound">d</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Function.Metric.Nat.Core.html#464" class="Function">DistanceFunction</a> <a id="2289" href="Function.Metric.Nat.Structures.html#701" class="Generalizable">A</a><a id="2290" class="Symbol">}</a>
                     <a id="2313" class="Symbol">(</a><a id="2314" href="Function.Metric.Nat.Structures.html#2314" class="Bound">UM</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Metric.Nat.Structures.html#2117" class="Function">IsUltraMetric</a> <a id="2333" href="Function.Metric.Nat.Structures.html#2252" class="Bound Operator">_≈_</a> <a id="2337" href="Function.Metric.Nat.Structures.html#2268" class="Bound">d</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Keyword">where</a>
  <a id="2348" class="Keyword">open</a> <a id="2353" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2374" href="Function.Metric.Nat.Structures.html#2314" class="Bound">UM</a> <a id="2377" class="Keyword">public</a>
</pre></body></html>

==> anc/Function.Metric.Nat.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Nat</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Metrics with ℕ as the codomain of the metric function</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="353" class="Keyword">public</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="404" class="Keyword">public</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="454" class="Keyword">public</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="501" class="Keyword">public</a>
</pre></body></html>

==> anc/Function.Metric.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Metric.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some metric structures (not packed up with sets, operations, etc.)</a>
<a id="176" class="Comment">------------------------------------------------------------------------</a>

<a id="250" class="Comment">-- The contents of this module should usually be accessed via</a>
<a id="312" class="Comment">-- `Function.Metric`.</a>

<a id="335" class="Symbol">{-#</a> <a id="339" class="Keyword">OPTIONS</a> <a id="347" class="Pragma">--cubical-compatible</a> <a id="368" class="Pragma">--safe</a> <a id="375" class="Symbol">#-}</a>

<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="485" class="Symbol">;</a> <a id="487" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="500" class="Symbol">)</a>

<a id="503" class="Keyword">module</a> <a id="510" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
  <a id="539" class="Symbol">{</a><a id="540" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="542" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="544" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="547" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="550" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Function.Metric.Structures.html#540" class="Bound">a</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="575" href="Function.Metric.Structures.html#542" class="Bound">i</a><a id="576" class="Symbol">}</a>
  <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="586" class="Symbol">:</a> <a id="588" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="592" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="594" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="604" class="Symbol">:</a> <a id="606" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="610" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="612" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a><a id="614" class="Symbol">)</a> <a id="616" class="Symbol">(</a><a id="617" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="621" class="Symbol">:</a> <a id="623" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="627" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="629" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">(</a><a id="634" href="Function.Metric.Structures.html#634" class="Bound">0#</a> <a id="637" class="Symbol">:</a> <a id="639" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="640" class="Symbol">)</a> <a id="642" class="Keyword">where</a>

<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Level.html" class="Module">Level</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="881" class="Comment">-- We do not insist that the ordering relation is total as otherwise</a>
<a id="950" class="Comment">-- we would exclude the real numbers.</a>

<a id="989" class="Keyword">record</a> <a id="IsProtoMetric"></a><a id="996" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1032" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1034" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1035" class="Symbol">)</a>
                   <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1065" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1067" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1079" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1081" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Keyword">where</a>
  <a id="1093" class="Keyword">field</a>
    <a id="IsProtoMetric.isPartialOrder"></a><a id="1103" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>   <a id="1120" class="Symbol">:</a> <a id="1122" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1137" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1142" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a>
    <a id="IsProtoMetric.≈-isEquivalence"></a><a id="1150" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>  <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1183" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a>
    <a id="IsProtoMetric.cong"></a><a id="1192" href="Function.Metric.Structures.html#1192" class="Field">cong</a>             <a id="1209" class="Symbol">:</a> <a id="1211" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="1221" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1226" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1231" href="Function.Metric.Structures.html#1011" class="Bound">d</a>
    <a id="IsProtoMetric.nonNegative"></a><a id="1237" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>      <a id="1254" class="Symbol">:</a> <a id="1256" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1268" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="1272" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1274" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1280" class="Keyword">open</a> <a id="1285" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="1300" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a> <a id="1315" class="Keyword">public</a>
    <a id="1326" class="Keyword">renaming</a> <a id="1335" class="Symbol">(</a><a id="1336" class="Keyword">module</a> <a id="1343" href="Relation.Binary.Structures.html#2430" class="Module">Eq</a> <a id="1346" class="Symbol">to</a> <a id="1349" class="Module">EqI</a><a id="1352" class="Symbol">)</a>

  <a id="1357" class="Keyword">module</a> <a id="IsProtoMetric.EqC"></a><a id="1364" href="Function.Metric.Structures.html#1364" class="Module">EqC</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1384" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>

<a id="1401" class="Comment">------------------------------------------------------------------------</a>
<a id="1474" class="Comment">-- Pre-metrics</a>

<a id="1490" class="Keyword">record</a> <a id="IsPreMetric"></a><a id="1497" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1531" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1533" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1534" class="Symbol">)</a>
                 <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1568" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1573" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="1590" class="Keyword">field</a>
    <a id="IsPreMetric.isProtoMetric"></a><a id="1600" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1630" href="Function.Metric.Structures.html#1510" class="Bound">d</a>
    <a id="IsPreMetric.≈⇒0"></a><a id="1636" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1661" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1666" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1671" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1673" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1679" class="Keyword">open</a> <a id="1684" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1698" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1712" class="Keyword">public</a>

<a id="1720" class="Comment">------------------------------------------------------------------------</a>
<a id="1793" class="Comment">-- Quasi-semi-metrics</a>

<a id="1816" class="Keyword">record</a> <a id="IsQuasiSemiMetric"></a><a id="1823" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1863" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1865" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1866" class="Symbol">)</a>
                       <a id="1891" class="Symbol">:</a> <a id="1893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1902" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1914" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1916" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Keyword">where</a>
  <a id="1928" class="Keyword">field</a>
    <a id="IsQuasiSemiMetric.isPreMetric"></a><a id="1938" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1964" href="Function.Metric.Structures.html#1842" class="Bound">d</a>
    <a id="IsQuasiSemiMetric.0⇒≈"></a><a id="1970" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="1982" class="Symbol">:</a> <a id="1984" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1998" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="2003" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2008" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="2010" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="2016" class="Keyword">open</a> <a id="2021" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="2033" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="2045" class="Keyword">public</a>

<a id="2053" class="Comment">------------------------------------------------------------------------</a>
<a id="2126" class="Comment">-- Semi-metrics</a>

<a id="2143" class="Keyword">record</a> <a id="IsSemiMetric"></a><a id="2150" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Function.Metric.Structures.html#2164" class="Bound">d</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2185" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="2187" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="2188" class="Symbol">)</a>
                  <a id="2208" class="Symbol">:</a> <a id="2210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="2217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2219" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="2221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2223" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="2226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2228" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="2231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2233" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Keyword">where</a>
  <a id="2245" class="Keyword">field</a>
    <a id="IsSemiMetric.isQuasiSemiMetric"></a><a id="2255" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2293" href="Function.Metric.Structures.html#2164" class="Bound">d</a>
    <a id="IsSemiMetric.sym"></a><a id="2299" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="2329" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2334" href="Function.Metric.Structures.html#2164" class="Bound">d</a>

  <a id="2339" class="Keyword">open</a> <a id="2344" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2362" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2380" class="Keyword">public</a>

<a id="2388" class="Comment">------------------------------------------------------------------------</a>
<a id="2461" class="Comment">-- General metrics</a>

<a id="2481" class="Comment">-- A general metric obeys a generalised form of the triangle inequality.</a>
<a id="2554" class="Comment">-- It can be specialised to a standard metric/ultrametric/inframetric</a>
<a id="2624" class="Comment">-- etc. by providing the correct operator.</a>
<a id="2667" class="Comment">--</a>
<a id="2670" class="Comment">-- Furthermore we do not assume that _∙_ &amp; 0# form a monoid as</a>
<a id="2733" class="Comment">-- associativity does not hold for p-relaxed metrics/p-inframetrics and</a>
<a id="2805" class="Comment">-- the identity laws do not hold for ultrametrics over negative</a>
<a id="2869" class="Comment">-- codomains.</a>
<a id="2883" class="Comment">--</a>
<a id="2886" class="Comment">-- See &quot;Properties of distance spaces with power triangle inequalities&quot;</a>
<a id="2958" class="Comment">-- by Daniel J. Greenhoe, 2016 (arXiv)</a>

<a id="2998" class="Keyword">record</a> <a id="IsGeneralMetric"></a><a id="3005" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3032" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Function.Metric.Structures.html#3036" class="Bound">d</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="3057" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="3059" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3060" class="Symbol">)</a>
                     <a id="3083" class="Symbol">:</a> <a id="3085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="3092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3094" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="3096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3098" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="3101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3103" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="3106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3108" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Keyword">where</a>
  <a id="3120" class="Keyword">field</a>
    <a id="IsGeneralMetric.isSemiMetric"></a><a id="3130" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="3158" href="Function.Metric.Structures.html#3036" class="Bound">d</a>
    <a id="IsGeneralMetric.triangle"></a><a id="3164" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="3177" class="Symbol">:</a> <a id="3179" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="3198" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="3202" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3206" href="Function.Metric.Structures.html#3036" class="Bound">d</a>

  <a id="3211" class="Keyword">open</a> <a id="3216" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3229" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3242" class="Keyword">public</a>
</pre></body></html>

==> anc/Function.Properties.Bijection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Bijection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of bijections.</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Level.html" class="Module">Level</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="368" class="Symbol">)</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="538" class="Symbol">;</a> <a id="540" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="597" class="Symbol">as</a> <a id="600" class="Module">P</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a><a id="615" class="Symbol">)</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="664" class="Symbol">;</a> <a id="666" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Function.Base.html" class="Module">Function.Base</a> <a id="699" class="Keyword">using</a> <a id="705" class="Symbol">(</a><a id="706" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="709" class="Symbol">)</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Function.Properties.Surjection.html#1903" class="Function">injective⇒to⁻-cong</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a><a id="847" class="Symbol">)</a>

<a id="850" class="Keyword">import</a> <a id="857" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="885" class="Symbol">as</a> <a id="888" class="Module">Identity</a>
<a id="897" class="Keyword">import</a> <a id="904" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="932" class="Symbol">as</a> <a id="935" class="Module">Symmetry</a>
<a id="944" class="Keyword">import</a> <a id="951" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="982" class="Symbol">as</a> <a id="985" class="Module">Composition</a>

<a id="998" class="Keyword">private</a>
  <a id="1008" class="Keyword">variable</a>
    <a id="1021" href="Function.Properties.Bijection.html#1021" class="Generalizable">a</a> <a id="1023" href="Function.Properties.Bijection.html#1023" class="Generalizable">b</a> <a id="1025" href="Function.Properties.Bijection.html#1025" class="Generalizable">c</a> <a id="1027" href="Function.Properties.Bijection.html#1027" class="Generalizable">ℓ</a> <a id="1029" href="Function.Properties.Bijection.html#1029" class="Generalizable">ℓ₁</a> <a id="1032" href="Function.Properties.Bijection.html#1032" class="Generalizable">ℓ₂</a> <a id="1035" href="Function.Properties.Bijection.html#1035" class="Generalizable">ℓ₃</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1050" href="Function.Properties.Bijection.html#1050" class="Generalizable">A</a> <a id="1052" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a> <a id="1054" class="Symbol">:</a> <a id="1056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1060" href="Function.Properties.Bijection.html#1021" class="Generalizable">a</a>
    <a id="1066" href="Function.Properties.Bijection.html#1066" class="Generalizable">T</a> <a id="1068" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1079" href="Function.Properties.Bijection.html#1021" class="Generalizable">a</a> <a id="1081" href="Function.Properties.Bijection.html#1027" class="Generalizable">ℓ</a>

<a id="1084" class="Comment">------------------------------------------------------------------------</a>
<a id="1157" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1179" href="Function.Properties.Bijection.html#1179" class="Function">refl</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Function.Properties.Bijection.html#1021" class="Generalizable">a</a><a id="1209" class="Symbol">}</a> <a id="1211" class="Symbol">{</a><a id="1212" href="Function.Properties.Bijection.html#1027" class="Generalizable">ℓ</a><a id="1213" class="Symbol">})</a>
<a id="1216" href="Function.Properties.Bijection.html#1179" class="Function">refl</a> <a id="1221" class="Symbol">=</a> <a id="1223" href="Function.Construct.Identity.html#3161" class="Function">Identity.bijection</a> <a id="1242" class="Symbol">_</a>

<a id="1245" class="Comment">-- Can&#39;t prove full symmetry as we have no proof that the witness</a>
<a id="1311" class="Comment">-- produced by the surjection proof preserves equality</a>
<a id="sym-≡"></a><a id="1366" href="Function.Properties.Bijection.html#1366" class="Function">sym-≡</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1384" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="1396" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">P.setoid</a> <a id="1421" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a>
<a id="1426" href="Function.Properties.Bijection.html#1366" class="Function">sym-≡</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Function.Construct.Symmetry.html#5290" class="Function">Symmetry.bijection-≡</a>

<a id="trans"></a><a id="1456" href="Function.Properties.Bijection.html#1456" class="Function">trans</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Function.Properties.Bijection.html#1021" class="Generalizable">a</a><a id="1483" class="Symbol">}</a> <a id="1485" class="Symbol">{</a><a id="1486" href="Function.Properties.Bijection.html#1029" class="Generalizable">ℓ₁</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">{</a><a id="1491" href="Function.Properties.Bijection.html#1023" class="Generalizable">b</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">{</a><a id="1495" href="Function.Properties.Bijection.html#1032" class="Generalizable">ℓ₂</a><a id="1497" class="Symbol">})</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1511" class="Symbol">{</a><a id="1512" href="Function.Properties.Bijection.html#1023" class="Generalizable">b</a><a id="1513" class="Symbol">}</a> <a id="1515" class="Symbol">{</a><a id="1516" href="Function.Properties.Bijection.html#1032" class="Generalizable">ℓ₂</a><a id="1518" class="Symbol">}</a> <a id="1520" class="Symbol">{</a><a id="1521" href="Function.Properties.Bijection.html#1025" class="Generalizable">c</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Function.Properties.Bijection.html#1035" class="Generalizable">ℓ₃</a><a id="1527" class="Symbol">})</a> <a id="1530" href="Function.Bundles.html#3530" class="Record">Bijection</a>
<a id="1540" href="Function.Properties.Bijection.html#1456" class="Function">trans</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Function.Construct.Composition.html#6090" class="Function">Composition.bijection</a>

<a id="1571" class="Comment">------------------------------------------------------------------------</a>
<a id="1644" class="Comment">-- Propositional properties</a>

<a id="⤖-isEquivalence"></a><a id="1673" href="Function.Properties.Bijection.html#1673" class="Function">⤖-isEquivalence</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1705" class="Symbol">{</a><a id="1706" class="Argument">ℓ</a> <a id="1708" class="Symbol">=</a> <a id="1710" href="Function.Properties.Bijection.html#1027" class="Generalizable">ℓ</a><a id="1711" class="Symbol">}</a> <a id="1713" href="Function.Bundles.html#11966" class="Function Operator">_⤖_</a>
<a id="1717" href="Function.Properties.Bijection.html#1673" class="Function">⤖-isEquivalence</a> <a id="1733" class="Symbol">=</a> <a id="1735" class="Keyword">record</a>
  <a id="1744" class="Symbol">{</a> <a id="1746" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1752" class="Symbol">=</a> <a id="1754" href="Function.Properties.Bijection.html#1179" class="Function">refl</a>
  <a id="1761" class="Symbol">;</a> <a id="1763" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1769" class="Symbol">=</a> <a id="1771" href="Function.Properties.Bijection.html#1366" class="Function">sym-≡</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Function.Properties.Bijection.html#1456" class="Function">trans</a>
  <a id="1797" class="Symbol">}</a>

<a id="1800" class="Comment">------------------------------------------------------------------------</a>
<a id="1873" class="Comment">-- Conversion functions</a>

<a id="Bijection⇒Inverse"></a><a id="1898" href="Function.Properties.Bijection.html#1898" class="Function">Bijection⇒Inverse</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="1928" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a> <a id="1930" href="Function.Properties.Bijection.html#1066" class="Generalizable">T</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="1942" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a> <a id="1944" href="Function.Properties.Bijection.html#1066" class="Generalizable">T</a>
<a id="1946" href="Function.Properties.Bijection.html#1898" class="Function">Bijection⇒Inverse</a> <a id="1964" href="Function.Properties.Bijection.html#1964" class="Bound">bij</a> <a id="1968" class="Symbol">=</a> <a id="1970" class="Keyword">record</a>
  <a id="1979" class="Symbol">{</a> <a id="1981" href="Function.Bundles.html#7394" class="Field">to</a>        <a id="1991" class="Symbol">=</a> <a id="1993" href="Function.Bundles.html#3586" class="Field">to</a>
  <a id="1998" class="Symbol">;</a> <a id="2000" href="Function.Bundles.html#7418" class="Field">from</a>      <a id="2010" class="Symbol">=</a> <a id="2012" href="Function.Bundles.html#3402" class="Function">to⁻</a>
  <a id="2018" class="Symbol">;</a> <a id="2020" href="Function.Bundles.html#7442" class="Field">to-cong</a>   <a id="2030" class="Symbol">=</a> <a id="2032" href="Function.Bundles.html#3610" class="Field">cong</a>
  <a id="2039" class="Symbol">;</a> <a id="2041" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Function.Properties.Surjection.html#1903" class="Function">injective⇒to⁻-cong</a> <a id="2072" href="Function.Bundles.html#3951" class="Function">surjection</a> <a id="2083" href="Function.Bundles.html#3691" class="Function">injective</a>
  <a id="2095" class="Symbol">;</a> <a id="2097" href="Function.Bundles.html#7526" class="Field">inverse</a>   <a id="2107" class="Symbol">=</a> <a id="2109" class="Symbol">(λ</a> <a id="2112" href="Function.Properties.Bijection.html#2112" class="Bound">y≈to⁻[x]</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Relation.Binary.Structures.html#1226" class="Function">Eq₂.trans</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Function.Bundles.html#3610" class="Field">cong</a> <a id="2139" href="Function.Properties.Bijection.html#2112" class="Bound">y≈to⁻[x]</a><a id="2147" class="Symbol">)</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Function.Properties.Bijection.html#2266" class="Function">to∘to⁻</a> <a id="2157" class="Symbol">_))</a> <a id="2161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="2179" class="Symbol">(λ</a> <a id="2182" href="Function.Properties.Bijection.html#2182" class="Bound">y≈to[x]</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Function.Bundles.html#3691" class="Function">injective</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Relation.Binary.Structures.html#1226" class="Function">Eq₂.trans</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Function.Properties.Bijection.html#2266" class="Function">to∘to⁻</a> <a id="2221" class="Symbol">_)</a> <a id="2224" href="Function.Properties.Bijection.html#2182" class="Bound">y≈to[x]</a><a id="2231" class="Symbol">))</a>
  <a id="2236" class="Symbol">}</a>
  <a id="2240" class="Keyword">where</a> <a id="2246" class="Keyword">open</a> <a id="2251" href="Function.Bundles.html#3530" class="Module">Bijection</a> <a id="2261" href="Function.Properties.Bijection.html#1964" class="Bound">bij</a><a id="2264" class="Symbol">;</a> <a id="2266" href="Function.Properties.Bijection.html#2266" class="Function">to∘to⁻</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2281" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2283" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>

<a id="Bijection⇒Equivalence"></a><a id="2303" href="Function.Properties.Bijection.html#2303" class="Function">Bijection⇒Equivalence</a> <a id="2325" class="Symbol">:</a> <a id="2327" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="2337" href="Function.Properties.Bijection.html#1066" class="Generalizable">T</a> <a id="2339" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="2355" href="Function.Properties.Bijection.html#1066" class="Generalizable">T</a> <a id="2357" href="Function.Properties.Bijection.html#1068" class="Generalizable">S</a>
<a id="2359" href="Function.Properties.Bijection.html#2303" class="Function">Bijection⇒Equivalence</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a> <a id="2403" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2405" href="Function.Properties.Bijection.html#1898" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒↔"></a><a id="2424" href="Function.Properties.Bijection.html#2424" class="Function">⤖⇒↔</a> <a id="2428" class="Symbol">:</a> <a id="2430" href="Function.Properties.Bijection.html#1050" class="Generalizable">A</a> <a id="2432" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2434" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Function.Properties.Bijection.html#1050" class="Generalizable">A</a> <a id="2440" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2442" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a>
<a id="2444" href="Function.Properties.Bijection.html#2424" class="Function">⤖⇒↔</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Function.Properties.Bijection.html#1898" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒⇔"></a><a id="2469" href="Function.Properties.Bijection.html#2469" class="Function">⤖⇒⇔</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Function.Properties.Bijection.html#1050" class="Generalizable">A</a> <a id="2477" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="2479" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Function.Properties.Bijection.html#1050" class="Generalizable">A</a> <a id="2485" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="2487" href="Function.Properties.Bijection.html#1052" class="Generalizable">B</a>
<a id="2489" href="Function.Properties.Bijection.html#2469" class="Function">⤖⇒⇔</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Function.Properties.Bijection.html#2303" class="Function">Bijection⇒Equivalence</a>
</pre></body></html>

==> anc/Function.Properties.Inverse.HalfAdjointEquivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Inverse.HalfAdjointEquivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Half adjoint equivalences</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Function.Base.html" class="Module">Function.Base</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Function.html" class="Module">Function</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Level.html" class="Module">Level</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="435" class="Keyword">private</a>
  <a id="445" class="Keyword">variable</a>
    <a id="458" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#458" class="Generalizable">a</a> <a id="460" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#460" class="Generalizable">b</a> <a id="462" class="Symbol">:</a> <a id="464" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="474" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#474" class="Generalizable">A</a> <a id="476" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#476" class="Generalizable">B</a> <a id="478" class="Symbol">:</a> <a id="480" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="484" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#458" class="Generalizable">a</a>

<a id="487" class="Comment">-- Half adjoint equivalences (see the HoTT book).</a>
<a id="537" class="Comment">--</a>
<a id="540" class="Comment">-- They are inverses with an extra coherence condition that the left</a>
<a id="609" class="Comment">-- and right inversion proofs interact the right way with `cong`.</a>

<a id="676" class="Keyword">infix</a> <a id="682" class="Number">4</a> <a id="684" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Record Operator">_≃_</a>

<a id="689" class="Keyword">record</a> <a id="_≃_"></a><a id="696" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Record Operator">_≃_</a> <a id="700" class="Symbol">(</a><a id="701" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#701" class="Bound">A</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#458" class="Generalizable">a</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">(</a><a id="713" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#713" class="Bound">B</a> <a id="715" class="Symbol">:</a> <a id="717" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="721" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#460" class="Generalizable">b</a><a id="722" class="Symbol">)</a> <a id="724" class="Symbol">:</a> <a id="726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="730" class="Symbol">(</a><a id="731" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#709" class="Bound">a</a> <a id="733" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="735" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#721" class="Bound">b</a><a id="736" class="Symbol">)</a> <a id="738" class="Keyword">where</a>
  <a id="746" class="Keyword">field</a>
    <a id="_≃_.to"></a><a id="756" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a>               <a id="773" class="Symbol">:</a> <a id="775" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#701" class="Bound">A</a> <a id="777" class="Symbol">→</a> <a id="779" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#713" class="Bound">B</a>
    <a id="_≃_.from"></a><a id="785" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a>             <a id="802" class="Symbol">:</a> <a id="804" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#713" class="Bound">B</a> <a id="806" class="Symbol">→</a> <a id="808" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#701" class="Bound">A</a>
    <a id="_≃_.left-inverse-of"></a><a id="814" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a>  <a id="831" class="Symbol">:</a> <a id="833" class="Symbol">∀</a> <a id="835" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#835" class="Bound">x</a> <a id="837" class="Symbol">→</a> <a id="839" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="844" class="Symbol">(</a><a id="845" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="848" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#835" class="Bound">x</a><a id="849" class="Symbol">)</a> <a id="851" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="853" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#835" class="Bound">x</a>
    <a id="_≃_.right-inverse-of"></a><a id="859" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">right-inverse-of</a> <a id="876" class="Symbol">:</a> <a id="878" class="Symbol">∀</a> <a id="880" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#880" class="Bound">x</a> <a id="882" class="Symbol">→</a> <a id="884" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="887" class="Symbol">(</a><a id="888" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="893" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#880" class="Bound">x</a><a id="894" class="Symbol">)</a> <a id="896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="898" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#880" class="Bound">x</a>
    <a id="_≃_.left-right"></a><a id="904" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#904" class="Field">left-right</a>       <a id="921" class="Symbol">:</a> <a id="923" class="Symbol">∀</a> <a id="925" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#925" class="Bound">x</a> <a id="927" class="Symbol">→</a> <a id="929" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="934" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="937" class="Symbol">(</a><a id="938" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a> <a id="954" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#925" class="Bound">x</a><a id="955" class="Symbol">)</a> <a id="957" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="959" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">right-inverse-of</a> <a id="976" class="Symbol">(</a><a id="977" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="980" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#925" class="Bound">x</a><a id="981" class="Symbol">)</a>

  <a id="986" class="Comment">-- The forward direction of a half adjoint equivalence is injective.</a>

  <a id="_≃_.injective"></a><a id="1058" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1058" class="Function">injective</a> <a id="1068" class="Symbol">:</a> <a id="1070" class="Symbol">∀</a> <a id="1072" class="Symbol">{</a><a id="1073" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1073" class="Bound">x</a> <a id="1075" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1075" class="Bound">y</a><a id="1076" class="Symbol">}</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="1083" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1073" class="Bound">x</a> <a id="1085" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1087" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="1090" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1075" class="Bound">y</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1073" class="Bound">x</a> <a id="1096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1098" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1075" class="Bound">y</a>
  <a id="1102" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1058" class="Function">injective</a> <a id="1112" class="Symbol">{</a><a id="1113" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1113" class="Bound">x</a><a id="1114" class="Symbol">}</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1117" class="Bound">y</a><a id="1118" class="Symbol">}</a> <a id="1120" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1120" class="Bound">to-x≡to-y</a> <a id="1130" class="Symbol">=</a>
    <a id="1136" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1113" class="Bound">x</a>            <a id="1149" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1152" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a> <a id="1173" class="Symbol">_)</a> <a id="1176" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1182" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="1191" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1113" class="Bound">x</a><a id="1192" class="Symbol">)</a>  <a id="1195" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1198" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1203" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="1208" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1120" class="Bound">to-x≡to-y</a> <a id="1218" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1224" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="1233" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1117" class="Bound">y</a><a id="1234" class="Symbol">)</a>  <a id="1237" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1240" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a> <a id="1256" class="Symbol">_</a> <a id="1258" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1264" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1117" class="Bound">y</a>            <a id="1277" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="1283" class="Keyword">where</a> <a id="1289" class="Keyword">open</a> <a id="1294" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="1307" class="Comment">-- Half adjoint equivalences can be turned into inverses.</a>

<a id="≃⇒↔"></a><a id="1366" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1366" class="Function">≃⇒↔</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#474" class="Generalizable">A</a> <a id="1374" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Record Operator">≃</a> <a id="1376" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#476" class="Generalizable">B</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#474" class="Generalizable">A</a> <a id="1382" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1384" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#476" class="Generalizable">B</a>
<a id="1386" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1366" class="Function">≃⇒↔</a> <a id="1390" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1390" class="Bound">A≃B</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1402" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a> <a id="1405" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a> <a id="1410" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">right-inverse-of</a> <a id="1427" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a>
  <a id="1445" class="Keyword">where</a> <a id="1451" class="Keyword">open</a> <a id="1456" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Module Operator">_≃_</a> <a id="1460" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1390" class="Bound">A≃B</a>

<a id="1465" class="Comment">-- Inverses can be turned into half adjoint equivalences.</a>
<a id="1523" class="Comment">--</a>
<a id="1526" class="Comment">-- (This proof is based on one in the HoTT book.)</a>

<a id="↔⇒≃"></a><a id="1577" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1577" class="Function">↔⇒≃</a> <a id="1581" class="Symbol">:</a> <a id="1583" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#474" class="Generalizable">A</a> <a id="1585" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1587" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#476" class="Generalizable">B</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#474" class="Generalizable">A</a> <a id="1593" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#696" class="Record Operator">≃</a> <a id="1595" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#476" class="Generalizable">B</a>
<a id="1597" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1577" class="Function">↔⇒≃</a> <a id="1601" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1601" class="Bound">A↔B</a> <a id="1605" class="Symbol">=</a> <a id="1607" class="Keyword">record</a>
  <a id="1616" class="Symbol">{</a> <a id="1618" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#756" class="Field">to</a>               <a id="1635" class="Symbol">=</a> <a id="1637" href="Function.Bundles.html#7394" class="Field">to</a>
  <a id="1642" class="Symbol">;</a> <a id="1644" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#785" class="Field">from</a>             <a id="1661" class="Symbol">=</a> <a id="1663" href="Function.Bundles.html#7418" class="Field">from</a>
  <a id="1670" class="Symbol">;</a> <a id="1672" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#814" class="Field">left-inverse-of</a>  <a id="1689" class="Symbol">=</a> <a id="1691" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>
  <a id="1710" class="Symbol">;</a> <a id="1712" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#859" class="Field">right-inverse-of</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1848" class="Function">right-inverse-of</a>
  <a id="1750" class="Symbol">;</a> <a id="1752" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#904" class="Field">left-right</a>       <a id="1769" class="Symbol">=</a> <a id="1771" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2134" class="Function">left-right</a>
  <a id="1784" class="Symbol">}</a>
  <a id="1788" class="Keyword">where</a>
  <a id="1796" class="Keyword">open</a> <a id="1801" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>
  <a id="1815" class="Keyword">open</a> <a id="1820" class="Keyword">module</a> <a id="1827" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1827" class="Module">A↔B</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="1841" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1601" class="Bound">A↔B</a>

  <a id="1848" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1848" class="Function">right-inverse-of</a> <a id="1865" class="Symbol">:</a> <a id="1867" class="Symbol">∀</a> <a id="1869" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1869" class="Bound">x</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Function.Bundles.html#7394" class="Field">to</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Function.Bundles.html#7418" class="Field">from</a> <a id="1882" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1869" class="Bound">x</a><a id="1883" class="Symbol">)</a> <a id="1885" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1887" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1869" class="Bound">x</a>
  <a id="1891" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1848" class="Function">right-inverse-of</a> <a id="1908" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1908" class="Bound">x</a> <a id="1910" class="Symbol">=</a>
    <a id="1916" href="Function.Bundles.html#7394" class="Field">to</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Function.Bundles.html#7418" class="Field">from</a> <a id="1925" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1908" class="Bound">x</a><a id="1926" class="Symbol">)</a>               <a id="1942" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="1945" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="1971" class="Symbol">_)</a> <a id="1974" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="1980" href="Function.Bundles.html#7394" class="Field">to</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Function.Bundles.html#7418" class="Field">from</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Function.Bundles.html#7394" class="Field">to</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Function.Bundles.html#7418" class="Field">from</a> <a id="1999" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1908" class="Bound">x</a><a id="2000" class="Symbol">)))</a>   <a id="2006" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2009" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2014" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>  <a id="2036" class="Symbol">_)</a> <a id="2039" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="2045" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Function.Bundles.html#7418" class="Field">from</a> <a id="2054" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1908" class="Bound">x</a><a id="2055" class="Symbol">)</a>               <a id="2071" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2074" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2095" class="Symbol">_</a> <a id="2097" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="2103" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1908" class="Bound">x</a>                         <a id="2129" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="2134" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2134" class="Function">left-right</a> <a id="2145" class="Symbol">:</a>
    <a id="2151" class="Symbol">∀</a> <a id="2153" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2153" class="Bound">x</a> <a id="2155" class="Symbol">→</a>
    <a id="2161" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2166" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2187" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2153" class="Bound">x</a><a id="2188" class="Symbol">)</a> <a id="2190" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2192" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1848" class="Function">right-inverse-of</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2213" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2153" class="Bound">x</a><a id="2214" class="Symbol">)</a>
  <a id="2218" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2134" class="Function">left-right</a> <a id="2229" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2229" class="Bound">x</a> <a id="2231" class="Symbol">=</a>
    <a id="2237" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2242" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2263" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2229" class="Bound">x</a><a id="2264" class="Symbol">)</a>               <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>

    <a id="2289" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2295" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2300" class="Symbol">(</a><a id="2301" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2306" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2327" class="Symbol">_))</a>  <a id="2332" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2335" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2340" class="Symbol">(λ</a> <a id="2343" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2343" class="Bound">p</a> <a id="2345" class="Symbol">→</a> <a id="2347" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2353" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2343" class="Bound">p</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2361" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2382" class="Symbol">_)))</a>
                                                          <a id="2445" class="Symbol">(</a><a id="2446" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Relation.Binary.PropositionalEquality.Properties.html#2564" class="Function">trans-symˡ</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2484" class="Symbol">_)))</a> <a id="2489" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="2495" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2535" class="Symbol">_))</a>
               <a id="2554" class="Symbol">(</a><a id="2555" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2576" class="Symbol">_))</a>
      <a id="2586" class="Symbol">(</a><a id="2587" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2592" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2613" class="Symbol">_))</a>           <a id="2627" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2630" href="Relation.Binary.PropositionalEquality.Properties.html#2427" class="Function">trans-assoc</a> <a id="2642" class="Symbol">(</a><a id="2643" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2669" class="Symbol">_))</a> <a id="2673" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

    <a id="2680" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2713" class="Symbol">_))</a>
      <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2752" class="Symbol">_)</a>
         <a id="2764" class="Symbol">(</a><a id="2765" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2770" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2791" class="Symbol">_)))</a>       <a id="2802" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2805" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2822" class="Symbol">(</a><a id="2823" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2844" class="Symbol">_)))</a> <a id="2849" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3066" class="Function">lemma</a> <a id="2855" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

    <a id="2862" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2895" class="Symbol">_))</a>
      <a id="2905" class="Symbol">(</a><a id="2906" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2918" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2939" class="Symbol">_))</a>
         <a id="2952" class="Symbol">(</a><a id="2953" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2981" class="Symbol">_)</a> <a id="2984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2988" class="Symbol">))</a>      <a id="2996" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>

    <a id="3005" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1848" class="Function">right-inverse-of</a> <a id="3022" class="Symbol">(</a><a id="3023" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3026" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2229" class="Bound">x</a><a id="3027" class="Symbol">)</a>                      <a id="3050" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3056" class="Keyword">where</a>
    <a id="3066" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3066" class="Function">lemma</a> <a id="3072" class="Symbol">=</a>
      <a id="3080" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3086" class="Symbol">(</a><a id="3087" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3108" class="Symbol">_)</a>
        <a id="3119" class="Symbol">(</a><a id="3120" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3125" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3146" class="Symbol">_))</a>             <a id="3162" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3165" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3199" class="Symbol">_))</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Relation.Binary.PropositionalEquality.Properties.html#3067" class="Function">cong-id</a> <a id="3217" class="Symbol">_))</a> <a id="3221" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

      <a id="3230" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3258" class="Symbol">_)</a>
        <a id="3269" class="Symbol">(</a><a id="3270" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3275" href="Function.Base.html#704" class="Function">id</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3284" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3305" class="Symbol">_)))</a>   <a id="3312" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Binary.PropositionalEquality.html#2196" class="Function">naturality</a> <a id="3331" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a><a id="3351" class="Symbol">)</a> <a id="3353" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>

      <a id="3362" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3378" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3380" href="Function.Bundles.html#7418" class="Field">from</a><a id="3384" class="Symbol">)</a>
                 <a id="3403" class="Symbol">(</a><a id="3404" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3409" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3430" class="Symbol">_)))</a>
        <a id="3443" class="Symbol">(</a><a id="3444" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3465" class="Symbol">_)</a>                         <a id="3492" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3495" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3500" class="Symbol">(λ</a> <a id="3503" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3503" class="Bound">p</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3513" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3503" class="Bound">p</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3537" class="Symbol">_))</a>
                                                              <a id="3603" class="Symbol">(</a><a id="3604" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Relation.Binary.PropositionalEquality.Properties.html#3138" class="Function">cong-∘</a> <a id="3616" class="Symbol">_))</a> <a id="3620" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="3628" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Function.Bundles.html#7394" class="Field">to</a> <a id="3644" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3646" href="Function.Bundles.html#7418" class="Field">from</a> <a id="3651" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3653" href="Function.Bundles.html#7394" class="Field">to</a><a id="3655" class="Symbol">)</a>
                      <a id="3679" class="Symbol">(</a><a id="3680" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3697" class="Symbol">_))</a>
        <a id="3709" class="Symbol">(</a><a id="3710" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3731" class="Symbol">_)</a>                         <a id="3758" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3761" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3766" class="Symbol">(λ</a> <a id="3769" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3769" class="Bound">p</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3779" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3769" class="Bound">p</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3803" class="Symbol">_))</a>
                                                              <a id="3869" class="Symbol">(</a><a id="3870" href="Relation.Binary.PropositionalEquality.Properties.html#3138" class="Function">cong-∘</a> <a id="3877" class="Symbol">_)</a> <a id="3880" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="3888" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3900" href="Function.Bundles.html#7394" class="Field">to</a>
                 <a id="3920" class="Symbol">(</a><a id="3921" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Function.Bundles.html#7418" class="Field">from</a> <a id="3932" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3934" href="Function.Bundles.html#7394" class="Field">to</a><a id="3936" class="Symbol">)</a>
                    <a id="3958" class="Symbol">(</a><a id="3959" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3976" class="Symbol">_)))</a>
        <a id="3989" class="Symbol">(</a><a id="3990" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4011" class="Symbol">_)</a>                         <a id="4038" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4041" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4046" class="Symbol">(λ</a> <a id="4049" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4049" class="Bound">p</a> <a id="4051" class="Symbol">→</a> <a id="4053" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4059" class="Symbol">(</a><a id="4060" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4065" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4068" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4049" class="Bound">p</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4093" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2229" class="Bound">x</a><a id="4094" class="Symbol">)))</a>
                                                              <a id="4160" class="Symbol">(</a><a id="4161" href="Relation.Binary.PropositionalEquality.html#2560" class="Function">cong-≡id</a> <a id="4170" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="4186" class="Symbol">)</a> <a id="4188" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="4196" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4208" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4229" class="Symbol">_))</a>
        <a id="4241" class="Symbol">(</a><a id="4242" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4263" class="Symbol">_)</a>                         <a id="4290" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="4293" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4311" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4332" class="Symbol">_)))</a>
                                                              <a id="4399" class="Symbol">(</a><a id="4400" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4404" class="Symbol">(</a><a id="4405" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="4417" class="Symbol">_))</a> <a id="4421" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
      <a id="4429" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4441" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4462" class="Symbol">_))</a>
        <a id="4474" class="Symbol">(</a><a id="4475" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4503" class="Symbol">_)</a> <a id="4506" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4510" class="Symbol">)</a>            <a id="4523" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Function.Properties.Inverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Inverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of inverses.</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="449" class="Keyword">import</a> <a id="456" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="489" class="Symbol">as</a> <a id="492" class="Module">RightInverse</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Level.html" class="Module">Level</a> <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="535" class="Symbol">;</a> <a id="537" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="575" class="Keyword">using</a> <a id="581" class="Symbol">(</a><a id="582" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="585" class="Symbol">)</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="636" class="Symbol">)</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="697" class="Symbol">)</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="754" class="Symbol">as</a> <a id="757" class="Module">P</a> <a id="759" class="Keyword">using</a> <a id="765" class="Symbol">(</a><a id="766" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">import</a> <a id="778" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="827" class="Symbol">as</a> <a id="830" class="Module">P</a>
<a id="832" class="Keyword">import</a> <a id="839" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="872" class="Symbol">as</a> <a id="875" class="Module">SetoidReasoning</a>
<a id="891" class="Keyword">import</a> <a id="898" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="927" class="Symbol">as</a> <a id="930" class="Module">Consequences</a>

<a id="944" class="Keyword">import</a> <a id="951" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="979" class="Symbol">as</a> <a id="982" class="Module">Identity</a>
<a id="991" class="Keyword">import</a> <a id="998" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1026" class="Symbol">as</a> <a id="1029" class="Module">Symmetry</a>
<a id="1038" class="Keyword">import</a> <a id="1045" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1076" class="Symbol">as</a> <a id="1079" class="Module">Composition</a>

<a id="1092" class="Keyword">private</a>
  <a id="1102" class="Keyword">variable</a>
    <a id="1115" href="Function.Properties.Inverse.html#1115" class="Generalizable">a</a> <a id="1117" href="Function.Properties.Inverse.html#1117" class="Generalizable">b</a> <a id="1119" href="Function.Properties.Inverse.html#1119" class="Generalizable">ℓ</a> <a id="1121" href="Function.Properties.Inverse.html#1121" class="Generalizable">ℓ₁</a> <a id="1124" href="Function.Properties.Inverse.html#1124" class="Generalizable">ℓ₂</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1139" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="1141" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="1143" href="Function.Properties.Inverse.html#1143" class="Generalizable">C</a> <a id="1145" href="Function.Properties.Inverse.html#1145" class="Generalizable">D</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1153" href="Function.Properties.Inverse.html#1115" class="Generalizable">a</a>
    <a id="1159" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="1161" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="1163" href="Function.Properties.Inverse.html#1163" class="Generalizable">U</a> <a id="1165" href="Function.Properties.Inverse.html#1165" class="Generalizable">V</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1176" href="Function.Properties.Inverse.html#1115" class="Generalizable">a</a> <a id="1178" href="Function.Properties.Inverse.html#1119" class="Generalizable">ℓ</a>

<a id="1181" class="Comment">------------------------------------------------------------------------</a>
<a id="1254" class="Comment">-- Setoid bundles</a>

<a id="1273" class="Keyword">open</a> <a id="1278" href="Function.Construct.Identity.html" class="Module">Identity</a>    <a id="1290" class="Keyword">public</a> <a id="1297" class="Keyword">using</a> <a id="1303" class="Symbol">()</a> <a id="1306" class="Keyword">renaming</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Function.Construct.Identity.html#3794" class="Function">inverse</a> <a id="1324" class="Symbol">to</a> <a id="1327" class="Function">refl</a><a id="1331" class="Symbol">)</a>
<a id="1333" class="Keyword">open</a> <a id="1338" href="Function.Construct.Symmetry.html" class="Module">Symmetry</a>    <a id="1350" class="Keyword">public</a> <a id="1357" class="Keyword">using</a> <a id="1363" class="Symbol">()</a> <a id="1366" class="Keyword">renaming</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Function.Construct.Symmetry.html#6291" class="Function">inverse</a> <a id="1384" class="Symbol">to</a> <a id="1387" class="Function">sym</a><a id="1390" class="Symbol">)</a>
<a id="1392" class="Keyword">open</a> <a id="1397" href="Function.Construct.Composition.html" class="Module">Composition</a> <a id="1409" class="Keyword">public</a> <a id="1416" class="Keyword">using</a> <a id="1422" class="Symbol">()</a> <a id="1425" class="Keyword">renaming</a> <a id="1434" class="Symbol">(</a><a id="1435" href="Function.Construct.Composition.html#7679" class="Function">inverse</a> <a id="1443" class="Symbol">to</a> <a id="1446" class="Function">trans</a><a id="1451" class="Symbol">)</a>

<a id="isEquivalence"></a><a id="1454" href="Function.Properties.Inverse.html#1454" class="Function">isEquivalence</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="1493" class="Symbol">{</a><a id="1494" href="Function.Properties.Inverse.html#1115" class="Generalizable">a</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">{</a><a id="1498" href="Function.Properties.Inverse.html#1117" class="Generalizable">b</a><a id="1499" class="Symbol">})</a>
<a id="1502" href="Function.Properties.Inverse.html#1454" class="Function">isEquivalence</a> <a id="1516" class="Symbol">=</a> <a id="1518" class="Keyword">record</a>
  <a id="1527" class="Symbol">{</a> <a id="1529" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1535" class="Symbol">=</a> <a id="1537" class="Symbol">λ</a> <a id="1539" class="Symbol">{</a><a id="1540" href="Function.Properties.Inverse.html#1540" class="Bound">x</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Function.Construct.Identity.html#3794" class="Function">Identity.inverse</a> <a id="1562" href="Function.Properties.Inverse.html#1540" class="Bound">x</a>
  <a id="1566" class="Symbol">;</a> <a id="1568" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1574" class="Symbol">=</a> <a id="1576" href="Function.Properties.Inverse.html#1387" class="Function">sym</a>
  <a id="1582" class="Symbol">;</a> <a id="1584" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Function.Properties.Inverse.html#1446" class="Function">trans</a>
  <a id="1600" class="Symbol">}</a>

<a id="1603" class="Comment">------------------------------------------------------------------------</a>
<a id="1676" class="Comment">-- Propositional bundles</a>

<a id="↔-refl"></a><a id="1702" href="Function.Properties.Inverse.html#1702" class="Function">↔-refl</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="1713" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1715" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a>
<a id="1717" href="Function.Properties.Inverse.html#1702" class="Function">↔-refl</a> <a id="1724" class="Symbol">=</a> <a id="1726" href="Function.Construct.Identity.html#4415" class="Function">Identity.↔-id</a> <a id="1740" class="Symbol">_</a>

<a id="↔-sym"></a><a id="1743" href="Function.Properties.Inverse.html#1743" class="Function">↔-sym</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="1753" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1755" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="1761" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1763" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a>
<a id="1765" href="Function.Properties.Inverse.html#1743" class="Function">↔-sym</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Function.Construct.Symmetry.html#6808" class="Function">Symmetry.↔-sym</a>

<a id="↔-trans"></a><a id="1789" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="1801" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1803" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="1809" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1811" href="Function.Properties.Inverse.html#1143" class="Generalizable">C</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="1817" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1819" href="Function.Properties.Inverse.html#1143" class="Generalizable">C</a>
<a id="1821" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Function.Construct.Composition.html#7679" class="Function">Composition.inverse</a>

<a id="1852" class="Comment">-- need to η-expand for everything to line up properly</a>
<a id="↔-isEquivalence"></a><a id="1907" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1939" class="Symbol">{</a><a id="1940" class="Argument">ℓ</a> <a id="1942" class="Symbol">=</a> <a id="1944" href="Function.Properties.Inverse.html#1119" class="Generalizable">ℓ</a><a id="1945" class="Symbol">}</a> <a id="1947" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a>
<a id="1951" href="Function.Properties.Inverse.html#1907" class="Function">↔-isEquivalence</a> <a id="1967" class="Symbol">=</a> <a id="1969" class="Keyword">record</a>
  <a id="1978" class="Symbol">{</a> <a id="1980" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1986" class="Symbol">=</a> <a id="1988" href="Function.Properties.Inverse.html#1702" class="Function">↔-refl</a>
  <a id="1997" class="Symbol">;</a> <a id="1999" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="2005" class="Symbol">=</a> <a id="2007" href="Function.Properties.Inverse.html#1743" class="Function">↔-sym</a>
  <a id="2015" class="Symbol">;</a> <a id="2017" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="2023" class="Symbol">=</a> <a id="2025" href="Function.Properties.Inverse.html#1789" class="Function">↔-trans</a>
  <a id="2035" class="Symbol">}</a>

<a id="2038" class="Comment">------------------------------------------------------------------------</a>
<a id="2111" class="Comment">-- Conversion functions</a>

<a id="toFunction"></a><a id="2136" href="Function.Properties.Inverse.html#2136" class="Function">toFunction</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="2157" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2159" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2168" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2170" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a>
<a id="2172" href="Function.Properties.Inverse.html#2136" class="Function">toFunction</a> <a id="2183" href="Function.Properties.Inverse.html#2183" class="Bound">I</a> <a id="2185" class="Symbol">=</a> <a id="2187" class="Keyword">record</a> <a id="2194" class="Symbol">{</a> <a id="2196" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2204" class="Symbol">;</a> <a id="2206" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Function.Bundles.html#7442" class="Field">to-cong</a> <a id="2221" class="Symbol">}</a>
  <a id="2225" class="Keyword">where</a> <a id="2231" class="Keyword">open</a> <a id="2236" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="2244" href="Function.Properties.Inverse.html#2183" class="Bound">I</a>

<a id="fromFunction"></a><a id="2247" href="Function.Properties.Inverse.html#2247" class="Function">fromFunction</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="2270" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2272" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2274" class="Symbol">→</a> <a id="2276" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2281" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2283" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a>
<a id="2285" href="Function.Properties.Inverse.html#2247" class="Function">fromFunction</a> <a id="2298" href="Function.Properties.Inverse.html#2298" class="Bound">I</a> <a id="2300" class="Symbol">=</a> <a id="2302" class="Keyword">record</a> <a id="2309" class="Symbol">{</a> <a id="2311" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Function.Bundles.html#7418" class="Field">from</a> <a id="2321" class="Symbol">;</a> <a id="2323" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2328" class="Symbol">=</a> <a id="2330" href="Function.Bundles.html#7483" class="Field">from-cong</a> <a id="2340" class="Symbol">}</a>
  <a id="2344" class="Keyword">where</a> <a id="2350" class="Keyword">open</a> <a id="2355" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="2363" href="Function.Properties.Inverse.html#2298" class="Bound">I</a>

<a id="Inverse⇒Injection"></a><a id="2366" href="Function.Properties.Inverse.html#2366" class="Function">Inverse⇒Injection</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="2394" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2396" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2398" class="Symbol">→</a> <a id="2400" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="2410" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2412" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a>
<a id="2414" href="Function.Properties.Inverse.html#2366" class="Function">Inverse⇒Injection</a> <a id="2432" class="Symbol">{</a><a id="2433" class="Argument">S</a> <a id="2435" class="Symbol">=</a> <a id="2437" href="Function.Properties.Inverse.html#2437" class="Bound">S</a><a id="2438" class="Symbol">}</a> <a id="2440" class="Symbol">{</a><a id="2441" class="Argument">T</a> <a id="2443" class="Symbol">=</a> <a id="2445" href="Function.Properties.Inverse.html#2445" class="Bound">T</a><a id="2446" class="Symbol">}</a> <a id="2448" href="Function.Properties.Inverse.html#2448" class="Bound">I</a> <a id="2450" class="Symbol">=</a> <a id="2452" class="Keyword">record</a>
  <a id="2461" class="Symbol">{</a> <a id="2463" href="Function.Bundles.html#2471" class="Field">to</a> <a id="2466" class="Symbol">=</a> <a id="2468" href="Function.Bundles.html#7394" class="Field">to</a>
  <a id="2473" class="Symbol">;</a> <a id="2475" href="Function.Bundles.html#2497" class="Field">cong</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Function.Bundles.html#7442" class="Field">to-cong</a>
  <a id="2492" class="Symbol">;</a> <a id="2494" href="Function.Bundles.html#2540" class="Field">injective</a> <a id="2504" class="Symbol">=</a> <a id="2506" href="Function.Consequences.Setoid.html#1322" class="Function">inverseʳ⇒injective</a> <a id="2525" href="Function.Bundles.html#7394" class="Field">to</a> <a id="2528" href="Function.Bundles.html#7642" class="Function">inverseʳ</a>
  <a id="2539" class="Symbol">}</a> <a id="2541" class="Keyword">where</a> <a id="2547" class="Keyword">open</a> <a id="2552" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="2560" href="Function.Properties.Inverse.html#2448" class="Bound">I</a><a id="2561" class="Symbol">;</a> <a id="2563" class="Keyword">open</a> <a id="2568" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2581" href="Function.Properties.Inverse.html#2437" class="Bound">S</a> <a id="2583" href="Function.Properties.Inverse.html#2445" class="Bound">T</a>

<a id="Inverse⇒Surjection"></a><a id="2586" href="Function.Properties.Inverse.html#2586" class="Function">Inverse⇒Surjection</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="2615" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2617" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="2632" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2634" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a>
<a id="2636" href="Function.Properties.Inverse.html#2586" class="Function">Inverse⇒Surjection</a> <a id="2655" class="Symbol">{</a><a id="2656" class="Argument">S</a> <a id="2658" class="Symbol">=</a> <a id="2660" href="Function.Properties.Inverse.html#2660" class="Bound">S</a><a id="2661" class="Symbol">}</a> <a id="2663" class="Symbol">{</a><a id="2664" class="Argument">T</a> <a id="2666" class="Symbol">=</a> <a id="2668" href="Function.Properties.Inverse.html#2668" class="Bound">T</a><a id="2669" class="Symbol">}</a> <a id="2671" href="Function.Properties.Inverse.html#2671" class="Bound">I</a> <a id="2673" class="Symbol">=</a> <a id="2675" class="Keyword">record</a>
  <a id="2684" class="Symbol">{</a> <a id="2686" href="Function.Bundles.html#2922" class="Field">to</a> <a id="2689" class="Symbol">=</a> <a id="2691" href="Function.Bundles.html#7394" class="Field">to</a>
  <a id="2696" class="Symbol">;</a> <a id="2698" href="Function.Bundles.html#2947" class="Field">cong</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Function.Bundles.html#7442" class="Field">to-cong</a>
  <a id="2715" class="Symbol">;</a> <a id="2717" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Function.Consequences.Setoid.html#1124" class="Function">inverseˡ⇒surjective</a> <a id="2750" href="Function.Bundles.html#7570" class="Function">inverseˡ</a>
  <a id="2761" class="Symbol">}</a> <a id="2763" class="Keyword">where</a> <a id="2769" class="Keyword">open</a> <a id="2774" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="2782" href="Function.Properties.Inverse.html#2671" class="Bound">I</a><a id="2783" class="Symbol">;</a> <a id="2785" class="Keyword">open</a> <a id="2790" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2803" href="Function.Properties.Inverse.html#2660" class="Bound">S</a> <a id="2805" href="Function.Properties.Inverse.html#2668" class="Bound">T</a>

<a id="Inverse⇒Bijection"></a><a id="2808" href="Function.Properties.Inverse.html#2808" class="Function">Inverse⇒Bijection</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="2836" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2838" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="2840" class="Symbol">→</a> <a id="2842" href="Function.Bundles.html#3530" class="Record">Bijection</a> <a id="2852" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="2854" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a>
<a id="2856" href="Function.Properties.Inverse.html#2808" class="Function">Inverse⇒Bijection</a> <a id="2874" class="Symbol">{</a><a id="2875" class="Argument">S</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Function.Properties.Inverse.html#2879" class="Bound">S</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" class="Argument">T</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Function.Properties.Inverse.html#2887" class="Bound">T</a><a id="2888" class="Symbol">}</a> <a id="2890" href="Function.Properties.Inverse.html#2890" class="Bound">I</a> <a id="2892" class="Symbol">=</a> <a id="2894" class="Keyword">record</a>
  <a id="2903" class="Symbol">{</a> <a id="2905" href="Function.Bundles.html#3586" class="Field">to</a>        <a id="2915" class="Symbol">=</a> <a id="2917" href="Function.Bundles.html#7394" class="Field">to</a>
  <a id="2922" class="Symbol">;</a> <a id="2924" href="Function.Bundles.html#3610" class="Field">cong</a>      <a id="2934" class="Symbol">=</a> <a id="2936" href="Function.Bundles.html#7442" class="Field">to-cong</a>
  <a id="2946" class="Symbol">;</a> <a id="2948" href="Function.Bundles.html#3651" class="Field">bijective</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Function.Consequences.Setoid.html#1547" class="Function">inverseᵇ⇒bijective</a> <a id="2979" href="Function.Bundles.html#7526" class="Field">inverse</a>
  <a id="2989" class="Symbol">}</a> <a id="2991" class="Keyword">where</a> <a id="2997" class="Keyword">open</a> <a id="3002" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="3010" href="Function.Properties.Inverse.html#2890" class="Bound">I</a><a id="3011" class="Symbol">;</a> <a id="3013" class="Keyword">open</a> <a id="3018" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="3031" href="Function.Properties.Inverse.html#2879" class="Bound">S</a> <a id="3033" href="Function.Properties.Inverse.html#2887" class="Bound">T</a>

<a id="Inverse⇒Equivalence"></a><a id="3036" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="3066" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="3068" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="3070" class="Symbol">→</a> <a id="3072" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="3084" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="3086" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a>
<a id="3088" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a> <a id="3108" href="Function.Properties.Inverse.html#3108" class="Bound">I</a> <a id="3110" class="Symbol">=</a> <a id="3112" class="Keyword">record</a>
  <a id="3121" class="Symbol">{</a> <a id="3123" href="Function.Bundles.html#4810" class="Field">to</a>        <a id="3133" class="Symbol">=</a> <a id="3135" href="Function.Bundles.html#7394" class="Field">to</a>
  <a id="3140" class="Symbol">;</a> <a id="3142" href="Function.Bundles.html#4834" class="Field">from</a>      <a id="3152" class="Symbol">=</a> <a id="3154" href="Function.Bundles.html#7418" class="Field">from</a>
  <a id="3161" class="Symbol">;</a> <a id="3163" href="Function.Bundles.html#4858" class="Field">to-cong</a>   <a id="3173" class="Symbol">=</a> <a id="3175" href="Function.Bundles.html#7442" class="Field">to-cong</a>
  <a id="3185" class="Symbol">;</a> <a id="3187" href="Function.Bundles.html#4899" class="Field">from-cong</a> <a id="3197" class="Symbol">=</a> <a id="3199" href="Function.Bundles.html#7483" class="Field">from-cong</a>
  <a id="3211" class="Symbol">}</a> <a id="3213" class="Keyword">where</a> <a id="3219" class="Keyword">open</a> <a id="3224" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="3232" href="Function.Properties.Inverse.html#3108" class="Bound">I</a>

<a id="↔⇒⟶"></a><a id="3235" href="Function.Properties.Inverse.html#3235" class="Function">↔⇒⟶</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3243" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3245" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3247" class="Symbol">→</a> <a id="3249" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3251" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="3253" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3255" href="Function.Properties.Inverse.html#3235" class="Function">↔⇒⟶</a> <a id="3259" class="Symbol">=</a> <a id="3261" href="Function.Properties.Inverse.html#2136" class="Function">toFunction</a>

<a id="↔⇒⟵"></a><a id="3273" href="Function.Properties.Inverse.html#3273" class="Function">↔⇒⟵</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3281" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3283" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3289" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="3291" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a>
<a id="3293" href="Function.Properties.Inverse.html#3273" class="Function">↔⇒⟵</a> <a id="3297" class="Symbol">=</a> <a id="3299" href="Function.Properties.Inverse.html#2247" class="Function">fromFunction</a>

<a id="↔⇒↣"></a><a id="3313" href="Function.Properties.Inverse.html#3313" class="Function">↔⇒↣</a> <a id="3317" class="Symbol">:</a> <a id="3319" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3321" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3323" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3329" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="3331" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3333" href="Function.Properties.Inverse.html#3313" class="Function">↔⇒↣</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="Function.Properties.Inverse.html#2366" class="Function">Inverse⇒Injection</a>

<a id="↔⇒↠"></a><a id="3358" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3366" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3368" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3374" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="3376" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3378" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a> <a id="3382" class="Symbol">=</a> <a id="3384" href="Function.Properties.Inverse.html#2586" class="Function">Inverse⇒Surjection</a>

<a id="↔⇒⤖"></a><a id="3404" href="Function.Properties.Inverse.html#3404" class="Function">↔⇒⤖</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3412" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3414" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3420" href="Function.Bundles.html#11966" class="Function Operator">⤖</a> <a id="3422" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3424" href="Function.Properties.Inverse.html#3404" class="Function">↔⇒⤖</a> <a id="3428" class="Symbol">=</a> <a id="3430" href="Function.Properties.Inverse.html#2808" class="Function">Inverse⇒Bijection</a>

<a id="↔⇒⇔"></a><a id="3449" href="Function.Properties.Inverse.html#3449" class="Function">↔⇒⇔</a> <a id="3453" class="Symbol">:</a> <a id="3455" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3457" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3459" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3461" class="Symbol">→</a> <a id="3463" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3465" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="3467" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3469" href="Function.Properties.Inverse.html#3449" class="Function">↔⇒⇔</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Function.Properties.Inverse.html#3036" class="Function">Inverse⇒Equivalence</a>

<a id="↔⇒↩"></a><a id="3496" href="Function.Properties.Inverse.html#3496" class="Function">↔⇒↩</a> <a id="3500" class="Symbol">:</a> <a id="3502" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3504" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3506" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3512" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="3514" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3516" href="Function.Properties.Inverse.html#3496" class="Function">↔⇒↩</a> <a id="3520" class="Symbol">=</a> <a id="3522" href="Function.Bundles.html#7714" class="Function">Inverse.leftInverse</a>

<a id="↔⇒↪"></a><a id="3543" href="Function.Properties.Inverse.html#3543" class="Function">↔⇒↪</a> <a id="3547" class="Symbol">:</a> <a id="3549" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3551" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3553" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="3559" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="3561" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a>
<a id="3563" href="Function.Properties.Inverse.html#3543" class="Function">↔⇒↪</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Function.Bundles.html#7865" class="Function">Inverse.rightInverse</a>

<a id="3591" class="Comment">-- The functions above can be combined with the following lemma to</a>
<a id="3658" class="Comment">-- transport an arbitrary relation R (e.g. Injection) across</a>
<a id="3719" class="Comment">-- inverses.</a>
<a id="transportVia"></a><a id="3732" href="Function.Properties.Inverse.html#3732" class="Function">transportVia</a> <a id="3745" class="Symbol">:</a> <a id="3747" class="Symbol">{</a><a id="3748" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="3750" class="Symbol">:</a> <a id="3752" class="Symbol">∀</a> <a id="3754" class="Symbol">{</a><a id="3755" href="Function.Properties.Inverse.html#3755" class="Bound">a</a> <a id="3757" href="Function.Properties.Inverse.html#3757" class="Bound">b</a> <a id="3759" href="Function.Properties.Inverse.html#3759" class="Bound">ℓ₁</a> <a id="3762" href="Function.Properties.Inverse.html#3762" class="Bound">ℓ₂</a><a id="3764" class="Symbol">}</a> <a id="3766" class="Symbol">→</a> <a id="3768" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3780" href="Function.Properties.Inverse.html#3755" class="Bound">a</a> <a id="3782" href="Function.Properties.Inverse.html#3759" class="Bound">ℓ₁</a><a id="3784" class="Symbol">)</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3794" href="Function.Properties.Inverse.html#3757" class="Bound">b</a> <a id="3796" href="Function.Properties.Inverse.html#3762" class="Bound">ℓ₂</a><a id="3798" class="Symbol">)</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Function.Properties.Inverse.html#3755" class="Bound">a</a> <a id="3803" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3805" href="Function.Properties.Inverse.html#3757" class="Bound">b</a> <a id="3807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3809" href="Function.Properties.Inverse.html#3759" class="Bound">ℓ₁</a> <a id="3812" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3814" href="Function.Properties.Inverse.html#3762" class="Bound">ℓ₂</a><a id="3816" class="Symbol">)}</a> <a id="3819" class="Symbol">→</a>
               <a id="3836" class="Symbol">(∀</a> <a id="3839" class="Symbol">{</a><a id="3840" href="Function.Properties.Inverse.html#3840" class="Bound">a</a> <a id="3842" href="Function.Properties.Inverse.html#3842" class="Bound">b</a> <a id="3844" href="Function.Properties.Inverse.html#3844" class="Bound">c</a> <a id="3846" href="Function.Properties.Inverse.html#3846" class="Bound">ℓ₁</a> <a id="3849" href="Function.Properties.Inverse.html#3849" class="Bound">ℓ₂</a> <a id="3852" href="Function.Properties.Inverse.html#3852" class="Bound">ℓ₃</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">{</a><a id="3857" href="Function.Properties.Inverse.html#3857" class="Bound">S</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3868" href="Function.Properties.Inverse.html#3840" class="Bound">a</a> <a id="3870" href="Function.Properties.Inverse.html#3846" class="Bound">ℓ₁</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">{</a><a id="3875" href="Function.Properties.Inverse.html#3875" class="Bound">T</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3886" href="Function.Properties.Inverse.html#3842" class="Bound">b</a> <a id="3888" href="Function.Properties.Inverse.html#3849" class="Bound">ℓ₂</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Function.Properties.Inverse.html#3893" class="Bound">U</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3904" href="Function.Properties.Inverse.html#3844" class="Bound">c</a> <a id="3906" href="Function.Properties.Inverse.html#3852" class="Bound">ℓ₃</a><a id="3908" class="Symbol">}</a> <a id="3910" class="Symbol">→</a> <a id="3912" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="3914" href="Function.Properties.Inverse.html#3857" class="Bound">S</a> <a id="3916" href="Function.Properties.Inverse.html#3875" class="Bound">T</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="3922" href="Function.Properties.Inverse.html#3875" class="Bound">T</a> <a id="3924" href="Function.Properties.Inverse.html#3893" class="Bound">U</a> <a id="3926" class="Symbol">→</a> <a id="3928" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="3930" href="Function.Properties.Inverse.html#3857" class="Bound">S</a> <a id="3932" href="Function.Properties.Inverse.html#3893" class="Bound">U</a><a id="3933" class="Symbol">)</a> <a id="3935" class="Symbol">→</a>
               <a id="3952" class="Symbol">(∀</a> <a id="3955" class="Symbol">{</a><a id="3956" href="Function.Properties.Inverse.html#3956" class="Bound">a</a> <a id="3958" href="Function.Properties.Inverse.html#3958" class="Bound">b</a> <a id="3960" href="Function.Properties.Inverse.html#3960" class="Bound">ℓ₁</a> <a id="3963" href="Function.Properties.Inverse.html#3963" class="Bound">ℓ₂</a><a id="3965" class="Symbol">}</a> <a id="3967" class="Symbol">{</a><a id="3968" href="Function.Properties.Inverse.html#3968" class="Bound">S</a> <a id="3970" class="Symbol">:</a> <a id="3972" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3979" href="Function.Properties.Inverse.html#3956" class="Bound">a</a> <a id="3981" href="Function.Properties.Inverse.html#3960" class="Bound">ℓ₁</a><a id="3983" class="Symbol">}</a> <a id="3985" class="Symbol">{</a><a id="3986" href="Function.Properties.Inverse.html#3986" class="Bound">T</a> <a id="3988" class="Symbol">:</a> <a id="3990" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3997" href="Function.Properties.Inverse.html#3958" class="Bound">b</a> <a id="3999" href="Function.Properties.Inverse.html#3963" class="Bound">ℓ₂</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">→</a> <a id="4005" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="4013" href="Function.Properties.Inverse.html#3968" class="Bound">S</a> <a id="4015" href="Function.Properties.Inverse.html#3986" class="Bound">T</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="4021" href="Function.Properties.Inverse.html#3968" class="Bound">S</a> <a id="4023" href="Function.Properties.Inverse.html#3986" class="Bound">T</a><a id="4024" class="Symbol">)</a> <a id="4026" class="Symbol">→</a>
               <a id="4043" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="4051" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="4053" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="4055" class="Symbol">→</a> <a id="4057" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="4059" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a> <a id="4061" href="Function.Properties.Inverse.html#1163" class="Generalizable">U</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="4073" href="Function.Properties.Inverse.html#1163" class="Generalizable">U</a> <a id="4075" href="Function.Properties.Inverse.html#1165" class="Generalizable">V</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Function.Properties.Inverse.html#3748" class="Bound">R</a> <a id="4081" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="4083" href="Function.Properties.Inverse.html#1165" class="Generalizable">V</a>
<a id="4085" href="Function.Properties.Inverse.html#3732" class="Function">transportVia</a> <a id="4098" href="Function.Properties.Inverse.html#4098" class="Bound">R-trans</a> <a id="4106" href="Function.Properties.Inverse.html#4106" class="Bound">inv⇒R</a> <a id="4112" href="Function.Properties.Inverse.html#4112" class="Bound">IBA</a> <a id="4116" href="Function.Properties.Inverse.html#4116" class="Bound">RBC</a> <a id="4120" href="Function.Properties.Inverse.html#4120" class="Bound">ICD</a> <a id="4124" class="Symbol">=</a>
  <a id="4128" href="Function.Properties.Inverse.html#4098" class="Bound">R-trans</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Function.Properties.Inverse.html#4106" class="Bound">inv⇒R</a> <a id="4143" href="Function.Properties.Inverse.html#4112" class="Bound">IBA</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Function.Properties.Inverse.html#4098" class="Bound">R-trans</a> <a id="4157" href="Function.Properties.Inverse.html#4116" class="Bound">RBC</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Function.Properties.Inverse.html#4106" class="Bound">inv⇒R</a> <a id="4168" href="Function.Properties.Inverse.html#4120" class="Bound">ICD</a><a id="4171" class="Symbol">))</a>

<a id="4175" class="Comment">------------------------------------------------------------------------</a>
<a id="4248" class="Comment">-- Other</a>

<a id="4258" class="Keyword">module</a> <a id="4265" href="Function.Properties.Inverse.html#4265" class="Module">_</a> <a id="4267" class="Symbol">(</a><a id="4268" href="Function.Properties.Inverse.html#4268" class="Bound">ext</a> <a id="4272" class="Symbol">:</a> <a id="4274" class="Symbol">∀</a> <a id="4276" class="Symbol">{</a><a id="4277" href="Function.Properties.Inverse.html#4277" class="Bound">a</a> <a id="4279" href="Function.Properties.Inverse.html#4279" class="Bound">b</a><a id="4280" class="Symbol">}</a> <a id="4282" class="Symbol">→</a> <a id="4284" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="4299" href="Function.Properties.Inverse.html#4277" class="Bound">a</a> <a id="4301" href="Function.Properties.Inverse.html#4279" class="Bound">b</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Keyword">where</a>

  <a id="4313" href="Function.Properties.Inverse.html#4313" class="Function">↔-fun</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="4323" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4325" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Function.Properties.Inverse.html#1143" class="Generalizable">C</a> <a id="4331" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4333" href="Function.Properties.Inverse.html#1145" class="Generalizable">D</a> <a id="4335" class="Symbol">→</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Function.Properties.Inverse.html#1139" class="Generalizable">A</a> <a id="4340" class="Symbol">→</a> <a id="4342" href="Function.Properties.Inverse.html#1143" class="Generalizable">C</a><a id="4343" class="Symbol">)</a> <a id="4345" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Function.Properties.Inverse.html#1141" class="Generalizable">B</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="Function.Properties.Inverse.html#1145" class="Generalizable">D</a><a id="4353" class="Symbol">)</a>
  <a id="4357" href="Function.Properties.Inverse.html#4313" class="Function">↔-fun</a> <a id="4363" href="Function.Properties.Inverse.html#4363" class="Bound">A↔B</a> <a id="4367" href="Function.Properties.Inverse.html#4367" class="Bound">C↔D</a> <a id="4371" class="Symbol">=</a> <a id="4373" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
    <a id="4383" class="Symbol">(λ</a> <a id="4386" href="Function.Properties.Inverse.html#4386" class="Bound">a→c</a> <a id="4390" href="Function.Properties.Inverse.html#4390" class="Bound">b</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4397" href="Function.Properties.Inverse.html#4367" class="Bound">C↔D</a> <a id="4401" class="Symbol">(</a><a id="4402" href="Function.Properties.Inverse.html#4386" class="Bound">a→c</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Function.Bundles.html#7418" class="Field">from</a> <a id="4412" href="Function.Properties.Inverse.html#4363" class="Bound">A↔B</a> <a id="4416" href="Function.Properties.Inverse.html#4390" class="Bound">b</a><a id="4417" class="Symbol">)))</a>
    <a id="4425" class="Symbol">(λ</a> <a id="4428" href="Function.Properties.Inverse.html#4428" class="Bound">b→d</a> <a id="4432" href="Function.Properties.Inverse.html#4432" class="Bound">a</a> <a id="4434" class="Symbol">→</a> <a id="4436" href="Function.Bundles.html#7418" class="Field">from</a> <a id="4441" href="Function.Properties.Inverse.html#4367" class="Bound">C↔D</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Function.Properties.Inverse.html#4428" class="Bound">b→d</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4454" href="Function.Properties.Inverse.html#4363" class="Bound">A↔B</a> <a id="4458" href="Function.Properties.Inverse.html#4432" class="Bound">a</a><a id="4459" class="Symbol">)))</a>
    <a id="4467" class="Symbol">(λ</a> <a id="4470" href="Function.Properties.Inverse.html#4470" class="Bound">b→d</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Function.Properties.Inverse.html#4268" class="Bound">ext</a> <a id="4480" class="Symbol">λ</a> <a id="4482" href="Function.Properties.Inverse.html#4482" class="Bound">_</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4512" href="Function.Properties.Inverse.html#4367" class="Bound">C↔D</a> <a id="4516" class="Symbol">_</a> <a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4528" href="Function.Properties.Inverse.html#4470" class="Bound">b→d</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4550" href="Function.Properties.Inverse.html#4363" class="Bound">A↔B</a> <a id="4554" class="Symbol">_)))</a>
    <a id="4563" class="Symbol">(λ</a> <a id="4566" href="Function.Properties.Inverse.html#4566" class="Bound">a→c</a> <a id="4570" class="Symbol">→</a> <a id="4572" href="Function.Properties.Inverse.html#4268" class="Bound">ext</a> <a id="4576" class="Symbol">λ</a> <a id="4578" href="Function.Properties.Inverse.html#4578" class="Bound">_</a> <a id="4580" class="Symbol">→</a> <a id="4582" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4608" href="Function.Properties.Inverse.html#4367" class="Bound">C↔D</a> <a id="4612" class="Symbol">_</a> <a id="4614" class="Symbol">)</a> <a id="4616" class="Symbol">(</a><a id="4617" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="4624" href="Function.Properties.Inverse.html#4566" class="Bound">a→c</a> <a id="4628" class="Symbol">(</a><a id="4629" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4646" href="Function.Properties.Inverse.html#4363" class="Bound">A↔B</a> <a id="4650" class="Symbol">_)))</a>
    <a id="4659" class="Keyword">where</a> <a id="4665" class="Keyword">open</a> <a id="4670" href="Function.Bundles.html#7340" class="Module">Inverse</a>

<a id="4679" class="Keyword">module</a> <a id="4686" href="Function.Properties.Inverse.html#4686" class="Module">_</a> <a id="4688" class="Symbol">(</a><a id="4689" href="Function.Properties.Inverse.html#4689" class="Bound">I</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Function.Bundles.html#7340" class="Record">Inverse</a> <a id="4701" href="Function.Properties.Inverse.html#1159" class="Generalizable">S</a> <a id="4703" href="Function.Properties.Inverse.html#1161" class="Generalizable">T</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Keyword">where</a>
  <a id="4714" class="Keyword">open</a> <a id="4719" href="Function.Bundles.html#7340" class="Module">Inverse</a> <a id="4727" href="Function.Properties.Inverse.html#4689" class="Bound">I</a>

  <a id="4732" href="Function.Properties.Inverse.html#4732" class="Function">to-from</a> <a id="4740" class="Symbol">:</a> <a id="4742" class="Symbol">∀</a> <a id="4744" class="Symbol">{</a><a id="4745" href="Function.Properties.Inverse.html#4745" class="Bound">x</a> <a id="4747" href="Function.Properties.Inverse.html#4747" class="Bound">y</a><a id="4748" class="Symbol">}</a> <a id="4750" class="Symbol">→</a> <a id="4752" href="Function.Bundles.html#7394" class="Field">to</a> <a id="4755" href="Function.Properties.Inverse.html#4745" class="Bound">x</a> <a id="4757" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂.≈</a> <a id="4763" href="Function.Properties.Inverse.html#4747" class="Bound">y</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Function.Bundles.html#7418" class="Field">from</a> <a id="4772" href="Function.Properties.Inverse.html#4747" class="Bound">y</a> <a id="4774" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁.≈</a> <a id="4780" href="Function.Properties.Inverse.html#4745" class="Bound">x</a>
  <a id="4784" href="Function.Properties.Inverse.html#4732" class="Function">to-from</a> <a id="4792" class="Symbol">=</a> <a id="4794" href="Function.Properties.RightInverse.html#2151" class="Function">RightInverse.to-from</a> <a id="4815" href="Function.Bundles.html#7865" class="Function">rightInverse</a>
</pre></body></html>

==> anc/Function.Properties.RightInverse.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.RightInverse</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of right inverses</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Function.Base.html" class="Module">Function.Base</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Function.Consequences.html#1193" class="Function">inverseˡ⇒surjective</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Level.html" class="Module">Level</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="484" class="Symbol">)</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="577" class="Symbol">)</a>
<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="618" class="Keyword">using</a> <a id="624" class="Symbol">(</a><a id="625" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="638" class="Symbol">)</a>

<a id="641" class="Keyword">private</a>
  <a id="651" class="Keyword">variable</a>
    <a id="664" href="Function.Properties.RightInverse.html#664" class="Generalizable">ℓ₁</a> <a id="667" href="Function.Properties.RightInverse.html#667" class="Generalizable">ℓ₂</a> <a id="670" href="Function.Properties.RightInverse.html#670" class="Generalizable">a</a> <a id="672" href="Function.Properties.RightInverse.html#672" class="Generalizable">b</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="686" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="688" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a> <a id="690" class="Symbol">:</a> <a id="692" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="696" href="Function.Properties.RightInverse.html#670" class="Generalizable">a</a>
    <a id="702" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="704" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="706" class="Symbol">:</a> <a id="708" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="715" href="Function.Properties.RightInverse.html#670" class="Generalizable">a</a> <a id="717" href="Function.Properties.RightInverse.html#664" class="Generalizable">ℓ₁</a>

<a id="721" class="Comment">------------------------------------------------------------------------</a>
<a id="794" class="Comment">-- Constructors</a>

<a id="mkRightInverse"></a><a id="811" href="Function.Properties.RightInverse.html#811" class="Function">mkRightInverse</a> <a id="826" class="Symbol">:</a> <a id="828" class="Symbol">(</a><a id="829" href="Function.Properties.RightInverse.html#829" class="Bound">e</a> <a id="831" class="Symbol">:</a> <a id="833" href="Function.Bundles.html#4752" class="Record">Equivalence</a> <a id="845" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="847" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">(</a><a id="851" class="Keyword">open</a> <a id="856" href="Function.Bundles.html#4752" class="Module">Equivalence</a> <a id="868" href="Function.Properties.RightInverse.html#829" class="Bound">e</a><a id="869" class="Symbol">)</a> <a id="871" class="Symbol">→</a>
                 <a id="890" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="899" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a> <a id="907" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂._≈_</a> <a id="915" href="Function.Bundles.html#4810" class="Field">to</a> <a id="918" href="Function.Bundles.html#4834" class="Field">from</a> <a id="923" class="Symbol">→</a>
                 <a id="942" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="955" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="957" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a>
<a id="959" href="Function.Properties.RightInverse.html#811" class="Function">mkRightInverse</a> <a id="974" href="Function.Properties.RightInverse.html#974" class="Bound">eq</a> <a id="977" href="Function.Properties.RightInverse.html#977" class="Bound">invʳ</a> <a id="982" class="Symbol">=</a> <a id="984" class="Keyword">record</a>
  <a id="993" class="Symbol">{</a> <a id="995" href="Function.Properties.RightInverse.html#995" class="Module">Equivalence</a> <a id="1007" href="Function.Properties.RightInverse.html#974" class="Bound">eq</a>
  <a id="1012" class="Symbol">;</a> <a id="1014" href="Function.Bundles.html#6702" class="Field">inverseʳ</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Function.Properties.RightInverse.html#977" class="Bound">invʳ</a>
  <a id="1032" class="Symbol">}</a>

<a id="1035" class="Comment">------------------------------------------------------------------------</a>
<a id="1108" class="Comment">-- Conversion</a>

<a id="RightInverse⇒LeftInverse"></a><a id="1123" href="Function.Properties.RightInverse.html#1123" class="Function">RightInverse⇒LeftInverse</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="1163" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="1165" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="1181" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1183" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a>
<a id="1185" href="Function.Properties.RightInverse.html#1123" class="Function">RightInverse⇒LeftInverse</a> <a id="1210" href="Function.Properties.RightInverse.html#1210" class="Bound">I</a> <a id="1212" class="Symbol">=</a> <a id="1214" class="Keyword">record</a>
  <a id="1223" class="Symbol">{</a> <a id="1225" href="Function.Bundles.html#5433" class="Field">to</a>         <a id="1236" class="Symbol">=</a> <a id="1238" href="Function.Bundles.html#6592" class="Field">from</a>
  <a id="1245" class="Symbol">;</a> <a id="1247" href="Function.Bundles.html#5457" class="Field">from</a>       <a id="1258" class="Symbol">=</a> <a id="1260" href="Function.Bundles.html#6568" class="Field">to</a>
  <a id="1265" class="Symbol">;</a> <a id="1267" href="Function.Bundles.html#5481" class="Field">to-cong</a>    <a id="1278" class="Symbol">=</a> <a id="1280" href="Function.Bundles.html#6657" class="Field">from-cong</a>
  <a id="1292" class="Symbol">;</a> <a id="1294" href="Function.Bundles.html#5522" class="Field">from-cong</a>  <a id="1305" class="Symbol">=</a> <a id="1307" href="Function.Bundles.html#6616" class="Field">to-cong</a>
  <a id="1317" class="Symbol">;</a> <a id="1319" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>   <a id="1330" class="Symbol">=</a> <a id="1332" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>
  <a id="1343" class="Symbol">}</a> <a id="1345" class="Keyword">where</a> <a id="1351" class="Keyword">open</a> <a id="1356" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="1369" href="Function.Properties.RightInverse.html#1210" class="Bound">I</a>

<a id="LeftInverse⇒RightInverse"></a><a id="1372" href="Function.Properties.RightInverse.html#1372" class="Function">LeftInverse⇒RightInverse</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Function.Bundles.html#5375" class="Record">LeftInverse</a> <a id="1411" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="1413" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="1430" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1432" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a>
<a id="1434" href="Function.Properties.RightInverse.html#1372" class="Function">LeftInverse⇒RightInverse</a> <a id="1459" href="Function.Properties.RightInverse.html#1459" class="Bound">I</a> <a id="1461" class="Symbol">=</a> <a id="1463" class="Keyword">record</a>
  <a id="1472" class="Symbol">{</a> <a id="1474" href="Function.Bundles.html#6568" class="Field">to</a>         <a id="1485" class="Symbol">=</a> <a id="1487" href="Function.Bundles.html#5457" class="Field">from</a>
  <a id="1494" class="Symbol">;</a> <a id="1496" href="Function.Bundles.html#6592" class="Field">from</a>       <a id="1507" class="Symbol">=</a> <a id="1509" href="Function.Bundles.html#5433" class="Field">to</a>
  <a id="1514" class="Symbol">;</a> <a id="1516" href="Function.Bundles.html#6616" class="Field">to-cong</a>    <a id="1527" class="Symbol">=</a> <a id="1529" href="Function.Bundles.html#5522" class="Field">from-cong</a>
  <a id="1541" class="Symbol">;</a> <a id="1543" href="Function.Bundles.html#6657" class="Field">from-cong</a>  <a id="1554" class="Symbol">=</a> <a id="1556" href="Function.Bundles.html#5481" class="Field">to-cong</a>
  <a id="1566" class="Symbol">;</a> <a id="1568" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>    <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Bundles.html#5565" class="Field">inverseˡ</a>
  <a id="1593" class="Symbol">}</a> <a id="1595" class="Keyword">where</a> <a id="1601" class="Keyword">open</a> <a id="1606" href="Function.Bundles.html#5375" class="Module">LeftInverse</a> <a id="1618" href="Function.Properties.RightInverse.html#1459" class="Bound">I</a>

<a id="RightInverse⇒Surjection"></a><a id="1621" href="Function.Properties.RightInverse.html#1621" class="Function">RightInverse⇒Surjection</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="1660" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="1662" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1677" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a> <a id="1679" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a>
<a id="1681" href="Function.Properties.RightInverse.html#1621" class="Function">RightInverse⇒Surjection</a> <a id="1705" href="Function.Properties.RightInverse.html#1705" class="Bound">I</a> <a id="1707" class="Symbol">=</a> <a id="1709" class="Keyword">record</a>
  <a id="1718" class="Symbol">{</a> <a id="1720" href="Function.Bundles.html#2922" class="Field">to</a>         <a id="1731" class="Symbol">=</a> <a id="1733" href="Function.Bundles.html#6592" class="Field">from</a>
  <a id="1740" class="Symbol">;</a> <a id="1742" href="Function.Bundles.html#2947" class="Field">cong</a>       <a id="1753" class="Symbol">=</a> <a id="1755" href="Function.Bundles.html#6657" class="Field">from-cong</a>
  <a id="1767" class="Symbol">;</a> <a id="1769" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Function.Consequences.html#1193" class="Function">inverseˡ⇒surjective</a> <a id="1802" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a> <a id="1810" href="Function.Bundles.html#6702" class="Field">inverseʳ</a>
  <a id="1821" class="Symbol">}</a> <a id="1823" class="Keyword">where</a> <a id="1829" class="Keyword">open</a> <a id="1834" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="1847" href="Function.Properties.RightInverse.html#1705" class="Bound">I</a>

<a id="↪⇒↠"></a><a id="1850" href="Function.Properties.RightInverse.html#1850" class="Function">↪⇒↠</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a> <a id="1858" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="1860" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1866" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="1868" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a>
<a id="1870" href="Function.Properties.RightInverse.html#1850" class="Function">↪⇒↠</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Function.Properties.RightInverse.html#1621" class="Function">RightInverse⇒Surjection</a>

<a id="↪⇒↩"></a><a id="1901" href="Function.Properties.RightInverse.html#1901" class="Function">↪⇒↩</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a> <a id="1909" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="1911" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1917" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="1919" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a>
<a id="1921" href="Function.Properties.RightInverse.html#1901" class="Function">↪⇒↩</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="Function.Properties.RightInverse.html#1123" class="Function">RightInverse⇒LeftInverse</a>

<a id="↩⇒↪"></a><a id="1953" href="Function.Properties.RightInverse.html#1953" class="Function">↩⇒↪</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a> <a id="1961" href="Function.Bundles.html#12114" class="Function Operator">↩</a> <a id="1963" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Function.Properties.RightInverse.html#686" class="Generalizable">A</a> <a id="1969" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="1971" href="Function.Properties.RightInverse.html#688" class="Generalizable">B</a>
<a id="1973" href="Function.Properties.RightInverse.html#1953" class="Function">↩⇒↪</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Function.Properties.RightInverse.html#1372" class="Function">LeftInverse⇒RightInverse</a>

<a id="2005" class="Comment">------------------------------------------------------------------------</a>
<a id="2078" class="Comment">-- Other</a>

<a id="2088" class="Keyword">module</a> <a id="2095" href="Function.Properties.RightInverse.html#2095" class="Module">_</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Function.Properties.RightInverse.html#2098" class="Bound">R</a> <a id="2100" class="Symbol">:</a> <a id="2102" href="Function.Bundles.html#6509" class="Record">RightInverse</a> <a id="2115" href="Function.Properties.RightInverse.html#702" class="Generalizable">S</a> <a id="2117" href="Function.Properties.RightInverse.html#704" class="Generalizable">T</a><a id="2118" class="Symbol">)</a> <a id="2120" class="Keyword">where</a>
  <a id="2128" class="Keyword">open</a> <a id="2133" href="Function.Bundles.html#6509" class="Module">RightInverse</a> <a id="2146" href="Function.Properties.RightInverse.html#2098" class="Bound">R</a>

  <a id="2151" href="Function.Properties.RightInverse.html#2151" class="Function">to-from</a> <a id="2159" class="Symbol">:</a> <a id="2161" class="Symbol">∀</a> <a id="2163" class="Symbol">{</a><a id="2164" href="Function.Properties.RightInverse.html#2164" class="Bound">x</a> <a id="2166" href="Function.Properties.RightInverse.html#2166" class="Bound">y</a><a id="2167" class="Symbol">}</a> <a id="2169" class="Symbol">→</a> <a id="2171" href="Function.Bundles.html#6568" class="Field">to</a> <a id="2174" href="Function.Properties.RightInverse.html#2164" class="Bound">x</a> <a id="2176" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂.≈</a> <a id="2182" href="Function.Properties.RightInverse.html#2166" class="Bound">y</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Function.Bundles.html#6592" class="Field">from</a> <a id="2191" href="Function.Properties.RightInverse.html#2166" class="Bound">y</a> <a id="2193" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁.≈</a> <a id="2199" href="Function.Properties.RightInverse.html#2164" class="Bound">x</a>
  <a id="2203" href="Function.Properties.RightInverse.html#2151" class="Function">to-from</a> <a id="2211" href="Function.Properties.RightInverse.html#2211" class="Bound">eq</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Relation.Binary.Structures.html#1226" class="Function">Eq₁.trans</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Function.Bundles.html#6657" class="Field">from-cong</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Binary.Structures.html#1200" class="Function">Eq₂.sym</a> <a id="2246" href="Function.Properties.RightInverse.html#2211" class="Bound">eq</a><a id="2248" class="Symbol">))</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2269" class="Symbol">_)</a>
</pre></body></html>

==> anc/Function.Properties.Surjection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Properties.Surjection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of surjections</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Function.Base.html" class="Module">Function.Base</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="387" class="Keyword">import</a> <a id="394" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="422" class="Symbol">as</a> <a id="425" class="Module">Identity</a>
<a id="434" class="Keyword">import</a> <a id="441" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="472" class="Symbol">as</a> <a id="475" class="Module">Compose</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Level.html" class="Module">Level</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="557" class="Symbol">;</a> <a id="559" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="611" class="Symbol">as</a> <a id="614" class="Module">P</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">import</a> <a id="714" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="747" class="Symbol">as</a> <a id="750" class="Module">SetoidReasoning</a>

<a id="767" class="Keyword">private</a>
  <a id="777" class="Keyword">variable</a>
    <a id="790" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a> <a id="792" href="Function.Properties.Surjection.html#792" class="Generalizable">b</a> <a id="794" href="Function.Properties.Surjection.html#794" class="Generalizable">c</a> <a id="796" href="Function.Properties.Surjection.html#796" class="Generalizable">ℓ</a> <a id="798" href="Function.Properties.Surjection.html#798" class="Generalizable">ℓ₁</a> <a id="801" href="Function.Properties.Surjection.html#801" class="Generalizable">ℓ₂</a> <a id="804" href="Function.Properties.Surjection.html#804" class="Generalizable">ℓ₃</a> <a id="807" class="Symbol">:</a> <a id="809" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="819" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="821" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a> <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a>
    <a id="835" href="Function.Properties.Surjection.html#835" class="Generalizable">T</a> <a id="837" href="Function.Properties.Surjection.html#837" class="Generalizable">S</a> <a id="839" class="Symbol">:</a> <a id="841" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="848" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a> <a id="850" href="Function.Properties.Surjection.html#796" class="Generalizable">ℓ</a>

<a id="853" class="Comment">------------------------------------------------------------------------</a>
<a id="926" class="Comment">-- Constructors</a>

<a id="mkSurjection"></a><a id="943" href="Function.Properties.Surjection.html#943" class="Function">mkSurjection</a> <a id="956" class="Symbol">:</a> <a id="958" class="Symbol">(</a><a id="959" href="Function.Properties.Surjection.html#959" class="Bound">f</a> <a id="961" class="Symbol">:</a> <a id="963" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="968" href="Function.Properties.Surjection.html#837" class="Generalizable">S</a> <a id="970" href="Function.Properties.Surjection.html#835" class="Generalizable">T</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">(</a><a id="974" class="Keyword">open</a> <a id="979" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="984" href="Function.Properties.Surjection.html#959" class="Bound">f</a><a id="985" class="Symbol">)</a> <a id="987" class="Symbol">→</a>
              <a id="1003" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1014" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a> <a id="1022" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂._≈_</a> <a id="1030" href="Function.Bundles.html#2094" class="Field">to</a>  <a id="1034" class="Symbol">→</a>
              <a id="1050" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1061" href="Function.Properties.Surjection.html#837" class="Generalizable">S</a> <a id="1063" href="Function.Properties.Surjection.html#835" class="Generalizable">T</a>
<a id="1065" href="Function.Properties.Surjection.html#943" class="Function">mkSurjection</a> <a id="1078" href="Function.Properties.Surjection.html#1078" class="Bound">f</a> <a id="1080" href="Function.Properties.Surjection.html#1080" class="Bound">surjective</a> <a id="1091" class="Symbol">=</a> <a id="1093" class="Keyword">record</a>
  <a id="1102" class="Symbol">{</a> <a id="1104" href="Function.Properties.Surjection.html#1104" class="Module">Func</a> <a id="1109" href="Function.Properties.Surjection.html#1078" class="Bound">f</a>
  <a id="1113" class="Symbol">;</a> <a id="1115" href="Function.Bundles.html#2989" class="Field">surjective</a> <a id="1126" class="Symbol">=</a> <a id="1128" href="Function.Properties.Surjection.html#1080" class="Bound">surjective</a>
  <a id="1141" class="Symbol">}</a>

<a id="1144" class="Comment">------------------------------------------------------------------------</a>
<a id="1217" class="Comment">-- Conversion functions</a>

<a id="↠⇒⟶"></a><a id="1242" href="Function.Properties.Surjection.html#1242" class="Function">↠⇒⟶</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="1250" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="1252" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="1258" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1260" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a>
<a id="1262" href="Function.Properties.Surjection.html#1242" class="Function">↠⇒⟶</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Function.Bundles.html#3031" class="Function">Surjection.function</a>

<a id="↠⇒↪"></a><a id="1289" href="Function.Properties.Surjection.html#1289" class="Function">↠⇒↪</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="1297" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="1299" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a> <a id="1305" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="1307" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a>
<a id="1309" href="Function.Properties.Surjection.html#1289" class="Function">↠⇒↪</a> <a id="1313" href="Function.Properties.Surjection.html#1313" class="Bound">s</a> <a id="1315" class="Symbol">=</a> <a id="1317" href="Function.Bundles.html#13553" class="Function">mk↪</a> <a id="1321" class="Symbol">{</a><a id="1322" class="Argument">from</a> <a id="1327" class="Symbol">=</a> <a id="1329" href="Function.Bundles.html#2922" class="Field">to</a><a id="1331" class="Symbol">}</a> <a id="1333" class="Symbol">λ</a> <a id="1335" class="Symbol">{</a> <a id="1337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1352" class="Symbol">(</a><a id="1353" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1372" class="Symbol">_)}</a>
  <a id="1378" class="Keyword">where</a> <a id="1384" class="Keyword">open</a> <a id="1389" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="1400" href="Function.Properties.Surjection.html#1313" class="Bound">s</a>

<a id="↠⇒⇔"></a><a id="1403" href="Function.Properties.Surjection.html#1403" class="Function">↠⇒⇔</a> <a id="1407" class="Symbol">:</a> <a id="1409" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="1411" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="1413" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Function.Properties.Surjection.html#819" class="Generalizable">A</a> <a id="1419" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1421" href="Function.Properties.Surjection.html#821" class="Generalizable">B</a>
<a id="1423" href="Function.Properties.Surjection.html#1403" class="Function">↠⇒⇔</a> <a id="1427" href="Function.Properties.Surjection.html#1427" class="Bound">s</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Function.Bundles.html#13138" class="Function">mk⇔</a> <a id="1435" href="Function.Bundles.html#2922" class="Field">to</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1445" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1447" href="Function.Bundles.html#2989" class="Field">surjective</a><a id="1457" class="Symbol">)</a>
  <a id="1461" class="Keyword">where</a> <a id="1467" class="Keyword">open</a> <a id="1472" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="1483" href="Function.Properties.Surjection.html#1427" class="Bound">s</a>

<a id="1486" class="Comment">------------------------------------------------------------------------</a>
<a id="1559" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1581" href="Function.Properties.Surjection.html#1581" class="Function">refl</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Function.Properties.Surjection.html#796" class="Generalizable">ℓ</a><a id="1616" class="Symbol">})</a>
<a id="1619" href="Function.Properties.Surjection.html#1581" class="Function">refl</a> <a id="1624" class="Symbol">{</a><a id="1625" class="Argument">x</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Function.Properties.Surjection.html#1629" class="Bound">x</a><a id="1630" class="Symbol">}</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Function.Construct.Identity.html#3024" class="Function">Identity.surjection</a> <a id="1654" href="Function.Properties.Surjection.html#1629" class="Bound">x</a>

<a id="trans"></a><a id="1657" href="Function.Properties.Surjection.html#1657" class="Function">trans</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1671" class="Symbol">(</a><a id="1672" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1683" class="Symbol">{</a><a id="1684" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a><a id="1685" class="Symbol">}</a> <a id="1687" class="Symbol">{</a><a id="1688" href="Function.Properties.Surjection.html#798" class="Generalizable">ℓ₁</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Function.Properties.Surjection.html#792" class="Generalizable">b</a><a id="1694" class="Symbol">}</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Function.Properties.Surjection.html#801" class="Generalizable">ℓ₂</a><a id="1699" class="Symbol">})</a>
              <a id="1716" class="Symbol">(</a><a id="1717" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Function.Properties.Surjection.html#792" class="Generalizable">b</a><a id="1730" class="Symbol">}</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Function.Properties.Surjection.html#801" class="Generalizable">ℓ₂</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Function.Properties.Surjection.html#794" class="Generalizable">c</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Function.Properties.Surjection.html#804" class="Generalizable">ℓ₃</a><a id="1744" class="Symbol">})</a>
              <a id="1761" class="Symbol">(</a><a id="1762" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1773" class="Symbol">{</a><a id="1774" href="Function.Properties.Surjection.html#790" class="Generalizable">a</a><a id="1775" class="Symbol">}</a> <a id="1777" class="Symbol">{</a><a id="1778" href="Function.Properties.Surjection.html#798" class="Generalizable">ℓ₁</a><a id="1780" class="Symbol">}</a> <a id="1782" class="Symbol">{</a><a id="1783" href="Function.Properties.Surjection.html#794" class="Generalizable">c</a><a id="1784" class="Symbol">}</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Function.Properties.Surjection.html#804" class="Generalizable">ℓ₃</a><a id="1789" class="Symbol">})</a>
<a id="1792" href="Function.Properties.Surjection.html#1657" class="Function">trans</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Function.Construct.Composition.html#5755" class="Function">Compose.surjection</a>

<a id="1820" class="Comment">------------------------------------------------------------------------</a>
<a id="1893" class="Comment">-- Other</a>

<a id="injective⇒to⁻-cong"></a><a id="1903" href="Function.Properties.Surjection.html#1903" class="Function">injective⇒to⁻-cong</a> <a id="1922" class="Symbol">:</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Function.Properties.Surjection.html#1925" class="Bound">surj</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Function.Bundles.html#2865" class="Record">Surjection</a> <a id="1943" href="Function.Properties.Surjection.html#837" class="Generalizable">S</a> <a id="1945" href="Function.Properties.Surjection.html#835" class="Generalizable">T</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a>
                      <a id="1972" class="Symbol">(</a><a id="1973" class="Keyword">open</a> <a id="1978" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="1989" href="Function.Properties.Surjection.html#1925" class="Bound">surj</a><a id="1993" class="Symbol">)</a> <a id="1995" class="Symbol">→</a>
                      <a id="2019" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2029" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a> <a id="2037" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂._≈_</a> <a id="2045" href="Function.Bundles.html#2922" class="Field">to</a> <a id="2048" class="Symbol">→</a>
                      <a id="2072" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2082" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂._≈_</a> <a id="2090" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a> <a id="2098" href="Function.Bundles.html#3402" class="Function">to⁻</a>
<a id="2102" href="Function.Properties.Surjection.html#1903" class="Function">injective⇒to⁻-cong</a> <a id="2121" class="Symbol">{</a><a id="2122" class="Argument">T</a> <a id="2124" class="Symbol">=</a> <a id="2126" href="Function.Properties.Surjection.html#2126" class="Bound">T</a><a id="2127" class="Symbol">}</a> <a id="2129" href="Function.Properties.Surjection.html#2129" class="Bound">surj</a> <a id="2134" href="Function.Properties.Surjection.html#2134" class="Bound">injective</a> <a id="2144" class="Symbol">{</a><a id="2145" href="Function.Properties.Surjection.html#2145" class="Bound">x</a><a id="2146" class="Symbol">}</a> <a id="2148" class="Symbol">{</a><a id="2149" href="Function.Properties.Surjection.html#2149" class="Bound">y</a><a id="2150" class="Symbol">}</a> <a id="2152" href="Function.Properties.Surjection.html#2152" class="Bound">x≈y</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Function.Properties.Surjection.html#2134" class="Bound">injective</a> <a id="2168" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="2170" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2178" href="Function.Bundles.html#2922" class="Function">to</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="2186" href="Function.Properties.Surjection.html#2145" class="Bound">x</a><a id="2187" class="Symbol">)</a> <a id="2189" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2192" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="2199" href="Function.Properties.Surjection.html#2145" class="Bound">x</a> <a id="2201" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2205" href="Function.Properties.Surjection.html#2145" class="Bound">x</a>          <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2219" href="Function.Properties.Surjection.html#2152" class="Bound">x≈y</a> <a id="2223" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2227" href="Function.Properties.Surjection.html#2149" class="Bound">y</a>          <a id="2238" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">≈⟨</a> <a id="2241" href="Function.Bundles.html#3448" class="Function">to∘to⁻</a> <a id="2248" href="Function.Properties.Surjection.html#2149" class="Bound">y</a> <a id="2250" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">⟨</a>
  <a id="2254" href="Function.Bundles.html#2922" class="Function">to</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Function.Bundles.html#3402" class="Function">to⁻</a> <a id="2262" href="Function.Properties.Surjection.html#2149" class="Bound">y</a><a id="2263" class="Symbol">)</a> <a id="2265" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2269" class="Keyword">where</a>
  <a id="2277" class="Keyword">open</a> <a id="2282" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidReasoning</a> <a id="2298" href="Function.Properties.Surjection.html#2126" class="Bound">T</a>
  <a id="2302" class="Keyword">open</a> <a id="2307" href="Function.Bundles.html#2865" class="Module">Surjection</a> <a id="2318" href="Function.Properties.Surjection.html#2129" class="Bound">surj</a>

</pre></body></html>

==> anc/Function.Related.Propositional.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Related.Propositional</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relatedness for the function hierarchy</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="305" class="Keyword">where</a>

<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Level.html" class="Module">Level</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Relation.Binary.html" class="Module">Relation.Binary</a>
  <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="370" class="Symbol">;</a> <a id="372" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="375" class="Symbol">;</a> <a id="377" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a><a id="380" class="Symbol">;</a> <a id="382" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="391" class="Symbol">;</a> <a id="393" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="398" class="Symbol">;</a> <a id="400" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="413" class="Symbol">;</a> <a id="415" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="421" class="Symbol">;</a> <a id="423" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="433" class="Symbol">;</a> <a id="435" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Function.Base.html" class="Module">Function.Base</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="555" class="Symbol">as</a> <a id="558" class="Module">P</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">import</a> <a id="579" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="628" class="Symbol">as</a> <a id="631" class="Module">P</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a>   <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Function.Properties.Surjection.html#1289" class="Function">↠⇒↪</a><a id="734" class="Symbol">;</a> <a id="736" href="Function.Properties.Surjection.html#1403" class="Function">↠⇒⇔</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="786" class="Keyword">using</a> <a id="792" class="Symbol">(</a><a id="793" href="Function.Properties.RightInverse.html#1850" class="Function">↪⇒↠</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a>    <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Function.Properties.Bijection.html#2424" class="Function">⤖⇒↔</a><a id="853" class="Symbol">;</a> <a id="855" href="Function.Properties.Bijection.html#2469" class="Function">⤖⇒⇔</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a>      <a id="905" class="Keyword">using</a> <a id="911" class="Symbol">(</a><a id="912" href="Function.Properties.Inverse.html#3404" class="Function">↔⇒⤖</a><a id="915" class="Symbol">;</a> <a id="917" href="Function.Properties.Inverse.html#3449" class="Function">↔⇒⇔</a><a id="920" class="Symbol">;</a> <a id="922" href="Function.Properties.Inverse.html#3313" class="Function">↔⇒↣</a><a id="925" class="Symbol">;</a> <a id="927" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a><a id="930" class="Symbol">)</a>

<a id="933" class="Keyword">import</a> <a id="940" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a>    <a id="971" class="Symbol">as</a> <a id="974" class="Module">Symmetry</a>
<a id="983" class="Keyword">import</a> <a id="990" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a>    <a id="1021" class="Symbol">as</a> <a id="1024" class="Module">Identity</a>
<a id="1033" class="Keyword">import</a> <a id="1040" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1071" class="Symbol">as</a> <a id="1074" class="Module">Composition</a>

<a id="1087" class="Comment">------------------------------------------------------------------------</a>
<a id="1160" class="Comment">-- Relatedness</a>

<a id="1176" class="Comment">-- There are several kinds of &quot;relatedness&quot;.</a>

<a id="1222" class="Comment">-- The idea to include kinds other than equivalence and bijection came</a>
<a id="1293" class="Comment">-- from Simon Thompson and Bengt Nordström. /NAD</a>

<a id="1343" class="Keyword">data</a> <a id="Kind"></a><a id="1348" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1359" class="Keyword">where</a>
  <a id="Kind.implication"></a><a id="1367" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a>        <a id="1386" class="Symbol">:</a> <a id="1388" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.reverseImplication"></a><a id="1395" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.equivalence"></a><a id="1423" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>        <a id="1442" class="Symbol">:</a> <a id="1444" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.injection"></a><a id="1451" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a>          <a id="1470" class="Symbol">:</a> <a id="1472" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.reverseInjection"></a><a id="1479" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a>   <a id="1498" class="Symbol">:</a> <a id="1500" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.leftInverse"></a><a id="1507" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>        <a id="1526" class="Symbol">:</a> <a id="1528" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.surjection"></a><a id="1535" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>         <a id="1554" class="Symbol">:</a> <a id="1556" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
  <a id="Kind.bijection"></a><a id="1563" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>          <a id="1582" class="Symbol">:</a> <a id="1584" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>

<a id="1590" class="Keyword">private</a>
  <a id="1600" class="Keyword">variable</a>
    <a id="1613" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a> <a id="1615" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a> <a id="1617" href="Function.Related.Propositional.html#1617" class="Generalizable">c</a> <a id="1619" href="Function.Related.Propositional.html#1619" class="Generalizable">p</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1633" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="1635" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="1637" href="Function.Related.Propositional.html#1637" class="Generalizable">C</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1645" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a>
    <a id="1651" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>

<a id="1661" class="Comment">-- Interpretation of the codes above. The code &quot;bijection&quot; is</a>
<a id="1723" class="Comment">-- interpreted as Inverse rather than Bijection; the two types are</a>
<a id="1790" class="Comment">-- equivalent.</a>

<a id="1806" class="Keyword">infix</a> <a id="1812" class="Number">4</a> <a id="1814" href="Function.Related.Propositional.html#1822" class="Function Operator">_∼[_]_</a>

<a id="_∼[_]_"></a><a id="1822" href="Function.Related.Propositional.html#1822" class="Function Operator">_∼[_]_</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1858" class="Symbol">_</a>
<a id="1860" href="Function.Related.Propositional.html#1860" class="Bound">A</a> <a id="1862" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="1865" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a>        <a id="1884" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="1886" href="Function.Related.Propositional.html#1886" class="Bound">B</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Function.Related.Propositional.html#1860" class="Bound">A</a> <a id="1892" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1894" href="Function.Related.Propositional.html#1886" class="Bound">B</a>
<a id="1896" href="Function.Related.Propositional.html#1896" class="Bound">A</a> <a id="1898" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="1901" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a> <a id="1920" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="1922" href="Function.Related.Propositional.html#1922" class="Bound">B</a> <a id="1924" class="Symbol">=</a> <a id="1926" href="Function.Related.Propositional.html#1922" class="Bound">B</a> <a id="1928" href="Function.Bundles.html#11751" class="Function Operator">⟶</a> <a id="1930" href="Function.Related.Propositional.html#1896" class="Bound">A</a>
<a id="1932" href="Function.Related.Propositional.html#1932" class="Bound">A</a> <a id="1934" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="1937" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>        <a id="1956" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="1958" href="Function.Related.Propositional.html#1958" class="Bound">B</a> <a id="1960" class="Symbol">=</a> <a id="1962" href="Function.Related.Propositional.html#1932" class="Bound">A</a> <a id="1964" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1966" href="Function.Related.Propositional.html#1958" class="Bound">B</a>
<a id="1968" href="Function.Related.Propositional.html#1968" class="Bound">A</a> <a id="1970" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="1973" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a>          <a id="1992" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="1994" href="Function.Related.Propositional.html#1994" class="Bound">B</a> <a id="1996" class="Symbol">=</a> <a id="1998" href="Function.Related.Propositional.html#1968" class="Bound">A</a> <a id="2000" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2002" href="Function.Related.Propositional.html#1994" class="Bound">B</a>
<a id="2004" href="Function.Related.Propositional.html#2004" class="Bound">A</a> <a id="2006" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2009" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a>   <a id="2028" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2030" href="Function.Related.Propositional.html#2030" class="Bound">B</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Function.Related.Propositional.html#2030" class="Bound">B</a> <a id="2036" href="Function.Bundles.html#11819" class="Function Operator">↣</a> <a id="2038" href="Function.Related.Propositional.html#2004" class="Bound">A</a>
<a id="2040" href="Function.Related.Propositional.html#2040" class="Bound">A</a> <a id="2042" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2045" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>        <a id="2064" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2066" href="Function.Related.Propositional.html#2066" class="Bound">B</a> <a id="2068" class="Symbol">=</a> <a id="2070" href="Function.Related.Propositional.html#2040" class="Bound">A</a> <a id="2072" href="Function.Bundles.html#12189" class="Function Operator">↪</a> <a id="2074" href="Function.Related.Propositional.html#2066" class="Bound">B</a>
<a id="2076" href="Function.Related.Propositional.html#2076" class="Bound">A</a> <a id="2078" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2081" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>         <a id="2100" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2102" href="Function.Related.Propositional.html#2102" class="Bound">B</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Function.Related.Propositional.html#2076" class="Bound">A</a> <a id="2108" href="Function.Bundles.html#11892" class="Function Operator">↠</a> <a id="2110" href="Function.Related.Propositional.html#2102" class="Bound">B</a>
<a id="2112" href="Function.Related.Propositional.html#2112" class="Bound">A</a> <a id="2114" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2117" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>          <a id="2136" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2138" href="Function.Related.Propositional.html#2138" class="Bound">B</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Function.Related.Propositional.html#2112" class="Bound">A</a> <a id="2144" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2146" href="Function.Related.Propositional.html#2138" class="Bound">B</a>

<a id="2149" class="Comment">-- A non-infix synonym.</a>

<a id="Related"></a><a id="2174" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2195" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2203" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2211" class="Symbol">_</a>
<a id="2213" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="2221" href="Function.Related.Propositional.html#2221" class="Bound">k</a> <a id="2223" href="Function.Related.Propositional.html#2223" class="Bound">A</a> <a id="2225" href="Function.Related.Propositional.html#2225" class="Bound">B</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Function.Related.Propositional.html#2223" class="Bound">A</a> <a id="2231" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2234" href="Function.Related.Propositional.html#2221" class="Bound">k</a> <a id="2236" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2238" href="Function.Related.Propositional.html#2225" class="Bound">B</a>

<a id="2241" class="Comment">-- The bijective equality implies any kind of relatedness.</a>

<a id="↔⇒"></a><a id="2301" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="2308" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2311" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a> <a id="2321" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2323" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="2329" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2332" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a> <a id="2334" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2336" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a>
<a id="2338" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2341" class="Symbol">{</a><a id="2342" class="Argument">k</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="2357" class="Symbol">}</a>        <a id="2366" class="Symbol">=</a> <a id="2368" href="Function.Bundles.html#12565" class="Function">mk⟶</a> <a id="2372" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2374" href="Function.Bundles.html#7394" class="Field">Inverse.to</a>
<a id="2385" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2388" class="Symbol">{</a><a id="2389" class="Argument">k</a> <a id="2391" class="Symbol">=</a> <a id="2393" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="2411" class="Symbol">}</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="Function.Bundles.html#12565" class="Function">mk⟶</a> <a id="2419" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2421" href="Function.Bundles.html#7418" class="Field">Inverse.from</a>
<a id="2434" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2437" class="Symbol">{</a><a id="2438" class="Argument">k</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="2453" class="Symbol">}</a>        <a id="2462" class="Symbol">=</a> <a id="2464" href="Function.Properties.Inverse.html#3449" class="Function">↔⇒⇔</a>
<a id="2468" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2471" class="Symbol">{</a><a id="2472" class="Argument">k</a> <a id="2474" class="Symbol">=</a> <a id="2476" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="2485" class="Symbol">}</a>          <a id="2496" class="Symbol">=</a> <a id="2498" href="Function.Properties.Inverse.html#3313" class="Function">↔⇒↣</a>
<a id="2502" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">k</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="2526" class="Symbol">}</a>   <a id="2530" class="Symbol">=</a> <a id="2532" href="Function.Properties.Inverse.html#3313" class="Function">↔⇒↣</a> <a id="2536" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2538" href="Function.Construct.Symmetry.html#6291" class="Function">Symmetry.inverse</a>
<a id="2555" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2558" class="Symbol">{</a><a id="2559" class="Argument">k</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="2574" class="Symbol">}</a>        <a id="2583" class="Symbol">=</a> <a id="2585" href="Function.Bundles.html#7865" class="Function">Inverse.rightInverse</a>
<a id="2606" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2609" class="Symbol">{</a><a id="2610" class="Argument">k</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="2624" class="Symbol">}</a>         <a id="2634" class="Symbol">=</a> <a id="2636" href="Function.Properties.Inverse.html#3358" class="Function">↔⇒↠</a>
<a id="2640" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2643" class="Symbol">{</a><a id="2644" class="Argument">k</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="2657" class="Symbol">}</a>          <a id="2668" class="Symbol">=</a> <a id="2670" href="Function.Base.html#704" class="Function">id</a>

<a id="2674" class="Comment">-- Propositional equality also implies any kind of relatedness.</a>

<a id="≡⇒"></a><a id="2739" href="Function.Related.Propositional.html#2739" class="Function">≡⇒</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="2746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2748" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="2754" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="2757" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a> <a id="2759" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="2761" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a>
<a id="2763" href="Function.Related.Propositional.html#2739" class="Function">≡⇒</a> <a id="2766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Function.Construct.Identity.html#4415" class="Function">Identity.↔-id</a> <a id="2793" class="Symbol">_)</a>

<a id="2797" class="Comment">------------------------------------------------------------------------</a>
<a id="2870" class="Comment">-- Special kinds of kinds</a>

<a id="2897" class="Comment">-- Kinds whose interpretation is symmetric.</a>

<a id="2942" class="Keyword">data</a> <a id="SymmetricKind"></a><a id="2947" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="2961" class="Symbol">:</a> <a id="2963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2967" class="Keyword">where</a>
  <a id="SymmetricKind.equivalence"></a><a id="2975" href="Function.Related.Propositional.html#2975" class="InductiveConstructor">equivalence</a> <a id="2987" class="Symbol">:</a> <a id="2989" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a>
  <a id="SymmetricKind.bijection"></a><a id="3005" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a>   <a id="3017" class="Symbol">:</a> <a id="3019" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a>

<a id="3034" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋"></a><a id="3053" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊_⌋</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="3073" class="Symbol">→</a> <a id="3075" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
<a id="3080" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="3082" href="Function.Related.Propositional.html#2975" class="InductiveConstructor">equivalence</a> <a id="3094" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>
<a id="3110" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="3112" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a>   <a id="3124" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>

<a id="3139" class="Comment">-- The proof of symmetry can be found below.</a>

<a id="3185" class="Comment">-- Kinds whose interpretation include a function which &quot;goes in the</a>
<a id="3253" class="Comment">-- forward direction&quot;.</a>

<a id="3277" class="Keyword">data</a> <a id="ForwardKind"></a><a id="3282" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3300" class="Keyword">where</a>
  <a id="ForwardKind.implication"></a><a id="3308" href="Function.Related.Propositional.html#3308" class="InductiveConstructor">implication</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.equivalence"></a><a id="3336" href="Function.Related.Propositional.html#3336" class="InductiveConstructor">equivalence</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.injection"></a><a id="3364" href="Function.Related.Propositional.html#3364" class="InductiveConstructor">injection</a>   <a id="3376" class="Symbol">:</a> <a id="3378" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.leftInverse"></a><a id="3392" href="Function.Related.Propositional.html#3392" class="InductiveConstructor">leftInverse</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.surjection"></a><a id="3420" href="Function.Related.Propositional.html#3420" class="InductiveConstructor">surjection</a>  <a id="3432" class="Symbol">:</a> <a id="3434" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.bijection"></a><a id="3448" href="Function.Related.Propositional.html#3448" class="InductiveConstructor">bijection</a>   <a id="3460" class="Symbol">:</a> <a id="3462" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>

<a id="3475" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋→"></a><a id="3494" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊_⌋→</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
<a id="3520" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3522" href="Function.Related.Propositional.html#3308" class="InductiveConstructor">implication</a>  <a id="3535" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3538" class="Symbol">=</a> <a id="3540" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a>
<a id="3552" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3554" href="Function.Related.Propositional.html#3336" class="InductiveConstructor">equivalence</a>  <a id="3567" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3570" class="Symbol">=</a> <a id="3572" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>
<a id="3584" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3586" href="Function.Related.Propositional.html#3364" class="InductiveConstructor">injection</a>    <a id="3599" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a>
<a id="3614" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3616" href="Function.Related.Propositional.html#3392" class="InductiveConstructor">leftInverse</a>  <a id="3629" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3632" class="Symbol">=</a> <a id="3634" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>
<a id="3646" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3648" href="Function.Related.Propositional.html#3420" class="InductiveConstructor">surjection</a>   <a id="3661" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3664" class="Symbol">=</a> <a id="3666" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>
<a id="3677" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3679" href="Function.Related.Propositional.html#3448" class="InductiveConstructor">bijection</a>    <a id="3692" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>

<a id="3708" class="Comment">-- The function.</a>

<a id="⇒→"></a><a id="3726" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3729" class="Symbol">:</a> <a id="3731" class="Symbol">∀</a> <a id="3733" class="Symbol">{</a><a id="3734" href="Function.Related.Propositional.html#3734" class="Bound">k</a><a id="3735" class="Symbol">}</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="3741" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="3744" href="Function.Related.Propositional.html#3494" class="Function Operator">⌊</a> <a id="3746" href="Function.Related.Propositional.html#3734" class="Bound">k</a> <a id="3748" href="Function.Related.Propositional.html#3494" class="Function Operator">⌋→</a> <a id="3751" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="3753" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="3755" class="Symbol">→</a> <a id="3757" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a>
<a id="3763" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3766" class="Symbol">{</a><a id="3767" class="Argument">k</a> <a id="3769" class="Symbol">=</a> <a id="3771" href="Function.Related.Propositional.html#3308" class="InductiveConstructor">implication</a><a id="3782" class="Symbol">}</a> <a id="3784" class="Symbol">=</a> <a id="3786" href="Function.Bundles.html#2094" class="Field">Func.to</a>
<a id="3794" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3797" class="Symbol">{</a><a id="3798" class="Argument">k</a> <a id="3800" class="Symbol">=</a> <a id="3802" href="Function.Related.Propositional.html#3336" class="InductiveConstructor">equivalence</a><a id="3813" class="Symbol">}</a> <a id="3815" class="Symbol">=</a> <a id="3817" href="Function.Bundles.html#4810" class="Field">Equivalence.to</a>
<a id="3832" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3835" class="Symbol">{</a><a id="3836" class="Argument">k</a> <a id="3838" class="Symbol">=</a> <a id="3840" href="Function.Related.Propositional.html#3364" class="InductiveConstructor">injection</a><a id="3849" class="Symbol">}</a>   <a id="3853" class="Symbol">=</a> <a id="3855" href="Function.Bundles.html#2471" class="Field">Injection.to</a>
<a id="3868" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3871" class="Symbol">{</a><a id="3872" class="Argument">k</a> <a id="3874" class="Symbol">=</a> <a id="3876" href="Function.Related.Propositional.html#3392" class="InductiveConstructor">leftInverse</a><a id="3887" class="Symbol">}</a> <a id="3889" class="Symbol">=</a> <a id="3891" href="Function.Bundles.html#6568" class="Field">RightInverse.to</a>
<a id="3907" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3910" class="Symbol">{</a><a id="3911" class="Argument">k</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Function.Related.Propositional.html#3420" class="InductiveConstructor">surjection</a><a id="3925" class="Symbol">}</a>  <a id="3928" class="Symbol">=</a> <a id="3930" href="Function.Bundles.html#2922" class="Field">Surjection.to</a>
<a id="3944" href="Function.Related.Propositional.html#3726" class="Function">⇒→</a> <a id="3947" class="Symbol">{</a><a id="3948" class="Argument">k</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Function.Related.Propositional.html#3448" class="InductiveConstructor">bijection</a><a id="3961" class="Symbol">}</a>   <a id="3965" class="Symbol">=</a> <a id="3967" href="Function.Bundles.html#7394" class="Field">Inverse.to</a>

<a id="3979" class="Comment">-- Kinds whose interpretation include a function which &quot;goes backwards&quot;.</a>

<a id="4053" class="Keyword">data</a> <a id="BackwardKind"></a><a id="4058" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a> <a id="4071" class="Symbol">:</a> <a id="4073" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4077" class="Keyword">where</a>
  <a id="BackwardKind.reverseImplication"></a><a id="4085" href="Function.Related.Propositional.html#4085" class="InductiveConstructor">reverseImplication</a> <a id="4104" class="Symbol">:</a> <a id="4106" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.equivalence"></a><a id="4121" href="Function.Related.Propositional.html#4121" class="InductiveConstructor">equivalence</a>        <a id="4140" class="Symbol">:</a> <a id="4142" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.reverseInjection"></a><a id="4157" href="Function.Related.Propositional.html#4157" class="InductiveConstructor">reverseInjection</a>   <a id="4176" class="Symbol">:</a> <a id="4178" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.leftInverse"></a><a id="4193" href="Function.Related.Propositional.html#4193" class="InductiveConstructor">leftInverse</a>        <a id="4212" class="Symbol">:</a> <a id="4214" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.surjection"></a><a id="4229" href="Function.Related.Propositional.html#4229" class="InductiveConstructor">surjection</a>         <a id="4248" class="Symbol">:</a> <a id="4250" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.bijection"></a><a id="4265" href="Function.Related.Propositional.html#4265" class="InductiveConstructor">bijection</a>          <a id="4284" class="Symbol">:</a> <a id="4286" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>

<a id="4300" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋←"></a><a id="4319" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊_⌋←</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a> <a id="4339" class="Symbol">→</a> <a id="4341" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
<a id="4346" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4348" href="Function.Related.Propositional.html#4085" class="InductiveConstructor">reverseImplication</a> <a id="4367" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4370" class="Symbol">=</a> <a id="4372" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a>
<a id="4391" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4393" href="Function.Related.Propositional.html#4121" class="InductiveConstructor">equivalence</a>        <a id="4412" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4415" class="Symbol">=</a> <a id="4417" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>
<a id="4429" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4431" href="Function.Related.Propositional.html#4157" class="InductiveConstructor">reverseInjection</a>   <a id="4450" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4453" class="Symbol">=</a> <a id="4455" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a>
<a id="4472" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4474" href="Function.Related.Propositional.html#4193" class="InductiveConstructor">leftInverse</a>        <a id="4493" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>
<a id="4510" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4512" href="Function.Related.Propositional.html#4229" class="InductiveConstructor">surjection</a>         <a id="4531" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>
<a id="4547" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4549" href="Function.Related.Propositional.html#4265" class="InductiveConstructor">bijection</a>          <a id="4568" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4571" class="Symbol">=</a> <a id="4573" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>

<a id="4584" class="Comment">-- The function.</a>

<a id="⇒←"></a><a id="4602" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4605" class="Symbol">:</a> <a id="4607" class="Symbol">∀</a> <a id="4609" class="Symbol">{</a><a id="4610" href="Function.Related.Propositional.html#4610" class="Bound">k</a><a id="4611" class="Symbol">}</a> <a id="4613" class="Symbol">→</a> <a id="4615" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="4617" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="4620" href="Function.Related.Propositional.html#4319" class="Function Operator">⌊</a> <a id="4622" href="Function.Related.Propositional.html#4610" class="Bound">k</a> <a id="4624" href="Function.Related.Propositional.html#4319" class="Function Operator">⌋←</a> <a id="4627" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="4629" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a>
<a id="4639" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4642" class="Symbol">{</a><a id="4643" class="Argument">k</a> <a id="4645" class="Symbol">=</a> <a id="4647" href="Function.Related.Propositional.html#4085" class="InductiveConstructor">reverseImplication</a><a id="4665" class="Symbol">}</a> <a id="4667" class="Symbol">=</a> <a id="4669" href="Function.Bundles.html#2094" class="Field">Func.to</a>
<a id="4677" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4680" class="Symbol">{</a><a id="4681" class="Argument">k</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Function.Related.Propositional.html#4121" class="InductiveConstructor">equivalence</a><a id="4696" class="Symbol">}</a>        <a id="4705" class="Symbol">=</a> <a id="4707" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a>
<a id="4724" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4727" class="Symbol">{</a><a id="4728" class="Argument">k</a> <a id="4730" class="Symbol">=</a> <a id="4732" href="Function.Related.Propositional.html#4157" class="InductiveConstructor">reverseInjection</a><a id="4748" class="Symbol">}</a>   <a id="4752" class="Symbol">=</a> <a id="4754" href="Function.Bundles.html#2471" class="Field">Injection.to</a>
<a id="4767" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4770" class="Symbol">{</a><a id="4771" class="Argument">k</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Function.Related.Propositional.html#4193" class="InductiveConstructor">leftInverse</a><a id="4786" class="Symbol">}</a>        <a id="4795" class="Symbol">=</a> <a id="4797" href="Function.Bundles.html#6592" class="Field">RightInverse.from</a>
<a id="4815" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4818" class="Symbol">{</a><a id="4819" class="Argument">k</a> <a id="4821" class="Symbol">=</a> <a id="4823" href="Function.Related.Propositional.html#4229" class="InductiveConstructor">surjection</a><a id="4833" class="Symbol">}</a>         <a id="4843" class="Symbol">=</a> <a id="4845" href="Function.Bundles.html#6568" class="Field">RightInverse.to</a> <a id="4861" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4863" href="Function.Properties.Surjection.html#1289" class="Function">↠⇒↪</a>
<a id="4867" href="Function.Related.Propositional.html#4602" class="Function">⇒←</a> <a id="4870" class="Symbol">{</a><a id="4871" class="Argument">k</a> <a id="4873" class="Symbol">=</a> <a id="4875" href="Function.Related.Propositional.html#4265" class="InductiveConstructor">bijection</a><a id="4884" class="Symbol">}</a>          <a id="4895" class="Symbol">=</a> <a id="4897" href="Function.Bundles.html#7418" class="Field">Inverse.from</a>

<a id="4911" class="Comment">-- Kinds whose interpretation include functions going in both</a>
<a id="4973" class="Comment">-- directions.</a>

<a id="4989" class="Keyword">data</a> <a id="EquivalenceKind"></a><a id="4994" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a> <a id="5010" class="Symbol">:</a> <a id="5012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5016" class="Keyword">where</a>
  <a id="EquivalenceKind.equivalence"></a><a id="5024" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.leftInverse"></a><a id="5056" href="Function.Related.Propositional.html#5056" class="InductiveConstructor">leftInverse</a> <a id="5068" class="Symbol">:</a> <a id="5070" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.surjection"></a><a id="5088" href="Function.Related.Propositional.html#5088" class="InductiveConstructor">surjection</a>  <a id="5100" class="Symbol">:</a> <a id="5102" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.bijection"></a><a id="5120" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a>   <a id="5132" class="Symbol">:</a> <a id="5134" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a>

<a id="5151" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋⇔"></a><a id="5170" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊_⌋⇔</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
<a id="5200" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊</a> <a id="5202" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a> <a id="5214" href="Function.Related.Propositional.html#5170" class="Function Operator">⌋⇔</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>
<a id="5231" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊</a> <a id="5233" href="Function.Related.Propositional.html#5056" class="InductiveConstructor">leftInverse</a> <a id="5245" href="Function.Related.Propositional.html#5170" class="Function Operator">⌋⇔</a> <a id="5248" class="Symbol">=</a> <a id="5250" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>
<a id="5262" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊</a> <a id="5264" href="Function.Related.Propositional.html#5088" class="InductiveConstructor">surjection</a>  <a id="5276" href="Function.Related.Propositional.html#5170" class="Function Operator">⌋⇔</a> <a id="5279" class="Symbol">=</a> <a id="5281" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>
<a id="5292" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊</a> <a id="5294" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a>   <a id="5306" href="Function.Related.Propositional.html#5170" class="Function Operator">⌋⇔</a> <a id="5309" class="Symbol">=</a> <a id="5311" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>

<a id="5322" class="Comment">-- The functions.</a>

<a id="⇒⇔"></a><a id="5341" href="Function.Related.Propositional.html#5341" class="Function">⇒⇔</a> <a id="5344" class="Symbol">:</a> <a id="5346" class="Symbol">∀</a> <a id="5348" class="Symbol">{</a><a id="5349" href="Function.Related.Propositional.html#5349" class="Bound">k</a><a id="5350" class="Symbol">}</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="5356" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="5359" href="Function.Related.Propositional.html#5170" class="Function Operator">⌊</a> <a id="5361" href="Function.Related.Propositional.html#5349" class="Bound">k</a> <a id="5363" href="Function.Related.Propositional.html#5170" class="Function Operator">⌋⇔</a> <a id="5366" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="5368" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="5370" class="Symbol">→</a> <a id="5372" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="5374" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="5377" class="InductiveConstructor">equivalence</a> <a id="5389" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="5391" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a>
<a id="5393" href="Function.Related.Propositional.html#5341" class="Function">⇒⇔</a> <a id="5396" class="Symbol">{</a><a id="5397" class="Argument">k</a> <a id="5399" class="Symbol">=</a> <a id="5401" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a><a id="5412" class="Symbol">}</a> <a id="5414" class="Symbol">=</a> <a id="5416" href="Function.Base.html#704" class="Function">id</a>
<a id="5419" href="Function.Related.Propositional.html#5341" class="Function">⇒⇔</a> <a id="5422" class="Symbol">{</a><a id="5423" class="Argument">k</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="Function.Related.Propositional.html#5056" class="InductiveConstructor">leftInverse</a><a id="5438" class="Symbol">}</a> <a id="5440" class="Symbol">=</a> <a id="5442" href="Function.Bundles.html#7212" class="Function">RightInverse.equivalence</a>
<a id="5467" href="Function.Related.Propositional.html#5341" class="Function">⇒⇔</a> <a id="5470" class="Symbol">{</a><a id="5471" class="Argument">k</a> <a id="5473" class="Symbol">=</a> <a id="5475" href="Function.Related.Propositional.html#5088" class="InductiveConstructor">surjection</a><a id="5485" class="Symbol">}</a>  <a id="5488" class="Symbol">=</a> <a id="5490" href="Function.Properties.Surjection.html#1403" class="Function">↠⇒⇔</a>
<a id="5494" href="Function.Related.Propositional.html#5341" class="Function">⇒⇔</a> <a id="5497" class="Symbol">{</a><a id="5498" class="Argument">k</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a><a id="5511" class="Symbol">}</a>   <a id="5515" class="Symbol">=</a> <a id="5517" href="Function.Properties.Inverse.html#3449" class="Function">↔⇒⇔</a>

<a id="5522" class="Comment">-- Conversions between special kinds.</a>

<a id="⇔⌊_⌋"></a><a id="5561" href="Function.Related.Propositional.html#5561" class="Function Operator">⇔⌊_⌋</a> <a id="5566" class="Symbol">:</a> <a id="5568" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a>
<a id="5600" href="Function.Related.Propositional.html#5561" class="Function Operator">⇔⌊</a> <a id="5603" href="Function.Related.Propositional.html#2975" class="InductiveConstructor">equivalence</a> <a id="5615" href="Function.Related.Propositional.html#5561" class="Function Operator">⌋</a> <a id="5617" class="Symbol">=</a> <a id="5619" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a>
<a id="5631" href="Function.Related.Propositional.html#5561" class="Function Operator">⇔⌊</a> <a id="5634" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a>   <a id="5646" href="Function.Related.Propositional.html#5561" class="Function Operator">⌋</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a>

<a id="→⌊_⌋"></a><a id="5661" href="Function.Related.Propositional.html#5661" class="Function Operator">→⌊_⌋</a> <a id="5666" class="Symbol">:</a> <a id="5668" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a> <a id="5684" class="Symbol">→</a> <a id="5686" href="Function.Related.Propositional.html#3282" class="Datatype">ForwardKind</a>
<a id="5698" href="Function.Related.Propositional.html#5661" class="Function Operator">→⌊</a> <a id="5701" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a> <a id="5713" href="Function.Related.Propositional.html#5661" class="Function Operator">⌋</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Function.Related.Propositional.html#3336" class="InductiveConstructor">equivalence</a>
<a id="5729" href="Function.Related.Propositional.html#5661" class="Function Operator">→⌊</a> <a id="5732" href="Function.Related.Propositional.html#5056" class="InductiveConstructor">leftInverse</a> <a id="5744" href="Function.Related.Propositional.html#5661" class="Function Operator">⌋</a> <a id="5746" class="Symbol">=</a> <a id="5748" href="Function.Related.Propositional.html#3392" class="InductiveConstructor">leftInverse</a>
<a id="5760" href="Function.Related.Propositional.html#5661" class="Function Operator">→⌊</a> <a id="5763" href="Function.Related.Propositional.html#5088" class="InductiveConstructor">surjection</a>  <a id="5775" href="Function.Related.Propositional.html#5661" class="Function Operator">⌋</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Function.Related.Propositional.html#3420" class="InductiveConstructor">surjection</a>
<a id="5790" href="Function.Related.Propositional.html#5661" class="Function Operator">→⌊</a> <a id="5793" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a>   <a id="5805" href="Function.Related.Propositional.html#5661" class="Function Operator">⌋</a> <a id="5807" class="Symbol">=</a> <a id="5809" href="Function.Related.Propositional.html#3448" class="InductiveConstructor">bijection</a>

<a id="←⌊_⌋"></a><a id="5820" href="Function.Related.Propositional.html#5820" class="Function Operator">←⌊_⌋</a> <a id="5825" class="Symbol">:</a> <a id="5827" href="Function.Related.Propositional.html#4994" class="Datatype">EquivalenceKind</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="Function.Related.Propositional.html#4058" class="Datatype">BackwardKind</a>
<a id="5858" href="Function.Related.Propositional.html#5820" class="Function Operator">←⌊</a> <a id="5861" href="Function.Related.Propositional.html#5024" class="InductiveConstructor">equivalence</a> <a id="5873" href="Function.Related.Propositional.html#5820" class="Function Operator">⌋</a> <a id="5875" class="Symbol">=</a> <a id="5877" href="Function.Related.Propositional.html#4121" class="InductiveConstructor">equivalence</a>
<a id="5889" href="Function.Related.Propositional.html#5820" class="Function Operator">←⌊</a> <a id="5892" href="Function.Related.Propositional.html#5056" class="InductiveConstructor">leftInverse</a> <a id="5904" href="Function.Related.Propositional.html#5820" class="Function Operator">⌋</a> <a id="5906" class="Symbol">=</a> <a id="5908" href="Function.Related.Propositional.html#4193" class="InductiveConstructor">leftInverse</a>
<a id="5920" href="Function.Related.Propositional.html#5820" class="Function Operator">←⌊</a> <a id="5923" href="Function.Related.Propositional.html#5088" class="InductiveConstructor">surjection</a>  <a id="5935" href="Function.Related.Propositional.html#5820" class="Function Operator">⌋</a> <a id="5937" class="Symbol">=</a> <a id="5939" href="Function.Related.Propositional.html#4229" class="InductiveConstructor">surjection</a>
<a id="5950" href="Function.Related.Propositional.html#5820" class="Function Operator">←⌊</a> <a id="5953" href="Function.Related.Propositional.html#5120" class="InductiveConstructor">bijection</a>   <a id="5965" href="Function.Related.Propositional.html#5820" class="Function Operator">⌋</a> <a id="5967" class="Symbol">=</a> <a id="5969" href="Function.Related.Propositional.html#4265" class="InductiveConstructor">bijection</a>

<a id="5980" class="Comment">------------------------------------------------------------------------</a>
<a id="6053" class="Comment">-- Opposites</a>

<a id="6067" class="Comment">-- For every kind there is an opposite kind.</a>

<a id="_op"></a><a id="6113" href="Function.Related.Propositional.html#6113" class="Function Operator">_op</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="6124" class="Symbol">→</a> <a id="6126" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a>
<a id="6131" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a>        <a id="6150" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6153" class="Symbol">=</a> <a id="6155" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a>
<a id="6174" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a> <a id="6193" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6196" class="Symbol">=</a> <a id="6198" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a>
<a id="6210" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>        <a id="6229" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a>
<a id="6246" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a>          <a id="6265" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6268" class="Symbol">=</a> <a id="6270" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a>
<a id="6287" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a>   <a id="6306" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6309" class="Symbol">=</a> <a id="6311" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a>
<a id="6321" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>        <a id="6340" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6343" class="Symbol">=</a> <a id="6345" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>
<a id="6356" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a>         <a id="6375" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6378" class="Symbol">=</a> <a id="6380" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a>
<a id="6392" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>          <a id="6411" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a>

<a id="6427" class="Comment">-- For every morphism there is a corresponding reverse morphism of the</a>
<a id="6498" class="Comment">-- opposite kind.</a>

<a id="reverse"></a><a id="6517" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6525" class="Symbol">:</a> <a id="6527" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="6529" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="6532" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a> <a id="6534" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="6536" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="6538" class="Symbol">→</a> <a id="6540" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="6542" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="6545" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a> <a id="6547" href="Function.Related.Propositional.html#6113" class="Function Operator">op</a> <a id="6550" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="6552" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a>
<a id="6554" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6562" class="Symbol">{</a><a id="6563" class="Argument">k</a> <a id="6565" class="Symbol">=</a> <a id="6567" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="6578" class="Symbol">}</a>        <a id="6587" class="Symbol">=</a> <a id="6589" href="Function.Base.html#704" class="Function">id</a>
<a id="6592" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6600" class="Symbol">{</a><a id="6601" class="Argument">k</a> <a id="6603" class="Symbol">=</a> <a id="6605" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="6623" class="Symbol">}</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="Function.Base.html#704" class="Function">id</a>
<a id="6630" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6638" class="Symbol">{</a><a id="6639" class="Argument">k</a> <a id="6641" class="Symbol">=</a> <a id="6643" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="6654" class="Symbol">}</a>        <a id="6663" class="Symbol">=</a> <a id="6665" href="Function.Construct.Symmetry.html#6678" class="Function">Symmetry.⇔-sym</a>
<a id="6680" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6688" class="Symbol">{</a><a id="6689" class="Argument">k</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="6702" class="Symbol">}</a>          <a id="6713" class="Symbol">=</a> <a id="6715" href="Function.Base.html#704" class="Function">id</a>
<a id="6718" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6726" class="Symbol">{</a><a id="6727" class="Argument">k</a> <a id="6729" class="Symbol">=</a> <a id="6731" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="6747" class="Symbol">}</a>   <a id="6751" class="Symbol">=</a> <a id="6753" href="Function.Base.html#704" class="Function">id</a>
<a id="6756" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6764" class="Symbol">{</a><a id="6765" class="Argument">k</a> <a id="6767" class="Symbol">=</a> <a id="6769" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="6780" class="Symbol">}</a>        <a id="6789" class="Symbol">=</a> <a id="6791" href="Function.Properties.RightInverse.html#1850" class="Function">↪⇒↠</a>
<a id="6795" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6803" class="Symbol">{</a><a id="6804" class="Argument">k</a> <a id="6806" class="Symbol">=</a> <a id="6808" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="6818" class="Symbol">}</a>         <a id="6828" class="Symbol">=</a> <a id="6830" href="Function.Properties.Surjection.html#1289" class="Function">↠⇒↪</a>
<a id="6834" href="Function.Related.Propositional.html#6517" class="Function">reverse</a> <a id="6842" class="Symbol">{</a><a id="6843" class="Argument">k</a> <a id="6845" class="Symbol">=</a> <a id="6847" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="6856" class="Symbol">}</a>          <a id="6867" class="Symbol">=</a> <a id="6869" href="Function.Construct.Symmetry.html#6808" class="Function">Symmetry.↔-sym</a>

<a id="6885" class="Comment">------------------------------------------------------------------------</a>
<a id="6958" class="Comment">-- For a fixed universe level every kind is a preorder and each</a>
<a id="7022" class="Comment">-- symmetric kind is an equivalence</a>

<a id="K-refl"></a><a id="7059" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7066" class="Symbol">:</a> <a id="7068" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="7078" class="Symbol">(</a><a id="7079" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7087" class="Symbol">{</a><a id="7088" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="7089" class="Symbol">}</a> <a id="7091" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a><a id="7092" class="Symbol">)</a>
<a id="7094" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7101" class="Symbol">{</a><a id="7102" class="Argument">k</a> <a id="7104" class="Symbol">=</a> <a id="7106" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="7117" class="Symbol">}</a>        <a id="7126" class="Symbol">=</a> <a id="7128" href="Function.Construct.Identity.html#4086" class="Function">Identity.⟶-id</a> <a id="7142" class="Symbol">_</a>
<a id="7144" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7151" class="Symbol">{</a><a id="7152" class="Argument">k</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="7174" class="Symbol">}</a> <a id="7176" class="Symbol">=</a> <a id="7178" href="Function.Construct.Identity.html#4086" class="Function">Identity.⟶-id</a> <a id="7192" class="Symbol">_</a>
<a id="7194" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7201" class="Symbol">{</a><a id="7202" class="Argument">k</a> <a id="7204" class="Symbol">=</a> <a id="7206" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="7217" class="Symbol">}</a>        <a id="7226" class="Symbol">=</a> <a id="7228" href="Function.Construct.Identity.html#4270" class="Function">Identity.⇔-id</a> <a id="7242" class="Symbol">_</a>
<a id="7244" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7251" class="Symbol">{</a><a id="7252" class="Argument">k</a> <a id="7254" class="Symbol">=</a> <a id="7256" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="7265" class="Symbol">}</a>          <a id="7276" class="Symbol">=</a> <a id="7278" href="Function.Construct.Identity.html#4131" class="Function">Identity.↣-id</a> <a id="7292" class="Symbol">_</a>
<a id="7294" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7301" class="Symbol">{</a><a id="7302" class="Argument">k</a> <a id="7304" class="Symbol">=</a> <a id="7306" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="7322" class="Symbol">}</a>   <a id="7326" class="Symbol">=</a> <a id="7328" href="Function.Construct.Identity.html#4131" class="Function">Identity.↣-id</a> <a id="7342" class="Symbol">_</a>
<a id="7344" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7351" class="Symbol">{</a><a id="7352" class="Argument">k</a> <a id="7354" class="Symbol">=</a> <a id="7356" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="7367" class="Symbol">}</a>        <a id="7376" class="Symbol">=</a> <a id="7378" href="Function.Construct.Identity.html#4366" class="Function">Identity.↪-id</a> <a id="7392" class="Symbol">_</a>
<a id="7394" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7401" class="Symbol">{</a><a id="7402" class="Argument">k</a> <a id="7404" class="Symbol">=</a> <a id="7406" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="7416" class="Symbol">}</a>         <a id="7426" class="Symbol">=</a> <a id="7428" href="Function.Construct.Identity.html#4177" class="Function">Identity.↠-id</a> <a id="7442" class="Symbol">_</a>
<a id="7444" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="7451" class="Symbol">{</a><a id="7452" class="Argument">k</a> <a id="7454" class="Symbol">=</a> <a id="7456" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="7465" class="Symbol">}</a>          <a id="7476" class="Symbol">=</a> <a id="7478" href="Function.Construct.Identity.html#4415" class="Function">Identity.↔-id</a> <a id="7492" class="Symbol">_</a>

<a id="K-reflexive"></a><a id="7495" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7513" href="Relation.Binary.Core.html#1268" class="Function Operator">Relation.Binary.⇒</a> <a id="7531" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7539" class="Symbol">{</a><a id="7540" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="7541" class="Symbol">}</a> <a id="7543" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a>
<a id="7545" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="7557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="7564" class="Symbol">=</a> <a id="7566" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a>

<a id="K-trans"></a><a id="7574" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7582" class="Symbol">:</a> <a id="7584" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="7590" class="Symbol">(</a><a id="7591" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7599" class="Symbol">{</a><a id="7600" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="7601" class="Symbol">}</a> <a id="7603" class="Symbol">{</a><a id="7604" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a><a id="7605" class="Symbol">}</a> <a id="7607" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a><a id="7608" class="Symbol">)</a>
                <a id="7626" class="Symbol">(</a><a id="7627" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7635" class="Symbol">{</a><a id="7636" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a><a id="7637" class="Symbol">}</a> <a id="7639" class="Symbol">{</a><a id="7640" href="Function.Related.Propositional.html#1617" class="Generalizable">c</a><a id="7641" class="Symbol">}</a> <a id="7643" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a><a id="7644" class="Symbol">)</a>
                <a id="7662" class="Symbol">(</a><a id="7663" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7671" class="Symbol">{</a><a id="7672" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="7673" class="Symbol">}</a> <a id="7675" class="Symbol">{</a><a id="7676" href="Function.Related.Propositional.html#1617" class="Generalizable">c</a><a id="7677" class="Symbol">}</a> <a id="7679" href="Function.Related.Propositional.html#1651" class="Generalizable">k</a><a id="7680" class="Symbol">)</a>
<a id="7682" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7690" class="Symbol">{</a><a id="7691" class="Argument">k</a> <a id="7693" class="Symbol">=</a> <a id="7695" href="Function.Related.Propositional.html#1367" class="InductiveConstructor">implication</a><a id="7706" class="Symbol">}</a>        <a id="7715" class="Symbol">=</a> <a id="7717" href="Function.Base.html#1638" class="Function">flip</a> <a id="7722" href="Function.Construct.Composition.html#8311" class="Function Operator">Composition._⟶-∘_</a>
<a id="7740" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7748" class="Symbol">{</a><a id="7749" class="Argument">k</a> <a id="7751" class="Symbol">=</a> <a id="7753" href="Function.Related.Propositional.html#1395" class="InductiveConstructor">reverseImplication</a><a id="7771" class="Symbol">}</a> <a id="7773" class="Symbol">=</a> <a id="7775" href="Function.Construct.Composition.html#8311" class="Function Operator">Composition._⟶-∘_</a>
<a id="7793" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7801" class="Symbol">{</a><a id="7802" class="Argument">k</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Function.Related.Propositional.html#1423" class="InductiveConstructor">equivalence</a><a id="7817" class="Symbol">}</a>        <a id="7826" class="Symbol">=</a> <a id="7828" href="Function.Base.html#1638" class="Function">flip</a> <a id="7833" href="Function.Construct.Composition.html#8533" class="Function Operator">Composition._⇔-∘_</a>
<a id="7851" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7859" class="Symbol">{</a><a id="7860" class="Argument">k</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Related.Propositional.html#1451" class="InductiveConstructor">injection</a><a id="7873" class="Symbol">}</a>          <a id="7884" class="Symbol">=</a> <a id="7886" href="Function.Base.html#1638" class="Function">flip</a> <a id="7891" href="Function.Construct.Composition.html#8370" class="Function Operator">Composition._↣-∘_</a>
<a id="7909" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7917" class="Symbol">{</a><a id="7918" class="Argument">k</a> <a id="7920" class="Symbol">=</a> <a id="7922" href="Function.Related.Propositional.html#1479" class="InductiveConstructor">reverseInjection</a><a id="7938" class="Symbol">}</a>   <a id="7942" class="Symbol">=</a> <a id="7944" href="Function.Construct.Composition.html#8370" class="Function Operator">Composition._↣-∘_</a>
<a id="7962" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="7970" class="Symbol">{</a><a id="7971" class="Argument">k</a> <a id="7973" class="Symbol">=</a> <a id="7975" href="Function.Related.Propositional.html#1507" class="InductiveConstructor">leftInverse</a><a id="7986" class="Symbol">}</a>        <a id="7995" class="Symbol">=</a> <a id="7997" href="Function.Base.html#1638" class="Function">flip</a> <a id="8002" href="Function.Construct.Composition.html#8645" class="Function Operator">Composition._↪-∘_</a>
<a id="8020" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="8028" class="Symbol">{</a><a id="8029" class="Argument">k</a> <a id="8031" class="Symbol">=</a> <a id="8033" href="Function.Related.Propositional.html#1535" class="InductiveConstructor">surjection</a><a id="8043" class="Symbol">}</a>         <a id="8053" class="Symbol">=</a> <a id="8055" href="Function.Base.html#1638" class="Function">flip</a> <a id="8060" href="Function.Construct.Composition.html#8424" class="Function Operator">Composition._↠-∘_</a>
<a id="8078" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="8086" class="Symbol">{</a><a id="8087" class="Argument">k</a> <a id="8089" class="Symbol">=</a> <a id="8091" href="Function.Related.Propositional.html#1563" class="InductiveConstructor">bijection</a><a id="8100" class="Symbol">}</a>          <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Base.html#1638" class="Function">flip</a> <a id="8118" href="Function.Construct.Composition.html#8703" class="Function Operator">Composition._↔-∘_</a>

<a id="SK-sym"></a><a id="8137" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a> <a id="8144" class="Symbol">:</a> <a id="8146" class="Symbol">∀</a> <a id="8148" class="Symbol">{</a><a id="8149" href="Function.Related.Propositional.html#8149" class="Bound">k</a><a id="8150" class="Symbol">}</a> <a id="8152" class="Symbol">→</a> <a id="8154" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="8158" class="Symbol">(</a><a id="8159" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="8167" class="Symbol">{</a><a id="8168" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="8169" class="Symbol">}</a> <a id="8171" class="Symbol">{</a><a id="8172" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a><a id="8173" class="Symbol">}</a> <a id="8175" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="8177" href="Function.Related.Propositional.html#8149" class="Bound">k</a> <a id="8179" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="8180" class="Symbol">)</a>
                     <a id="8203" class="Symbol">(</a><a id="8204" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="8212" class="Symbol">{</a><a id="8213" href="Function.Related.Propositional.html#1615" class="Generalizable">b</a><a id="8214" class="Symbol">}</a> <a id="8216" class="Symbol">{</a><a id="8217" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="8218" class="Symbol">}</a> <a id="8220" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="8222" href="Function.Related.Propositional.html#8149" class="Bound">k</a> <a id="8224" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="8225" class="Symbol">)</a>
<a id="8227" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a> <a id="8234" class="Symbol">{</a><a id="8235" class="Argument">k</a> <a id="8237" class="Symbol">=</a> <a id="8239" href="Function.Related.Propositional.html#2975" class="InductiveConstructor">equivalence</a><a id="8250" class="Symbol">}</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Function.Related.Propositional.html#6517" class="Function">reverse</a>
<a id="8262" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a> <a id="8269" class="Symbol">{</a><a id="8270" class="Argument">k</a> <a id="8272" class="Symbol">=</a> <a id="8274" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a><a id="8283" class="Symbol">}</a>   <a id="8287" class="Symbol">=</a> <a id="8289" href="Function.Related.Propositional.html#6517" class="Function">reverse</a>

<a id="SK-isEquivalence"></a><a id="8298" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="8315" class="Symbol">:</a> <a id="8317" class="Symbol">∀</a> <a id="8319" href="Function.Related.Propositional.html#8319" class="Bound">k</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="8337" class="Symbol">{</a><a id="8338" class="Argument">ℓ</a> <a id="8340" class="Symbol">=</a> <a id="8342" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="8343" class="Symbol">}</a> <a id="8345" class="Symbol">(</a><a id="8346" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="8354" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="8356" href="Function.Related.Propositional.html#8319" class="Bound">k</a> <a id="8358" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="8359" class="Symbol">)</a>
<a id="8361" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="8378" href="Function.Related.Propositional.html#8378" class="Bound">k</a> <a id="8380" class="Symbol">=</a> <a id="8382" class="Keyword">record</a>
  <a id="8391" class="Symbol">{</a> <a id="8393" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="8399" class="Symbol">=</a> <a id="8401" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a>
  <a id="8410" class="Symbol">;</a> <a id="8412" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="8418" class="Symbol">=</a> <a id="8420" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a>
  <a id="8429" class="Symbol">;</a> <a id="8431" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="8437" class="Symbol">=</a> <a id="8439" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a>
  <a id="8449" class="Symbol">}</a>

<a id="SK-setoid"></a><a id="8452" href="Function.Related.Propositional.html#8452" class="Function">SK-setoid</a> <a id="8462" class="Symbol">:</a> <a id="8464" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="8478" class="Symbol">→</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Function.Related.Propositional.html#8481" class="Bound">ℓ</a> <a id="8483" class="Symbol">:</a> <a id="8485" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">→</a> <a id="8494" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="8501" class="Symbol">_</a> <a id="8503" class="Symbol">_</a>
<a id="8505" href="Function.Related.Propositional.html#8452" class="Function">SK-setoid</a> <a id="8515" href="Function.Related.Propositional.html#8515" class="Bound">k</a> <a id="8517" href="Function.Related.Propositional.html#8517" class="Bound">ℓ</a> <a id="8519" class="Symbol">=</a> <a id="8521" class="Keyword">record</a> <a id="8528" class="Symbol">{</a> <a id="8530" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="8544" class="Symbol">=</a> <a id="8546" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="8563" class="Symbol">{</a><a id="8564" href="Function.Related.Propositional.html#8517" class="Bound">ℓ</a><a id="8565" class="Symbol">}</a> <a id="8567" href="Function.Related.Propositional.html#8515" class="Bound">k</a> <a id="8569" class="Symbol">}</a>

<a id="K-isPreorder"></a><a id="8572" href="Function.Related.Propositional.html#8572" class="Function">K-isPreorder</a> <a id="8585" class="Symbol">:</a> <a id="8587" class="Symbol">∀</a> <a id="8589" href="Function.Related.Propositional.html#8589" class="Bound">k</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="8604" class="Symbol">{</a><a id="8605" class="Argument">ℓ</a> <a id="8607" class="Symbol">=</a> <a id="8609" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="8610" class="Symbol">}</a> <a id="8612" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="8616" class="Symbol">(</a><a id="8617" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="8625" href="Function.Related.Propositional.html#8589" class="Bound">k</a><a id="8626" class="Symbol">)</a>
<a id="8628" href="Function.Related.Propositional.html#8572" class="Function">K-isPreorder</a> <a id="8641" href="Function.Related.Propositional.html#8641" class="Bound">k</a> <a id="8643" class="Symbol">=</a> <a id="8645" class="Keyword">record</a>
  <a id="8654" class="Symbol">{</a> <a id="8656" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="8670" class="Symbol">=</a> <a id="8672" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="8689" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a>
  <a id="8701" class="Symbol">;</a> <a id="8703" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="8717" class="Symbol">=</a> <a id="8719" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a>
  <a id="8724" class="Symbol">;</a> <a id="8726" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="8740" class="Symbol">=</a> <a id="8742" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a>
  <a id="8752" class="Symbol">}</a>

<a id="K-preorder"></a><a id="8755" href="Function.Related.Propositional.html#8755" class="Function">K-preorder</a> <a id="8766" class="Symbol">:</a> <a id="8768" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="8773" class="Symbol">→</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Function.Related.Propositional.html#8776" class="Bound">ℓ</a> <a id="8778" class="Symbol">:</a> <a id="8780" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8785" class="Symbol">)</a> <a id="8787" class="Symbol">→</a> <a id="8789" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="8798" class="Symbol">_</a> <a id="8800" href="Function.Related.Propositional.html#8776" class="Bound">ℓ</a> <a id="8802" class="Symbol">_</a>
<a id="8804" href="Function.Related.Propositional.html#8755" class="Function">K-preorder</a> <a id="8815" href="Function.Related.Propositional.html#8815" class="Bound">k</a> <a id="8817" href="Function.Related.Propositional.html#8817" class="Bound">ℓ</a> <a id="8819" class="Symbol">=</a> <a id="8821" class="Keyword">record</a> <a id="8828" class="Symbol">{</a> <a id="8830" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Function.Related.Propositional.html#8572" class="Function">K-isPreorder</a> <a id="8856" href="Function.Related.Propositional.html#8815" class="Bound">k</a> <a id="8858" class="Symbol">}</a>

<a id="8861" class="Comment">------------------------------------------------------------------------</a>
<a id="8934" class="Comment">-- Equational reasoning</a>

<a id="8959" class="Comment">-- Equational reasoning for related things. Note that we don&#39;t use</a>
<a id="9026" class="Comment">-- the `Relation.Binary.Reasoning.Syntax` for this as this relation</a>
<a id="9094" class="Comment">-- is heterogeneous.</a>

<a id="9116" class="Keyword">module</a> <a id="EquationalReasoning"></a><a id="9123" href="Function.Related.Propositional.html#9123" class="Module">EquationalReasoning</a> <a id="9143" class="Symbol">{</a><a id="9144" href="Function.Related.Propositional.html#9144" class="Bound">k</a> <a id="9146" class="Symbol">:</a> <a id="9148" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a><a id="9152" class="Symbol">}</a> <a id="9154" class="Keyword">where</a>

  <a id="9163" class="Comment">-- Combinators with one heterogeneous relation</a>
  <a id="9212" class="Keyword">module</a> <a id="9219" href="Function.Related.Propositional.html#9219" class="Module">_</a> <a id="9221" class="Symbol">{</a><a id="9222" href="Function.Related.Propositional.html#9222" class="Bound">a</a> <a id="9224" href="Function.Related.Propositional.html#9224" class="Bound">b</a> <a id="9226" class="Symbol">:</a> <a id="9228" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9233" class="Symbol">}</a> <a id="9235" class="Keyword">where</a>
    <a id="9245" class="Keyword">open</a> <a id="9250" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a> <a id="9263" class="Symbol">(</a><a id="9264" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="9272" class="Symbol">{</a><a id="9273" href="Function.Related.Propositional.html#9222" class="Bound">a</a><a id="9274" class="Symbol">}</a> <a id="9276" class="Symbol">{</a><a id="9277" href="Function.Related.Propositional.html#9224" class="Bound">b</a><a id="9278" class="Symbol">}</a> <a id="9280" href="Function.Related.Propositional.html#9144" class="Bound">k</a><a id="9281" class="Symbol">)</a> <a id="9283" href="Function.Base.html#704" class="Function">id</a> <a id="9286" class="Keyword">public</a>
    <a id="9297" class="Keyword">open</a> <a id="9302" href="Relation.Binary.Reasoning.Syntax.html#11867" class="Module">≡-noncomputing-syntax</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="9333" class="Symbol">{</a><a id="9334" href="Function.Related.Propositional.html#9222" class="Bound">a</a><a id="9335" class="Symbol">}</a> <a id="9337" class="Symbol">{</a><a id="9338" href="Function.Related.Propositional.html#9224" class="Bound">b</a><a id="9339" class="Symbol">}</a> <a id="9341" href="Function.Related.Propositional.html#9144" class="Bound">k</a><a id="9342" class="Symbol">)</a> <a id="9344" class="Keyword">public</a>

  <a id="9354" class="Comment">-- Combinators with two heterogeneous relations</a>
  <a id="9404" class="Keyword">module</a> <a id="9411" href="Function.Related.Propositional.html#9411" class="Module">_</a> <a id="9413" class="Symbol">{</a><a id="9414" href="Function.Related.Propositional.html#9414" class="Bound">a</a> <a id="9416" href="Function.Related.Propositional.html#9416" class="Bound">b</a> <a id="9418" href="Function.Related.Propositional.html#9418" class="Bound">c</a> <a id="9420" class="Symbol">:</a> <a id="9422" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9427" class="Symbol">}</a> <a id="9429" class="Keyword">where</a>
    <a id="9439" class="Keyword">private</a>
      <a id="9453" href="Function.Related.Propositional.html#9453" class="Function">rel1</a> <a id="9458" class="Symbol">=</a> <a id="9460" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="9468" class="Symbol">{</a><a id="9469" href="Function.Related.Propositional.html#9416" class="Bound">b</a><a id="9470" class="Symbol">}</a> <a id="9472" class="Symbol">{</a><a id="9473" href="Function.Related.Propositional.html#9418" class="Bound">c</a><a id="9474" class="Symbol">}</a> <a id="9476" href="Function.Related.Propositional.html#9144" class="Bound">k</a>
      <a id="9484" href="Function.Related.Propositional.html#9484" class="Function">rel2</a> <a id="9489" class="Symbol">=</a> <a id="9491" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="9499" class="Symbol">{</a><a id="9500" href="Function.Related.Propositional.html#9414" class="Bound">a</a><a id="9501" class="Symbol">}</a> <a id="9503" class="Symbol">{</a><a id="9504" href="Function.Related.Propositional.html#9418" class="Bound">c</a><a id="9505" class="Symbol">}</a> <a id="9507" href="Function.Related.Propositional.html#9144" class="Bound">k</a>

    <a id="9514" class="Keyword">open</a> <a id="9519" href="Relation.Binary.Reasoning.Syntax.html#5172" class="Module">∼-syntax</a> <a id="9528" href="Function.Related.Propositional.html#9453" class="Function">rel1</a> <a id="9533" href="Function.Related.Propositional.html#9484" class="Function">rel2</a> <a id="9538" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="9546" class="Keyword">public</a>
    <a id="9557" class="Keyword">open</a> <a id="9562" href="Relation.Binary.Reasoning.Syntax.html#9351" class="Module">⤖-syntax</a> <a id="9571" href="Function.Related.Propositional.html#9453" class="Function">rel1</a> <a id="9576" href="Function.Related.Propositional.html#9484" class="Function">rel2</a> <a id="9581" class="Symbol">(</a><a id="9582" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="9590" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="9593" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="9596" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="9599" href="Function.Properties.Bijection.html#2424" class="Function">⤖⇒↔</a><a id="9602" class="Symbol">)</a> <a id="9604" href="Function.Construct.Symmetry.html#6624" class="Function">Symmetry.⤖-sym</a> <a id="9619" class="Keyword">public</a>
    <a id="9630" class="Keyword">open</a> <a id="9635" href="Relation.Binary.Reasoning.Syntax.html#9571" class="Module">↔-syntax</a> <a id="9644" href="Function.Related.Propositional.html#9453" class="Function">rel1</a> <a id="9649" href="Function.Related.Propositional.html#9484" class="Function">rel2</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="9663" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="9666" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a><a id="9668" class="Symbol">)</a> <a id="9670" href="Function.Construct.Symmetry.html#6808" class="Function">Symmetry.↔-sym</a> <a id="9685" class="Keyword">public</a>

  <a id="9695" class="Comment">-- Combinators with homogeneous relations</a>
  <a id="9739" class="Keyword">module</a> <a id="9746" href="Function.Related.Propositional.html#9746" class="Module">_</a> <a id="9748" class="Symbol">{</a><a id="9749" href="Function.Related.Propositional.html#9749" class="Bound">a</a> <a id="9751" class="Symbol">:</a> <a id="9753" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9758" class="Symbol">}</a> <a id="9760" class="Keyword">where</a>
    <a id="9770" class="Keyword">open</a> <a id="9775" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a> <a id="9786" class="Symbol">(</a><a id="9787" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="9795" class="Symbol">{</a><a id="9796" href="Function.Related.Propositional.html#9749" class="Bound">a</a><a id="9797" class="Symbol">}</a> <a id="9799" href="Function.Related.Propositional.html#9144" class="Bound">k</a><a id="9800" class="Symbol">)</a> <a id="9802" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a> <a id="9809" class="Keyword">public</a>


  <a id="9820" class="Keyword">infixr</a> <a id="9827" class="Number">2</a> <a id="9829" href="Function.Related.Propositional.html#9837" class="Function Operator">_↔⟨⟩_</a>
  <a id="EquationalReasoning._↔⟨⟩_"></a><a id="9837" href="Function.Related.Propositional.html#9837" class="Function Operator">_↔⟨⟩_</a> <a id="9843" class="Symbol">:</a> <a id="9845" class="Symbol">(</a><a id="9846" href="Function.Related.Propositional.html#9846" class="Bound">A</a> <a id="9848" class="Symbol">:</a> <a id="9850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9854" href="Function.Related.Propositional.html#1613" class="Generalizable">a</a><a id="9855" class="Symbol">)</a> <a id="9857" class="Symbol">→</a> <a id="9859" href="Function.Related.Propositional.html#9846" class="Bound">A</a> <a id="9861" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="9864" href="Function.Related.Propositional.html#9144" class="Bound">k</a> <a id="9866" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="9868" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="9870" class="Symbol">→</a> <a id="9872" href="Function.Related.Propositional.html#9846" class="Bound">A</a> <a id="9874" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="9877" href="Function.Related.Propositional.html#9144" class="Bound">k</a> <a id="9879" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="9881" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a>
  <a id="9885" href="Function.Related.Propositional.html#9885" class="Bound">A</a> <a id="9887" href="Function.Related.Propositional.html#9837" class="Function Operator">↔⟨⟩</a> <a id="9891" href="Function.Related.Propositional.html#9891" class="Bound">A⇔B</a> <a id="9895" class="Symbol">=</a> <a id="9897" href="Function.Related.Propositional.html#9891" class="Bound">A⇔B</a>
  <a id="9903" class="Symbol">{-#</a> <a id="9907" class="Keyword">WARNING_ON_USAGE</a> <a id="9924" class="Pragma">_↔⟨⟩_</a>
  <a id="9932" class="String">&quot;Warning: _↔⟨⟩_ was deprecated in v2.0.
  Please use _≡⟨⟩_ instead. &quot;</a>
  <a id="10004" class="Symbol">#-}</a>

<a id="10009" class="Comment">------------------------------------------------------------------------</a>
<a id="10082" class="Comment">-- Every unary relation induces a preorder and, for symmetric kinds,</a>
<a id="10151" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₁"></a><a id="10223" href="Function.Related.Propositional.html#10223" class="Function">InducedRelation₁</a> <a id="10240" class="Symbol">:</a> <a id="10242" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="10247" class="Symbol">→</a> <a id="10249" class="Symbol">(</a><a id="10250" href="Function.Related.Propositional.html#10250" class="Bound">P</a> <a id="10252" class="Symbol">:</a> <a id="10254" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="10256" class="Symbol">→</a> <a id="10258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10262" href="Function.Related.Propositional.html#1619" class="Generalizable">p</a><a id="10263" class="Symbol">)</a> <a id="10265" class="Symbol">→</a> <a id="10267" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="10269" class="Symbol">→</a> <a id="10271" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="10273" class="Symbol">→</a> <a id="10275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10279" class="Symbol">_</a>
<a id="10281" href="Function.Related.Propositional.html#10223" class="Function">InducedRelation₁</a> <a id="10298" href="Function.Related.Propositional.html#10298" class="Bound">k</a> <a id="10300" href="Function.Related.Propositional.html#10300" class="Bound">P</a> <a id="10302" class="Symbol">=</a> <a id="10304" class="Symbol">λ</a> <a id="10306" href="Function.Related.Propositional.html#10306" class="Bound">x</a> <a id="10308" href="Function.Related.Propositional.html#10308" class="Bound">y</a> <a id="10310" class="Symbol">→</a> <a id="10312" href="Function.Related.Propositional.html#10300" class="Bound">P</a> <a id="10314" href="Function.Related.Propositional.html#10306" class="Bound">x</a> <a id="10316" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10319" href="Function.Related.Propositional.html#10298" class="Bound">k</a> <a id="10321" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10323" href="Function.Related.Propositional.html#10300" class="Bound">P</a> <a id="10325" href="Function.Related.Propositional.html#10308" class="Bound">y</a>

<a id="InducedPreorder₁"></a><a id="10328" href="Function.Related.Propositional.html#10328" class="Function">InducedPreorder₁</a> <a id="10345" class="Symbol">:</a> <a id="10347" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="10352" class="Symbol">→</a> <a id="10354" class="Symbol">(</a><a id="10355" href="Function.Related.Propositional.html#10355" class="Bound">P</a> <a id="10357" class="Symbol">:</a> <a id="10359" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="10361" class="Symbol">→</a> <a id="10363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10367" href="Function.Related.Propositional.html#1619" class="Generalizable">p</a><a id="10368" class="Symbol">)</a> <a id="10370" class="Symbol">→</a> <a id="10372" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="10381" class="Symbol">_</a> <a id="10383" class="Symbol">_</a> <a id="10385" class="Symbol">_</a>
<a id="10387" href="Function.Related.Propositional.html#10328" class="Function">InducedPreorder₁</a> <a id="10404" href="Function.Related.Propositional.html#10404" class="Bound">k</a> <a id="10406" href="Function.Related.Propositional.html#10406" class="Bound">P</a> <a id="10408" class="Symbol">=</a> <a id="10410" class="Keyword">record</a>
  <a id="10419" class="Symbol">{</a> <a id="10421" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a>        <a id="10432" class="Symbol">=</a> <a id="10434" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="10440" class="Symbol">;</a> <a id="10442" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>        <a id="10453" class="Symbol">=</a> <a id="10455" href="Function.Related.Propositional.html#10223" class="Function">InducedRelation₁</a> <a id="10472" href="Function.Related.Propositional.html#10404" class="Bound">k</a> <a id="10474" href="Function.Related.Propositional.html#10406" class="Bound">P</a>
  <a id="10478" class="Symbol">;</a> <a id="10480" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="10491" class="Symbol">=</a> <a id="10493" class="Keyword">record</a>
    <a id="10504" class="Symbol">{</a> <a id="10506" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="10520" class="Symbol">=</a> <a id="10522" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">P.isEquivalence</a>
    <a id="10542" class="Symbol">;</a> <a id="10544" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="10558" class="Symbol">=</a> <a id="10560" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="10570" href="Function.Base.html#1115" class="Function Operator">∘</a>
                      <a id="10594" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="10606" href="Function.Base.html#1115" class="Function Operator">∘</a>
                      <a id="10630" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="10637" href="Function.Related.Propositional.html#10406" class="Bound">P</a>
    <a id="10643" class="Symbol">;</a> <a id="10645" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="10659" class="Symbol">=</a> <a id="10661" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a>
    <a id="10673" class="Symbol">}</a>
  <a id="10677" class="Symbol">}</a> <a id="10679" class="Keyword">where</a> <a id="10685" class="Keyword">open</a> <a id="10690" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="10699" class="Symbol">(</a><a id="10700" href="Function.Related.Propositional.html#8755" class="Function">K-preorder</a> <a id="10711" class="Symbol">_</a> <a id="10713" class="Symbol">_)</a>

<a id="InducedEquivalence₁"></a><a id="10717" href="Function.Related.Propositional.html#10717" class="Function">InducedEquivalence₁</a> <a id="10737" class="Symbol">:</a> <a id="10739" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="10753" class="Symbol">→</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Function.Related.Propositional.html#10756" class="Bound">P</a> <a id="10758" class="Symbol">:</a> <a id="10760" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="10762" class="Symbol">→</a> <a id="10764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10768" href="Function.Related.Propositional.html#1619" class="Generalizable">p</a><a id="10769" class="Symbol">)</a> <a id="10771" class="Symbol">→</a> <a id="10773" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="10780" class="Symbol">_</a> <a id="10782" class="Symbol">_</a>
<a id="10784" href="Function.Related.Propositional.html#10717" class="Function">InducedEquivalence₁</a> <a id="10804" href="Function.Related.Propositional.html#10804" class="Bound">k</a> <a id="10806" href="Function.Related.Propositional.html#10806" class="Bound">P</a> <a id="10808" class="Symbol">=</a> <a id="10810" class="Keyword">record</a>
  <a id="10819" class="Symbol">{</a> <a id="10821" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="10835" class="Symbol">=</a> <a id="10837" href="Function.Related.Propositional.html#10223" class="Function">InducedRelation₁</a> <a id="10854" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10856" href="Function.Related.Propositional.html#10804" class="Bound">k</a> <a id="10858" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10860" href="Function.Related.Propositional.html#10806" class="Bound">P</a>
  <a id="10864" class="Symbol">;</a> <a id="10866" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="10880" class="Symbol">=</a> <a id="10882" class="Keyword">record</a>
    <a id="10893" class="Symbol">{</a> <a id="10895" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="10901" class="Symbol">=</a> <a id="10903" href="Function.Related.Propositional.html#7059" class="Function">K-refl</a>
    <a id="10914" class="Symbol">;</a> <a id="10916" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="10922" class="Symbol">=</a> <a id="10924" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a>
    <a id="10935" class="Symbol">;</a> <a id="10937" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="10943" class="Symbol">=</a> <a id="10945" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a>
    <a id="10957" class="Symbol">}</a>
  <a id="10961" class="Symbol">}</a>

<a id="10964" class="Comment">------------------------------------------------------------------------</a>
<a id="11037" class="Comment">-- Every binary relation induces a preorder and, for symmetric kinds,</a>
<a id="11107" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₂"></a><a id="11179" href="Function.Related.Propositional.html#11179" class="Function">InducedRelation₂</a> <a id="11196" class="Symbol">:</a> <a id="11198" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="11203" class="Symbol">→</a> <a id="11205" class="Symbol">∀</a> <a id="11207" class="Symbol">{</a><a id="11208" href="Function.Related.Propositional.html#11208" class="Bound">s</a><a id="11209" class="Symbol">}</a> <a id="11211" class="Symbol">→</a> <a id="11213" class="Symbol">(</a><a id="11214" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="11216" class="Symbol">→</a> <a id="11218" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="11220" class="Symbol">→</a> <a id="11222" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11226" href="Function.Related.Propositional.html#11208" class="Bound">s</a><a id="11227" class="Symbol">)</a> <a id="11229" class="Symbol">→</a> <a id="11231" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="11233" class="Symbol">→</a> <a id="11235" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="11237" class="Symbol">→</a> <a id="11239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11243" class="Symbol">_</a>
<a id="11245" href="Function.Related.Propositional.html#11179" class="Function">InducedRelation₂</a> <a id="11262" href="Function.Related.Propositional.html#11262" class="Bound">k</a> <a id="11264" href="Function.Related.Propositional.html#11264" class="Bound Operator">_S_</a> <a id="11268" class="Symbol">=</a> <a id="11270" class="Symbol">λ</a> <a id="11272" href="Function.Related.Propositional.html#11272" class="Bound">x</a> <a id="11274" href="Function.Related.Propositional.html#11274" class="Bound">y</a> <a id="11276" class="Symbol">→</a> <a id="11278" class="Symbol">∀</a> <a id="11280" class="Symbol">{</a><a id="11281" href="Function.Related.Propositional.html#11281" class="Bound">z</a><a id="11282" class="Symbol">}</a> <a id="11284" class="Symbol">→</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Function.Related.Propositional.html#11281" class="Bound">z</a> <a id="11289" href="Function.Related.Propositional.html#11264" class="Bound Operator">S</a> <a id="11291" href="Function.Related.Propositional.html#11272" class="Bound">x</a><a id="11292" class="Symbol">)</a> <a id="11294" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="11297" href="Function.Related.Propositional.html#11262" class="Bound">k</a> <a id="11299" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="11301" class="Symbol">(</a><a id="11302" href="Function.Related.Propositional.html#11281" class="Bound">z</a> <a id="11304" href="Function.Related.Propositional.html#11264" class="Bound Operator">S</a> <a id="11306" href="Function.Related.Propositional.html#11274" class="Bound">y</a><a id="11307" class="Symbol">)</a>

<a id="InducedPreorder₂"></a><a id="11310" href="Function.Related.Propositional.html#11310" class="Function">InducedPreorder₂</a> <a id="11327" class="Symbol">:</a> <a id="11329" href="Function.Related.Propositional.html#1348" class="Datatype">Kind</a> <a id="11334" class="Symbol">→</a> <a id="11336" class="Symbol">∀</a> <a id="11338" class="Symbol">{</a><a id="11339" href="Function.Related.Propositional.html#11339" class="Bound">s</a><a id="11340" class="Symbol">}</a> <a id="11342" class="Symbol">→</a> <a id="11344" class="Symbol">(</a><a id="11345" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="11347" class="Symbol">→</a> <a id="11349" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="11351" class="Symbol">→</a> <a id="11353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11357" href="Function.Related.Propositional.html#11339" class="Bound">s</a><a id="11358" class="Symbol">)</a> <a id="11360" class="Symbol">→</a> <a id="11362" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="11371" class="Symbol">_</a> <a id="11373" class="Symbol">_</a> <a id="11375" class="Symbol">_</a>
<a id="11377" href="Function.Related.Propositional.html#11310" class="Function">InducedPreorder₂</a> <a id="11394" href="Function.Related.Propositional.html#11394" class="Bound">k</a> <a id="11396" href="Function.Related.Propositional.html#11396" class="Bound Operator">_S_</a> <a id="11400" class="Symbol">=</a> <a id="11402" class="Keyword">record</a>
  <a id="11411" class="Symbol">{</a> <a id="11413" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a>        <a id="11424" class="Symbol">=</a> <a id="11426" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="11432" class="Symbol">;</a> <a id="11434" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>        <a id="11445" class="Symbol">=</a> <a id="11447" href="Function.Related.Propositional.html#11179" class="Function">InducedRelation₂</a> <a id="11464" href="Function.Related.Propositional.html#11394" class="Bound">k</a> <a id="11466" href="Function.Related.Propositional.html#11396" class="Bound Operator">_S_</a>
  <a id="11472" class="Symbol">;</a> <a id="11474" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="11485" class="Symbol">=</a> <a id="11487" class="Keyword">record</a>
    <a id="11498" class="Symbol">{</a> <a id="11500" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="11514" class="Symbol">=</a> <a id="11516" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">P.isEquivalence</a>
    <a id="11536" class="Symbol">;</a> <a id="11538" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="11552" class="Symbol">=</a> <a id="11554" class="Symbol">λ</a> <a id="11556" href="Function.Related.Propositional.html#11556" class="Bound">x≡y</a> <a id="11560" class="Symbol">{</a><a id="11561" href="Function.Related.Propositional.html#11561" class="Bound">z</a><a id="11562" class="Symbol">}</a> <a id="11564" class="Symbol">→</a>
                        <a id="11590" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="11600" href="Function.Base.html#1974" class="Function Operator">$</a>
                        <a id="11626" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="11638" href="Function.Base.html#1974" class="Function Operator">$</a>
                        <a id="11664" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="11671" class="Symbol">(</a><a id="11672" href="Function.Related.Propositional.html#11396" class="Bound Operator">_S_</a> <a id="11676" href="Function.Related.Propositional.html#11561" class="Bound">z</a><a id="11677" class="Symbol">)</a> <a id="11679" href="Function.Related.Propositional.html#11556" class="Bound">x≡y</a>

    <a id="11688" class="Symbol">;</a> <a id="11690" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="11704" class="Symbol">=</a> <a id="11706" class="Symbol">λ</a> <a id="11708" href="Function.Related.Propositional.html#11708" class="Bound">i↝j</a> <a id="11712" href="Function.Related.Propositional.html#11712" class="Bound">j↝k</a> <a id="11716" class="Symbol">→</a> <a id="11718" href="Function.Related.Propositional.html#7574" class="Function">K-trans</a> <a id="11726" href="Function.Related.Propositional.html#11708" class="Bound">i↝j</a> <a id="11730" href="Function.Related.Propositional.html#11712" class="Bound">j↝k</a>
    <a id="11738" class="Symbol">}</a>
  <a id="11742" class="Symbol">}</a> <a id="11744" class="Keyword">where</a> <a id="11750" class="Keyword">open</a> <a id="11755" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="11764" class="Symbol">(</a><a id="11765" href="Function.Related.Propositional.html#8755" class="Function">K-preorder</a> <a id="11776" class="Symbol">_</a> <a id="11778" class="Symbol">_)</a>

<a id="InducedEquivalence₂"></a><a id="11782" href="Function.Related.Propositional.html#11782" class="Function">InducedEquivalence₂</a> <a id="11802" class="Symbol">:</a> <a id="11804" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="11818" class="Symbol">→</a> <a id="11820" class="Symbol">∀</a> <a id="11822" class="Symbol">{</a><a id="11823" href="Function.Related.Propositional.html#11823" class="Bound">s</a><a id="11824" class="Symbol">}</a> <a id="11826" class="Symbol">→</a> <a id="11828" class="Symbol">(</a><a id="11829" href="Function.Related.Propositional.html#1633" class="Generalizable">A</a> <a id="11831" class="Symbol">→</a> <a id="11833" href="Function.Related.Propositional.html#1635" class="Generalizable">B</a> <a id="11835" class="Symbol">→</a> <a id="11837" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11841" href="Function.Related.Propositional.html#11823" class="Bound">s</a><a id="11842" class="Symbol">)</a> <a id="11844" class="Symbol">→</a> <a id="11846" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="11853" class="Symbol">_</a> <a id="11855" class="Symbol">_</a>
<a id="11857" href="Function.Related.Propositional.html#11782" class="Function">InducedEquivalence₂</a> <a id="11877" href="Function.Related.Propositional.html#11877" class="Bound">k</a> <a id="11879" href="Function.Related.Propositional.html#11879" class="Bound Operator">_S_</a> <a id="11883" class="Symbol">=</a> <a id="11885" class="Keyword">record</a>
  <a id="11894" class="Symbol">{</a> <a id="11896" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="11910" class="Symbol">=</a> <a id="11912" href="Function.Related.Propositional.html#11179" class="Function">InducedRelation₂</a> <a id="11929" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="11931" href="Function.Related.Propositional.html#11877" class="Bound">k</a> <a id="11933" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="11935" href="Function.Related.Propositional.html#11879" class="Bound Operator">_S_</a>
  <a id="11941" class="Symbol">;</a> <a id="11943" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="11957" class="Symbol">=</a> <a id="11959" class="Keyword">record</a>
    <a id="11970" class="Symbol">{</a> <a id="11972" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="11978" class="Symbol">=</a> <a id="11980" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
    <a id="11989" class="Symbol">;</a> <a id="11991" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="11997" class="Symbol">=</a> <a id="11999" class="Symbol">λ</a> <a id="12001" href="Function.Related.Propositional.html#12001" class="Bound">i↝j</a> <a id="12005" class="Symbol">→</a> <a id="12007" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="12011" href="Function.Related.Propositional.html#12001" class="Bound">i↝j</a>
    <a id="12019" class="Symbol">;</a> <a id="12021" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="12027" class="Symbol">=</a> <a id="12029" class="Symbol">λ</a> <a id="12031" href="Function.Related.Propositional.html#12031" class="Bound">i↝j</a> <a id="12035" href="Function.Related.Propositional.html#12035" class="Bound">j↝k</a> <a id="12039" class="Symbol">→</a> <a id="12041" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="12047" href="Function.Related.Propositional.html#12031" class="Bound">i↝j</a> <a id="12051" href="Function.Related.Propositional.html#12035" class="Bound">j↝k</a>
    <a id="12059" class="Symbol">}</a>
  <a id="12063" class="Symbol">}</a> <a id="12065" class="Keyword">where</a> <a id="12071" class="Keyword">open</a> <a id="12076" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="12083" class="Symbol">(</a><a id="12084" href="Function.Related.Propositional.html#8452" class="Function">SK-setoid</a> <a id="12094" class="Symbol">_</a> <a id="12096" class="Symbol">_)</a>
</pre></body></html>

==> anc/Function.Related.TypeIsomorphisms.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Related.TypeIsomorphisms</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic lemmas showing that various types are related (isomorphic or</a>
<a id="176" class="Comment">-- equivalent or…)</a>
<a id="195" class="Comment">------------------------------------------------------------------------</a>

<a id="269" class="Symbol">{-#</a> <a id="273" class="Keyword">OPTIONS</a> <a id="281" class="Pragma">--cubical-compatible</a> <a id="302" class="Pragma">--safe</a> <a id="309" class="Symbol">#-}</a>

<a id="314" class="Keyword">module</a> <a id="321" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Algebra.html" class="Module">Algebra</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="559" class="Symbol">;</a> <a id="561" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="566" class="Symbol">)</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="591" class="Keyword">using</a> <a id="597" class="Symbol">(</a><a id="598" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a><a id="649" class="Symbol">)</a> <a id="651" class="Keyword">renaming</a> <a id="660" class="Symbol">(</a><a id="661" href="Data.Empty.Polymorphic.html#441" class="Function">⊥-elim</a> <a id="668" class="Symbol">to</a> <a id="671" class="Function">⊥ₚ-elim</a><a id="678" class="Symbol">)</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="710" class="Symbol">as</a> <a id="713" class="Module">Prod</a>
  <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="730" class="Symbol">;</a> <a id="732" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="733" class="Symbol">;</a> <a id="735" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="740" class="Symbol">;</a> <a id="742" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="749" class="Symbol">;</a> <a id="751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="754" class="Symbol">;</a> <a id="756" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="759" class="Symbol">;</a> <a id="761" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="766" class="Symbol">;</a> <a id="768" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="773" class="Symbol">;</a> <a id="775" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="780" class="Symbol">;</a> <a id="782" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="784" class="Symbol">;</a> <a id="786" href="Data.Product.Base.html#852" class="Function">∃</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
<a id="850" class="Keyword">open</a> <a id="855" class="Keyword">import</a> <a id="862" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="876" class="Symbol">as</a> <a id="879" class="Module">Sum</a>
<a id="883" class="Keyword">open</a> <a id="888" class="Keyword">import</a> <a id="895" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="915" class="Keyword">using</a> <a id="921" class="Symbol">(</a><a id="922" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a><a id="937" class="Symbol">)</a>
<a id="939" class="Keyword">open</a> <a id="944" class="Keyword">import</a> <a id="951" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="983" class="Keyword">using</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" class="Keyword">import</a> <a id="1012" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="1034" class="Keyword">using</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a><a id="1042" class="Symbol">)</a>
<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Level.html" class="Module">Level</a> <a id="1062" class="Keyword">using</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Level.html#409" class="Record">Lift</a><a id="1080" class="Symbol">;</a> <a id="1082" href="Level.html#521" class="Function">0ℓ</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1089" class="Symbol">)</a>
<a id="1091" class="Keyword">open</a> <a id="1096" class="Keyword">import</a> <a id="1103" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1117" class="Keyword">open</a> <a id="1122" class="Keyword">import</a> <a id="1129" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="1189" class="Keyword">import</a> <a id="1196" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1224" class="Symbol">as</a> <a id="1227" class="Module">Identity</a>
<a id="1236" class="Keyword">open</a> <a id="1241" class="Keyword">import</a> <a id="1248" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1264" class="Keyword">hiding</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="1275" class="Symbol">)</a>
<a id="1277" class="Keyword">open</a> <a id="1282" class="Keyword">import</a> <a id="1289" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1332" class="Symbol">as</a> <a id="1335" class="Module">P</a> <a id="1337" class="Keyword">using</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1347" class="Symbol">)</a>
<a id="1349" class="Keyword">open</a> <a id="1354" class="Keyword">import</a> <a id="1361" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1412" class="Keyword">using</a> <a id="1418" class="Symbol">(</a><a id="1419" class="Keyword">module</a> <a id="1426" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="1437" class="Symbol">)</a>
<a id="1439" class="Keyword">open</a> <a id="1444" class="Keyword">import</a> <a id="1451" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1477" class="Keyword">using</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="1490" class="Symbol">)</a>
<a id="1492" class="Keyword">open</a> <a id="1497" class="Keyword">import</a> <a id="1504" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1521" class="Keyword">using</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="1531" class="Symbol">;</a> <a id="1533" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1535" class="Symbol">;</a> <a id="1537" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a><a id="1546" class="Symbol">;</a> <a id="1548" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a><a id="1551" class="Symbol">)</a>
<a id="1553" class="Keyword">import</a> <a id="1560" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="1585" class="Symbol">as</a> <a id="1588" class="Module">I</a>
<a id="1590" class="Keyword">open</a> <a id="1595" class="Keyword">import</a> <a id="1602" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1629" class="Keyword">using</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a><a id="1640" class="Symbol">)</a>

<a id="1643" class="Keyword">private</a>
  <a id="1653" class="Keyword">variable</a>
    <a id="1666" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a> <a id="1668" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a> <a id="1670" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a> <a id="1672" href="Function.Related.TypeIsomorphisms.html#1672" class="Generalizable">d</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1686" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="1688" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="1690" href="Function.Related.TypeIsomorphisms.html#1690" class="Generalizable">C</a> <a id="1692" href="Function.Related.TypeIsomorphisms.html#1692" class="Generalizable">D</a> <a id="1694" class="Symbol">:</a> <a id="1696" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1700" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a>

<a id="1703" class="Comment">------------------------------------------------------------------------</a>
<a id="1776" class="Comment">-- Properties of Σ and _×_</a>

<a id="1804" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="1824" href="Function.Related.TypeIsomorphisms.html#1824" class="Function">Σ-assoc</a> <a id="1832" class="Symbol">:</a> <a id="1834" class="Symbol">∀</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Function.Related.TypeIsomorphisms.html#1837" class="Bound">A</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1845" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">{</a><a id="1849" href="Function.Related.TypeIsomorphisms.html#1849" class="Bound">B</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Function.Related.TypeIsomorphisms.html#1837" class="Bound">A</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1861" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Function.Related.TypeIsomorphisms.html#1865" class="Bound">C</a> <a id="1867" class="Symbol">:</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Function.Related.TypeIsomorphisms.html#1870" class="Bound">a</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="Function.Related.TypeIsomorphisms.html#1837" class="Bound">A</a><a id="1875" class="Symbol">)</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Function.Related.TypeIsomorphisms.html#1849" class="Bound">B</a> <a id="1881" href="Function.Related.TypeIsomorphisms.html#1870" class="Bound">a</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1889" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a><a id="1890" class="Symbol">}</a> <a id="1892" class="Symbol">→</a>
          <a id="1904" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1909" href="Function.Related.TypeIsomorphisms.html#1837" class="Bound">A</a> <a id="1911" href="Function.Related.TypeIsomorphisms.html#1849" class="Bound">B</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1923" href="Function.Related.TypeIsomorphisms.html#1865" class="Bound">C</a><a id="1924" class="Symbol">)</a> <a id="1926" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1928" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1930" href="Function.Related.TypeIsomorphisms.html#1837" class="Bound">A</a> <a id="1932" class="Symbol">(λ</a> <a id="1935" href="Function.Related.TypeIsomorphisms.html#1935" class="Bound">a</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Function.Related.TypeIsomorphisms.html#1849" class="Bound">B</a> <a id="1944" href="Function.Related.TypeIsomorphisms.html#1935" class="Bound">a</a><a id="1945" class="Symbol">)</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Function.Related.TypeIsomorphisms.html#1865" class="Bound">C</a> <a id="1950" href="Function.Related.TypeIsomorphisms.html#1935" class="Bound">a</a><a id="1951" class="Symbol">))</a>
<a id="1954" href="Function.Related.TypeIsomorphisms.html#1824" class="Function">Σ-assoc</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1970" href="Data.Product.Base.html#3306" class="Function">Prod.assocʳ</a> <a id="1982" href="Data.Product.Base.html#3459" class="Function">Prod.assocˡ</a> <a id="1994" class="Symbol">(λ</a> <a id="1997" href="Function.Related.TypeIsomorphisms.html#1997" class="Bound">_</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2007" class="Symbol">)</a> <a id="2009" class="Symbol">(λ</a> <a id="2012" href="Function.Related.TypeIsomorphisms.html#2012" class="Bound">_</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2022" class="Symbol">)</a>

<a id="2025" class="Comment">-- × is commutative</a>

<a id="×-comm"></a><a id="2046" href="Function.Related.TypeIsomorphisms.html#2046" class="Function">×-comm</a> <a id="2053" class="Symbol">:</a> <a id="2055" class="Symbol">∀</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Function.Related.TypeIsomorphisms.html#2058" class="Bound">A</a> <a id="2060" class="Symbol">:</a> <a id="2062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2066" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Function.Related.TypeIsomorphisms.html#2070" class="Bound">B</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2078" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">→</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Function.Related.TypeIsomorphisms.html#2058" class="Bound">A</a> <a id="2086" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2088" href="Function.Related.TypeIsomorphisms.html#2070" class="Bound">B</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="2093" class="Symbol">(</a><a id="2094" href="Function.Related.TypeIsomorphisms.html#2070" class="Bound">B</a> <a id="2096" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2098" href="Function.Related.TypeIsomorphisms.html#2058" class="Bound">A</a><a id="2099" class="Symbol">)</a>
<a id="2101" href="Function.Related.TypeIsomorphisms.html#2046" class="Function">×-comm</a> <a id="2108" class="Symbol">_</a> <a id="2110" class="Symbol">_</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2120" href="Data.Product.Base.html#5054" class="Function">Prod.swap</a> <a id="2130" href="Data.Product.Base.html#5054" class="Function">Prod.swap</a> <a id="2140" class="Symbol">(λ</a> <a id="2143" href="Function.Related.TypeIsomorphisms.html#2143" class="Bound">_</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">λ</a> <a id="2157" href="Function.Related.TypeIsomorphisms.html#2157" class="Bound">_</a> <a id="2159" class="Symbol">→</a> <a id="2161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>

<a id="2169" class="Comment">-- × has ⊤ as its identity</a>

<a id="×-identityˡ"></a><a id="2197" href="Function.Related.TypeIsomorphisms.html#2197" class="Function">×-identityˡ</a> <a id="2209" class="Symbol">:</a> <a id="2211" class="Symbol">∀</a> <a id="2213" href="Function.Related.TypeIsomorphisms.html#2213" class="Bound">ℓ</a> <a id="2215" class="Symbol">→</a> <a id="2217" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a>  <a id="2231" class="Symbol">{</a><a id="2232" class="Argument">ℓ</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Function.Related.TypeIsomorphisms.html#2213" class="Bound">ℓ</a><a id="2237" class="Symbol">}</a> <a id="2239" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2243" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2245" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2249" href="Function.Related.TypeIsomorphisms.html#2197" class="Function">×-identityˡ</a> <a id="2261" class="Symbol">_</a> <a id="2263" class="Symbol">_</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2273" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2279" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="2283" class="Symbol">(λ</a> <a id="2286" href="Function.Related.TypeIsomorphisms.html#2286" class="Bound">_</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2296" class="Symbol">)</a> <a id="2298" class="Symbol">(λ</a> <a id="2301" href="Function.Related.TypeIsomorphisms.html#2301" class="Bound">_</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2311" class="Symbol">)</a>

<a id="×-identityʳ"></a><a id="2314" href="Function.Related.TypeIsomorphisms.html#2314" class="Function">×-identityʳ</a> <a id="2326" class="Symbol">:</a> <a id="2328" class="Symbol">∀</a> <a id="2330" href="Function.Related.TypeIsomorphisms.html#2330" class="Bound">ℓ</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a>  <a id="2349" class="Symbol">{</a><a id="2350" class="Argument">ℓ</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Function.Related.TypeIsomorphisms.html#2330" class="Bound">ℓ</a><a id="2355" class="Symbol">}</a> <a id="2357" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2361" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2363" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2367" href="Function.Related.TypeIsomorphisms.html#2314" class="Function">×-identityʳ</a> <a id="2379" class="Symbol">_</a> <a id="2381" class="Symbol">_</a> <a id="2383" class="Symbol">=</a> <a id="2385" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2391" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2401" class="Symbol">_)</a> <a id="2404" class="Symbol">(λ</a> <a id="2407" href="Function.Related.TypeIsomorphisms.html#2407" class="Bound">_</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">(λ</a> <a id="2422" href="Function.Related.TypeIsomorphisms.html#2422" class="Bound">_</a> <a id="2424" class="Symbol">→</a> <a id="2426" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2432" class="Symbol">)</a>

<a id="×-identity"></a><a id="2435" href="Function.Related.TypeIsomorphisms.html#2435" class="Function">×-identity</a> <a id="2446" class="Symbol">:</a> <a id="2448" class="Symbol">∀</a> <a id="2450" href="Function.Related.TypeIsomorphisms.html#2450" class="Bound">ℓ</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="2463" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2467" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a> <a id="2469" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2473" href="Function.Related.TypeIsomorphisms.html#2435" class="Function">×-identity</a> <a id="2484" href="Function.Related.TypeIsomorphisms.html#2484" class="Bound">ℓ</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Function.Related.TypeIsomorphisms.html#2197" class="Function">×-identityˡ</a> <a id="2500" href="Function.Related.TypeIsomorphisms.html#2484" class="Bound">ℓ</a> <a id="2502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2504" href="Function.Related.TypeIsomorphisms.html#2314" class="Function">×-identityʳ</a> <a id="2516" href="Function.Related.TypeIsomorphisms.html#2484" class="Bound">ℓ</a>

<a id="2519" class="Comment">-- × has ⊥ has its zero</a>

<a id="×-zeroˡ"></a><a id="2544" href="Function.Related.TypeIsomorphisms.html#2544" class="Function">×-zeroˡ</a> <a id="2552" class="Symbol">:</a> <a id="2554" class="Symbol">∀</a> <a id="2556" href="Function.Related.TypeIsomorphisms.html#2556" class="Bound">ℓ</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Algebra.Definitions.html#1942" class="Function">LeftZero</a> <a id="2569" class="Symbol">{</a><a id="2570" class="Argument">ℓ</a> <a id="2572" class="Symbol">=</a> <a id="2574" href="Function.Related.TypeIsomorphisms.html#2556" class="Bound">ℓ</a><a id="2575" class="Symbol">}</a> <a id="2577" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2581" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2583" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2587" href="Function.Related.TypeIsomorphisms.html#2544" class="Function">×-zeroˡ</a> <a id="2595" href="Function.Related.TypeIsomorphisms.html#2595" class="Bound">ℓ</a> <a id="2597" href="Function.Related.TypeIsomorphisms.html#2597" class="Bound">A</a> <a id="2599" class="Symbol">=</a> <a id="2601" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2607" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2613" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2615" href="Function.Base.html#704" class="Function">id</a> <a id="2618" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2620" href="Function.Related.TypeIsomorphisms.html#671" class="Function">⊥ₚ-elim</a> <a id="2628" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="2630" class="Symbol">(λ</a> <a id="2633" href="Function.Related.TypeIsomorphisms.html#2633" class="Bound">_</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">(λ</a> <a id="2648" class="Symbol">{</a> <a id="2650" class="Symbol">()</a> <a id="2653" class="Symbol">})</a>

<a id="×-zeroʳ"></a><a id="2657" href="Function.Related.TypeIsomorphisms.html#2657" class="Function">×-zeroʳ</a> <a id="2665" class="Symbol">:</a> <a id="2667" class="Symbol">∀</a> <a id="2669" href="Function.Related.TypeIsomorphisms.html#2669" class="Bound">ℓ</a> <a id="2671" class="Symbol">→</a> <a id="2673" href="Algebra.Definitions.html#2007" class="Function">RightZero</a> <a id="2683" class="Symbol">{</a><a id="2684" class="Argument">ℓ</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Function.Related.TypeIsomorphisms.html#2669" class="Bound">ℓ</a><a id="2689" class="Symbol">}</a> <a id="2691" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2695" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2697" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2701" href="Function.Related.TypeIsomorphisms.html#2657" class="Function">×-zeroʳ</a> <a id="2709" href="Function.Related.TypeIsomorphisms.html#2709" class="Bound">ℓ</a> <a id="2711" href="Function.Related.TypeIsomorphisms.html#2711" class="Bound">A</a> <a id="2713" class="Symbol">=</a> <a id="2715" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2721" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2727" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2729" href="Function.Related.TypeIsomorphisms.html#671" class="Function">⊥ₚ-elim</a> <a id="2737" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2739" href="Function.Base.html#704" class="Function">id</a> <a id="2742" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="2744" class="Symbol">(λ</a> <a id="2747" href="Function.Related.TypeIsomorphisms.html#2747" class="Bound">_</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">(λ</a> <a id="2762" class="Symbol">{</a> <a id="2764" class="Symbol">()</a> <a id="2767" class="Symbol">})</a>

<a id="×-zero"></a><a id="2771" href="Function.Related.TypeIsomorphisms.html#2771" class="Function">×-zero</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">∀</a> <a id="2782" href="Function.Related.TypeIsomorphisms.html#2782" class="Bound">ℓ</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Algebra.Definitions.html#2074" class="Function">Zero</a> <a id="2791" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2795" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="2797" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2801" href="Function.Related.TypeIsomorphisms.html#2771" class="Function">×-zero</a> <a id="2808" href="Function.Related.TypeIsomorphisms.html#2808" class="Bound">ℓ</a>  <a id="2811" class="Symbol">=</a> <a id="2813" href="Function.Related.TypeIsomorphisms.html#2544" class="Function">×-zeroˡ</a> <a id="2821" href="Function.Related.TypeIsomorphisms.html#2808" class="Bound">ℓ</a> <a id="2823" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2825" href="Function.Related.TypeIsomorphisms.html#2657" class="Function">×-zeroʳ</a> <a id="2833" href="Function.Related.TypeIsomorphisms.html#2808" class="Bound">ℓ</a>

<a id="2836" class="Comment">------------------------------------------------------------------------</a>
<a id="2909" class="Comment">-- Properties of ⊎</a>

<a id="2929" class="Comment">-- ⊎ is associative</a>

<a id="⊎-assoc"></a><a id="2950" href="Function.Related.TypeIsomorphisms.html#2950" class="Function">⊎-assoc</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">∀</a> <a id="2962" href="Function.Related.TypeIsomorphisms.html#2962" class="Bound">ℓ</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Algebra.Definitions.html#1548" class="Function">Associative</a> <a id="2978" class="Symbol">{</a><a id="2979" class="Argument">ℓ</a> <a id="2981" class="Symbol">=</a> <a id="2983" href="Function.Related.TypeIsomorphisms.html#2962" class="Bound">ℓ</a><a id="2984" class="Symbol">}</a> <a id="2986" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="2990" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="2994" href="Function.Related.TypeIsomorphisms.html#2950" class="Function">⊎-assoc</a> <a id="3002" href="Function.Related.TypeIsomorphisms.html#3002" class="Bound">ℓ</a> <a id="3004" class="Symbol">_</a> <a id="3006" class="Symbol">_</a> <a id="3008" class="Symbol">_</a> <a id="3010" class="Symbol">=</a> <a id="3012" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
  <a id="3020" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3022" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3024" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3029" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3031" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3036" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3039" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3044" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3047" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3049" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3054" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3057" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3062" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3067" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3069" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3074" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3077" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3082" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3084" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3086" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3091" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3094" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3099" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3101" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3106" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3109" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3114" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3116" class="Symbol">(λ</a> <a id="3119" href="Function.Related.TypeIsomorphisms.html#3119" class="Bound">_</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3129" class="Symbol">)</a> <a id="3131" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3133" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3135" class="Symbol">(λ</a> <a id="3138" href="Function.Related.TypeIsomorphisms.html#3138" class="Bound">_</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3148" class="Symbol">)</a> <a id="3150" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3152" class="Symbol">(λ</a> <a id="3155" href="Function.Related.TypeIsomorphisms.html#3155" class="Bound">_</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3165" class="Symbol">)</a> <a id="3167" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3169" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="3173" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3175" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3177" class="Symbol">(λ</a> <a id="3180" href="Function.Related.TypeIsomorphisms.html#3180" class="Bound">_</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3190" class="Symbol">)</a> <a id="3192" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3194" class="Symbol">(λ</a> <a id="3197" href="Function.Related.TypeIsomorphisms.html#3197" class="Bound">_</a> <a id="3199" class="Symbol">→</a> <a id="3201" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3207" class="Symbol">)</a> <a id="3209" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3211" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3213" class="Symbol">(λ</a> <a id="3216" href="Function.Related.TypeIsomorphisms.html#3216" class="Bound">_</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3226" class="Symbol">)</a> <a id="3228" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="3231" class="Comment">-- ⊎ is commutative</a>

<a id="⊎-comm"></a><a id="3252" href="Function.Related.TypeIsomorphisms.html#3252" class="Function">⊎-comm</a> <a id="3259" class="Symbol">:</a> <a id="3261" class="Symbol">∀</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Function.Related.TypeIsomorphisms.html#3264" class="Bound">A</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3272" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="3273" class="Symbol">)</a> <a id="3275" class="Symbol">(</a><a id="3276" href="Function.Related.TypeIsomorphisms.html#3276" class="Bound">B</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3284" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="3285" class="Symbol">)</a> <a id="3287" class="Symbol">→</a> <a id="3289" class="Symbol">(</a><a id="3290" href="Function.Related.TypeIsomorphisms.html#3264" class="Bound">A</a> <a id="3292" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3294" href="Function.Related.TypeIsomorphisms.html#3276" class="Bound">B</a><a id="3295" class="Symbol">)</a> <a id="3297" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Function.Related.TypeIsomorphisms.html#3276" class="Bound">B</a> <a id="3302" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3304" href="Function.Related.TypeIsomorphisms.html#3264" class="Bound">A</a><a id="3305" class="Symbol">)</a>
<a id="3307" href="Function.Related.TypeIsomorphisms.html#3252" class="Function">⊎-comm</a> <a id="3314" class="Symbol">_</a> <a id="3316" class="Symbol">_</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3326" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3331" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3336" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a> <a id="3352" href="Data.Sum.Properties.html#1313" class="Function">swap-involutive</a>

<a id="3369" class="Comment">-- ⊎ has ⊥ as its identity</a>

<a id="⊎-identityˡ"></a><a id="3397" href="Function.Related.TypeIsomorphisms.html#3397" class="Function">⊎-identityˡ</a> <a id="3409" class="Symbol">:</a> <a id="3411" class="Symbol">∀</a> <a id="3413" href="Function.Related.TypeIsomorphisms.html#3413" class="Bound">ℓ</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Algebra.Definitions.html#1708" class="Function">LeftIdentity</a> <a id="3430" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3434" class="Symbol">(</a><a id="3435" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Function.Related.TypeIsomorphisms.html#3413" class="Bound">ℓ</a><a id="3439" class="Symbol">})</a> <a id="3442" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3446" href="Function.Related.TypeIsomorphisms.html#3397" class="Function">⊎-identityˡ</a> <a id="3458" class="Symbol">_</a> <a id="3460" class="Symbol">_</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3470" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3472" class="Symbol">(λ</a> <a id="3475" class="Symbol">())</a> <a id="3479" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3481" href="Function.Base.html#704" class="Function">id</a> <a id="3484" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3487" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3492" class="Symbol">(λ</a> <a id="3495" href="Function.Related.TypeIsomorphisms.html#3495" class="Bound">_</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3505" class="Symbol">)</a>
                          <a id="3533" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3535" class="Symbol">(λ</a> <a id="3538" class="Symbol">())</a> <a id="3542" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3544" class="Symbol">(λ</a> <a id="3547" href="Function.Related.TypeIsomorphisms.html#3547" class="Bound">_</a> <a id="3549" class="Symbol">→</a> <a id="3551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3557" class="Symbol">)</a> <a id="3559" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identityʳ"></a><a id="3562" href="Function.Related.TypeIsomorphisms.html#3562" class="Function">⊎-identityʳ</a> <a id="3574" class="Symbol">:</a> <a id="3576" class="Symbol">∀</a> <a id="3578" href="Function.Related.TypeIsomorphisms.html#3578" class="Bound">ℓ</a> <a id="3580" class="Symbol">→</a> <a id="3582" href="Algebra.Definitions.html#1781" class="Function">RightIdentity</a> <a id="3596" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="3603" class="Symbol">{</a><a id="3604" href="Function.Related.TypeIsomorphisms.html#3578" class="Bound">ℓ</a><a id="3605" class="Symbol">})</a> <a id="3608" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3612" href="Function.Related.TypeIsomorphisms.html#3562" class="Function">⊎-identityʳ</a> <a id="3624" class="Symbol">_</a> <a id="3626" class="Symbol">_</a> <a id="3628" class="Symbol">=</a> <a id="3630" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="3636" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3638" href="Function.Base.html#704" class="Function">id</a> <a id="3641" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3643" class="Symbol">(λ</a> <a id="3646" class="Symbol">())</a> <a id="3650" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3653" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3658" class="Symbol">(λ</a> <a id="3661" href="Function.Related.TypeIsomorphisms.html#3661" class="Bound">_</a> <a id="3663" class="Symbol">→</a> <a id="3665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3671" class="Symbol">)</a>
                          <a id="3699" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3701" class="Symbol">(λ</a> <a id="3704" href="Function.Related.TypeIsomorphisms.html#3704" class="Bound">_</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="3714" class="Symbol">)</a> <a id="3716" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3718" class="Symbol">(λ</a> <a id="3721" class="Symbol">())</a> <a id="3725" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identity"></a><a id="3728" href="Function.Related.TypeIsomorphisms.html#3728" class="Function">⊎-identity</a> <a id="3739" class="Symbol">:</a> <a id="3741" class="Symbol">∀</a> <a id="3743" href="Function.Related.TypeIsomorphisms.html#3743" class="Bound">ℓ</a> <a id="3745" class="Symbol">→</a> <a id="3747" href="Algebra.Definitions.html#1856" class="Function">Identity</a> <a id="3756" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3760" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="3762" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3766" href="Function.Related.TypeIsomorphisms.html#3728" class="Function">⊎-identity</a> <a id="3777" href="Function.Related.TypeIsomorphisms.html#3777" class="Bound">ℓ</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Function.Related.TypeIsomorphisms.html#3397" class="Function">⊎-identityˡ</a> <a id="3793" href="Function.Related.TypeIsomorphisms.html#3777" class="Bound">ℓ</a> <a id="3795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3797" href="Function.Related.TypeIsomorphisms.html#3562" class="Function">⊎-identityʳ</a> <a id="3809" href="Function.Related.TypeIsomorphisms.html#3777" class="Bound">ℓ</a>

<a id="3812" class="Comment">------------------------------------------------------------------------</a>
<a id="3885" class="Comment">-- Properties of × and ⊎</a>

<a id="3911" class="Comment">-- × distributes over ⊎</a>

<a id="×-distribˡ-⊎"></a><a id="3936" href="Function.Related.TypeIsomorphisms.html#3936" class="Function">×-distribˡ-⊎</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">∀</a> <a id="3953" href="Function.Related.TypeIsomorphisms.html#3953" class="Bound">ℓ</a> <a id="3955" class="Symbol">→</a> <a id="3957" href="Algebra.Definitions.html#3155" class="Function Operator">_DistributesOverˡ_</a> <a id="3976" class="Symbol">{</a><a id="3977" class="Argument">ℓ</a> <a id="3979" class="Symbol">=</a> <a id="3981" href="Function.Related.TypeIsomorphisms.html#3953" class="Bound">ℓ</a><a id="3982" class="Symbol">}</a> <a id="3984" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="3988" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3992" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3996" href="Function.Related.TypeIsomorphisms.html#3936" class="Function">×-distribˡ-⊎</a> <a id="4009" href="Function.Related.TypeIsomorphisms.html#4009" class="Bound">ℓ</a> <a id="4011" class="Symbol">_</a> <a id="4013" class="Symbol">_</a> <a id="4015" class="Symbol">_</a> <a id="4017" class="Symbol">=</a> <a id="4019" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
  <a id="4027" class="Symbol">(</a><a id="4028" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4036" class="Symbol">λ</a> <a id="4038" href="Function.Related.TypeIsomorphisms.html#4038" class="Bound">x</a> <a id="4040" class="Symbol">→</a> <a id="4042" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4044" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4049" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4052" class="Symbol">(</a><a id="4053" href="Function.Related.TypeIsomorphisms.html#4038" class="Bound">x</a> <a id="4055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4057" class="Symbol">)</a> <a id="4059" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4061" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4066" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Function.Related.TypeIsomorphisms.html#4038" class="Bound">x</a> <a id="4072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4074" class="Symbol">)</a> <a id="4076" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="4078" class="Symbol">)</a>
  <a id="4082" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4084" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="4094" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4099" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4101" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="4111" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4116" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="4121" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4123" class="Symbol">(λ</a> <a id="4126" href="Function.Related.TypeIsomorphisms.html#4126" class="Bound">_</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4136" class="Symbol">)</a> <a id="4138" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4140" class="Symbol">(λ</a> <a id="4143" href="Function.Related.TypeIsomorphisms.html#4143" class="Bound">_</a> <a id="4145" class="Symbol">→</a> <a id="4147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4153" class="Symbol">)</a> <a id="4155" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4159" class="Symbol">(</a><a id="4160" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4168" class="Symbol">λ</a> <a id="4170" href="Function.Related.TypeIsomorphisms.html#4170" class="Bound">_</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4176" class="Symbol">(λ</a> <a id="4179" href="Function.Related.TypeIsomorphisms.html#4179" class="Bound">_</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4189" class="Symbol">)</a> <a id="4191" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4193" class="Symbol">(λ</a> <a id="4196" href="Function.Related.TypeIsomorphisms.html#4196" class="Bound">_</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4206" class="Symbol">)</a> <a id="4208" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4209" class="Symbol">)</a>

<a id="×-distribʳ-⊎"></a><a id="4212" href="Function.Related.TypeIsomorphisms.html#4212" class="Function">×-distribʳ-⊎</a> <a id="4225" class="Symbol">:</a> <a id="4227" class="Symbol">∀</a> <a id="4229" href="Function.Related.TypeIsomorphisms.html#4229" class="Bound">ℓ</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Algebra.Definitions.html#3274" class="Function Operator">_DistributesOverʳ_</a> <a id="4252" class="Symbol">{</a><a id="4253" class="Argument">ℓ</a> <a id="4255" class="Symbol">=</a> <a id="4257" href="Function.Related.TypeIsomorphisms.html#4229" class="Bound">ℓ</a><a id="4258" class="Symbol">}</a> <a id="4260" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4264" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4268" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4272" href="Function.Related.TypeIsomorphisms.html#4212" class="Function">×-distribʳ-⊎</a> <a id="4285" href="Function.Related.TypeIsomorphisms.html#4285" class="Bound">ℓ</a> <a id="4287" class="Symbol">_</a> <a id="4289" class="Symbol">_</a> <a id="4291" class="Symbol">_</a> <a id="4293" class="Symbol">=</a> <a id="4295" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
  <a id="4303" class="Symbol">(</a><a id="4304" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4312" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4314" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4320" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4325" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4327" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4333" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4338" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="4340" class="Symbol">)</a>
  <a id="4344" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4346" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="4356" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4361" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4363" href="Data.Product.Base.html#2312" class="Function">Prod.map₁</a> <a id="4373" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4378" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="4383" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4385" class="Symbol">(λ</a> <a id="4388" href="Function.Related.TypeIsomorphisms.html#4388" class="Bound">_</a> <a id="4390" class="Symbol">→</a> <a id="4392" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4398" class="Symbol">)</a> <a id="4400" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4402" class="Symbol">(λ</a> <a id="4405" href="Function.Related.TypeIsomorphisms.html#4405" class="Bound">_</a> <a id="4407" class="Symbol">→</a> <a id="4409" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4415" class="Symbol">)</a> <a id="4417" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4421" class="Symbol">(</a><a id="4422" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4430" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4432" class="Symbol">(λ</a> <a id="4435" href="Function.Related.TypeIsomorphisms.html#4435" class="Bound">_</a> <a id="4437" href="Function.Related.TypeIsomorphisms.html#4437" class="Bound">_</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4447" class="Symbol">)</a> <a id="4449" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4451" class="Symbol">(λ</a> <a id="4454" href="Function.Related.TypeIsomorphisms.html#4454" class="Bound">_</a> <a id="4456" href="Function.Related.TypeIsomorphisms.html#4456" class="Bound">_</a> <a id="4458" class="Symbol">→</a> <a id="4460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="4466" class="Symbol">)</a> <a id="4468" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4469" class="Symbol">)</a>

<a id="×-distrib-⊎"></a><a id="4472" href="Function.Related.TypeIsomorphisms.html#4472" class="Function">×-distrib-⊎</a> <a id="4484" class="Symbol">:</a> <a id="4486" class="Symbol">∀</a> <a id="4488" href="Function.Related.TypeIsomorphisms.html#4488" class="Bound">ℓ</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Algebra.Definitions.html#3393" class="Function Operator">_DistributesOver_</a> <a id="4510" class="Symbol">{</a><a id="4511" class="Argument">ℓ</a> <a id="4513" class="Symbol">=</a> <a id="4515" href="Function.Related.TypeIsomorphisms.html#4488" class="Bound">ℓ</a><a id="4516" class="Symbol">}</a> <a id="4518" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a> <a id="4522" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4526" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4530" href="Function.Related.TypeIsomorphisms.html#4472" class="Function">×-distrib-⊎</a> <a id="4542" href="Function.Related.TypeIsomorphisms.html#4542" class="Bound">ℓ</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="Function.Related.TypeIsomorphisms.html#3936" class="Function">×-distribˡ-⊎</a> <a id="4559" href="Function.Related.TypeIsomorphisms.html#4542" class="Bound">ℓ</a> <a id="4561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4563" href="Function.Related.TypeIsomorphisms.html#4212" class="Function">×-distribʳ-⊎</a> <a id="4576" href="Function.Related.TypeIsomorphisms.html#4542" class="Bound">ℓ</a>

<a id="4579" class="Comment">------------------------------------------------------------------------</a>
<a id="4652" class="Comment">-- ⊥, ⊤, _×_ and _⊎_ form a commutative semiring</a>

<a id="4702" class="Comment">-- ⊤, _×_ form a commutative monoid</a>

<a id="×-isMagma"></a><a id="4739" href="Function.Related.TypeIsomorphisms.html#4739" class="Function">×-isMagma</a> <a id="4749" class="Symbol">:</a> <a id="4751" class="Symbol">∀</a> <a id="4753" href="Function.Related.TypeIsomorphisms.html#4753" class="Bound">k</a> <a id="4755" href="Function.Related.TypeIsomorphisms.html#4755" class="Bound">ℓ</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="4767" class="Symbol">{</a><a id="4768" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="4778" href="Function.Related.TypeIsomorphisms.html#4755" class="Bound">ℓ</a><a id="4779" class="Symbol">}</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="4790" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="4792" href="Function.Related.TypeIsomorphisms.html#4753" class="Bound">k</a> <a id="4794" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="4795" class="Symbol">)</a> <a id="4797" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="4801" href="Function.Related.TypeIsomorphisms.html#4739" class="Function">×-isMagma</a> <a id="4811" href="Function.Related.TypeIsomorphisms.html#4811" class="Bound">k</a> <a id="4813" href="Function.Related.TypeIsomorphisms.html#4813" class="Bound">ℓ</a> <a id="4815" class="Symbol">=</a> <a id="4817" class="Keyword">record</a>
  <a id="4826" class="Symbol">{</a> <a id="4828" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="4842" class="Symbol">=</a> <a id="4844" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="4861" href="Function.Related.TypeIsomorphisms.html#4811" class="Bound">k</a>
  <a id="4865" class="Symbol">;</a> <a id="4867" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="4881" class="Symbol">=</a> <a id="4883" href="Data.Product.Function.NonDependent.Propositional.html#2811" class="Function Operator">_×-cong_</a>
  <a id="4894" class="Symbol">}</a>

<a id="×-magma"></a><a id="4897" href="Function.Related.TypeIsomorphisms.html#4897" class="Function">×-magma</a> <a id="4905" class="Symbol">:</a> <a id="4907" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="4921" class="Symbol">→</a> <a id="4923" class="Symbol">(</a><a id="4924" href="Function.Related.TypeIsomorphisms.html#4924" class="Bound">ℓ</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4933" class="Symbol">)</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="4943" class="Symbol">_</a> <a id="4945" class="Symbol">_</a>
<a id="4947" href="Function.Related.TypeIsomorphisms.html#4897" class="Function">×-magma</a> <a id="4955" href="Function.Related.TypeIsomorphisms.html#4955" class="Bound">k</a> <a id="4957" href="Function.Related.TypeIsomorphisms.html#4957" class="Bound">ℓ</a> <a id="4959" class="Symbol">=</a> <a id="4961" class="Keyword">record</a>
  <a id="4970" class="Symbol">{</a> <a id="4972" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="4980" class="Symbol">=</a> <a id="4982" href="Function.Related.TypeIsomorphisms.html#4739" class="Function">×-isMagma</a> <a id="4992" href="Function.Related.TypeIsomorphisms.html#4955" class="Bound">k</a> <a id="4994" href="Function.Related.TypeIsomorphisms.html#4957" class="Bound">ℓ</a>
  <a id="4998" class="Symbol">}</a>

<a id="×-isSemigroup"></a><a id="5001" href="Function.Related.TypeIsomorphisms.html#5001" class="Function">×-isSemigroup</a> <a id="5015" class="Symbol">:</a> <a id="5017" class="Symbol">∀</a> <a id="5019" href="Function.Related.TypeIsomorphisms.html#5019" class="Bound">k</a> <a id="5021" href="Function.Related.TypeIsomorphisms.html#5021" class="Bound">ℓ</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="5037" class="Symbol">{</a><a id="5038" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="5048" href="Function.Related.TypeIsomorphisms.html#5021" class="Bound">ℓ</a><a id="5049" class="Symbol">}</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="5060" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="5062" href="Function.Related.TypeIsomorphisms.html#5019" class="Bound">k</a> <a id="5064" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="5065" class="Symbol">)</a> <a id="5067" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="5071" href="Function.Related.TypeIsomorphisms.html#5001" class="Function">×-isSemigroup</a> <a id="5085" href="Function.Related.TypeIsomorphisms.html#5085" class="Bound">k</a> <a id="5087" href="Function.Related.TypeIsomorphisms.html#5087" class="Bound">ℓ</a> <a id="5089" class="Symbol">=</a> <a id="5091" class="Keyword">record</a>
  <a id="5100" class="Symbol">{</a> <a id="5102" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Function.Related.TypeIsomorphisms.html#4739" class="Function">×-isMagma</a> <a id="5122" href="Function.Related.TypeIsomorphisms.html#5085" class="Bound">k</a> <a id="5124" href="Function.Related.TypeIsomorphisms.html#5087" class="Bound">ℓ</a>
  <a id="5128" class="Symbol">;</a> <a id="5130" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="5138" class="Symbol">=</a> <a id="5140" class="Symbol">λ</a> <a id="5142" href="Function.Related.TypeIsomorphisms.html#5142" class="Bound">_</a> <a id="5144" href="Function.Related.TypeIsomorphisms.html#5144" class="Bound">_</a> <a id="5146" href="Function.Related.TypeIsomorphisms.html#5146" class="Bound">_</a> <a id="5148" class="Symbol">→</a> <a id="5150" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="5153" href="Function.Related.TypeIsomorphisms.html#1824" class="Function">Σ-assoc</a>
  <a id="5163" class="Symbol">}</a>

<a id="×-semigroup"></a><a id="5166" href="Function.Related.TypeIsomorphisms.html#5166" class="Function">×-semigroup</a> <a id="5178" class="Symbol">:</a> <a id="5180" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="5194" class="Symbol">→</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Function.Related.TypeIsomorphisms.html#5197" class="Bound">ℓ</a> <a id="5199" class="Symbol">:</a> <a id="5201" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Symbol">→</a> <a id="5210" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="5220" class="Symbol">_</a> <a id="5222" class="Symbol">_</a>
<a id="5224" href="Function.Related.TypeIsomorphisms.html#5166" class="Function">×-semigroup</a> <a id="5236" href="Function.Related.TypeIsomorphisms.html#5236" class="Bound">k</a> <a id="5238" href="Function.Related.TypeIsomorphisms.html#5238" class="Bound">ℓ</a> <a id="5240" class="Symbol">=</a> <a id="5242" class="Keyword">record</a>
  <a id="5251" class="Symbol">{</a> <a id="5253" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="5265" class="Symbol">=</a> <a id="5267" href="Function.Related.TypeIsomorphisms.html#5001" class="Function">×-isSemigroup</a> <a id="5281" href="Function.Related.TypeIsomorphisms.html#5236" class="Bound">k</a> <a id="5283" href="Function.Related.TypeIsomorphisms.html#5238" class="Bound">ℓ</a>
  <a id="5287" class="Symbol">}</a>

<a id="×-isMonoid"></a><a id="5290" href="Function.Related.TypeIsomorphisms.html#5290" class="Function">×-isMonoid</a> <a id="5301" class="Symbol">:</a> <a id="5303" class="Symbol">∀</a> <a id="5305" href="Function.Related.TypeIsomorphisms.html#5305" class="Bound">k</a> <a id="5307" href="Function.Related.TypeIsomorphisms.html#5307" class="Bound">ℓ</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="5329" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="5331" href="Function.Related.TypeIsomorphisms.html#5305" class="Bound">k</a> <a id="5333" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="5334" class="Symbol">)</a> <a id="5336" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5340" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
<a id="5342" href="Function.Related.TypeIsomorphisms.html#5290" class="Function">×-isMonoid</a> <a id="5353" href="Function.Related.TypeIsomorphisms.html#5353" class="Bound">k</a> <a id="5355" href="Function.Related.TypeIsomorphisms.html#5355" class="Bound">ℓ</a> <a id="5357" class="Symbol">=</a> <a id="5359" class="Keyword">record</a>
  <a id="5368" class="Symbol">{</a> <a id="5370" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Function.Related.TypeIsomorphisms.html#5001" class="Function">×-isSemigroup</a> <a id="5398" href="Function.Related.TypeIsomorphisms.html#5353" class="Bound">k</a> <a id="5400" href="Function.Related.TypeIsomorphisms.html#5355" class="Bound">ℓ</a>
  <a id="5404" class="Symbol">;</a> <a id="5406" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="5418" class="Symbol">=</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="5424" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5426" href="Function.Related.TypeIsomorphisms.html#2197" class="Function">×-identityˡ</a> <a id="5438" href="Function.Related.TypeIsomorphisms.html#5355" class="Bound">ℓ</a><a id="5439" class="Symbol">)</a> <a id="5441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="5447" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5449" href="Function.Related.TypeIsomorphisms.html#2314" class="Function">×-identityʳ</a> <a id="5461" href="Function.Related.TypeIsomorphisms.html#5355" class="Bound">ℓ</a><a id="5462" class="Symbol">)</a>
  <a id="5466" class="Symbol">}</a>

<a id="×-monoid"></a><a id="5469" href="Function.Related.TypeIsomorphisms.html#5469" class="Function">×-monoid</a> <a id="5478" class="Symbol">:</a> <a id="5480" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="5494" class="Symbol">→</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Function.Related.TypeIsomorphisms.html#5497" class="Bound">ℓ</a> <a id="5499" class="Symbol">:</a> <a id="5501" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5506" class="Symbol">)</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="5517" class="Symbol">_</a> <a id="5519" class="Symbol">_</a>
<a id="5521" href="Function.Related.TypeIsomorphisms.html#5469" class="Function">×-monoid</a> <a id="5530" href="Function.Related.TypeIsomorphisms.html#5530" class="Bound">k</a> <a id="5532" href="Function.Related.TypeIsomorphisms.html#5532" class="Bound">ℓ</a> <a id="5534" class="Symbol">=</a> <a id="5536" class="Keyword">record</a>
  <a id="5545" class="Symbol">{</a> <a id="5547" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="5556" class="Symbol">=</a> <a id="5558" href="Function.Related.TypeIsomorphisms.html#5290" class="Function">×-isMonoid</a> <a id="5569" href="Function.Related.TypeIsomorphisms.html#5530" class="Bound">k</a> <a id="5571" href="Function.Related.TypeIsomorphisms.html#5532" class="Bound">ℓ</a>
  <a id="5575" class="Symbol">}</a>

<a id="×-isCommutativeMonoid"></a><a id="5578" href="Function.Related.TypeIsomorphisms.html#5578" class="Function">×-isCommutativeMonoid</a> <a id="5600" class="Symbol">:</a> <a id="5602" class="Symbol">∀</a> <a id="5604" href="Function.Related.TypeIsomorphisms.html#5604" class="Bound">k</a> <a id="5606" href="Function.Related.TypeIsomorphisms.html#5606" class="Bound">ℓ</a> <a id="5608" class="Symbol">→</a> <a id="5610" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="5630" class="Symbol">(</a><a id="5631" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="5639" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="5641" href="Function.Related.TypeIsomorphisms.html#5604" class="Bound">k</a> <a id="5643" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="5644" class="Symbol">)</a> <a id="5646" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5650" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
<a id="5652" href="Function.Related.TypeIsomorphisms.html#5578" class="Function">×-isCommutativeMonoid</a> <a id="5674" href="Function.Related.TypeIsomorphisms.html#5674" class="Bound">k</a> <a id="5676" href="Function.Related.TypeIsomorphisms.html#5676" class="Bound">ℓ</a> <a id="5678" class="Symbol">=</a> <a id="5680" class="Keyword">record</a>
  <a id="5689" class="Symbol">{</a> <a id="5691" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="5700" class="Symbol">=</a> <a id="5702" href="Function.Related.TypeIsomorphisms.html#5290" class="Function">×-isMonoid</a> <a id="5713" href="Function.Related.TypeIsomorphisms.html#5674" class="Bound">k</a> <a id="5715" href="Function.Related.TypeIsomorphisms.html#5676" class="Bound">ℓ</a>
  <a id="5719" class="Symbol">;</a> <a id="5721" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="5730" class="Symbol">=</a> <a id="5732" class="Symbol">λ</a> <a id="5734" href="Function.Related.TypeIsomorphisms.html#5734" class="Bound">_</a> <a id="5736" href="Function.Related.TypeIsomorphisms.html#5736" class="Bound">_</a> <a id="5738" class="Symbol">→</a> <a id="5740" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Function.Related.TypeIsomorphisms.html#2046" class="Function">×-comm</a> <a id="5751" class="Symbol">_</a> <a id="5753" class="Symbol">_)</a>
  <a id="5758" class="Symbol">}</a>

<a id="×-commutativeMonoid"></a><a id="5761" href="Function.Related.TypeIsomorphisms.html#5761" class="Function">×-commutativeMonoid</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="5797" class="Symbol">→</a> <a id="5799" class="Symbol">(</a><a id="5800" href="Function.Related.TypeIsomorphisms.html#5800" class="Bound">ℓ</a> <a id="5802" class="Symbol">:</a> <a id="5804" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5809" class="Symbol">)</a> <a id="5811" class="Symbol">→</a> <a id="5813" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="5831" class="Symbol">_</a> <a id="5833" class="Symbol">_</a>
<a id="5835" href="Function.Related.TypeIsomorphisms.html#5761" class="Function">×-commutativeMonoid</a> <a id="5855" href="Function.Related.TypeIsomorphisms.html#5855" class="Bound">k</a> <a id="5857" href="Function.Related.TypeIsomorphisms.html#5857" class="Bound">ℓ</a> <a id="5859" class="Symbol">=</a> <a id="5861" class="Keyword">record</a>
  <a id="5870" class="Symbol">{</a> <a id="5872" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="5892" class="Symbol">=</a> <a id="5894" href="Function.Related.TypeIsomorphisms.html#5578" class="Function">×-isCommutativeMonoid</a> <a id="5916" href="Function.Related.TypeIsomorphisms.html#5855" class="Bound">k</a> <a id="5918" href="Function.Related.TypeIsomorphisms.html#5857" class="Bound">ℓ</a>
  <a id="5922" class="Symbol">}</a>

<a id="5925" class="Comment">-- ⊥, _⊎_ form a commutative monoid</a>

<a id="⊎-isMagma"></a><a id="5962" href="Function.Related.TypeIsomorphisms.html#5962" class="Function">⊎-isMagma</a> <a id="5972" class="Symbol">:</a> <a id="5974" class="Symbol">∀</a> <a id="5976" href="Function.Related.TypeIsomorphisms.html#5976" class="Bound">k</a> <a id="5978" href="Function.Related.TypeIsomorphisms.html#5978" class="Bound">ℓ</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="5990" class="Symbol">{</a><a id="5991" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="6001" href="Function.Related.TypeIsomorphisms.html#5978" class="Bound">ℓ</a><a id="6002" class="Symbol">}</a> <a id="6004" class="Symbol">(</a><a id="6005" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="6013" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="6015" href="Function.Related.TypeIsomorphisms.html#5976" class="Bound">k</a> <a id="6017" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="6018" class="Symbol">)</a> <a id="6020" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="6024" href="Function.Related.TypeIsomorphisms.html#5962" class="Function">⊎-isMagma</a> <a id="6034" href="Function.Related.TypeIsomorphisms.html#6034" class="Bound">k</a> <a id="6036" href="Function.Related.TypeIsomorphisms.html#6036" class="Bound">ℓ</a> <a id="6038" class="Symbol">=</a> <a id="6040" class="Keyword">record</a>
  <a id="6049" class="Symbol">{</a> <a id="6051" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="6065" class="Symbol">=</a> <a id="6067" href="Function.Related.Propositional.html#8298" class="Function">SK-isEquivalence</a> <a id="6084" href="Function.Related.TypeIsomorphisms.html#6034" class="Bound">k</a>
  <a id="6088" class="Symbol">;</a> <a id="6090" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="6104" class="Symbol">=</a> <a id="6106" href="Data.Sum.Function.Propositional.html#2761" class="Function Operator">_⊎-cong_</a>
  <a id="6117" class="Symbol">}</a>

<a id="⊎-magma"></a><a id="6120" href="Function.Related.TypeIsomorphisms.html#6120" class="Function">⊎-magma</a> <a id="6128" class="Symbol">:</a> <a id="6130" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="6144" class="Symbol">→</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Function.Related.TypeIsomorphisms.html#6147" class="Bound">ℓ</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6156" class="Symbol">)</a> <a id="6158" class="Symbol">→</a> <a id="6160" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="6166" class="Symbol">_</a> <a id="6168" class="Symbol">_</a>
<a id="6170" href="Function.Related.TypeIsomorphisms.html#6120" class="Function">⊎-magma</a> <a id="6178" href="Function.Related.TypeIsomorphisms.html#6178" class="Bound">k</a> <a id="6180" href="Function.Related.TypeIsomorphisms.html#6180" class="Bound">ℓ</a> <a id="6182" class="Symbol">=</a> <a id="6184" class="Keyword">record</a>
  <a id="6193" class="Symbol">{</a> <a id="6195" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="6203" class="Symbol">=</a> <a id="6205" href="Function.Related.TypeIsomorphisms.html#5962" class="Function">⊎-isMagma</a> <a id="6215" href="Function.Related.TypeIsomorphisms.html#6178" class="Bound">k</a> <a id="6217" href="Function.Related.TypeIsomorphisms.html#6180" class="Bound">ℓ</a>
  <a id="6221" class="Symbol">}</a>

<a id="⊎-isSemigroup"></a><a id="6224" href="Function.Related.TypeIsomorphisms.html#6224" class="Function">⊎-isSemigroup</a> <a id="6238" class="Symbol">:</a> <a id="6240" class="Symbol">∀</a> <a id="6242" href="Function.Related.TypeIsomorphisms.html#6242" class="Bound">k</a> <a id="6244" href="Function.Related.TypeIsomorphisms.html#6244" class="Bound">ℓ</a> <a id="6246" class="Symbol">→</a> <a id="6248" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="6260" class="Symbol">{</a><a id="6261" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="6271" href="Function.Related.TypeIsomorphisms.html#6244" class="Bound">ℓ</a><a id="6272" class="Symbol">}</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="6283" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="6285" href="Function.Related.TypeIsomorphisms.html#6242" class="Bound">k</a> <a id="6287" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="6288" class="Symbol">)</a> <a id="6290" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="6294" href="Function.Related.TypeIsomorphisms.html#6224" class="Function">⊎-isSemigroup</a> <a id="6308" href="Function.Related.TypeIsomorphisms.html#6308" class="Bound">k</a> <a id="6310" href="Function.Related.TypeIsomorphisms.html#6310" class="Bound">ℓ</a> <a id="6312" class="Symbol">=</a> <a id="6314" class="Keyword">record</a>
  <a id="6323" class="Symbol">{</a> <a id="6325" href="Algebra.Structures.html#2953" class="Field">isMagma</a> <a id="6333" class="Symbol">=</a> <a id="6335" href="Function.Related.TypeIsomorphisms.html#5962" class="Function">⊎-isMagma</a> <a id="6345" href="Function.Related.TypeIsomorphisms.html#6308" class="Bound">k</a> <a id="6347" href="Function.Related.TypeIsomorphisms.html#6310" class="Bound">ℓ</a>
  <a id="6351" class="Symbol">;</a> <a id="6353" href="Algebra.Structures.html#2977" class="Field">assoc</a>   <a id="6361" class="Symbol">=</a> <a id="6363" class="Symbol">λ</a> <a id="6365" href="Function.Related.TypeIsomorphisms.html#6365" class="Bound">A</a> <a id="6367" href="Function.Related.TypeIsomorphisms.html#6367" class="Bound">B</a> <a id="6369" href="Function.Related.TypeIsomorphisms.html#6369" class="Bound">C</a> <a id="6371" class="Symbol">→</a> <a id="6373" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="6376" class="Symbol">(</a><a id="6377" href="Function.Related.TypeIsomorphisms.html#2950" class="Function">⊎-assoc</a> <a id="6385" href="Function.Related.TypeIsomorphisms.html#6310" class="Bound">ℓ</a> <a id="6387" href="Function.Related.TypeIsomorphisms.html#6365" class="Bound">A</a> <a id="6389" href="Function.Related.TypeIsomorphisms.html#6367" class="Bound">B</a> <a id="6391" href="Function.Related.TypeIsomorphisms.html#6369" class="Bound">C</a><a id="6392" class="Symbol">)</a>
  <a id="6396" class="Symbol">}</a>

<a id="⊎-semigroup"></a><a id="6399" href="Function.Related.TypeIsomorphisms.html#6399" class="Function">⊎-semigroup</a> <a id="6411" class="Symbol">:</a> <a id="6413" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="6427" class="Symbol">→</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Function.Related.TypeIsomorphisms.html#6430" class="Bound">ℓ</a> <a id="6432" class="Symbol">:</a> <a id="6434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6439" class="Symbol">)</a> <a id="6441" class="Symbol">→</a> <a id="6443" href="Algebra.Bundles.html#4139" class="Record">Semigroup</a> <a id="6453" class="Symbol">_</a> <a id="6455" class="Symbol">_</a>
<a id="6457" href="Function.Related.TypeIsomorphisms.html#6399" class="Function">⊎-semigroup</a> <a id="6469" href="Function.Related.TypeIsomorphisms.html#6469" class="Bound">k</a> <a id="6471" href="Function.Related.TypeIsomorphisms.html#6471" class="Bound">ℓ</a> <a id="6473" class="Symbol">=</a> <a id="6475" class="Keyword">record</a>
  <a id="6484" class="Symbol">{</a> <a id="6486" href="Algebra.Bundles.html#4307" class="Field">isSemigroup</a> <a id="6498" class="Symbol">=</a> <a id="6500" href="Function.Related.TypeIsomorphisms.html#6224" class="Function">⊎-isSemigroup</a> <a id="6514" href="Function.Related.TypeIsomorphisms.html#6469" class="Bound">k</a> <a id="6516" href="Function.Related.TypeIsomorphisms.html#6471" class="Bound">ℓ</a>
  <a id="6520" class="Symbol">}</a>

<a id="⊎-isMonoid"></a><a id="6523" href="Function.Related.TypeIsomorphisms.html#6523" class="Function">⊎-isMonoid</a> <a id="6534" class="Symbol">:</a> <a id="6536" class="Symbol">∀</a> <a id="6538" href="Function.Related.TypeIsomorphisms.html#6538" class="Bound">k</a> <a id="6540" href="Function.Related.TypeIsomorphisms.html#6540" class="Bound">ℓ</a> <a id="6542" class="Symbol">→</a> <a id="6544" href="Algebra.Structures.html#3974" class="Record">IsMonoid</a> <a id="6553" class="Symbol">(</a><a id="6554" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="6562" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="6564" href="Function.Related.TypeIsomorphisms.html#6538" class="Bound">k</a> <a id="6566" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="6567" class="Symbol">)</a> <a id="6569" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="6573" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a>
<a id="6575" href="Function.Related.TypeIsomorphisms.html#6523" class="Function">⊎-isMonoid</a> <a id="6586" href="Function.Related.TypeIsomorphisms.html#6586" class="Bound">k</a> <a id="6588" href="Function.Related.TypeIsomorphisms.html#6588" class="Bound">ℓ</a> <a id="6590" class="Symbol">=</a> <a id="6592" class="Keyword">record</a>
  <a id="6601" class="Symbol">{</a> <a id="6603" href="Algebra.Structures.html#4035" class="Field">isSemigroup</a> <a id="6615" class="Symbol">=</a> <a id="6617" href="Function.Related.TypeIsomorphisms.html#6224" class="Function">⊎-isSemigroup</a> <a id="6631" href="Function.Related.TypeIsomorphisms.html#6586" class="Bound">k</a> <a id="6633" href="Function.Related.TypeIsomorphisms.html#6588" class="Bound">ℓ</a>
  <a id="6637" class="Symbol">;</a> <a id="6639" href="Algebra.Structures.html#4067" class="Field">identity</a>    <a id="6651" class="Symbol">=</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="6657" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6659" href="Function.Related.TypeIsomorphisms.html#3397" class="Function">⊎-identityˡ</a> <a id="6671" href="Function.Related.TypeIsomorphisms.html#6588" class="Bound">ℓ</a><a id="6672" class="Symbol">)</a> <a id="6674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6676" class="Symbol">(</a><a id="6677" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="6680" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6682" href="Function.Related.TypeIsomorphisms.html#3562" class="Function">⊎-identityʳ</a> <a id="6694" href="Function.Related.TypeIsomorphisms.html#6588" class="Bound">ℓ</a><a id="6695" class="Symbol">)</a>
  <a id="6699" class="Symbol">}</a>

<a id="⊎-monoid"></a><a id="6702" href="Function.Related.TypeIsomorphisms.html#6702" class="Function">⊎-monoid</a> <a id="6711" class="Symbol">:</a> <a id="6713" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="6727" class="Symbol">→</a> <a id="6729" class="Symbol">(</a><a id="6730" href="Function.Related.TypeIsomorphisms.html#6730" class="Bound">ℓ</a> <a id="6732" class="Symbol">:</a> <a id="6734" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6739" class="Symbol">)</a> <a id="6741" class="Symbol">→</a> <a id="6743" href="Algebra.Bundles.html#6051" class="Record">Monoid</a> <a id="6750" class="Symbol">_</a> <a id="6752" class="Symbol">_</a>
<a id="6754" href="Function.Related.TypeIsomorphisms.html#6702" class="Function">⊎-monoid</a> <a id="6763" href="Function.Related.TypeIsomorphisms.html#6763" class="Bound">k</a> <a id="6765" href="Function.Related.TypeIsomorphisms.html#6765" class="Bound">ℓ</a> <a id="6767" class="Symbol">=</a> <a id="6769" class="Keyword">record</a>
  <a id="6778" class="Symbol">{</a> <a id="6780" href="Algebra.Bundles.html#6230" class="Field">isMonoid</a> <a id="6789" class="Symbol">=</a> <a id="6791" href="Function.Related.TypeIsomorphisms.html#6523" class="Function">⊎-isMonoid</a> <a id="6802" href="Function.Related.TypeIsomorphisms.html#6763" class="Bound">k</a> <a id="6804" href="Function.Related.TypeIsomorphisms.html#6765" class="Bound">ℓ</a>
  <a id="6808" class="Symbol">}</a>

<a id="⊎-isCommutativeMonoid"></a><a id="6811" href="Function.Related.TypeIsomorphisms.html#6811" class="Function">⊎-isCommutativeMonoid</a> <a id="6833" class="Symbol">:</a> <a id="6835" class="Symbol">∀</a> <a id="6837" href="Function.Related.TypeIsomorphisms.html#6837" class="Bound">k</a> <a id="6839" href="Function.Related.TypeIsomorphisms.html#6839" class="Bound">ℓ</a> <a id="6841" class="Symbol">→</a> <a id="6843" href="Algebra.Structures.html#4384" class="Record">IsCommutativeMonoid</a> <a id="6863" class="Symbol">(</a><a id="6864" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="6872" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="6874" href="Function.Related.TypeIsomorphisms.html#6837" class="Bound">k</a> <a id="6876" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="6877" class="Symbol">)</a> <a id="6879" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="6883" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a>
<a id="6885" href="Function.Related.TypeIsomorphisms.html#6811" class="Function">⊎-isCommutativeMonoid</a> <a id="6907" href="Function.Related.TypeIsomorphisms.html#6907" class="Bound">k</a> <a id="6909" href="Function.Related.TypeIsomorphisms.html#6909" class="Bound">ℓ</a> <a id="6911" class="Symbol">=</a> <a id="6913" class="Keyword">record</a>
  <a id="6922" class="Symbol">{</a> <a id="6924" href="Algebra.Structures.html#4456" class="Field">isMonoid</a> <a id="6933" class="Symbol">=</a> <a id="6935" href="Function.Related.TypeIsomorphisms.html#6523" class="Function">⊎-isMonoid</a> <a id="6946" href="Function.Related.TypeIsomorphisms.html#6907" class="Bound">k</a> <a id="6948" href="Function.Related.TypeIsomorphisms.html#6909" class="Bound">ℓ</a>
  <a id="6952" class="Symbol">;</a> <a id="6954" href="Algebra.Structures.html#4484" class="Field">comm</a>     <a id="6963" class="Symbol">=</a> <a id="6965" class="Symbol">λ</a> <a id="6967" href="Function.Related.TypeIsomorphisms.html#6967" class="Bound">_</a> <a id="6969" href="Function.Related.TypeIsomorphisms.html#6969" class="Bound">_</a> <a id="6971" class="Symbol">→</a> <a id="6973" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Function.Related.TypeIsomorphisms.html#3252" class="Function">⊎-comm</a> <a id="6984" class="Symbol">_</a> <a id="6986" class="Symbol">_)</a>
  <a id="6991" class="Symbol">}</a>

<a id="⊎-commutativeMonoid"></a><a id="6994" href="Function.Related.TypeIsomorphisms.html#6994" class="Function">⊎-commutativeMonoid</a> <a id="7014" class="Symbol">:</a> <a id="7016" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="7030" class="Symbol">→</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Function.Related.TypeIsomorphisms.html#7033" class="Bound">ℓ</a> <a id="7035" class="Symbol">:</a> <a id="7037" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">→</a>
                      <a id="7068" href="Algebra.Bundles.html#6622" class="Record">CommutativeMonoid</a> <a id="7086" class="Symbol">_</a> <a id="7088" class="Symbol">_</a>
<a id="7090" href="Function.Related.TypeIsomorphisms.html#6994" class="Function">⊎-commutativeMonoid</a> <a id="7110" href="Function.Related.TypeIsomorphisms.html#7110" class="Bound">k</a> <a id="7112" href="Function.Related.TypeIsomorphisms.html#7112" class="Bound">ℓ</a> <a id="7114" class="Symbol">=</a> <a id="7116" class="Keyword">record</a>
  <a id="7125" class="Symbol">{</a> <a id="7127" href="Algebra.Bundles.html#6856" class="Field">isCommutativeMonoid</a> <a id="7147" class="Symbol">=</a> <a id="7149" href="Function.Related.TypeIsomorphisms.html#6811" class="Function">⊎-isCommutativeMonoid</a> <a id="7171" href="Function.Related.TypeIsomorphisms.html#7110" class="Bound">k</a> <a id="7173" href="Function.Related.TypeIsomorphisms.html#7112" class="Bound">ℓ</a>
  <a id="7177" class="Symbol">}</a>

<a id="×-⊎-isCommutativeSemiring"></a><a id="7180" href="Function.Related.TypeIsomorphisms.html#7180" class="Function">×-⊎-isCommutativeSemiring</a> <a id="7206" class="Symbol">:</a> <a id="7208" class="Symbol">∀</a> <a id="7210" href="Function.Related.TypeIsomorphisms.html#7210" class="Bound">k</a> <a id="7212" href="Function.Related.TypeIsomorphisms.html#7212" class="Bound">ℓ</a> <a id="7214" class="Symbol">→</a>
  <a id="7218" href="Algebra.Structures.html#13418" class="Record">IsCommutativeSemiring</a> <a id="7240" class="Symbol">(</a><a id="7241" href="Function.Related.Propositional.html#2174" class="Function">Related</a> <a id="7249" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="7251" href="Function.Related.TypeIsomorphisms.html#7210" class="Bound">k</a> <a id="7253" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a><a id="7254" class="Symbol">)</a> <a id="7256" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="7260" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="7264" href="Data.Empty.Polymorphic.html#340" class="Function">⊥</a> <a id="7266" href="Data.Unit.Polymorphic.Base.html#489" class="Function">⊤</a>
<a id="7268" href="Function.Related.TypeIsomorphisms.html#7180" class="Function">×-⊎-isCommutativeSemiring</a> <a id="7294" href="Function.Related.TypeIsomorphisms.html#7294" class="Bound">k</a> <a id="7296" href="Function.Related.TypeIsomorphisms.html#7296" class="Bound">ℓ</a> <a id="7298" class="Symbol">=</a> <a id="7300" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a> <a id="7323" class="Keyword">record</a>
  <a id="7332" class="Symbol">{</a> <a id="7334" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="7356" class="Symbol">=</a> <a id="7358" href="Function.Related.TypeIsomorphisms.html#6811" class="Function">⊎-isCommutativeMonoid</a> <a id="7380" href="Function.Related.TypeIsomorphisms.html#7294" class="Bound">k</a> <a id="7382" href="Function.Related.TypeIsomorphisms.html#7296" class="Bound">ℓ</a>
  <a id="7386" class="Symbol">;</a> <a id="7388" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="7410" class="Symbol">=</a> <a id="7412" href="Function.Related.TypeIsomorphisms.html#5578" class="Function">×-isCommutativeMonoid</a> <a id="7434" href="Function.Related.TypeIsomorphisms.html#7294" class="Bound">k</a> <a id="7436" href="Function.Related.TypeIsomorphisms.html#7296" class="Bound">ℓ</a>
  <a id="7440" class="Symbol">;</a> <a id="7442" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="7464" class="Symbol">=</a> <a id="7466" class="Symbol">λ</a> <a id="7468" href="Function.Related.TypeIsomorphisms.html#7468" class="Bound">A</a> <a id="7470" href="Function.Related.TypeIsomorphisms.html#7470" class="Bound">B</a> <a id="7472" href="Function.Related.TypeIsomorphisms.html#7472" class="Bound">C</a> <a id="7474" class="Symbol">→</a> <a id="7476" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="7479" class="Symbol">(</a><a id="7480" href="Function.Related.TypeIsomorphisms.html#4212" class="Function">×-distribʳ-⊎</a> <a id="7493" href="Function.Related.TypeIsomorphisms.html#7296" class="Bound">ℓ</a> <a id="7495" href="Function.Related.TypeIsomorphisms.html#7468" class="Bound">A</a> <a id="7497" href="Function.Related.TypeIsomorphisms.html#7470" class="Bound">B</a> <a id="7499" href="Function.Related.TypeIsomorphisms.html#7472" class="Bound">C</a><a id="7500" class="Symbol">)</a>
  <a id="7504" class="Symbol">;</a> <a id="7506" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="7528" class="Symbol">=</a> <a id="7530" href="Function.Related.Propositional.html#2301" class="Function">↔⇒</a> <a id="7533" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7535" href="Function.Related.TypeIsomorphisms.html#2544" class="Function">×-zeroˡ</a> <a id="7543" href="Function.Related.TypeIsomorphisms.html#7296" class="Bound">ℓ</a>
  <a id="7547" class="Symbol">}</a>

<a id="×-⊎-commutativeSemiring"></a><a id="7550" href="Function.Related.TypeIsomorphisms.html#7550" class="Function">×-⊎-commutativeSemiring</a> <a id="7574" class="Symbol">:</a> <a id="7576" href="Function.Related.Propositional.html#2947" class="Datatype">SymmetricKind</a> <a id="7590" class="Symbol">→</a> <a id="7592" class="Symbol">(</a><a id="7593" href="Function.Related.TypeIsomorphisms.html#7593" class="Bound">ℓ</a> <a id="7595" class="Symbol">:</a> <a id="7597" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">→</a>
                          <a id="7632" href="Algebra.Bundles.html#17471" class="Record">CommutativeSemiring</a> <a id="7652" class="Symbol">(</a><a id="7653" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7663" href="Function.Related.TypeIsomorphisms.html#7593" class="Bound">ℓ</a><a id="7664" class="Symbol">)</a> <a id="7666" href="Function.Related.TypeIsomorphisms.html#7593" class="Bound">ℓ</a>
<a id="7668" href="Function.Related.TypeIsomorphisms.html#7550" class="Function">×-⊎-commutativeSemiring</a> <a id="7692" href="Function.Related.TypeIsomorphisms.html#7692" class="Bound">k</a> <a id="7694" href="Function.Related.TypeIsomorphisms.html#7694" class="Bound">ℓ</a> <a id="7696" class="Symbol">=</a> <a id="7698" class="Keyword">record</a>
  <a id="7707" class="Symbol">{</a> <a id="7709" href="Algebra.Bundles.html#17806" class="Field">isCommutativeSemiring</a> <a id="7731" class="Symbol">=</a> <a id="7733" href="Function.Related.TypeIsomorphisms.html#7180" class="Function">×-⊎-isCommutativeSemiring</a> <a id="7759" href="Function.Related.TypeIsomorphisms.html#7692" class="Bound">k</a> <a id="7761" href="Function.Related.TypeIsomorphisms.html#7694" class="Bound">ℓ</a>
  <a id="7765" class="Symbol">}</a>

<a id="7768" class="Comment">------------------------------------------------------------------------</a>
<a id="7841" class="Comment">-- Some reordering lemmas</a>

<a id="ΠΠ↔ΠΠ"></a><a id="7868" href="Function.Related.TypeIsomorphisms.html#7868" class="Function">ΠΠ↔ΠΠ</a> <a id="7874" class="Symbol">:</a> <a id="7876" class="Symbol">∀</a> <a id="7878" class="Symbol">{</a><a id="7879" href="Function.Related.TypeIsomorphisms.html#7879" class="Bound">a</a> <a id="7881" href="Function.Related.TypeIsomorphisms.html#7881" class="Bound">b</a> <a id="7883" href="Function.Related.TypeIsomorphisms.html#7883" class="Bound">p</a><a id="7884" class="Symbol">}</a> <a id="7886" class="Symbol">{</a><a id="7887" href="Function.Related.TypeIsomorphisms.html#7887" class="Bound">A</a> <a id="7889" class="Symbol">:</a> <a id="7891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7895" href="Function.Related.TypeIsomorphisms.html#7879" class="Bound">a</a><a id="7896" class="Symbol">}</a> <a id="7898" class="Symbol">{</a><a id="7899" href="Function.Related.TypeIsomorphisms.html#7899" class="Bound">B</a> <a id="7901" class="Symbol">:</a> <a id="7903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7907" href="Function.Related.TypeIsomorphisms.html#7881" class="Bound">b</a><a id="7908" class="Symbol">}</a> <a id="7910" class="Symbol">(</a><a id="7911" href="Function.Related.TypeIsomorphisms.html#7911" class="Bound">P</a> <a id="7913" class="Symbol">:</a> <a id="7915" href="Function.Related.TypeIsomorphisms.html#7887" class="Bound">A</a> <a id="7917" class="Symbol">→</a> <a id="7919" href="Function.Related.TypeIsomorphisms.html#7899" class="Bound">B</a> <a id="7921" class="Symbol">→</a> <a id="7923" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7927" href="Function.Related.TypeIsomorphisms.html#7883" class="Bound">p</a><a id="7928" class="Symbol">)</a> <a id="7930" class="Symbol">→</a>
        <a id="7940" class="Symbol">((</a><a id="7942" href="Function.Related.TypeIsomorphisms.html#7942" class="Bound">x</a> <a id="7944" class="Symbol">:</a> <a id="7946" href="Function.Related.TypeIsomorphisms.html#7887" class="Bound">A</a><a id="7947" class="Symbol">)</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Function.Related.TypeIsomorphisms.html#7950" class="Bound">y</a> <a id="7952" class="Symbol">:</a> <a id="7954" href="Function.Related.TypeIsomorphisms.html#7899" class="Bound">B</a><a id="7955" class="Symbol">)</a> <a id="7957" class="Symbol">→</a> <a id="7959" href="Function.Related.TypeIsomorphisms.html#7911" class="Bound">P</a> <a id="7961" href="Function.Related.TypeIsomorphisms.html#7942" class="Bound">x</a> <a id="7963" href="Function.Related.TypeIsomorphisms.html#7950" class="Bound">y</a><a id="7964" class="Symbol">)</a> <a id="7966" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="7968" class="Symbol">((</a><a id="7970" href="Function.Related.TypeIsomorphisms.html#7970" class="Bound">y</a> <a id="7972" class="Symbol">:</a> <a id="7974" href="Function.Related.TypeIsomorphisms.html#7899" class="Bound">B</a><a id="7975" class="Symbol">)</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Function.Related.TypeIsomorphisms.html#7978" class="Bound">x</a> <a id="7980" class="Symbol">:</a> <a id="7982" href="Function.Related.TypeIsomorphisms.html#7887" class="Bound">A</a><a id="7983" class="Symbol">)</a> <a id="7985" class="Symbol">→</a> <a id="7987" href="Function.Related.TypeIsomorphisms.html#7911" class="Bound">P</a> <a id="7989" href="Function.Related.TypeIsomorphisms.html#7978" class="Bound">x</a> <a id="7991" href="Function.Related.TypeIsomorphisms.html#7970" class="Bound">y</a><a id="7992" class="Symbol">)</a>
<a id="7994" href="Function.Related.TypeIsomorphisms.html#7868" class="Function">ΠΠ↔ΠΠ</a> <a id="8000" class="Symbol">_</a> <a id="8002" class="Symbol">=</a> <a id="8004" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="8010" href="Function.Base.html#1638" class="Function">flip</a> <a id="8015" href="Function.Base.html#1638" class="Function">flip</a> <a id="8020" class="Symbol">(λ</a> <a id="8023" href="Function.Related.TypeIsomorphisms.html#8023" class="Bound">_</a> <a id="8025" class="Symbol">→</a> <a id="8027" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8033" class="Symbol">)</a> <a id="8035" class="Symbol">(λ</a> <a id="8038" href="Function.Related.TypeIsomorphisms.html#8038" class="Bound">_</a> <a id="8040" class="Symbol">→</a> <a id="8042" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8048" class="Symbol">)</a>

<a id="∃∃↔∃∃"></a><a id="8051" href="Function.Related.TypeIsomorphisms.html#8051" class="Function">∃∃↔∃∃</a> <a id="8057" class="Symbol">:</a> <a id="8059" class="Symbol">∀</a> <a id="8061" class="Symbol">{</a><a id="8062" href="Function.Related.TypeIsomorphisms.html#8062" class="Bound">a</a> <a id="8064" href="Function.Related.TypeIsomorphisms.html#8064" class="Bound">b</a> <a id="8066" href="Function.Related.TypeIsomorphisms.html#8066" class="Bound">p</a><a id="8067" class="Symbol">}</a> <a id="8069" class="Symbol">{</a><a id="8070" href="Function.Related.TypeIsomorphisms.html#8070" class="Bound">A</a> <a id="8072" class="Symbol">:</a> <a id="8074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8078" href="Function.Related.TypeIsomorphisms.html#8062" class="Bound">a</a><a id="8079" class="Symbol">}</a> <a id="8081" class="Symbol">{</a><a id="8082" href="Function.Related.TypeIsomorphisms.html#8082" class="Bound">B</a> <a id="8084" class="Symbol">:</a> <a id="8086" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8090" href="Function.Related.TypeIsomorphisms.html#8064" class="Bound">b</a><a id="8091" class="Symbol">}</a> <a id="8093" class="Symbol">(</a><a id="8094" href="Function.Related.TypeIsomorphisms.html#8094" class="Bound">P</a> <a id="8096" class="Symbol">:</a> <a id="8098" href="Function.Related.TypeIsomorphisms.html#8070" class="Bound">A</a> <a id="8100" class="Symbol">→</a> <a id="8102" href="Function.Related.TypeIsomorphisms.html#8082" class="Bound">B</a> <a id="8104" class="Symbol">→</a> <a id="8106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8110" href="Function.Related.TypeIsomorphisms.html#8066" class="Bound">p</a><a id="8111" class="Symbol">)</a> <a id="8113" class="Symbol">→</a>
        <a id="8123" class="Symbol">(</a><a id="8124" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8127" class="Symbol">λ</a> <a id="8129" href="Function.Related.TypeIsomorphisms.html#8129" class="Bound">x</a> <a id="8131" href="Function.Related.TypeIsomorphisms.html#8131" class="Bound">y</a> <a id="8133" class="Symbol">→</a> <a id="8135" href="Function.Related.TypeIsomorphisms.html#8094" class="Bound">P</a> <a id="8137" href="Function.Related.TypeIsomorphisms.html#8129" class="Bound">x</a> <a id="8139" href="Function.Related.TypeIsomorphisms.html#8131" class="Bound">y</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8148" class="Symbol">λ</a> <a id="8150" href="Function.Related.TypeIsomorphisms.html#8150" class="Bound">y</a> <a id="8152" href="Function.Related.TypeIsomorphisms.html#8152" class="Bound">x</a> <a id="8154" class="Symbol">→</a> <a id="8156" href="Function.Related.TypeIsomorphisms.html#8094" class="Bound">P</a> <a id="8158" href="Function.Related.TypeIsomorphisms.html#8152" class="Bound">x</a> <a id="8160" href="Function.Related.TypeIsomorphisms.html#8150" class="Bound">y</a><a id="8161" class="Symbol">)</a>
<a id="8163" href="Function.Related.TypeIsomorphisms.html#8051" class="Function">∃∃↔∃∃</a> <a id="8169" href="Function.Related.TypeIsomorphisms.html#8169" class="Bound">P</a> <a id="8171" class="Symbol">=</a> <a id="8173" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="8179" href="Function.Related.TypeIsomorphisms.html#8227" class="Function">to</a> <a id="8182" href="Function.Related.TypeIsomorphisms.html#8310" class="Function">from</a> <a id="8187" class="Symbol">(λ</a> <a id="8190" href="Function.Related.TypeIsomorphisms.html#8190" class="Bound">_</a> <a id="8192" class="Symbol">→</a> <a id="8194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8200" class="Symbol">)</a> <a id="8202" class="Symbol">(λ</a> <a id="8205" href="Function.Related.TypeIsomorphisms.html#8205" class="Bound">_</a> <a id="8207" class="Symbol">→</a> <a id="8209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8215" class="Symbol">)</a>
  <a id="8219" class="Keyword">where</a>
  <a id="8227" href="Function.Related.TypeIsomorphisms.html#8227" class="Function">to</a> <a id="8230" class="Symbol">:</a> <a id="8232" class="Symbol">(</a><a id="8233" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8236" class="Symbol">λ</a> <a id="8238" href="Function.Related.TypeIsomorphisms.html#8238" class="Bound">x</a> <a id="8240" href="Function.Related.TypeIsomorphisms.html#8240" class="Bound">y</a> <a id="8242" class="Symbol">→</a> <a id="8244" href="Function.Related.TypeIsomorphisms.html#8169" class="Bound">P</a> <a id="8246" href="Function.Related.TypeIsomorphisms.html#8238" class="Bound">x</a> <a id="8248" href="Function.Related.TypeIsomorphisms.html#8240" class="Bound">y</a><a id="8249" class="Symbol">)</a> <a id="8251" class="Symbol">→</a> <a id="8253" class="Symbol">(</a><a id="8254" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8257" class="Symbol">λ</a> <a id="8259" href="Function.Related.TypeIsomorphisms.html#8259" class="Bound">y</a> <a id="8261" href="Function.Related.TypeIsomorphisms.html#8261" class="Bound">x</a> <a id="8263" class="Symbol">→</a> <a id="8265" href="Function.Related.TypeIsomorphisms.html#8169" class="Bound">P</a> <a id="8267" href="Function.Related.TypeIsomorphisms.html#8261" class="Bound">x</a> <a id="8269" href="Function.Related.TypeIsomorphisms.html#8259" class="Bound">y</a><a id="8270" class="Symbol">)</a>
  <a id="8274" href="Function.Related.TypeIsomorphisms.html#8227" class="Function">to</a> <a id="8277" class="Symbol">(</a><a id="8278" href="Function.Related.TypeIsomorphisms.html#8278" class="Bound">x</a> <a id="8280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8282" href="Function.Related.TypeIsomorphisms.html#8282" class="Bound">y</a> <a id="8284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8286" href="Function.Related.TypeIsomorphisms.html#8286" class="Bound">Pxy</a><a id="8289" class="Symbol">)</a> <a id="8291" class="Symbol">=</a> <a id="8293" class="Symbol">(</a><a id="8294" href="Function.Related.TypeIsomorphisms.html#8282" class="Bound">y</a> <a id="8296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8298" href="Function.Related.TypeIsomorphisms.html#8278" class="Bound">x</a> <a id="8300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8302" href="Function.Related.TypeIsomorphisms.html#8286" class="Bound">Pxy</a><a id="8305" class="Symbol">)</a>

  <a id="8310" href="Function.Related.TypeIsomorphisms.html#8310" class="Function">from</a> <a id="8315" class="Symbol">:</a> <a id="8317" class="Symbol">(</a><a id="8318" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8321" class="Symbol">λ</a> <a id="8323" href="Function.Related.TypeIsomorphisms.html#8323" class="Bound">y</a> <a id="8325" href="Function.Related.TypeIsomorphisms.html#8325" class="Bound">x</a> <a id="8327" class="Symbol">→</a> <a id="8329" href="Function.Related.TypeIsomorphisms.html#8169" class="Bound">P</a> <a id="8331" href="Function.Related.TypeIsomorphisms.html#8325" class="Bound">x</a> <a id="8333" href="Function.Related.TypeIsomorphisms.html#8323" class="Bound">y</a><a id="8334" class="Symbol">)</a> <a id="8336" class="Symbol">→</a> <a id="8338" class="Symbol">(</a><a id="8339" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8342" class="Symbol">λ</a> <a id="8344" href="Function.Related.TypeIsomorphisms.html#8344" class="Bound">x</a> <a id="8346" href="Function.Related.TypeIsomorphisms.html#8346" class="Bound">y</a> <a id="8348" class="Symbol">→</a> <a id="8350" href="Function.Related.TypeIsomorphisms.html#8169" class="Bound">P</a> <a id="8352" href="Function.Related.TypeIsomorphisms.html#8344" class="Bound">x</a> <a id="8354" href="Function.Related.TypeIsomorphisms.html#8346" class="Bound">y</a><a id="8355" class="Symbol">)</a>
  <a id="8359" href="Function.Related.TypeIsomorphisms.html#8310" class="Function">from</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Function.Related.TypeIsomorphisms.html#8365" class="Bound">y</a> <a id="8367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8369" href="Function.Related.TypeIsomorphisms.html#8369" class="Bound">x</a> <a id="8371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8373" href="Function.Related.TypeIsomorphisms.html#8373" class="Bound">Pxy</a><a id="8376" class="Symbol">)</a> <a id="8378" class="Symbol">=</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Function.Related.TypeIsomorphisms.html#8369" class="Bound">x</a> <a id="8383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8385" href="Function.Related.TypeIsomorphisms.html#8365" class="Bound">y</a> <a id="8387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8389" href="Function.Related.TypeIsomorphisms.html#8373" class="Bound">Pxy</a><a id="8392" class="Symbol">)</a>

<a id="8395" class="Comment">------------------------------------------------------------------------</a>
<a id="8468" class="Comment">-- Implicit and explicit function spaces are isomorphic</a>

<a id="Π↔Π"></a><a id="8525" href="Function.Related.TypeIsomorphisms.html#8525" class="Function">Π↔Π</a> <a id="8529" class="Symbol">:</a> <a id="8531" class="Symbol">∀</a> <a id="8533" class="Symbol">{</a><a id="8534" href="Function.Related.TypeIsomorphisms.html#8534" class="Bound">A</a> <a id="8536" class="Symbol">:</a> <a id="8538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8542" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="8543" class="Symbol">}</a> <a id="8545" class="Symbol">{</a><a id="8546" href="Function.Related.TypeIsomorphisms.html#8546" class="Bound">B</a> <a id="8548" class="Symbol">:</a> <a id="8550" href="Function.Related.TypeIsomorphisms.html#8534" class="Bound">A</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8558" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="8559" class="Symbol">}</a> <a id="8561" class="Symbol">→</a>
      <a id="8569" class="Symbol">((</a><a id="8571" href="Function.Related.TypeIsomorphisms.html#8571" class="Bound">x</a> <a id="8573" class="Symbol">:</a> <a id="8575" href="Function.Related.TypeIsomorphisms.html#8534" class="Bound">A</a><a id="8576" class="Symbol">)</a> <a id="8578" class="Symbol">→</a> <a id="8580" href="Function.Related.TypeIsomorphisms.html#8546" class="Bound">B</a> <a id="8582" href="Function.Related.TypeIsomorphisms.html#8571" class="Bound">x</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="8587" class="Symbol">({</a><a id="8589" href="Function.Related.TypeIsomorphisms.html#8589" class="Bound">x</a> <a id="8591" class="Symbol">:</a> <a id="8593" href="Function.Related.TypeIsomorphisms.html#8534" class="Bound">A</a><a id="8594" class="Symbol">}</a> <a id="8596" class="Symbol">→</a> <a id="8598" href="Function.Related.TypeIsomorphisms.html#8546" class="Bound">B</a> <a id="8600" href="Function.Related.TypeIsomorphisms.html#8589" class="Bound">x</a><a id="8601" class="Symbol">)</a>
<a id="8603" href="Function.Related.TypeIsomorphisms.html#8525" class="Function">Π↔Π</a> <a id="8607" class="Symbol">=</a> <a id="8609" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="8615" href="Function.Base.html#2658" class="Function Operator">_$-</a> <a id="8619" href="Function.Base.html#2761" class="Function">λ-</a> <a id="8622" class="Symbol">(λ</a> <a id="8625" href="Function.Related.TypeIsomorphisms.html#8625" class="Bound">_</a> <a id="8627" class="Symbol">→</a> <a id="8629" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8635" class="Symbol">)</a> <a id="8637" class="Symbol">(λ</a> <a id="8640" href="Function.Related.TypeIsomorphisms.html#8640" class="Bound">_</a> <a id="8642" class="Symbol">→</a> <a id="8644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="8650" class="Symbol">)</a>

<a id="8653" class="Comment">------------------------------------------------------------------------</a>
<a id="8726" class="Comment">-- _→_ preserves the symmetric relations</a>

<a id="→-cong-⇔"></a><a id="8768" href="Function.Related.TypeIsomorphisms.html#8768" class="Function">→-cong-⇔</a> <a id="8777" class="Symbol">:</a> <a id="8779" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="8781" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8783" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Function.Related.TypeIsomorphisms.html#1690" class="Generalizable">C</a> <a id="8789" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8791" href="Function.Related.TypeIsomorphisms.html#1692" class="Generalizable">D</a> <a id="8793" class="Symbol">→</a> <a id="8795" class="Symbol">(</a><a id="8796" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="8798" class="Symbol">→</a> <a id="8800" href="Function.Related.TypeIsomorphisms.html#1690" class="Generalizable">C</a><a id="8801" class="Symbol">)</a> <a id="8803" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="8805" class="Symbol">(</a><a id="8806" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="8808" class="Symbol">→</a> <a id="8810" href="Function.Related.TypeIsomorphisms.html#1692" class="Generalizable">D</a><a id="8811" class="Symbol">)</a>
<a id="8813" href="Function.Related.TypeIsomorphisms.html#8768" class="Function">→-cong-⇔</a> <a id="8822" href="Function.Related.TypeIsomorphisms.html#8822" class="Bound">A⇔B</a> <a id="8826" href="Function.Related.TypeIsomorphisms.html#8826" class="Bound">C⇔D</a> <a id="8830" class="Symbol">=</a> <a id="8832" href="Function.Bundles.html#13138" class="Function">mk⇔</a>
  <a id="8838" class="Symbol">(λ</a> <a id="8841" href="Function.Related.TypeIsomorphisms.html#8841" class="Bound">f</a> <a id="8843" class="Symbol">→</a> <a id="8845" href="Function.Bundles.html#4810" class="Field">to</a> <a id="8848" href="Function.Related.TypeIsomorphisms.html#8826" class="Bound">C⇔D</a> <a id="8852" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8854" href="Function.Related.TypeIsomorphisms.html#8841" class="Bound">f</a> <a id="8856" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8858" href="Function.Bundles.html#4834" class="Field">from</a> <a id="8863" href="Function.Related.TypeIsomorphisms.html#8822" class="Bound">A⇔B</a><a id="8866" class="Symbol">)</a>
  <a id="8870" class="Symbol">(λ</a> <a id="8873" href="Function.Related.TypeIsomorphisms.html#8873" class="Bound">f</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Function.Bundles.html#4834" class="Field">from</a> <a id="8882" href="Function.Related.TypeIsomorphisms.html#8826" class="Bound">C⇔D</a> <a id="8886" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8888" href="Function.Related.TypeIsomorphisms.html#8873" class="Bound">f</a> <a id="8890" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="8892" href="Function.Bundles.html#4810" class="Field">to</a> <a id="8895" href="Function.Related.TypeIsomorphisms.html#8822" class="Bound">A⇔B</a><a id="8898" class="Symbol">)</a>
  <a id="8902" class="Keyword">where</a> <a id="8908" class="Keyword">open</a> <a id="8913" href="Function.Bundles.html#4752" class="Module">Equivalence</a>

<a id="→-cong-↔"></a><a id="8926" href="Function.Related.TypeIsomorphisms.html#8926" class="Function">→-cong-↔</a> <a id="8935" class="Symbol">:</a> <a id="8937" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="8952" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a> <a id="8954" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a> <a id="8956" class="Symbol">→</a> <a id="8958" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="8973" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a> <a id="8975" href="Function.Related.TypeIsomorphisms.html#1672" class="Generalizable">d</a> <a id="8977" class="Symbol">→</a>
             <a id="8992" class="Symbol">{</a><a id="8993" href="Function.Related.TypeIsomorphisms.html#8993" class="Bound">A</a> <a id="8995" class="Symbol">:</a> <a id="8997" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9001" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="9002" class="Symbol">}</a> <a id="9004" class="Symbol">{</a><a id="9005" href="Function.Related.TypeIsomorphisms.html#9005" class="Bound">B</a> <a id="9007" class="Symbol">:</a> <a id="9009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9013" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="9014" class="Symbol">}</a> <a id="9016" class="Symbol">{</a><a id="9017" href="Function.Related.TypeIsomorphisms.html#9017" class="Bound">C</a> <a id="9019" class="Symbol">:</a> <a id="9021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9025" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a><a id="9026" class="Symbol">}</a> <a id="9028" class="Symbol">{</a><a id="9029" href="Function.Related.TypeIsomorphisms.html#9029" class="Bound">D</a> <a id="9031" class="Symbol">:</a> <a id="9033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9037" href="Function.Related.TypeIsomorphisms.html#1672" class="Generalizable">d</a><a id="9038" class="Symbol">}</a> <a id="9040" class="Symbol">→</a>
             <a id="9055" href="Function.Related.TypeIsomorphisms.html#8993" class="Bound">A</a> <a id="9057" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="9059" href="Function.Related.TypeIsomorphisms.html#9005" class="Bound">B</a> <a id="9061" class="Symbol">→</a> <a id="9063" href="Function.Related.TypeIsomorphisms.html#9017" class="Bound">C</a> <a id="9065" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="9067" href="Function.Related.TypeIsomorphisms.html#9029" class="Bound">D</a> <a id="9069" class="Symbol">→</a> <a id="9071" class="Symbol">(</a><a id="9072" href="Function.Related.TypeIsomorphisms.html#8993" class="Bound">A</a> <a id="9074" class="Symbol">→</a> <a id="9076" href="Function.Related.TypeIsomorphisms.html#9017" class="Bound">C</a><a id="9077" class="Symbol">)</a> <a id="9079" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="9081" class="Symbol">(</a><a id="9082" href="Function.Related.TypeIsomorphisms.html#9005" class="Bound">B</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="Function.Related.TypeIsomorphisms.html#9029" class="Bound">D</a><a id="9087" class="Symbol">)</a>
<a id="9089" href="Function.Related.TypeIsomorphisms.html#8926" class="Function">→-cong-↔</a> <a id="9098" href="Function.Related.TypeIsomorphisms.html#9098" class="Bound">ext₁</a> <a id="9103" href="Function.Related.TypeIsomorphisms.html#9103" class="Bound">ext₂</a> <a id="9108" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9112" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9116" class="Symbol">=</a> <a id="9118" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a>
  <a id="9126" class="Symbol">(λ</a> <a id="9129" href="Function.Related.TypeIsomorphisms.html#9129" class="Bound">f</a> <a id="9131" class="Symbol">→</a> <a id="9133" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9136" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9140" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9142" href="Function.Related.TypeIsomorphisms.html#9129" class="Bound">f</a> <a id="9144" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9146" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9151" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a><a id="9154" class="Symbol">)</a>
  <a id="9158" class="Symbol">(λ</a> <a id="9161" href="Function.Related.TypeIsomorphisms.html#9161" class="Bound">f</a> <a id="9163" class="Symbol">→</a> <a id="9165" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9170" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9174" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9176" href="Function.Related.TypeIsomorphisms.html#9161" class="Bound">f</a> <a id="9178" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="9180" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9183" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a><a id="9186" class="Symbol">)</a>
  <a id="9190" class="Symbol">(λ</a> <a id="9193" href="Function.Related.TypeIsomorphisms.html#9193" class="Bound">f</a> <a id="9195" class="Symbol">→</a> <a id="9197" href="Function.Related.TypeIsomorphisms.html#9103" class="Bound">ext₂</a> <a id="9202" class="Symbol">λ</a> <a id="9204" href="Function.Related.TypeIsomorphisms.html#9204" class="Bound">x</a> <a id="9206" class="Symbol">→</a> <a id="9208" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9218" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9221" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9231" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9235" class="Symbol">(</a><a id="9236" href="Function.Related.TypeIsomorphisms.html#9193" class="Bound">f</a> <a id="9238" class="Symbol">(</a><a id="9239" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9242" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9252" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9256" href="Function.Related.TypeIsomorphisms.html#9204" class="Bound">x</a><a id="9257" class="Symbol">))))</a> <a id="9262" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9265" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="9282" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9286" class="Symbol">_</a> <a id="9288" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9294" href="Function.Related.TypeIsomorphisms.html#9193" class="Bound">f</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9300" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9310" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9314" href="Function.Related.TypeIsomorphisms.html#9204" class="Bound">x</a><a id="9315" class="Symbol">))</a>                     <a id="9338" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9341" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9348" href="Function.Related.TypeIsomorphisms.html#9193" class="Bound">f</a> <a id="9350" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9352" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="9369" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9373" href="Function.Related.TypeIsomorphisms.html#9204" class="Bound">x</a> <a id="9375" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9381" href="Function.Related.TypeIsomorphisms.html#9193" class="Bound">f</a> <a id="9383" href="Function.Related.TypeIsomorphisms.html#9204" class="Bound">x</a>                                         <a id="9425" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9426" class="Symbol">)</a>
  <a id="9430" class="Symbol">(λ</a> <a id="9433" href="Function.Related.TypeIsomorphisms.html#9433" class="Bound">f</a> <a id="9435" class="Symbol">→</a> <a id="9437" href="Function.Related.TypeIsomorphisms.html#9098" class="Bound">ext₁</a> <a id="9442" class="Symbol">λ</a> <a id="9444" href="Function.Related.TypeIsomorphisms.html#9444" class="Bound">x</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9458" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9463" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9467" class="Symbol">(</a><a id="9468" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9471" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Function.Related.TypeIsomorphisms.html#9433" class="Bound">f</a> <a id="9478" class="Symbol">(</a><a id="9479" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9484" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9488" class="Symbol">(</a><a id="9489" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9492" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9496" href="Function.Related.TypeIsomorphisms.html#9444" class="Bound">x</a><a id="9497" class="Symbol">))))</a>  <a id="9503" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9506" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="9523" href="Function.Related.TypeIsomorphisms.html#9112" class="Bound">C↔D</a> <a id="9527" class="Symbol">_</a> <a id="9529" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9535" href="Function.Related.TypeIsomorphisms.html#9433" class="Bound">f</a> <a id="9537" class="Symbol">(</a><a id="9538" href="Function.Bundles.html#7418" class="Field">from</a> <a id="9543" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9547" class="Symbol">(</a><a id="9548" href="Function.Bundles.html#7394" class="Field">to</a> <a id="9551" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9555" href="Function.Related.TypeIsomorphisms.html#9444" class="Bound">x</a><a id="9556" class="Symbol">))</a>                        <a id="9582" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="9585" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">P.cong</a> <a id="9592" href="Function.Related.TypeIsomorphisms.html#9433" class="Bound">f</a> <a id="9594" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="9596" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="9613" href="Function.Related.TypeIsomorphisms.html#9108" class="Bound">A↔B</a> <a id="9617" href="Function.Related.TypeIsomorphisms.html#9444" class="Bound">x</a> <a id="9619" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
    <a id="9625" href="Function.Related.TypeIsomorphisms.html#9433" class="Bound">f</a> <a id="9627" href="Function.Related.TypeIsomorphisms.html#9444" class="Bound">x</a>                                              <a id="9674" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9675" class="Symbol">)</a>
  <a id="9679" class="Keyword">where</a> <a id="9685" class="Keyword">open</a> <a id="9690" href="Function.Bundles.html#7340" class="Module">Inverse</a><a id="9697" class="Symbol">;</a> <a id="9699" class="Keyword">open</a> <a id="9704" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="→-cong"></a><a id="9717" href="Function.Related.TypeIsomorphisms.html#9717" class="Function">→-cong</a> <a id="9724" class="Symbol">:</a>  <a id="9727" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="9742" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a> <a id="9744" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a> <a id="9746" class="Symbol">→</a> <a id="9748" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="9763" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a> <a id="9765" href="Function.Related.TypeIsomorphisms.html#1672" class="Generalizable">d</a> <a id="9767" class="Symbol">→</a>
          <a id="9779" class="Symbol">∀</a> <a id="9781" class="Symbol">{</a><a id="9782" href="Function.Related.TypeIsomorphisms.html#9782" class="Bound">k</a><a id="9783" class="Symbol">}</a> <a id="9785" class="Symbol">{</a><a id="9786" href="Function.Related.TypeIsomorphisms.html#9786" class="Bound">A</a> <a id="9788" class="Symbol">:</a> <a id="9790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9794" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="9795" class="Symbol">}</a> <a id="9797" class="Symbol">{</a><a id="9798" href="Function.Related.TypeIsomorphisms.html#9798" class="Bound">B</a> <a id="9800" class="Symbol">:</a> <a id="9802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9806" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="9807" class="Symbol">}</a> <a id="9809" class="Symbol">{</a><a id="9810" href="Function.Related.TypeIsomorphisms.html#9810" class="Bound">C</a> <a id="9812" class="Symbol">:</a> <a id="9814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9818" href="Function.Related.TypeIsomorphisms.html#1670" class="Generalizable">c</a><a id="9819" class="Symbol">}</a> <a id="9821" class="Symbol">{</a><a id="9822" href="Function.Related.TypeIsomorphisms.html#9822" class="Bound">D</a> <a id="9824" class="Symbol">:</a> <a id="9826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9830" href="Function.Related.TypeIsomorphisms.html#1672" class="Generalizable">d</a><a id="9831" class="Symbol">}</a> <a id="9833" class="Symbol">→</a>
          <a id="9845" href="Function.Related.TypeIsomorphisms.html#9786" class="Bound">A</a> <a id="9847" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="9850" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="9852" href="Function.Related.TypeIsomorphisms.html#9782" class="Bound">k</a> <a id="9854" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="9856" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="9858" href="Function.Related.TypeIsomorphisms.html#9798" class="Bound">B</a> <a id="9860" class="Symbol">→</a> <a id="9862" href="Function.Related.TypeIsomorphisms.html#9810" class="Bound">C</a> <a id="9864" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="9867" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="9869" href="Function.Related.TypeIsomorphisms.html#9782" class="Bound">k</a> <a id="9871" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="9873" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="9875" href="Function.Related.TypeIsomorphisms.html#9822" class="Bound">D</a> <a id="9877" class="Symbol">→</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Function.Related.TypeIsomorphisms.html#9786" class="Bound">A</a> <a id="9882" class="Symbol">→</a> <a id="9884" href="Function.Related.TypeIsomorphisms.html#9810" class="Bound">C</a><a id="9885" class="Symbol">)</a> <a id="9887" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="9890" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="9892" href="Function.Related.TypeIsomorphisms.html#9782" class="Bound">k</a> <a id="9894" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="9896" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Function.Related.TypeIsomorphisms.html#9798" class="Bound">B</a> <a id="9901" class="Symbol">→</a> <a id="9903" href="Function.Related.TypeIsomorphisms.html#9822" class="Bound">D</a><a id="9904" class="Symbol">)</a>
<a id="9906" href="Function.Related.TypeIsomorphisms.html#9717" class="Function">→-cong</a> <a id="9913" href="Function.Related.TypeIsomorphisms.html#9913" class="Bound">extAC</a> <a id="9919" href="Function.Related.TypeIsomorphisms.html#9919" class="Bound">extBD</a> <a id="9925" class="Symbol">{</a><a id="9926" href="Function.Related.Propositional.html#2975" class="InductiveConstructor">equivalence</a><a id="9937" class="Symbol">}</a> <a id="9939" class="Symbol">=</a> <a id="9941" href="Function.Related.TypeIsomorphisms.html#8768" class="Function">→-cong-⇔</a>
<a id="9950" href="Function.Related.TypeIsomorphisms.html#9717" class="Function">→-cong</a> <a id="9957" href="Function.Related.TypeIsomorphisms.html#9957" class="Bound">extAC</a> <a id="9963" href="Function.Related.TypeIsomorphisms.html#9963" class="Bound">extBD</a> <a id="9969" class="Symbol">{</a><a id="9970" href="Function.Related.Propositional.html#3005" class="InductiveConstructor">bijection</a><a id="9979" class="Symbol">}</a>   <a id="9983" class="Symbol">=</a> <a id="9985" href="Function.Related.TypeIsomorphisms.html#8926" class="Function">→-cong-↔</a> <a id="9994" href="Function.Related.TypeIsomorphisms.html#9957" class="Bound">extAC</a> <a id="10000" href="Function.Related.TypeIsomorphisms.html#9963" class="Bound">extBD</a>

<a id="10007" class="Comment">------------------------------------------------------------------------</a>
<a id="10080" class="Comment">-- ¬_ (at Level 0) preserves the symmetric relations</a>

<a id="¬-cong-⇔"></a><a id="10134" href="Function.Related.TypeIsomorphisms.html#10134" class="Function">¬-cong-⇔</a> <a id="10143" class="Symbol">:</a> <a id="10145" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="10147" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="10149" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="10151" class="Symbol">→</a> <a id="10153" class="Symbol">(</a><a id="10154" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="10156" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a><a id="10157" class="Symbol">)</a> <a id="10159" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="10161" class="Symbol">(</a><a id="10162" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="10164" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a><a id="10165" class="Symbol">)</a>
<a id="10167" href="Function.Related.TypeIsomorphisms.html#10134" class="Function">¬-cong-⇔</a> <a id="10176" href="Function.Related.TypeIsomorphisms.html#10176" class="Bound">A⇔B</a> <a id="10180" class="Symbol">=</a> <a id="10182" href="Function.Related.TypeIsomorphisms.html#8768" class="Function">→-cong-⇔</a> <a id="10191" href="Function.Related.TypeIsomorphisms.html#10176" class="Bound">A⇔B</a> <a id="10195" class="Symbol">(</a><a id="10196" href="Function.Construct.Identity.html#4270" class="Function">Identity.⇔-id</a> <a id="10210" class="Symbol">_)</a>

<a id="¬-cong"></a><a id="10214" href="Function.Related.TypeIsomorphisms.html#10214" class="Function">¬-cong</a> <a id="10221" class="Symbol">:</a> <a id="10223" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="10238" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a> <a id="10240" href="Level.html#521" class="Function">0ℓ</a> <a id="10243" class="Symbol">→</a> <a id="10245" href="Axiom.Extensionality.Propositional.html#750" class="Function">Extensionality</a> <a id="10260" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a> <a id="10262" href="Level.html#521" class="Function">0ℓ</a> <a id="10265" class="Symbol">→</a>
         <a id="10276" class="Symbol">∀</a> <a id="10278" class="Symbol">{</a><a id="10279" href="Function.Related.TypeIsomorphisms.html#10279" class="Bound">k</a><a id="10280" class="Symbol">}</a> <a id="10282" class="Symbol">{</a><a id="10283" href="Function.Related.TypeIsomorphisms.html#10283" class="Bound">A</a> <a id="10285" class="Symbol">:</a> <a id="10287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10291" href="Function.Related.TypeIsomorphisms.html#1666" class="Generalizable">a</a><a id="10292" class="Symbol">}</a> <a id="10294" class="Symbol">{</a><a id="10295" href="Function.Related.TypeIsomorphisms.html#10295" class="Bound">B</a> <a id="10297" class="Symbol">:</a> <a id="10299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10303" href="Function.Related.TypeIsomorphisms.html#1668" class="Generalizable">b</a><a id="10304" class="Symbol">}</a> <a id="10306" class="Symbol">→</a>
         <a id="10317" href="Function.Related.TypeIsomorphisms.html#10283" class="Bound">A</a> <a id="10319" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10322" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10324" href="Function.Related.TypeIsomorphisms.html#10279" class="Bound">k</a> <a id="10326" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10328" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10330" href="Function.Related.TypeIsomorphisms.html#10295" class="Bound">B</a> <a id="10332" class="Symbol">→</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="10337" href="Function.Related.TypeIsomorphisms.html#10283" class="Bound">A</a><a id="10338" class="Symbol">)</a> <a id="10340" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10343" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10345" href="Function.Related.TypeIsomorphisms.html#10279" class="Bound">k</a> <a id="10347" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10349" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10351" class="Symbol">(</a><a id="10352" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="10354" href="Function.Related.TypeIsomorphisms.html#10295" class="Bound">B</a><a id="10355" class="Symbol">)</a>
<a id="10357" href="Function.Related.TypeIsomorphisms.html#10214" class="Function">¬-cong</a> <a id="10364" href="Function.Related.TypeIsomorphisms.html#10364" class="Bound">extA</a> <a id="10369" href="Function.Related.TypeIsomorphisms.html#10369" class="Bound">extB</a> <a id="10374" href="Function.Related.TypeIsomorphisms.html#10374" class="Bound">A≈B</a> <a id="10378" class="Symbol">=</a> <a id="10380" href="Function.Related.TypeIsomorphisms.html#9717" class="Function">→-cong</a> <a id="10387" href="Function.Related.TypeIsomorphisms.html#10364" class="Bound">extA</a> <a id="10392" href="Function.Related.TypeIsomorphisms.html#10369" class="Bound">extB</a> <a id="10397" href="Function.Related.TypeIsomorphisms.html#10374" class="Bound">A≈B</a> <a id="10401" class="Symbol">(</a><a id="10402" href="Function.Related.Propositional.html#7495" class="Function">K-reflexive</a> <a id="10414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="10420" class="Symbol">)</a>

<a id="10423" class="Comment">------------------------------------------------------------------------</a>
<a id="10496" class="Comment">-- _⇔_ preserves _⇔_</a>

<a id="10518" class="Comment">-- The type of the following proof is a bit more general.</a>

<a id="Related-cong"></a><a id="10577" href="Function.Related.TypeIsomorphisms.html#10577" class="Function">Related-cong</a> <a id="10590" class="Symbol">:</a>
  <a id="10594" class="Symbol">∀</a> <a id="10596" class="Symbol">{</a><a id="10597" href="Function.Related.TypeIsomorphisms.html#10597" class="Bound">k</a><a id="10598" class="Symbol">}</a> <a id="10600" class="Symbol">→</a>
  <a id="10604" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="10606" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10609" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10611" href="Function.Related.TypeIsomorphisms.html#10597" class="Bound">k</a> <a id="10613" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10615" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10617" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="10619" class="Symbol">→</a> <a id="10621" href="Function.Related.TypeIsomorphisms.html#1690" class="Generalizable">C</a> <a id="10623" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10626" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10628" href="Function.Related.TypeIsomorphisms.html#10597" class="Bound">k</a> <a id="10630" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10632" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10634" href="Function.Related.TypeIsomorphisms.html#1692" class="Generalizable">D</a> <a id="10636" class="Symbol">→</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Function.Related.TypeIsomorphisms.html#1686" class="Generalizable">A</a> <a id="10641" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10644" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10646" href="Function.Related.TypeIsomorphisms.html#10597" class="Bound">k</a> <a id="10648" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10650" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10652" href="Function.Related.TypeIsomorphisms.html#1690" class="Generalizable">C</a><a id="10653" class="Symbol">)</a> <a id="10655" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Function.Related.TypeIsomorphisms.html#1688" class="Generalizable">B</a> <a id="10660" href="Function.Related.Propositional.html#1822" class="Function Operator">∼[</a> <a id="10663" href="Function.Related.Propositional.html#3053" class="Function Operator">⌊</a> <a id="10665" href="Function.Related.TypeIsomorphisms.html#10597" class="Bound">k</a> <a id="10667" href="Function.Related.Propositional.html#3053" class="Function Operator">⌋</a> <a id="10669" href="Function.Related.Propositional.html#1822" class="Function Operator">]</a> <a id="10671" href="Function.Related.TypeIsomorphisms.html#1692" class="Generalizable">D</a><a id="10672" class="Symbol">)</a>
<a id="10674" href="Function.Related.TypeIsomorphisms.html#10577" class="Function">Related-cong</a> <a id="10687" class="Symbol">{</a><a id="10688" class="Argument">A</a> <a id="10690" class="Symbol">=</a> <a id="10692" href="Function.Related.TypeIsomorphisms.html#10692" class="Bound">A</a><a id="10693" class="Symbol">}</a> <a id="10695" class="Symbol">{</a><a id="10696" class="Argument">B</a> <a id="10698" class="Symbol">=</a> <a id="10700" href="Function.Related.TypeIsomorphisms.html#10700" class="Bound">B</a><a id="10701" class="Symbol">}</a> <a id="10703" class="Symbol">{</a><a id="10704" class="Argument">C</a> <a id="10706" class="Symbol">=</a> <a id="10708" href="Function.Related.TypeIsomorphisms.html#10708" class="Bound">C</a><a id="10709" class="Symbol">}</a> <a id="10711" class="Symbol">{</a><a id="10712" class="Argument">D</a> <a id="10714" class="Symbol">=</a> <a id="10716" href="Function.Related.TypeIsomorphisms.html#10716" class="Bound">D</a><a id="10717" class="Symbol">}</a> <a id="10719" href="Function.Related.TypeIsomorphisms.html#10719" class="Bound">A≈B</a> <a id="10723" href="Function.Related.TypeIsomorphisms.html#10723" class="Bound">C≈D</a> <a id="10727" class="Symbol">=</a> <a id="10729" href="Function.Bundles.html#13138" class="Function">mk⇔</a>
  <a id="10735" class="Symbol">(λ</a> <a id="10738" href="Function.Related.TypeIsomorphisms.html#10738" class="Bound">A≈C</a> <a id="10742" class="Symbol">→</a> <a id="10744" href="Function.Related.TypeIsomorphisms.html#10700" class="Bound">B</a>  <a id="10747" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10750" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a> <a id="10757" href="Function.Related.TypeIsomorphisms.html#10719" class="Bound">A≈B</a> <a id="10761" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10775" href="Function.Related.TypeIsomorphisms.html#10692" class="Bound">A</a>  <a id="10778" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10781" href="Function.Related.TypeIsomorphisms.html#10738" class="Bound">A≈C</a> <a id="10785" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10799" href="Function.Related.TypeIsomorphisms.html#10708" class="Bound">C</a>  <a id="10802" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10805" href="Function.Related.TypeIsomorphisms.html#10723" class="Bound">C≈D</a> <a id="10809" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10823" href="Function.Related.TypeIsomorphisms.html#10716" class="Bound">D</a>  <a id="10826" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="10827" class="Symbol">)</a>
  <a id="10831" class="Symbol">(λ</a> <a id="10834" href="Function.Related.TypeIsomorphisms.html#10834" class="Bound">B≈D</a> <a id="10838" class="Symbol">→</a> <a id="10840" href="Function.Related.TypeIsomorphisms.html#10692" class="Bound">A</a>  <a id="10843" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10846" href="Function.Related.TypeIsomorphisms.html#10719" class="Bound">A≈B</a> <a id="10850" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10864" href="Function.Related.TypeIsomorphisms.html#10700" class="Bound">B</a>  <a id="10867" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10870" href="Function.Related.TypeIsomorphisms.html#10834" class="Bound">B≈D</a> <a id="10874" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10888" href="Function.Related.TypeIsomorphisms.html#10716" class="Bound">D</a>  <a id="10891" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">∼⟨</a> <a id="10894" href="Function.Related.Propositional.html#8137" class="Function">SK-sym</a> <a id="10901" href="Function.Related.TypeIsomorphisms.html#10723" class="Bound">C≈D</a> <a id="10905" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">⟩</a>
            <a id="10919" href="Function.Related.TypeIsomorphisms.html#10708" class="Bound">C</a>  <a id="10922" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="10923" class="Symbol">)</a>
  <a id="10927" class="Keyword">where</a> <a id="10933" class="Keyword">open</a> <a id="10938" href="Function.Related.Propositional.html#9123" class="Module">EquationalReasoning</a>

<a id="10959" class="Comment">------------------------------------------------------------------------</a>
<a id="11032" class="Comment">-- A lemma relating True dec and P, where dec : Dec P</a>

<a id="True↔"></a><a id="11087" href="Function.Related.TypeIsomorphisms.html#11087" class="Function">True↔</a> <a id="11093" class="Symbol">:</a> <a id="11095" class="Symbol">∀</a> <a id="11097" class="Symbol">{</a><a id="11098" href="Function.Related.TypeIsomorphisms.html#11098" class="Bound">p</a><a id="11099" class="Symbol">}</a> <a id="11101" class="Symbol">{</a><a id="11102" href="Function.Related.TypeIsomorphisms.html#11102" class="Bound">P</a> <a id="11104" class="Symbol">:</a> <a id="11106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11110" href="Function.Related.TypeIsomorphisms.html#11098" class="Bound">p</a><a id="11111" class="Symbol">}</a>
        <a id="11121" class="Symbol">(</a><a id="11122" href="Function.Related.TypeIsomorphisms.html#11122" class="Bound">dec</a> <a id="11126" class="Symbol">:</a> <a id="11128" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="11132" href="Function.Related.TypeIsomorphisms.html#11102" class="Bound">P</a><a id="11133" class="Symbol">)</a> <a id="11135" class="Symbol">→</a> <a id="11137" class="Symbol">((</a><a id="11139" href="Function.Related.TypeIsomorphisms.html#11139" class="Bound">p₁</a> <a id="11142" href="Function.Related.TypeIsomorphisms.html#11142" class="Bound">p₂</a> <a id="11145" class="Symbol">:</a> <a id="11147" href="Function.Related.TypeIsomorphisms.html#11102" class="Bound">P</a><a id="11148" class="Symbol">)</a> <a id="11150" class="Symbol">→</a> <a id="11152" href="Function.Related.TypeIsomorphisms.html#11139" class="Bound">p₁</a> <a id="11155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11157" href="Function.Related.TypeIsomorphisms.html#11142" class="Bound">p₂</a><a id="11159" class="Symbol">)</a> <a id="11161" class="Symbol">→</a> <a id="11163" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="11168" href="Function.Related.TypeIsomorphisms.html#11122" class="Bound">dec</a> <a id="11172" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="11174" href="Function.Related.TypeIsomorphisms.html#11102" class="Bound">P</a>
<a id="11176" href="Function.Related.TypeIsomorphisms.html#11087" class="Function">True↔</a> <a id="11182" class="Symbol">(</a> <a id="11184" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11189" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="11198" href="Function.Related.TypeIsomorphisms.html#11198" class="Bound">[p]</a><a id="11201" class="Symbol">)</a> <a id="11203" href="Function.Related.TypeIsomorphisms.html#11203" class="Bound">irr</a> <a id="11207" class="Symbol">=</a>
  <a id="11211" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="11217" class="Symbol">(λ</a> <a id="11220" href="Function.Related.TypeIsomorphisms.html#11220" class="Bound">_</a> <a id="11222" class="Symbol">→</a> <a id="11224" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="11231" href="Function.Related.TypeIsomorphisms.html#11198" class="Bound">[p]</a><a id="11234" class="Symbol">)</a> <a id="11236" class="Symbol">(λ</a> <a id="11239" href="Function.Related.TypeIsomorphisms.html#11239" class="Bound">_</a> <a id="11241" class="Symbol">→</a> <a id="11243" class="Symbol">_)</a> <a id="11246" class="Symbol">(</a><a id="11247" href="Function.Related.TypeIsomorphisms.html#11203" class="Bound">irr</a> <a id="11251" class="Symbol">_)</a> <a id="11254" class="Symbol">(λ</a> <a id="11257" href="Function.Related.TypeIsomorphisms.html#11257" class="Bound">_</a> <a id="11259" class="Symbol">→</a> <a id="11261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a><a id="11267" class="Symbol">)</a>
<a id="11269" href="Function.Related.TypeIsomorphisms.html#11087" class="Function">True↔</a> <a id="11275" class="Symbol">(</a><a id="11276" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11282" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="11290" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="11294" href="Function.Related.TypeIsomorphisms.html#11294" class="Bound">¬p</a><a id="11296" class="Symbol">)</a> <a id="11298" class="Symbol">_</a> <a id="11300" class="Symbol">=</a>
  <a id="11304" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="11310" class="Symbol">(λ())</a> <a id="11316" class="Symbol">(</a><a id="11317" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="11324" class="Symbol">(</a><a id="11325" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="11329" href="Function.Related.TypeIsomorphisms.html#11294" class="Bound">¬p</a><a id="11331" class="Symbol">))</a> <a id="11334" class="Symbol">(</a><a id="11335" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="11342" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="11344" href="Function.Related.TypeIsomorphisms.html#11294" class="Bound">¬p</a><a id="11346" class="Symbol">)</a> <a id="11348" class="Symbol">(λ</a> <a id="11351" class="Symbol">())</a>
</pre></body></html>

==> anc/Function.Strict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Strict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strict combinators (i.e. that use call-by-value)</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="301" class="Comment">-- module.</a>

<a id="313" class="Symbol">{-#</a> <a id="317" class="Keyword">OPTIONS</a> <a id="325" class="Pragma">--cubical-compatible</a> <a id="346" class="Pragma">--safe</a> <a id="353" class="Symbol">#-}</a>

<a id="358" class="Keyword">module</a> <a id="365" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="381" class="Keyword">where</a>

<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Function.Base.html" class="Module">Function.Base</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Function.Base.html#1638" class="Function">flip</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Level.html" class="Module">Level</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="503" class="Symbol">)</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Function.Strict.html#529" class="Generalizable">a</a> <a id="531" href="Function.Strict.html#531" class="Generalizable">b</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="545" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="547" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Function.Strict.html#529" class="Generalizable">a</a>

<a id="558" class="Keyword">infixl</a> <a id="565" class="Number">0</a> <a id="567" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="573" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a>
<a id="580" class="Keyword">infixr</a> <a id="587" class="Number">-1</a> <a id="590" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="595" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a>

<a id="602" class="Comment">------------------------------------------------------------------------</a>
<a id="675" class="Comment">-- Dependent combinators</a>

<a id="701" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="768" class="Comment">-- value of the input to the function.</a>

<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="840" class="Keyword">public</a>
  <a id="849" class="Keyword">renaming</a>
  <a id="860" class="Symbol">(</a> <a id="862" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="877" class="Symbol">to</a> <a id="880" class="Primitive">force</a>
  <a id="888" class="Symbol">;</a> <a id="890" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="905" class="Symbol">to</a> <a id="908" class="Primitive">force-≡</a>
  <a id="918" class="Symbol">)</a>

<a id="921" class="Comment">-- Application</a>
<a id="_$!_"></a><a id="936" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">∀</a> <a id="945" class="Symbol">{</a><a id="946" href="Function.Strict.html#946" class="Bound">A</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" href="Function.Strict.html#529" class="Generalizable">a</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Function.Strict.html#958" class="Bound">B</a> <a id="960" class="Symbol">:</a> <a id="962" href="Function.Strict.html#946" class="Bound">A</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Function.Strict.html#531" class="Generalizable">b</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a>
       <a id="982" class="Symbol">((</a><a id="984" href="Function.Strict.html#984" class="Bound">x</a> <a id="986" class="Symbol">:</a> <a id="988" href="Function.Strict.html#946" class="Bound">A</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Function.Strict.html#958" class="Bound">B</a> <a id="995" href="Function.Strict.html#984" class="Bound">x</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">→</a> <a id="1000" class="Symbol">((</a><a id="1002" href="Function.Strict.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Function.Strict.html#946" class="Bound">A</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Function.Strict.html#958" class="Bound">B</a> <a id="1013" href="Function.Strict.html#1002" class="Bound">x</a><a id="1014" class="Symbol">)</a>
<a id="1016" href="Function.Strict.html#1016" class="Bound">f</a> <a id="1018" href="Function.Strict.html#936" class="Function Operator">$!</a> <a id="1021" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1031" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1033" href="Function.Strict.html#1016" class="Bound">f</a>

<a id="1036" class="Comment">-- Flipped application</a>
<a id="_!|&gt;_"></a><a id="1059" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">∀</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1078" href="Function.Strict.html#529" class="Generalizable">a</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1094" href="Function.Strict.html#531" class="Generalizable">b</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">→</a>
       <a id="1106" class="Symbol">(</a><a id="1107" href="Function.Strict.html#1107" class="Bound">a</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Function.Strict.html#1070" class="Bound">A</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" class="Symbol">(∀</a> <a id="1119" href="Function.Strict.html#1119" class="Bound">a</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1125" href="Function.Strict.html#1119" class="Bound">a</a><a id="1126" class="Symbol">)</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1132" href="Function.Strict.html#1107" class="Bound">a</a>
<a id="1134" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Function.Base.html#1638" class="Function">flip</a> <a id="1147" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1153" class="Comment">------------------------------------------------------------------------</a>
<a id="1226" class="Comment">-- Non-dependent combinators</a>

<a id="1256" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="1326" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="1391" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="1460" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="1530" class="Comment">-- inference properties.</a>

<a id="seq"></a><a id="1556" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1572" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1576" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1578" href="Function.Strict.html#1578" class="Bound">b</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1588" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1590" class="Symbol">(λ</a> <a id="1593" href="Function.Strict.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Function.Strict.html#1578" class="Bound">b</a><a id="1598" class="Symbol">)</a>

<a id="seq-≡"></a><a id="1601" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1631" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1633" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1637" href="Function.Strict.html#1618" class="Bound">b</a>
<a id="1639" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1645" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1647" href="Function.Strict.html#1647" class="Bound">b</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Function.Strict.html#908" class="Primitive">force-≡</a> <a id="1659" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1661" class="Symbol">(λ</a> <a id="1664" href="Function.Strict.html#1664" class="Bound">_</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Function.Strict.html#1647" class="Bound">b</a><a id="1669" class="Symbol">)</a>

<a id="force′"></a><a id="1672" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1697" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Function.Strict.html#880" class="Primitive">force</a>

<a id="force′-≡"></a><a id="1713" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1753" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1755" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1759" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1761" href="Function.Strict.html#1725" class="Bound">a</a>
<a id="1763" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Function.Strict.html#908" class="Primitive">force-≡</a>

<a id="1783" class="Comment">-- Application</a>
<a id="_$!′_"></a><a id="1798" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1804" class="Symbol">:</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">→</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1822" class="Symbol">)</a>
<a id="1824" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1838" class="Comment">-- Flipped application</a>
<a id="_!|&gt;′_"></a><a id="1861" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1886" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1893" class="Symbol">=</a> <a id="1895" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a>
</pre></body></html>

==> anc/Function.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others.</a>
<a id="208" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>
<a id="281" class="Comment">------------------------------------------------------------------------</a>


<a id="356" class="Symbol">{-#</a> <a id="360" class="Keyword">OPTIONS</a> <a id="368" class="Pragma">--cubical-compatible</a> <a id="389" class="Pragma">--safe</a> <a id="396" class="Symbol">#-}</a>

<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="556" class="Symbol">)</a>

<a id="559" class="Keyword">module</a> <a id="566" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="593" class="Symbol">{</a><a id="594" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="596" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="598" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="601" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="603" class="Symbol">}</a>
  <a id="607" class="Symbol">{</a><a id="608" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="610" class="Symbol">:</a> <a id="612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="616" href="Function.Structures.Biased.html#594" class="Bound">a</a><a id="617" class="Symbol">}</a> <a id="619" class="Symbol">(</a><a id="620" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="625" class="Symbol">:</a> <a id="627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="631" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="633" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a><a id="635" class="Symbol">)</a> <a id="637" class="Comment">-- Equality over the domain</a>
  <a id="667" class="Symbol">{</a><a id="668" href="Function.Structures.Biased.html#668" class="Bound">B</a> <a id="670" class="Symbol">:</a> <a id="672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="676" href="Function.Structures.Biased.html#596" class="Bound">b</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">(</a><a id="680" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="685" class="Symbol">:</a> <a id="687" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="691" href="Function.Structures.Biased.html#668" class="Bound">B</a> <a id="693" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="695" class="Symbol">)</a> <a id="697" class="Comment">-- Equality over the codomain</a>
  <a id="729" class="Keyword">where</a>

<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="766" class="Symbol">as</a> <a id="769" class="Module">Product</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Data.Product.Base.html#852" class="Function">∃</a><a id="785" class="Symbol">;</a> <a id="787" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="790" class="Symbol">;</a> <a id="792" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="795" class="Symbol">)</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Function.Base.html" class="Module">Function.Base</a>
<a id="823" class="Keyword">open</a> <a id="828" class="Keyword">import</a> <a id="835" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="888" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="893" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a>
<a id="898" class="Keyword">open</a> <a id="903" class="Keyword">import</a> <a id="910" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
<a id="939" class="Keyword">open</a> <a id="944" class="Keyword">import</a> <a id="951" href="Level.html" class="Module">Level</a> <a id="957" class="Keyword">using</a> <a id="963" class="Symbol">(</a><a id="964" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="967" class="Symbol">)</a>

<a id="970" class="Comment">------------------------------------------------------------------------</a>
<a id="1043" class="Comment">-- Surjection</a>
<a id="1057" class="Comment">------------------------------------------------------------------------</a>

<a id="1131" class="Keyword">record</a> <a id="IsStrictSurjection"></a><a id="1138" href="Function.Structures.Biased.html#1138" class="Record">IsStrictSurjection</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Function.Structures.Biased.html#1158" class="Bound">f</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Function.Structures.Biased.html#668" class="Bound">B</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="1178" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1180" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="1182" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1184" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="1187" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1189" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Keyword">where</a>
  <a id="1201" class="Keyword">field</a>
    <a id="IsStrictSurjection.isCongruent"></a><a id="1211" href="Function.Structures.Biased.html#1211" class="Field">isCongruent</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1237" href="Function.Structures.Biased.html#1158" class="Bound">f</a>
    <a id="IsStrictSurjection.strictlySurjective"></a><a id="1243" href="Function.Structures.Biased.html#1243" class="Field">strictlySurjective</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1283" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="1288" href="Function.Structures.Biased.html#1158" class="Bound">f</a>

  <a id="1293" class="Keyword">open</a> <a id="1298" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1310" href="Function.Structures.Biased.html#1211" class="Field">isCongruent</a> <a id="1322" class="Keyword">public</a>

  <a id="IsStrictSurjection.isSurjection"></a><a id="1332" href="Function.Structures.Biased.html#1332" class="Function">isSurjection</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1360" href="Function.Structures.Biased.html#1158" class="Bound">f</a>
  <a id="1364" href="Function.Structures.Biased.html#1332" class="Function">isSurjection</a> <a id="1377" class="Symbol">=</a> <a id="1379" class="Keyword">record</a>
    <a id="1390" class="Symbol">{</a> <a id="1392" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Function.Structures.Biased.html#1211" class="Field">isCongruent</a>
    <a id="1422" class="Symbol">;</a> <a id="1424" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Consequences.Setoid.html#1959" class="Function">strictlySurjective⇒surjective</a>
        <a id="1475" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="1486" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="1497" href="Function.Structures.html#1062" class="Function">cong</a> <a id="1502" href="Function.Structures.Biased.html#1243" class="Field">strictlySurjective</a>
    <a id="1525" class="Symbol">}</a>

<a id="1528" class="Keyword">open</a> <a id="1533" href="Function.Structures.Biased.html#1138" class="Module">IsStrictSurjection</a> <a id="1552" class="Keyword">public</a>
  <a id="1561" class="Keyword">using</a> <a id="1567" class="Symbol">()</a> <a id="1570" class="Keyword">renaming</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Function.Structures.Biased.html#1332" class="Function">isSurjection</a> <a id="1593" class="Symbol">to</a> <a id="1596" class="Function">isStrictSurjection</a><a id="1614" class="Symbol">)</a>

<a id="1617" class="Comment">------------------------------------------------------------------------</a>
<a id="1690" class="Comment">-- Bijection</a>
<a id="1703" class="Comment">------------------------------------------------------------------------</a>

<a id="1777" class="Keyword">record</a> <a id="IsStrictBijection"></a><a id="1784" href="Function.Structures.Biased.html#1784" class="Record">IsStrictBijection</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Function.Structures.Biased.html#1803" class="Bound">f</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Function.Structures.Biased.html#668" class="Bound">B</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="1823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1825" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="1827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1829" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="1832" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1834" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Keyword">where</a>
  <a id="1846" class="Keyword">field</a>
    <a id="IsStrictBijection.isInjection"></a><a id="1856" href="Function.Structures.Biased.html#1856" class="Field">isInjection</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1882" href="Function.Structures.Biased.html#1803" class="Bound">f</a>
    <a id="IsStrictBijection.strictlySurjective"></a><a id="1888" href="Function.Structures.Biased.html#1888" class="Field">strictlySurjective</a>  <a id="1908" class="Symbol">:</a> <a id="1910" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1929" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="1934" href="Function.Structures.Biased.html#1803" class="Bound">f</a>

  <a id="IsStrictBijection.isBijection"></a><a id="1939" href="Function.Structures.Biased.html#1939" class="Function">isBijection</a> <a id="1951" class="Symbol">:</a> <a id="1953" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="1965" href="Function.Structures.Biased.html#1803" class="Bound">f</a>
  <a id="1969" href="Function.Structures.Biased.html#1939" class="Function">isBijection</a> <a id="1981" class="Symbol">=</a> <a id="1983" class="Keyword">record</a>
    <a id="1994" class="Symbol">{</a> <a id="1996" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2008" class="Symbol">=</a> <a id="2010" href="Function.Structures.Biased.html#1856" class="Field">isInjection</a>
    <a id="2026" class="Symbol">;</a> <a id="2028" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="Function.Consequences.Setoid.html#1959" class="Function">strictlySurjective⇒surjective</a>
        <a id="2079" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="2090" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="2101" href="Function.Structures.html#1062" class="Function">cong</a> <a id="2106" href="Function.Structures.Biased.html#1888" class="Field">strictlySurjective</a>
    <a id="2129" class="Symbol">}</a> <a id="2131" class="Keyword">where</a> <a id="2137" class="Keyword">open</a> <a id="2142" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2154" href="Function.Structures.Biased.html#1856" class="Field">isInjection</a>

<a id="2167" class="Keyword">open</a> <a id="2172" href="Function.Structures.Biased.html#1784" class="Module">IsStrictBijection</a> <a id="2190" class="Keyword">public</a>
  <a id="2199" class="Keyword">using</a> <a id="2205" class="Symbol">()</a> <a id="2208" class="Keyword">renaming</a> <a id="2217" class="Symbol">(</a><a id="2218" href="Function.Structures.Biased.html#1939" class="Function">isBijection</a> <a id="2230" class="Symbol">to</a> <a id="2233" class="Function">isStrictBijection</a><a id="2250" class="Symbol">)</a>

<a id="2253" class="Comment">------------------------------------------------------------------------</a>
<a id="2326" class="Comment">-- Left inverse</a>
<a id="2342" class="Comment">------------------------------------------------------------------------</a>

<a id="2416" class="Keyword">record</a> <a id="IsStrictLeftInverse"></a><a id="2423" href="Function.Structures.Biased.html#2423" class="Record">IsStrictLeftInverse</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Function.Structures.Biased.html#2444" class="Bound">to</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="2451" class="Symbol">→</a> <a id="2453" href="Function.Structures.Biased.html#668" class="Bound">B</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Function.Structures.Biased.html#2457" class="Bound">from</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Function.Structures.Biased.html#668" class="Bound">B</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="Function.Structures.Biased.html#608" class="Bound">A</a><a id="2469" class="Symbol">)</a> <a id="2471" class="Symbol">:</a> <a id="2473" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="2480" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2482" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="2484" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2486" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="2489" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2491" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Keyword">where</a>
  <a id="2503" class="Keyword">field</a>
    <a id="IsStrictLeftInverse.isCongruent"></a><a id="2513" href="Function.Structures.Biased.html#2513" class="Field">isCongruent</a>  <a id="2526" class="Symbol">:</a> <a id="2528" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2540" href="Function.Structures.Biased.html#2444" class="Bound">to</a>
    <a id="IsStrictLeftInverse.from-cong"></a><a id="2547" href="Function.Structures.Biased.html#2547" class="Field">from-cong</a>    <a id="2560" class="Symbol">:</a> <a id="2562" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2572" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="2577" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="2582" href="Function.Structures.Biased.html#2457" class="Bound">from</a>
    <a id="IsStrictLeftInverse.strictlyInverseˡ"></a><a id="2591" href="Function.Structures.Biased.html#2591" class="Field">strictlyInverseˡ</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2627" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="2632" href="Function.Structures.Biased.html#2444" class="Bound">to</a> <a id="2635" href="Function.Structures.Biased.html#2457" class="Bound">from</a>

  <a id="IsStrictLeftInverse.isLeftInverse"></a><a id="2643" href="Function.Structures.Biased.html#2643" class="Function">isLeftInverse</a> <a id="2657" class="Symbol">:</a> <a id="2659" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2673" href="Function.Structures.Biased.html#2444" class="Bound">to</a> <a id="2676" href="Function.Structures.Biased.html#2457" class="Bound">from</a>
  <a id="2683" href="Function.Structures.Biased.html#2643" class="Function">isLeftInverse</a> <a id="2697" class="Symbol">=</a> <a id="2699" class="Keyword">record</a>
    <a id="2710" class="Symbol">{</a> <a id="2712" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Structures.Biased.html#2513" class="Field">isCongruent</a>
    <a id="2742" class="Symbol">;</a> <a id="2744" href="Function.Structures.html#2716" class="Field">from-cong</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Function.Structures.Biased.html#2547" class="Field">from-cong</a>
    <a id="2770" class="Symbol">;</a> <a id="2772" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Function.Consequences.Setoid.html#2466" class="Function">strictlyInverseˡ⇒inverseˡ</a>
        <a id="2817" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="2828" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="2839" href="Function.Structures.html#1062" class="Function">cong</a> <a id="2844" href="Function.Structures.Biased.html#2591" class="Field">strictlyInverseˡ</a>
    <a id="2865" class="Symbol">}</a> <a id="2867" class="Keyword">where</a> <a id="2873" class="Keyword">open</a> <a id="2878" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2890" href="Function.Structures.Biased.html#2513" class="Field">isCongruent</a>

<a id="2903" class="Keyword">open</a> <a id="2908" href="Function.Structures.Biased.html#2423" class="Module">IsStrictLeftInverse</a> <a id="2928" class="Keyword">public</a>
  <a id="2937" class="Keyword">using</a> <a id="2943" class="Symbol">()</a> <a id="2946" class="Keyword">renaming</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Function.Structures.Biased.html#2643" class="Function">isLeftInverse</a> <a id="2970" class="Symbol">to</a> <a id="2973" class="Function">isStrictLeftInverse</a><a id="2992" class="Symbol">)</a>

<a id="2995" class="Comment">------------------------------------------------------------------------</a>
<a id="3068" class="Comment">-- Right inverse</a>
<a id="3085" class="Comment">------------------------------------------------------------------------</a>

<a id="3159" class="Keyword">record</a> <a id="IsStrictRightInverse"></a><a id="3166" href="Function.Structures.Biased.html#3166" class="Record">IsStrictRightInverse</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Function.Structures.Biased.html#3188" class="Bound">to</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="3195" class="Symbol">→</a> <a id="3197" href="Function.Structures.Biased.html#668" class="Bound">B</a><a id="3198" class="Symbol">)</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Function.Structures.Biased.html#3201" class="Bound">from</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Function.Structures.Biased.html#668" class="Bound">B</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="Function.Structures.Biased.html#608" class="Bound">A</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="3224" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3226" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="3228" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3230" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="3233" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3235" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="3237" class="Symbol">)</a> <a id="3239" class="Keyword">where</a>
  <a id="3247" class="Keyword">field</a>
    <a id="IsStrictRightInverse.isCongruent"></a><a id="3257" href="Function.Structures.Biased.html#3257" class="Field">isCongruent</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3283" href="Function.Structures.Biased.html#3188" class="Bound">to</a>
    <a id="IsStrictRightInverse.from-cong"></a><a id="3290" href="Function.Structures.Biased.html#3290" class="Field">from-cong</a>   <a id="3302" class="Symbol">:</a> <a id="3304" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3314" href="Function.Structures.Biased.html#680" class="Bound Operator">_≈₂_</a> <a id="3319" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="3324" href="Function.Structures.Biased.html#3201" class="Bound">from</a>
    <a id="IsStrictRightInverse.strictlyInverseʳ"></a><a id="3333" href="Function.Structures.Biased.html#3333" class="Field">strictlyInverseʳ</a> <a id="3350" class="Symbol">:</a> <a id="3352" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3369" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="3374" href="Function.Structures.Biased.html#3188" class="Bound">to</a> <a id="3377" href="Function.Structures.Biased.html#3201" class="Bound">from</a>

  <a id="IsStrictRightInverse.isRightInverse"></a><a id="3385" href="Function.Structures.Biased.html#3385" class="Function">isRightInverse</a> <a id="3400" class="Symbol">:</a> <a id="3402" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3417" href="Function.Structures.Biased.html#3188" class="Bound">to</a> <a id="3420" href="Function.Structures.Biased.html#3201" class="Bound">from</a>
  <a id="3427" href="Function.Structures.Biased.html#3385" class="Function">isRightInverse</a> <a id="3442" class="Symbol">=</a> <a id="3444" class="Keyword">record</a>
    <a id="3455" class="Symbol">{</a> <a id="3457" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3469" class="Symbol">=</a> <a id="3471" href="Function.Structures.Biased.html#3257" class="Field">isCongruent</a>
    <a id="3487" class="Symbol">;</a> <a id="3489" href="Function.Structures.html#3231" class="Field">from-cong</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Function.Structures.Biased.html#3290" class="Field">from-cong</a>
    <a id="3515" class="Symbol">;</a> <a id="3517" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3526" class="Symbol">=</a> <a id="3528" href="Function.Consequences.Setoid.html#2953" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="3562" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="3573" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="3584" href="Function.Structures.Biased.html#3290" class="Field">from-cong</a> <a id="3594" href="Function.Structures.Biased.html#3333" class="Field">strictlyInverseʳ</a>
    <a id="3615" class="Symbol">}</a> <a id="3617" class="Keyword">where</a> <a id="3623" class="Keyword">open</a> <a id="3628" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3640" href="Function.Structures.Biased.html#3257" class="Field">isCongruent</a>

<a id="3653" class="Keyword">open</a> <a id="3658" href="Function.Structures.Biased.html#3166" class="Module">IsStrictRightInverse</a> <a id="3679" class="Keyword">public</a>
  <a id="3688" class="Keyword">using</a> <a id="3694" class="Symbol">()</a> <a id="3697" class="Keyword">renaming</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Function.Structures.Biased.html#3385" class="Function">isRightInverse</a> <a id="3722" class="Symbol">to</a> <a id="3725" class="Function">isStrictRightInverse</a><a id="3745" class="Symbol">)</a>

<a id="3748" class="Comment">------------------------------------------------------------------------</a>
<a id="3821" class="Comment">-- Inverse</a>
<a id="3832" class="Comment">------------------------------------------------------------------------</a>

<a id="3906" class="Keyword">record</a> <a id="IsStrictInverse"></a><a id="3913" href="Function.Structures.Biased.html#3913" class="Record">IsStrictInverse</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Function.Structures.Biased.html#3930" class="Bound">to</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Function.Structures.Biased.html#608" class="Bound">A</a> <a id="3937" class="Symbol">→</a> <a id="3939" href="Function.Structures.Biased.html#668" class="Bound">B</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Function.Structures.Biased.html#3943" class="Bound">from</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Function.Structures.Biased.html#668" class="Bound">B</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Function.Structures.Biased.html#608" class="Bound">A</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Function.Structures.Biased.html#594" class="Bound">a</a> <a id="3966" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3968" href="Function.Structures.Biased.html#596" class="Bound">b</a> <a id="3970" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3972" href="Function.Structures.Biased.html#598" class="Bound">ℓ₁</a> <a id="3975" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3977" href="Function.Structures.Biased.html#601" class="Bound">ℓ₂</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Keyword">where</a>
  <a id="3989" class="Keyword">field</a>
    <a id="IsStrictInverse.isLeftInverse"></a><a id="3999" href="Function.Structures.Biased.html#3999" class="Field">isLeftInverse</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4029" href="Function.Structures.Biased.html#3930" class="Bound">to</a> <a id="4032" href="Function.Structures.Biased.html#3943" class="Bound">from</a>
    <a id="IsStrictInverse.strictlyInverseʳ"></a><a id="4041" href="Function.Structures.Biased.html#4041" class="Field">strictlyInverseʳ</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4077" href="Function.Structures.Biased.html#620" class="Bound Operator">_≈₁_</a> <a id="4082" href="Function.Structures.Biased.html#3930" class="Bound">to</a> <a id="4085" href="Function.Structures.Biased.html#3943" class="Bound">from</a>

  <a id="IsStrictInverse.isInverse"></a><a id="4093" href="Function.Structures.Biased.html#4093" class="Function">isInverse</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4115" href="Function.Structures.Biased.html#3930" class="Bound">to</a> <a id="4118" href="Function.Structures.Biased.html#3943" class="Bound">from</a>
  <a id="4125" href="Function.Structures.Biased.html#4093" class="Function">isInverse</a> <a id="4135" class="Symbol">=</a> <a id="4137" class="Keyword">record</a>
    <a id="4148" class="Symbol">{</a> <a id="4150" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4164" class="Symbol">=</a> <a id="4166" href="Function.Structures.Biased.html#3999" class="Field">isLeftInverse</a>
    <a id="4184" class="Symbol">;</a> <a id="4186" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4200" class="Symbol">=</a> <a id="4202" href="Function.Consequences.Setoid.html#2953" class="Function">strictlyInverseʳ⇒inverseʳ</a>
        <a id="4236" href="Function.Structures.html#1207" class="Function">Eq₁.setoid</a> <a id="4247" href="Function.Structures.html#1351" class="Function">Eq₂.setoid</a> <a id="4258" href="Function.Structures.html#2716" class="Function">from-cong</a> <a id="4268" href="Function.Structures.Biased.html#4041" class="Field">strictlyInverseʳ</a>
    <a id="4289" class="Symbol">}</a> <a id="4291" class="Keyword">where</a> <a id="4297" class="Keyword">open</a> <a id="4302" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4316" href="Function.Structures.Biased.html#3999" class="Field">isLeftInverse</a>

<a id="4331" class="Keyword">open</a> <a id="4336" href="Function.Structures.Biased.html#3913" class="Module">IsStrictInverse</a> <a id="4352" class="Keyword">public</a>
  <a id="4361" class="Keyword">using</a> <a id="4367" class="Symbol">()</a> <a id="4370" class="Keyword">renaming</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Function.Structures.Biased.html#4093" class="Function">isInverse</a> <a id="4390" class="Symbol">to</a> <a id="4393" class="Function">isStrictInverse</a><a id="4408" class="Symbol">)</a>
</pre></body></html>

==> anc/Function.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for types of functions</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="291" class="Symbol">{-#</a> <a id="295" class="Keyword">OPTIONS</a> <a id="303" class="Pragma">--cubical-compatible</a> <a id="324" class="Pragma">--safe</a> <a id="331" class="Symbol">#-}</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="491" class="Symbol">)</a>

<a id="494" class="Keyword">module</a> <a id="501" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="521" class="Symbol">{</a><a id="522" href="Function.Structures.html#522" class="Bound">a</a> <a id="524" href="Function.Structures.html#524" class="Bound">b</a> <a id="526" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="529" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="531" class="Symbol">}</a>
  <a id="535" class="Symbol">{</a><a id="536" href="Function.Structures.html#536" class="Bound">A</a> <a id="538" class="Symbol">:</a> <a id="540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="544" href="Function.Structures.html#522" class="Bound">a</a><a id="545" class="Symbol">}</a> <a id="547" class="Symbol">(</a><a id="548" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="553" class="Symbol">:</a> <a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="559" href="Function.Structures.html#536" class="Bound">A</a> <a id="561" href="Function.Structures.html#526" class="Bound">ℓ₁</a><a id="563" class="Symbol">)</a> <a id="565" class="Comment">-- Equality over the domain</a>
  <a id="595" class="Symbol">{</a><a id="596" href="Function.Structures.html#596" class="Bound">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Function.Structures.html#524" class="Bound">b</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">(</a><a id="608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="613" class="Symbol">:</a> <a id="615" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="619" href="Function.Structures.html#596" class="Bound">B</a> <a id="621" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="623" class="Symbol">)</a> <a id="625" class="Comment">-- Equality over the codomain</a>
  <a id="657" class="Keyword">where</a>

<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="694" class="Symbol">as</a> <a id="697" class="Module">Product</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.Product.Base.html#852" class="Function">∃</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="718" class="Symbol">;</a> <a id="720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Function.Base.html" class="Module">Function.Base</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Level.html" class="Module">Level</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>

<a id="815" class="Comment">------------------------------------------------------------------------</a>
<a id="888" class="Comment">-- One element structures</a>
<a id="914" class="Comment">------------------------------------------------------------------------</a>

<a id="988" class="Keyword">record</a> <a id="IsCongruent"></a><a id="995" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Function.Structures.html#1008" class="Bound">to</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Function.Structures.html#536" class="Bound">A</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Function.Structures.html#596" class="Bound">B</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Function.Structures.html#522" class="Bound">a</a> <a id="1029" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1031" href="Function.Structures.html#524" class="Bound">b</a> <a id="1033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1035" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Keyword">where</a>
  <a id="1052" class="Keyword">field</a>
    <a id="IsCongruent.cong"></a><a id="1062" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1077" class="Symbol">:</a> <a id="1079" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1089" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1094" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1099" href="Function.Structures.html#1008" class="Bound">to</a>
    <a id="IsCongruent.isEquivalence₁"></a><a id="1106" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1137" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a>
    <a id="IsCongruent.isEquivalence₂"></a><a id="1146" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1177" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a>

  <a id="1185" class="Keyword">module</a> <a id="IsCongruent.Eq₁"></a><a id="1192" href="Function.Structures.html#1192" class="Module">Eq₁</a> <a id="1196" class="Keyword">where</a>

    <a id="IsCongruent.Eq₁.setoid"></a><a id="1207" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1223" href="Function.Structures.html#522" class="Bound">a</a> <a id="1225" href="Function.Structures.html#526" class="Bound">ℓ₁</a>
    <a id="1232" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1239" class="Symbol">=</a> <a id="1241" class="Keyword">record</a>
      <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a>
      <a id="1293" class="Symbol">}</a>

    <a id="1300" class="Keyword">open</a> <a id="1305" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1312" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1319" class="Keyword">public</a>

  <a id="1329" class="Keyword">module</a> <a id="IsCongruent.Eq₂"></a><a id="1336" href="Function.Structures.html#1336" class="Module">Eq₂</a> <a id="1340" class="Keyword">where</a>

    <a id="IsCongruent.Eq₂.setoid"></a><a id="1351" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1367" href="Function.Structures.html#524" class="Bound">b</a> <a id="1369" href="Function.Structures.html#529" class="Bound">ℓ₂</a>
    <a id="1376" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a>
      <a id="1398" class="Symbol">{</a> <a id="1400" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a>
      <a id="1437" class="Symbol">}</a>

    <a id="1444" class="Keyword">open</a> <a id="1449" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1456" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1463" class="Keyword">public</a>


<a id="1472" class="Keyword">record</a> <a id="IsInjection"></a><a id="1479" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Function.Structures.html#1492" class="Bound">to</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Function.Structures.html#536" class="Bound">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Function.Structures.html#596" class="Bound">B</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Function.Structures.html#522" class="Bound">a</a> <a id="1513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1515" href="Function.Structures.html#524" class="Bound">b</a> <a id="1517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1519" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1524" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">where</a>
  <a id="1536" class="Keyword">field</a>
    <a id="IsInjection.isCongruent"></a><a id="1546" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1572" href="Function.Structures.html#1492" class="Bound">to</a>
    <a id="IsInjection.injective"></a><a id="1579" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="1591" class="Symbol">:</a> <a id="1593" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1603" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1613" href="Function.Structures.html#1492" class="Bound">to</a>

  <a id="1619" class="Keyword">open</a> <a id="1624" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1636" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1648" class="Keyword">public</a>


<a id="1657" class="Keyword">record</a> <a id="IsSurjection"></a><a id="1664" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Function.Structures.html#1678" class="Bound">f</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Function.Structures.html#536" class="Bound">A</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Function.Structures.html#596" class="Bound">B</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Function.Structures.html#522" class="Bound">a</a> <a id="1698" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1700" href="Function.Structures.html#524" class="Bound">b</a> <a id="1702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1704" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1707" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1709" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Keyword">where</a>
  <a id="1721" class="Keyword">field</a>
    <a id="IsSurjection.isCongruent"></a><a id="1731" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1757" href="Function.Structures.html#1678" class="Bound">f</a>
    <a id="IsSurjection.surjective"></a><a id="1763" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="1775" class="Symbol">:</a> <a id="1777" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1788" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1793" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1798" href="Function.Structures.html#1678" class="Bound">f</a>

  <a id="1803" class="Keyword">open</a> <a id="1808" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1820" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1832" class="Keyword">public</a>

  <a id="IsSurjection.strictlySurjective"></a><a id="1842" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1882" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1887" href="Function.Structures.html#1678" class="Bound">f</a>
  <a id="1891" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1910" href="Function.Structures.html#1910" class="Bound">x</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="1927" class="Symbol">(λ</a> <a id="1930" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1936" href="Relation.Binary.Structures.html#1596" class="Function">Eq₁.refl</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1958" href="Function.Structures.html#1910" class="Bound">x</a><a id="1959" class="Symbol">)</a>


<a id="1963" class="Keyword">record</a> <a id="IsBijection"></a><a id="1970" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Function.Structures.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Function.Structures.html#536" class="Bound">A</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Function.Structures.html#596" class="Bound">B</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Structures.html#522" class="Bound">a</a> <a id="2003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2005" href="Function.Structures.html#524" class="Bound">b</a> <a id="2007" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2009" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2014" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Keyword">where</a>
  <a id="2026" class="Keyword">field</a>
    <a id="IsBijection.isInjection"></a><a id="2036" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2062" href="Function.Structures.html#1983" class="Bound">f</a>
    <a id="IsBijection.surjective"></a><a id="2068" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2080" class="Symbol">:</a> <a id="2082" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2093" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2098" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2103" href="Function.Structures.html#1983" class="Bound">f</a>

  <a id="2108" class="Keyword">open</a> <a id="2113" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2125" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2137" class="Keyword">public</a>

  <a id="IsBijection.bijective"></a><a id="2147" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2169" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2174" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2179" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2183" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Function.Structures.html#1579" class="Function">injective</a> <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" href="Function.Structures.html#2068" class="Field">surjective</a>

  <a id="IsBijection.isSurjection"></a><a id="2221" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2249" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2253" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Keyword">record</a>
    <a id="2279" class="Symbol">{</a> <a id="2281" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Function.Structures.html#1546" class="Function">isCongruent</a>
    <a id="2311" class="Symbol">;</a> <a id="2313" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2325" class="Symbol">=</a> <a id="2327" href="Function.Structures.html#2068" class="Field">surjective</a>
    <a id="2342" class="Symbol">}</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="2365" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2378" class="Keyword">public</a>
    <a id="2389" class="Keyword">using</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="2414" class="Symbol">)</a>


<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Two element structures</a>
<a id="2517" class="Comment">------------------------------------------------------------------------</a>

<a id="2591" class="Keyword">record</a> <a id="IsLeftInverse"></a><a id="2598" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Function.Structures.html#536" class="Bound">A</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Function.Structures.html#596" class="Bound">B</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Function.Structures.html#2626" class="Bound">from</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="Function.Structures.html#596" class="Bound">B</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Function.Structures.html#536" class="Bound">A</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">:</a> <a id="2642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Function.Structures.html#522" class="Bound">a</a> <a id="2649" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2651" href="Function.Structures.html#524" class="Bound">b</a> <a id="2653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2655" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2660" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Keyword">where</a>
  <a id="2672" class="Keyword">field</a>
    <a id="IsLeftInverse.isCongruent"></a><a id="2682" href="Function.Structures.html#2682" class="Field">isCongruent</a>  <a id="2695" class="Symbol">:</a> <a id="2697" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2709" href="Function.Structures.html#2613" class="Bound">to</a>
    <a id="IsLeftInverse.from-cong"></a><a id="2716" href="Function.Structures.html#2716" class="Field">from-cong</a>    <a id="2729" class="Symbol">:</a> <a id="2731" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2741" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2746" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2751" href="Function.Structures.html#2626" class="Bound">from</a>
    <a id="IsLeftInverse.inverseˡ"></a><a id="2760" href="Function.Structures.html#2760" class="Field">inverseˡ</a>     <a id="2773" class="Symbol">:</a> <a id="2775" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2784" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2789" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2794" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2797" href="Function.Structures.html#2626" class="Bound">from</a>

  <a id="2805" class="Keyword">open</a> <a id="2810" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2822" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2834" class="Keyword">public</a>
    <a id="2845" class="Keyword">renaming</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Function.Structures.html#1062" class="Field">cong</a> <a id="2860" class="Symbol">to</a> <a id="2863" class="Field">to-cong</a><a id="2870" class="Symbol">)</a>

  <a id="IsLeftInverse.strictlyInverseˡ"></a><a id="2875" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2911" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2916" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2919" href="Function.Structures.html#2626" class="Bound">from</a>
  <a id="2926" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2943" href="Function.Structures.html#2943" class="Bound">x</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2956" href="Relation.Binary.Structures.html#1596" class="Function">Eq₁.refl</a>

  <a id="IsLeftInverse.isSurjection"></a><a id="2968" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2996" href="Function.Structures.html#2613" class="Bound">to</a>
  <a id="3001" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Keyword">record</a>
    <a id="3027" class="Symbol">{</a> <a id="3029" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Function.Structures.html#2682" class="Field">isCongruent</a>
    <a id="3059" class="Symbol">;</a> <a id="3061" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="3072" class="Symbol">=</a> <a id="3074" class="Symbol">λ</a> <a id="3076" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Function.Structures.html#2626" class="Bound">from</a> <a id="3085" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Function.Structures.html#2760" class="Field">inverseˡ</a>
    <a id="3102" class="Symbol">}</a>


<a id="3106" class="Keyword">record</a> <a id="IsRightInverse"></a><a id="3113" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Function.Structures.html#536" class="Bound">A</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Function.Structures.html#596" class="Bound">B</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Function.Structures.html#3142" class="Bound">from</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="Function.Structures.html#596" class="Bound">B</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Function.Structures.html#536" class="Bound">A</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Function.Structures.html#522" class="Bound">a</a> <a id="3165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3167" href="Function.Structures.html#524" class="Bound">b</a> <a id="3169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3171" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3174" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3176" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Keyword">where</a>
  <a id="3188" class="Keyword">field</a>
    <a id="IsRightInverse.isCongruent"></a><a id="3198" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3224" href="Function.Structures.html#3129" class="Bound">to</a>
    <a id="IsRightInverse.from-cong"></a><a id="3231" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3243" class="Symbol">:</a> <a id="3245" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3255" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3260" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3265" href="Function.Structures.html#3142" class="Bound">from</a>
    <a id="IsRightInverse.inverseʳ"></a><a id="3274" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3286" class="Symbol">:</a> <a id="3288" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3297" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3302" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3307" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3310" href="Function.Structures.html#3142" class="Bound">from</a>

  <a id="3318" class="Keyword">open</a> <a id="3323" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3335" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3347" class="Keyword">public</a>
    <a id="3358" class="Keyword">renaming</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Function.Structures.html#1062" class="Field">cong</a> <a id="3373" class="Symbol">to</a> <a id="3376" class="Field">to-cong</a><a id="3383" class="Symbol">)</a>

  <a id="IsRightInverse.strictlyInverseʳ"></a><a id="3388" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3424" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3429" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3432" href="Function.Structures.html#3142" class="Bound">from</a>
  <a id="3439" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3456" href="Function.Structures.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3469" href="Relation.Binary.Structures.html#1596" class="Function">Eq₂.refl</a>


<a id="3480" class="Keyword">record</a> <a id="IsInverse"></a><a id="3487" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Function.Structures.html#536" class="Bound">A</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Function.Structures.html#596" class="Bound">B</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Structures.html#3511" class="Bound">from</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Structures.html#596" class="Bound">B</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Function.Structures.html#536" class="Bound">A</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Function.Structures.html#522" class="Bound">a</a> <a id="3534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3536" href="Function.Structures.html#524" class="Bound">b</a> <a id="3538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3540" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3545" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Keyword">where</a>
  <a id="3557" class="Keyword">field</a>
    <a id="IsInverse.isLeftInverse"></a><a id="3567" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3597" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3600" href="Function.Structures.html#3511" class="Bound">from</a>
    <a id="IsInverse.inverseʳ"></a><a id="3609" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="3623" class="Symbol">:</a> <a id="3625" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3634" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3639" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3644" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3647" href="Function.Structures.html#3511" class="Bound">from</a>

  <a id="3655" class="Keyword">open</a> <a id="3660" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="3674" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3688" class="Keyword">public</a>

  <a id="IsInverse.isRightInverse"></a><a id="3698" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3730" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3733" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3740" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3755" class="Symbol">=</a> <a id="3757" class="Keyword">record</a>
    <a id="3768" class="Symbol">{</a> <a id="3770" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Function.Structures.html#2682" class="Function">isCongruent</a>
    <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Structures.html#2716" class="Function">from-cong</a>
    <a id="3830" class="Symbol">;</a> <a id="3832" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3844" class="Symbol">=</a> <a id="3846" href="Function.Structures.html#3609" class="Field">inverseʳ</a>
    <a id="3859" class="Symbol">}</a>

  <a id="3864" class="Keyword">open</a> <a id="3869" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="3884" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3899" class="Keyword">public</a>
    <a id="3910" class="Keyword">using</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="3933" class="Symbol">)</a>

  <a id="IsInverse.inverse"></a><a id="3938" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3957" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3962" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3967" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3970" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3977" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Function.Structures.html#2760" class="Function">inverseˡ</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Function.Structures.html#3609" class="Field">inverseʳ</a>


<a id="4009" class="Comment">------------------------------------------------------------------------</a>
<a id="4082" class="Comment">-- Three element structures</a>
<a id="4110" class="Comment">------------------------------------------------------------------------</a>

<a id="4184" class="Keyword">record</a> <a id="IsBiEquivalence"></a><a id="4191" href="Function.Structures.html#4191" class="Record">IsBiEquivalence</a>
  <a id="4209" class="Symbol">(</a><a id="4210" href="Function.Structures.html#4210" class="Bound">to</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Function.Structures.html#536" class="Bound">A</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Function.Structures.html#596" class="Bound">B</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Function.Structures.html#4223" class="Bound">from₁</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Function.Structures.html#596" class="Bound">B</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Function.Structures.html#536" class="Bound">A</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Function.Structures.html#4239" class="Bound">from₂</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Function.Structures.html#596" class="Bound">B</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Function.Structures.html#536" class="Bound">A</a><a id="4252" class="Symbol">)</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Function.Structures.html#522" class="Bound">a</a> <a id="4263" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4265" href="Function.Structures.html#524" class="Bound">b</a> <a id="4267" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4269" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4274" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Keyword">where</a>
  <a id="4286" class="Keyword">field</a>
    <a id="IsBiEquivalence.to-isCongruent"></a><a id="4296" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4325" href="Function.Structures.html#4210" class="Bound">to</a>
    <a id="IsBiEquivalence.from₁-cong"></a><a id="4332" href="Function.Structures.html#4332" class="Field">from₁-cong</a>    <a id="4346" class="Symbol">:</a> <a id="4348" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4358" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4363" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4368" href="Function.Structures.html#4223" class="Bound">from₁</a>
    <a id="IsBiEquivalence.from₂-cong"></a><a id="4378" href="Function.Structures.html#4378" class="Field">from₂-cong</a>    <a id="4392" class="Symbol">:</a> <a id="4394" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4404" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4409" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4414" href="Function.Structures.html#4239" class="Bound">from₂</a>

  <a id="4423" class="Keyword">open</a> <a id="4428" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4440" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4455" class="Keyword">public</a>
    <a id="4466" class="Keyword">renaming</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4481" class="Symbol">to</a> <a id="4484" class="Field">to-cong₁</a><a id="4492" class="Symbol">)</a>


<a id="4496" class="Keyword">record</a> <a id="IsBiInverse"></a><a id="4503" href="Function.Structures.html#4503" class="Record">IsBiInverse</a>
  <a id="4517" class="Symbol">(</a><a id="4518" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Function.Structures.html#536" class="Bound">A</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Function.Structures.html#596" class="Bound">B</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Function.Structures.html#4531" class="Bound">from₁</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Function.Structures.html#596" class="Bound">B</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Function.Structures.html#536" class="Bound">A</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Function.Structures.html#4547" class="Bound">from₂</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Function.Structures.html#596" class="Bound">B</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="Function.Structures.html#536" class="Bound">A</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Function.Structures.html#522" class="Bound">a</a> <a id="4571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4573" href="Function.Structures.html#524" class="Bound">b</a> <a id="4575" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4577" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4582" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Keyword">where</a>
  <a id="4594" class="Keyword">field</a>
    <a id="IsBiInverse.to-isCongruent"></a><a id="4604" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4633" href="Function.Structures.html#4518" class="Bound">to</a>
    <a id="IsBiInverse.from₁-cong"></a><a id="4640" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="4655" class="Symbol">:</a> <a id="4657" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4667" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4672" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4677" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.from₂-cong"></a><a id="4687" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="4702" class="Symbol">:</a> <a id="4704" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4714" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4719" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4724" href="Function.Structures.html#4547" class="Bound">from₂</a>
    <a id="IsBiInverse.inverseˡ"></a><a id="4734" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="4749" class="Symbol">:</a> <a id="4751" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="4760" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4765" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4770" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4773" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.inverseʳ"></a><a id="4783" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="4798" class="Symbol">:</a> <a id="4800" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4809" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4814" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4819" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4822" href="Function.Structures.html#4547" class="Bound">from₂</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4848" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4863" class="Keyword">public</a>
    <a id="4874" class="Keyword">renaming</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4889" class="Symbol">to</a> <a id="4892" class="Field">to-cong</a><a id="4899" class="Symbol">)</a>


<a id="4903" class="Comment">------------------------------------------------------------------------</a>
<a id="4976" class="Comment">-- Other</a>
<a id="4985" class="Comment">------------------------------------------------------------------------</a>

<a id="5059" class="Comment">-- See the comment on `SplitSurjection` in `Function.Bundles` for an</a>
<a id="5128" class="Comment">-- explanation of (split) surjections.</a>
<a id="5167" class="Keyword">record</a> <a id="IsSplitSurjection"></a><a id="5174" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Function.Structures.html#536" class="Bound">A</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Function.Structures.html#596" class="Bound">B</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Structures.html#522" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Function.Structures.html#524" class="Bound">b</a> <a id="5217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5219" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="5222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5224" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Keyword">where</a>
  <a id="5236" class="Keyword">field</a>
    <a id="IsSplitSurjection.from"></a><a id="5246" href="Function.Structures.html#5246" class="Field">from</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Function.Structures.html#596" class="Bound">B</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Function.Structures.html#536" class="Bound">A</a>
    <a id="IsSplitSurjection.isLeftInverse"></a><a id="5263" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5293" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5295" href="Function.Structures.html#5246" class="Field">from</a>

  <a id="5303" class="Keyword">open</a> <a id="5308" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5322" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5336" class="Keyword">public</a>
</pre></body></html>

==> anc/Function.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Function</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functions</a>
<a id="119" class="Comment">------------------------------------------------------------------------</a>

<a id="193" class="Symbol">{-#</a> <a id="197" class="Keyword">OPTIONS</a> <a id="205" class="Pragma">--cubical-compatible</a> <a id="226" class="Pragma">--safe</a> <a id="233" class="Symbol">#-}</a>

<a id="238" class="Keyword">module</a> <a id="245" href="Function.html" class="Module">Function</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Function.Core.html" class="Module">Function.Core</a> <a id="287" class="Keyword">public</a>
<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Function.Base.html" class="Module">Function.Base</a> <a id="320" class="Keyword">public</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="355" class="Keyword">public</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="395" class="Keyword">public</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="434" class="Keyword">public</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Function.Structures.Biased.html" class="Module">Function.Structures.Biased</a> <a id="480" class="Keyword">public</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="516" class="Keyword">public</a>
</pre></body></html>

==> anc/Helper-Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Helper-Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="68" class="Keyword">open</a> <a id="73" class="Keyword">import</a> <a id="80" href="Data.Product.html" class="Module">Data.Product</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Categories.Morphism.html" class="Module">Categories.Morphism</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a>
<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Categories.Functor.html" class="Module">Categories.Functor</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Helper-Definitions.html" class="Module">Helper-Definitions</a> <a id="285" class="Keyword">where</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a>

<a id="_[_≅_]"></a><a id="310" href="Helper-Definitions.html#310" class="Function Operator">_[_≅_]</a> <a id="317" class="Symbol">:</a> <a id="319" class="Symbol">{</a><a id="320" href="Helper-Definitions.html#320" class="Bound">o</a> <a id="322" href="Helper-Definitions.html#322" class="Bound">ℓ</a> <a id="324" href="Helper-Definitions.html#324" class="Bound">e</a> <a id="326" class="Symbol">:</a> <a id="328" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Helper-Definitions.html#336" class="Bound">𝒞</a> <a id="338" class="Symbol">:</a> <a id="340" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="349" href="Helper-Definitions.html#320" class="Bound">o</a> <a id="351" href="Helper-Definitions.html#322" class="Bound">ℓ</a> <a id="353" href="Helper-Definitions.html#324" class="Bound">e</a><a id="354" class="Symbol">)</a> <a id="356" class="Symbol">→</a> <a id="358" class="Symbol">(</a><a id="359" href="Helper-Definitions.html#359" class="Bound">A</a> <a id="361" href="Helper-Definitions.html#361" class="Bound">B</a> <a id="363" class="Symbol">:</a> <a id="365" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="378" href="Helper-Definitions.html#336" class="Bound">𝒞</a><a id="379" class="Symbol">)</a> <a id="381" class="Symbol">→</a> <a id="383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="387" class="Symbol">_</a>
<a id="389" href="Helper-Definitions.html#310" class="Function Operator">_[_≅_]</a> <a id="396" href="Helper-Definitions.html#396" class="Bound">𝒞</a> <a id="398" href="Helper-Definitions.html#398" class="Bound">A</a> <a id="400" href="Helper-Definitions.html#400" class="Bound">B</a> <a id="402" class="Symbol">=</a> <a id="404" href="Categories.Morphism.html#1958" class="Record Operator">_≅_</a> <a id="408" href="Helper-Definitions.html#396" class="Bound">𝒞</a> <a id="410" href="Helper-Definitions.html#398" class="Bound">A</a> <a id="412" href="Helper-Definitions.html#400" class="Bound">B</a>

<a id="415" class="Keyword">record</a> <a id="Full-≈"></a><a id="422" href="Helper-Definitions.html#422" class="Record">Full-≈</a> <a id="429" class="Symbol">{</a><a id="430" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="432" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="434" href="Helper-Definitions.html#434" class="Bound">e</a><a id="435" class="Symbol">}</a> <a id="437" class="Symbol">{</a><a id="438" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="440" class="Symbol">:</a> <a id="442" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="451" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="453" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="455" href="Helper-Definitions.html#434" class="Bound">e</a><a id="456" class="Symbol">}</a> <a id="458" class="Symbol">{</a><a id="459" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="462" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="465" href="Helper-Definitions.html#465" class="Bound">e&#39;</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="475" class="Symbol">}</a> <a id="477" class="Symbol">{</a><a id="478" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="480" class="Symbol">:</a> <a id="482" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="491" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="494" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="497" href="Helper-Definitions.html#465" class="Bound">e&#39;</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">(</a><a id="502" href="Helper-Definitions.html#502" class="Bound">F</a> <a id="504" class="Symbol">:</a> <a id="506" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="514" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="516" href="Helper-Definitions.html#438" class="Bound">𝒞</a><a id="517" class="Symbol">)</a> <a id="519" class="Symbol">:</a> <a id="521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="525" class="Symbol">(</a><a id="526" href="Helper-Definitions.html#430" class="Bound">o</a> <a id="528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="530" href="Helper-Definitions.html#432" class="Bound">ℓ</a> <a id="532" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="534" href="Helper-Definitions.html#434" class="Bound">e</a> <a id="536" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="538" href="Helper-Definitions.html#459" class="Bound">o&#39;</a> <a id="541" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="543" href="Helper-Definitions.html#462" class="Bound">ℓ&#39;</a> <a id="546" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="548" href="Helper-Definitions.html#465" class="Bound">e&#39;</a><a id="550" class="Symbol">)</a> <a id="552" class="Keyword">where</a>
  <a id="560" class="Comment">-- A more explicit definition of &#39;Full&#39;ness of a functor F.</a>
  <a id="622" class="Keyword">private</a>
    <a id="634" class="Keyword">module</a> <a id="Full-≈.𝒞"></a><a id="641" href="Helper-Definitions.html#641" class="Module">𝒞</a> <a id="643" class="Symbol">=</a> <a id="645" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="654" href="Helper-Definitions.html#438" class="Bound">𝒞</a>
    <a id="660" class="Keyword">module</a> <a id="Full-≈.𝒟"></a><a id="667" href="Helper-Definitions.html#667" class="Module">𝒟</a> <a id="669" class="Symbol">=</a> <a id="671" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="680" href="Helper-Definitions.html#478" class="Bound">𝒟</a>
    <a id="686" class="Keyword">module</a> <a id="Full-≈.F"></a><a id="693" href="Helper-Definitions.html#693" class="Module">F</a> <a id="695" class="Symbol">=</a> <a id="697" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="705" href="Helper-Definitions.html#502" class="Bound">F</a>
  <a id="709" class="Keyword">field</a>
    <a id="Full-≈.preimage"></a><a id="719" href="Helper-Definitions.html#719" class="Field">preimage</a> <a id="728" class="Symbol">:</a> <a id="730" class="Symbol">∀</a> <a id="732" class="Symbol">(</a><a id="733" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="735" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="737" class="Symbol">:</a> <a id="739" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">→</a> <a id="748" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="750" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="752" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="756" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="758" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="760" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="764" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="766" href="Categories.Category.html#502" class="Function Operator">]</a> <a id="768" class="Symbol">→</a> <a id="770" href="Helper-Definitions.html#478" class="Bound">𝒟</a> <a id="772" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="774" href="Helper-Definitions.html#733" class="Bound">X</a> <a id="776" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="778" href="Helper-Definitions.html#735" class="Bound">Y</a> <a id="780" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="Full-≈.preimage-prop"></a><a id="786" href="Helper-Definitions.html#786" class="Field">preimage-prop</a> <a id="800" class="Symbol">:</a> <a id="802" class="Symbol">∀</a> <a id="804" class="Symbol">(</a><a id="805" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="807" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="809" class="Symbol">:</a> <a id="811" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="816" class="Symbol">)</a> <a id="818" class="Symbol">→</a> <a id="820" class="Symbol">(</a><a id="821" href="Helper-Definitions.html#821" class="Bound">f</a> <a id="823" class="Symbol">:</a> <a id="825" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="827" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="829" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="833" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="835" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="837" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="841" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="843" href="Categories.Category.html#502" class="Function Operator">]</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Helper-Definitions.html#438" class="Bound">𝒞</a> <a id="850" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="852" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="856" class="Symbol">(</a><a id="857" href="Helper-Definitions.html#719" class="Field">preimage</a> <a id="866" href="Helper-Definitions.html#805" class="Bound">X</a> <a id="868" href="Helper-Definitions.html#807" class="Bound">Y</a> <a id="870" href="Helper-Definitions.html#821" class="Bound">f</a><a id="871" class="Symbol">)</a> <a id="873" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="875" href="Helper-Definitions.html#821" class="Bound">f</a> <a id="877" href="Categories.Category.html#609" class="Function Operator">]</a>


<a id="881" class="Keyword">record</a>  <a id="singleton-hom"></a><a id="889" href="Helper-Definitions.html#889" class="Record">singleton-hom</a> <a id="903" class="Symbol">{</a><a id="904" href="Helper-Definitions.html#904" class="Bound">o</a> <a id="906" href="Helper-Definitions.html#906" class="Bound">ℓ</a> <a id="908" href="Helper-Definitions.html#908" class="Bound">e</a><a id="909" class="Symbol">}</a> <a id="911" class="Symbol">(</a><a id="912" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="914" class="Symbol">:</a> <a id="916" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="925" href="Helper-Definitions.html#904" class="Bound">o</a> <a id="927" href="Helper-Definitions.html#906" class="Bound">ℓ</a> <a id="929" href="Helper-Definitions.html#908" class="Bound">e</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">(</a><a id="933" href="Helper-Definitions.html#933" class="Bound">X</a> <a id="935" href="Helper-Definitions.html#935" class="Bound">Y</a> <a id="937" class="Symbol">:</a> <a id="939" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="952" href="Helper-Definitions.html#912" class="Bound">𝒞</a><a id="953" class="Symbol">)</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="961" class="Symbol">(</a><a id="962" href="Helper-Definitions.html#906" class="Bound">ℓ</a> <a id="964" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="966" href="Helper-Definitions.html#908" class="Bound">e</a><a id="967" class="Symbol">)</a> <a id="969" class="Keyword">where</a>
  <a id="977" class="Comment">-- the fact that a hom-setoid (from X to Y) is a singleton (up to ≈)</a>
  <a id="1048" class="Keyword">field</a>
    <a id="singleton-hom.arr"></a><a id="1058" href="Helper-Definitions.html#1058" class="Field">arr</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1066" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1068" href="Helper-Definitions.html#933" class="Bound">X</a> <a id="1070" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1072" href="Helper-Definitions.html#935" class="Bound">Y</a> <a id="1074" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="singleton-hom.unique"></a><a id="1080" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="1087" class="Symbol">:</a> <a id="1089" class="Symbol">∀</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Helper-Definitions.html#1092" class="Bound">f</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1098" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1100" href="Helper-Definitions.html#933" class="Bound">X</a> <a id="1102" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1104" href="Helper-Definitions.html#935" class="Bound">Y</a> <a id="1106" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1113" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1115" href="Helper-Definitions.html#1058" class="Field">arr</a> <a id="1119" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1121" href="Helper-Definitions.html#1092" class="Bound">f</a> <a id="1123" href="Categories.Category.html#609" class="Function Operator">]</a>

  <a id="singleton-hom.unique₂"></a><a id="1128" href="Helper-Definitions.html#1128" class="Function">unique₂</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Helper-Definitions.html#1141" class="Bound">f</a> <a id="1143" href="Helper-Definitions.html#1143" class="Bound">g</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1149" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1151" href="Helper-Definitions.html#933" class="Bound">X</a> <a id="1153" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1155" href="Helper-Definitions.html#935" class="Bound">Y</a> <a id="1157" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">→</a> <a id="1162" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1164" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1166" href="Helper-Definitions.html#1141" class="Bound">f</a> <a id="1168" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1170" href="Helper-Definitions.html#1143" class="Bound">g</a> <a id="1172" href="Categories.Category.html#609" class="Function Operator">]</a>
  <a id="1176" href="Helper-Definitions.html#1128" class="Function">unique₂</a> <a id="1184" href="Helper-Definitions.html#1184" class="Bound">f</a> <a id="1186" href="Helper-Definitions.html#1186" class="Bound">g</a> <a id="1188" class="Symbol">=</a>
    <a id="1194" class="Keyword">let</a> <a id="1198" class="Keyword">open</a> <a id="1203" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1212" href="Helper-Definitions.html#912" class="Bound">𝒞</a> <a id="1214" class="Keyword">in</a>
    <a id="1221" href="Relation.Binary.Structures.html#1648" class="Function">Equiv.trans</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Relation.Binary.Structures.html#1622" class="Function">Equiv.sym</a> <a id="1244" class="Symbol">(</a><a id="1245" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="1252" href="Helper-Definitions.html#1184" class="Bound">f</a><a id="1253" class="Symbol">))</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Helper-Definitions.html#1080" class="Field">unique</a> <a id="1264" href="Helper-Definitions.html#1186" class="Bound">g</a><a id="1265" class="Symbol">)</a>

<a id="_[_=∃!=&gt;_]"></a><a id="1268" href="Helper-Definitions.html#1268" class="Function Operator">_[_=∃!=&gt;_]</a> <a id="1279" class="Symbol">:</a> <a id="1281" class="Symbol">{</a><a id="1282" href="Helper-Definitions.html#1282" class="Bound">o</a> <a id="1284" href="Helper-Definitions.html#1284" class="Bound">ℓ</a> <a id="1286" href="Helper-Definitions.html#1286" class="Bound">e</a> <a id="1288" class="Symbol">:</a> <a id="1290" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1295" class="Symbol">}</a> <a id="1297" class="Symbol">→</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Helper-Definitions.html#1300" class="Bound">𝒞</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1313" href="Helper-Definitions.html#1282" class="Bound">o</a> <a id="1315" href="Helper-Definitions.html#1284" class="Bound">ℓ</a> <a id="1317" href="Helper-Definitions.html#1286" class="Bound">e</a><a id="1318" class="Symbol">)</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Helper-Definitions.html#1321" class="Bound">X</a> <a id="1323" href="Helper-Definitions.html#1323" class="Bound">Y</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="1340" href="Helper-Definitions.html#1300" class="Bound">𝒞</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1349" class="Symbol">_</a>
<a id="1351" href="Helper-Definitions.html#1268" class="Function Operator">_[_=∃!=&gt;_]</a> <a id="1362" class="Symbol">=</a> <a id="1364" href="Helper-Definitions.html#889" class="Record">singleton-hom</a>


<a id="_&lt;===&gt;_"></a><a id="1380" href="Helper-Definitions.html#1380" class="Function Operator">_&lt;===&gt;_</a> <a id="1388" class="Symbol">:</a> <a id="1390" class="Symbol">∀</a> <a id="1392" class="Symbol">{</a><a id="1393" href="Helper-Definitions.html#1393" class="Bound">a</a> <a id="1395" href="Helper-Definitions.html#1395" class="Bound">b</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1404" class="Symbol">}</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1412" href="Helper-Definitions.html#1393" class="Bound">a</a> <a id="1414" class="Symbol">→</a> <a id="1416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1420" href="Helper-Definitions.html#1395" class="Bound">b</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Helper-Definitions.html#1393" class="Bound">a</a> <a id="1431" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1433" href="Helper-Definitions.html#1395" class="Bound">b</a><a id="1434" class="Symbol">)</a>
<a id="1436" href="Helper-Definitions.html#1380" class="Function Operator">_&lt;===&gt;_</a> <a id="1444" href="Helper-Definitions.html#1444" class="Bound">x</a> <a id="1446" href="Helper-Definitions.html#1446" class="Bound">y</a> <a id="1448" class="Symbol">=</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Helper-Definitions.html#1444" class="Bound">x</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Helper-Definitions.html#1446" class="Bound">y</a><a id="1456" class="Symbol">)</a> <a id="1458" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Helper-Definitions.html#1446" class="Bound">y</a> <a id="1463" class="Symbol">→</a> <a id="1465" href="Helper-Definitions.html#1444" class="Bound">x</a><a id="1466" class="Symbol">)</a>
<a id="1468" class="Keyword">infix</a> <a id="1474" class="Number">-5</a> <a id="1477" href="Helper-Definitions.html#1380" class="Function Operator">_&lt;===&gt;_</a>

<a id="1486" class="Keyword">private</a>
  <a id="1496" class="Keyword">variable</a>
    <a id="1509" href="Helper-Definitions.html#1509" class="Generalizable">o</a> <a id="1511" href="Helper-Definitions.html#1511" class="Generalizable">ℓ</a> <a id="1513" href="Helper-Definitions.html#1513" class="Generalizable">e</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1527" href="Helper-Definitions.html#1527" class="Generalizable">C</a> <a id="1529" href="Helper-Definitions.html#1529" class="Generalizable">D</a> <a id="1531" href="Helper-Definitions.html#1531" class="Generalizable">J</a> <a id="1533" href="Helper-Definitions.html#1533" class="Generalizable">J′</a> <a id="1536" class="Symbol">:</a> <a id="1538" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1547" href="Helper-Definitions.html#1509" class="Generalizable">o</a> <a id="1549" href="Helper-Definitions.html#1511" class="Generalizable">ℓ</a> <a id="1551" href="Helper-Definitions.html#1513" class="Generalizable">e</a>

<a id="1554" class="Keyword">module</a> <a id="1561" href="Helper-Definitions.html#1561" class="Module">_</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Helper-Definitions.html#1564" class="Bound">F</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1576" href="Helper-Definitions.html#1531" class="Generalizable">J</a> <a id="1578" href="Helper-Definitions.html#1527" class="Generalizable">C</a><a id="1579" class="Symbol">}</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Helper-Definitions.html#1582" class="Bound">G</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1594" href="Helper-Definitions.html#1527" class="Generalizable">C</a> <a id="1596" href="Helper-Definitions.html#1529" class="Generalizable">D</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Keyword">where</a>
  <a id="1607" class="Keyword">private</a>
    <a id="1619" class="Keyword">module</a> <a id="1626" href="Helper-Definitions.html#1626" class="Module">C</a> <a id="1628" class="Symbol">=</a> <a id="1630" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1639" href="Helper-Definitions.html#1578" class="Bound">C</a>
    <a id="1645" class="Keyword">module</a> <a id="1652" href="Helper-Definitions.html#1652" class="Module">D</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1665" href="Helper-Definitions.html#1596" class="Bound">D</a>
    <a id="1671" class="Keyword">module</a> <a id="1678" href="Helper-Definitions.html#1678" class="Module">F</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1690" href="Helper-Definitions.html#1564" class="Bound">F</a>
    <a id="1696" class="Keyword">module</a> <a id="1703" href="Helper-Definitions.html#1703" class="Module">G</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1715" href="Helper-Definitions.html#1582" class="Bound">G</a>
    <a id="1721" class="Keyword">module</a> <a id="1728" href="Helper-Definitions.html#1728" class="Module">CF</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1740" href="Helper-Definitions.html#1564" class="Bound">F</a>
    <a id="1746" href="Helper-Definitions.html#1746" class="Function">GF</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Helper-Definitions.html#1582" class="Bound">G</a> <a id="1753" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1756" href="Helper-Definitions.html#1564" class="Bound">F</a>
    <a id="1762" class="Keyword">module</a> <a id="1769" href="Helper-Definitions.html#1769" class="Module">CGF</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="1782" href="Helper-Definitions.html#1746" class="Function">GF</a>

  <a id="1788" href="Helper-Definitions.html#1788" class="Function">F-map-Cocone-Functor</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1828" href="Helper-Definitions.html#1564" class="Bound">F</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="1840" class="Symbol">(</a><a id="1841" href="Helper-Definitions.html#1582" class="Bound">G</a> <a id="1843" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1846" href="Helper-Definitions.html#1564" class="Bound">F</a><a id="1847" class="Symbol">))</a>
  <a id="1852" href="Helper-Definitions.html#1788" class="Function">F-map-Cocone-Functor</a> <a id="1873" class="Symbol">=</a> <a id="1875" class="Keyword">record</a>
     <a id="1887" class="Symbol">{</a> <a id="1889" href="Categories.Functor.Core.html#432" class="Field">F₀</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="1908" href="Helper-Definitions.html#1582" class="Bound">G</a>
     <a id="1915" class="Symbol">;</a> <a id="1917" href="Categories.Functor.Core.html#455" class="Field">F₁</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Categories.Diagram.Cocone.Properties.html#940" class="Function">F-map-Cocone⇒ˡ</a> <a id="1937" href="Helper-Definitions.html#1582" class="Bound">G</a>
     <a id="1944" class="Symbol">;</a> <a id="1946" href="Categories.Functor.Core.html#511" class="Field">identity</a> <a id="1955" class="Symbol">=</a> <a id="1957" class="Symbol">λ</a> <a id="1959" class="Symbol">{</a><a id="1960" href="Helper-Definitions.html#1960" class="Bound">A</a><a id="1961" class="Symbol">}</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Categories.Functor.Core.html#511" class="Field">G.identity</a>
     <a id="1981" class="Symbol">;</a> <a id="1983" href="Categories.Functor.Core.html#565" class="Field">homomorphism</a> <a id="1996" class="Symbol">=</a> <a id="1998" class="Symbol">λ</a> <a id="2000" class="Symbol">{</a><a id="2001" href="Helper-Definitions.html#2001" class="Bound">X</a><a id="2002" class="Symbol">}</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Helper-Definitions.html#2005" class="Bound">Y</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">{</a><a id="2009" href="Helper-Definitions.html#2009" class="Bound">Z</a><a id="2010" class="Symbol">}</a> <a id="2012" class="Symbol">{</a><a id="2013" href="Helper-Definitions.html#2013" class="Bound">f</a><a id="2014" class="Symbol">}</a> <a id="2016" class="Symbol">{</a><a id="2017" href="Helper-Definitions.html#2017" class="Bound">g</a><a id="2018" class="Symbol">}</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Categories.Functor.Core.html#565" class="Field">G.homomorphism</a>
     <a id="2042" class="Symbol">;</a> <a id="2044" href="Categories.Functor.Core.html#696" class="Field">F-resp-≈</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Categories.Functor.Core.html#696" class="Field">G.F-resp-≈</a>
     <a id="2071" class="Symbol">}</a>
</pre></body></html>

==> anc/Hom-Colimit-Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Hom-Colimit-Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="167" class="Keyword">using</a> <a id="173" class="Symbol">(</a><a id="174" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="181" class="Symbol">;</a> <a id="183" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="187" class="Symbol">)</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Data.Product.html" class="Module">Data.Product</a>

<a id="250" class="Keyword">open</a> <a id="255" class="Keyword">import</a> <a id="262" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="279" class="Keyword">using</a> <a id="285" class="Symbol">(</a><a id="286" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="334" class="Symbol">)</a>

<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a><a id="556" class="Symbol">)</a>

<a id="559" class="Keyword">import</a> <a id="566" href="Setoids-Choice.html" class="Module">Setoids-Choice</a> <a id="581" class="Symbol">as</a> <a id="584" class="Module">Setoids</a>
<a id="592" class="Keyword">import</a> <a id="599" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Setoids-Colimit.html#6222" class="Record">KernelPairs</a><a id="692" class="Symbol">)</a>
<a id="694" class="Keyword">open</a> <a id="699" class="Keyword">import</a> <a id="706" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Filtered.html" class="Module">Filtered</a>

<a id="743" class="Keyword">module</a> <a id="750" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a>
  <a id="771" class="Symbol">{</a><a id="772" href="Hom-Colimit-Choice.html#772" class="Bound">o</a> <a id="774" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="776" href="Hom-Colimit-Choice.html#776" class="Bound">e</a><a id="777" class="Symbol">}</a> <a id="779" class="Symbol">(</a><a id="780" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a> <a id="782" class="Symbol">:</a> <a id="784" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="793" href="Hom-Colimit-Choice.html#772" class="Bound">o</a> <a id="795" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="797" href="Hom-Colimit-Choice.html#776" class="Bound">e</a><a id="798" class="Symbol">)</a>
  <a id="802" class="Keyword">where</a>

<a id="809" class="Keyword">private</a>
    <a id="821" class="Keyword">module</a> <a id="𝒞"></a><a id="828" href="Hom-Colimit-Choice.html#828" class="Module">𝒞</a> <a id="830" class="Symbol">=</a> <a id="832" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="841" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a>

<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="891" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a>

<a id="894" class="Keyword">module</a> <a id="LiftHom"></a><a id="901" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="909" class="Symbol">(</a><a id="910" href="Hom-Colimit-Choice.html#910" class="Bound">o&#39;</a> <a id="913" href="Hom-Colimit-Choice.html#913" class="Bound">ℓ&#39;</a> <a id="916" href="Hom-Colimit-Choice.html#916" class="Bound">e&#39;</a> <a id="919" class="Symbol">:</a> <a id="921" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="926" class="Symbol">)</a> <a id="928" class="Keyword">where</a>
  <a id="936" class="Comment">-- in the definition of presentable object, we lift the hom setoids to a higher</a>
  <a id="1018" class="Comment">-- level such that setoids are cocomplete:</a>
  <a id="LiftHom.LiftHom[_,-]"></a><a id="1063" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[_,-]</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1094" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="1108" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1110" href="Hom-Colimit-Choice.html#910" class="Bound">o&#39;</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Hom-Colimit-Choice.html#910" class="Bound">o&#39;</a> <a id="1118" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1120" href="Hom-Colimit-Choice.html#913" class="Bound">ℓ&#39;</a> <a id="1123" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1125" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="1127" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1129" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="1130" class="Symbol">))</a>
  <a id="1135" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[_,-]</a> <a id="1148" href="Hom-Colimit-Choice.html#1148" class="Bound">X</a> <a id="1150" class="Symbol">=</a> <a id="1152" href="Categories.Functor.Construction.LiftSetoids.html#1046" class="Function">LiftSetoids</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="1167" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1169" href="Hom-Colimit-Choice.html#910" class="Bound">o&#39;</a><a id="1171" class="Symbol">)</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Hom-Colimit-Choice.html#910" class="Bound">o&#39;</a> <a id="1177" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1179" href="Hom-Colimit-Choice.html#913" class="Bound">ℓ&#39;</a> <a id="1182" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1184" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="1186" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1188" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="1189" class="Symbol">)</a> <a id="1191" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1194" href="Categories.Functor.Hom.html#3053" class="Function Operator">Hom[</a> <a id="1199" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a> <a id="1201" href="Categories.Functor.Hom.html#3053" class="Function Operator">][</a> <a id="1204" href="Hom-Colimit-Choice.html#1148" class="Bound">X</a> <a id="1206" href="Categories.Functor.Hom.html#3053" class="Function Operator">,-]</a>

  <a id="1213" class="Comment">-- With above LiftHom, finite presentability would instantiate to:</a>
  <a id="1282" class="Comment">-- finitely-presentable : 𝒞.Obj → Set _</a>
  <a id="1324" class="Comment">-- finitely-presentable P = ∀ {𝒟 : Category o&#39; ℓ&#39; e&#39;} {D : Functor 𝒟 𝒞} (_ : filtered 𝒟) (colim : Colimit D) → LiftHom[ P ,-] preserves-the-colimit colim</a>

<a id="1479" class="Keyword">module</a> <a id="1486" href="Hom-Colimit-Choice.html#1486" class="Module">_</a>
  <a id="1490" class="Symbol">{</a><a id="1491" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="1494" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="1497" href="Hom-Colimit-Choice.html#1497" class="Bound">e&#39;</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1507" class="Symbol">}</a>
  <a id="1511" class="Symbol">{</a><a id="1512" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1525" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="1528" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="1531" href="Hom-Colimit-Choice.html#1497" class="Bound">e&#39;</a><a id="1533" class="Symbol">}</a>
  <a id="1537" class="Symbol">{</a><a id="1538" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1550" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="1552" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a><a id="1553" class="Symbol">}</a>
  <a id="1557" class="Symbol">(</a><a id="1558" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1574" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a><a id="1575" class="Symbol">)</a>
  <a id="1579" class="Keyword">where</a>

  <a id="1588" class="Keyword">open</a> <a id="1593" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="1597" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a>
  <a id="1601" class="Keyword">open</a> <a id="1606" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="1614" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="1617" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="1620" href="Hom-Colimit-Choice.html#1497" class="Bound">e&#39;</a>

  <a id="1626" class="Keyword">private</a>
      <a id="1640" class="Keyword">module</a> <a id="1647" href="Hom-Colimit-Choice.html#1647" class="Module">colim</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1663" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a>
      <a id="1675" class="Keyword">module</a> <a id="1682" href="Hom-Colimit-Choice.html#1682" class="Module">𝒟</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1695" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a>
      <a id="1703" class="Keyword">module</a> <a id="1710" href="Hom-Colimit-Choice.html#1710" class="Module">D</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1722" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a>

      <a id="1731" class="Keyword">open</a> <a id="1736" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1745" href="Hom-Colimit-Choice.html#780" class="Bound">𝒞</a>

  <a id="1750" class="Keyword">record</a> <a id="1757" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Hom-Colimit-Choice.html#1767" class="Bound">P</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="1776" class="Symbol">}</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Hom-Colimit-Choice.html#1779" class="Bound">p</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Hom-Colimit-Choice.html#1767" class="Bound">P</a> <a id="1785" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1787" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="1811" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1813" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="1815" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1817" href="Hom-Colimit-Choice.html#776" class="Bound">e</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Keyword">where</a>
    <a id="1830" class="Comment">-- a factorization of a morphism through the diagram.</a>
    <a id="1888" class="Keyword">constructor</a> <a id="1900" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a>
    <a id="1913" class="Keyword">field</a>
      <a id="1925" href="Hom-Colimit-Choice.html#1925" class="Field">x</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
      <a id="1941" href="Hom-Colimit-Choice.html#1941" class="Field">p&#39;</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Hom-Colimit-Choice.html#1767" class="Bound">P</a> <a id="1948" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="1950" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="1954" href="Hom-Colimit-Choice.html#1925" class="Field">x</a>
      <a id="1962" href="Hom-Colimit-Choice.html#1962" class="Field">commutes</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Hom-Colimit-Choice.html#1779" class="Bound">p</a> <a id="1975" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1977" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="1988" href="Hom-Colimit-Choice.html#1925" class="Field">x</a> <a id="1990" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1992" href="Hom-Colimit-Choice.html#1941" class="Field">p&#39;</a>

  <a id="1998" class="Comment">-- If a hom-functor 𝒞(P,-) preserves a colimit C, this gives rise to a</a>
  <a id="2071" class="Comment">-- factorization of morphisms P ⇒ C through the diagram:</a>
  <a id="2130" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Hom-Colimit-Choice.html#2150" class="Bound">P</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">→</a>
      <a id="2169" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2187" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="2199" href="Hom-Colimit-Choice.html#2150" class="Bound">P</a> <a id="2201" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">→</a>
      <a id="2214" class="Symbol">(</a><a id="2215" href="Hom-Colimit-Choice.html#2215" class="Bound">p</a> <a id="2217" class="Symbol">:</a> <a id="2219" href="Hom-Colimit-Choice.html#2150" class="Bound">P</a> <a id="2221" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2223" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Symbol">→</a>
      <a id="2245" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="2254" href="Hom-Colimit-Choice.html#2215" class="Bound">p</a>
  <a id="2258" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2275" href="Hom-Colimit-Choice.html#2275" class="Bound">P</a> <a id="2277" href="Hom-Colimit-Choice.html#2277" class="Bound">hom-preserves-colim</a> <a id="2297" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a> <a id="2299" class="Symbol">=</a>
    <a id="2305" class="Keyword">let</a>
      <a id="2315" href="Hom-Colimit-Choice.html#2315" class="Bound">homset-colimit</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Hom-Colimit-Choice.html#2277" class="Bound">hom-preserves-colim</a> <a id="2371" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a><a id="2376" class="Symbol">)</a>
      <a id="2384" class="Keyword">module</a> <a id="2391" href="Hom-Colimit-Choice.html#2391" class="Module">homset-colimit</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2416" href="Hom-Colimit-Choice.html#2315" class="Bound">homset-colimit</a>

      <a id="2438" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="2440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2442" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Setoids-Choice.html#1722" class="Function">Setoids.colimit-choice</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="2473" class="Symbol">}</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a><a id="2478" class="Symbol">}</a> <a id="2480" class="Symbol">{</a><a id="2481" href="Hom-Colimit-Choice.html#1497" class="Bound">e&#39;</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">{</a><a id="2486" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="2488" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2490" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="2492" class="Symbol">}</a> <a id="2494" class="Symbol">{</a><a id="2495" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="2498" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2500" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="2503" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2505" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="2507" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2509" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="2510" class="Symbol">}</a> <a id="2512" href="Hom-Colimit-Choice.html#2315" class="Bound">homset-colimit</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2533" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a><a id="2534" class="Symbol">)</a>

      <a id="2543" class="Keyword">open</a> <a id="2548" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2555" class="Keyword">renaming</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2569" class="Symbol">to</a> <a id="2572" class="Field Operator">_[[_≈_]]</a><a id="2580" class="Symbol">)</a>
      <a id="2588" href="Hom-Colimit-Choice.html#2588" class="Bound">commutes</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Categories.Diagram.Colimit.html#1191" class="Function">homset-colimit.coapex</a> <a id="2621" href="Hom-Colimit-Choice.html#2572" class="Field Operator">[[</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2630" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a><a id="2631" class="Symbol">)</a> <a id="2633" href="Hom-Colimit-Choice.html#2572" class="Field Operator">≈</a> <a id="2635" href="Categories.Diagram.Colimit.html#1204" class="Function">homset-colimit.proj</a> <a id="2655" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="2657" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2661" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a> <a id="2664" href="Hom-Colimit-Choice.html#2572" class="Field Operator">]]</a>
      <a id="2673" href="Hom-Colimit-Choice.html#2588" class="Bound">commutes</a> <a id="2682" class="Symbol">=</a>
        <a id="2692" class="Symbol">(</a><a id="2693" href="Setoids-Choice.html#2598" class="Function">Setoids.colimit-choice-correct</a> <a id="2724" class="Symbol">{</a><a id="2725" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="2727" class="Symbol">}</a> <a id="2729" class="Symbol">{</a><a id="2730" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a><a id="2732" class="Symbol">}</a> <a id="2734" class="Symbol">{</a><a id="2735" href="Hom-Colimit-Choice.html#1497" class="Bound">e&#39;</a><a id="2737" class="Symbol">}</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="2742" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2744" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="2746" class="Symbol">}</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="2752" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2754" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="2757" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2759" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="2761" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2763" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="2764" class="Symbol">}</a> <a id="2766" href="Hom-Colimit-Choice.html#2315" class="Bound">homset-colimit</a> <a id="2781" class="Symbol">{</a><a id="2782" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2787" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a><a id="2788" class="Symbol">})</a>

      <a id="2798" class="Comment">-- since hom functors are defined as bi-functor, we have an ∘id on the right:</a>
      <a id="2882" href="Hom-Colimit-Choice.html#2882" class="Bound">commutes-in-𝒞</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a> <a id="2900" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2902" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="2913" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="2915" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Level.html#479" class="Field">lower</a> <a id="2924" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a><a id="2926" class="Symbol">)</a> <a id="2928" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2930" href="Categories.Category.Core.html#630" class="Function">id</a>
      <a id="2939" href="Hom-Colimit-Choice.html#2882" class="Bound">commutes-in-𝒞</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Level.html#479" class="Field">lower</a> <a id="2961" href="Hom-Colimit-Choice.html#2588" class="Bound">commutes</a>

      <a id="2977" class="Keyword">open</a> <a id="2982" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2999" class="Keyword">in</a>
    <a id="3006" class="Keyword">record</a> <a id="3013" class="Symbol">{</a> <a id="3015" href="Hom-Colimit-Choice.html#1925" class="Field">x</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="3021" class="Symbol">;</a> <a id="3023" href="Hom-Colimit-Choice.html#1941" class="Field">p&#39;</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Level.html#479" class="Field">lower</a> <a id="3034" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a> <a id="3037" class="Symbol">;</a>
      <a id="3045" href="Hom-Colimit-Choice.html#1962" class="Field">commutes</a> <a id="3054" class="Symbol">=</a>
        <a id="3064" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3078" href="Hom-Colimit-Choice.html#2297" class="Bound">p</a>                            <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3110" href="Hom-Colimit-Choice.html#2882" class="Bound">commutes-in-𝒞</a> <a id="3124" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3134" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3145" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="3147" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3149" class="Symbol">(</a><a id="3150" href="Level.html#479" class="Field">lower</a> <a id="3156" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a><a id="3158" class="Symbol">)</a> <a id="3160" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3162" href="Categories.Category.Core.html#630" class="Function">id</a>   <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3170" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3178" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="3188" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3198" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3209" href="Hom-Colimit-Choice.html#2438" class="Bound">x</a> <a id="3211" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Level.html#479" class="Field">lower</a> <a id="3220" href="Hom-Colimit-Choice.html#2442" class="Bound">p&#39;</a><a id="3222" class="Symbol">)</a>
        <a id="3232" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3240" class="Symbol">}</a>

  <a id="3245" class="Comment">-- The property that morphisms from a given object factorize (at most) uniquely</a>
  <a id="3327" class="Comment">-- through the diagram D:</a>
  <a id="3355" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="3382" class="Symbol">:</a> <a id="3384" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="3390" class="Symbol">→</a> <a id="3392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3396" class="Symbol">_</a>
  <a id="3400" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="3427" href="Hom-Colimit-Choice.html#3427" class="Bound">P</a> <a id="3429" class="Symbol">=</a>
      <a id="3437" class="Symbol">∀</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a> <a id="3442" class="Symbol">:</a> <a id="3444" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3449" class="Symbol">}</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Hom-Colimit-Choice.html#3452" class="Bound">f</a> <a id="3454" href="Hom-Colimit-Choice.html#3454" class="Bound">g</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Hom-Colimit-Choice.html#3427" class="Bound">P</a> <a id="3460" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3462" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3466" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3482" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a> <a id="3484" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3486" href="Hom-Colimit-Choice.html#3452" class="Bound">f</a> <a id="3488" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3490" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3501" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a> <a id="3503" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3505" href="Hom-Colimit-Choice.html#3454" class="Bound">g</a> <a id="3507" class="Symbol">→</a>
        <a id="3517" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3520" href="Hom-Colimit-Choice.html#3520" class="Bound">i&#39;</a> <a id="3523" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3525" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="3531" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3533" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3536" href="Hom-Colimit-Choice.html#3536" class="Bound">f&#39;</a> <a id="3539" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3541" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a> <a id="3543" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3547" href="Hom-Colimit-Choice.html#3520" class="Bound">i&#39;</a> <a id="3550" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3552" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3555" href="Hom-Colimit-Choice.html#3555" class="Bound">g&#39;</a> <a id="3558" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3560" href="Hom-Colimit-Choice.html#3440" class="Bound">i</a> <a id="3562" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3566" href="Hom-Colimit-Choice.html#3520" class="Bound">i&#39;</a> <a id="3569" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3576" href="Hom-Colimit-Choice.html#3536" class="Bound">f&#39;</a> <a id="3579" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3581" href="Hom-Colimit-Choice.html#3452" class="Bound">f</a> <a id="3583" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3585" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3589" href="Hom-Colimit-Choice.html#3555" class="Bound">g&#39;</a> <a id="3592" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3594" href="Hom-Colimit-Choice.html#3454" class="Bound">g</a><a id="3595" class="Symbol">)</a>

  <a id="3600" class="Comment">-- The same property, but with a single identifying morphism:</a>
  <a id="3664" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a> <a id="3700" class="Symbol">→</a> <a id="3702" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3706" class="Symbol">_</a>
  <a id="3710" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="3738" href="Hom-Colimit-Choice.html#3738" class="Bound">P</a> <a id="3740" class="Symbol">=</a>
      <a id="3748" class="Symbol">∀</a> <a id="3750" class="Symbol">{</a><a id="3751" href="Hom-Colimit-Choice.html#3751" class="Bound">i</a> <a id="3753" class="Symbol">:</a> <a id="3755" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="3760" class="Symbol">}</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Hom-Colimit-Choice.html#3763" class="Bound">f</a> <a id="3765" href="Hom-Colimit-Choice.html#3765" class="Bound">g</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Hom-Colimit-Choice.html#3738" class="Bound">P</a> <a id="3771" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3773" href="Categories.Functor.Core.html#797" class="Function">D.₀</a> <a id="3777" href="Hom-Colimit-Choice.html#3751" class="Bound">i</a><a id="3778" class="Symbol">)</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3793" href="Hom-Colimit-Choice.html#3751" class="Bound">i</a> <a id="3795" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3797" href="Hom-Colimit-Choice.html#3763" class="Bound">f</a> <a id="3799" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3801" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="3812" href="Hom-Colimit-Choice.html#3751" class="Bound">i</a> <a id="3814" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3816" href="Hom-Colimit-Choice.html#3765" class="Bound">g</a> <a id="3818" class="Symbol">→</a>
        <a id="3828" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3831" href="Hom-Colimit-Choice.html#3831" class="Bound">i&#39;</a> <a id="3834" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3836" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="3842" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3844" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3847" href="Hom-Colimit-Choice.html#3847" class="Bound">h</a> <a id="3849" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3851" href="Hom-Colimit-Choice.html#3751" class="Bound">i</a> <a id="3853" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="3857" href="Hom-Colimit-Choice.html#3831" class="Bound">i&#39;</a> <a id="3860" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3862" class="Symbol">(</a><a id="3863" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3867" href="Hom-Colimit-Choice.html#3847" class="Bound">h</a> <a id="3869" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3871" href="Hom-Colimit-Choice.html#3763" class="Bound">f</a> <a id="3873" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3875" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="3879" href="Hom-Colimit-Choice.html#3847" class="Bound">h</a> <a id="3881" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3883" href="Hom-Colimit-Choice.html#3765" class="Bound">g</a><a id="3884" class="Symbol">)</a>

  <a id="3889" href="Hom-Colimit-Choice.html#3889" class="Function">include-UniqueColimitFactorization₁</a> <a id="3925" class="Symbol">:</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Hom-Colimit-Choice.html#3928" class="Bound">P</a> <a id="3930" class="Symbol">:</a> <a id="3932" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="3937" class="Symbol">)</a> <a id="3939" class="Symbol">→</a>
    <a id="3945" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="3973" href="Hom-Colimit-Choice.html#3928" class="Bound">P</a> <a id="3975" class="Symbol">→</a>
    <a id="3981" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="4008" href="Hom-Colimit-Choice.html#3928" class="Bound">P</a>
  <a id="4012" href="Hom-Colimit-Choice.html#3889" class="Function">include-UniqueColimitFactorization₁</a> <a id="4048" href="Hom-Colimit-Choice.html#4048" class="Bound">P</a> <a id="4050" href="Hom-Colimit-Choice.html#4050" class="Bound">uniq1</a> <a id="4056" class="Symbol">{</a><a id="4057" href="Hom-Colimit-Choice.html#4057" class="Bound">i</a><a id="4058" class="Symbol">}</a> <a id="4060" href="Hom-Colimit-Choice.html#4060" class="Bound">f</a> <a id="4062" href="Hom-Colimit-Choice.html#4062" class="Bound">g</a> <a id="4064" href="Hom-Colimit-Choice.html#4064" class="Bound">eq</a> <a id="4067" class="Symbol">=</a>
    <a id="4073" class="Keyword">let</a>
      <a id="4083" href="Hom-Colimit-Choice.html#4083" class="Bound">i&#39;</a> <a id="4086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4088" href="Hom-Colimit-Choice.html#4088" class="Bound">h</a> <a id="4090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4092" href="Hom-Colimit-Choice.html#4092" class="Bound">eq</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Hom-Colimit-Choice.html#4050" class="Bound">uniq1</a> <a id="4103" class="Symbol">{</a><a id="4104" href="Hom-Colimit-Choice.html#4057" class="Bound">i</a><a id="4105" class="Symbol">}</a> <a id="4107" href="Hom-Colimit-Choice.html#4060" class="Bound">f</a> <a id="4109" href="Hom-Colimit-Choice.html#4062" class="Bound">g</a> <a id="4111" href="Hom-Colimit-Choice.html#4064" class="Bound">eq</a>
    <a id="4118" class="Keyword">in</a>
    <a id="4125" href="Hom-Colimit-Choice.html#4083" class="Bound">i&#39;</a> <a id="4128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4130" class="Symbol">(</a><a id="4131" href="Hom-Colimit-Choice.html#4088" class="Bound">h</a> <a id="4133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4135" class="Symbol">(</a><a id="4136" href="Hom-Colimit-Choice.html#4088" class="Bound">h</a> <a id="4138" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4140" href="Hom-Colimit-Choice.html#4092" class="Bound">eq</a><a id="4142" class="Symbol">))</a>

  <a id="4148" class="Comment">-- If the diagram is filtered, then the above two properties are equivalent:</a>
  <a id="4227" href="Hom-Colimit-Choice.html#4227" class="Function">coequalize-colimit-factorization</a> <a id="4260" class="Symbol">:</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Hom-Colimit-Choice.html#4263" class="Bound">P</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="4272" class="Symbol">)</a> <a id="4274" class="Symbol">→</a> <a id="4276" href="Filtered.html#2499" class="Record">filtered</a> <a id="4285" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="4287" class="Symbol">→</a>
    <a id="4293" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="4320" href="Hom-Colimit-Choice.html#4263" class="Bound">P</a> <a id="4322" class="Symbol">→</a>
    <a id="4328" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="4356" href="Hom-Colimit-Choice.html#4263" class="Bound">P</a>
  <a id="4360" href="Hom-Colimit-Choice.html#4227" class="Function">coequalize-colimit-factorization</a> <a id="4393" href="Hom-Colimit-Choice.html#4393" class="Bound">P</a> <a id="4395" href="Hom-Colimit-Choice.html#4395" class="Bound">fil</a> <a id="4399" href="Hom-Colimit-Choice.html#4399" class="Bound">factor2</a> <a id="4407" class="Symbol">{</a><a id="4408" href="Hom-Colimit-Choice.html#4408" class="Bound">i</a><a id="4409" class="Symbol">}</a> <a id="4411" href="Hom-Colimit-Choice.html#4411" class="Bound">f</a> <a id="4413" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a> <a id="4415" href="Hom-Colimit-Choice.html#4415" class="Bound">eq-proj</a> <a id="4423" class="Symbol">=</a>
    <a id="4429" class="Keyword">let</a>
      <a id="4439" class="Comment">-- We take the factorization with the two injections:</a>
      <a id="4499" href="Hom-Colimit-Choice.html#4499" class="Bound">j</a> <a id="4501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4503" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a> <a id="4506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a> <a id="4512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4514" href="Hom-Colimit-Choice.html#4514" class="Bound">binary-prop</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">=</a> <a id="4529" href="Hom-Colimit-Choice.html#4399" class="Bound">factor2</a> <a id="4537" class="Symbol">{</a><a id="4538" href="Hom-Colimit-Choice.html#4408" class="Bound">i</a><a id="4539" class="Symbol">}</a> <a id="4541" href="Hom-Colimit-Choice.html#4411" class="Bound">f</a> <a id="4543" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a> <a id="4545" href="Hom-Colimit-Choice.html#4415" class="Bound">eq-proj</a>
      <a id="4559" class="Comment">-- and the merge f&#39; and g&#39;</a>
      <a id="4592" href="Hom-Colimit-Choice.html#4592" class="Bound">M</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Filtered.html#1620" class="Record">MergedMorphisms</a> <a id="4612" class="Symbol">_</a> <a id="4614" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a> <a id="4617" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a>
      <a id="4626" href="Hom-Colimit-Choice.html#4592" class="Bound">M</a> <a id="4628" class="Symbol">=</a> <a id="4630" href="Filtered.html#2096" class="Function">filtered.merge-all</a> <a id="4649" href="Hom-Colimit-Choice.html#4395" class="Bound">fil</a> <a id="4653" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a> <a id="4656" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a>
      <a id="4665" class="Keyword">module</a> <a id="4672" href="Hom-Colimit-Choice.html#4672" class="Module">M</a> <a id="4674" class="Symbol">=</a> <a id="4676" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="4692" href="Hom-Colimit-Choice.html#4592" class="Bound">M</a>
      <a id="4700" class="Comment">-- module fil = fuse-parallel-morphisms (filtered.fuse-parallel fil)</a>
      <a id="4775" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="4777" class="Symbol">=</a> <a id="4779" href="Filtered.html#1903" class="Function">M.merge</a>
      <a id="4793" class="Keyword">open</a> <a id="4798" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4815" class="Keyword">in</a>
    <a id="4822" href="Filtered.html#1849" class="Function">M.tip</a> <a id="4828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4830" class="Symbol">((</a><a id="4832" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="4834" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4838" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a><a id="4840" class="Symbol">)</a> <a id="4842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="4857" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4861" class="Symbol">(</a><a id="4862" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="4864" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4868" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a><a id="4870" class="Symbol">)</a> <a id="4872" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4874" href="Hom-Colimit-Choice.html#4411" class="Bound">f</a> <a id="4876" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4879" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="4894" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4902" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4910" class="Symbol">(</a><a id="4911" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4915" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="4917" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4919" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4923" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a><a id="4925" class="Symbol">)</a> <a id="4927" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4929" href="Hom-Colimit-Choice.html#4411" class="Bound">f</a> <a id="4931" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4934" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4940" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="4948" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4952" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="4954" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="4961" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a> <a id="4964" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4966" href="Hom-Colimit-Choice.html#4411" class="Bound">f</a><a id="4967" class="Symbol">)</a> <a id="4969" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4972" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4980" href="Hom-Colimit-Choice.html#4514" class="Bound">binary-prop</a> <a id="4992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5000" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5004" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="5006" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5008" class="Symbol">(</a><a id="5009" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5013" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a> <a id="5016" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5018" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a><a id="5019" class="Symbol">)</a> <a id="5021" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5024" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="5034" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5042" class="Symbol">(</a><a id="5043" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5047" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="5049" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5051" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5055" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a><a id="5057" class="Symbol">)</a> <a id="5059" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5061" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a> <a id="5063" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5067" href="Categories.Functor.Core.html#565" class="Function">D.homomorphism</a> <a id="5082" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5098" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="5105" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5109" href="Hom-Colimit-Choice.html#4509" class="Bound">g&#39;</a><a id="5111" class="Symbol">)</a> <a id="5113" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5115" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a> <a id="5117" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5121" href="Categories.Functor.Core.html#696" class="Function">D.F-resp-≈</a> <a id="5132" href="Filtered.html#1979" class="Function">M.prop</a> <a id="5139" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5147" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5155" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Hom-Colimit-Choice.html#4775" class="Bound">k</a> <a id="5162" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5166" href="Hom-Colimit-Choice.html#4503" class="Bound">f&#39;</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5172" href="Hom-Colimit-Choice.html#4413" class="Bound">g</a>
    <a id="5178" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5179" class="Symbol">))</a>

  <a id="5185" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a> <a id="5209" class="Symbol">:</a>
      <a id="5217" href="Filtered.html#2499" class="Record">filtered</a> <a id="5226" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="5228" class="Symbol">→</a>
      <a id="5236" class="Symbol">(</a><a id="5237" href="Hom-Colimit-Choice.html#5237" class="Bound">P</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="5246" class="Symbol">)</a> <a id="5248" class="Symbol">→</a>
      <a id="5256" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="5268" class="Symbol">(</a><a id="5269" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="5283" class="Symbol">(</a><a id="5284" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="5293" href="Hom-Colimit-Choice.html#5237" class="Bound">P</a> <a id="5295" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a><a id="5298" class="Symbol">)</a> <a id="5300" class="Symbol">(</a><a id="5301" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="5317" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a><a id="5322" class="Symbol">))</a> <a id="5325" class="Symbol">→</a>
      <a id="5333" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="5360" href="Hom-Colimit-Choice.html#5237" class="Bound">P</a>
  <a id="5364" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a> <a id="5388" href="Hom-Colimit-Choice.html#5388" class="Bound">fil</a> <a id="5392" href="Hom-Colimit-Choice.html#5392" class="Bound">P</a> <a id="5394" href="Hom-Colimit-Choice.html#5394" class="Bound">is-colim</a> <a id="5403" class="Symbol">{</a><a id="5404" href="Hom-Colimit-Choice.html#5404" class="Bound">i</a><a id="5405" class="Symbol">}</a> <a id="5407" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a> <a id="5409" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a> <a id="5411" href="Hom-Colimit-Choice.html#5411" class="Bound">pr∘f≈pr∘g</a> <a id="5421" class="Symbol">=</a>
    <a id="5427" href="Setoids-Colimit.html#1727" class="Function">I.B</a> <a id="5431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5433" href="Setoids-Colimit.html#1782" class="Function">I.inj₁</a> <a id="5440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5442" class="Symbol">(</a><a id="5443" href="Setoids-Colimit.html#1809" class="Function">I.inj₂</a> <a id="5450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5465" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5469" href="Setoids-Colimit.html#1782" class="Function">I.inj₁</a> <a id="5476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5478" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a> <a id="5480" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5484" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5492" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5502" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5510" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5514" href="Setoids-Colimit.html#1782" class="Function">I.inj₁</a> <a id="5521" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5523" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a> <a id="5525" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5527" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5530" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5533" href="Level.html#479" class="Field">Level.lower</a> <a id="5545" href="Setoids-Colimit.html#1907" class="Function">I.identifies</a> <a id="5558" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5566" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5570" href="Setoids-Colimit.html#1809" class="Function">I.inj₂</a> <a id="5577" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5579" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a> <a id="5581" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5583" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="5586" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5589" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5597" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="5607" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5615" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="5619" href="Setoids-Colimit.html#1809" class="Function">I.inj₂</a> <a id="5626" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5628" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a>
      <a id="5636" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5637" class="Symbol">))</a>
    <a id="5644" class="Keyword">where</a>
      <a id="5656" class="Keyword">open</a> <a id="5661" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="5681" href="Hom-Colimit-Choice.html#5681" class="Function">ident-f-g</a> <a id="5691" class="Symbol">:</a> <a id="5693" href="Setoids-Colimit.html#1492" class="Record">Setoids-Colimit.identified-in-diagram</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="5741" href="Hom-Colimit-Choice.html#5392" class="Bound">P</a> <a id="5743" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="5747" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5750" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a><a id="5751" class="Symbol">)</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="5765" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="5780" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a><a id="5781" class="Symbol">)</a>
      <a id="5789" href="Hom-Colimit-Choice.html#5681" class="Function">ident-f-g</a> <a id="5799" class="Symbol">=</a>
        <a id="5809" href="Setoids-Colimit.html#5365" class="Function">Setoids-Colimit.filtered-identification-colim</a>
          <a id="5865" class="Symbol">{</a><a id="5866" class="Argument">c</a> <a id="5868" class="Symbol">=</a> <a id="5870" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="5872" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5874" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="5876" class="Symbol">}</a> <a id="5878" class="Symbol">{</a><a id="5879" class="Argument">ℓ&#39;</a> <a id="5882" class="Symbol">=</a> <a id="5884" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="5887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5889" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="5892" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5894" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="5896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5898" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="5899" class="Symbol">}</a>
          <a id="5911" class="Symbol">(</a><a id="5912" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="5921" href="Hom-Colimit-Choice.html#5392" class="Bound">P</a> <a id="5923" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="5927" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5930" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a><a id="5931" class="Symbol">)</a>
          <a id="5943" class="Symbol">(</a><a id="5944" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="5962" href="Hom-Colimit-Choice.html#5394" class="Bound">is-colim</a><a id="5970" class="Symbol">)</a>
          <a id="5982" href="Hom-Colimit-Choice.html#5388" class="Bound">fil</a>
          <a id="5996" class="Symbol">(</a><a id="5997" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
           <a id="6020" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6031" href="Hom-Colimit-Choice.html#5404" class="Bound">i</a> <a id="6033" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6035" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a> <a id="6037" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6039" href="Categories.Category.Core.html#630" class="Function">id</a>  <a id="6043" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6046" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6054" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="6064" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
           <a id="6077" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6088" href="Hom-Colimit-Choice.html#5404" class="Bound">i</a> <a id="6090" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6092" href="Hom-Colimit-Choice.html#5407" class="Bound">f</a>  <a id="6095" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6098" href="Hom-Colimit-Choice.html#5411" class="Bound">pr∘f≈pr∘g</a> <a id="6108" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
           <a id="6121" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6132" href="Hom-Colimit-Choice.html#5404" class="Bound">i</a> <a id="6134" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6136" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a>  <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6143" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6151" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="6161" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
           <a id="6174" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6185" href="Hom-Colimit-Choice.html#5404" class="Bound">i</a> <a id="6187" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6189" href="Hom-Colimit-Choice.html#5409" class="Bound">g</a> <a id="6191" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6193" href="Categories.Category.Core.html#630" class="Function">id</a>
           <a id="6207" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="6208" class="Symbol">))</a>

      <a id="6218" class="Keyword">module</a> <a id="6225" href="Hom-Colimit-Choice.html#6225" class="Module">I</a> <a id="6227" class="Symbol">=</a> <a id="6229" href="Setoids-Colimit.html#1492" class="Module">Setoids-Colimit.identified-in-diagram</a> <a id="6267" href="Hom-Colimit-Choice.html#5681" class="Function">ident-f-g</a>

  <a id="6280" class="Comment">-- a variant of hom-colim-unique-factor with only one</a>
  <a id="6336" class="Comment">-- connecting morphism within the diagram:</a>
  <a id="6381" href="Hom-Colimit-Choice.html#6381" class="Function">hom-colim-unique-factor₁</a> <a id="6406" class="Symbol">:</a>
      <a id="6414" href="Filtered.html#2499" class="Record">filtered</a> <a id="6423" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="6425" class="Symbol">→</a>
      <a id="6433" class="Symbol">(</a><a id="6434" href="Hom-Colimit-Choice.html#6434" class="Bound">P</a> <a id="6436" class="Symbol">:</a> <a id="6438" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="6443" class="Symbol">)</a> <a id="6445" class="Symbol">→</a>
      <a id="6453" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="6462" href="Hom-Colimit-Choice.html#6434" class="Bound">P</a> <a id="6464" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="6468" href="Colimit-Lemmas.html#1822" class="Function Operator">preserves-the-colimit</a> <a id="6490" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a> <a id="6496" class="Symbol">→</a>
      <a id="6504" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="6532" href="Hom-Colimit-Choice.html#6434" class="Bound">P</a>
  <a id="6536" href="Hom-Colimit-Choice.html#6381" class="Function">hom-colim-unique-factor₁</a> <a id="6561" href="Hom-Colimit-Choice.html#6561" class="Bound">fil</a> <a id="6565" href="Hom-Colimit-Choice.html#6565" class="Bound">P</a> <a id="6567" href="Hom-Colimit-Choice.html#6567" class="Bound">is-colim</a> <a id="6576" class="Symbol">=</a>
    <a id="6582" href="Hom-Colimit-Choice.html#4227" class="Function">coequalize-colimit-factorization</a> <a id="6615" href="Hom-Colimit-Choice.html#6565" class="Bound">P</a> <a id="6617" href="Hom-Colimit-Choice.html#6561" class="Bound">fil</a>
      <a id="6627" class="Symbol">(</a><a id="6628" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a> <a id="6652" href="Hom-Colimit-Choice.html#6561" class="Bound">fil</a> <a id="6656" href="Hom-Colimit-Choice.html#6565" class="Bound">P</a> <a id="6658" href="Hom-Colimit-Choice.html#6567" class="Bound">is-colim</a><a id="6666" class="Symbol">)</a>


  <a id="6672" class="Comment">-- A hom-functor 𝒞(P,-) preserves a colimit C given that</a>
  <a id="6731" class="Comment">-- 1. all morphisms P ⇒ C factor through the diagram.</a>
  <a id="6787" class="Comment">-- 2. the factorization is unique in the sense that</a>
  <a id="6841" class="Comment">--    if there are f g : P ⇒ D.₀ i which are identified in the colimit,</a>
  <a id="6915" class="Comment">--    then there is some morphism in the diagram which identifies f and g</a>
  <a id="6991" href="Hom-Colimit-Choice.html#6991" class="Function">hom-colim-construct</a> <a id="7011" class="Symbol">:</a>
      <a id="7019" href="Filtered.html#553" class="Record">has-upper-bounds</a> <a id="7036" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="7038" class="Symbol">→</a>
      <a id="7046" class="Symbol">(</a><a id="7047" href="Hom-Colimit-Choice.html#7047" class="Bound">P</a> <a id="7049" class="Symbol">:</a> <a id="7051" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="7056" class="Symbol">)</a> <a id="7058" class="Symbol">→</a>
      <a id="7066" class="Symbol">(∀</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Hom-Colimit-Choice.html#7070" class="Bound">f</a> <a id="7072" class="Symbol">:</a> <a id="7074" href="Hom-Colimit-Choice.html#7047" class="Bound">P</a> <a id="7076" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7078" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="7090" class="Symbol">)</a> <a id="7092" class="Symbol">→</a> <a id="7094" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="7103" href="Hom-Colimit-Choice.html#7070" class="Bound">f</a><a id="7104" class="Symbol">)</a> <a id="7106" class="Symbol">→</a>
      <a id="7114" href="Hom-Colimit-Choice.html#3355" class="Function">UniqueColimitFactorization</a> <a id="7141" href="Hom-Colimit-Choice.html#7047" class="Bound">P</a> <a id="7143" class="Symbol">→</a>
      <a id="7151" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="7163" class="Symbol">(</a><a id="7164" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="7178" class="Symbol">(</a><a id="7179" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="7188" href="Hom-Colimit-Choice.html#7047" class="Bound">P</a> <a id="7190" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a><a id="7193" class="Symbol">)</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="7212" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a><a id="7217" class="Symbol">))</a>
  <a id="7222" href="Hom-Colimit-Choice.html#6991" class="Function">hom-colim-construct</a> <a id="7242" href="Hom-Colimit-Choice.html#7242" class="Bound">bounds</a> <a id="7249" href="Hom-Colimit-Choice.html#7249" class="Bound">P</a> <a id="7251" href="Hom-Colimit-Choice.html#7251" class="Bound">all-factor</a> <a id="7262" href="Hom-Colimit-Choice.html#7262" class="Bound">uniq-factor</a> <a id="7274" class="Symbol">=</a>
    <a id="7280" href="Setoids-Colimit.html#7102" class="Function">Setoids-Colimit.bounded-colimiting</a>
      <a id="7321" class="Symbol">{</a><a id="7322" class="Argument">c</a> <a id="7324" class="Symbol">=</a> <a id="7326" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a> <a id="7328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7330" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a><a id="7332" class="Symbol">}</a> <a id="7334" class="Symbol">{</a><a id="7335" class="Argument">ℓ&#39;</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="Hom-Colimit-Choice.html#1491" class="Bound">o&#39;</a> <a id="7343" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7345" href="Hom-Colimit-Choice.html#1494" class="Bound">ℓ&#39;</a> <a id="7348" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7350" href="Hom-Colimit-Choice.html#776" class="Bound">e</a> <a id="7352" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7354" href="Hom-Colimit-Choice.html#774" class="Bound">ℓ</a><a id="7355" class="Symbol">}</a>
      <a id="7363" class="Symbol">(</a><a id="7364" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="7373" href="Hom-Colimit-Choice.html#7249" class="Bound">P</a> <a id="7375" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="7379" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="7382" href="Hom-Colimit-Choice.html#1538" class="Bound">D</a><a id="7383" class="Symbol">)</a>
      <a id="7391" class="Symbol">(</a><a id="7392" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="7416" href="Hom-Colimit-Choice.html#7249" class="Bound">P</a> <a id="7418" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a><a id="7421" class="Symbol">)</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Categories.Diagram.Colimit.html#1122" class="Function">Colimit.colimit</a> <a id="7440" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a><a id="7445" class="Symbol">))</a>
      <a id="7454" href="Hom-Colimit-Choice.html#7242" class="Bound">bounds</a>
      <a id="7467" class="Comment">-- Part 1: show that every element in the colimit comes from</a>
      <a id="7534" class="Comment">-- somewhere in the diagram</a>
      <a id="7568" class="Symbol">(λ</a> <a id="7571" class="Symbol">(</a><a id="7572" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7577" href="Hom-Colimit-Choice.html#7577" class="Bound">f</a><a id="7578" class="Symbol">)</a> <a id="7580" class="Symbol">→</a>
        <a id="7590" class="Keyword">let</a>
          <a id="7604" class="Keyword">module</a> <a id="7611" href="Hom-Colimit-Choice.html#7611" class="Module">T</a> <a id="7613" class="Symbol">=</a> <a id="7615" href="Hom-Colimit-Choice.html#1757" class="Module">Triangle</a> <a id="7624" class="Symbol">(</a><a id="7625" href="Hom-Colimit-Choice.html#7251" class="Bound">all-factor</a> <a id="7636" href="Hom-Colimit-Choice.html#7577" class="Bound">f</a><a id="7637" class="Symbol">)</a>
          <a id="7649" class="Keyword">open</a> <a id="7654" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
        <a id="7675" class="Keyword">in</a>
        <a id="7686" class="Keyword">record</a> <a id="7693" class="Symbol">{</a>
          <a id="7705" href="Setoids-Colimit.html#6613" class="Field">i</a> <a id="7707" class="Symbol">=</a> <a id="7709" href="Hom-Colimit-Choice.html#1925" class="Function">T.x</a> <a id="7713" class="Symbol">;</a>
          <a id="7725" href="Setoids-Colimit.html#6631" class="Field">preimage</a> <a id="7734" class="Symbol">=</a> <a id="7736" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7741" href="Hom-Colimit-Choice.html#1941" class="Function">T.p&#39;</a> <a id="7746" class="Symbol">;</a>
          <a id="7758" href="Setoids-Colimit.html#6674" class="Field">x-sent-to-c</a> <a id="7770" class="Symbol">=</a> <a id="7772" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="7777" class="Symbol">(</a><a id="7778" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="7796" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7807" href="Hom-Colimit-Choice.html#1925" class="Function">T.x</a> <a id="7811" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7813" href="Hom-Colimit-Choice.html#1941" class="Function">T.p&#39;</a> <a id="7818" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7820" href="Categories.Category.Core.html#630" class="Function">id</a>
              <a id="7837" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7840" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7850" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7864" class="Symbol">(</a><a id="7865" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7876" href="Hom-Colimit-Choice.html#1925" class="Function">T.x</a> <a id="7880" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7882" href="Hom-Colimit-Choice.html#1941" class="Function">T.p&#39;</a><a id="7886" class="Symbol">)</a> <a id="7888" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7890" href="Categories.Category.Core.html#630" class="Function">id</a>
              <a id="7907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7910" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a>  <a id="7921" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="7935" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7946" href="Hom-Colimit-Choice.html#1925" class="Function">T.x</a> <a id="7950" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7952" href="Hom-Colimit-Choice.html#1941" class="Function">T.p&#39;</a>
              <a id="7971" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7975" href="Hom-Colimit-Choice.html#1962" class="Function">T.commutes</a>  <a id="7987" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="8001" href="Hom-Colimit-Choice.html#7577" class="Bound">f</a>
            <a id="8015" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="8016" class="Symbol">)</a>
          <a id="8028" class="Symbol">}</a>
        <a id="8038" class="Symbol">)</a>
      <a id="8046" class="Comment">-- Part 2: if two elements from the diagram are identified</a>
      <a id="8111" class="Comment">-- in the colimit, then they are identified already</a>
      <a id="8169" class="Comment">-- somewhere in the diagram</a>
      <a id="8203" class="Symbol">λ</a> <a id="8205" class="Symbol">{</a><a id="8206" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a><a id="8207" class="Symbol">}</a> <a id="8209" href="Hom-Colimit-Choice.html#8209" class="Bound">kp</a> <a id="8212" class="Symbol">→</a>
        <a id="8222" class="Keyword">let</a>
          <a id="8236" class="Keyword">module</a> <a id="8243" href="Hom-Colimit-Choice.html#8243" class="Module">kp</a> <a id="8246" class="Symbol">=</a> <a id="8248" href="Setoids-Colimit.html#6222" class="Module">KernelPairs</a> <a id="8260" href="Hom-Colimit-Choice.html#8209" class="Bound">kp</a>
          <a id="8273" class="Keyword">open</a> <a id="8278" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
          <a id="8301" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a> <a id="8303" class="Symbol">=</a> <a id="8305" href="Level.html#479" class="Field">Level.lower</a> <a id="8317" href="Setoids-Colimit.html#6332" class="Field">kp.pr₁</a>
          <a id="8334" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a> <a id="8336" class="Symbol">=</a> <a id="8338" href="Level.html#479" class="Field">Level.lower</a> <a id="8350" href="Setoids-Colimit.html#6363" class="Field">kp.pr₂</a>
          <a id="8367" href="Hom-Colimit-Choice.html#8367" class="Bound">f-g-ident</a> <a id="8377" class="Symbol">:</a> <a id="8379" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8390" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8392" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8394" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a> <a id="8396" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="8398" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8409" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8411" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8413" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a>
          <a id="8425" href="Hom-Colimit-Choice.html#8367" class="Bound">f-g-ident</a> <a id="8435" class="Symbol">=</a> <a id="8437" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="8455" class="Symbol">(</a><a id="8456" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8467" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8469" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8471" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a><a id="8472" class="Symbol">)</a>           <a id="8484" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8497" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="8506" class="Symbol">)</a> <a id="8508" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="8522" class="Symbol">(</a><a id="8523" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8534" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8536" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8538" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a> <a id="8540" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8542" href="Categories.Category.Core.html#630" class="Function">id</a><a id="8544" class="Symbol">)</a>      <a id="8551" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8554" href="Level.html#479" class="Field">Level.lower</a> <a id="8566" href="Setoids-Colimit.html#6394" class="Field">kp.identified</a> <a id="8580" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8594" class="Symbol">(</a><a id="8595" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8606" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8608" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8610" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a> <a id="8612" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8614" href="Categories.Category.Core.html#630" class="Function">id</a><a id="8616" class="Symbol">)</a>      <a id="8623" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8635" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8660" class="Symbol">(</a><a id="8661" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8672" href="Hom-Colimit-Choice.html#8206" class="Bound">i</a> <a id="8674" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8676" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a><a id="8677" class="Symbol">)</a>
            <a id="8691" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="8703" href="Hom-Colimit-Choice.html#8703" class="Bound">i&#39;</a> <a id="8706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8708" href="Hom-Colimit-Choice.html#8708" class="Bound">f&#39;</a> <a id="8711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8713" href="Hom-Colimit-Choice.html#8713" class="Bound">g&#39;</a> <a id="8716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8718" href="Hom-Colimit-Choice.html#8718" class="Bound">Df&#39;∘f≈Dg&#39;∘g</a> <a id="8730" class="Symbol">=</a> <a id="8732" href="Hom-Colimit-Choice.html#7262" class="Bound">uniq-factor</a> <a id="8744" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a> <a id="8746" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a> <a id="8748" href="Hom-Colimit-Choice.html#8367" class="Bound">f-g-ident</a>
        <a id="8766" class="Keyword">in</a>
        <a id="8777" class="Keyword">record</a> <a id="8784" class="Symbol">{</a>
          <a id="8796" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="8798" class="Symbol">=</a> <a id="8800" href="Hom-Colimit-Choice.html#8703" class="Bound">i&#39;</a> <a id="8803" class="Symbol">;</a> <a id="8805" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="8810" class="Symbol">=</a> <a id="8812" href="Hom-Colimit-Choice.html#8708" class="Bound">f&#39;</a> <a id="8815" class="Symbol">;</a> <a id="8817" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="Hom-Colimit-Choice.html#8713" class="Bound">g&#39;</a> <a id="8827" class="Symbol">;</a> <a id="8829" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="8840" class="Symbol">=</a>
            <a id="8854" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="8865" class="Symbol">(</a><a id="8866" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="8886" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="8890" href="Hom-Colimit-Choice.html#8708" class="Bound">f&#39;</a> <a id="8893" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8895" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a> <a id="8897" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8899" href="Categories.Category.Core.html#630" class="Function">id</a>        <a id="8909" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8912" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="8920" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="8930" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="8946" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="8950" href="Hom-Colimit-Choice.html#8708" class="Bound">f&#39;</a> <a id="8953" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8955" href="Hom-Colimit-Choice.html#8301" class="Bound">f</a>             <a id="8969" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8972" href="Hom-Colimit-Choice.html#8718" class="Bound">Df&#39;∘f≈Dg&#39;∘g</a> <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="9000" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9004" href="Hom-Colimit-Choice.html#8713" class="Bound">g&#39;</a> <a id="9007" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9009" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a>             <a id="9023" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9027" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="9035" href="Categories.Category.Core.html#1145" class="Function">identityʳ</a> <a id="9045" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="9061" href="Categories.Functor.Core.html#806" class="Function">D.₁</a> <a id="9065" href="Hom-Colimit-Choice.html#8713" class="Bound">g&#39;</a> <a id="9068" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9070" href="Hom-Colimit-Choice.html#8334" class="Bound">g</a> <a id="9072" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9074" href="Categories.Category.Core.html#630" class="Function">id</a>
            <a id="9089" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9090" class="Symbol">)</a>
          <a id="9102" class="Symbol">}</a>

  <a id="9107" class="Comment">-- a hom functor of P preserves a given colimit &#39;colim&#39; iff</a>
  <a id="9169" class="Comment">-- (a) every morphism from P to colim factors through the diagram, and</a>
  <a id="9242" class="Comment">-- (b) this factorization is essentially unique</a>
  <a id="9292" href="Hom-Colimit-Choice.html#9292" class="Function">hom-filtered-colimit-characterization</a> <a id="9330" class="Symbol">:</a> <a id="9332" href="Filtered.html#2499" class="Record">filtered</a> <a id="9341" href="Hom-Colimit-Choice.html#1512" class="Bound">𝒟</a> <a id="9343" class="Symbol">→</a> <a id="9345" class="Symbol">(</a><a id="9346" href="Hom-Colimit-Choice.html#9346" class="Bound">P</a> <a id="9348" class="Symbol">:</a> <a id="9350" href="Categories.Category.Core.html#559" class="Field">𝒞.Obj</a><a id="9355" class="Symbol">)</a> <a id="9357" class="Symbol">→</a>
      <a id="9365" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="9374" href="Hom-Colimit-Choice.html#9346" class="Bound">P</a> <a id="9376" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="9380" href="Colimit-Lemmas.html#1822" class="Function Operator">preserves-the-colimit</a> <a id="9402" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a>
                    <a id="9428" href="Helper-Definitions.html#1380" class="Function Operator">&lt;===&gt;</a>
      <a id="9440" class="Symbol">(∀</a> <a id="9443" class="Symbol">(</a><a id="9444" href="Hom-Colimit-Choice.html#9444" class="Bound">p</a> <a id="9446" class="Symbol">:</a> <a id="9448" href="Hom-Colimit-Choice.html#9346" class="Bound">P</a> <a id="9450" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="9452" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="9464" class="Symbol">)</a> <a id="9466" class="Symbol">→</a> <a id="9468" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="9477" href="Hom-Colimit-Choice.html#9444" class="Bound">p</a><a id="9478" class="Symbol">)</a> <a id="9480" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9482" href="Hom-Colimit-Choice.html#3664" class="Function">UniqueColimitFactorization₁</a> <a id="9510" href="Hom-Colimit-Choice.html#9346" class="Bound">P</a>

  <a id="9515" href="Hom-Colimit-Choice.html#9292" class="Function">hom-filtered-colimit-characterization</a> <a id="9553" href="Hom-Colimit-Choice.html#9553" class="Bound">fil-𝒟</a> <a id="9559" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9561" class="Symbol">=</a> <a id="9563" href="Hom-Colimit-Choice.html#9591" class="Function">===&gt;</a> <a id="9568" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9570" href="Hom-Colimit-Choice.html#9792" class="Function">&lt;===</a>
    <a id="9579" class="Keyword">where</a>
      <a id="9591" href="Hom-Colimit-Choice.html#9591" class="Function">===&gt;</a> <a id="9596" class="Symbol">=</a> <a id="9598" class="Symbol">λ</a> <a id="9600" href="Hom-Colimit-Choice.html#9600" class="Bound">is-limitting</a> <a id="9613" class="Symbol">→</a>
        <a id="9623" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="9640" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9642" class="Symbol">(</a><a id="9643" href="Colimit-Lemmas.html#2657" class="Function">preserves-all-colimits</a> <a id="9666" class="Symbol">(</a><a id="9667" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="9676" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9678" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a><a id="9681" class="Symbol">)</a> <a id="9683" href="Hom-Colimit-Choice.html#1558" class="Bound">colim</a> <a id="9689" href="Hom-Colimit-Choice.html#9600" class="Bound">is-limitting</a><a id="9701" class="Symbol">)</a>
        <a id="9711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
        <a id="9721" class="Symbol">λ</a> <a id="9723" class="Symbol">{</a><a id="9724" href="Hom-Colimit-Choice.html#9724" class="Bound">i</a><a id="9725" class="Symbol">}</a> <a id="9727" class="Symbol">→</a> <a id="9729" href="Hom-Colimit-Choice.html#6381" class="Function">hom-colim-unique-factor₁</a> <a id="9754" href="Hom-Colimit-Choice.html#9553" class="Bound">fil-𝒟</a> <a id="9760" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9762" class="Symbol">(</a><a id="9763" href="Hom-Colimit-Choice.html#9600" class="Bound">is-limitting</a><a id="9775" class="Symbol">)</a> <a id="9777" class="Symbol">{</a><a id="9778" class="Argument">i</a> <a id="9780" class="Symbol">=</a> <a id="9782" href="Hom-Colimit-Choice.html#9724" class="Bound">i</a><a id="9783" class="Symbol">}</a>

      <a id="9792" href="Hom-Colimit-Choice.html#9792" class="Function">&lt;===</a>  <a id="9798" class="Symbol">=</a>
        <a id="9808" class="Symbol">λ</a> <a id="9810" class="Symbol">{</a> <a id="9812" class="Symbol">(</a><a id="9813" href="Hom-Colimit-Choice.html#9813" class="Bound">exist-factor</a> <a id="9826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9828" href="Hom-Colimit-Choice.html#9828" class="Bound">uniq-factor</a><a id="9839" class="Symbol">)</a> <a id="9841" class="Symbol">→</a>
          <a id="9853" href="Hom-Colimit-Choice.html#6991" class="Function">hom-colim-construct</a>
            <a id="9885" class="Symbol">(</a><a id="9886" href="Filtered.html#2544" class="Field">filtered.bounds</a> <a id="9902" href="Hom-Colimit-Choice.html#9553" class="Bound">fil-𝒟</a><a id="9907" class="Symbol">)</a> <a id="9909" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9911" href="Hom-Colimit-Choice.html#9813" class="Bound">exist-factor</a>
            <a id="9936" class="Symbol">(</a><a id="9937" href="Hom-Colimit-Choice.html#3889" class="Function">include-UniqueColimitFactorization₁</a> <a id="9973" href="Hom-Colimit-Choice.html#9559" class="Bound">P</a> <a id="9975" href="Hom-Colimit-Choice.html#9828" class="Bound">uniq-factor</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">}</a>
</pre></body></html>

==> anc/Induction.WellFounded.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction.WellFounded</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Well-founded induction</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="330" class="Symbol">;</a> <a id="332" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="337" class="Symbol">;</a> <a id="339" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Base.html" class="Module">Function.Base</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="382" class="Symbol">;</a> <a id="384" href="Function.Base.html#1638" class="Function">flip</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Induction.html" class="Module">Induction</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">;</a> <a id="450" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="558" class="Symbol">;</a> <a id="560" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="570" class="Symbol">;</a> <a id="572" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="583" class="Symbol">;</a> <a id="585" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="596" class="Symbol">;</a>
    <a id="602" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="682" class="Keyword">using</a> <a id="688" class="Symbol">(</a><a id="689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="692" class="Symbol">;</a> <a id="694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="741" class="Keyword">using</a> <a id="747" class="Symbol">(</a><a id="748" href="Relation.Binary.Consequences.html#4494" class="Function">asym⇒irr</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="828" class="Keyword">using</a> <a id="834" class="Symbol">(</a><a id="835" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="837" class="Symbol">)</a>

<a id="840" class="Keyword">private</a>
  <a id="850" class="Keyword">variable</a>
    <a id="863" href="Induction.WellFounded.html#863" class="Generalizable">a</a> <a id="865" href="Induction.WellFounded.html#865" class="Generalizable">b</a> <a id="867" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a> <a id="869" href="Induction.WellFounded.html#869" class="Generalizable">ℓ₁</a> <a id="872" href="Induction.WellFounded.html#872" class="Generalizable">ℓ₂</a> <a id="875" href="Induction.WellFounded.html#875" class="Generalizable">r</a> <a id="877" class="Symbol">:</a> <a id="879" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="889" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" href="Induction.WellFounded.html#863" class="Generalizable">a</a>
    <a id="903" href="Induction.WellFounded.html#903" class="Generalizable">B</a> <a id="905" class="Symbol">:</a> <a id="907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="911" href="Induction.WellFounded.html#865" class="Generalizable">b</a>

<a id="914" class="Comment">------------------------------------------------------------------------</a>
<a id="987" class="Comment">-- Definitions</a>

<a id="1003" class="Comment">-- When using well-founded recursion you can recurse arbitrarily, as</a>
<a id="1072" class="Comment">-- long as the arguments become smaller, and &quot;smaller&quot; is</a>
<a id="1130" class="Comment">-- well-founded.</a>

<a id="WfRec"></a><a id="1148" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1160" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1162" href="Induction.WellFounded.html#875" class="Generalizable">r</a> <a id="1164" class="Symbol">→</a> <a id="1166" class="Symbol">∀</a> <a id="1168" class="Symbol">{</a><a id="1169" href="Induction.WellFounded.html#1169" class="Bound">ℓ</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Induction.html#777" class="Function">RecStruct</a> <a id="1184" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1186" href="Induction.WellFounded.html#1169" class="Bound">ℓ</a> <a id="1188" class="Symbol">_</a>
<a id="1190" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="1196" href="Induction.WellFounded.html#1196" class="Bound Operator">_&lt;_</a> <a id="1200" href="Induction.WellFounded.html#1200" class="Bound">P</a> <a id="1202" href="Induction.WellFounded.html#1202" class="Bound">x</a> <a id="1204" class="Symbol">=</a> <a id="1206" class="Symbol">∀</a> <a id="1208" class="Symbol">{</a><a id="1209" href="Induction.WellFounded.html#1209" class="Bound">y</a><a id="1210" class="Symbol">}</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Induction.WellFounded.html#1209" class="Bound">y</a> <a id="1216" href="Induction.WellFounded.html#1196" class="Bound Operator">&lt;</a> <a id="1218" href="Induction.WellFounded.html#1202" class="Bound">x</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Induction.WellFounded.html#1200" class="Bound">P</a> <a id="1224" href="Induction.WellFounded.html#1209" class="Bound">y</a>

<a id="1227" class="Comment">-- The accessibility predicate: x is accessible if everything which is</a>
<a id="1298" class="Comment">-- smaller than x is also accessible (inductively).</a>

<a id="1351" class="Keyword">data</a> <a id="Acc"></a><a id="1356" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1360" class="Symbol">{</a><a id="1361" href="Induction.WellFounded.html#1361" class="Bound">A</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1369" href="Induction.WellFounded.html#863" class="Generalizable">a</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Induction.WellFounded.html#1373" class="Bound Operator">_&lt;_</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1383" href="Induction.WellFounded.html#1361" class="Bound">A</a> <a id="1385" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="1386" class="Symbol">)</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Induction.WellFounded.html#1389" class="Bound">x</a> <a id="1391" class="Symbol">:</a> <a id="1393" href="Induction.WellFounded.html#1361" class="Bound">A</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Induction.WellFounded.html#1369" class="Bound">a</a> <a id="1405" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1407" href="Induction.WellFounded.html#1385" class="Bound">ℓ</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Keyword">where</a>
  <a id="Acc.acc"></a><a id="1418" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="1422" class="Symbol">:</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Induction.WellFounded.html#1425" class="Bound">rs</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="1436" href="Induction.WellFounded.html#1373" class="Bound Operator">_&lt;_</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1445" href="Induction.WellFounded.html#1373" class="Bound Operator">_&lt;_</a><a id="1448" class="Symbol">)</a> <a id="1450" href="Induction.WellFounded.html#1389" class="Bound">x</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1459" href="Induction.WellFounded.html#1373" class="Bound Operator">_&lt;_</a> <a id="1463" href="Induction.WellFounded.html#1389" class="Bound">x</a>

<a id="1466" class="Comment">-- The accessibility predicate encodes what it means to be</a>
<a id="1525" class="Comment">-- well-founded; if all elements are accessible, then _&lt;_ is</a>
<a id="1586" class="Comment">-- well-founded.</a>

<a id="WellFounded"></a><a id="1604" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1622" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1624" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1632" class="Symbol">_</a>
<a id="1634" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="1646" href="Induction.WellFounded.html#1646" class="Bound Operator">_&lt;_</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Symbol">∀</a> <a id="1654" href="Induction.WellFounded.html#1654" class="Bound">x</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1662" href="Induction.WellFounded.html#1646" class="Bound Operator">_&lt;_</a> <a id="1666" href="Induction.WellFounded.html#1654" class="Bound">x</a>

<a id="1669" class="Comment">------------------------------------------------------------------------</a>
<a id="1742" class="Comment">-- Basic properties</a>

<a id="acc-inverse"></a><a id="1763" href="Induction.WellFounded.html#1763" class="Function">acc-inverse</a> <a id="1775" class="Symbol">:</a> <a id="1777" class="Symbol">∀</a> <a id="1779" class="Symbol">{</a><a id="1780" href="Induction.WellFounded.html#1780" class="Bound Operator">_&lt;_</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1792" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="1793" class="Symbol">}</a> <a id="1795" class="Symbol">{</a><a id="1796" href="Induction.WellFounded.html#1796" class="Bound">x</a> <a id="1798" class="Symbol">:</a> <a id="1800" href="Induction.WellFounded.html#889" class="Generalizable">A</a><a id="1801" class="Symbol">}</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Induction.WellFounded.html#1804" class="Bound">q</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1812" href="Induction.WellFounded.html#1780" class="Bound Operator">_&lt;_</a> <a id="1816" href="Induction.WellFounded.html#1796" class="Bound">x</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Symbol">→</a>
              <a id="1835" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="1841" href="Induction.WellFounded.html#1780" class="Bound Operator">_&lt;_</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1850" href="Induction.WellFounded.html#1780" class="Bound Operator">_&lt;_</a><a id="1853" class="Symbol">)</a> <a id="1855" href="Induction.WellFounded.html#1796" class="Bound">x</a>
<a id="1857" href="Induction.WellFounded.html#1763" class="Function">acc-inverse</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="1874" href="Induction.WellFounded.html#1874" class="Bound">rs</a><a id="1876" class="Symbol">)</a> <a id="1878" href="Induction.WellFounded.html#1878" class="Bound">y&lt;x</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Induction.WellFounded.html#1874" class="Bound">rs</a> <a id="1887" href="Induction.WellFounded.html#1878" class="Bound">y&lt;x</a>

<a id="1892" class="Keyword">module</a> <a id="1899" href="Induction.WellFounded.html#1899" class="Module">_</a> <a id="1901" class="Symbol">{</a><a id="1902" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1912" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1914" href="Induction.WellFounded.html#869" class="Generalizable">ℓ₁</a><a id="1916" class="Symbol">}</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Induction.WellFounded.html#1919" class="Bound Operator">_&lt;_</a> <a id="1923" class="Symbol">:</a> <a id="1925" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1929" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="1931" href="Induction.WellFounded.html#872" class="Generalizable">ℓ₂</a><a id="1933" class="Symbol">}</a> <a id="1935" class="Keyword">where</a>

  <a id="1944" href="Induction.WellFounded.html#1944" class="Function">Acc-resp-flip-≈</a> <a id="1960" class="Symbol">:</a> <a id="1962" href="Induction.WellFounded.html#1919" class="Bound Operator">_&lt;_</a> <a id="1966" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1976" class="Symbol">(</a><a id="1977" href="Function.Base.html#1638" class="Function">flip</a> <a id="1982" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">→</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="1994" href="Induction.WellFounded.html#1919" class="Bound Operator">_&lt;_</a><a id="1997" class="Symbol">)</a> <a id="1999" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2008" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a>
  <a id="2014" href="Induction.WellFounded.html#1944" class="Function">Acc-resp-flip-≈</a> <a id="2030" href="Induction.WellFounded.html#2030" class="Bound">respʳ</a> <a id="2036" href="Induction.WellFounded.html#2036" class="Bound">x≈y</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2045" href="Induction.WellFounded.html#2045" class="Bound">rec</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2056" class="Symbol">λ</a> <a id="2058" href="Induction.WellFounded.html#2058" class="Bound">z&lt;y</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Induction.WellFounded.html#2045" class="Bound">rec</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Induction.WellFounded.html#2030" class="Bound">respʳ</a> <a id="2075" href="Induction.WellFounded.html#2036" class="Bound">x≈y</a> <a id="2079" href="Induction.WellFounded.html#2058" class="Bound">z&lt;y</a><a id="2082" class="Symbol">)</a>

  <a id="2087" href="Induction.WellFounded.html#2087" class="Function">Acc-resp-≈</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2110" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a> <a id="2114" class="Symbol">→</a> <a id="2116" href="Induction.WellFounded.html#1919" class="Bound Operator">_&lt;_</a> <a id="2120" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2130" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a> <a id="2134" class="Symbol">→</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2141" href="Induction.WellFounded.html#1919" class="Bound Operator">_&lt;_</a><a id="2144" class="Symbol">)</a> <a id="2146" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2155" href="Induction.WellFounded.html#1902" class="Bound Operator">_≈_</a>
  <a id="2161" href="Induction.WellFounded.html#2087" class="Function">Acc-resp-≈</a> <a id="2172" href="Induction.WellFounded.html#2172" class="Bound">sym</a> <a id="2176" href="Induction.WellFounded.html#2176" class="Bound">respʳ</a> <a id="2182" href="Induction.WellFounded.html#2182" class="Bound">x≈y</a> <a id="2186" href="Induction.WellFounded.html#2186" class="Bound">wf</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Induction.WellFounded.html#1944" class="Function">Acc-resp-flip-≈</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Induction.WellFounded.html#2176" class="Bound">respʳ</a> <a id="2214" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2216" href="Induction.WellFounded.html#2172" class="Bound">sym</a><a id="2219" class="Symbol">)</a> <a id="2221" href="Induction.WellFounded.html#2182" class="Bound">x≈y</a> <a id="2225" href="Induction.WellFounded.html#2186" class="Bound">wf</a>

<a id="2229" class="Comment">------------------------------------------------------------------------</a>
<a id="2302" class="Comment">-- Well-founded induction for the subset of accessible elements:</a>

<a id="2368" class="Keyword">module</a> <a id="Some"></a><a id="2375" href="Induction.WellFounded.html#2375" class="Module">Some</a> <a id="2380" class="Symbol">{</a><a id="2381" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2391" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="2393" href="Induction.WellFounded.html#875" class="Generalizable">r</a><a id="2394" class="Symbol">}</a> <a id="2396" class="Symbol">{</a><a id="2397" href="Induction.WellFounded.html#2397" class="Bound">ℓ</a><a id="2398" class="Symbol">}</a> <a id="2400" class="Keyword">where</a>

  <a id="Some.wfRecBuilder"></a><a id="2409" href="Induction.WellFounded.html#2409" class="Function">wfRecBuilder</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Induction.html#1578" class="Function">SubsetRecursorBuilder</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2451" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="2463" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a> <a id="2467" class="Symbol">{</a><a id="2468" class="Argument">ℓ</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Induction.WellFounded.html#2397" class="Bound">ℓ</a><a id="2473" class="Symbol">})</a>
  <a id="2478" href="Induction.WellFounded.html#2409" class="Function">wfRecBuilder</a> <a id="2491" href="Induction.WellFounded.html#2491" class="Bound">P</a> <a id="2493" href="Induction.WellFounded.html#2493" class="Bound">f</a> <a id="2495" href="Induction.WellFounded.html#2495" class="Bound">x</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2502" href="Induction.WellFounded.html#2502" class="Bound">rs</a><a id="2504" class="Symbol">)</a> <a id="2506" class="Symbol">=</a> <a id="2508" class="Symbol">λ</a> <a id="2510" href="Induction.WellFounded.html#2510" class="Bound">y&lt;x</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Induction.WellFounded.html#2493" class="Bound">f</a> <a id="2518" class="Symbol">_</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Induction.WellFounded.html#2409" class="Function">wfRecBuilder</a> <a id="2534" href="Induction.WellFounded.html#2491" class="Bound">P</a> <a id="2536" href="Induction.WellFounded.html#2493" class="Bound">f</a> <a id="2538" class="Symbol">_</a> <a id="2540" class="Symbol">(</a><a id="2541" href="Induction.WellFounded.html#2502" class="Bound">rs</a> <a id="2544" href="Induction.WellFounded.html#2510" class="Bound">y&lt;x</a><a id="2547" class="Symbol">))</a>

  <a id="Some.wfRec"></a><a id="2553" href="Induction.WellFounded.html#2553" class="Function">wfRec</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Induction.html#1754" class="Function">SubsetRecursor</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2581" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a><a id="2584" class="Symbol">)</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="2593" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a><a id="2596" class="Symbol">)</a>
  <a id="2600" href="Induction.WellFounded.html#2553" class="Function">wfRec</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Induction.html#1905" class="Function">subsetBuild</a> <a id="2620" href="Induction.WellFounded.html#2409" class="Function">wfRecBuilder</a>

  <a id="Some.unfold-wfRec"></a><a id="2636" href="Induction.WellFounded.html#2636" class="Function">unfold-wfRec</a> <a id="2649" class="Symbol">:</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Induction.WellFounded.html#2652" class="Bound">P</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2661" href="Induction.WellFounded.html#2391" class="Bound">A</a> <a id="2663" href="Induction.WellFounded.html#2397" class="Bound">ℓ</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Induction.WellFounded.html#2667" class="Bound">f</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="2677" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a> <a id="2681" href="Induction.WellFounded.html#2652" class="Bound">P</a> <a id="2683" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="2686" href="Induction.WellFounded.html#2652" class="Bound">P</a><a id="2687" class="Symbol">)</a> <a id="2689" class="Symbol">{</a><a id="2690" href="Induction.WellFounded.html#2690" class="Bound">x</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Induction.WellFounded.html#2391" class="Bound">A</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Induction.WellFounded.html#2698" class="Bound">q</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2706" href="Induction.WellFounded.html#2381" class="Bound Operator">_&lt;_</a> <a id="2710" href="Induction.WellFounded.html#2690" class="Bound">x</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">→</a>
                 <a id="2732" href="Induction.WellFounded.html#2553" class="Function">wfRec</a> <a id="2738" href="Induction.WellFounded.html#2652" class="Bound">P</a> <a id="2740" href="Induction.WellFounded.html#2667" class="Bound">f</a> <a id="2742" href="Induction.WellFounded.html#2690" class="Bound">x</a> <a id="2744" href="Induction.WellFounded.html#2698" class="Bound">q</a> <a id="2746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2748" href="Induction.WellFounded.html#2667" class="Bound">f</a> <a id="2750" href="Induction.WellFounded.html#2690" class="Bound">x</a> <a id="2752" class="Symbol">λ</a> <a id="2754" href="Induction.WellFounded.html#2754" class="Bound">y&lt;x</a> <a id="2758" class="Symbol">→</a> <a id="2760" href="Induction.WellFounded.html#2553" class="Function">wfRec</a> <a id="2766" href="Induction.WellFounded.html#2652" class="Bound">P</a> <a id="2768" href="Induction.WellFounded.html#2667" class="Bound">f</a> <a id="2770" class="Symbol">_</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Induction.WellFounded.html#1763" class="Function">acc-inverse</a> <a id="2785" href="Induction.WellFounded.html#2698" class="Bound">q</a> <a id="2787" href="Induction.WellFounded.html#2754" class="Bound">y&lt;x</a><a id="2790" class="Symbol">)</a>
  <a id="2794" href="Induction.WellFounded.html#2636" class="Function">unfold-wfRec</a> <a id="2807" href="Induction.WellFounded.html#2807" class="Bound">P</a> <a id="2809" href="Induction.WellFounded.html#2809" class="Bound">f</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2816" href="Induction.WellFounded.html#2816" class="Bound">rs</a><a id="2818" class="Symbol">)</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="2829" class="Comment">------------------------------------------------------------------------</a>
<a id="2902" class="Comment">-- Well-founded induction for all elements, assuming they are all</a>
<a id="2968" class="Comment">-- accessible:</a>

<a id="2984" class="Keyword">module</a> <a id="All"></a><a id="2991" href="Induction.WellFounded.html#2991" class="Module">All</a> <a id="2995" class="Symbol">{</a><a id="2996" href="Induction.WellFounded.html#2996" class="Bound Operator">_&lt;_</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3006" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="3008" href="Induction.WellFounded.html#875" class="Generalizable">r</a><a id="3009" class="Symbol">}</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Induction.WellFounded.html#3012" class="Bound">wf</a> <a id="3015" class="Symbol">:</a> <a id="3017" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="3029" href="Induction.WellFounded.html#2996" class="Bound Operator">_&lt;_</a><a id="3032" class="Symbol">)</a> <a id="3034" href="Induction.WellFounded.html#3034" class="Bound">ℓ</a> <a id="3036" class="Keyword">where</a>

  <a id="All.wfRecBuilder"></a><a id="3045" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="3083" href="Induction.WellFounded.html#2996" class="Bound Operator">_&lt;_</a> <a id="3087" class="Symbol">{</a><a id="3088" class="Argument">ℓ</a> <a id="3090" class="Symbol">=</a> <a id="3092" href="Induction.WellFounded.html#3034" class="Bound">ℓ</a><a id="3093" class="Symbol">})</a>
  <a id="3098" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a> <a id="3111" href="Induction.WellFounded.html#3111" class="Bound">P</a> <a id="3113" href="Induction.WellFounded.html#3113" class="Bound">f</a> <a id="3115" href="Induction.WellFounded.html#3115" class="Bound">x</a> <a id="3117" class="Symbol">=</a> <a id="3119" href="Induction.WellFounded.html#2409" class="Function">Some.wfRecBuilder</a> <a id="3137" href="Induction.WellFounded.html#3111" class="Bound">P</a> <a id="3139" href="Induction.WellFounded.html#3113" class="Bound">f</a> <a id="3141" href="Induction.WellFounded.html#3115" class="Bound">x</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Induction.WellFounded.html#3012" class="Bound">wf</a> <a id="3147" href="Induction.WellFounded.html#3115" class="Bound">x</a><a id="3148" class="Symbol">)</a>

  <a id="All.wfRec"></a><a id="3153" href="Induction.WellFounded.html#3153" class="Function">wfRec</a> <a id="3159" class="Symbol">:</a> <a id="3161" href="Induction.html#1166" class="Function">Recursor</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="3177" href="Induction.WellFounded.html#2996" class="Bound Operator">_&lt;_</a><a id="3180" class="Symbol">)</a>
  <a id="3184" href="Induction.WellFounded.html#3153" class="Function">wfRec</a> <a id="3190" class="Symbol">=</a> <a id="3192" href="Induction.html#1337" class="Function">build</a> <a id="3198" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a>

  <a id="All.wfRec-builder"></a><a id="3214" href="Induction.WellFounded.html#3214" class="Function">wfRec-builder</a> <a id="3228" class="Symbol">=</a> <a id="3230" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a>

<a id="3244" class="Keyword">module</a> <a id="FixPoint"></a><a id="3251" href="Induction.WellFounded.html#3251" class="Module">FixPoint</a>
  <a id="3262" class="Symbol">{</a><a id="3263" href="Induction.WellFounded.html#3263" class="Bound Operator">_&lt;_</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3273" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="3275" href="Induction.WellFounded.html#875" class="Generalizable">r</a><a id="3276" class="Symbol">}</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Induction.WellFounded.html#3279" class="Bound">wf</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="3296" href="Induction.WellFounded.html#3263" class="Bound Operator">_&lt;_</a><a id="3299" class="Symbol">)</a>
  <a id="3303" class="Symbol">(</a><a id="3304" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3313" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="3315" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="3316" class="Symbol">)</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3321" class="Symbol">:</a> <a id="3323" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="3329" href="Induction.WellFounded.html#3263" class="Bound Operator">_&lt;_</a> <a id="3333" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3335" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="3338" href="Induction.WellFounded.html#3304" class="Bound">P</a><a id="3339" class="Symbol">)</a>
  <a id="3343" class="Symbol">(</a><a id="3344" href="Induction.WellFounded.html#3344" class="Bound">f-ext</a> <a id="3350" class="Symbol">:</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Induction.WellFounded.html#3353" class="Bound">x</a> <a id="3355" class="Symbol">:</a> <a id="3357" href="Induction.WellFounded.html#889" class="Generalizable">A</a><a id="3358" class="Symbol">)</a> <a id="3360" class="Symbol">{</a><a id="3361" href="Induction.WellFounded.html#3361" class="Bound">IH</a> <a id="3364" href="Induction.WellFounded.html#3364" class="Bound">IH′</a> <a id="3368" class="Symbol">:</a> <a id="3370" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="3376" href="Induction.WellFounded.html#3263" class="Bound Operator">_&lt;_</a> <a id="3380" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3382" href="Induction.WellFounded.html#3353" class="Bound">x</a><a id="3383" class="Symbol">}</a> <a id="3385" class="Symbol">→</a>
           <a id="3398" class="Symbol">(∀</a> <a id="3401" class="Symbol">{</a><a id="3402" href="Induction.WellFounded.html#3402" class="Bound">y</a><a id="3403" class="Symbol">}</a> <a id="3405" href="Induction.WellFounded.html#3405" class="Bound">y&lt;x</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Induction.WellFounded.html#3361" class="Bound">IH</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Induction.WellFounded.html#3402" class="Bound">y</a><a id="3416" class="Symbol">}</a> <a id="3418" href="Induction.WellFounded.html#3405" class="Bound">y&lt;x</a> <a id="3422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3424" href="Induction.WellFounded.html#3364" class="Bound">IH′</a> <a id="3428" href="Induction.WellFounded.html#3405" class="Bound">y&lt;x</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">→</a>
           <a id="3446" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3448" href="Induction.WellFounded.html#3353" class="Bound">x</a> <a id="3450" href="Induction.WellFounded.html#3361" class="Bound">IH</a> <a id="3453" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3455" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3457" href="Induction.WellFounded.html#3353" class="Bound">x</a> <a id="3459" href="Induction.WellFounded.html#3364" class="Bound">IH′</a><a id="3462" class="Symbol">)</a>
  <a id="3466" class="Keyword">where</a>

  <a id="FixPoint.some-wfrec-Irrelevant"></a><a id="3475" href="Induction.WellFounded.html#3475" class="Function">some-wfrec-Irrelevant</a> <a id="3497" class="Symbol">:</a> <a id="3499" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3504" href="Induction.WellFounded.html#3273" class="Bound">A</a> <a id="3506" class="Symbol">_</a>
  <a id="3510" href="Induction.WellFounded.html#3475" class="Function">some-wfrec-Irrelevant</a> <a id="3532" href="Induction.WellFounded.html#3532" class="Bound">x</a> <a id="3534" class="Symbol">=</a> <a id="3536" class="Symbol">∀</a> <a id="3538" href="Induction.WellFounded.html#3538" class="Bound">q</a> <a id="3540" href="Induction.WellFounded.html#3540" class="Bound">q′</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Induction.WellFounded.html#2553" class="Function">Some.wfRec</a> <a id="3556" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3558" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3560" href="Induction.WellFounded.html#3532" class="Bound">x</a> <a id="3562" href="Induction.WellFounded.html#3538" class="Bound">q</a> <a id="3564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3566" href="Induction.WellFounded.html#2553" class="Function">Some.wfRec</a> <a id="3577" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3579" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3581" href="Induction.WellFounded.html#3532" class="Bound">x</a> <a id="3583" href="Induction.WellFounded.html#3540" class="Bound">q′</a>

  <a id="FixPoint.some-wfRec-irrelevant"></a><a id="3589" href="Induction.WellFounded.html#3589" class="Function">some-wfRec-irrelevant</a> <a id="3611" class="Symbol">:</a> <a id="3613" class="Symbol">∀</a> <a id="3615" href="Induction.WellFounded.html#3615" class="Bound">x</a> <a id="3617" class="Symbol">→</a> <a id="3619" href="Induction.WellFounded.html#3475" class="Function">some-wfrec-Irrelevant</a> <a id="3641" href="Induction.WellFounded.html#3615" class="Bound">x</a>
  <a id="3645" href="Induction.WellFounded.html#3589" class="Function">some-wfRec-irrelevant</a> <a id="3667" class="Symbol">=</a> <a id="3669" href="Induction.WellFounded.html#3153" class="Function">All.wfRec</a> <a id="3679" href="Induction.WellFounded.html#3279" class="Bound">wf</a> <a id="3682" class="Symbol">_</a> <a id="3684" href="Induction.WellFounded.html#3475" class="Function">some-wfrec-Irrelevant</a>
    <a id="3710" class="Symbol">λ</a> <a id="3712" class="Symbol">{</a> <a id="3714" href="Induction.WellFounded.html#3714" class="Bound">x</a> <a id="3716" href="Induction.WellFounded.html#3716" class="Bound">IH</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="3724" href="Induction.WellFounded.html#3724" class="Bound">rs</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="3733" href="Induction.WellFounded.html#3733" class="Bound">rs′</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Induction.WellFounded.html#3344" class="Bound">f-ext</a> <a id="3746" href="Induction.WellFounded.html#3714" class="Bound">x</a> <a id="3748" class="Symbol">λ</a> <a id="3750" href="Induction.WellFounded.html#3750" class="Bound">y&lt;x</a> <a id="3754" class="Symbol">→</a> <a id="3756" href="Induction.WellFounded.html#3716" class="Bound">IH</a> <a id="3759" href="Induction.WellFounded.html#3750" class="Bound">y&lt;x</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Induction.WellFounded.html#3724" class="Bound">rs</a> <a id="3767" href="Induction.WellFounded.html#3750" class="Bound">y&lt;x</a><a id="3770" class="Symbol">)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Induction.WellFounded.html#3733" class="Bound">rs′</a> <a id="3777" href="Induction.WellFounded.html#3750" class="Bound">y&lt;x</a><a id="3780" class="Symbol">)</a> <a id="3782" class="Symbol">}</a>

  <a id="3787" class="Keyword">open</a> <a id="3792" href="Induction.WellFounded.html#2991" class="Module">All</a> <a id="3796" href="Induction.WellFounded.html#3279" class="Bound">wf</a> <a id="3799" href="Induction.WellFounded.html#3315" class="Bound">ℓ</a>

  <a id="FixPoint.wfRecBuilder-wfRec"></a><a id="3804" href="Induction.WellFounded.html#3804" class="Function">wfRecBuilder-wfRec</a> <a id="3823" class="Symbol">:</a> <a id="3825" class="Symbol">∀</a> <a id="3827" class="Symbol">{</a><a id="3828" href="Induction.WellFounded.html#3828" class="Bound">x</a> <a id="3830" href="Induction.WellFounded.html#3830" class="Bound">y</a><a id="3831" class="Symbol">}</a> <a id="3833" href="Induction.WellFounded.html#3833" class="Bound">y&lt;x</a> <a id="3837" class="Symbol">→</a> <a id="3839" href="Induction.WellFounded.html#3045" class="Function">wfRecBuilder</a> <a id="3852" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3854" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3856" href="Induction.WellFounded.html#3828" class="Bound">x</a> <a id="3858" href="Induction.WellFounded.html#3833" class="Bound">y&lt;x</a> <a id="3862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3864" href="Induction.WellFounded.html#3153" class="Function">wfRec</a> <a id="3870" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="3872" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="3874" href="Induction.WellFounded.html#3830" class="Bound">y</a>
  <a id="3878" href="Induction.WellFounded.html#3804" class="Function">wfRecBuilder-wfRec</a> <a id="3897" class="Symbol">{</a><a id="3898" href="Induction.WellFounded.html#3898" class="Bound">x</a><a id="3899" class="Symbol">}</a> <a id="3901" class="Symbol">{</a><a id="3902" href="Induction.WellFounded.html#3902" class="Bound">y</a><a id="3903" class="Symbol">}</a> <a id="3905" href="Induction.WellFounded.html#3905" class="Bound">y&lt;x</a> <a id="3909" class="Keyword">with</a> <a id="3914" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="3918" href="Induction.WellFounded.html#3918" class="Bound">rs</a> ← <a id="3923" href="Induction.WellFounded.html#3279" class="Bound">wf</a> <a id="3926" href="Induction.WellFounded.html#3898" class="Bound">x</a>
   <a id="3931" class="Symbol">=</a> <a id="3933" href="Induction.WellFounded.html#3589" class="Function">some-wfRec-irrelevant</a> <a id="3955" href="Induction.WellFounded.html#3902" class="Bound">y</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Induction.WellFounded.html#3918" class="Bound">rs</a> <a id="3961" href="Induction.WellFounded.html#3905" class="Bound">y&lt;x</a><a id="3964" class="Symbol">)</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Induction.WellFounded.html#3279" class="Bound">wf</a> <a id="3970" href="Induction.WellFounded.html#3902" class="Bound">y</a><a id="3971" class="Symbol">)</a>

  <a id="FixPoint.unfold-wfRec"></a><a id="3976" href="Induction.WellFounded.html#3976" class="Function">unfold-wfRec</a> <a id="3989" class="Symbol">:</a> <a id="3991" class="Symbol">∀</a> <a id="3993" class="Symbol">{</a><a id="3994" href="Induction.WellFounded.html#3994" class="Bound">x</a><a id="3995" class="Symbol">}</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Induction.WellFounded.html#3153" class="Function">wfRec</a> <a id="4005" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="4007" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="4009" href="Induction.WellFounded.html#3994" class="Bound">x</a> <a id="4011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4013" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="4015" href="Induction.WellFounded.html#3994" class="Bound">x</a> <a id="4017" class="Symbol">λ</a> <a id="4019" href="Induction.WellFounded.html#4019" class="Symbol">_</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Induction.WellFounded.html#3153" class="Function">wfRec</a> <a id="4029" href="Induction.WellFounded.html#3304" class="Bound">P</a> <a id="4031" href="Induction.WellFounded.html#3319" class="Bound">f</a> <a id="4033" class="Symbol">_</a>
  <a id="4037" href="Induction.WellFounded.html#3976" class="Function">unfold-wfRec</a> <a id="4050" class="Symbol">{</a><a id="4051" href="Induction.WellFounded.html#4051" class="Bound">x</a><a id="4052" class="Symbol">}</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Induction.WellFounded.html#3344" class="Bound">f-ext</a> <a id="4062" href="Induction.WellFounded.html#4051" class="Bound">x</a> <a id="4064" href="Induction.WellFounded.html#3804" class="Function">wfRecBuilder-wfRec</a>

<a id="4084" class="Comment">------------------------------------------------------------------------</a>
<a id="4157" class="Comment">-- Well-founded relations are asymmetric and irreflexive.</a>

<a id="4216" class="Keyword">module</a> <a id="4223" href="Induction.WellFounded.html#4223" class="Module">_</a> <a id="4225" class="Symbol">{</a><a id="4226" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a> <a id="4230" class="Symbol">:</a> <a id="4232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4236" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="4238" href="Induction.WellFounded.html#875" class="Generalizable">r</a><a id="4239" class="Symbol">}</a> <a id="4241" class="Keyword">where</a>
  <a id="4249" href="Induction.WellFounded.html#4249" class="Function">acc⇒asym</a> <a id="4258" class="Symbol">:</a> <a id="4260" class="Symbol">∀</a> <a id="4262" class="Symbol">{</a><a id="4263" href="Induction.WellFounded.html#4263" class="Bound">x</a> <a id="4265" href="Induction.WellFounded.html#4265" class="Bound">y</a><a id="4266" class="Symbol">}</a> <a id="4268" class="Symbol">→</a> <a id="4270" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="4274" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a> <a id="4278" href="Induction.WellFounded.html#4263" class="Bound">x</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Induction.WellFounded.html#4263" class="Bound">x</a> <a id="4284" href="Induction.WellFounded.html#4226" class="Bound Operator">&lt;</a> <a id="4286" href="Induction.WellFounded.html#4265" class="Bound">y</a> <a id="4288" class="Symbol">→</a> <a id="4290" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Induction.WellFounded.html#4265" class="Bound">y</a> <a id="4295" href="Induction.WellFounded.html#4226" class="Bound Operator">&lt;</a> <a id="4297" href="Induction.WellFounded.html#4263" class="Bound">x</a><a id="4298" class="Symbol">)</a>
  <a id="4302" href="Induction.WellFounded.html#4249" class="Function">acc⇒asym</a> <a id="4311" class="Symbol">{</a><a id="4312" href="Induction.WellFounded.html#4312" class="Bound">x</a><a id="4313" class="Symbol">}</a> <a id="4315" href="Induction.WellFounded.html#4315" class="Bound">hx</a> <a id="4318" class="Symbol">=</a>
    <a id="4324" href="Induction.WellFounded.html#2553" class="Function">Some.wfRec</a> <a id="4335" class="Symbol">(λ</a> <a id="4338" href="Induction.WellFounded.html#4338" class="Bound">x</a> <a id="4340" class="Symbol">→</a> <a id="4342" class="Symbol">∀</a> <a id="4344" class="Symbol">{</a><a id="4345" href="Induction.WellFounded.html#4345" class="Bound">y</a><a id="4346" class="Symbol">}</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Induction.WellFounded.html#4338" class="Bound">x</a> <a id="4352" href="Induction.WellFounded.html#4226" class="Bound Operator">&lt;</a> <a id="4354" href="Induction.WellFounded.html#4345" class="Bound">y</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Induction.WellFounded.html#4345" class="Bound">y</a> <a id="4363" href="Induction.WellFounded.html#4226" class="Bound Operator">&lt;</a> <a id="4365" href="Induction.WellFounded.html#4338" class="Bound">x</a><a id="4366" class="Symbol">))</a> <a id="4369" class="Symbol">(λ</a> <a id="4372" href="Induction.WellFounded.html#4372" class="Bound">_</a> <a id="4374" href="Induction.WellFounded.html#4374" class="Bound">hx</a> <a id="4377" href="Induction.WellFounded.html#4377" class="Bound">x&lt;y</a> <a id="4381" href="Induction.WellFounded.html#4381" class="Bound">y&lt;x</a> <a id="4385" class="Symbol">→</a> <a id="4387" href="Induction.WellFounded.html#4374" class="Bound">hx</a> <a id="4390" href="Induction.WellFounded.html#4381" class="Bound">y&lt;x</a> <a id="4394" href="Induction.WellFounded.html#4381" class="Bound">y&lt;x</a> <a id="4398" href="Induction.WellFounded.html#4377" class="Bound">x&lt;y</a><a id="4401" class="Symbol">)</a> <a id="4403" class="Symbol">_</a> <a id="4405" href="Induction.WellFounded.html#4315" class="Bound">hx</a>

  <a id="4411" href="Induction.WellFounded.html#4411" class="Function">wf⇒asym</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="4433" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4450" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a>
  <a id="4456" href="Induction.WellFounded.html#4411" class="Function">wf⇒asym</a> <a id="4464" href="Induction.WellFounded.html#4464" class="Bound">wf</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Induction.WellFounded.html#4249" class="Function">acc⇒asym</a> <a id="4478" class="Symbol">(</a><a id="4479" href="Induction.WellFounded.html#4464" class="Bound">wf</a> <a id="4482" class="Symbol">_)</a>

  <a id="4488" href="Induction.WellFounded.html#4488" class="Function">wf⇒irrefl</a> <a id="4498" class="Symbol">:</a> <a id="4500" class="Symbol">{</a><a id="4501" href="Induction.WellFounded.html#4501" class="Bound Operator">_≈_</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4511" href="Induction.WellFounded.html#4236" class="Bound">A</a> <a id="4513" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="4514" class="Symbol">}</a> <a id="4516" class="Symbol">→</a> <a id="4518" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a> <a id="4522" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4532" href="Induction.WellFounded.html#4501" class="Bound Operator">_≈_</a> <a id="4536" class="Symbol">→</a>
              <a id="4552" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="4562" href="Induction.WellFounded.html#4501" class="Bound Operator">_≈_</a> <a id="4566" class="Symbol">→</a> <a id="4568" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="4580" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a> <a id="4584" class="Symbol">→</a> <a id="4586" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4598" href="Induction.WellFounded.html#4501" class="Bound Operator">_≈_</a> <a id="4602" href="Induction.WellFounded.html#4226" class="Bound Operator">_&lt;_</a>
  <a id="4608" href="Induction.WellFounded.html#4488" class="Function">wf⇒irrefl</a> <a id="4618" href="Induction.WellFounded.html#4618" class="Bound">r</a> <a id="4620" href="Induction.WellFounded.html#4620" class="Bound">s</a> <a id="4622" href="Induction.WellFounded.html#4622" class="Bound">wf</a> <a id="4625" class="Symbol">=</a> <a id="4627" href="Relation.Binary.Consequences.html#4494" class="Function">asym⇒irr</a> <a id="4636" href="Induction.WellFounded.html#4618" class="Bound">r</a> <a id="4638" href="Induction.WellFounded.html#4620" class="Bound">s</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Induction.WellFounded.html#4411" class="Function">wf⇒asym</a> <a id="4649" href="Induction.WellFounded.html#4622" class="Bound">wf</a><a id="4651" class="Symbol">)</a>

<a id="4654" class="Comment">------------------------------------------------------------------------</a>
<a id="4727" class="Comment">-- It might be useful to establish proofs of Acc or Well-founded using</a>
<a id="4798" class="Comment">-- combinators such as the ones below (see, for instance,</a>
<a id="4856" class="Comment">-- &quot;Constructing Recursion Operators in Intuitionistic Type Theory&quot; by</a>
<a id="4927" class="Comment">-- Lawrence C Paulson).</a>

<a id="4952" class="Keyword">module</a> <a id="Subrelation"></a><a id="4959" href="Induction.WellFounded.html#4959" class="Module">Subrelation</a> <a id="4971" class="Symbol">{</a><a id="4972" href="Induction.WellFounded.html#4972" class="Bound Operator">_&lt;₁_</a> <a id="4977" class="Symbol">:</a> <a id="4979" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4983" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="4985" href="Induction.WellFounded.html#869" class="Generalizable">ℓ₁</a><a id="4987" class="Symbol">}</a> <a id="4989" class="Symbol">{</a><a id="4990" href="Induction.WellFounded.html#4990" class="Bound Operator">_&lt;₂_</a> <a id="4995" class="Symbol">:</a> <a id="4997" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5001" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="5003" href="Induction.WellFounded.html#872" class="Generalizable">ℓ₂</a><a id="5005" class="Symbol">}</a>
                   <a id="5026" class="Symbol">(</a><a id="5027" href="Induction.WellFounded.html#5027" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5033" class="Symbol">:</a> <a id="5035" class="Symbol">∀</a> <a id="5037" class="Symbol">{</a><a id="5038" href="Induction.WellFounded.html#5038" class="Bound">x</a> <a id="5040" href="Induction.WellFounded.html#5040" class="Bound">y</a><a id="5041" class="Symbol">}</a> <a id="5043" class="Symbol">→</a> <a id="5045" href="Induction.WellFounded.html#5038" class="Bound">x</a> <a id="5047" href="Induction.WellFounded.html#4972" class="Bound Operator">&lt;₁</a> <a id="5050" href="Induction.WellFounded.html#5040" class="Bound">y</a> <a id="5052" class="Symbol">→</a> <a id="5054" href="Induction.WellFounded.html#5038" class="Bound">x</a> <a id="5056" href="Induction.WellFounded.html#4990" class="Bound Operator">&lt;₂</a> <a id="5059" href="Induction.WellFounded.html#5040" class="Bound">y</a><a id="5060" class="Symbol">)</a> <a id="5062" class="Keyword">where</a>

  <a id="Subrelation.accessible"></a><a id="5071" href="Induction.WellFounded.html#5071" class="Function">accessible</a> <a id="5082" class="Symbol">:</a> <a id="5084" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="5088" href="Induction.WellFounded.html#4990" class="Bound Operator">_&lt;₂_</a> <a id="5093" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="5095" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="5099" href="Induction.WellFounded.html#4972" class="Bound Operator">_&lt;₁_</a>
  <a id="5106" href="Induction.WellFounded.html#5071" class="Function">accessible</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="5122" href="Induction.WellFounded.html#5122" class="Bound">rs</a><a id="5124" class="Symbol">)</a> <a id="5126" class="Symbol">=</a> <a id="5128" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="5132" class="Symbol">λ</a> <a id="5134" href="Induction.WellFounded.html#5134" class="Bound">y&lt;x</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Induction.WellFounded.html#5071" class="Function">accessible</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Induction.WellFounded.html#5122" class="Bound">rs</a> <a id="5155" class="Symbol">(</a><a id="5156" href="Induction.WellFounded.html#5027" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5162" href="Induction.WellFounded.html#5134" class="Bound">y&lt;x</a><a id="5165" class="Symbol">))</a>

  <a id="Subrelation.wellFounded"></a><a id="5171" href="Induction.WellFounded.html#5171" class="Function">wellFounded</a> <a id="5183" class="Symbol">:</a> <a id="5185" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="5197" href="Induction.WellFounded.html#4990" class="Bound Operator">_&lt;₂_</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="5216" href="Induction.WellFounded.html#4972" class="Bound Operator">_&lt;₁_</a>
  <a id="5223" href="Induction.WellFounded.html#5171" class="Function">wellFounded</a> <a id="5235" href="Induction.WellFounded.html#5235" class="Bound">wf</a> <a id="5238" class="Symbol">=</a> <a id="5240" class="Symbol">λ</a> <a id="5242" href="Induction.WellFounded.html#5242" class="Bound">x</a> <a id="5244" class="Symbol">→</a> <a id="5246" href="Induction.WellFounded.html#5071" class="Function">accessible</a> <a id="5257" class="Symbol">(</a><a id="5258" href="Induction.WellFounded.html#5235" class="Bound">wf</a> <a id="5261" href="Induction.WellFounded.html#5242" class="Bound">x</a><a id="5262" class="Symbol">)</a>


<a id="5266" class="Comment">-- DEPRECATED in v1.4.</a>
<a id="5289" class="Comment">-- Please use proofs in `Relation.Binary.Construct.On` instead.</a>
<a id="5353" class="Keyword">module</a> <a id="InverseImage"></a><a id="5360" href="Induction.WellFounded.html#5360" class="Module">InverseImage</a> <a id="5373" class="Symbol">{</a><a id="5374" href="Induction.WellFounded.html#5374" class="Bound Operator">_&lt;_</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5384" href="Induction.WellFounded.html#903" class="Generalizable">B</a> <a id="5386" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="5387" class="Symbol">}</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Induction.WellFounded.html#5390" class="Bound">f</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Induction.WellFounded.html#889" class="Generalizable">A</a> <a id="5396" class="Symbol">→</a> <a id="5398" href="Induction.WellFounded.html#903" class="Generalizable">B</a><a id="5399" class="Symbol">)</a> <a id="5401" class="Keyword">where</a>

  <a id="InverseImage.accessible"></a><a id="5410" href="Induction.WellFounded.html#5410" class="Function">accessible</a> <a id="5421" class="Symbol">:</a> <a id="5423" class="Symbol">∀</a> <a id="5425" class="Symbol">{</a><a id="5426" href="Induction.WellFounded.html#5426" class="Bound">x</a><a id="5427" class="Symbol">}</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="5435" href="Induction.WellFounded.html#5374" class="Bound Operator">_&lt;_</a> <a id="5439" class="Symbol">(</a><a id="5440" href="Induction.WellFounded.html#5390" class="Bound">f</a> <a id="5442" href="Induction.WellFounded.html#5426" class="Bound">x</a><a id="5443" class="Symbol">)</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Induction.WellFounded.html#5374" class="Bound Operator">_&lt;_</a> <a id="5456" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5459" href="Induction.WellFounded.html#5390" class="Bound">f</a><a id="5460" class="Symbol">)</a> <a id="5462" href="Induction.WellFounded.html#5426" class="Bound">x</a>
  <a id="5466" href="Induction.WellFounded.html#5410" class="Function">accessible</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="5482" href="Induction.WellFounded.html#5482" class="Bound">rs</a><a id="5484" class="Symbol">)</a> <a id="5486" class="Symbol">=</a> <a id="5488" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="5492" class="Symbol">λ</a> <a id="5494" href="Induction.WellFounded.html#5494" class="Bound">fy&lt;fx</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Induction.WellFounded.html#5410" class="Function">accessible</a> <a id="5513" class="Symbol">(</a><a id="5514" href="Induction.WellFounded.html#5482" class="Bound">rs</a> <a id="5517" href="Induction.WellFounded.html#5494" class="Bound">fy&lt;fx</a><a id="5522" class="Symbol">)</a>

  <a id="InverseImage.wellFounded"></a><a id="5527" href="Induction.WellFounded.html#5527" class="Function">wellFounded</a> <a id="5539" class="Symbol">:</a> <a id="5541" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="5553" href="Induction.WellFounded.html#5374" class="Bound Operator">_&lt;_</a> <a id="5557" class="Symbol">→</a> <a id="5559" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Induction.WellFounded.html#5374" class="Bound Operator">_&lt;_</a> <a id="5576" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5579" href="Induction.WellFounded.html#5390" class="Bound">f</a><a id="5580" class="Symbol">)</a>
  <a id="5584" href="Induction.WellFounded.html#5527" class="Function">wellFounded</a> <a id="5596" href="Induction.WellFounded.html#5596" class="Bound">wf</a> <a id="5599" class="Symbol">=</a> <a id="5601" class="Symbol">λ</a> <a id="5603" href="Induction.WellFounded.html#5603" class="Bound">x</a> <a id="5605" class="Symbol">→</a> <a id="5607" href="Induction.WellFounded.html#5410" class="Function">accessible</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Induction.WellFounded.html#5596" class="Bound">wf</a> <a id="5622" class="Symbol">(</a><a id="5623" href="Induction.WellFounded.html#5390" class="Bound">f</a> <a id="5625" href="Induction.WellFounded.html#5603" class="Bound">x</a><a id="5626" class="Symbol">))</a>

  <a id="InverseImage.well-founded"></a><a id="5632" href="Induction.WellFounded.html#5632" class="Function">well-founded</a> <a id="5645" class="Symbol">=</a> <a id="5647" href="Induction.WellFounded.html#5527" class="Function">wellFounded</a>
  <a id="5661" class="Symbol">{-#</a> <a id="5665" class="Keyword">WARNING_ON_USAGE</a> <a id="5682" class="Pragma">accessible</a>
  <a id="5695" class="String">&quot;Warning: accessible was deprecated in v1.4.
\ \Please use accessible from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="5813" class="Symbol">#-}</a>
  <a id="5819" class="Symbol">{-#</a> <a id="5823" class="Keyword">WARNING_ON_USAGE</a> <a id="5840" class="Pragma">wellFounded</a>
  <a id="5854" class="String">&quot;Warning: wellFounded was deprecated in v1.4.
\ \Please use wellFounded from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="5974" class="Symbol">#-}</a>


<a id="5980" class="Comment">-- DEPRECATED in v1.5.</a>
<a id="6003" class="Comment">-- Please use `TransClosure` from `Relation.Binary.Construct.Closure.Transitive` instead.</a>
<a id="6093" class="Keyword">module</a> <a id="TransitiveClosure"></a><a id="6100" href="Induction.WellFounded.html#6100" class="Module">TransitiveClosure</a> <a id="6118" class="Symbol">{</a><a id="6119" href="Induction.WellFounded.html#6119" class="Bound">A</a> <a id="6121" class="Symbol">:</a> <a id="6123" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6127" href="Induction.WellFounded.html#863" class="Generalizable">a</a><a id="6128" class="Symbol">}</a> <a id="6130" class="Symbol">(</a><a id="6131" href="Induction.WellFounded.html#6131" class="Bound Operator">_&lt;_</a> <a id="6135" class="Symbol">:</a> <a id="6137" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6141" href="Induction.WellFounded.html#6119" class="Bound">A</a> <a id="6143" href="Induction.WellFounded.html#867" class="Generalizable">ℓ</a><a id="6144" class="Symbol">)</a> <a id="6146" class="Keyword">where</a>

  <a id="6155" class="Keyword">infix</a> <a id="6161" class="Number">4</a> <a id="6163" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a>

  <a id="6171" class="Keyword">data</a> <a id="TransitiveClosure._&lt;⁺_"></a><a id="6176" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a> <a id="6181" class="Symbol">:</a> <a id="6183" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6187" href="Induction.WellFounded.html#6119" class="Bound">A</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Induction.WellFounded.html#6127" class="Bound">a</a> <a id="6192" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6194" href="Induction.WellFounded.html#6143" class="Bound">ℓ</a><a id="6195" class="Symbol">)</a> <a id="6197" class="Keyword">where</a>
    <a id="TransitiveClosure._&lt;⁺_.[_]"></a><a id="6207" href="Induction.WellFounded.html#6207" class="InductiveConstructor Operator">[_]</a>   <a id="6213" class="Symbol">:</a> <a id="6215" class="Symbol">∀</a> <a id="6217" class="Symbol">{</a><a id="6218" href="Induction.WellFounded.html#6218" class="Bound">x</a> <a id="6220" href="Induction.WellFounded.html#6220" class="Bound">y</a><a id="6221" class="Symbol">}</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Induction.WellFounded.html#6224" class="Bound">x&lt;y</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Induction.WellFounded.html#6218" class="Bound">x</a> <a id="6232" href="Induction.WellFounded.html#6131" class="Bound Operator">&lt;</a> <a id="6234" href="Induction.WellFounded.html#6220" class="Bound">y</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">→</a> <a id="6239" href="Induction.WellFounded.html#6218" class="Bound">x</a> <a id="6241" href="Induction.WellFounded.html#6176" class="Datatype Operator">&lt;⁺</a> <a id="6244" href="Induction.WellFounded.html#6220" class="Bound">y</a>
    <a id="TransitiveClosure._&lt;⁺_.trans"></a><a id="6250" href="Induction.WellFounded.html#6250" class="InductiveConstructor">trans</a> <a id="6256" class="Symbol">:</a> <a id="6258" class="Symbol">∀</a> <a id="6260" class="Symbol">{</a><a id="6261" href="Induction.WellFounded.html#6261" class="Bound">x</a> <a id="6263" href="Induction.WellFounded.html#6263" class="Bound">y</a> <a id="6265" href="Induction.WellFounded.html#6265" class="Bound">z</a><a id="6266" class="Symbol">}</a> <a id="6268" class="Symbol">(</a><a id="6269" href="Induction.WellFounded.html#6269" class="Bound">x&lt;y</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Induction.WellFounded.html#6261" class="Bound">x</a> <a id="6277" href="Induction.WellFounded.html#6176" class="Datatype Operator">&lt;⁺</a> <a id="6280" href="Induction.WellFounded.html#6263" class="Bound">y</a><a id="6281" class="Symbol">)</a> <a id="6283" class="Symbol">(</a><a id="6284" href="Induction.WellFounded.html#6284" class="Bound">y&lt;z</a> <a id="6288" class="Symbol">:</a> <a id="6290" href="Induction.WellFounded.html#6263" class="Bound">y</a> <a id="6292" href="Induction.WellFounded.html#6176" class="Datatype Operator">&lt;⁺</a> <a id="6295" href="Induction.WellFounded.html#6265" class="Bound">z</a><a id="6296" class="Symbol">)</a> <a id="6298" class="Symbol">→</a> <a id="6300" href="Induction.WellFounded.html#6261" class="Bound">x</a> <a id="6302" href="Induction.WellFounded.html#6176" class="Datatype Operator">&lt;⁺</a> <a id="6305" href="Induction.WellFounded.html#6265" class="Bound">z</a>

  <a id="TransitiveClosure.downwardsClosed"></a><a id="6310" href="Induction.WellFounded.html#6310" class="Function">downwardsClosed</a> <a id="6326" class="Symbol">:</a> <a id="6328" class="Symbol">∀</a> <a id="6330" class="Symbol">{</a><a id="6331" href="Induction.WellFounded.html#6331" class="Bound">x</a> <a id="6333" href="Induction.WellFounded.html#6333" class="Bound">y</a><a id="6334" class="Symbol">}</a> <a id="6336" class="Symbol">→</a> <a id="6338" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6342" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a> <a id="6347" href="Induction.WellFounded.html#6333" class="Bound">y</a> <a id="6349" class="Symbol">→</a> <a id="6351" href="Induction.WellFounded.html#6331" class="Bound">x</a> <a id="6353" href="Induction.WellFounded.html#6176" class="Datatype Operator">&lt;⁺</a> <a id="6356" href="Induction.WellFounded.html#6333" class="Bound">y</a> <a id="6358" class="Symbol">→</a> <a id="6360" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6364" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a> <a id="6369" href="Induction.WellFounded.html#6331" class="Bound">x</a>
  <a id="6373" href="Induction.WellFounded.html#6310" class="Function">downwardsClosed</a> <a id="6389" class="Symbol">(</a><a id="6390" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="6394" href="Induction.WellFounded.html#6394" class="Bound">rs</a><a id="6396" class="Symbol">)</a> <a id="6398" href="Induction.WellFounded.html#6398" class="Bound">x&lt;y</a> <a id="6402" class="Symbol">=</a> <a id="6404" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="6408" class="Symbol">λ</a> <a id="6410" href="Induction.WellFounded.html#6410" class="Bound">z&lt;x</a> <a id="6414" class="Symbol">→</a> <a id="6416" href="Induction.WellFounded.html#6394" class="Bound">rs</a> <a id="6419" class="Symbol">(</a><a id="6420" href="Induction.WellFounded.html#6250" class="InductiveConstructor">trans</a> <a id="6426" href="Induction.WellFounded.html#6410" class="Bound">z&lt;x</a> <a id="6430" href="Induction.WellFounded.html#6398" class="Bound">x&lt;y</a><a id="6433" class="Symbol">)</a>

  <a id="6438" class="Keyword">mutual</a>

    <a id="TransitiveClosure.accessible"></a><a id="6450" href="Induction.WellFounded.html#6450" class="Function">accessible</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">∀</a> <a id="6465" class="Symbol">{</a><a id="6466" href="Induction.WellFounded.html#6466" class="Bound">x</a><a id="6467" class="Symbol">}</a> <a id="6469" class="Symbol">→</a> <a id="6471" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6475" href="Induction.WellFounded.html#6131" class="Bound Operator">_&lt;_</a> <a id="6479" href="Induction.WellFounded.html#6466" class="Bound">x</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6487" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a> <a id="6492" href="Induction.WellFounded.html#6466" class="Bound">x</a>
    <a id="6498" href="Induction.WellFounded.html#6450" class="Function">accessible</a> <a id="6509" href="Induction.WellFounded.html#6509" class="Bound">acc-x</a> <a id="6515" class="Symbol">=</a> <a id="6517" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Induction.WellFounded.html#6546" class="Function">accessible′</a> <a id="6534" href="Induction.WellFounded.html#6509" class="Bound">acc-x</a><a id="6539" class="Symbol">)</a>

    <a id="TransitiveClosure.accessible′"></a><a id="6546" href="Induction.WellFounded.html#6546" class="Function">accessible′</a> <a id="6558" class="Symbol">:</a> <a id="6560" class="Symbol">∀</a> <a id="6562" class="Symbol">{</a><a id="6563" href="Induction.WellFounded.html#6563" class="Bound">x</a><a id="6564" class="Symbol">}</a> <a id="6566" class="Symbol">→</a> <a id="6568" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6572" href="Induction.WellFounded.html#6131" class="Bound Operator">_&lt;_</a> <a id="6576" href="Induction.WellFounded.html#6563" class="Bound">x</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="6586" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="6596" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a><a id="6600" class="Symbol">)</a> <a id="6602" href="Induction.WellFounded.html#6563" class="Bound">x</a>
    <a id="6608" href="Induction.WellFounded.html#6546" class="Function">accessible′</a> <a id="6620" class="Symbol">(</a><a id="6621" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="6625" href="Induction.WellFounded.html#6625" class="Bound">rs</a><a id="6627" class="Symbol">)</a> <a id="6629" href="Induction.WellFounded.html#6207" class="InductiveConstructor Operator">[</a> <a id="6631" href="Induction.WellFounded.html#6631" class="Bound">y&lt;x</a> <a id="6635" href="Induction.WellFounded.html#6207" class="InductiveConstructor Operator">]</a>         <a id="6645" class="Symbol">=</a> <a id="6647" href="Induction.WellFounded.html#6450" class="Function">accessible</a> <a id="6658" class="Symbol">(</a><a id="6659" href="Induction.WellFounded.html#6625" class="Bound">rs</a> <a id="6662" href="Induction.WellFounded.html#6631" class="Bound">y&lt;x</a><a id="6665" class="Symbol">)</a>
    <a id="6671" href="Induction.WellFounded.html#6546" class="CatchallClause Function">accessible′</a><a id="6682" class="CatchallClause"> </a><a id="6683" href="Induction.WellFounded.html#6683" class="CatchallClause Bound">acc-x</a><a id="6688" class="CatchallClause">    </a><a id="6692" class="CatchallClause Symbol">(</a><a id="6693" href="Induction.WellFounded.html#6250" class="CatchallClause InductiveConstructor">trans</a><a id="6698" class="CatchallClause"> </a><a id="6699" href="Induction.WellFounded.html#6699" class="CatchallClause Bound">y&lt;z</a><a id="6702" class="CatchallClause"> </a><a id="6703" href="Induction.WellFounded.html#6703" class="CatchallClause Bound">z&lt;x</a><a id="6706" class="CatchallClause Symbol">)</a> <a id="6708" class="Symbol">=</a>
      <a id="6716" href="Induction.WellFounded.html#6310" class="Function">downwardsClosed</a> <a id="6732" class="Symbol">(</a><a id="6733" href="Induction.WellFounded.html#6546" class="Function">accessible′</a> <a id="6745" href="Induction.WellFounded.html#6683" class="Bound">acc-x</a> <a id="6751" href="Induction.WellFounded.html#6703" class="Bound">z&lt;x</a><a id="6754" class="Symbol">)</a> <a id="6756" href="Induction.WellFounded.html#6699" class="Bound">y&lt;z</a>

  <a id="TransitiveClosure.wellFounded"></a><a id="6763" href="Induction.WellFounded.html#6763" class="Function">wellFounded</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="6789" href="Induction.WellFounded.html#6131" class="Bound Operator">_&lt;_</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="6807" href="Induction.WellFounded.html#6176" class="Datatype Operator">_&lt;⁺_</a>
  <a id="6814" href="Induction.WellFounded.html#6763" class="Function">wellFounded</a> <a id="6826" href="Induction.WellFounded.html#6826" class="Bound">wf</a> <a id="6829" class="Symbol">=</a> <a id="6831" class="Symbol">λ</a> <a id="6833" href="Induction.WellFounded.html#6833" class="Bound">x</a> <a id="6835" class="Symbol">→</a> <a id="6837" href="Induction.WellFounded.html#6450" class="Function">accessible</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Induction.WellFounded.html#6826" class="Bound">wf</a> <a id="6852" href="Induction.WellFounded.html#6833" class="Bound">x</a><a id="6853" class="Symbol">)</a>

  <a id="6858" class="Symbol">{-#</a> <a id="6862" class="Keyword">WARNING_ON_USAGE</a> <a id="6879" class="Pragma">_&lt;⁺_</a>
  <a id="6886" class="String">&quot;Warning: _&lt;⁺_ was deprecated in v1.5.
\ \Please use TransClosure from Relation.Binary.Construct.Closure.Transitive instead.&quot;</a>
  <a id="7014" class="Symbol">#-}</a>


<a id="7020" class="Comment">-- DEPRECATED in v1.3.</a>
<a id="7043" class="Comment">-- Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.</a>
<a id="7121" class="Keyword">module</a> <a id="Lexicographic"></a><a id="7128" href="Induction.WellFounded.html#7128" class="Module">Lexicographic</a> <a id="7142" class="Symbol">{</a><a id="7143" href="Induction.WellFounded.html#7143" class="Bound">A</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7151" href="Induction.WellFounded.html#863" class="Generalizable">a</a><a id="7152" class="Symbol">}</a> <a id="7154" class="Symbol">{</a><a id="7155" href="Induction.WellFounded.html#7155" class="Bound">B</a> <a id="7157" class="Symbol">:</a> <a id="7159" href="Induction.WellFounded.html#7143" class="Bound">A</a> <a id="7161" class="Symbol">→</a> <a id="7163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7167" href="Induction.WellFounded.html#865" class="Generalizable">b</a><a id="7168" class="Symbol">}</a>
                     <a id="7191" class="Symbol">(</a><a id="7192" href="Induction.WellFounded.html#7192" class="Bound">RelA</a> <a id="7197" class="Symbol">:</a> <a id="7199" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7203" href="Induction.WellFounded.html#7143" class="Bound">A</a> <a id="7205" href="Induction.WellFounded.html#869" class="Generalizable">ℓ₁</a><a id="7207" class="Symbol">)</a>
                     <a id="7230" class="Symbol">(</a><a id="7231" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="7236" class="Symbol">:</a> <a id="7238" class="Symbol">∀</a> <a id="7240" href="Induction.WellFounded.html#7240" class="Bound">x</a> <a id="7242" class="Symbol">→</a> <a id="7244" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7248" class="Symbol">(</a><a id="7249" href="Induction.WellFounded.html#7155" class="Bound">B</a> <a id="7251" href="Induction.WellFounded.html#7240" class="Bound">x</a><a id="7252" class="Symbol">)</a> <a id="7254" href="Induction.WellFounded.html#872" class="Generalizable">ℓ₂</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Keyword">where</a>

  <a id="7267" class="Keyword">infix</a> <a id="7273" class="Number">4</a> <a id="7275" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a>
  <a id="7281" class="Keyword">data</a> <a id="Lexicographic._&lt;_"></a><a id="7286" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a> <a id="7290" class="Symbol">:</a> <a id="7292" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7296" class="Symbol">(</a><a id="7297" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7299" href="Induction.WellFounded.html#7143" class="Bound">A</a> <a id="7301" href="Induction.WellFounded.html#7155" class="Bound">B</a><a id="7302" class="Symbol">)</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Induction.WellFounded.html#7151" class="Bound">a</a> <a id="7307" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7309" href="Induction.WellFounded.html#7167" class="Bound">b</a> <a id="7311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7313" href="Induction.WellFounded.html#7205" class="Bound">ℓ₁</a> <a id="7316" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7318" href="Induction.WellFounded.html#7254" class="Bound">ℓ₂</a><a id="7320" class="Symbol">)</a> <a id="7322" class="Keyword">where</a>
    <a id="Lexicographic._&lt;_.left"></a><a id="7332" href="Induction.WellFounded.html#7332" class="InductiveConstructor">left</a>  <a id="7338" class="Symbol">:</a> <a id="7340" class="Symbol">∀</a> <a id="7342" class="Symbol">{</a><a id="7343" href="Induction.WellFounded.html#7343" class="Bound">x₁</a> <a id="7346" href="Induction.WellFounded.html#7346" class="Bound">y₁</a> <a id="7349" href="Induction.WellFounded.html#7349" class="Bound">x₂</a> <a id="7352" href="Induction.WellFounded.html#7352" class="Bound">y₂</a><a id="7354" class="Symbol">}</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Induction.WellFounded.html#7357" class="Bound">x₁&lt;x₂</a> <a id="7363" class="Symbol">:</a> <a id="7365" href="Induction.WellFounded.html#7192" class="Bound">RelA</a>   <a id="7372" href="Induction.WellFounded.html#7343" class="Bound">x₁</a> <a id="7375" href="Induction.WellFounded.html#7349" class="Bound">x₂</a><a id="7377" class="Symbol">)</a> <a id="7379" class="Symbol">→</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Induction.WellFounded.html#7343" class="Bound">x₁</a> <a id="7385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7387" href="Induction.WellFounded.html#7346" class="Bound">y₁</a><a id="7389" class="Symbol">)</a> <a id="7391" href="Induction.WellFounded.html#7286" class="Datatype Operator">&lt;</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Induction.WellFounded.html#7349" class="Bound">x₂</a> <a id="7397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7399" href="Induction.WellFounded.html#7352" class="Bound">y₂</a><a id="7401" class="Symbol">)</a>
    <a id="Lexicographic._&lt;_.right"></a><a id="7407" href="Induction.WellFounded.html#7407" class="InductiveConstructor">right</a> <a id="7413" class="Symbol">:</a> <a id="7415" class="Symbol">∀</a> <a id="7417" class="Symbol">{</a><a id="7418" href="Induction.WellFounded.html#7418" class="Bound">x</a> <a id="7420" href="Induction.WellFounded.html#7420" class="Bound">y₁</a> <a id="7423" href="Induction.WellFounded.html#7423" class="Bound">y₂</a><a id="7425" class="Symbol">}</a>     <a id="7431" class="Symbol">(</a><a id="7432" href="Induction.WellFounded.html#7432" class="Bound">y₁&lt;y₂</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="7445" href="Induction.WellFounded.html#7418" class="Bound">x</a> <a id="7447" href="Induction.WellFounded.html#7420" class="Bound">y₁</a> <a id="7450" href="Induction.WellFounded.html#7423" class="Bound">y₂</a><a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">→</a> <a id="7456" class="Symbol">(</a><a id="7457" href="Induction.WellFounded.html#7418" class="Bound">x</a>  <a id="7460" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7462" href="Induction.WellFounded.html#7420" class="Bound">y₁</a><a id="7464" class="Symbol">)</a> <a id="7466" href="Induction.WellFounded.html#7286" class="Datatype Operator">&lt;</a> <a id="7468" class="Symbol">(</a><a id="7469" href="Induction.WellFounded.html#7418" class="Bound">x</a>  <a id="7472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7474" href="Induction.WellFounded.html#7423" class="Bound">y₂</a><a id="7476" class="Symbol">)</a>

  <a id="7481" class="Keyword">mutual</a>

    <a id="Lexicographic.accessible"></a><a id="7493" href="Induction.WellFounded.html#7493" class="Function">accessible</a> <a id="7504" class="Symbol">:</a> <a id="7506" class="Symbol">∀</a> <a id="7508" class="Symbol">{</a><a id="7509" href="Induction.WellFounded.html#7509" class="Bound">x</a> <a id="7511" href="Induction.WellFounded.html#7511" class="Bound">y</a><a id="7512" class="Symbol">}</a> <a id="7514" class="Symbol">→</a>
                 <a id="7533" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="7537" href="Induction.WellFounded.html#7192" class="Bound">RelA</a> <a id="7542" href="Induction.WellFounded.html#7509" class="Bound">x</a> <a id="7544" class="Symbol">→</a> <a id="7546" class="Symbol">(∀</a> <a id="7549" class="Symbol">{</a><a id="7550" href="Induction.WellFounded.html#7550" class="Bound">x</a><a id="7551" class="Symbol">}</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="7567" class="Symbol">(</a><a id="7568" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="7573" href="Induction.WellFounded.html#7550" class="Bound">x</a><a id="7574" class="Symbol">))</a> <a id="7577" class="Symbol">→</a>
                 <a id="7596" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="7600" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a> <a id="7604" class="Symbol">(</a><a id="7605" href="Induction.WellFounded.html#7509" class="Bound">x</a> <a id="7607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7609" href="Induction.WellFounded.html#7511" class="Bound">y</a><a id="7610" class="Symbol">)</a>
    <a id="7616" href="Induction.WellFounded.html#7493" class="Function">accessible</a> <a id="7627" href="Induction.WellFounded.html#7627" class="Bound">accA</a> <a id="7632" href="Induction.WellFounded.html#7632" class="Bound">wfB</a> <a id="7636" class="Symbol">=</a> <a id="7638" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Induction.WellFounded.html#7679" class="Function">accessible′</a> <a id="7655" href="Induction.WellFounded.html#7627" class="Bound">accA</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Induction.WellFounded.html#7632" class="Bound">wfB</a> <a id="7665" class="Symbol">_)</a> <a id="7668" href="Induction.WellFounded.html#7632" class="Bound">wfB</a><a id="7671" class="Symbol">)</a>


    <a id="Lexicographic.accessible′"></a><a id="7679" href="Induction.WellFounded.html#7679" class="Function">accessible′</a> <a id="7691" class="Symbol">:</a>
      <a id="7699" class="Symbol">∀</a> <a id="7701" class="Symbol">{</a><a id="7702" href="Induction.WellFounded.html#7702" class="Bound">x</a> <a id="7704" href="Induction.WellFounded.html#7704" class="Bound">y</a><a id="7705" class="Symbol">}</a> <a id="7707" class="Symbol">→</a>
      <a id="7715" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="7719" href="Induction.WellFounded.html#7192" class="Bound">RelA</a> <a id="7724" href="Induction.WellFounded.html#7702" class="Bound">x</a> <a id="7726" class="Symbol">→</a> <a id="7728" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="7738" href="Induction.WellFounded.html#7702" class="Bound">x</a><a id="7739" class="Symbol">)</a> <a id="7741" href="Induction.WellFounded.html#7704" class="Bound">y</a> <a id="7743" class="Symbol">→</a> <a id="7745" class="Symbol">(∀</a> <a id="7748" class="Symbol">{</a><a id="7749" href="Induction.WellFounded.html#7749" class="Bound">x</a><a id="7750" class="Symbol">}</a> <a id="7752" class="Symbol">→</a> <a id="7754" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="7772" href="Induction.WellFounded.html#7749" class="Bound">x</a><a id="7773" class="Symbol">))</a> <a id="7776" class="Symbol">→</a>
      <a id="7784" href="Induction.WellFounded.html#1148" class="Function">WfRec</a> <a id="7790" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a> <a id="7794" class="Symbol">(</a><a id="7795" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="7799" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Induction.WellFounded.html#7702" class="Bound">x</a> <a id="7807" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7809" href="Induction.WellFounded.html#7704" class="Bound">y</a><a id="7810" class="Symbol">)</a>
    <a id="7816" href="Induction.WellFounded.html#7679" class="Function">accessible′</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="7833" href="Induction.WellFounded.html#7833" class="Bound">rsA</a><a id="7836" class="Symbol">)</a> <a id="7838" class="Symbol">_</a>    <a id="7843" href="Induction.WellFounded.html#7843" class="Bound">wfB</a> <a id="7847" class="Symbol">(</a><a id="7848" href="Induction.WellFounded.html#7332" class="InductiveConstructor">left</a>  <a id="7854" href="Induction.WellFounded.html#7854" class="Bound">x′&lt;x</a><a id="7858" class="Symbol">)</a> <a id="7860" class="Symbol">=</a> <a id="7862" href="Induction.WellFounded.html#7493" class="Function">accessible</a> <a id="7873" class="Symbol">(</a><a id="7874" href="Induction.WellFounded.html#7833" class="Bound">rsA</a> <a id="7878" href="Induction.WellFounded.html#7854" class="Bound">x′&lt;x</a><a id="7882" class="Symbol">)</a> <a id="7884" href="Induction.WellFounded.html#7843" class="Bound">wfB</a>
    <a id="7892" href="Induction.WellFounded.html#7679" class="CatchallClause Function">accessible′</a><a id="7903" class="CatchallClause"> </a><a id="7904" href="Induction.WellFounded.html#7904" class="CatchallClause Bound">accA</a><a id="7908" class="CatchallClause"> </a><a id="7909" class="CatchallClause Symbol">(</a><a id="7910" href="Induction.WellFounded.html#1418" class="CatchallClause InductiveConstructor">acc</a><a id="7913" class="CatchallClause"> </a><a id="7914" href="Induction.WellFounded.html#7914" class="CatchallClause Bound">rsB</a><a id="7917" class="CatchallClause Symbol">)</a><a id="7918" class="CatchallClause"> </a><a id="7919" href="Induction.WellFounded.html#7919" class="CatchallClause Bound">wfB</a><a id="7922" class="CatchallClause"> </a><a id="7923" class="CatchallClause Symbol">(</a><a id="7924" href="Induction.WellFounded.html#7407" class="CatchallClause InductiveConstructor">right</a><a id="7929" class="CatchallClause"> </a><a id="7930" href="Induction.WellFounded.html#7930" class="CatchallClause Bound">y′&lt;y</a><a id="7934" class="CatchallClause Symbol">)</a> <a id="7936" class="Symbol">=</a>
      <a id="7944" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="7948" class="Symbol">(</a><a id="7949" href="Induction.WellFounded.html#7679" class="Function">accessible′</a> <a id="7961" href="Induction.WellFounded.html#7904" class="Bound">accA</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Induction.WellFounded.html#7914" class="Bound">rsB</a> <a id="7971" href="Induction.WellFounded.html#7930" class="Bound">y′&lt;y</a><a id="7975" class="Symbol">)</a> <a id="7977" href="Induction.WellFounded.html#7919" class="Bound">wfB</a><a id="7980" class="Symbol">)</a>

  <a id="Lexicographic.wellFounded"></a><a id="7985" href="Induction.WellFounded.html#7985" class="Function">wellFounded</a> <a id="7997" class="Symbol">:</a> <a id="7999" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="8011" href="Induction.WellFounded.html#7192" class="Bound">RelA</a> <a id="8016" class="Symbol">→</a> <a id="8018" class="Symbol">(∀</a> <a id="8021" class="Symbol">{</a><a id="8022" href="Induction.WellFounded.html#8022" class="Bound">x</a><a id="8023" class="Symbol">}</a> <a id="8025" class="Symbol">→</a> <a id="8027" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="8039" class="Symbol">(</a><a id="8040" href="Induction.WellFounded.html#7231" class="Bound">RelB</a> <a id="8045" href="Induction.WellFounded.html#8022" class="Bound">x</a><a id="8046" class="Symbol">))</a> <a id="8049" class="Symbol">→</a>
                <a id="8067" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="8079" href="Induction.WellFounded.html#7286" class="Datatype Operator">_&lt;_</a>
  <a id="8085" href="Induction.WellFounded.html#7985" class="Function">wellFounded</a> <a id="8097" href="Induction.WellFounded.html#8097" class="Bound">wfA</a> <a id="8101" href="Induction.WellFounded.html#8101" class="Bound">wfB</a> <a id="8105" href="Induction.WellFounded.html#8105" class="Bound">p</a> <a id="8107" class="Symbol">=</a> <a id="8109" href="Induction.WellFounded.html#7493" class="Function">accessible</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Induction.WellFounded.html#8097" class="Bound">wfA</a> <a id="8125" class="Symbol">(</a><a id="8126" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8132" href="Induction.WellFounded.html#8105" class="Bound">p</a><a id="8133" class="Symbol">))</a> <a id="8136" href="Induction.WellFounded.html#8101" class="Bound">wfB</a>

  <a id="Lexicographic.well-founded"></a><a id="8143" href="Induction.WellFounded.html#8143" class="Function">well-founded</a> <a id="8156" class="Symbol">=</a> <a id="8158" href="Induction.WellFounded.html#7985" class="Function">wellFounded</a>

  <a id="8173" class="Symbol">{-#</a> <a id="8177" class="Keyword">WARNING_ON_USAGE</a> <a id="8194" class="Pragma">_&lt;_</a>
  <a id="8200" class="String">&quot;Warning: _&lt;_ was deprecated in v1.3.
\ \Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8319" class="Symbol">#-}</a>
  <a id="8325" class="Symbol">{-#</a> <a id="8329" class="Keyword">WARNING_ON_USAGE</a> <a id="8346" class="Pragma">accessible</a>
  <a id="8359" class="String">&quot;Warning: accessible was deprecated in v1.3.&quot;</a>
  <a id="8407" class="Symbol">#-}</a>
  <a id="8413" class="Symbol">{-#</a> <a id="8417" class="Keyword">WARNING_ON_USAGE</a> <a id="8434" class="Pragma">accessible′</a>
  <a id="8448" class="String">&quot;Warning: accessible′ was deprecated in v1.3.&quot;</a>
  <a id="8497" class="Symbol">#-}</a>
  <a id="8503" class="Symbol">{-#</a> <a id="8507" class="Keyword">WARNING_ON_USAGE</a> <a id="8524" class="Pragma">wellFounded</a>
  <a id="8538" class="String">&quot;Warning: wellFounded was deprecated in v1.3.
\ \Please use `×-wellFounded` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8673" class="Symbol">#-}</a>



<a id="8680" class="Comment">------------------------------------------------------------------------</a>
<a id="8753" class="Comment">-- DEPRECATED NAMES</a>
<a id="8773" class="Comment">------------------------------------------------------------------------</a>
<a id="8846" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8917" class="Comment">-- not guaranteed.</a>

<a id="8937" class="Comment">-- Version 1.0</a>

<a id="8953" class="Keyword">module</a> <a id="Inverse-image"></a><a id="8960" href="Induction.WellFounded.html#8960" class="Module">Inverse-image</a> <a id="8974" class="Symbol">=</a> <a id="8976" href="Induction.WellFounded.html#5360" class="Module">InverseImage</a>
<a id="8989" class="Keyword">module</a> <a id="Transitive-closure"></a><a id="8996" href="Induction.WellFounded.html#8996" class="Module">Transitive-closure</a> <a id="9015" class="Symbol">=</a> <a id="9017" href="Induction.WellFounded.html#6100" class="Module">TransitiveClosure</a>
</pre></body></html>

==> anc/Induction.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Induction</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An abstraction of various forms of recursion/induction</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- The idea underlying Induction.* comes from Epigram 1, see Section 4</a>
<a id="309" class="Comment">-- of &quot;The view from the left&quot; by McBride and McKinna.</a>

<a id="365" class="Comment">-- Note: The types in this module can perhaps be easier to understand</a>
<a id="435" class="Comment">-- if they are normalised. Note also that Agda can do the</a>
<a id="493" class="Comment">-- normalisation for you.</a>

<a id="520" class="Symbol">{-#</a> <a id="524" class="Keyword">OPTIONS</a> <a id="532" class="Pragma">--cubical-compatible</a> <a id="553" class="Pragma">--safe</a> <a id="560" class="Symbol">#-}</a>

<a id="565" class="Keyword">module</a> <a id="572" href="Induction.html" class="Module">Induction</a> <a id="582" class="Keyword">where</a>

<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="635" class="Comment">-- A RecStruct describes the allowed structure of recursion. The</a>
<a id="700" class="Comment">-- examples in Data.Nat.Induction should explain what this is all</a>
<a id="766" class="Comment">-- about.</a>

<a id="RecStruct"></a><a id="777" href="Induction.html#777" class="Function">RecStruct</a> <a id="787" class="Symbol">:</a> <a id="789" class="Symbol">∀</a> <a id="791" class="Symbol">{</a><a id="792" href="Induction.html#792" class="Bound">a</a><a id="793" class="Symbol">}</a> <a id="795" class="Symbol">→</a> <a id="797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="801" href="Induction.html#792" class="Bound">a</a> <a id="803" class="Symbol">→</a> <a id="805" class="Symbol">(</a><a id="806" href="Induction.html#806" class="Bound">ℓ₁</a> <a id="809" href="Induction.html#809" class="Bound">ℓ₂</a> <a id="812" class="Symbol">:</a> <a id="814" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="827" class="Symbol">_</a>
<a id="829" href="Induction.html#777" class="Function">RecStruct</a> <a id="839" href="Induction.html#839" class="Bound">A</a> <a id="841" href="Induction.html#841" class="Bound">ℓ₁</a> <a id="844" href="Induction.html#844" class="Bound">ℓ₂</a> <a id="847" class="Symbol">=</a> <a id="849" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="854" href="Induction.html#839" class="Bound">A</a> <a id="856" href="Induction.html#841" class="Bound">ℓ₁</a> <a id="859" class="Symbol">→</a> <a id="861" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="866" href="Induction.html#839" class="Bound">A</a> <a id="868" href="Induction.html#844" class="Bound">ℓ₂</a>

<a id="872" class="Comment">-- A recursor builder constructs an instance of a recursion structure</a>
<a id="942" class="Comment">-- for a given input.</a>

<a id="RecursorBuilder"></a><a id="965" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="981" class="Symbol">:</a> <a id="983" class="Symbol">∀</a> <a id="985" class="Symbol">{</a><a id="986" href="Induction.html#986" class="Bound">a</a> <a id="988" href="Induction.html#988" class="Bound">ℓ₁</a> <a id="991" href="Induction.html#991" class="Bound">ℓ₂</a><a id="993" class="Symbol">}</a> <a id="995" class="Symbol">{</a><a id="996" href="Induction.html#996" class="Bound">A</a> <a id="998" class="Symbol">:</a> <a id="1000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1004" href="Induction.html#986" class="Bound">a</a><a id="1005" class="Symbol">}</a> <a id="1007" class="Symbol">→</a> <a id="1009" href="Induction.html#777" class="Function">RecStruct</a> <a id="1019" href="Induction.html#996" class="Bound">A</a> <a id="1021" href="Induction.html#988" class="Bound">ℓ₁</a> <a id="1024" href="Induction.html#991" class="Bound">ℓ₂</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1033" class="Symbol">_</a>
<a id="1035" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="1051" href="Induction.html#1051" class="Bound">Rec</a> <a id="1055" class="Symbol">=</a> <a id="1057" class="Symbol">∀</a> <a id="1059" href="Induction.html#1059" class="Bound">P</a> <a id="1061" class="Symbol">→</a> <a id="1063" href="Induction.html#1051" class="Bound">Rec</a> <a id="1067" href="Induction.html#1059" class="Bound">P</a> <a id="1069" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1072" href="Induction.html#1059" class="Bound">P</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Induction.html#1051" class="Bound">Rec</a> <a id="1091" href="Induction.html#1059" class="Bound">P</a><a id="1092" class="Symbol">)</a>

<a id="1095" class="Comment">-- A recursor can be used to actually compute/prove something useful.</a>

<a id="Recursor"></a><a id="1166" href="Induction.html#1166" class="Function">Recursor</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">∀</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Induction.html#1180" class="Bound">a</a> <a id="1182" href="Induction.html#1182" class="Bound">ℓ₁</a> <a id="1185" href="Induction.html#1185" class="Bound">ℓ₂</a><a id="1187" class="Symbol">}</a> <a id="1189" class="Symbol">{</a><a id="1190" href="Induction.html#1190" class="Bound">A</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1198" href="Induction.html#1180" class="Bound">a</a><a id="1199" class="Symbol">}</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Induction.html#777" class="Function">RecStruct</a> <a id="1213" href="Induction.html#1190" class="Bound">A</a> <a id="1215" href="Induction.html#1182" class="Bound">ℓ₁</a> <a id="1218" href="Induction.html#1185" class="Bound">ℓ₂</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1227" class="Symbol">_</a>
<a id="1229" href="Induction.html#1166" class="Function">Recursor</a> <a id="1238" href="Induction.html#1238" class="Bound">Rec</a> <a id="1242" class="Symbol">=</a> <a id="1244" class="Symbol">∀</a> <a id="1246" href="Induction.html#1246" class="Bound">P</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Induction.html#1238" class="Bound">Rec</a> <a id="1254" href="Induction.html#1246" class="Bound">P</a> <a id="1256" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1259" href="Induction.html#1246" class="Bound">P</a> <a id="1261" class="Symbol">→</a> <a id="1263" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="1273" href="Induction.html#1246" class="Bound">P</a>

<a id="1276" class="Comment">-- And recursors can be constructed from recursor builders.</a>

<a id="build"></a><a id="1337" href="Induction.html#1337" class="Function">build</a> <a id="1343" class="Symbol">:</a> <a id="1345" class="Symbol">∀</a> <a id="1347" class="Symbol">{</a><a id="1348" href="Induction.html#1348" class="Bound">a</a> <a id="1350" href="Induction.html#1350" class="Bound">ℓ₁</a> <a id="1353" href="Induction.html#1353" class="Bound">ℓ₂</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Induction.html#1358" class="Bound">A</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1366" href="Induction.html#1348" class="Bound">a</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Induction.html#1370" class="Bound">Rec</a> <a id="1374" class="Symbol">:</a> <a id="1376" href="Induction.html#777" class="Function">RecStruct</a> <a id="1386" href="Induction.html#1358" class="Bound">A</a> <a id="1388" href="Induction.html#1350" class="Bound">ℓ₁</a> <a id="1391" href="Induction.html#1353" class="Bound">ℓ₂</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">→</a>
        <a id="1405" href="Induction.html#965" class="Function">RecursorBuilder</a> <a id="1421" href="Induction.html#1370" class="Bound">Rec</a> <a id="1425" class="Symbol">→</a>
        <a id="1435" href="Induction.html#1166" class="Function">Recursor</a> <a id="1444" href="Induction.html#1370" class="Bound">Rec</a>
<a id="1448" href="Induction.html#1337" class="Function">build</a> <a id="1454" href="Induction.html#1454" class="Bound">builder</a> <a id="1462" href="Induction.html#1462" class="Bound">P</a> <a id="1464" href="Induction.html#1464" class="Bound">f</a> <a id="1466" href="Induction.html#1466" class="Bound">x</a> <a id="1468" class="Symbol">=</a> <a id="1470" href="Induction.html#1464" class="Bound">f</a> <a id="1472" href="Induction.html#1466" class="Bound">x</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Induction.html#1454" class="Bound">builder</a> <a id="1483" href="Induction.html#1462" class="Bound">P</a> <a id="1485" href="Induction.html#1464" class="Bound">f</a> <a id="1487" href="Induction.html#1466" class="Bound">x</a><a id="1488" class="Symbol">)</a>

<a id="1491" class="Comment">-- We can repeat the exercise above for subsets of the type we are</a>
<a id="1558" class="Comment">-- recursing over.</a>

<a id="SubsetRecursorBuilder"></a><a id="1578" href="Induction.html#1578" class="Function">SubsetRecursorBuilder</a> <a id="1600" class="Symbol">:</a> <a id="1602" class="Symbol">∀</a> <a id="1604" class="Symbol">{</a><a id="1605" href="Induction.html#1605" class="Bound">a</a> <a id="1607" href="Induction.html#1607" class="Bound">ℓ₁</a> <a id="1610" href="Induction.html#1610" class="Bound">ℓ₂</a> <a id="1613" href="Induction.html#1613" class="Bound">ℓ₃</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Induction.html#1618" class="Bound">A</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1626" href="Induction.html#1605" class="Bound">a</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">→</a>
                        <a id="1655" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1660" href="Induction.html#1618" class="Bound">A</a> <a id="1662" href="Induction.html#1607" class="Bound">ℓ₁</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Induction.html#777" class="Function">RecStruct</a> <a id="1677" href="Induction.html#1618" class="Bound">A</a> <a id="1679" href="Induction.html#1610" class="Bound">ℓ₂</a> <a id="1682" href="Induction.html#1613" class="Bound">ℓ₃</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1691" class="Symbol">_</a>
<a id="1693" href="Induction.html#1578" class="Function">SubsetRecursorBuilder</a> <a id="1715" href="Induction.html#1715" class="Bound">Q</a> <a id="1717" href="Induction.html#1717" class="Bound">Rec</a> <a id="1721" class="Symbol">=</a> <a id="1723" class="Symbol">∀</a> <a id="1725" href="Induction.html#1725" class="Bound">P</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Induction.html#1717" class="Bound">Rec</a> <a id="1733" href="Induction.html#1725" class="Bound">P</a> <a id="1735" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1738" href="Induction.html#1725" class="Bound">P</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Induction.html#1715" class="Bound">Q</a> <a id="1744" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1747" href="Induction.html#1717" class="Bound">Rec</a> <a id="1751" href="Induction.html#1725" class="Bound">P</a>

<a id="SubsetRecursor"></a><a id="1754" href="Induction.html#1754" class="Function">SubsetRecursor</a> <a id="1769" class="Symbol">:</a> <a id="1771" class="Symbol">∀</a> <a id="1773" class="Symbol">{</a><a id="1774" href="Induction.html#1774" class="Bound">a</a> <a id="1776" href="Induction.html#1776" class="Bound">ℓ₁</a> <a id="1779" href="Induction.html#1779" class="Bound">ℓ₂</a> <a id="1782" href="Induction.html#1782" class="Bound">ℓ₃</a><a id="1784" class="Symbol">}</a> <a id="1786" class="Symbol">{</a><a id="1787" href="Induction.html#1787" class="Bound">A</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1795" href="Induction.html#1774" class="Bound">a</a><a id="1796" class="Symbol">}</a> <a id="1798" class="Symbol">→</a>
                 <a id="1817" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1822" href="Induction.html#1787" class="Bound">A</a> <a id="1824" href="Induction.html#1776" class="Bound">ℓ₁</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Induction.html#777" class="Function">RecStruct</a> <a id="1839" href="Induction.html#1787" class="Bound">A</a> <a id="1841" href="Induction.html#1779" class="Bound">ℓ₂</a> <a id="1844" href="Induction.html#1782" class="Bound">ℓ₃</a> <a id="1847" class="Symbol">→</a> <a id="1849" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1853" class="Symbol">_</a>
<a id="1855" href="Induction.html#1754" class="Function">SubsetRecursor</a> <a id="1870" href="Induction.html#1870" class="Bound">Q</a> <a id="1872" href="Induction.html#1872" class="Bound">Rec</a> <a id="1876" class="Symbol">=</a> <a id="1878" class="Symbol">∀</a> <a id="1880" href="Induction.html#1880" class="Bound">P</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Induction.html#1872" class="Bound">Rec</a> <a id="1888" href="Induction.html#1880" class="Bound">P</a> <a id="1890" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1893" href="Induction.html#1880" class="Bound">P</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Induction.html#1870" class="Bound">Q</a> <a id="1899" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="1902" href="Induction.html#1880" class="Bound">P</a>

<a id="subsetBuild"></a><a id="1905" href="Induction.html#1905" class="Function">subsetBuild</a> <a id="1917" class="Symbol">:</a> <a id="1919" class="Symbol">∀</a> <a id="1921" class="Symbol">{</a><a id="1922" href="Induction.html#1922" class="Bound">a</a> <a id="1924" href="Induction.html#1924" class="Bound">ℓ₁</a> <a id="1927" href="Induction.html#1927" class="Bound">ℓ₂</a> <a id="1930" href="Induction.html#1930" class="Bound">ℓ₃</a><a id="1932" class="Symbol">}</a>
                <a id="1950" class="Symbol">{</a><a id="1951" href="Induction.html#1951" class="Bound">A</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1959" href="Induction.html#1922" class="Bound">a</a><a id="1960" class="Symbol">}</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Induction.html#1963" class="Bound">Q</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1972" href="Induction.html#1951" class="Bound">A</a> <a id="1974" href="Induction.html#1924" class="Bound">ℓ₁</a><a id="1976" class="Symbol">}</a> <a id="1978" class="Symbol">{</a><a id="1979" href="Induction.html#1979" class="Bound">Rec</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Induction.html#777" class="Function">RecStruct</a> <a id="1995" href="Induction.html#1951" class="Bound">A</a> <a id="1997" href="Induction.html#1927" class="Bound">ℓ₂</a> <a id="2000" href="Induction.html#1930" class="Bound">ℓ₃</a><a id="2002" class="Symbol">}</a> <a id="2004" class="Symbol">→</a>
                <a id="2022" href="Induction.html#1578" class="Function">SubsetRecursorBuilder</a> <a id="2044" href="Induction.html#1963" class="Bound">Q</a> <a id="2046" href="Induction.html#1979" class="Bound">Rec</a> <a id="2050" class="Symbol">→</a>
                <a id="2068" href="Induction.html#1754" class="Function">SubsetRecursor</a> <a id="2083" href="Induction.html#1963" class="Bound">Q</a> <a id="2085" href="Induction.html#1979" class="Bound">Rec</a>
<a id="2089" href="Induction.html#1905" class="Function">subsetBuild</a> <a id="2101" href="Induction.html#2101" class="Bound">builder</a> <a id="2109" href="Induction.html#2109" class="Bound">P</a> <a id="2111" href="Induction.html#2111" class="Bound">f</a> <a id="2113" href="Induction.html#2113" class="Bound">x</a> <a id="2115" href="Induction.html#2115" class="Bound">q</a> <a id="2117" class="Symbol">=</a> <a id="2119" href="Induction.html#2111" class="Bound">f</a> <a id="2121" href="Induction.html#2113" class="Bound">x</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Induction.html#2101" class="Bound">builder</a> <a id="2132" href="Induction.html#2109" class="Bound">P</a> <a id="2134" href="Induction.html#2111" class="Bound">f</a> <a id="2136" href="Induction.html#2113" class="Bound">x</a> <a id="2138" href="Induction.html#2115" class="Bound">q</a><a id="2139" class="Symbol">)</a>
</pre></body></html>

==> anc/Iterate.Assumptions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate.Assumptions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="131" class="Symbol">;</a> <a id="133" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="137" class="Symbol">;</a> <a id="139" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Data.Product.html" class="Module">Data.Product</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>

<a id="566" class="Comment">-- Here, we fix some modules/helper definitions</a>
<a id="614" class="Comment">-- for the iteration proof.</a>
<a id="642" class="Keyword">module</a> <a id="649" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a> <a id="669" class="Symbol">{</a><a id="670" href="Iterate.Assumptions.html#670" class="Bound">o</a> <a id="672" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a> <a id="674" href="Iterate.Assumptions.html#674" class="Bound">fil-level</a><a id="683" class="Symbol">}</a>
  <a id="687" class="Symbol">{</a><a id="688" href="Iterate.Assumptions.html#688" class="Bound">o&#39;</a> <a id="691" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a> <a id="694" class="Symbol">:</a> <a id="696" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="702" class="Symbol">}</a> <a id="704" class="Comment">-- Level for diagram schemes</a>
  <a id="735" class="Symbol">(</a><a id="736" href="Iterate.Assumptions.html#736" class="Bound">𝒞</a> <a id="738" class="Symbol">:</a> <a id="740" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="749" href="Iterate.Assumptions.html#670" class="Bound">o</a> <a id="751" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a> <a id="753" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="754" class="Symbol">)</a>
  <a id="758" class="Symbol">(</a><a id="759" href="Iterate.Assumptions.html#759" class="Bound">F</a> <a id="761" class="Symbol">:</a> <a id="763" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="775" href="Iterate.Assumptions.html#736" class="Bound">𝒞</a><a id="776" class="Symbol">)</a>
  <a id="780" class="Symbol">(</a><a id="781" href="Iterate.Assumptions.html#781" class="Bound">Fil</a> <a id="785" class="Symbol">:</a> <a id="787" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="796" class="Symbol">(</a><a id="797" href="Iterate.Assumptions.html#688" class="Bound">o&#39;</a> <a id="800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="802" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="803" class="Symbol">)</a> <a id="805" class="Symbol">(</a><a id="806" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a> <a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="811" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">(</a><a id="815" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a> <a id="818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="820" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="821" class="Symbol">)</a> <a id="823" class="Symbol">→</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Iterate.Assumptions.html#674" class="Bound">fil-level</a><a id="838" class="Symbol">)</a> <a id="840" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="872" class="Keyword">where</a>

<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Presentable.html" class="Module">Presentable</a> <a id="903" href="Iterate.Assumptions.html#736" class="Bound">𝒞</a> <a id="905" class="Symbol">(</a><a id="906" href="Iterate.Assumptions.html#688" class="Bound">o&#39;</a> <a id="909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="911" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">(</a><a id="915" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a> <a id="918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="920" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="921" class="Symbol">)</a> <a id="923" class="Symbol">(</a><a id="924" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a> <a id="927" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="929" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a><a id="930" class="Symbol">)</a> <a id="932" href="Iterate.Assumptions.html#781" class="Bound">Fil</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="968" href="Iterate.Assumptions.html#736" class="Bound">𝒞</a> <a id="970" href="Iterate.Assumptions.html#759" class="Bound">F</a>

<a id="973" class="Keyword">record</a> <a id="FiniteRecursive"></a><a id="980" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a> <a id="996" class="Symbol">(</a><a id="997" href="Iterate.Assumptions.html#997" class="Bound">coalg</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1017" href="Iterate.Assumptions.html#759" class="Bound">F</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Iterate.Assumptions.html#688" class="Bound">o&#39;</a> <a id="1035" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1037" href="Iterate.Assumptions.html#691" class="Bound">ℓ&#39;</a><a id="1039" class="Symbol">)</a> <a id="1041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1043" href="Iterate.Assumptions.html#670" class="Bound">o</a> <a id="1045" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1047" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1051" href="Iterate.Assumptions.html#672" class="Bound">ℓ</a> <a id="1053" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1055" href="Iterate.Assumptions.html#674" class="Bound">fil-level</a><a id="1064" class="Symbol">)</a> <a id="1066" class="Keyword">where</a>
  <a id="1074" class="Comment">-- the property that a coalgebra</a>
  <a id="1109" class="Keyword">field</a>
    <a id="1119" class="Comment">-- 1. has finite carrier</a>
    <a id="FiniteRecursive.finite-carrier"></a><a id="1148" href="Iterate.Assumptions.html#1148" class="Field">finite-carrier</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Presentable.html#1094" class="Function">presentable</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="1192" href="Iterate.Assumptions.html#997" class="Bound">coalg</a><a id="1197" class="Symbol">)</a>
    <a id="1203" class="Comment">-- 2. is recursive</a>
    <a id="FiniteRecursive.is-recursive"></a><a id="1226" href="Iterate.Assumptions.html#1226" class="Field">is-recursive</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="1253" href="Iterate.Assumptions.html#997" class="Bound">coalg</a>
</pre></body></html>

==> anc/Iterate.Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate.Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--lossy-unification</a> <a id="45" class="Pragma">--safe</a> <a id="52" class="Symbol">#-}</a>
<a id="56" class="Comment">--    ^- the --lossy-unification flag speeds up compilation significantly</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Level.html" class="Module">Level</a>

<a id="149" class="Keyword">open</a> <a id="154" class="Keyword">import</a> <a id="161" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="212" class="Keyword">using</a> <a id="218" class="Symbol">(</a><a id="219" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="226" class="Symbol">;</a> <a id="228" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="232" class="Symbol">;</a> <a id="234" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="245" class="Symbol">)</a>
<a id="247" class="Keyword">open</a> <a id="252" class="Keyword">import</a> <a id="259" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="533" class="Keyword">using</a> <a id="539" class="Symbol">(</a><a id="540" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Data.Product.html" class="Module">Data.Product</a>

<a id="639" class="Keyword">open</a> <a id="644" class="Keyword">import</a> <a id="651" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Filtered.html" class="Module">Filtered</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a>

<a id="763" class="Comment">-- Let (A,α) be locally finite. For every P → FA, we construct</a>
<a id="826" class="Comment">-- a finite subcoalgebra of (FA,Fα).</a>
<a id="863" class="Keyword">module</a> <a id="870" href="Iterate.Colimit.html" class="Module">Iterate.Colimit</a> <a id="886" class="Symbol">{</a><a id="887" href="Iterate.Colimit.html#887" class="Bound">o</a> <a id="889" href="Iterate.Colimit.html#889" class="Bound">ℓ</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">{</a><a id="893" href="Iterate.Colimit.html#893" class="Bound">fil-level</a><a id="902" class="Symbol">}</a>
  <a id="906" class="Symbol">{</a><a id="907" href="Iterate.Colimit.html#907" class="Bound">o&#39;</a> <a id="910" href="Iterate.Colimit.html#910" class="Bound">ℓ&#39;</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="921" class="Symbol">}</a> <a id="923" class="Comment">-- Level for diagram schemes</a>
  <a id="954" class="Symbol">(</a><a id="955" href="Iterate.Colimit.html#955" class="Bound">Fil</a> <a id="959" class="Symbol">:</a> <a id="961" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="970" class="Symbol">(</a><a id="971" href="Iterate.Colimit.html#907" class="Bound">o&#39;</a> <a id="974" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="976" href="Iterate.Colimit.html#889" class="Bound">ℓ</a><a id="977" class="Symbol">)</a> <a id="979" class="Symbol">(</a><a id="980" href="Iterate.Colimit.html#910" class="Bound">ℓ&#39;</a> <a id="983" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="985" href="Iterate.Colimit.html#889" class="Bound">ℓ</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">(</a><a id="989" href="Iterate.Colimit.html#910" class="Bound">ℓ&#39;</a> <a id="992" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="994" href="Iterate.Colimit.html#889" class="Bound">ℓ</a><a id="995" class="Symbol">)</a>  <a id="998" class="Symbol">→</a> <a id="1000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1004" href="Iterate.Colimit.html#893" class="Bound">fil-level</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="1047" class="Symbol">(</a><a id="1048" href="Iterate.Colimit.html#1048" class="Bound">proof-globals</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Iterate.ProofGlobals.html#1018" class="Record">ProofGlobals</a> <a id="1077" class="Symbol">{</a><a id="1078" class="Argument">o&#39;</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Iterate.Colimit.html#907" class="Bound">o&#39;</a><a id="1085" class="Symbol">}</a> <a id="1087" class="Symbol">{</a><a id="1088" class="Argument">ℓ&#39;</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Iterate.Colimit.html#910" class="Bound">ℓ&#39;</a><a id="1095" class="Symbol">}</a> <a id="1097" href="Iterate.Colimit.html#887" class="Bound">o</a> <a id="1099" href="Iterate.Colimit.html#889" class="Bound">ℓ</a> <a id="1101" href="Iterate.Colimit.html#955" class="Bound">Fil</a><a id="1104" class="Symbol">)</a>
  <a id="1108" class="Keyword">where</a>

<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Iterate.FiniteSubcoalgebra.html" class="Module">Iterate.FiniteSubcoalgebra</a> <a id="1154" href="Iterate.Colimit.html#955" class="Bound">Fil</a> <a id="1158" href="Iterate.Colimit.html#1048" class="Bound">proof-globals</a>
<a id="1172" class="Keyword">open</a> <a id="1177" class="Keyword">import</a> <a id="1184" href="Iterate.DiagramScheme.html" class="Module">Iterate.DiagramScheme</a> <a id="1206" href="Iterate.Colimit.html#955" class="Bound">Fil</a> <a id="1210" href="Iterate.Colimit.html#1048" class="Bound">proof-globals</a>
<a id="1224" class="Keyword">open</a> <a id="1229" href="Iterate.ProofGlobals.html#1018" class="Module">ProofGlobals</a> <a id="1242" href="Iterate.Colimit.html#1048" class="Bound">proof-globals</a>
<a id="1256" class="Keyword">open</a> <a id="1261" class="Keyword">import</a> <a id="1268" href="CoalgColim.html" class="Module">CoalgColim</a> <a id="1279" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1281" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="1283" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a>


<a id="1301" class="Comment">-- for every (V∘E)-Cocone K with injections k_t and triangles P,t1 P,t2 for the</a>
<a id="1381" class="Comment">-- same P in 𝒞p/FA, we have:</a>
<a id="1410" class="Comment">--</a>
<a id="1413" class="Comment">--    P ---inl--&gt; P+X₁</a>
<a id="1436" class="Comment">--    |            |</a>
<a id="1457" class="Comment">--    |inl         | k_t1</a>
<a id="1483" class="Comment">--    v            v</a>
<a id="1504" class="Comment">--   P+X₂--k_t2--&gt; K</a>

<a id="cocone-is-triangle-independent"></a><a id="1526" href="Iterate.Colimit.html#1526" class="Function">cocone-is-triangle-independent</a> <a id="1557" class="Symbol">:</a>
  <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Iterate.Colimit.html#1564" class="Bound">K</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="1578" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1581" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="1582" class="Symbol">))</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Iterate.Colimit.html#1586" class="Bound">P</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a><a id="1599" class="Symbol">)</a>
    <a id="1605" class="Symbol">(</a><a id="1606" href="Iterate.Colimit.html#1606" class="Bound">t1</a> <a id="1609" href="Iterate.Colimit.html#1609" class="Bound">t2</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="1623" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="1652" href="Iterate.Colimit.html#1586" class="Bound">P</a><a id="1653" class="Symbol">))</a>
    <a id="1660" class="Symbol">→</a> <a id="1662" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1671" href="Iterate.Colimit.html#1564" class="Bound">K</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Iterate.Colimit.html#1586" class="Bound">P</a> <a id="1676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1678" href="Iterate.Colimit.html#1606" class="Bound">t1</a><a id="1680" class="Symbol">)</a> <a id="1682" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1684" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Iterate.Colimit.html#1586" class="Bound">P</a> <a id="1697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1699" href="Iterate.Colimit.html#1606" class="Bound">t1</a><a id="1701" class="Symbol">)</a> <a id="1703" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1705" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="1714" href="Iterate.Colimit.html#1564" class="Bound">K</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Iterate.Colimit.html#1586" class="Bound">P</a> <a id="1719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1721" href="Iterate.Colimit.html#1609" class="Bound">t2</a><a id="1723" class="Symbol">)</a> <a id="1725" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1727" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Iterate.Colimit.html#1586" class="Bound">P</a> <a id="1740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1742" href="Iterate.Colimit.html#1609" class="Bound">t2</a><a id="1744" class="Symbol">)</a>
<a id="1746" href="Iterate.Colimit.html#1526" class="Function">cocone-is-triangle-independent</a> <a id="1777" href="Iterate.Colimit.html#1777" class="Bound">K</a> <a id="1779" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="1781" href="Iterate.Colimit.html#1781" class="Bound">t1</a> <a id="1784" href="Iterate.Colimit.html#1784" class="Bound">t2</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="1799" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="1803" href="Iterate.Colimit.html#6443" class="Function">Pt1</a> <a id="1807" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1809" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="1819" href="Iterate.Colimit.html#6443" class="Function">Pt1</a>
    <a id="1827" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1831" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="1841" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a> <a id="1847" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="1855" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1861" class="Symbol">(</a><a id="1862" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="1866" href="Iterate.Colimit.html#6481" class="Function">Pt3</a> <a id="1870" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="1882" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a><a id="1887" class="Symbol">)))</a> <a id="1891" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1893" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="1903" href="Iterate.Colimit.html#6443" class="Function">Pt1</a>
    <a id="1911" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1915" class="Symbol">((</a><a id="1917" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="1927" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a> <a id="1933" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="1940" class="Symbol">)</a> <a id="1942" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="1957" class="Symbol">((</a><a id="1959" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="1963" href="Iterate.Colimit.html#6513" class="Function">Pt4</a> <a id="1967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="1979" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a><a id="1984" class="Symbol">)))</a> <a id="1988" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1990" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="1999" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a><a id="2004" class="Symbol">))</a> <a id="2007" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2009" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="2019" href="Iterate.Colimit.html#6443" class="Function">Pt1</a>
    <a id="2027" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2030" class="Symbol">(</a><a id="2031" href="Categories.Morphism.Reasoning.Core.html#1466" class="Function">assoc²</a> <a id="2038" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="2049" href="Iterate.Colimit.html#6546" class="Function">first-component-always-P</a><a id="2073" class="Symbol">)</a> <a id="2075" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="2077" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a><a id="2086" class="Symbol">)</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2094" class="Symbol">(</a><a id="2095" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="2099" href="Iterate.Colimit.html#6513" class="Function">Pt4</a> <a id="2103" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="2115" href="Iterate.Colimit.html#5795" class="Function">t2⇒t4</a><a id="2120" class="Symbol">)))</a> <a id="2124" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2126" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="2136" href="Iterate.Colimit.html#6462" class="Function">Pt2</a>
    <a id="2144" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2147" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="2157" href="Iterate.Colimit.html#5795" class="Function">t2⇒t4</a> <a id="2163" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="2171" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="2177" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="2181" href="Iterate.Colimit.html#6462" class="Function">Pt2</a> <a id="2185" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2187" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="2197" href="Iterate.Colimit.html#6462" class="Function">Pt2</a>
    <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="2211" class="Keyword">where</a>
    <a id="2221" href="Iterate.Colimit.html#2221" class="Function">ℰ-hom</a> <a id="2227" class="Symbol">:</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Iterate.Colimit.html#2230" class="Bound">t</a> <a id="2232" href="Iterate.Colimit.html#2232" class="Bound">t&#39;</a> <a id="2235" class="Symbol">:</a> <a id="2237" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="2246" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="2275" href="Iterate.Colimit.html#1779" class="Bound">P</a><a id="2276" class="Symbol">))</a>
                    <a id="2299" class="Symbol">(</a><a id="2300" href="Iterate.Colimit.html#2300" class="Bound">h</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="2318" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2320" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2334" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2336" href="Iterate.Colimit.html#2230" class="Bound">t</a><a id="2337" class="Symbol">)</a> <a id="2339" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2341" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2357" href="Iterate.Colimit.html#2232" class="Bound">t&#39;</a><a id="2359" class="Symbol">)</a> <a id="2361" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2362" class="Symbol">)</a>
                    <a id="2384" class="Symbol">→</a> <a id="2386" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2397" href="Iterate.Colimit.html#2232" class="Bound">t&#39;</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2403" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="2429" href="Iterate.Colimit.html#2300" class="Bound">h</a><a id="2430" class="Symbol">))</a> <a id="2433" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2435" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2446" href="Iterate.Colimit.html#2230" class="Bound">t</a><a id="2447" class="Symbol">)</a>
                    <a id="2469" class="Symbol">→</a> <a id="2471" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="2473" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2478" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2480" href="Iterate.Colimit.html#2230" class="Bound">t</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2490" href="Iterate.Colimit.html#2232" class="Bound">t&#39;</a><a id="2492" class="Symbol">)</a> <a id="2494" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="2500" href="Iterate.Colimit.html#2221" class="Function">ℰ-hom</a> <a id="2506" href="Iterate.Colimit.html#2506" class="Bound">t</a> <a id="2508" href="Iterate.Colimit.html#2508" class="Bound">t&#39;</a> <a id="2511" href="Iterate.Colimit.html#2511" class="Bound">𝒟-mor</a> <a id="2517" href="Iterate.Colimit.html#2517" class="Bound">preserves-p&#39;</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="2551" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2553" href="Iterate.Colimit.html#2506" class="Bound">t</a> <a id="2555" href="Iterate.Colimit.html#2508" class="Bound">t&#39;</a> <a id="2558" href="Iterate.Colimit.html#2511" class="Bound">𝒟-mor</a> <a id="2564" href="Iterate.Colimit.html#2517" class="Bound">preserves-p&#39;</a>
    <a id="2581" class="Keyword">module</a> <a id="2588" href="Iterate.Colimit.html#2588" class="Module">t1</a> <a id="2591" class="Symbol">=</a> <a id="2593" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2601" href="Iterate.Colimit.html#1781" class="Bound">t1</a><a id="2603" class="Symbol">)</a>
    <a id="2609" class="Keyword">module</a> <a id="2616" href="Iterate.Colimit.html#2616" class="Module">t2</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="2627" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2629" href="Iterate.Colimit.html#1784" class="Bound">t2</a><a id="2631" class="Symbol">)</a>
    <a id="2637" class="Keyword">module</a> <a id="2644" href="Iterate.Colimit.html#2644" class="Module">K</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2655" href="Iterate.Colimit.html#1777" class="Bound">K</a>
    <a id="2661" href="Iterate.Colimit.html#2661" class="Function">fil</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Filtered.html#2499" class="Record">filtered</a> <a id="2676" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a>
    <a id="2694" href="Iterate.Colimit.html#2661" class="Function">fil</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="2716" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a>
    <a id="2731" class="Keyword">module</a> <a id="2738" href="Iterate.Colimit.html#2738" class="Module">fil</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="Filtered.html#2499" class="Module">filtered</a> <a id="2753" href="Iterate.Colimit.html#2661" class="Function">fil</a>
    <a id="2761" href="Iterate.Colimit.html#2761" class="Function">X,x-bound</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Filtered.html#324" class="Record">UpperBound</a> <a id="2784" class="Symbol">_</a> <a id="2786" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t1.X,x-dia</a> <a id="2797" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t2.X,x-dia</a>
    <a id="2812" href="Iterate.Colimit.html#2761" class="Function">X,x-bound</a> <a id="2822" class="Symbol">=</a> <a id="2824" href="Filtered.html#781" class="Function">fil.construct-upper-bound</a> <a id="2850" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t1.X,x-dia</a> <a id="2861" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t2.X,x-dia</a>
    <a id="2876" class="Keyword">module</a> <a id="2883" href="Iterate.Colimit.html#2883" class="Module">X,x-bound</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Filtered.html#324" class="Module">UpperBound</a> <a id="2906" href="Iterate.Colimit.html#2761" class="Function">X,x-bound</a>

    <a id="2921" class="Keyword">open</a> <a id="2926" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="2943" class="Comment">-- we construct the following morphisms in ℰ:</a>
    <a id="2993" class="Comment">--   t1 ----&gt; t3 ----&gt; t4</a>
    <a id="3023" class="Comment">--                     ^</a>
    <a id="3052" class="Comment">--                     |</a>
    <a id="3081" class="Comment">--   t2 ---------------&#39;</a>

    <a id="3111" class="Comment">-- take the upper bound of t1 and t2 in coalg-colim.𝒟</a>
    <a id="3169" href="Iterate.Colimit.html#3169" class="Function">t3</a> <a id="3172" class="Symbol">:</a> <a id="3174" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="3183" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="3212" href="Iterate.Colimit.html#1779" class="Bound">P</a><a id="3213" class="Symbol">)</a>
    <a id="3219" href="Iterate.Colimit.html#3169" class="Function">t3</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a> <a id="3233" href="Filtered.html#432" class="Function">X,x-bound.obj</a>
        <a id="3255" class="Symbol">(</a><a id="3256" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="3282" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="3294" class="Symbol">))</a>  <a id="3298" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3300" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a> <a id="3306" class="Symbol">)</a>
        <a id="3316" class="Symbol">(</a><a id="3317" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3331" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="3345" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="3347" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3350" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">t1.triangle-commutes</a> <a id="3371" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3381" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3385" href="Categories.Functor.Coalgebra.html#1411" class="Function">t1.proj-X,x.f</a> <a id="3399" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3401" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a> <a id="3407" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3411" class="Symbol">(</a><a id="3412" href="Categories.Diagram.Colimit.html#1221" class="Function">F-coalg-colim.colimit-commute</a> <a id="3442" href="Filtered.html#448" class="Function">X,x-bound.i₁</a> <a id="3455" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="3462" class="Symbol">)</a> <a id="3464" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3474" class="Symbol">(</a><a id="3475" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="3494" href="Filtered.html#432" class="Function">X,x-bound.obj</a> <a id="3508" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3510" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3514" class="Symbol">(</a><a id="3515" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="3537" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="3549" class="Symbol">)))</a> <a id="3553" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3555" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
            <a id="3573" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3576" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3582" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3592" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="3611" href="Filtered.html#432" class="Function">X,x-bound.obj</a> <a id="3625" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3627" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="3654" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="3666" class="Symbol">))</a> <a id="3669" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3671" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="3685" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="3686" class="Symbol">)</a>
    <a id="3692" class="Keyword">module</a> <a id="3699" href="Iterate.Colimit.html#3699" class="Module">t3</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="3710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3712" href="Iterate.Colimit.html#3169" class="Function">t3</a><a id="3714" class="Symbol">)</a>
    <a id="3720" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a> <a id="3726" class="Symbol">:</a> <a id="3728" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="3730" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="3735" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3737" href="Iterate.Colimit.html#1781" class="Bound">t1</a><a id="3739" class="Symbol">)</a> <a id="3741" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="3743" class="Symbol">(</a><a id="3744" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="3746" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3748" href="Iterate.Colimit.html#3169" class="Function">t3</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="3758" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a> <a id="3764" class="Symbol">=</a> <a id="3766" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="3785" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="3787" class="Symbol">_</a> <a id="3789" class="Symbol">_</a> <a id="3791" href="Filtered.html#448" class="Function">X,x-bound.i₁</a> <a id="3804" href="Relation.Binary.Structures.html#1596" class="Function">𝒞.Equiv.refl</a>
    <a id="3821" class="Comment">-- However, there is no ℰ morphism from t2 to t3 because</a>
    <a id="3882" class="Comment">-- the coalgebra structure in t3 uses the pointing t1.p&#39;.</a>
    <a id="3944" class="Comment">-- Using the pointing t2.p&#39; yields another factorization for t3:</a>
    <a id="4013" href="Iterate.Colimit.html#4013" class="Function">to-t3-via-t2</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4042" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="4056" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="4058" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4061" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">t2.triangle-commutes</a> <a id="4082" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4092" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4096" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.proj-X,x.f</a> <a id="4110" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4112" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a> <a id="4118" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Categories.Diagram.Colimit.html#1221" class="Function">F-coalg-colim.colimit-commute</a> <a id="4153" href="Filtered.html#465" class="Function">X,x-bound.i₂</a> <a id="4166" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="4173" class="Symbol">)</a> <a id="4175" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4185" class="Symbol">(</a><a id="4186" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="4205" href="Filtered.html#432" class="Function">X,x-bound.obj</a> <a id="4219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4221" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="4248" href="Filtered.html#465" class="Function">X,x-bound.i₂</a><a id="4260" class="Symbol">)))</a> <a id="4264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4266" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a>
            <a id="4284" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4287" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4293" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4303" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="4322" href="Filtered.html#432" class="Function">X,x-bound.obj</a> <a id="4336" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4338" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="4365" href="Filtered.html#465" class="Function">X,x-bound.i₂</a><a id="4377" class="Symbol">))</a> <a id="4380" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4382" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a>
        <a id="4396" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="4402" class="Comment">-- By essential uniqueness, those two factorizations</a>
    <a id="4459" class="Comment">-- are identified somewhere in the diagram, say t4:</a>
    <a id="4515" href="Iterate.Colimit.html#4515" class="Function">tripl</a> <a id="4521" class="Symbol">=</a> <a id="4523" href="Iterate.FiniteSubcoalgebra.html#4283" class="Function">t3.p&#39;-unique</a> <a id="4536" class="Symbol">_</a> <a id="4538" href="Iterate.Colimit.html#4013" class="Function">to-t3-via-t2</a>
    <a id="4555" href="Iterate.Colimit.html#4555" class="Function">Y,y-dia</a> <a id="4563" class="Symbol">=</a> <a id="4565" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4571" href="Iterate.Colimit.html#4515" class="Function">tripl</a>
    <a id="4581" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="4583" class="Symbol">:</a> <a id="4585" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="4599" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="4601" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t3.X,x-dia</a> <a id="4612" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="4614" href="Iterate.Colimit.html#4555" class="Function">Y,y-dia</a> <a id="4622" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="4628" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4645" href="Iterate.Colimit.html#4515" class="Function">tripl</a><a id="4650" class="Symbol">)</a>
    <a id="4656" href="Iterate.Colimit.html#4656" class="Function">h-equalizes</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4683" href="Iterate.Colimit.html#4515" class="Function">tripl</a><a id="4688" class="Symbol">)</a>
    <a id="4694" href="Iterate.Colimit.html#4694" class="Function">t4</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="4708" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="4737" href="Iterate.Colimit.html#1779" class="Bound">P</a><a id="4738" class="Symbol">)</a>
    <a id="4744" href="Iterate.Colimit.html#4694" class="Function">t4</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a> <a id="4758" href="Iterate.Colimit.html#4555" class="Function">Y,y-dia</a>
        <a id="4774" class="Symbol">(</a><a id="4775" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4779" class="Symbol">(</a><a id="4780" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4801" class="Symbol">(</a><a id="4802" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="4804" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a> <a id="4820" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="4832" class="Symbol">)))</a>  <a id="4837" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4839" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a> <a id="4845" class="Symbol">)</a>
        <a id="4855" class="Symbol">(</a><a id="4856" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4870" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="4884" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="4886" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4889" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">t3.triangle-commutes</a> <a id="4910" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4920" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="4939" href="Filtered.html#432" class="Function">X,x-bound.obj</a> <a id="4953" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4955" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4959" class="Symbol">(</a><a id="4960" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="4982" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="4994" class="Symbol">))</a> <a id="4997" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4999" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5013" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5017" href="Categories.Diagram.Colimit.html#1221" class="Function">F-coalg-colim.colimit-commute</a> <a id="5047" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5049" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5057" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5067" class="Symbol">(</a><a id="5068" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="5087" href="Iterate.Colimit.html#4555" class="Function">Y,y-dia</a> <a id="5095" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5097" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5101" class="Symbol">(</a><a id="5102" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5123" href="Iterate.Colimit.html#4581" class="Function">h</a><a id="5124" class="Symbol">)))</a>
        <a id="5136" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5138" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a>  <a id="5165" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="5177" class="Symbol">))</a> <a id="5180" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5182" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5196" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5206" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5217" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5223" class="Symbol">(</a><a id="5224" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="5238" href="Categories.Functor.Core.html#565" class="Function">coalg-colim.D.homomorphism</a> <a id="5265" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5267" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a><a id="5281" class="Symbol">))))</a> <a id="5286" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5296" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="5315" href="Iterate.Colimit.html#4555" class="Function">Y,y-dia</a>
        <a id="5331" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5333" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5362" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a>  <a id="5379" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="5391" class="Symbol">)))</a>
        <a id="5403" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5405" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5419" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5420" class="Symbol">)</a>
    <a id="5426" class="Keyword">module</a> <a id="5433" href="Iterate.Colimit.html#5433" class="Module">t4</a> <a id="5436" class="Symbol">=</a> <a id="5438" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="5441" class="Symbol">(</a><a id="5442" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5446" href="Iterate.Colimit.html#4694" class="Function">t4</a><a id="5448" class="Symbol">)</a>
    <a id="5454" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a> <a id="5460" class="Symbol">:</a> <a id="5462" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="5464" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5471" href="Iterate.Colimit.html#3169" class="Function">t3</a><a id="5473" class="Symbol">)</a> <a id="5475" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5482" href="Iterate.Colimit.html#4694" class="Function">t4</a><a id="5484" class="Symbol">)</a> <a id="5486" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="5492" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a> <a id="5498" class="Symbol">=</a> <a id="5500" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="5519" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5521" class="Symbol">_</a> <a id="5523" class="Symbol">_</a> <a id="5525" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5542" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5546" class="Symbol">(</a><a id="5547" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5571" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a> <a id="5587" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="5599" class="Symbol">)))</a>  <a id="5604" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5606" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5620" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5623" class="Symbol">(</a><a id="5624" href="Categories.Functor.Core.html#565" class="Field">Functor.homomorphism</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="5648" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5651" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="5653" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="5656" href="CoalgColim.html#1193" class="Function">coalg-colim.D</a><a id="5669" class="Symbol">)</a> <a id="5671" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="5678" class="Symbol">)</a> <a id="5680" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5682" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5688" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5698" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5707" class="Symbol">(</a><a id="5708" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5724" href="Iterate.Colimit.html#4581" class="Function">h</a><a id="5725" class="Symbol">))</a> <a id="5728" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5730" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5756" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="5768" class="Symbol">))</a>  <a id="5772" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5774" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5788" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5789" class="Symbol">)</a>
    <a id="5795" href="Iterate.Colimit.html#5795" class="Function">t2⇒t4</a> <a id="5801" class="Symbol">:</a> <a id="5803" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="5805" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5812" href="Iterate.Colimit.html#1784" class="Bound">t2</a><a id="5814" class="Symbol">)</a> <a id="5816" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5821" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5823" href="Iterate.Colimit.html#4694" class="Function">t4</a><a id="5825" class="Symbol">)</a> <a id="5827" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="5833" href="Iterate.Colimit.html#5795" class="Function">t2⇒t4</a> <a id="5839" class="Symbol">=</a> <a id="5841" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="5860" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="5862" class="Symbol">_</a> <a id="5864" class="Symbol">_</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5869" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a> <a id="5885" href="Filtered.html#465" class="Function">X,x-bound.i₂</a><a id="5897" class="Symbol">)</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5914" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="5943" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a> <a id="5959" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="5971" class="Symbol">)))</a>  <a id="5976" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5978" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="5992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5995" class="Symbol">((</a><a id="5997" href="Categories.Functor.Core.html#565" class="Field">Functor.homomorphism</a> <a id="6018" class="Symbol">(</a><a id="6019" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="6021" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6024" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="6026" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6029" href="CoalgColim.html#1193" class="Function">coalg-colim.D</a><a id="6042" class="Symbol">)</a> <a id="6044" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="6051" class="Symbol">)</a> <a id="6053" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6055" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="6060" class="Symbol">)</a> <a id="6062" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6072" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6081" class="Symbol">(</a><a id="6082" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6098" href="Iterate.Colimit.html#4581" class="Function">h</a><a id="6099" class="Symbol">))</a> <a id="6102" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6104" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6130" href="Filtered.html#448" class="Function">X,x-bound.i₁</a><a id="6142" class="Symbol">))</a>  <a id="6146" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6148" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="6162" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6165" href="Iterate.Colimit.html#4656" class="Function">h-equalizes</a> <a id="6177" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6187" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6196" class="Symbol">(</a><a id="6197" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6213" href="Iterate.Colimit.html#4581" class="Function">h</a><a id="6214" class="Symbol">))</a> <a id="6217" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6219" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6245" href="Filtered.html#465" class="Function">X,x-bound.i₂</a><a id="6257" class="Symbol">))</a>  <a id="6261" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6263" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a>
        <a id="6277" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6281" class="Symbol">((</a><a id="6283" href="Categories.Functor.Core.html#565" class="Field">Functor.homomorphism</a> <a id="6304" class="Symbol">(</a><a id="6305" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="6307" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6310" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="6312" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6315" href="CoalgColim.html#1193" class="Function">coalg-colim.D</a><a id="6328" class="Symbol">)</a> <a id="6330" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="6337" class="Symbol">)</a> <a id="6339" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="6341" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="6346" class="Symbol">)</a> <a id="6348" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6358" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6367" class="Symbol">(</a><a id="6368" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6384" class="Symbol">(</a><a id="6385" href="Iterate.Colimit.html#4581" class="Function">h</a> <a id="6387" href="Categories.Category.Core.html#656" class="Function Operator">coalg-colim.𝒟.∘</a> <a id="6403" href="Filtered.html#465" class="Function">X,x-bound.i₂</a><a id="6415" class="Symbol">)))</a> <a id="6419" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6421" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a>
        <a id="6435" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="6436" class="Symbol">)</a>

    <a id="6443" href="Iterate.Colimit.html#6443" class="Function">Pt1</a> <a id="6447" class="Symbol">=</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="6452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6454" href="Iterate.Colimit.html#1781" class="Bound">t1</a><a id="6456" class="Symbol">)</a>
    <a id="6462" href="Iterate.Colimit.html#6462" class="Function">Pt2</a> <a id="6466" class="Symbol">=</a> <a id="6468" class="Symbol">(</a><a id="6469" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="6471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6473" href="Iterate.Colimit.html#1784" class="Bound">t2</a><a id="6475" class="Symbol">)</a>
    <a id="6481" href="Iterate.Colimit.html#6481" class="Function">Pt3</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a>
    <a id="6494" href="Iterate.Colimit.html#6481" class="Function">Pt3</a> <a id="6498" class="Symbol">=</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="6503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6505" href="Iterate.Colimit.html#3169" class="Function">t3</a><a id="6507" class="Symbol">)</a>
    <a id="6513" href="Iterate.Colimit.html#6513" class="Function">Pt4</a> <a id="6517" class="Symbol">:</a> <a id="6519" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a>
    <a id="6526" href="Iterate.Colimit.html#6513" class="Function">Pt4</a> <a id="6530" class="Symbol">=</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Iterate.Colimit.html#1779" class="Bound">P</a> <a id="6535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6537" href="Iterate.Colimit.html#4694" class="Function">t4</a><a id="6539" class="Symbol">)</a>

    <a id="6546" href="Iterate.Colimit.html#6546" class="Function">first-component-always-P</a> <a id="6571" class="Symbol">=</a>
        <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6595" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6599" class="Symbol">(</a><a id="6600" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="6604" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a><a id="6609" class="Symbol">)</a> <a id="6611" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6613" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6617" class="Symbol">(</a><a id="6618" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="6622" href="Iterate.Colimit.html#3720" class="Function">t1⇒t3</a><a id="6627" class="Symbol">)</a> <a id="6629" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6631" href="Categories.Object.Coproduct.html#492" class="Function">t1.P+X.i₁</a>
        <a id="6649" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6652" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6660" href="Categories.Object.Coproduct.html#569" class="Function">t1.P+X.inject₁</a> <a id="6675" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6685" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="6694" href="Iterate.Colimit.html#5454" class="Function">t3⇒t4</a><a id="6699" class="Symbol">)</a> <a id="6701" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6703" href="Categories.Object.Coproduct.html#492" class="Function">t3.P+X.i₁</a>
        <a id="6721" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6724" href="Categories.Object.Coproduct.html#569" class="Function">t3.P+X.inject₁</a> <a id="6739" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6749" href="Categories.Object.Coproduct.html#492" class="Function">t4.P+X.i₁</a>
        <a id="6767" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6771" href="Categories.Object.Coproduct.html#569" class="Function">t2.P+X.inject₁</a> <a id="6786" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6796" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6800" class="Symbol">(</a><a id="6801" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="6805" href="Iterate.Colimit.html#5795" class="Function">t2⇒t4</a><a id="6810" class="Symbol">)</a> <a id="6812" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6814" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a>
        <a id="6832" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="E-Cocone-to-D"></a><a id="6835" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="6849" class="Symbol">:</a> <a id="6851" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="6861" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6864" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="6865" class="Symbol">)</a> <a id="6867" class="Symbol">→</a> <a id="6869" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6876" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a>
<a id="6884" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="6898" href="Iterate.Colimit.html#6898" class="Bound">E-Cocone</a> <a id="6907" class="Symbol">=</a>
    <a id="6913" class="Keyword">record</a> <a id="6920" class="Symbol">{</a> <a id="6922" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="6929" class="Symbol">=</a> <a id="6931" class="Keyword">record</a> <a id="6938" class="Symbol">{</a>
    <a id="6944" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="6946" class="Symbol">=</a> <a id="6948" class="Symbol">λ</a> <a id="6950" class="Symbol">{</a> <a id="6952" href="Iterate.Colimit.html#6952" class="Bound">d</a> <a id="6954" class="Symbol">→</a>
        <a id="6964" class="Keyword">let</a>
        <a id="6976" href="Iterate.Colimit.html#6976" class="Bound">t</a> <a id="6978" class="Symbol">=</a> <a id="6980" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="6994" href="Iterate.Colimit.html#6952" class="Bound">d</a>
        <a id="7004" class="Keyword">in</a>
        <a id="7015" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7026" href="Iterate.Colimit.html#6976" class="Bound">t</a> <a id="7028" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7030" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="7040" href="Iterate.Colimit.html#6976" class="Bound">t</a><a id="7041" class="Symbol">}</a> <a id="7043" class="Symbol">;</a>
    <a id="7049" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="7057" class="Symbol">=</a> <a id="7059" class="Symbol">λ</a> <a id="7061" class="Symbol">{</a><a id="7062" href="Iterate.Colimit.html#7062" class="Bound">P</a><a id="7063" class="Symbol">}</a> <a id="7065" class="Symbol">{</a><a id="7066" href="Iterate.Colimit.html#7066" class="Bound">Q</a><a id="7067" class="Symbol">}</a> <a id="7069" href="Iterate.Colimit.html#7069" class="Bound">h</a> <a id="7071" class="Symbol">→</a>
        <a id="7081" class="Keyword">let</a>
        <a id="7093" class="Keyword">open</a> <a id="7098" href="Iterate.Colimit.html#7650" class="Module">commute-defs</a> <a id="7111" href="Iterate.Colimit.html#7069" class="Bound">h</a>
        <a id="7121" class="Keyword">in</a>
        <a id="7132" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="7146" class="Symbol">(</a><a id="7147" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7158" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="7161" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7163" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="7173" href="Iterate.Colimit.html#7774" class="Function">t2</a><a id="7175" class="Symbol">)</a> <a id="7177" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7179" href="Categories.Category.Slice.html#767" class="Field">h.h</a>
        <a id="7191" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7194" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7200" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7210" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7221" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="7224" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7226" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="7236" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="7239" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7241" href="Categories.Category.Slice.html#767" class="Field">h.h</a>
        <a id="7253" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7257" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7265" href="Iterate.Colimit.html#8493" class="Function">h+id∘i₁</a> <a id="7273" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="7283" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7294" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="7297" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7299" class="Symbol">(</a><a id="7300" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="7304" class="Symbol">(</a><a id="7305" href="Categories.Functor.Core.html#806" class="Function">E.₁</a> <a id="7309" href="Iterate.Colimit.html#8624" class="Function">h+id-in-ℰ</a><a id="7318" class="Symbol">))</a> <a id="7321" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7323" href="Categories.Object.Coproduct.html#492" class="Function">t2∘h.P+X.i₁</a>
        <a id="7343" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7346" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7356" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="7358" class="Symbol">(</a><a id="7359" href="Categories.Diagram.Cocone.html#471" class="Function">E-Cocone.commute</a> <a id="7376" href="Iterate.Colimit.html#8624" class="Function">h+id-in-ℰ</a> <a id="7386" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="7393" class="Symbol">)</a> <a id="7395" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7405" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Iterate.Colimit.html#7062" class="Bound">P</a> <a id="7419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7421" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a><a id="7425" class="Symbol">)</a> <a id="7427" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7429" href="Categories.Object.Coproduct.html#492" class="Function">t2∘h.P+X.i₁</a>
        <a id="7449" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7452" href="Iterate.Colimit.html#1526" class="Function">cocone-is-triangle-independent</a> <a id="7483" href="Iterate.Colimit.html#6898" class="Bound">E-Cocone</a> <a id="7492" href="Iterate.Colimit.html#7062" class="Bound">P</a> <a id="7494" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7506" href="Iterate.Colimit.html#7745" class="Function">t1</a><a id="7508" class="Symbol">)</a> <a id="7510" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7520" class="Symbol">(</a><a id="7521" href="Categories.Diagram.Cocone.html#425" class="Function">E-Cocone.ψ</a> <a id="7532" href="Iterate.Colimit.html#7745" class="Function">t1</a> <a id="7535" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7537" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="7547" href="Iterate.Colimit.html#7745" class="Function">t1</a><a id="7549" class="Symbol">)</a>
        <a id="7559" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="7565" class="Symbol">}</a> <a id="7567" class="Symbol">}</a>
    <a id="7573" class="Keyword">where</a>
    <a id="7583" class="Keyword">module</a> <a id="7590" href="Iterate.Colimit.html#7590" class="Module">E-Cocone</a> <a id="7599" class="Symbol">=</a> <a id="7601" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="7608" href="Iterate.Colimit.html#6898" class="Bound">E-Cocone</a>
    <a id="7621" class="Keyword">open</a> <a id="7626" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="7643" class="Keyword">module</a> <a id="7650" href="Iterate.Colimit.html#7650" class="Module">commute-defs</a> <a id="7663" class="Symbol">{</a><a id="7664" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="7666" href="Iterate.Colimit.html#7666" class="Bound">Q</a> <a id="7668" class="Symbol">:</a> <a id="7670" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a><a id="7679" class="Symbol">}</a> <a id="7681" class="Symbol">(</a><a id="7682" href="Iterate.Colimit.html#7682" class="Bound">h</a> <a id="7684" class="Symbol">:</a> <a id="7686" href="Iterate.ProofGlobals.html#2758" class="Function">𝒞p/FA</a> <a id="7692" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="7694" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="7696" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="7698" href="Iterate.Colimit.html#7666" class="Bound">Q</a> <a id="7700" href="Categories.Category.html#502" class="Function Operator">]</a><a id="7701" class="Symbol">)</a> <a id="7703" class="Keyword">where</a>
        <a id="7717" class="Keyword">module</a> <a id="7724" href="Iterate.Colimit.html#7724" class="Module">h</a> <a id="7726" class="Symbol">=</a> <a id="7728" href="Categories.Category.Slice.html#613" class="Module">Slice⇒</a> <a id="7735" href="Iterate.Colimit.html#7682" class="Bound">h</a>
        <a id="7745" href="Iterate.Colimit.html#7745" class="Function">t1</a> <a id="7748" class="Symbol">=</a> <a id="7750" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="7764" href="Iterate.Colimit.html#7664" class="Bound">P</a>
        <a id="7774" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="7777" class="Symbol">=</a> <a id="7779" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="7793" href="Iterate.Colimit.html#7666" class="Bound">Q</a>
        <a id="7803" class="Keyword">module</a> <a id="7810" href="Iterate.Colimit.html#7810" class="Module">t1</a> <a id="7813" class="Symbol">=</a> <a id="7815" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="7818" href="Iterate.Colimit.html#7745" class="Function">t1</a>
        <a id="7829" class="Keyword">module</a> <a id="7836" href="Iterate.Colimit.html#7836" class="Module">t2</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="7844" href="Iterate.Colimit.html#7774" class="Function">t2</a>
        <a id="7855" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a> <a id="7860" class="Symbol">:</a> <a id="7862" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="7871" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="7885" class="Symbol">(</a><a id="7886" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="7900" href="Iterate.Colimit.html#7664" class="Bound">P</a><a id="7901" class="Symbol">)</a>
        <a id="7911" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a> <a id="7916" class="Symbol">=</a> <a id="7918" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a> <a id="7927" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t2.X,x-dia</a> <a id="7938" class="Symbol">(</a><a id="7939" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a> <a id="7945" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7947" href="Categories.Category.Slice.html#767" class="Field">h.h</a><a id="7950" class="Symbol">)</a> <a id="7952" class="Symbol">(</a><a id="7953" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="7971" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="7985" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="7987" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7991" href="Categories.Category.Slice.html#786" class="Field">h.△</a>  <a id="7996" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="8010" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="8024" href="Iterate.Colimit.html#7666" class="Bound">Q</a> <a id="8026" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8028" href="Categories.Category.Slice.html#767" class="Field">h.h</a> <a id="8032" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8035" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="8041" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">t2.triangle-commutes</a>  <a id="8063" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8077" href="Categories.Diagram.Colimit.html#1204" class="Function">F-coalg-colim.proj</a> <a id="8096" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t2.X,x-dia</a> <a id="8107" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8109" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a> <a id="8115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8117" href="Categories.Category.Slice.html#767" class="Field">h.h</a>
            <a id="8133" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="8134" class="Symbol">)</a>
        <a id="8144" class="Keyword">module</a> <a id="8151" href="Iterate.Colimit.html#8151" class="Module">t2∘h</a> <a id="8156" class="Symbol">=</a> <a id="8158" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="8161" class="Symbol">(</a><a id="8162" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="8164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8166" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a><a id="8170" class="Symbol">)</a>
        <a id="8180" href="Iterate.Colimit.html#8180" class="Function">h+id</a> <a id="8185" class="Symbol">:</a> <a id="8187" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">t2∘h.P+X.obj</a> <a id="8200" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="8202" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">t2.P+X.obj</a>
        <a id="8221" href="Iterate.Colimit.html#8180" class="Function">h+id</a> <a id="8226" class="Symbol">=</a> <a id="8228" href="Categories.Object.Coproduct.html#532" class="Function Operator">t2∘h.P+X.[</a>
                    <a id="8259" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="8269" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8271" href="Categories.Category.Slice.html#767" class="Field">h.h</a> <a id="8275" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a>
                    <a id="8297" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="8307" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8309" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="8313" class="Symbol">(</a><a id="8314" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="8330" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a><a id="8346" class="Symbol">)</a> <a id="8348" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>
                    <a id="8370" class="Comment">-- ^-- here, we need to postcompose with &#39;id&#39; because</a>
                    <a id="8444" class="Comment">--     this is what build-ℰ-hom returns.</a>
        <a id="8493" href="Iterate.Colimit.html#8493" class="Function">h+id∘i₁</a> <a id="8501" class="Symbol">=</a> <a id="8503" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="8521" href="Iterate.Colimit.html#8180" class="Function">h+id</a> <a id="8526" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8528" href="Categories.Object.Coproduct.html#492" class="Function">t2∘h.P+X.i₁</a>
            <a id="8552" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8555" href="Categories.Object.Coproduct.html#569" class="Function">t2∘h.P+X.inject₁</a> <a id="8572" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="8586" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="8596" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8598" href="Categories.Category.Slice.html#767" class="Field">h.h</a>
            <a id="8614" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="8624" href="Iterate.Colimit.html#8624" class="Function">h+id-in-ℰ</a> <a id="8634" class="Symbol">:</a> <a id="8636" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="8638" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="8643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8645" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a><a id="8649" class="Symbol">)</a> <a id="8651" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="8653" href="Iterate.Colimit.html#7774" class="Function">t2</a> <a id="8656" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="8666" href="Iterate.Colimit.html#8624" class="Function">h+id-in-ℰ</a> <a id="8676" class="Symbol">=</a> <a id="8678" href="Iterate.DiagramScheme.html#2626" class="Function">build-ℰ-hom</a> <a id="8690" class="Symbol">(</a><a id="8691" href="Iterate.Colimit.html#7664" class="Bound">P</a> <a id="8693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8695" href="Iterate.Colimit.html#7855" class="Function">t2∘h</a><a id="8699" class="Symbol">)</a> <a id="8701" href="Iterate.Colimit.html#7774" class="Function">t2</a>
            <a id="8716" class="Symbol">(</a><a id="8717" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="8727" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8729" href="Categories.Category.Slice.html#767" class="Field">h.h</a><a id="8732" class="Symbol">)</a> <a id="8734" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a>
            <a id="8763" class="Symbol">(</a><a id="8764" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="8786" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="8796" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8798" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="8808" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8810" href="Categories.Category.Slice.html#767" class="Field">h.h</a> <a id="8814" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8817" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="8823" href="Categories.Object.Coproduct.html#569" class="Function">t2.P+X.inject₁</a> <a id="8838" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="8856" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a> <a id="8862" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8864" href="Categories.Category.Slice.html#767" class="Field">h.h</a> <a id="8868" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="8888" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2∘h.p&#39;</a> <a id="8896" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="8900" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Categories.Functor.Core.html#511" class="Field">Functor.identity</a> <a id="8924" class="Symbol">(</a><a id="8925" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="8927" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8930" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="8932" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="8935" href="CoalgColim.html#1193" class="Function">coalg-colim.D</a><a id="8948" class="Symbol">))</a> <a id="8951" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                <a id="8969" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="8973" class="Symbol">(</a><a id="8974" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="8995" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a><a id="9011" class="Symbol">))</a> <a id="9014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9016" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2∘h.p&#39;</a>
                <a id="9040" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9041" class="Symbol">)</a>
            <a id="9055" class="Symbol">(</a><a id="9056" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="9074" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">t2∘h.p</a>       <a id="9087" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9091" href="Categories.Category.Slice.html#786" class="Field">h.△</a> <a id="9095" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="9109" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">t2.p</a> <a id="9114" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9116" href="Categories.Category.Slice.html#767" class="Field">h.h</a>   <a id="9122" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9125" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="9131" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">t2.hom-to-FA-i₁</a> <a id="9147" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="9161" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="9176" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9178" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="9188" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9190" href="Categories.Category.Slice.html#767" class="Field">h.h</a>
            <a id="9206" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="9207" class="Symbol">)</a>


<a id="E-Cocone-to-D-choice"></a><a id="9211" href="Iterate.Colimit.html#9211" class="Function">E-Cocone-to-D-choice</a> <a id="9232" class="Symbol">:</a> <a id="9234" class="Symbol">∀</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Iterate.Colimit.html#9237" class="Bound">K</a> <a id="9239" class="Symbol">:</a> <a id="9241" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9248" class="Symbol">(</a><a id="9249" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="9251" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9254" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="9255" class="Symbol">))</a> <a id="9258" class="Symbol">→</a> <a id="9260" class="Symbol">(</a><a id="9261" href="Iterate.Colimit.html#9261" class="Bound">t</a> <a id="9263" class="Symbol">:</a> <a id="9265" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a><a id="9267" class="Symbol">)</a> <a id="9269" class="Symbol">→</a>
                        <a id="9295" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="9304" class="Symbol">(</a><a id="9305" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="9319" href="Iterate.Colimit.html#9237" class="Bound">K</a><a id="9320" class="Symbol">)</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9329" href="Iterate.Colimit.html#9261" class="Bound">t</a><a id="9330" class="Symbol">)</a> <a id="9332" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="9334" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="9343" href="Iterate.Colimit.html#9237" class="Bound">K</a> <a id="9345" href="Iterate.Colimit.html#9261" class="Bound">t</a> <a id="9347" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9349" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="9359" href="Iterate.Colimit.html#9261" class="Bound">t</a>
<a id="9361" href="Iterate.Colimit.html#9211" class="Function">E-Cocone-to-D-choice</a> <a id="9382" href="Iterate.Colimit.html#9382" class="Bound">K</a> <a id="9384" href="Iterate.Colimit.html#9384" class="Bound">t1</a> <a id="9387" class="Symbol">=</a>
    <a id="9393" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="9403" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="9412" class="Symbol">(</a><a id="9413" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="9427" href="Iterate.Colimit.html#9382" class="Bound">K</a><a id="9428" class="Symbol">)</a> <a id="9430" class="Symbol">(</a><a id="9431" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9437" href="Iterate.Colimit.html#9384" class="Bound">t1</a><a id="9439" class="Symbol">)</a> <a id="9441" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="9449" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="9453" href="Iterate.Colimit.html#9589" class="Function">t2</a> <a id="9456" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9458" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="9468" href="Iterate.Colimit.html#9589" class="Function">t2</a> <a id="9471" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9474" href="Iterate.Colimit.html#1526" class="Function">cocone-is-triangle-independent</a> <a id="9505" href="Iterate.Colimit.html#9382" class="Bound">K</a> <a id="9507" class="Symbol">(</a><a id="9508" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9514" href="Iterate.Colimit.html#9384" class="Bound">t1</a><a id="9516" class="Symbol">)</a> <a id="9518" class="Symbol">(</a><a id="9519" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9525" href="Iterate.Colimit.html#9589" class="Function">t2</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Symbol">(</a><a id="9530" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9536" href="Iterate.Colimit.html#9384" class="Bound">t1</a><a id="9538" class="Symbol">)</a>  <a id="9541" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="9547" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="9551" href="Iterate.Colimit.html#9384" class="Bound">t1</a> <a id="9554" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9556" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="9566" href="Iterate.Colimit.html#9384" class="Bound">t1</a>
    <a id="9573" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="9579" class="Keyword">where</a>
    <a id="9589" href="Iterate.Colimit.html#9589" class="Function">t2</a> <a id="9592" class="Symbol">=</a> <a id="9594" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="9608" class="Symbol">(</a><a id="9609" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9615" href="Iterate.Colimit.html#9384" class="Bound">t1</a><a id="9617" class="Symbol">)</a>
    <a id="9623" class="Keyword">open</a> <a id="9628" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="9645" class="Keyword">module</a> <a id="9652" href="Iterate.Colimit.html#9652" class="Module">K</a> <a id="9654" class="Symbol">=</a> <a id="9656" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="9663" href="Iterate.Colimit.html#9382" class="Bound">K</a>

<a id="induced"></a><a id="9666" href="Iterate.Colimit.html#9666" class="Function">induced</a> <a id="9674" class="Symbol">:</a> <a id="9676" class="Symbol">∀</a> <a id="9678" class="Symbol">(</a><a id="9679" href="Iterate.Colimit.html#9679" class="Bound">K</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="9693" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9696" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="9697" class="Symbol">))</a> <a id="9700" class="Symbol">→</a> <a id="9702" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="9710" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a> <a id="9718" href="Categories.Diagram.Colimit.html#1122" class="Function">FA-colim.colimit</a> <a id="9735" class="Symbol">(</a><a id="9736" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="9750" href="Iterate.Colimit.html#9679" class="Bound">K</a><a id="9751" class="Symbol">)</a>
<a id="9753" href="Iterate.Colimit.html#9666" class="Function">induced</a> <a id="9761" href="Iterate.Colimit.html#9761" class="Bound">K</a> <a id="9763" class="Symbol">=</a> <a id="9765" href="Categories.Diagram.Colimit.html#1248" class="Function">FA-colim.rep-cocone</a> <a id="9785" class="Symbol">(</a><a id="9786" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="9800" href="Iterate.Colimit.html#9761" class="Bound">K</a><a id="9801" class="Symbol">)</a>

<a id="9804" class="Comment">-- The definition of CoalgColim requires that the cocone on the level</a>
<a id="9874" class="Comment">-- of carriers is colimitting:</a>
<a id="FA,Fα-Cocone-on-carriers"></a><a id="9905" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a> <a id="9930" class="Symbol">:</a> <a id="9932" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9939" class="Symbol">(</a><a id="9940" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="9942" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="9945" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="9946" class="Symbol">)</a>
<a id="9948" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a> <a id="9973" class="Symbol">=</a> <a id="9975" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="9989" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="9991" href="Iterate.DiagramScheme.html#1977" class="Function">FA,Fα-Cocone</a>
<a id="10004" class="Keyword">module</a> <a id="FA,Fα-Cocone-on-carriers"></a><a id="10011" href="Iterate.Colimit.html#10011" class="Module">FA,Fα-Cocone-on-carriers</a> <a id="10036" class="Symbol">=</a> <a id="10038" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10045" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a>

<a id="lift-Cocone⇒"></a><a id="10071" href="Iterate.Colimit.html#10071" class="Function">lift-Cocone⇒</a> <a id="10084" class="Symbol">:</a> <a id="10086" class="Symbol">∀</a> <a id="10088" class="Symbol">(</a><a id="10089" href="Iterate.Colimit.html#10089" class="Bound">K</a> <a id="10091" class="Symbol">:</a> <a id="10093" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="10100" class="Symbol">(</a><a id="10101" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="10103" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="10106" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="10107" class="Symbol">))</a> <a id="10110" class="Symbol">→</a> <a id="10112" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="10120" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a> <a id="10128" href="Categories.Diagram.Colimit.html#1122" class="Function">FA-colim.colimit</a> <a id="10145" class="Symbol">(</a><a id="10146" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="10160" href="Iterate.Colimit.html#10089" class="Bound">K</a><a id="10161" class="Symbol">)</a>
                <a id="10179" class="Symbol">→</a> <a id="10181" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="10189" class="Symbol">(</a><a id="10190" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="10192" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="10195" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="10196" class="Symbol">)</a> <a id="10198" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a> <a id="10223" href="Iterate.Colimit.html#10089" class="Bound">K</a>
<a id="10225" href="Iterate.Colimit.html#10071" class="Function">lift-Cocone⇒</a> <a id="10238" href="Iterate.Colimit.html#10238" class="Bound">K</a> <a id="10240" href="Iterate.Colimit.html#10240" class="Bound">v</a> <a id="10242" class="Symbol">=</a>
    <a id="10248" class="Keyword">record</a> <a id="10255" class="Symbol">{</a> <a id="10257" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="10261" class="Symbol">=</a> <a id="10263" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10269" class="Symbol">;</a> <a id="10271" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="10279" class="Symbol">=</a> <a id="10281" class="Symbol">λ</a> <a id="10283" class="Symbol">{</a><a id="10284" href="Iterate.Colimit.html#10284" class="Bound">t</a><a id="10285" class="Symbol">}</a> <a id="10287" class="Symbol">→</a>
    <a id="10293" class="Keyword">let</a>
        <a id="10305" class="Keyword">open</a> <a id="10310" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="10313" href="Iterate.Colimit.html#10284" class="Bound">t</a>
        <a id="10323" class="Keyword">open</a> <a id="10328" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
        <a id="10349" href="Iterate.Colimit.html#10349" class="Bound">t&#39;</a> <a id="10352" class="Symbol">=</a> <a id="10354" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="10368" class="Symbol">(</a><a id="10369" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="10375" href="Iterate.Colimit.html#10284" class="Bound">t</a><a id="10376" class="Symbol">)</a>
    <a id="10382" class="Keyword">in</a>
    <a id="10389" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="10412" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">P+X</a> <a id="10416" class="Symbol">(</a><a id="10417" class="Keyword">record</a> <a id="10424" class="Symbol">{</a>
        <a id="10434" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="10453" class="Symbol">=</a> <a id="10455" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="10469" class="Symbol">(</a><a id="10470" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10476" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10478" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a><a id="10489" class="Symbol">)</a> <a id="10491" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10493" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a> <a id="10500" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10503" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="10509" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10519" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10525" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10527" class="Symbol">(</a><a id="10528" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="10540" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10542" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a><a id="10548" class="Symbol">)</a> <a id="10550" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10554" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="10562" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">hom-to-FA-i₁</a> <a id="10575" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="10585" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10591" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10593" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a>       <a id="10601" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="10605" href="Categories.Diagram.Cocone.html#770" class="Field">v.commute</a> <a id="10615" class="Symbol">{</a><a id="10616" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="10622" href="Iterate.Colimit.html#10284" class="Bound">t</a><a id="10623" class="Symbol">}</a>   <a id="10627" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10637" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="10646" class="Symbol">(</a><a id="10647" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="10661" href="Iterate.Colimit.html#10238" class="Bound">K</a><a id="10662" class="Symbol">)</a> <a id="10664" class="Symbol">(</a><a id="10665" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="10671" href="Iterate.Colimit.html#10284" class="Bound">t</a><a id="10672" class="Symbol">)</a>
            <a id="10686" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a>  <a id="10690" href="Iterate.Colimit.html#9211" class="Function">E-Cocone-to-D-choice</a> <a id="10711" href="Iterate.Colimit.html#10238" class="Bound">K</a> <a id="10713" href="Iterate.Colimit.html#10284" class="Bound">t</a> <a id="10715" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10725" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="10729" href="Iterate.Colimit.html#10284" class="Bound">t</a> <a id="10731" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10733" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a>
        <a id="10748" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="10750" class="Symbol">;</a>
        <a id="10760" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="10779" class="Symbol">=</a>
        <a id="10789" class="Keyword">let</a>
            <a id="10805" class="Keyword">open</a> <a id="10810" href="Iterate.Colimit.html#11850" class="Module">case2-defs</a> <a id="10821" href="Iterate.Colimit.html#10284" class="Bound">t</a>
            <a id="10835" href="Iterate.Colimit.html#10835" class="Bound">t&#39;</a> <a id="10838" class="Symbol">=</a> <a id="10840" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="10854" class="Symbol">(</a><a id="10855" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="10861" href="Iterate.Colimit.html#12215" class="Function">t-X</a><a id="10864" class="Symbol">)</a>
        <a id="10874" class="Keyword">in</a>
        <a id="10885" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="10899" class="Symbol">(</a><a id="10900" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10906" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10908" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a><a id="10919" class="Symbol">)</a> <a id="10921" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10923" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="10930" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10933" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="10939" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="10949" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="10955" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10957" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="10969" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10971" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="10978" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10982" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="10990" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">hom-to-FA-i₂</a> <a id="11003" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11013" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="11019" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11021" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="11023" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11025" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a>
            <a id="11048" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11052" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11060" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11068" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="11074" href="Categories.Morphism.html#1484" class="Function">r.is-retract</a> <a id="11087" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11097" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="11103" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11105" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="11107" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11109" href="Categories.Functor.Coalgebra.html#1411" class="Function">t.proj-X,x.f</a> <a id="11122" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11124" href="Categories.Morphism.html#1464" class="Function">r.retract</a> <a id="11134" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11136" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11158" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11162" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11170" href="Categories.Morphism.Reasoning.Core.html#1551" class="Function">assoc²&#39;</a> <a id="11178" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11188" href="Categories.Diagram.Cocone.html#745" class="Field">v.arr</a> <a id="11194" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11196" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="11210" href="Iterate.Colimit.html#12130" class="Function">α∘proj-x</a> <a id="11219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11221" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11243" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11246" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="11254" href="Categories.Diagram.Cocone.html#770" class="Field">v.commute</a> <a id="11264" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11274" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="11278" href="Iterate.Colimit.html#10835" class="Bound">t&#39;</a> <a id="11281" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11283" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="11293" href="Iterate.Colimit.html#10835" class="Bound">t&#39;</a> <a id="11296" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11298" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11320" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11323" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="11333" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11343" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="11352" class="Symbol">(</a><a id="11353" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="11367" href="Iterate.Colimit.html#10238" class="Bound">K</a><a id="11368" class="Symbol">)</a> <a id="11370" class="Symbol">(</a><a id="11371" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11377" href="Iterate.Colimit.html#12215" class="Function">t-X</a><a id="11380" class="Symbol">)</a> <a id="11382" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11384" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11406" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11409" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="11415" class="Symbol">(</a><a id="11416" href="Iterate.Colimit.html#9211" class="Function">E-Cocone-to-D-choice</a> <a id="11437" href="Iterate.Colimit.html#10238" class="Bound">K</a> <a id="11439" href="Iterate.Colimit.html#12215" class="Function">t-X</a><a id="11442" class="Symbol">)</a> <a id="11444" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11454" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="11458" href="Iterate.Colimit.html#12215" class="Function">t-X</a> <a id="11462" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11464" href="Categories.Object.Coproduct.html#492" class="Function">t-X.P+X.i₁</a> <a id="11475" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11477" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11499" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11503" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="11509" class="Symbol">(</a><a id="11510" href="Categories.Diagram.Cocone.html#471" class="Function">K.commute</a> <a id="11520" href="Iterate.Colimit.html#12663" class="Function">∇</a><a id="11521" class="Symbol">)</a> <a id="11523" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="11533" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="11537" href="Iterate.Colimit.html#10284" class="Bound">t</a> <a id="11539" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11541" href="Iterate.Colimit.html#12410" class="Function">∇-f</a> <a id="11545" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11547" href="Categories.Object.Coproduct.html#492" class="Function">t-X.P+X.i₁</a> <a id="11558" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11560" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11582" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11585" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11593" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="11601" href="Categories.Object.Coproduct.html#569" class="Function">t-X.P+X.inject₁</a> <a id="11617" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11627" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="11631" href="Iterate.Colimit.html#10284" class="Bound">t</a> <a id="11633" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11635" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="11644" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11646" href="Categories.Morphism.html#1464" class="Function">r.retract</a> <a id="11656" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11658" href="Categories.Morphism.html#1444" class="Function">r.section</a>
            <a id="11680" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11683" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="11691" href="Categories.Morphism.Reasoning.Core.html#2786" class="Function">elimʳ</a> <a id="11697" href="Categories.Morphism.html#1484" class="Function">r.is-retract</a> <a id="11710" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="11720" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="11724" href="Iterate.Colimit.html#10284" class="Bound">t</a> <a id="11726" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11728" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a>
        <a id="11743" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="11749" class="Symbol">})</a>
    <a id="11756" class="Symbol">}</a>
    <a id="11762" class="Keyword">where</a>
    <a id="11772" class="Keyword">module</a> <a id="11779" href="Iterate.Colimit.html#11779" class="Module">v</a> <a id="11781" class="Symbol">=</a> <a id="11783" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="11791" href="Iterate.Colimit.html#10240" class="Bound">v</a>
    <a id="11797" class="Keyword">open</a> <a id="11802" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="11819" class="Keyword">module</a> <a id="11826" href="Iterate.Colimit.html#11826" class="Module">K</a> <a id="11828" class="Symbol">=</a> <a id="11830" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="11837" href="Iterate.Colimit.html#10238" class="Bound">K</a>
    <a id="11843" class="Keyword">module</a> <a id="11850" href="Iterate.Colimit.html#11850" class="Module">case2-defs</a> <a id="11861" class="Symbol">(</a><a id="11862" href="Iterate.Colimit.html#11862" class="Bound">t</a> <a id="11864" class="Symbol">:</a> <a id="11866" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a><a id="11868" class="Symbol">)</a> <a id="11870" class="Keyword">where</a>
        <a id="11884" class="Keyword">module</a> <a id="11891" href="Iterate.Colimit.html#11891" class="Module">t</a> <a id="11893" class="Symbol">=</a> <a id="11895" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="11898" href="Iterate.Colimit.html#11862" class="Bound">t</a>
        <a id="11908" href="Iterate.Colimit.html#11908" class="Function">m,r</a> <a id="11912" class="Symbol">=</a> <a id="11914" href="Accessible-Category.html#5234" class="Function">𝒞-acc.presentable-split-in-fin</a> <a id="11945" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">t.X</a> <a id="11949" href="Iterate.FiniteSubcoalgebra.html#3565" class="Function">t.X-is-presentable</a>
        <a id="11976" href="Iterate.Colimit.html#11976" class="Function">m</a> <a id="11978" class="Symbol">:</a> <a id="11980" href="Accessible-Category.html#3912" class="Function">𝒞-acc.Idx</a>
        <a id="11998" href="Iterate.Colimit.html#11976" class="Function">m</a> <a id="12000" class="Symbol">=</a> <a id="12002" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12008" href="Iterate.Colimit.html#11908" class="Function">m,r</a>
        <a id="12020" href="Iterate.Colimit.html#12020" class="Function">r</a> <a id="12022" class="Symbol">=</a> <a id="12024" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12030" href="Iterate.Colimit.html#11908" class="Function">m,r</a>
        <a id="12042" class="Keyword">module</a> <a id="12049" href="Iterate.Colimit.html#12049" class="Module">r</a> <a id="12051" class="Symbol">=</a> <a id="12053" href="Categories.Morphism.html#1392" class="Module">Retract</a> <a id="12061" href="Iterate.Colimit.html#12020" class="Function">r</a>
        <a id="12071" class="Comment">-- X ⇒ FA canonically factors through the diagram:</a>
        <a id="12130" href="Iterate.Colimit.html#12130" class="Function">α∘proj-x</a> <a id="12139" class="Symbol">:</a> <a id="12141" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a>
        <a id="12159" href="Iterate.Colimit.html#12130" class="Function">α∘proj-x</a> <a id="12168" class="Symbol">=</a> <a id="12170" class="Symbol">(</a><a id="12171" href="Iterate.Colimit.html#11976" class="Function">m</a> <a id="12173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12175" class="Symbol">(</a><a id="12176" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="12178" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12180" href="Categories.Functor.Coalgebra.html#1411" class="Function">t.proj-X,x.f</a> <a id="12193" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12195" href="Categories.Morphism.html#1464" class="Function">r.retract</a><a id="12204" class="Symbol">))</a>
        <a id="12215" href="Iterate.Colimit.html#12215" class="Function">t-X</a> <a id="12219" class="Symbol">:</a> <a id="12221" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a>
        <a id="12232" href="Iterate.Colimit.html#12215" class="Function">t-X</a> <a id="12236" class="Symbol">=</a> <a id="12238" href="Iterate.Colimit.html#12130" class="Function">α∘proj-x</a> <a id="12247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12249" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a> <a id="12258" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">t.X,x-dia</a> <a id="12268" class="Symbol">(</a><a id="12269" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">t.x</a> <a id="12273" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12275" href="Categories.Morphism.html#1464" class="Function">r.retract</a><a id="12284" class="Symbol">)</a> <a id="12286" class="Symbol">(</a><a id="12287" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="12295" href="Categories.Functor.Coalgebra.html#1433" class="Function">t.proj-X,x.commutes</a><a id="12314" class="Symbol">)</a>
        <a id="12324" class="Keyword">module</a> <a id="12331" href="Iterate.Colimit.html#12331" class="Module">t-X</a> <a id="12335" class="Symbol">=</a> <a id="12337" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="12340" href="Iterate.Colimit.html#12215" class="Function">t-X</a>

        <a id="12353" class="Comment">-- This morphism is an ℰ-morphism from t-X to t:</a>
        <a id="12410" href="Iterate.Colimit.html#12410" class="Function">∇-f</a> <a id="12414" class="Symbol">=</a> <a id="12416" href="Categories.Object.Coproduct.html#532" class="Function Operator">t-X.P+X.[</a>
                <a id="12442" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="12451" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12453" href="Categories.Morphism.html#1464" class="Function">r.retract</a> <a id="12463" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a>
                <a id="12481" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="12490" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12492" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="12496" class="Symbol">(</a><a id="12497" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="12513" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a><a id="12529" class="Symbol">)</a>
                <a id="12547" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>  <a id="12550" class="Comment">--     ^-- we have the &#39;id&#39; because it&#39;s returned this way</a>
                    <a id="12629" class="Comment">--         by build-ℰ-hom</a>
        <a id="12663" href="Iterate.Colimit.html#12663" class="Function">∇</a> <a id="12665" class="Symbol">:</a> <a id="12667" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="12669" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="12671" href="Iterate.Colimit.html#12215" class="Function">t-X</a> <a id="12675" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="12677" href="Iterate.Colimit.html#11862" class="Bound">t</a> <a id="12679" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="12689" href="Iterate.Colimit.html#12663" class="Function">∇</a> <a id="12691" class="Symbol">=</a> <a id="12693" class="Keyword">let</a> <a id="12697" class="Keyword">open</a> <a id="12702" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="12715" class="Keyword">in</a>
            <a id="12730" href="Iterate.DiagramScheme.html#2626" class="Function">build-ℰ-hom</a> <a id="12742" href="Iterate.Colimit.html#12215" class="Function">t-X</a> <a id="12746" href="Iterate.Colimit.html#11862" class="Bound">t</a> <a id="12748" class="Symbol">(</a><a id="12749" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="12758" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12760" href="Categories.Morphism.html#1464" class="Function">r.retract</a><a id="12769" class="Symbol">)</a> <a id="12771" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a>
            <a id="12800" class="Symbol">(</a><a id="12801" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="12819" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t.[p&#39;,x]</a> <a id="12828" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12830" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="12839" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12841" href="Categories.Morphism.html#1464" class="Function">r.retract</a> <a id="12851" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12854" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="12860" href="Categories.Object.Coproduct.html#602" class="Function">t.P+X.inject₂</a> <a id="12874" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="12888" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">t.x</a> <a id="12892" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="12894" href="Categories.Morphism.html#1464" class="Function">r.retract</a> <a id="12904" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
            <a id="12920" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t-X.p&#39;</a> <a id="12927" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12931" href="Categories.Morphism.Reasoning.Core.html#2948" class="Function">elimˡ</a> <a id="12937" class="Symbol">(</a><a id="12938" href="Categories.Functor.Core.html#511" class="Field">Functor.identity</a> <a id="12955" class="Symbol">(</a><a id="12956" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="12958" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12961" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="12963" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="12966" href="CoalgColim.html#1193" class="Function">coalg-colim.D</a><a id="12979" class="Symbol">))</a> <a id="12982" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="12996" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="13000" class="Symbol">(</a><a id="13001" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="13022" href="Categories.Category.Core.html#630" class="Function">coalg-colim.𝒟.id</a><a id="13038" class="Symbol">))</a> <a id="13041" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13043" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t-X.p&#39;</a>
            <a id="13062" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="13063" class="Symbol">)</a>
            <a id="13077" class="Symbol">(</a><a id="13078" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="13096" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">t-X.p</a>
                <a id="13118" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
            <a id="13134" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="13136" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13138" href="Categories.Functor.Coalgebra.html#1411" class="Function">t.proj-X,x.f</a> <a id="13151" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13153" href="Categories.Morphism.html#1464" class="Function">r.retract</a>
                <a id="13179" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13182" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="13190" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">t.hom-to-FA-i₂</a> <a id="13205" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="13219" href="Categories.Functor.Coalgebra.html#1411" class="Function">t.hom-to-FA.f</a> <a id="13233" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13235" href="Categories.Object.Coproduct.html#512" class="Function">t.P+X.i₂</a> <a id="13244" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13246" href="Categories.Morphism.html#1464" class="Function">r.retract</a>
            <a id="13268" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="13269" class="Symbol">)</a>

<a id="reflect-Cocone⇒"></a><a id="13272" href="Iterate.Colimit.html#13272" class="Function">reflect-Cocone⇒</a> <a id="13288" class="Symbol">:</a> <a id="13290" class="Symbol">∀</a> <a id="13292" class="Symbol">(</a><a id="13293" href="Iterate.Colimit.html#13293" class="Bound">K</a> <a id="13295" class="Symbol">:</a> <a id="13297" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="13304" class="Symbol">(</a><a id="13305" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="13307" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13310" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="13311" class="Symbol">))</a>
                <a id="13330" class="Symbol">→</a> <a id="13332" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="13340" class="Symbol">(</a><a id="13341" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="13343" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="13346" href="Iterate.DiagramScheme.html#1840" class="Function">E</a><a id="13347" class="Symbol">)</a> <a id="13349" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a> <a id="13374" href="Iterate.Colimit.html#13293" class="Bound">K</a>
                <a id="13392" class="Symbol">→</a> <a id="13394" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="13402" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a> <a id="13410" href="Categories.Diagram.Colimit.html#1122" class="Function">FA-colim.colimit</a> <a id="13427" class="Symbol">(</a><a id="13428" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="13442" href="Iterate.Colimit.html#13293" class="Bound">K</a><a id="13443" class="Symbol">)</a>
<a id="13445" href="Iterate.Colimit.html#13272" class="Function">reflect-Cocone⇒</a> <a id="13461" href="Iterate.Colimit.html#13461" class="Bound">K</a> <a id="13463" href="Iterate.Colimit.html#13463" class="Bound">other</a> <a id="13469" class="Symbol">=</a>
    <a id="13475" class="Keyword">record</a> <a id="13482" class="Symbol">{</a>
    <a id="13488" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="13492" class="Symbol">=</a> <a id="13494" href="Categories.Diagram.Cocone.html#745" class="Field">other.arr</a> <a id="13504" class="Symbol">;</a>
    <a id="13510" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="13518" class="Symbol">=</a> <a id="13520" class="Symbol">λ</a> <a id="13522" class="Symbol">{</a><a id="13523" href="Iterate.Colimit.html#13523" class="Bound">d</a><a id="13524" class="Symbol">}</a> <a id="13526" class="Symbol">→</a>
        <a id="13536" class="Keyword">let</a> <a id="13540" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13542" class="Symbol">=</a> <a id="13544" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="13558" href="Iterate.Colimit.html#13523" class="Bound">d</a> <a id="13560" class="Keyword">in</a>
        <a id="13571" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="13585" href="Categories.Diagram.Cocone.html#745" class="Field">other.arr</a> <a id="13595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13597" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="13611" href="Iterate.Colimit.html#13523" class="Bound">d</a> <a id="13613" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13616" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="13624" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">CC.hom-to-FA-i₁</a> <a id="13640" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13642" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="13652" href="Categories.Diagram.Cocone.html#745" class="Field">other.arr</a> <a id="13662" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13664" class="Symbol">(</a><a id="13665" href="Categories.Functor.Coalgebra.html#1411" class="Function">CC.hom-to-FA.f</a> <a id="13680" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13682" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13684" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="13694" href="Iterate.Colimit.html#13540" class="Bound">t</a><a id="13695" class="Symbol">)</a> <a id="13697" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13700" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="13710" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="13720" class="Symbol">(</a><a id="13721" href="Categories.Diagram.Cocone.html#745" class="Field">other.arr</a> <a id="13731" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13733" href="Categories.Functor.Coalgebra.html#1411" class="Function">CC.hom-to-FA.f</a> <a id="13748" href="Iterate.Colimit.html#13540" class="Bound">t</a><a id="13749" class="Symbol">)</a> <a id="13751" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13753" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="13763" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13765" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13768" href="Categories.Diagram.Cocone.html#770" class="Field">other.commute</a> <a id="13782" class="Symbol">{</a><a id="13783" href="Iterate.Colimit.html#13540" class="Bound">t</a><a id="13784" class="Symbol">}</a> <a id="13786" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="13794" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="13804" href="Categories.Diagram.Cocone.html#425" class="Function">K.ψ</a> <a id="13808" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13810" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="13812" href="Categories.Object.Coproduct.html#492" class="Function">CC.P+X.i₁</a> <a id="13822" href="Iterate.Colimit.html#13540" class="Bound">t</a> <a id="13824" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
        <a id="13836" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="13845" class="Symbol">(</a><a id="13846" href="Iterate.Colimit.html#6835" class="Function">E-Cocone-to-D</a> <a id="13860" href="Iterate.Colimit.html#13461" class="Bound">K</a><a id="13861" class="Symbol">)</a> <a id="13863" href="Iterate.Colimit.html#13523" class="Bound">d</a>
        <a id="13873" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="13874" class="Symbol">}</a>
    <a id="13880" class="Keyword">where</a>
    <a id="13890" class="Keyword">module</a> <a id="13897" href="Iterate.Colimit.html#13897" class="Module">other</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="13913" href="Iterate.Colimit.html#13463" class="Bound">other</a>
    <a id="13923" class="Keyword">module</a> <a id="13930" href="Iterate.Colimit.html#13930" class="Module">K</a> <a id="13932" class="Symbol">=</a> <a id="13934" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="13941" href="Iterate.Colimit.html#13461" class="Bound">K</a>
    <a id="13947" class="Keyword">open</a> <a id="13952" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="FA,Fα-Colimit-on-carriers"></a><a id="13966" href="Iterate.Colimit.html#13966" class="Function">FA,Fα-Colimit-on-carriers</a> <a id="13992" class="Symbol">:</a> <a id="13994" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="14006" href="Iterate.Colimit.html#9905" class="Function">FA,Fα-Cocone-on-carriers</a>
<a id="14031" href="Iterate.Colimit.html#13966" class="Function">FA,Fα-Colimit-on-carriers</a> <a id="14057" class="Symbol">=</a>
    <a id="14063" class="Keyword">record</a> <a id="14070" class="Symbol">{</a>
    <a id="14076" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="14078" class="Symbol">=</a> <a id="14080" class="Symbol">λ</a> <a id="14082" class="Symbol">{</a><a id="14083" href="Iterate.Colimit.html#14083" class="Bound">K</a><a id="14084" class="Symbol">}</a> <a id="14086" class="Symbol">→</a> <a id="14088" href="Iterate.Colimit.html#10071" class="Function">lift-Cocone⇒</a> <a id="14101" href="Iterate.Colimit.html#14083" class="Bound">K</a> <a id="14103" class="Symbol">(</a><a id="14104" href="Iterate.Colimit.html#9666" class="Function">induced</a> <a id="14112" href="Iterate.Colimit.html#14083" class="Bound">K</a><a id="14113" class="Symbol">)</a> <a id="14115" class="Symbol">;</a>
    <a id="14121" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="14130" class="Symbol">=</a> <a id="14132" class="Symbol">λ</a> <a id="14134" class="Symbol">{</a><a id="14135" href="Iterate.Colimit.html#14135" class="Bound">K</a><a id="14136" class="Symbol">}</a> <a id="14138" href="Iterate.Colimit.html#14138" class="Bound">other</a> <a id="14144" class="Symbol">→</a>
        <a id="14154" href="Categories.Object.Initial.html#506" class="Function">FA-colim.initial.!-unique</a> <a id="14180" class="Symbol">(</a><a id="14181" href="Iterate.Colimit.html#13272" class="Function">reflect-Cocone⇒</a> <a id="14197" href="Iterate.Colimit.html#14135" class="Bound">K</a> <a id="14199" href="Iterate.Colimit.html#14138" class="Bound">other</a><a id="14204" class="Symbol">)</a>
    <a id="14210" class="Symbol">}</a>

<a id="FA,Fα-locally-finite"></a><a id="14213" href="Iterate.Colimit.html#14213" class="Function">FA,Fα-locally-finite</a> <a id="14234" class="Symbol">:</a> <a id="14236" href="CoalgColim.html#890" class="Record">CoalgColim</a>
<a id="14247" href="Iterate.Colimit.html#14213" class="Function">FA,Fα-locally-finite</a> <a id="14268" class="Symbol">=</a>
  <a id="14272" class="Keyword">record</a>
  <a id="14281" class="Symbol">{</a> <a id="14283" href="CoalgColim.html#1132" class="Field">𝒟</a> <a id="14285" class="Symbol">=</a> <a id="14287" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a>
  <a id="14291" class="Symbol">;</a> <a id="14293" href="CoalgColim.html#1193" class="Field">D</a> <a id="14295" class="Symbol">=</a> <a id="14297" href="Iterate.DiagramScheme.html#1840" class="Function">E</a>
  <a id="14301" class="Symbol">;</a> <a id="14303" href="CoalgColim.html#1275" class="Field">all-have-prop</a> <a id="14317" class="Symbol">=</a> <a id="14319" class="Symbol">λ</a> <a id="14321" class="Symbol">{</a><a id="14322" href="Iterate.Colimit.html#14322" class="Bound">t</a><a id="14323" class="Symbol">}</a> <a id="14325" class="Symbol">→</a> <a id="14327" href="Iterate.FiniteSubcoalgebra.html#7359" class="Function">CC.P+X-coalg-is-FiniteRecursive</a> <a id="14359" href="Iterate.Colimit.html#14322" class="Bound">t</a> 
  <a id="14364" class="Symbol">;</a> <a id="14366" href="CoalgColim.html#1369" class="Field">cocone</a> <a id="14373" class="Symbol">=</a> <a id="14375" href="Iterate.DiagramScheme.html#1977" class="Function">FA,Fα-Cocone</a>
  <a id="14390" class="Symbol">;</a> <a id="14392" href="CoalgColim.html#1428" class="Field">carrier-colimitting</a> <a id="14412" class="Symbol">=</a> <a id="14414" href="Iterate.Colimit.html#13966" class="Function">FA,Fα-Colimit-on-carriers</a>
  <a id="14442" class="Symbol">}</a>
</pre></body></html>

==> anc/Iterate.DiagramScheme.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate.DiagramScheme</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">;</a> <a id="134" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="138" class="Symbol">;</a> <a id="140" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="151" class="Symbol">)</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Categories.Functor.Slice.html" class="Module">Categories.Functor.Slice</a> <a id="427" class="Symbol">as</a> <a id="430" class="Module">Sl</a>
<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Data.Product.html" class="Module">Data.Product</a>

<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Filtered.html" class="Module">Filtered</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a>

<a id="768" class="Comment">-- Let (A,α) be locally finite. For every P → FA, we construct</a>
<a id="831" class="Comment">-- a finite subcoalgebra of (FA,Fα).</a>
<a id="868" class="Keyword">module</a> <a id="875" href="Iterate.DiagramScheme.html" class="Module">Iterate.DiagramScheme</a> <a id="897" class="Symbol">{</a><a id="898" href="Iterate.DiagramScheme.html#898" class="Bound">o</a> <a id="900" href="Iterate.DiagramScheme.html#900" class="Bound">ℓ</a><a id="901" class="Symbol">}</a> <a id="903" class="Symbol">{</a><a id="904" href="Iterate.DiagramScheme.html#904" class="Bound">fil-level</a><a id="913" class="Symbol">}</a>
  <a id="917" class="Symbol">{</a><a id="918" href="Iterate.DiagramScheme.html#918" class="Bound">o&#39;</a> <a id="921" href="Iterate.DiagramScheme.html#921" class="Bound">ℓ&#39;</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="932" class="Symbol">}</a> <a id="934" class="Comment">-- Level for diagram schemes</a>
  <a id="965" class="Symbol">(</a><a id="966" href="Iterate.DiagramScheme.html#966" class="Bound">Fil</a> <a id="970" class="Symbol">:</a> <a id="972" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="981" class="Symbol">(</a><a id="982" href="Iterate.DiagramScheme.html#918" class="Bound">o&#39;</a> <a id="985" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="987" href="Iterate.DiagramScheme.html#900" class="Bound">ℓ</a><a id="988" class="Symbol">)</a> <a id="990" class="Symbol">(</a><a id="991" href="Iterate.DiagramScheme.html#921" class="Bound">ℓ&#39;</a> <a id="994" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="996" href="Iterate.DiagramScheme.html#900" class="Bound">ℓ</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">(</a><a id="1000" href="Iterate.DiagramScheme.html#921" class="Bound">ℓ&#39;</a> <a id="1003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1005" href="Iterate.DiagramScheme.html#900" class="Bound">ℓ</a><a id="1006" class="Symbol">)</a>  <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Iterate.DiagramScheme.html#904" class="Bound">fil-level</a><a id="1024" class="Symbol">)</a> <a id="1026" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="1058" class="Symbol">(</a><a id="1059" href="Iterate.DiagramScheme.html#1059" class="Bound">proof-globals</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Iterate.ProofGlobals.html#1018" class="Record">ProofGlobals</a> <a id="1088" class="Symbol">{</a><a id="1089" class="Argument">o&#39;</a> <a id="1092" class="Symbol">=</a> <a id="1094" href="Iterate.DiagramScheme.html#918" class="Bound">o&#39;</a><a id="1096" class="Symbol">}</a> <a id="1098" class="Symbol">{</a><a id="1099" class="Argument">ℓ&#39;</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Iterate.DiagramScheme.html#921" class="Bound">ℓ&#39;</a><a id="1106" class="Symbol">}</a> <a id="1108" href="Iterate.DiagramScheme.html#898" class="Bound">o</a> <a id="1110" href="Iterate.DiagramScheme.html#900" class="Bound">ℓ</a> <a id="1112" href="Iterate.DiagramScheme.html#966" class="Bound">Fil</a><a id="1115" class="Symbol">)</a>
  <a id="1119" class="Keyword">where</a>

<a id="1126" class="Keyword">open</a> <a id="1131" class="Keyword">import</a> <a id="1138" href="Iterate.FiniteSubcoalgebra.html" class="Module">Iterate.FiniteSubcoalgebra</a> <a id="1165" href="Iterate.DiagramScheme.html#966" class="Bound">Fil</a> <a id="1169" href="Iterate.DiagramScheme.html#1059" class="Bound">proof-globals</a>
<a id="1183" class="Keyword">open</a> <a id="1188" href="Iterate.ProofGlobals.html#1018" class="Module">ProofGlobals</a> <a id="1201" href="Iterate.DiagramScheme.html#1059" class="Bound">proof-globals</a>

<a id="1216" class="Comment">-- the diagram scheme for the constructed CoalgColim</a>
<a id="ℰ"></a><a id="1269" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1282" class="Symbol">_</a> <a id="1284" class="Symbol">_</a> <a id="1286" class="Symbol">_</a>
<a id="1288" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="1290" class="Symbol">=</a> <a id="1292" class="Comment">-- it is the full subcategory</a>
    <a id="1326" href="Categories.Category.SubCategory.html#1789" class="Function">FullSubCategory</a>
    <a id="1346" class="Comment">-- of the slicecategory for FA, Fα</a>
    <a id="1385" class="Symbol">(</a><a id="1386" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1406" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="1418" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a><a id="1421" class="Symbol">))</a>
    <a id="1428" class="Comment">-- containing all commuting triangles ℰ₀ as objects</a>
    <a id="1484" class="Symbol">{</a><a id="1485" class="Argument">I</a> <a id="1487" class="Symbol">=</a> <a id="1489" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a><a id="1491" class="Symbol">}</a>
    <a id="1497" class="Symbol">λ</a> <a id="1499" href="Iterate.DiagramScheme.html#1499" class="Bound">t</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Categories.Category.Slice.html#503" class="InductiveConstructor">sliceobj</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Iterate.FiniteSubcoalgebra.html#6282" class="Function">CC.hom-to-FA</a> <a id="1526" href="Iterate.DiagramScheme.html#1499" class="Bound">t</a><a id="1527" class="Symbol">)</a>
    <a id="1533" class="Comment">-- Unfortunately, ℰ is not quite of the shape</a>
    <a id="1583" class="Comment">-- of Cat[_↓_] (from Canonical-Cocone), because:</a>
    <a id="1636" class="Comment">-- * Cat[_↓_] keeps the slice-arrow to F(A,α) as a separate member in</a>
    <a id="1710" class="Comment">--   the indes set</a>
    <a id="1733" class="Comment">-- * but for ℰ, the slice-arrow to F(A,α) is derived from</a>
    <a id="1795" class="Comment">--   the triangle &#39;t&#39;</a>
<a id="1817" class="Keyword">module</a> <a id="ℰ"></a><a id="1824" href="Iterate.DiagramScheme.html#1824" class="Module">ℰ</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1837" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a>

<a id="E"></a><a id="1840" href="Iterate.DiagramScheme.html#1840" class="Function">E</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1852" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1868" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="1869" class="Symbol">)</a>
<a id="1871" href="Iterate.DiagramScheme.html#1840" class="Function">E</a> <a id="1873" class="Symbol">=</a> <a id="1875" href="Categories.Functor.Slice.html#1237" class="Function">Sl.Forgetful</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1902" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="1903" class="Symbol">)</a> <a id="1905" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1908" href="Categories.Functor.Construction.SubCategory.html#635" class="Function">FullSub</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Categories.Category.Slice.html#811" class="Function">Slice</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1937" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="1949" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a><a id="1952" class="Symbol">))</a>
<a id="1955" class="Keyword">module</a> <a id="E"></a><a id="1962" href="Iterate.DiagramScheme.html#1962" class="Module">E</a> <a id="1964" class="Symbol">=</a> <a id="1966" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1974" href="Iterate.DiagramScheme.html#1840" class="Function">E</a>

<a id="FA,Fα-Cocone"></a><a id="1977" href="Iterate.DiagramScheme.html#1977" class="Function">FA,Fα-Cocone</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="1999" href="Iterate.DiagramScheme.html#1840" class="Function">E</a>
<a id="2001" href="Iterate.DiagramScheme.html#1977" class="Function">FA,Fα-Cocone</a> <a id="2014" class="Symbol">=</a> <a id="2016" class="Keyword">record</a> <a id="2023" class="Symbol">{</a> <a id="2025" href="Categories.Diagram.Cocone.html#604" class="Field">coapex</a> <a id="2032" class="Symbol">=</a>
    <a id="2038" class="Keyword">record</a> <a id="2045" class="Symbol">{</a>
    <a id="2051" href="Categories.Diagram.Cocone.html#425" class="Field">ψ</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Iterate.FiniteSubcoalgebra.html#6282" class="Function">CC.hom-to-FA</a> <a id="2068" class="Symbol">;</a>
    <a id="2074" href="Categories.Diagram.Cocone.html#471" class="Field">commute</a> <a id="2082" class="Symbol">=</a> <a id="2084" class="Symbol">λ</a> <a id="2086" href="Iterate.DiagramScheme.html#2086" class="Bound">f</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Categories.Category.Slice.html#786" class="Field">Slice⇒.△</a> <a id="2099" href="Iterate.DiagramScheme.html#2086" class="Bound">f</a> <a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">}</a>
<a id="2105" class="Keyword">module</a> <a id="FA,Fα-Cocone"></a><a id="2112" href="Iterate.DiagramScheme.html#2112" class="Module">FA,Fα-Cocone</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="2134" href="Iterate.DiagramScheme.html#1977" class="Function">FA,Fα-Cocone</a>

<a id="2148" class="Comment">--</a>
<a id="2151" class="Comment">-- For triangles t1 t2, we can build an ℰ-hom t1 -&gt; t2 provided that:</a>
<a id="2221" class="Comment">-- h1 : P₁ -&gt; P₂+X₂ in 𝒞</a>
<a id="2246" class="Comment">-- h2 : i₁ -&gt; i₂ in coalg-colim.𝒟 (i.e. the diagram of A,α)</a>
<a id="2306" class="Comment">-- satisfying:</a>
<a id="2321" class="Comment">--         P₁ --h1--&gt; P₂+X₂</a>
<a id="2349" class="Comment">--         |            |</a>
<a id="2375" class="Comment">--         | p&#39;         | [p&#39;,x]</a>
<a id="2408" class="Comment">--         v            v</a>
<a id="2434" class="Comment">--         FX₁--F h2--&gt;FX₂</a>
<a id="2461" class="Comment">-- and</a>
<a id="2468" class="Comment">--         P₁  ---- p₁ ---&gt; FA</a>
<a id="2499" class="Comment">--          |                ^</a>
<a id="2530" class="Comment">--          | h1             |</a>
<a id="2561" class="Comment">--          v                |</a>
<a id="2592" class="Comment">--         P₂+X₂  -----------&#39;</a>
<a id="2623" class="Comment">--</a>
<a id="build-ℰ-hom"></a><a id="2626" href="Iterate.DiagramScheme.html#2626" class="Function">build-ℰ-hom</a> <a id="2638" class="Symbol">:</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a> <a id="2644" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a> <a id="2647" class="Symbol">:</a> <a id="2649" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a><a id="2651" class="Symbol">)</a>
                <a id="2669" class="Symbol">(</a><a id="2670" href="Iterate.DiagramScheme.html#2670" class="Bound">h1</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">CC.P</a> <a id="2680" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a> <a id="2683" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2685" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">CC.P+X.obj</a> <a id="2696" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a><a id="2698" class="Symbol">)</a>
                <a id="2716" class="Symbol">(</a><a id="2717" href="Iterate.DiagramScheme.html#2717" class="Bound">h2</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="2736" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2738" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="2749" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a> <a id="2752" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2754" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="2765" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a> <a id="2768" href="Categories.Category.html#502" class="Function Operator">]</a><a id="2769" class="Symbol">)</a>
                <a id="2787" class="Symbol">→</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">CC.[p&#39;,x]</a> <a id="2800" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a> <a id="2803" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2805" href="Iterate.DiagramScheme.html#2670" class="Bound">h1</a> <a id="2808" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2810" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="2836" href="Iterate.DiagramScheme.html#2717" class="Bound">h2</a><a id="2838" class="Symbol">))</a> <a id="2841" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2843" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="2849" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a><a id="2851" class="Symbol">)</a>
                <a id="2869" class="Symbol">→</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">CC.p</a> <a id="2877" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a> <a id="2880" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="2882" href="Categories.Functor.Coalgebra.html#1411" class="Function">CC.hom-to-FA.f</a> <a id="2897" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a> <a id="2900" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2902" href="Iterate.DiagramScheme.html#2670" class="Bound">h1</a><a id="2904" class="Symbol">)</a>
                <a id="2922" class="Symbol">→</a> <a id="2924" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="2926" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2928" href="Iterate.DiagramScheme.html#2641" class="Bound">t1</a> <a id="2931" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2933" href="Iterate.DiagramScheme.html#2644" class="Bound">t2</a> <a id="2936" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="2938" href="Iterate.DiagramScheme.html#2626" class="Function">build-ℰ-hom</a> <a id="2950" href="Iterate.DiagramScheme.html#2950" class="Bound">t1</a> <a id="2953" href="Iterate.DiagramScheme.html#2953" class="Bound">t2</a> <a id="2956" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="2959" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a> <a id="2962" href="Iterate.DiagramScheme.html#2962" class="Bound">h1-coalg-hom</a> <a id="2975" href="Iterate.DiagramScheme.html#2975" class="Bound">h1-slice</a> <a id="2984" class="Symbol">=</a>
    <a id="2990" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="2999" class="Symbol">{</a><a id="3000" class="Argument">h</a> <a id="3002" class="Symbol">=</a> <a id="3004" class="Keyword">record</a> <a id="3011" class="Symbol">{</a>
    <a id="3017" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="3019" class="Symbol">=</a> <a id="3021" href="Iterate.DiagramScheme.html#4536" class="Function">f</a> <a id="3023" class="Symbol">;</a>
    <a id="3029" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3054" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">t2.Fi₂[p&#39;,x]</a> <a id="3067" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3069" href="Categories.Object.Coproduct.html#532" class="Function Operator">t1.P+X.[</a> <a id="3078" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="3081" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="3083" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="3093" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3095" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="3116" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="3118" class="Symbol">)</a> <a id="3120" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>
            <a id="3134" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3137" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3143" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3145" class="Symbol">(</a><a id="3146" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3154" href="Iterate.DiagramScheme.html#4597" class="Function">first-square</a><a id="3166" class="Symbol">)</a> <a id="3168" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3170" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3180" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3190" class="Symbol">(</a><a id="3191" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3195" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="3205" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3207" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="3233" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="3235" class="Symbol">)))</a> <a id="3239" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3241" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a>
            <a id="3263" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3267" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="3282" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3300" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="3315" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3317" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="3338" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="3340" class="Symbol">))</a> <a id="3343" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3345" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a>
            <a id="3367" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3371" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="3382" href="Categories.Object.Coproduct.html#602" class="Function">t1.P+X.inject₂</a> <a id="3397" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3405" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3415" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Iterate.DiagramScheme.html#4536" class="Function">f</a> <a id="3422" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3424" href="Categories.Object.Coproduct.html#512" class="Function">t1.P+X.i₂</a><a id="3433" class="Symbol">)</a> <a id="3435" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3437" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a>
            <a id="3459" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3462" class="Symbol">((</a><a id="3464" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="3479" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a><a id="3486" class="Symbol">)</a> <a id="3488" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3490" href="Categories.Category.Core.html#715" class="Function">assoc</a><a id="3495" class="Symbol">)</a> <a id="3497" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3507" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3511" href="Iterate.DiagramScheme.html#4536" class="Function">f</a> <a id="3513" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3515" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">t1.Fi₂[p&#39;,x]</a>
        <a id="3536" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="3542" class="Symbol">}}</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="3569" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">t1.P+X</a> <a id="3576" class="Symbol">(</a><a id="3577" class="Keyword">record</a> <a id="3584" class="Symbol">{</a>
        <a id="3594" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="3613" class="Symbol">=</a>
        <a id="3623" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3637" class="Symbol">(</a><a id="3638" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="3653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3655" href="Iterate.DiagramScheme.html#4536" class="Function">f</a><a id="3656" class="Symbol">)</a> <a id="3658" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3660" href="Categories.Object.Coproduct.html#492" class="Function">t1.P+X.i₁</a>
            <a id="3682" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3685" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3691" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3693" class="Symbol">(</a><a id="3694" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3702" href="Categories.Object.Coproduct.html#569" class="Function">t1.P+X.inject₁</a><a id="3716" class="Symbol">)</a> <a id="3718" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3728" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="3743" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3745" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a>
            <a id="3760" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3764" href="Iterate.DiagramScheme.html#2975" class="Bound">h1-slice</a> <a id="3773" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3783" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">t1.p</a>
            <a id="3800" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3803" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">t1.hom-to-FA-i₁</a> <a id="3819" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3829" href="Categories.Functor.Coalgebra.html#1411" class="Function">t1.hom-to-FA.f</a> <a id="3844" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3846" href="Categories.Object.Coproduct.html#492" class="Function">t1.P+X.i₁</a>
        <a id="3864" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3874" class="Symbol">;</a>
        <a id="3884" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="3903" class="Symbol">=</a>
        <a id="3913" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3927" class="Symbol">(</a><a id="3928" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="3943" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3945" href="Iterate.DiagramScheme.html#4536" class="Function">f</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3950" href="Categories.Object.Coproduct.html#512" class="Function">t1.P+X.i₂</a>
            <a id="3972" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3975" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3981" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3992" href="Categories.Object.Coproduct.html#602" class="Function">t1.P+X.inject₂</a><a id="4006" class="Symbol">)</a> <a id="4008" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4018" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="4033" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4035" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="4045" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4047" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4051" class="Symbol">(</a><a id="4052" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4068" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4070" class="Symbol">)</a>
            <a id="4084" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4087" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4097" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4107" class="Symbol">(</a><a id="4108" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.hom-to-FA.f</a> <a id="4123" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4125" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a><a id="4134" class="Symbol">)</a> <a id="4136" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4138" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4159" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4161" class="Symbol">)</a>
            <a id="4175" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4179" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="4189" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4191" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">t2.hom-to-FA-i₂</a> <a id="4207" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="4215" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4225" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="4227" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4229" href="Categories.Functor.Coalgebra.html#1411" class="Function">t2.proj-X,x.f</a> <a id="4243" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4245" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4249" class="Symbol">(</a><a id="4250" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4266" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4268" class="Symbol">)</a>
            <a id="4282" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4285" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4293" href="Categories.Diagram.Colimit.html#1221" class="Function">coalg-colim.carrier-colim.colimit-commute</a> <a id="4335" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a> <a id="4338" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4348" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="4350" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4352" href="Categories.Functor.Coalgebra.html#1411" class="Function">t1.proj-X,x.f</a>
            <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4381" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">t1.hom-to-FA-i₂</a> <a id="4397" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4407" href="Categories.Functor.Coalgebra.html#1411" class="Function">t1.hom-to-FA.f</a> <a id="4422" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4424" href="Categories.Object.Coproduct.html#512" class="Function">t1.P+X.i₂</a>
        <a id="4442" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="4452" class="Symbol">}))</a>
    <a id="4460" class="Keyword">where</a>
    <a id="4470" class="Keyword">open</a> <a id="4475" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="4492" class="Keyword">module</a> <a id="4499" href="Iterate.DiagramScheme.html#4499" class="Module">t1</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="4507" href="Iterate.DiagramScheme.html#2950" class="Bound">t1</a>
    <a id="4514" class="Keyword">module</a> <a id="4521" href="Iterate.DiagramScheme.html#4521" class="Module">t2</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="4529" href="Iterate.DiagramScheme.html#2953" class="Bound">t2</a>
    <a id="4536" href="Iterate.DiagramScheme.html#4536" class="Function">f</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Categories.Object.Coproduct.html#532" class="Function Operator">t1.P+X.[</a> <a id="4549" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="4552" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="4554" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="4564" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4566" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4587" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4589" class="Symbol">)</a> <a id="4591" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>
    <a id="4597" href="Iterate.DiagramScheme.html#4597" class="Function">first-square</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="4622" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4624" href="Categories.Object.Coproduct.html#532" class="Function Operator">t1.P+X.[</a> <a id="4633" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="4636" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="4638" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="4648" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4650" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4671" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4673" class="Symbol">)</a> <a id="4675" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="4677" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4679" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4683" class="Symbol">(</a><a id="4684" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4688" class="Symbol">(</a><a id="4689" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4705" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4707" class="Symbol">))</a> <a id="4710" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4712" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a>
    <a id="4726" href="Iterate.DiagramScheme.html#4597" class="Function">first-square</a> <a id="4739" class="Symbol">=</a> <a id="4741" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="4764" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">t1.P+X</a>
        <a id="4779" class="Symbol">(</a><a id="4780" class="Keyword">record</a> <a id="4787" class="Symbol">{</a>
        <a id="4797" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="4836" class="Symbol">(</a><a id="4837" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="4847" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4849" href="Categories.Object.Coproduct.html#532" class="Function Operator">t1.P+X.[</a> <a id="4858" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="4861" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="4863" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="4873" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4875" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4896" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="4898" class="Symbol">)</a> <a id="4900" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a><a id="4901" class="Symbol">)</a> <a id="4903" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4905" href="Categories.Object.Coproduct.html#492" class="Function">t1.P+X.i₁</a>
            <a id="4927" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4930" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="4936" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="4938" class="Symbol">(</a><a id="4939" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="4947" href="Categories.Object.Coproduct.html#569" class="Function">t1.P+X.inject₁</a><a id="4961" class="Symbol">)</a> <a id="4963" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="4977" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="4987" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4989" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a>
            <a id="5004" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5007" href="Iterate.DiagramScheme.html#2962" class="Bound">h1-coalg-hom</a> <a id="5020" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5034" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5038" class="Symbol">(</a><a id="5039" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5060" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5062" class="Symbol">))</a> <a id="5065" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5067" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="5073" href="Iterate.DiagramScheme.html#2950" class="Bound">t1</a>
            <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5091" class="Symbol">(</a><a id="5092" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Categories.Category.Core.html#3005" class="Function">⟺</a> <a id="5103" href="Categories.Object.Coproduct.html#569" class="Function">t1.P+X.inject₁</a><a id="5117" class="Symbol">))</a> <a id="5120" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5122" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5146" class="Symbol">(</a><a id="5147" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5156" class="Symbol">(</a><a id="5157" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5173" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5175" class="Symbol">))</a> <a id="5178" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5180" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a><a id="5189" class="Symbol">)</a> <a id="5191" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5193" href="Categories.Object.Coproduct.html#492" class="Function">t1.P+X.i₁</a>
            <a id="5215" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="5217" class="Symbol">;</a>
        <a id="5227" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
            <a id="5266" class="Symbol">(</a><a id="5267" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="5277" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5279" href="Categories.Object.Coproduct.html#532" class="Function Operator">t1.P+X.[</a> <a id="5288" href="Iterate.DiagramScheme.html#2956" class="Bound">h1</a> <a id="5291" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5293" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="5303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5305" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5326" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5328" class="Symbol">)</a> <a id="5330" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a><a id="5331" class="Symbol">)</a> <a id="5333" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5335" href="Categories.Object.Coproduct.html#512" class="Function">t1.P+X.i₂</a>
            <a id="5357" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5360" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5366" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5368" class="Symbol">(</a><a id="5369" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5377" href="Categories.Object.Coproduct.html#602" class="Function">t1.P+X.inject₂</a><a id="5391" class="Symbol">)</a> <a id="5393" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5407" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="5417" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5419" href="Categories.Object.Coproduct.html#512" class="Function">t2.P+X.i₂</a> <a id="5429" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5431" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5452" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5454" class="Symbol">)</a>
            <a id="5468" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5471" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="5481" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Categories.Object.Coproduct.html#602" class="Function">t2.P+X.inject₂</a> <a id="5499" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5507" class="Symbol">)</a> <a id="5509" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5523" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">t2.x</a> <a id="5528" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5530" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5534" class="Symbol">(</a><a id="5535" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5551" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5553" class="Symbol">)</a>
            <a id="5567" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5570" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5617" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5619" class="Symbol">)</a> <a id="5621" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
            <a id="5635" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5639" class="Symbol">(</a><a id="5640" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5644" class="Symbol">(</a><a id="5645" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5661" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5663" class="Symbol">))</a> <a id="5666" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5668" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">t1.x</a>
            <a id="5685" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5689" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5695" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5706" href="Categories.Object.Coproduct.html#602" class="Function">t1.P+X.inject₂</a><a id="5720" class="Symbol">)</a> <a id="5722" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
            <a id="5736" class="Symbol">(</a><a id="5737" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5741" class="Symbol">(</a><a id="5742" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="5763" href="Iterate.DiagramScheme.html#2959" class="Bound">h2</a><a id="5765" class="Symbol">))</a> <a id="5768" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5770" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t1.[p&#39;,x]</a><a id="5779" class="Symbol">)</a> <a id="5781" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5783" href="Categories.Object.Coproduct.html#512" class="Function">t1.P+X.i₂</a>
            <a id="5805" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="5815" class="Symbol">})</a>

<a id="5819" class="Comment">-- build an ℰ-hom of shape id_P + h where h: i → j is a coalgebra morphism from the diagram 𝒟</a>
<a id="coalg-hom-to-ℰ-hom"></a><a id="5913" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="5932" class="Symbol">:</a> <a id="5934" class="Symbol">∀</a> <a id="5936" class="Symbol">(</a><a id="5937" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="5939" class="Symbol">:</a> <a id="5941" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a><a id="5950" class="Symbol">)</a> <a id="5952" class="Symbol">(</a><a id="5953" href="Iterate.DiagramScheme.html#5953" class="Bound">i</a> <a id="5955" href="Iterate.DiagramScheme.html#5955" class="Bound">j</a> <a id="5957" class="Symbol">:</a> <a id="5959" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="5968" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="5982" class="Symbol">(</a><a id="5983" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="5997" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a><a id="5998" class="Symbol">))</a>
                    <a id="6021" class="Symbol">(</a><a id="6022" href="Iterate.DiagramScheme.html#6022" class="Bound">h</a> <a id="6024" class="Symbol">:</a> <a id="6026" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="6040" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="6042" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6058" href="Iterate.DiagramScheme.html#5953" class="Bound">i</a><a id="6059" class="Symbol">)</a> <a id="6061" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="6063" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">CC.X,x-dia</a> <a id="6074" class="Symbol">(</a><a id="6075" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6077" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6079" href="Iterate.DiagramScheme.html#5955" class="Bound">j</a><a id="6080" class="Symbol">)</a> <a id="6082" href="Categories.Category.html#502" class="Function Operator">]</a><a id="6083" class="Symbol">)</a>
                    <a id="6105" class="Symbol">→</a> <a id="6107" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6118" href="Iterate.DiagramScheme.html#5955" class="Bound">j</a><a id="6119" class="Symbol">)</a> <a id="6121" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6123" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6132" class="Symbol">(</a><a id="6133" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6149" href="Iterate.DiagramScheme.html#6022" class="Bound">h</a><a id="6150" class="Symbol">))</a> <a id="6153" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6155" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">CC.p&#39;</a> <a id="6161" class="Symbol">(</a><a id="6162" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6166" href="Iterate.DiagramScheme.html#5953" class="Bound">i</a><a id="6167" class="Symbol">)</a>
                    <a id="6189" class="Symbol">→</a> <a id="6191" href="Iterate.DiagramScheme.html#1269" class="Function">ℰ</a> <a id="6193" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="6195" class="Symbol">(</a><a id="6196" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6200" href="Iterate.DiagramScheme.html#5953" class="Bound">i</a><a id="6201" class="Symbol">)</a> <a id="6203" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="6205" class="Symbol">(</a><a id="6206" href="Iterate.DiagramScheme.html#5937" class="Bound">P</a> <a id="6208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6210" href="Iterate.DiagramScheme.html#5955" class="Bound">j</a><a id="6211" class="Symbol">)</a> <a id="6213" href="Categories.Category.html#502" class="Function Operator">]</a>
<a id="6215" href="Iterate.DiagramScheme.html#5913" class="Function">coalg-hom-to-ℰ-hom</a> <a id="6234" href="Iterate.DiagramScheme.html#6234" class="Bound">P</a> <a id="6236" href="Iterate.DiagramScheme.html#6236" class="Bound">i</a> <a id="6238" href="Iterate.DiagramScheme.html#6238" class="Bound">j</a> <a id="6240" href="Iterate.DiagramScheme.html#6240" class="Bound">h</a> <a id="6242" href="Iterate.DiagramScheme.html#6242" class="Bound">hom-preserves-p&#39;</a> <a id="6259" class="Symbol">=</a>
    <a id="6265" href="Iterate.DiagramScheme.html#2626" class="Function">build-ℰ-hom</a> <a id="6277" class="Symbol">(</a><a id="6278" href="Iterate.DiagramScheme.html#6234" class="Bound">P</a> <a id="6280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6282" href="Iterate.DiagramScheme.html#6236" class="Bound">i</a><a id="6283" class="Symbol">)</a> <a id="6285" class="Symbol">(</a><a id="6286" href="Iterate.DiagramScheme.html#6234" class="Bound">P</a> <a id="6288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6290" href="Iterate.DiagramScheme.html#6238" class="Bound">j</a><a id="6291" class="Symbol">)</a>
    <a id="6297" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="6307" href="Iterate.DiagramScheme.html#6240" class="Bound">h</a> <a id="6309" href="Iterate.DiagramScheme.html#6424" class="Function">hom-prop</a> <a id="6318" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">t2.hom-to-FA-i₁</a>
    <a id="6338" class="Keyword">where</a>
    <a id="6348" class="Keyword">module</a> <a id="6355" href="Iterate.DiagramScheme.html#6355" class="Module">t1</a> <a id="6358" class="Symbol">=</a> <a id="6360" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Iterate.DiagramScheme.html#6234" class="Bound">P</a> <a id="6366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6368" href="Iterate.DiagramScheme.html#6236" class="Bound">i</a><a id="6369" class="Symbol">)</a>
    <a id="6375" class="Keyword">module</a> <a id="6382" href="Iterate.DiagramScheme.html#6382" class="Module">t2</a> <a id="6385" class="Symbol">=</a> <a id="6387" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="6390" class="Symbol">(</a><a id="6391" href="Iterate.DiagramScheme.html#6234" class="Bound">P</a> <a id="6393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6395" href="Iterate.DiagramScheme.html#6238" class="Bound">j</a><a id="6396" class="Symbol">)</a>
    <a id="6402" class="Keyword">open</a> <a id="6407" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
    <a id="6424" href="Iterate.DiagramScheme.html#6424" class="Function">hom-prop</a> <a id="6433" class="Symbol">=</a> <a id="6435" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6449" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">t2.[p&#39;,x]</a> <a id="6459" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6461" href="Categories.Object.Coproduct.html#492" class="Function">t2.P+X.i₁</a> <a id="6471" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6474" href="Categories.Object.Coproduct.html#569" class="Function">t2.P+X.inject₁</a> <a id="6489" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6499" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t2.p&#39;</a> <a id="6505" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6508" href="Iterate.DiagramScheme.html#6242" class="Bound">hom-preserves-p&#39;</a> <a id="6525" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6535" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="6561" href="Iterate.DiagramScheme.html#6240" class="Bound">h</a><a id="6562" class="Symbol">))</a> <a id="6565" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6567" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">t1.p&#39;</a>
        <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/Iterate.FiniteSubcoalgebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate.FiniteSubcoalgebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">;</a> <a id="134" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="138" class="Symbol">;</a> <a id="140" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="151" class="Symbol">)</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="231" class="Keyword">open</a> <a id="236" class="Keyword">import</a> <a id="243" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Product.html" class="Module">Data.Product</a>

<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Filtered.html" class="Module">Filtered</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a>

<a id="621" class="Comment">-- Let (A,α) be locally finite. For every P → FA, we construct</a>
<a id="684" class="Comment">-- a finite-recursive coalgebra with a canonical coalgebra morphism to (FA,Fα).</a>
<a id="764" class="Comment">-- Of course, this coalgebra morphism is not necessarily monomorphic. Still,</a>
<a id="841" class="Comment">-- we call it &#39;sub&#39;-coalgebra because it conveys the right intuition that</a>
<a id="915" class="Comment">-- we use it to build (FA,Fα) from finite coalgebras.</a>
<a id="969" class="Keyword">module</a> <a id="976" href="Iterate.FiniteSubcoalgebra.html" class="Module">Iterate.FiniteSubcoalgebra</a> <a id="1003" class="Symbol">{</a><a id="1004" href="Iterate.FiniteSubcoalgebra.html#1004" class="Bound">o</a> <a id="1006" href="Iterate.FiniteSubcoalgebra.html#1006" class="Bound">ℓ</a><a id="1007" class="Symbol">}</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Iterate.FiniteSubcoalgebra.html#1010" class="Bound">fil-level</a><a id="1019" class="Symbol">}</a>
  <a id="1023" class="Symbol">{</a><a id="1024" href="Iterate.FiniteSubcoalgebra.html#1024" class="Bound">o&#39;</a> <a id="1027" href="Iterate.FiniteSubcoalgebra.html#1027" class="Bound">ℓ&#39;</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1038" class="Symbol">}</a> <a id="1040" class="Comment">-- Level for diagram schemes</a>
  <a id="1071" class="Symbol">(</a><a id="1072" href="Iterate.FiniteSubcoalgebra.html#1072" class="Bound">Fil</a> <a id="1076" class="Symbol">:</a> <a id="1078" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Iterate.FiniteSubcoalgebra.html#1024" class="Bound">o&#39;</a> <a id="1091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1093" href="Iterate.FiniteSubcoalgebra.html#1006" class="Bound">ℓ</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Iterate.FiniteSubcoalgebra.html#1027" class="Bound">ℓ&#39;</a> <a id="1100" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1102" href="Iterate.FiniteSubcoalgebra.html#1006" class="Bound">ℓ</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Iterate.FiniteSubcoalgebra.html#1027" class="Bound">ℓ&#39;</a> <a id="1109" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1111" href="Iterate.FiniteSubcoalgebra.html#1006" class="Bound">ℓ</a><a id="1112" class="Symbol">)</a>  <a id="1115" class="Symbol">→</a> <a id="1117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1121" href="Iterate.FiniteSubcoalgebra.html#1010" class="Bound">fil-level</a><a id="1130" class="Symbol">)</a> <a id="1132" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="1164" class="Symbol">(</a><a id="1165" href="Iterate.FiniteSubcoalgebra.html#1165" class="Bound">proof-globals</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Iterate.ProofGlobals.html#1018" class="Record">ProofGlobals</a> <a id="1194" class="Symbol">{</a><a id="1195" class="Argument">o&#39;</a> <a id="1198" class="Symbol">=</a> <a id="1200" href="Iterate.FiniteSubcoalgebra.html#1024" class="Bound">o&#39;</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">{</a><a id="1205" class="Argument">ℓ&#39;</a> <a id="1208" class="Symbol">=</a> <a id="1210" href="Iterate.FiniteSubcoalgebra.html#1027" class="Bound">ℓ&#39;</a><a id="1212" class="Symbol">}</a> <a id="1214" href="Iterate.FiniteSubcoalgebra.html#1004" class="Bound">o</a> <a id="1216" href="Iterate.FiniteSubcoalgebra.html#1006" class="Bound">ℓ</a> <a id="1218" href="Iterate.FiniteSubcoalgebra.html#1072" class="Bound">Fil</a><a id="1221" class="Symbol">)</a>
  <a id="1225" class="Keyword">where</a>

<a id="1232" class="Keyword">open</a> <a id="1237" href="Iterate.ProofGlobals.html#1018" class="Module">ProofGlobals</a> <a id="1250" href="Iterate.FiniteSubcoalgebra.html#1165" class="Bound">proof-globals</a>

<a id="1265" class="Comment">-- In the proof, we consider commuting triangles of 𝒞-morphisms P→FA</a>
<a id="1334" class="Comment">-- that factor through some coalgebra-colimit injection:</a>
<a id="1391" class="Comment">--</a>
<a id="1394" class="Comment">--          P  -----&gt; Carrier( F(A,α) )</a>
<a id="1434" class="Comment">--          |                     ^</a>
<a id="1470" class="Comment">--          |                     |</a>
<a id="1506" class="Comment">--          |                     |</a>
<a id="1542" class="Comment">--          &#39;-------&gt; Carrier( F(X,x) )</a>
<a id="1582" class="Comment">-- We denote those by ℰ₀, because they form the objects of the diagram scheme ℰ later.</a>
<a id="ℰ₀"></a><a id="1669" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a> <a id="1672" class="Symbol">=</a>
  <a id="1676" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1679" href="Iterate.FiniteSubcoalgebra.html#1679" class="Bound">P</a> <a id="1681" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1683" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a> <a id="1693" href="Data.Product.Base.html#1244" class="Function">]</a>
  <a id="1697" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="1706" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="1735" href="Iterate.FiniteSubcoalgebra.html#1679" class="Bound">P</a><a id="1736" class="Symbol">)</a>

<a id="1739" class="Comment">-- In fact, every P can be extended to such a triangle, because</a>
<a id="1803" class="Comment">-- U-𝒞p/FA P is presentable and so it preserves the filtered colimit of the</a>
<a id="1879" class="Comment">-- coalgebra-colimit under (the postcomposition of) F:</a>
<a id="DP-preserves-coalg-colim"></a><a id="1934" href="Iterate.FiniteSubcoalgebra.html#1934" class="Function">DP-preserves-coalg-colim</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">∀</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Iterate.FiniteSubcoalgebra.html#1964" class="Bound">P</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a>
  <a id="1983" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a>
    <a id="2005" class="Symbol">(</a><a id="2006" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="2008" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2011" href="CoalgColim.html#2216" class="Function">coalg-colim.carrier-diagram</a><a id="2038" class="Symbol">)</a>
    <a id="2044" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="2053" href="Categories.Functor.Core.html#797" class="Function">U-𝒞p/FA.₀</a> <a id="2063" href="Iterate.FiniteSubcoalgebra.html#1964" class="Bound">P</a> <a id="2065" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a>
<a id="2069" href="Iterate.FiniteSubcoalgebra.html#1934" class="Function">DP-preserves-coalg-colim</a> <a id="2094" href="Iterate.FiniteSubcoalgebra.html#2094" class="Bound">P</a> <a id="2096" class="Symbol">=</a>
  <a id="2100" class="Keyword">let</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Iterate.FiniteSubcoalgebra.html#2105" class="Bound">idx</a> <a id="2109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2111" class="Symbol">_)</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Iterate.FiniteSubcoalgebra.html#2094" class="Bound">P</a> <a id="2118" class="Keyword">in</a>
      <a id="2127" href="Accessible-Category.html#3999" class="Function">𝒞-acc.fin-presentable</a>
        <a id="2157" href="Iterate.FiniteSubcoalgebra.html#2105" class="Bound">idx</a>
        <a id="2169" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="2183" class="Comment">-- the diagram scheme</a>
        <a id="2213" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a>    <a id="2227" class="Comment">-- ... which is filtered</a>
        <a id="2260" class="Symbol">(</a><a id="2261" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="2263" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2266" href="CoalgColim.html#2216" class="Function">coalg-colim.carrier-diagram</a><a id="2293" class="Symbol">)</a>

<a id="2296" class="Comment">-- And so we obtain a triangle for each P:</a>
<a id="P-to-triangle"></a><a id="2339" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="2353" class="Symbol">:</a> <a id="2355" href="Categories.Category.Core.html#559" class="Function">𝒞p/FA.Obj</a> <a id="2365" class="Symbol">→</a> <a id="2367" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a>
<a id="2370" href="Iterate.FiniteSubcoalgebra.html#2339" class="Function">P-to-triangle</a> <a id="2384" href="Iterate.FiniteSubcoalgebra.html#2384" class="Bound">P</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="Iterate.FiniteSubcoalgebra.html#2384" class="Bound">P</a> <a id="2390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="2394" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2411" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Categories.Functor.Core.html#797" class="Function">U-𝒞p/FA.₀</a> <a id="2436" href="Iterate.FiniteSubcoalgebra.html#2384" class="Bound">P</a><a id="2437" class="Symbol">)</a>
    <a id="2443" class="Symbol">(</a><a id="2444" href="Iterate.FiniteSubcoalgebra.html#1934" class="Function">DP-preserves-coalg-colim</a> <a id="2469" href="Iterate.FiniteSubcoalgebra.html#2384" class="Bound">P</a><a id="2470" class="Symbol">)</a>
    <a id="2476" class="Symbol">(</a><a id="2477" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="2491" href="Iterate.FiniteSubcoalgebra.html#2384" class="Bound">P</a><a id="2492" class="Symbol">)</a>

<a id="2495" class="Comment">-- In the following, we construct a presentable coalgebra</a>
<a id="2553" class="Comment">-- &quot;below&quot; (FA,Fα).</a>
<a id="2573" class="Comment">-- The construction uses multiple components, all parametric</a>
<a id="2634" class="Comment">-- in such a triangle, which we now fix globally:</a>
<a id="2684" class="Keyword">module</a> <a id="CC"></a><a id="2691" href="Iterate.FiniteSubcoalgebra.html#2691" class="Module">CC</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Iterate.FiniteSubcoalgebra.html#1669" class="Function">ℰ₀</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Keyword">where</a>
  <a id="2711" class="Comment">-- The first ingredient is the &#39;intermediate&#39; coalgebra through which</a>
  <a id="2783" class="Comment">-- the triangle factors:</a>
  <a id="CC.X,x-dia"></a><a id="2810" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">X,x-dia</a> <a id="2818" class="Symbol">:</a> <a id="2820" href="Categories.Category.Core.html#559" class="Function">coalg-colim.𝒟.Obj</a> <a id="2838" class="Comment">-- the underlying object in the diagram scheme</a>
  <a id="2887" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">X,x-dia</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Hom-Colimit-Choice.html#1925" class="Field">Triangle.x</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2915" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="2916" class="Symbol">)</a>
  <a id="CC.X,x"></a><a id="2920" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a> <a id="2924" class="Symbol">:</a> <a id="2926" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="2938" href="Iterate.ProofGlobals.html#1199" class="Field">F</a>
  <a id="2942" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Categories.Functor.Core.html#797" class="Function">coalg-colim.D.₀</a> <a id="2964" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">X,x-dia</a>

  <a id="CC.proj-X,x"></a><a id="2975" href="Iterate.FiniteSubcoalgebra.html#2975" class="Function">proj-X,x</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="3007" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a> <a id="3011" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a>
  <a id="3017" href="Iterate.FiniteSubcoalgebra.html#2975" class="Function">proj-X,x</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Categories.Diagram.Colimit.html#1204" class="Function">coalg-colim.colim.proj</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Hom-Colimit-Choice.html#1925" class="Field">Triangle.x</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3070" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="3071" class="Symbol">))</a>
  <a id="3076" class="Keyword">module</a> <a id="CC.proj-X,x"></a><a id="3083" href="Iterate.FiniteSubcoalgebra.html#3083" class="Module">proj-X,x</a> <a id="3092" class="Symbol">=</a> <a id="3094" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="3115" href="Iterate.FiniteSubcoalgebra.html#2975" class="Function">proj-X,x</a>

  <a id="3127" class="Comment">-- We also introduce names for the carrier and the structure:</a>
  <a id="3191" class="Keyword">open</a> <a id="3196" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="3208" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a> <a id="3212" class="Keyword">renaming</a> <a id="3221" class="Symbol">(</a><a id="3222" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="3224" class="Symbol">to</a> <a id="3227" class="Field">X</a><a id="3228" class="Symbol">;</a> <a id="3230" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="3232" class="Symbol">to</a> <a id="3235" class="Field">x</a><a id="3236" class="Symbol">)</a> <a id="3238" class="Keyword">public</a>

  <a id="CC.P"></a><a id="3248" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3250" class="Symbol">:</a> <a id="3252" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a>
  <a id="3260" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Categories.Functor.Core.html#797" class="Function">U-𝒞p/FA.₀</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3281" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="3282" class="Symbol">)</a>

  <a id="CC.p"></a><a id="3287" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="3289" class="Symbol">:</a> <a id="3291" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3293" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="3295" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="3299" href="Categories.Functor.Coalgebra.html#571" class="Function">A</a>
  <a id="3303" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Categories.Diagram.Colimit.html#1204" class="Function">FA-colim.proj</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3328" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="3329" class="Symbol">)</a>

  <a id="CC.P-is-presentable"></a><a id="3334" href="Iterate.FiniteSubcoalgebra.html#3334" class="Function">P-is-presentable</a> <a id="3351" class="Symbol">:</a> <a id="3353" href="Presentable.html#1094" class="Function">presentable</a> <a id="3365" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a>
  <a id="3369" href="Iterate.FiniteSubcoalgebra.html#3334" class="Function">P-is-presentable</a> <a id="3386" class="Symbol">=</a>
    <a id="3392" class="Comment">-- here, we need to unfold the definition of P as a sliceobj</a>
    <a id="3457" class="Comment">-- from the index of a presentable object</a>
    <a id="3503" class="Keyword">let</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Iterate.FiniteSubcoalgebra.html#3508" class="Bound">idx</a> <a id="3512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3514" class="Symbol">_)</a> <a id="3517" class="Symbol">=</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3526" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="3527" class="Symbol">)</a> <a id="3529" class="Keyword">in</a>
    <a id="3536" href="Accessible-Category.html#3999" class="Function">𝒞-acc.fin-presentable</a> <a id="3558" href="Iterate.FiniteSubcoalgebra.html#3508" class="Bound">idx</a>

  <a id="CC.X-is-presentable"></a><a id="3565" href="Iterate.FiniteSubcoalgebra.html#3565" class="Function">X-is-presentable</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Presentable.html#1094" class="Function">presentable</a> <a id="3596" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a>
  <a id="3600" href="Iterate.FiniteSubcoalgebra.html#3565" class="Function">X-is-presentable</a> <a id="3617" class="Symbol">=</a> <a id="3619" href="Iterate.Assumptions.html#1148" class="Field">FiniteRecursive.finite-carrier</a> <a id="3650" href="CoalgColim.html#1275" class="Function">coalg-colim.all-have-prop</a>

  <a id="CC.X,x-is-recursive"></a><a id="3679" href="Iterate.FiniteSubcoalgebra.html#3679" class="Function">X,x-is-recursive</a> <a id="3696" class="Symbol">:</a> <a id="3698" href="Coalgebra.Recursive.html#2344" class="Record">IsRecursive</a> <a id="3710" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a>
  <a id="3716" href="Iterate.FiniteSubcoalgebra.html#3679" class="Function">X,x-is-recursive</a> <a id="3733" class="Symbol">=</a> <a id="3735" href="Iterate.Assumptions.html#1226" class="Field">FiniteRecursive.is-recursive</a> <a id="3764" href="CoalgColim.html#1275" class="Function">coalg-colim.all-have-prop</a>

  <a id="3793" class="Comment">-- the constructed coalgebra has a coproduct as its carrier</a>
  <a id="CC.P+X"></a><a id="3855" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">P+X</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="3871" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3873" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a>
  <a id="3877" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">P+X</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="Accessible-Category.html#4373" class="Function">𝒞-acc.coproduct</a> <a id="3899" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3901" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a> <a id="3903" href="Iterate.FiniteSubcoalgebra.html#3334" class="Function">P-is-presentable</a> <a id="3920" href="Iterate.FiniteSubcoalgebra.html#3565" class="Function">X-is-presentable</a>
  <a id="3939" class="Keyword">module</a> <a id="CC.P+X"></a><a id="3946" href="Iterate.FiniteSubcoalgebra.html#3946" class="Module">P+X</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="3962" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">P+X</a> <a id="3966" class="Keyword">renaming</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Categories.Object.Coproduct.html#476" class="Field">A+B</a> <a id="3980" class="Symbol">to</a> <a id="3983" class="Field">obj</a><a id="3986" class="Symbol">)</a>

  <a id="CC.p&#39;"></a><a id="3991" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="3998" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4000" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4004" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a>
  <a id="4008" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="4011" class="Symbol">=</a> <a id="4013" href="Hom-Colimit-Choice.html#1941" class="Field">Triangle.p&#39;</a> <a id="4025" class="Symbol">(</a><a id="4026" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4032" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="4033" class="Symbol">)</a>

  <a id="CC.triangle-commutes"></a><a id="4038" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">triangle-commutes</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="4060" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4062" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4066" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="4077" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4079" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a>
  <a id="4084" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">triangle-commutes</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="Hom-Colimit-Choice.html#1962" class="Field">Triangle.commutes</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4129" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="4130" class="Symbol">)</a>

  <a id="4135" class="Comment">-- This p&#39; is essentially unique in the sense that if there is another</a>
  <a id="4208" class="Comment">-- suitable p&#39;&#39;, then p&#39; and p&#39;&#39; are identified somewhere in the diagram</a>
  <a id="CC.p&#39;-unique"></a><a id="4283" href="Iterate.FiniteSubcoalgebra.html#4283" class="Function">p&#39;-unique</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">∀</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Iterate.FiniteSubcoalgebra.html#4298" class="Bound">p&#39;&#39;</a> <a id="4302" class="Symbol">:</a> <a id="4304" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a> <a id="4306" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4308" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="4312" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a><a id="4313" class="Symbol">)</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="4319" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4321" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4325" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="4336" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4338" href="Iterate.FiniteSubcoalgebra.html#4298" class="Bound">p&#39;&#39;</a> <a id="4342" class="Symbol">→</a>
    <a id="4348" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="4351" href="Iterate.FiniteSubcoalgebra.html#4351" class="Bound">Y,y-dia</a> <a id="4359" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="4361" href="Categories.Category.Core.html#559" class="Function">coalg-colim.𝒟.Obj</a> <a id="4379" href="Data.Product.Base.html#1244" class="Function">]</a>
    <a id="4385" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="4388" href="Iterate.FiniteSubcoalgebra.html#4388" class="Bound">h</a> <a id="4390" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="4392" href="CoalgColim.html#1132" class="Function">coalg-colim.𝒟</a> <a id="4406" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="4408" href="Iterate.FiniteSubcoalgebra.html#2810" class="Function">X,x-dia</a> <a id="4416" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="4418" href="Iterate.FiniteSubcoalgebra.html#4351" class="Bound">Y,y-dia</a> <a id="4426" href="Categories.Category.html#502" class="Function Operator">]</a> <a id="4428" href="Data.Product.Base.html#1244" class="Function">]</a>
    <a id="4434" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4438" class="Symbol">(</a><a id="4439" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4460" href="Iterate.FiniteSubcoalgebra.html#4388" class="Bound">h</a><a id="4461" class="Symbol">))</a> <a id="4464" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4466" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="4469" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4471" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Categories.Functor.Core.html#806" class="Function">V.₁</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Categories.Functor.Core.html#806" class="Function">coalg-colim.D.₁</a> <a id="4497" href="Iterate.FiniteSubcoalgebra.html#4388" class="Bound">h</a><a id="4498" class="Symbol">))</a> <a id="4501" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4503" href="Iterate.FiniteSubcoalgebra.html#4298" class="Bound">p&#39;&#39;</a>
  <a id="4509" href="Iterate.FiniteSubcoalgebra.html#4283" class="Function">p&#39;-unique</a> <a id="4519" href="Iterate.FiniteSubcoalgebra.html#4519" class="Bound">p&#39;&#39;</a> <a id="4523" href="Iterate.FiniteSubcoalgebra.html#4523" class="Bound">p&#39;&#39;-commutes</a> <a id="4536" class="Symbol">=</a>
    <a id="4542" class="Keyword">let</a> <a id="4546" class="Keyword">open</a> <a id="4551" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="4564" class="Keyword">in</a>
    <a id="4571" href="Hom-Colimit-Choice.html#4227" class="Function">coequalize-colimit-factorization</a>
      <a id="4610" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a>
      <a id="4630" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a>
      <a id="4638" class="Symbol">(</a><a id="4639" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="4655" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a><a id="4665" class="Symbol">)</a>
      <a id="4673" class="Symbol">(</a><a id="4674" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a>
          <a id="4708" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a>
          <a id="4732" class="Symbol">(</a><a id="4733" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="4749" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a><a id="4759" class="Symbol">)</a>
          <a id="4771" href="Iterate.FiniteSubcoalgebra.html#3248" class="Function">P</a>
          <a id="4783" class="Symbol">(</a><a id="4784" href="Iterate.FiniteSubcoalgebra.html#1934" class="Function">DP-preserves-coalg-colim</a>
            <a id="4821" class="Symbol">(</a><a id="4822" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4828" href="Iterate.FiniteSubcoalgebra.html#2695" class="Bound">t</a><a id="4829" class="Symbol">)</a> <a id="4831" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a><a id="4844" class="Symbol">))</a>
      <a id="4853" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="4856" href="Iterate.FiniteSubcoalgebra.html#4519" class="Bound">p&#39;&#39;</a>
      <a id="4866" class="Symbol">(</a><a id="4867" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4881" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4885" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="4896" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4898" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a>   <a id="4903" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4907" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">triangle-commutes</a> <a id="4925" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4935" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a>                     <a id="4957" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4960" href="Iterate.FiniteSubcoalgebra.html#4523" class="Bound">p&#39;&#39;-commutes</a> <a id="4973" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4983" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4987" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="4998" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5000" href="Iterate.FiniteSubcoalgebra.html#4519" class="Bound">p&#39;&#39;</a>
        <a id="5012" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5013" class="Symbol">)</a>

  <a id="CC.[p&#39;,x]"></a><a id="5018" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">[p&#39;,x]</a> <a id="5025" class="Symbol">:</a> <a id="5027" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">P+X.obj</a> <a id="5035" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5037" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="5041" href="Iterate.FiniteSubcoalgebra.html#3227" class="Function">X</a>
  <a id="5045" href="Iterate.FiniteSubcoalgebra.html#5018" class="Function">[p&#39;,x]</a> <a id="5052" class="Symbol">=</a> <a id="5054" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5060" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5063" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5065" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5067" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>

  <a id="5072" class="Comment">-- the structure of the constructed coalgebra:</a>
  <a id="CC.Fi₂[p&#39;,x]"></a><a id="5121" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">P+X.obj</a> <a id="5141" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5143" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="5147" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">P+X.obj</a>
  <a id="5157" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5173" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5180" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5182" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5188" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5191" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5193" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5195" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>

  <a id="5200" class="Comment">-- the combined constructed coalgebra</a>
  <a id="CC.P+X-coalg"></a><a id="5240" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a> <a id="5250" class="Symbol">:</a> <a id="5252" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="5264" href="Iterate.ProofGlobals.html#1199" class="Field">F</a>
  <a id="5268" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a> <a id="5278" class="Symbol">=</a> <a id="5280" class="Keyword">record</a> <a id="5287" class="Symbol">{</a> <a id="5289" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="5291" class="Symbol">=</a> <a id="5293" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">P+X.obj</a> <a id="5301" class="Symbol">;</a> <a id="5303" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="5305" class="Symbol">=</a> <a id="5307" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a> <a id="5317" class="Symbol">}</a>

  <a id="5322" class="Comment">-- The constructed coalgebra sits nicely between X,x and FX,Fx</a>
  <a id="5387" class="Comment">-- as we will see now:</a>
  <a id="CC.hom-from-X"></a><a id="5412" href="Iterate.FiniteSubcoalgebra.html#5412" class="Function">hom-from-X</a> <a id="5423" class="Symbol">:</a> <a id="5425" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="5446" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a> <a id="5450" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a>
  <a id="5462" href="Iterate.FiniteSubcoalgebra.html#5412" class="Function">hom-from-X</a> <a id="5473" class="Symbol">=</a>
    <a id="5479" class="Keyword">record</a> <a id="5486" class="Symbol">{</a> <a id="5488" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="5490" class="Symbol">=</a> <a id="5492" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5499" class="Symbol">;</a>
    <a id="5505" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5528" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a> <a id="5538" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5540" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5547" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5550" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="5556" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5564" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5568" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5575" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5577" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5583" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5586" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5588" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5590" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="5592" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5594" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5601" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5604" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5612" href="Categories.Object.Coproduct.html#602" class="Function">P+X.inject₂</a> <a id="5624" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5632" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5636" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="5643" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5645" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a>
      <a id="5653" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="5654" class="Symbol">}</a>
    <a id="5660" class="Keyword">where</a>
      <a id="5672" class="Keyword">open</a> <a id="5677" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="5692" class="Keyword">module</a> <a id="CC.hom-from-X"></a><a id="5699" href="Iterate.FiniteSubcoalgebra.html#5699" class="Module">hom-from-X</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="5733" href="Iterate.FiniteSubcoalgebra.html#5412" class="Function">hom-from-X</a>

  <a id="CC.hom-to-FX"></a><a id="5747" href="Iterate.FiniteSubcoalgebra.html#5747" class="Function">hom-to-FX</a> <a id="5757" class="Symbol">:</a> <a id="5759" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="5780" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a> <a id="5790" class="Symbol">(</a><a id="5791" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="5799" href="Iterate.FiniteSubcoalgebra.html#2920" class="Function">X,x</a><a id="5802" class="Symbol">)</a>
  <a id="5806" href="Iterate.FiniteSubcoalgebra.html#5747" class="Function">hom-to-FX</a> <a id="5816" class="Symbol">=</a>
    <a id="5822" class="Keyword">record</a> <a id="5829" class="Symbol">{</a> <a id="5831" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5841" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5844" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5846" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5848" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="5850" class="Symbol">;</a>
    <a id="5856" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="5865" class="Symbol">=</a> <a id="5867" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5879" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5883" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5885" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5887" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5893" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5896" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5898" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5900" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="5902" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5906" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="5917" href="Categories.Object.Coproduct.html#602" class="Function">P+X.inject₂</a> <a id="5929" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5937" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5945" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5949" class="Symbol">(</a><a id="5950" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5956" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5959" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5961" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5963" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="5965" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5967" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5977" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="5983" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="5986" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="5988" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="5990" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="5992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5995" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="6010" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6018" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6026" class="Symbol">(</a><a id="6027" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6031" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6037" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6040" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6042" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6044" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6046" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6048" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6052" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6062" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6068" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6071" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6073" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6075" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6077" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6080" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="6094" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6098" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6104" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6107" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6109" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6111" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6113" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6115" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6119" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="6126" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6128" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6134" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6137" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6139" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6141" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6143" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="6153" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6157" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6163" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6166" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6168" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6170" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6172" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6174" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a>
      <a id="6190" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="6191" class="Symbol">}</a>
    <a id="6197" class="Keyword">where</a>
      <a id="6209" class="Keyword">open</a> <a id="6214" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
  <a id="6229" class="Keyword">module</a> <a id="CC.hom-to-FX"></a><a id="6236" href="Iterate.FiniteSubcoalgebra.html#6236" class="Module">hom-to-FX</a> <a id="6246" class="Symbol">=</a> <a id="6248" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="6269" href="Iterate.FiniteSubcoalgebra.html#5747" class="Function">hom-to-FX</a>

  <a id="CC.hom-to-FA"></a><a id="6282" href="Iterate.FiniteSubcoalgebra.html#6282" class="Function">hom-to-FA</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="6315" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a> <a id="6325" class="Symbol">(</a><a id="6326" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="6334" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a><a id="6337" class="Symbol">)</a>
  <a id="6341" href="Iterate.FiniteSubcoalgebra.html#6282" class="Function">hom-to-FA</a> <a id="6351" class="Symbol">=</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Coalgebra.Recursive.html#8190" class="Function">iterate-F-Coalgebra-Morphism</a> <a id="6383" href="Iterate.FiniteSubcoalgebra.html#2975" class="Function">proj-X,x</a><a id="6391" class="Symbol">)</a> <a id="6393" href="Categories.Category.Core.html#656" class="Function Operator">F-Coalgebras.∘</a> <a id="6408" href="Iterate.FiniteSubcoalgebra.html#5747" class="Function">hom-to-FX</a>
  <a id="6420" class="Keyword">module</a> <a id="CC.hom-to-FA"></a><a id="6427" href="Iterate.FiniteSubcoalgebra.html#6427" class="Module">hom-to-FA</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="6460" href="Iterate.FiniteSubcoalgebra.html#6282" class="Function">hom-to-FA</a>

  <a id="CC.hom-to-FA-i₁"></a><a id="6473" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">hom-to-FA-i₁</a> <a id="6486" class="Symbol">:</a> <a id="6488" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="6490" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6492" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="6504" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6506" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a>
  <a id="6515" href="Iterate.FiniteSubcoalgebra.html#6473" class="Function">hom-to-FA-i₁</a> <a id="6528" class="Symbol">=</a>
    <a id="6534" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6544" href="Iterate.FiniteSubcoalgebra.html#3287" class="Function">p</a> <a id="6546" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6549" href="Iterate.FiniteSubcoalgebra.html#4038" class="Function">triangle-commutes</a> <a id="6567" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6573" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6577" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6588" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6590" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6593" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6597" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6605" href="Categories.Object.Coproduct.html#569" class="Function">P+X.inject₁</a> <a id="6617" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="6623" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6627" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6638" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6640" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6646" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6649" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6651" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6653" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="6655" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6657" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a> <a id="6664" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6667" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6677" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6683" class="Symbol">(</a><a id="6684" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6688" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6699" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6701" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FX.f</a><a id="6712" class="Symbol">)</a> <a id="6714" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6716" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a> <a id="6723" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="6731" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="6743" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6745" href="Categories.Object.Coproduct.html#492" class="Function">P+X.i₁</a>
    <a id="6756" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="6762" class="Keyword">where</a>
      <a id="6774" class="Keyword">open</a> <a id="6779" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="CC.hom-to-FA-i₂"></a><a id="6795" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">hom-to-FA-i₂</a> <a id="6808" class="Symbol">:</a> <a id="6810" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="6812" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6814" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6825" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="6827" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="6839" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6841" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a>
  <a id="6850" href="Iterate.FiniteSubcoalgebra.html#6795" class="Function">hom-to-FA-i₂</a> <a id="6863" class="Symbol">=</a>
    <a id="6869" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="6879" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="6881" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6883" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6894" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6897" href="Categories.Functor.Coalgebra.html#1433" class="Function">proj-X,x.commutes</a> <a id="6915" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="6921" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6925" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6936" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6938" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="6940" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6944" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6952" href="Categories.Object.Coproduct.html#602" class="Function">P+X.inject₂</a> <a id="6964" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="6970" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="6974" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="6985" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6987" href="Categories.Object.Coproduct.html#532" class="Function Operator">P+X.[</a> <a id="6993" href="Iterate.FiniteSubcoalgebra.html#3991" class="Function">p&#39;</a> <a id="6996" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="6998" href="Iterate.FiniteSubcoalgebra.html#3235" class="Function">x</a> <a id="7000" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a> <a id="7002" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7004" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="7011" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7014" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7024" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="7030" class="Symbol">(</a><a id="7031" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7035" href="Categories.Functor.Coalgebra.html#1411" class="Function">proj-X,x.f</a> <a id="7046" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7048" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FX.f</a><a id="7059" class="Symbol">)</a> <a id="7061" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7063" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a> <a id="7070" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="7078" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FA.f</a> <a id="7090" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7092" href="Categories.Object.Coproduct.html#512" class="Function">P+X.i₂</a>
    <a id="7103" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
    <a id="7109" class="Keyword">where</a>
      <a id="7121" class="Keyword">open</a> <a id="7126" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

  <a id="CC.P+X-is-presentable"></a><a id="7142" href="Iterate.FiniteSubcoalgebra.html#7142" class="Function">P+X-is-presentable</a> <a id="7161" class="Symbol">:</a> <a id="7163" href="Presentable.html#1094" class="Function">presentable</a> <a id="7175" href="Iterate.FiniteSubcoalgebra.html#3983" class="Function">P+X.obj</a>
  <a id="7185" href="Iterate.FiniteSubcoalgebra.html#7142" class="Function">P+X-is-presentable</a> <a id="7204" class="Symbol">=</a>
        <a id="7214" href="Presentable.html#1245" class="Function">presentable-coproduct</a>
          <a id="7246" href="Iterate.FiniteSubcoalgebra.html#3855" class="Function">P+X</a> <a id="7250" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="7266" href="Iterate.FiniteSubcoalgebra.html#3334" class="Function">P-is-presentable</a> <a id="7283" href="Iterate.FiniteSubcoalgebra.html#3565" class="Function">X-is-presentable</a>

  <a id="7303" class="Comment">--   The property that all objects in the diagram ...</a>
  <a id="CC.P+X-coalg-is-FiniteRecursive"></a><a id="7359" href="Iterate.FiniteSubcoalgebra.html#7359" class="Function">P+X-coalg-is-FiniteRecursive</a> <a id="7388" class="Symbol">:</a> <a id="7390" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a> <a id="7406" href="Iterate.FiniteSubcoalgebra.html#5240" class="Function">P+X-coalg</a>
  <a id="7418" href="Iterate.FiniteSubcoalgebra.html#7359" class="Function">P+X-coalg-is-FiniteRecursive</a> <a id="7447" class="Symbol">=</a>
    <a id="7453" class="Keyword">record</a> <a id="7460" class="Symbol">{</a>
      <a id="7468" class="Comment">-- 1. .. have presentable carrier</a>
      <a id="7508" href="Iterate.Assumptions.html#1148" class="Field">finite-carrier</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Iterate.FiniteSubcoalgebra.html#7142" class="Function">P+X-is-presentable</a> <a id="7544" class="Symbol">;</a>
      <a id="7552" class="Comment">-- 2. .. are recursive:</a>
      <a id="7582" href="Iterate.Assumptions.html#1226" class="Field">is-recursive</a> <a id="7595" class="Symbol">=</a>
        <a id="7605" class="Comment">-- for recursiveness, we use our formalization of ([CUV06, Prop. 5])</a>
        <a id="7682" href="Coalgebra.Recursive.html#4502" class="Function">sandwich-recursive</a> <a id="7701" class="Symbol">_</a> <a id="7703" class="Symbol">_</a> <a id="7705" href="Iterate.FiniteSubcoalgebra.html#3679" class="Function">X,x-is-recursive</a> <a id="7722" href="Iterate.FiniteSubcoalgebra.html#5412" class="Function">hom-from-X</a> <a id="7733" href="Iterate.FiniteSubcoalgebra.html#5747" class="Function">hom-to-FX</a>
          <a id="7753" class="Symbol">(</a><a id="7754" class="Keyword">let</a> <a id="7758" class="Keyword">open</a> <a id="7763" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="7776" class="Keyword">in</a> <a id="7779" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="7795" href="Iterate.FiniteSubcoalgebra.html#5121" class="Function">Fi₂[p&#39;,x]</a> <a id="7805" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a> <a id="7809" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="7813" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-from-X.f</a> <a id="7826" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7828" href="Categories.Functor.Coalgebra.html#1411" class="Function">hom-to-FX.f</a>
          <a id="7850" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a><a id="7851" class="Symbol">)</a>
      <a id="7859" class="Symbol">}</a>
</pre></body></html>

==> anc/Iterate.ProofGlobals.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate.ProofGlobals</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="131" class="Symbol">;</a> <a id="133" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="137" class="Symbol">;</a> <a id="139" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Data.Product.html" class="Module">Data.Product</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="570" class="Keyword">using</a> <a id="576" class="Symbol">(</a><a id="577" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Filtered.html" class="Module">Filtered</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>

<a id="638" class="Comment">-- Here, we fix some modules/helper definitions</a>
<a id="686" class="Comment">-- for the iteration proof.</a>
<a id="714" class="Keyword">module</a> <a id="721" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a> <a id="742" class="Symbol">{</a><a id="743" href="Iterate.ProofGlobals.html#743" class="Bound">fil-level</a><a id="752" class="Symbol">}</a>
  <a id="756" class="Symbol">{</a><a id="757" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="760" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="771" class="Symbol">}</a> <a id="773" class="Comment">-- Level for diagram schemes</a>
  <a id="804" class="Symbol">(</a><a id="805" href="Iterate.ProofGlobals.html#805" class="Bound">o</a> <a id="807" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a> <a id="809" class="Symbol">:</a> <a id="811" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="816" class="Symbol">)</a> <a id="818" class="Comment">-- Level of the category 𝒞</a>
  <a id="847" class="Symbol">(</a><a id="848" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="852" class="Symbol">:</a> <a id="854" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="863" class="Symbol">(</a><a id="864" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="867" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="869" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">(</a><a id="873" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="876" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="878" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="879" class="Symbol">)</a> <a id="881" class="Symbol">(</a><a id="882" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="885" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="887" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="888" class="Symbol">)</a> <a id="890" class="Symbol">→</a> <a id="892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="896" href="Iterate.ProofGlobals.html#743" class="Bound">fil-level</a><a id="905" class="Symbol">)</a> <a id="907" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="939" class="Keyword">where</a>

<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="CoalgColim.html" class="Module">CoalgColim</a>
<a id="969" class="Keyword">import</a> <a id="976" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a> <a id="996" class="Symbol">as</a> <a id="999" class="Module">Assumption</a>

<a id="1011" class="Keyword">record</a> <a id="ProofGlobals"></a><a id="1018" href="Iterate.ProofGlobals.html#1018" class="Record">ProofGlobals</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="1046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1048" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a><a id="1050" class="Symbol">)</a> <a id="1052" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1054" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1058" href="Iterate.ProofGlobals.html#743" class="Bound">fil-level</a> <a id="1068" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1070" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Iterate.ProofGlobals.html#805" class="Bound">o</a> <a id="1077" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1079" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1080" class="Symbol">))</a> <a id="1083" class="Keyword">where</a>
  <a id="1091" class="Comment">-- o&#39; ℓ&#39; e&#39; are the levels of the diagram of the input coalgebra colimit</a>
  <a id="1166" class="Keyword">field</a>
    <a id="ProofGlobals.𝒞"></a><a id="1176" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1189" href="Iterate.ProofGlobals.html#805" class="Bound">o</a> <a id="1191" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a> <a id="1193" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a>
    <a id="ProofGlobals.F"></a><a id="1199" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="1201" class="Symbol">:</a> <a id="1203" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1215" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a>
    <a id="1221" class="Comment">-- The notion &#39;Fil&#39; implies filtered:</a>
    <a id="ProofGlobals.Fil-to-filtered"></a><a id="1263" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="1279" class="Symbol">:</a> <a id="1281" class="Symbol">∀</a> <a id="1283" class="Symbol">{</a><a id="1284" href="Iterate.ProofGlobals.html#1284" class="Bound">𝒟</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="1301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1303" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1310" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1312" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1313" class="Symbol">)</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1319" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1321" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1322" class="Symbol">)}</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="1331" href="Iterate.ProofGlobals.html#1284" class="Bound">𝒟</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Filtered.html#2499" class="Record">filtered</a> <a id="1344" href="Iterate.ProofGlobals.html#1284" class="Bound">𝒟</a>
    <a id="ProofGlobals.𝒞-acc"></a><a id="1350" href="Iterate.ProofGlobals.html#1350" class="Field">𝒞-acc</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Accessible-Category.html#3754" class="Record">Accessible</a> <a id="1369" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1371" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="1374" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1377" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1380" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="1384" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a>
    <a id="1404" class="Comment">-- A coalgebra colimit:</a>
    <a id="ProofGlobals.coalg-colim"></a><a id="1432" href="Iterate.ProofGlobals.html#1432" class="Field">coalg-colim</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="1457" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1459" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Iterate.Assumptions.html#980" class="Record">Assumption.FiniteRecursive</a> <a id="1489" class="Symbol">{</a><a id="1490" class="Argument">o&#39;</a> <a id="1493" class="Symbol">=</a> <a id="1495" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a><a id="1497" class="Symbol">}</a> <a id="1499" class="Symbol">{</a><a id="1500" class="Argument">ℓ&#39;</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a><a id="1507" class="Symbol">}</a> <a id="1509" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1511" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="1513" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="1522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1524" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1525" class="Symbol">}</a> <a id="1527" class="Symbol">{</a><a id="1528" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1531" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1533" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="1534" class="Symbol">}</a>
    <a id="ProofGlobals.𝒟-filtered"></a><a id="1540" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="1557" class="Symbol">(</a><a id="1558" href="CoalgColim.html#1132" class="Field">CoalgColim.𝒟</a> <a id="1571" href="Iterate.ProofGlobals.html#1432" class="Field">coalg-colim</a><a id="1582" class="Symbol">)</a>
    <a id="1588" class="Comment">-- ^- coalg is a colimit of a filtered diagram</a>
    <a id="ProofGlobals.F-preserves-colim"></a><a id="1639" href="Iterate.ProofGlobals.html#1639" class="Field">F-preserves-colim</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="1677" class="Symbol">(</a><a id="1678" href="CoalgColim.html#2216" class="Function">CoalgColim.carrier-diagram</a> <a id="1705" href="Iterate.ProofGlobals.html#1432" class="Field">coalg-colim</a><a id="1716" class="Symbol">)</a> <a id="1718" href="Iterate.ProofGlobals.html#1199" class="Field">F</a>
    <a id="1724" class="Comment">-- ^- F preserves the colimit &#39;coalg&#39;</a>


  <a id="1766" class="Keyword">open</a> <a id="1771" class="Keyword">import</a> <a id="1778" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="1798" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1800" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="1803" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1806" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="1809" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="1813" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="1829" class="Keyword">hiding</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Keyword">public</a>

  <a id="1859" class="Keyword">module</a> <a id="ProofGlobals.𝒞"></a><a id="1866" href="Iterate.ProofGlobals.html#1866" class="Module">𝒞</a> <a id="1868" class="Symbol">=</a> <a id="1870" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1879" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a>
  <a id="1883" class="Keyword">open</a> <a id="1888" class="Keyword">import</a> <a id="1895" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a> <a id="1914" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1916" class="Keyword">public</a>
  <a id="1925" class="Keyword">open</a> <a id="1930" class="Keyword">import</a> <a id="1937" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="1964" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="1966" class="Keyword">public</a>
  <a id="1975" class="Keyword">open</a> <a id="1980" class="Keyword">import</a> <a id="1987" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="2007" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="2009" class="Keyword">public</a>
  <a id="2018" class="Keyword">open</a> <a id="2023" class="Keyword">import</a> <a id="2030" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="2058" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="2060" class="Keyword">public</a>
  <a id="2069" class="Keyword">open</a> <a id="2074" class="Keyword">import</a> <a id="2081" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="2116" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="2118" class="Keyword">public</a>
  <a id="2127" class="Keyword">open</a> <a id="2132" class="Keyword">import</a> <a id="2139" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a> <a id="2159" class="Symbol">{_}</a> <a id="2163" class="Symbol">{_}</a> <a id="2167" class="Symbol">{_}</a> <a id="2171" class="Symbol">{</a><a id="2172" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a><a id="2173" class="Symbol">}</a> <a id="2175" class="Symbol">{</a><a id="2176" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="2177" class="Symbol">}</a> <a id="2179" class="Keyword">public</a>

  <a id="2189" class="Keyword">module</a> <a id="ProofGlobals.F-Coalgebras"></a><a id="2196" href="Iterate.ProofGlobals.html#2196" class="Module">F-Coalgebras</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2234" href="Iterate.ProofGlobals.html#1199" class="Field">F</a><a id="2235" class="Symbol">)</a>

  <a id="2240" class="Keyword">module</a> <a id="ProofGlobals.𝒞-acc"></a><a id="2247" href="Iterate.ProofGlobals.html#2247" class="Module">𝒞-acc</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Accessible-Category.html#3754" class="Module">Accessible</a> <a id="2266" href="Iterate.ProofGlobals.html#1350" class="Field">𝒞-acc</a>

  <a id="2275" class="Keyword">open</a> <a id="2280" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="2292" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2294" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="2301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2303" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="2304" class="Symbol">)</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="2310" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2312" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="2313" class="Symbol">)</a> <a id="2315" class="Keyword">public</a>

  <a id="2325" class="Comment">-- in the proof, let V be the forgetful functor from coalgebras to 𝒞</a>
  <a id="ProofGlobals.V"></a><a id="2396" href="Iterate.ProofGlobals.html#2396" class="Function">V</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a>
  <a id="2419" class="Keyword">module</a> <a id="ProofGlobals.V"></a><a id="2426" href="Iterate.ProofGlobals.html#2426" class="Module">V</a> <a id="2428" class="Symbol">=</a> <a id="2430" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2438" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a>
  <a id="2457" class="Comment">-- the provided coalgebra:</a>
  <a id="2486" class="Keyword">module</a> <a id="ProofGlobals.coalg-colim"></a><a id="2493" href="Iterate.ProofGlobals.html#2493" class="Module">coalg-colim</a> <a id="2505" class="Symbol">=</a> <a id="2507" href="CoalgColim.html#890" class="Module">CoalgColim.CoalgColim</a> <a id="2529" href="Iterate.ProofGlobals.html#1432" class="Field">coalg-colim</a>
  <a id="ProofGlobals.A,α"></a><a id="2543" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="CoalgColim.html#1952" class="Function">coalg-colim.to-Coalgebra</a>
  <a id="2576" class="Keyword">open</a> <a id="2581" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2593" href="Iterate.ProofGlobals.html#2543" class="Function">A,α</a> <a id="2597" class="Keyword">public</a>
  <a id="2606" class="Comment">-- ^- this brings A and α into scope</a>
  <a id="2645" class="Keyword">open</a> <a id="2650" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2658" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="2660" class="Keyword">public</a>
  <a id="2669" class="Keyword">open</a> <a id="2674" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2683" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="2685" class="Keyword">hiding</a> <a id="2692" class="Symbol">(</a><a id="2693" href="Categories.Category.Core.html#3132" class="Function">op</a><a id="2695" class="Symbol">)</a> <a id="2697" class="Keyword">public</a>
  <a id="2706" class="Comment">-- ^ we only reason in 𝒞</a>

  <a id="2734" class="Keyword">module</a> <a id="ProofGlobals.F"></a><a id="2741" href="Iterate.ProofGlobals.html#2741" class="Module">F</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2753" href="Iterate.ProofGlobals.html#1199" class="Field">F</a>

  <a id="ProofGlobals.𝒞p/FA"></a><a id="2758" href="Iterate.ProofGlobals.html#2758" class="Function">𝒞p/FA</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Accessible-Category.html#4452" class="Function">𝒞-acc.canonical-diagram-scheme</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2801" href="Categories.Functor.Coalgebra.html#571" class="Function">A</a><a id="2802" class="Symbol">)</a>
  <a id="2806" class="Keyword">module</a> <a id="ProofGlobals.𝒞p/FA"></a><a id="2813" href="Iterate.ProofGlobals.html#2813" class="Module">𝒞p/FA</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2830" href="Iterate.ProofGlobals.html#2758" class="Function">𝒞p/FA</a>
  <a id="ProofGlobals.U-𝒞p/FA"></a><a id="2838" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Accessible-Category.html#4559" class="Function">𝒞-acc.canonical-diagram</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2876" href="Categories.Functor.Coalgebra.html#571" class="Function">A</a><a id="2877" class="Symbol">)</a>
  <a id="2881" class="Keyword">module</a> <a id="ProofGlobals.U-𝒞p/FA"></a><a id="2888" href="Iterate.ProofGlobals.html#2888" class="Module">U-𝒞p/FA</a> <a id="2896" class="Symbol">=</a> <a id="2898" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2906" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a>
  <a id="ProofGlobals.FA-colim"></a><a id="2916" href="Iterate.ProofGlobals.html#2916" class="Function">FA-colim</a> <a id="2925" class="Symbol">:</a> <a id="2927" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2935" href="Iterate.ProofGlobals.html#2838" class="Function">U-𝒞p/FA</a>
  <a id="2945" href="Iterate.ProofGlobals.html#2916" class="Function">FA-colim</a> <a id="2954" class="Symbol">=</a> <a id="2956" href="Accessible-Category.html#4680" class="Function">𝒞-acc.canonical-colimit</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Categories.Functor.Core.html#432" class="Function">F₀</a> <a id="2984" href="Categories.Functor.Coalgebra.html#571" class="Function">A</a><a id="2985" class="Symbol">)</a>
  <a id="2989" class="Keyword">module</a> <a id="ProofGlobals.FA-colim"></a><a id="2996" href="Iterate.ProofGlobals.html#2996" class="Module">FA-colim</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3015" href="Iterate.ProofGlobals.html#2916" class="Function">FA-colim</a>

  <a id="3027" class="Comment">-- -- At the same time, F(A,α) is a colimit of coalgebras, which</a>
  <a id="3094" class="Comment">-- -- is preserved by F:</a>
  <a id="ProofGlobals.F-coalg-colim"></a><a id="3121" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Iterate.ProofGlobals.html#1639" class="Field">F-preserves-colim</a> <a id="3174" href="CoalgColim.html#1676" class="Function">coalg-colim.carrier-colim</a><a id="3199" class="Symbol">)</a>
  <a id="3203" class="Keyword">module</a> <a id="ProofGlobals.F-coalg-colim"></a><a id="3210" href="Iterate.ProofGlobals.html#3210" class="Module">F-coalg-colim</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3234" href="Iterate.ProofGlobals.html#3121" class="Function">F-coalg-colim</a>

  <a id="3251" class="Keyword">open</a> <a id="3256" class="Keyword">import</a> <a id="3263" href="Presentable.html" class="Module">Presentable</a> <a id="3275" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a> <a id="3281" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3283" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="3284" class="Symbol">)</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="3290" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3292" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a> <a id="3299" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3301" href="Iterate.ProofGlobals.html#807" class="Bound">ℓ</a><a id="3302" class="Symbol">)</a> <a id="3304" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="3308" class="Keyword">public</a>
  <a id="3317" class="Keyword">open</a> <a id="3322" class="Keyword">import</a> <a id="3329" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="3349" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="3351" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="3353" class="Keyword">public</a>
  <a id="3362" class="Keyword">open</a> <a id="3367" class="Keyword">import</a> <a id="3374" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a> <a id="3394" class="Symbol">{</a><a id="3395" class="Argument">o&#39;</a> <a id="3398" class="Symbol">=</a> <a id="3400" href="Iterate.ProofGlobals.html#757" class="Bound">o&#39;</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">{</a><a id="3405" class="Argument">ℓ&#39;</a> <a id="3408" class="Symbol">=</a> <a id="3410" href="Iterate.ProofGlobals.html#760" class="Bound">ℓ&#39;</a><a id="3412" class="Symbol">}</a> <a id="3414" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="3416" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="3418" href="Iterate.ProofGlobals.html#848" class="Bound">Fil</a> <a id="3422" class="Keyword">public</a>
</pre></body></html>

==> anc/Iterate.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Iterate</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">;</a> <a id="134" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="138" class="Symbol">)</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="218" class="Keyword">open</a> <a id="223" class="Keyword">import</a> <a id="230" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="257" class="Keyword">open</a> <a id="262" class="Keyword">import</a> <a id="269" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a> <a id="382" class="Keyword">using</a> <a id="388" class="Symbol">(</a><a id="389" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Categories.Category.Product.html" class="Module">Categories.Category.Product</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="478" class="Keyword">renaming</a> <a id="487" class="Symbol">(</a><a id="488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="493" class="Symbol">to</a> <a id="496" class="InductiveConstructor">≡-refl</a><a id="502" class="Symbol">)</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Categories.Category.SubCategory.html" class="Module">Categories.Category.SubCategory</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Categories.Category.Construction.Comma.html" class="Module">Categories.Category.Construction.Comma</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Categories.Functor.Slice.html" class="Module">Categories.Functor.Slice</a> <a id="732" class="Symbol">as</a> <a id="735" class="Module">Sl</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="780" class="Keyword">using</a> <a id="786" class="Symbol">(</a><a id="787" href="Categories.Functor.Properties.html#1132" class="Function">Full</a><a id="791" class="Symbol">)</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Categories.Functor.Construction.SubCategory.html" class="Module">Categories.Functor.Construction.SubCategory</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="894" class="Symbol">;</a> <a id="896" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Data.Product.html" class="Module">Data.Product</a>

<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>

<a id="977" class="Keyword">open</a> <a id="982" class="Keyword">import</a> <a id="989" href="Data.Product.html" class="Module">Data.Product</a>
<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="1034" class="Keyword">using</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="1051" class="Symbol">)</a>
<a id="1053" class="Keyword">open</a> <a id="1058" class="Keyword">import</a> <a id="1065" href="Filtered.html" class="Module">Filtered</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="Cofinal.html" class="Module">Cofinal</a>
<a id="1094" class="Keyword">open</a> <a id="1099" class="Keyword">import</a> <a id="1106" href="Setoids-Choice.html" class="Module">Setoids-Choice</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>

<a id="1149" class="Comment">-- intuitively:</a>
<a id="1165" class="Comment">-- o : level of &#39;classes&#39;</a>
<a id="1191" class="Comment">-- ℓ : level of &#39;sets&#39;</a>
<a id="1214" class="Keyword">module</a> <a id="1221" href="Iterate.html" class="Module">Iterate</a> <a id="1229" class="Symbol">{</a><a id="1230" href="Iterate.html#1230" class="Bound">o</a> <a id="1232" href="Iterate.html#1232" class="Bound">ℓ</a> <a id="1234" href="Iterate.html#1234" class="Bound">fil-level</a><a id="1243" class="Symbol">}</a>
  <a id="1247" class="Symbol">{</a><a id="1248" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="1251" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1262" class="Symbol">}</a> <a id="1264" class="Comment">-- Level for diagram schemes</a>
  <a id="1295" class="Symbol">(</a><a id="1296" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1309" href="Iterate.html#1230" class="Bound">o</a> <a id="1311" href="Iterate.html#1232" class="Bound">ℓ</a> <a id="1313" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1314" class="Symbol">)</a>
  <a id="1318" class="Symbol">(</a><a id="1319" href="Iterate.html#1319" class="Bound">F</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="1335" href="Iterate.html#1296" class="Bound">𝒞</a><a id="1336" class="Symbol">)</a>
  <a id="1340" class="Symbol">(</a><a id="1341" href="Iterate.html#1341" class="Bound">Fil</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="1360" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1362" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1363" class="Symbol">)</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1369" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1371" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1372" class="Symbol">)</a> <a id="1374" class="Symbol">(</a><a id="1375" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1380" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1381" class="Symbol">)</a>  <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1390" href="Iterate.html#1234" class="Bound">fil-level</a><a id="1399" class="Symbol">)</a> <a id="1401" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="1433" class="Symbol">(</a><a id="1434" href="Iterate.html#1434" class="Bound">Fil-to-filtered</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">∀</a> <a id="1454" class="Symbol">{</a><a id="1455" href="Iterate.html#1455" class="Bound">𝒟</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="1472" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1474" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1483" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1490" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1492" href="Iterate.html#1232" class="Bound">ℓ</a><a id="1493" class="Symbol">)}</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Iterate.html#1341" class="Bound">Fil</a> <a id="1502" href="Iterate.html#1455" class="Bound">𝒟</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Filtered.html#2499" class="Record">filtered</a> <a id="1515" href="Iterate.html#1455" class="Bound">𝒟</a><a id="1516" class="Symbol">)</a> <a id="1518" class="Comment">-- .. which implies filtered</a>
  <a id="1549" class="Symbol">(</a><a id="1550" href="Iterate.html#1550" class="Bound">𝒞-acc</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Accessible-Category.html#3754" class="Record">Accessible</a> <a id="1569" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="1571" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="1574" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1577" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1580" href="Iterate.html#1341" class="Bound">Fil</a> <a id="1584" href="Iterate.html#1434" class="Bound">Fil-to-filtered</a><a id="1599" class="Symbol">)</a>
  <a id="1603" class="Keyword">where</a>

<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="1642" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="1644" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="1647" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1650" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="1653" href="Iterate.html#1341" class="Bound">Fil</a> <a id="1657" href="Iterate.html#1434" class="Bound">Fil-to-filtered</a> <a id="1673" class="Keyword">hiding</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Accessible-Category.html#3754" class="Record">Accessible</a><a id="1691" class="Symbol">)</a>

<a id="1694" class="Keyword">module</a> <a id="𝒞"></a><a id="1701" href="Iterate.html#1701" class="Module">𝒞</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1714" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1716" class="Keyword">open</a> <a id="1721" class="Keyword">import</a> <a id="1728" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a> <a id="1748" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="1750" href="Iterate.html#1319" class="Bound">F</a>
<a id="1752" class="Keyword">open</a> <a id="1757" class="Keyword">import</a> <a id="1764" href="Canonical-Cocone.html" class="Module">Canonical-Cocone</a> <a id="1781" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1783" class="Keyword">open</a> <a id="1788" class="Keyword">import</a> <a id="1795" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a>
<a id="1814" class="Keyword">open</a> <a id="1819" class="Keyword">import</a> <a id="1826" href="Categories.Diagram.Pushout.html" class="Module">Categories.Diagram.Pushout</a> <a id="1853" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1855" class="Keyword">open</a> <a id="1860" class="Keyword">import</a> <a id="1867" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="1887" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1889" class="Keyword">open</a> <a id="1894" class="Keyword">import</a> <a id="1901" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="1929" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1931" class="Keyword">open</a> <a id="1936" class="Keyword">import</a> <a id="1943" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="1978" href="Iterate.html#1296" class="Bound">𝒞</a>
<a id="1980" class="Keyword">open</a> <a id="1985" class="Keyword">import</a> <a id="1992" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a> <a id="2012" class="Symbol">{_}</a> <a id="2016" class="Symbol">{_}</a> <a id="2020" class="Symbol">{_}</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Iterate.html#1296" class="Bound">𝒞</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Iterate.html#1319" class="Bound">F</a><a id="2030" class="Symbol">}</a>
<a id="2032" class="Keyword">open</a> <a id="2037" class="Keyword">import</a> <a id="2044" href="Presentable.html" class="Module">Presentable</a> <a id="2056" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="2062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2064" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2065" class="Symbol">)</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="2071" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2073" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2074" class="Symbol">)</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="2080" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2082" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2083" class="Symbol">)</a> <a id="2085" href="Iterate.html#1341" class="Bound">Fil</a>

<a id="2090" class="Keyword">module</a> <a id="F-Coalgebras"></a><a id="2097" href="Iterate.html#2097" class="Module">F-Coalgebras</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="2135" href="Iterate.html#1319" class="Bound">F</a><a id="2136" class="Symbol">)</a>

<a id="2139" class="Keyword">open</a> <a id="2144" class="Keyword">import</a> <a id="2151" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a> <a id="2171" class="Symbol">{</a><a id="2172" class="Argument">o&#39;</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Iterate.html#1248" class="Bound">o&#39;</a><a id="2179" class="Symbol">}</a> <a id="2181" class="Symbol">{</a><a id="2182" class="Argument">ℓ&#39;</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Iterate.html#1251" class="Bound">ℓ&#39;</a><a id="2189" class="Symbol">}</a> <a id="2191" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="2193" href="Iterate.html#1319" class="Bound">F</a> <a id="2195" href="Iterate.html#1341" class="Bound">Fil</a>

<a id="2200" class="Keyword">private</a>
  <a id="2210" class="Keyword">module</a> <a id="𝒞-acc"></a><a id="2217" href="Iterate.html#2217" class="Module">𝒞-acc</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Accessible-Category.html#3754" class="Module">Accessible</a> <a id="2236" href="Iterate.html#1550" class="Bound">𝒞-acc</a>
<a id="2242" class="Keyword">open</a> <a id="2247" class="Keyword">import</a> <a id="2254" href="CoalgColim.html" class="Module">CoalgColim</a> <a id="2265" href="Iterate.html#1296" class="Bound">𝒞</a> <a id="2267" href="Iterate.html#1319" class="Bound">F</a> <a id="2269" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a>

<a id="2286" class="Keyword">import</a> <a id="2293" href="Iterate.Colimit.html" class="Module">Iterate.Colimit</a> <a id="2309" class="Symbol">as</a> <a id="2312" class="Module">I-C</a>
<a id="2316" class="Keyword">import</a> <a id="2323" href="Iterate.DiagramScheme.html" class="Module">Iterate.DiagramScheme</a> <a id="2345" class="Symbol">as</a> <a id="2348" class="Module">I-D</a>
<a id="2352" class="Keyword">import</a> <a id="2359" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a> <a id="2380" class="Symbol">as</a> <a id="2383" class="Module">I-P</a>

<a id="2388" class="Comment">-- Proof: whenever (A,α) is locally finite, then so is (FA,Fα).</a>
<a id="2452" class="Comment">-- We structure the proof as a module because it makes it easier</a>
<a id="2517" class="Comment">-- to globally fix a certian parameters along the way.</a>
<a id="iterate-CoalgColimit"></a><a id="2572" href="Iterate.html#2572" class="Function">iterate-CoalgColimit</a> <a id="2593" class="Symbol">:</a>
  <a id="2597" class="Symbol">(</a><a id="2598" href="Iterate.html#2598" class="Bound">coalg-colim</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="2623" class="Symbol">{</a><a id="2624" href="Iterate.html#1248" class="Bound">o&#39;</a> <a id="2627" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2629" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2630" class="Symbol">}</a> <a id="2632" class="Symbol">{</a><a id="2633" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="2636" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2638" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2639" class="Symbol">}</a> <a id="2641" class="Symbol">{</a><a id="2642" href="Iterate.html#1251" class="Bound">ℓ&#39;</a> <a id="2645" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2647" href="Iterate.html#1232" class="Bound">ℓ</a><a id="2648" class="Symbol">})</a> <a id="2651" class="Symbol">→</a>
  <a id="2655" href="Iterate.html#1341" class="Bound">Fil</a> <a id="2659" class="Symbol">(</a><a id="2660" href="CoalgColim.html#1132" class="Field">CoalgColim.𝒟</a> <a id="2673" href="Iterate.html#2598" class="Bound">coalg-colim</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">→</a>
  <a id="2690" class="Comment">-- ^- coalg is a colimit of a filtered diagram</a>
  <a id="2739" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="2757" class="Symbol">(</a><a id="2758" href="CoalgColim.html#2216" class="Function">CoalgColim.carrier-diagram</a> <a id="2785" href="Iterate.html#2598" class="Bound">coalg-colim</a><a id="2796" class="Symbol">)</a> <a id="2798" href="Iterate.html#1319" class="Bound">F</a> <a id="2800" class="Symbol">→</a>
  <a id="2804" class="Comment">-- ^- F preserves the colimit &#39;coalg&#39;</a>
  <a id="2844" href="CoalgColim.html#890" class="Record">CoalgColim</a>
<a id="2855" href="Iterate.html#2572" class="Function">iterate-CoalgColimit</a> <a id="2876" href="Iterate.html#2876" class="Bound">coalg-colim</a> <a id="2888" href="Iterate.html#2888" class="Bound">𝒟-filtered</a> <a id="2899" href="Iterate.html#2899" class="Bound">F-preserves-colim</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Iterate.html#2936" class="Function">goal</a>
  <a id="2926" class="Keyword">where</a>
    <a id="2936" href="Iterate.html#2936" class="Function">goal</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Iterate.Colimit.html#14213" class="Function">I-C.FA,Fα-locally-finite</a> <a id="2968" href="Iterate.html#1341" class="Bound">Fil</a>
      <a id="2978" class="Keyword">record</a>
      <a id="2991" class="Symbol">{</a> <a id="2993" href="Iterate.ProofGlobals.html#1176" class="Field">𝒞</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Iterate.html#1296" class="Bound">𝒞</a>
      <a id="3005" class="Symbol">;</a> <a id="3007" href="Iterate.ProofGlobals.html#1199" class="Field">F</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Iterate.html#1319" class="Bound">F</a>
      <a id="3019" class="Symbol">;</a> <a id="3021" href="Iterate.ProofGlobals.html#1263" class="Field">Fil-to-filtered</a> <a id="3037" class="Symbol">=</a> <a id="3039" href="Iterate.html#1434" class="Bound">Fil-to-filtered</a>
      <a id="3061" class="Symbol">;</a> <a id="3063" href="Iterate.ProofGlobals.html#1350" class="Field">𝒞-acc</a> <a id="3069" class="Symbol">=</a> <a id="3071" href="Iterate.html#1550" class="Bound">𝒞-acc</a>
      <a id="3083" class="Symbol">;</a> <a id="3085" href="Iterate.ProofGlobals.html#1432" class="Field">coalg-colim</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="Iterate.html#2876" class="Bound">coalg-colim</a>
      <a id="3117" class="Symbol">;</a> <a id="3119" href="Iterate.ProofGlobals.html#1540" class="Field">𝒟-filtered</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Iterate.html#2888" class="Bound">𝒟-filtered</a>
      <a id="3149" class="Symbol">;</a> <a id="3151" href="Iterate.ProofGlobals.html#1639" class="Field">F-preserves-colim</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Iterate.html#2899" class="Bound">F-preserves-colim</a>
      <a id="3195" class="Symbol">}</a>
    <a id="3201" class="Keyword">module</a> <a id="3208" href="Iterate.html#3208" class="Module">goal</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="CoalgColim.html#890" class="Module">CoalgColim</a> <a id="3226" href="Iterate.html#2936" class="Function">goal</a>
    <a id="3235" class="Keyword">module</a> <a id="3242" href="Iterate.html#3242" class="Module">coalg-colim</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="CoalgColim.html#890" class="Module">CoalgColim</a> <a id="3267" href="Iterate.html#2876" class="Bound">coalg-colim</a>
    <a id="3283" class="Comment">-- Here, we double-check that the constructed coalgebra really normalizes to</a>
    <a id="3364" class="Comment">-- the iteration of the input coalgebra:</a>
    <a id="3409" href="Iterate.html#3409" class="Function">test-correct-carrier</a> <a id="3430" class="Symbol">:</a> <a id="3432" href="CoalgColim.html#1952" class="Function">goal.to-Coalgebra</a> <a id="3450" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3452" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="3460" class="Symbol">(</a><a id="3461" href="CoalgColim.html#1952" class="Function">coalg-colim.to-Coalgebra</a><a id="3485" class="Symbol">)</a>
    <a id="3491" href="Iterate.html#3409" class="Function">test-correct-carrier</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Iterate.html#496" class="InductiveConstructor">≡-refl</a>
</pre></body></html>

==> anc/Lambek.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Lambek</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Keyword">open</a> <a id="60" class="Keyword">import</a> <a id="67" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="87" class="Keyword">open</a> <a id="92" class="Keyword">import</a> <a id="99" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="118" class="Keyword">using</a> <a id="124" class="Symbol">(</a><a id="125" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="132" class="Symbol">;</a> <a id="134" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="145" class="Symbol">)</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Categories.Object.Terminal.html" class="Module">Categories.Object.Terminal</a>

<a id="286" class="Keyword">module</a> <a id="293" href="Lambek.html" class="Module">Lambek</a> <a id="300" class="Symbol">{</a><a id="301" href="Lambek.html#301" class="Bound">o</a> <a id="303" href="Lambek.html#303" class="Bound">ℓ</a> <a id="305" href="Lambek.html#305" class="Bound">e</a> <a id="307" class="Symbol">:</a> <a id="309" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="314" class="Symbol">}</a> <a id="316" class="Symbol">(</a><a id="317" href="Lambek.html#317" class="Bound">𝒞</a> <a id="319" class="Symbol">:</a> <a id="321" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="330" href="Lambek.html#301" class="Bound">o</a> <a id="332" href="Lambek.html#303" class="Bound">ℓ</a> <a id="334" href="Lambek.html#305" class="Bound">e</a><a id="335" class="Symbol">)</a> <a id="337" class="Symbol">(</a><a id="338" href="Lambek.html#338" class="Bound">F</a> <a id="340" class="Symbol">:</a> <a id="342" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="354" href="Lambek.html#317" class="Bound">𝒞</a><a id="355" class="Symbol">)</a> <a id="357" class="Symbol">(</a><a id="358" href="Lambek.html#358" class="Bound">A,α</a> <a id="362" class="Symbol">:</a> <a id="364" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="376" href="Lambek.html#338" class="Bound">F</a><a id="377" class="Symbol">)</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="418" href="Lambek.html#317" class="Bound">𝒞</a>
<a id="420" class="Keyword">open</a> <a id="425" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="437" href="Lambek.html#358" class="Bound">A,α</a>

<a id="442" class="Keyword">private</a>
  <a id="452" class="Keyword">module</a> <a id="F"></a><a id="459" href="Lambek.html#459" class="Module">F</a> <a id="461" class="Symbol">=</a> <a id="463" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="471" href="Lambek.html#338" class="Bound">F</a>
  <a id="Coalg"></a><a id="475" href="Lambek.html#475" class="Function">Coalg</a> <a id="481" class="Symbol">=</a> <a id="483" class="Symbol">(</a><a id="484" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="497" href="Lambek.html#338" class="Bound">F</a><a id="498" class="Symbol">)</a>
  <a id="502" class="Keyword">module</a> <a id="Coalg"></a><a id="509" href="Lambek.html#509" class="Module">Coalg</a> <a id="515" class="Symbol">=</a> <a id="517" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="526" class="Symbol">(</a><a id="527" href="Lambek.html#475" class="Function">Coalg</a><a id="532" class="Symbol">)</a>
  <a id="536" class="Keyword">module</a> <a id="𝒞"></a><a id="543" href="Lambek.html#543" class="Module">𝒞</a> <a id="545" class="Symbol">=</a> <a id="547" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="556" href="Lambek.html#317" class="Bound">𝒞</a>

<a id="559" class="Comment">-- This is essentially the Lambek proof from Categories.Category.Construction.F-Algebras.</a>
<a id="649" class="Comment">-- But, we generalize the two crucial properties of the terminal coalgebra to as</a>
<a id="730" class="Comment">-- explicit axioms:</a>
<a id="750" class="Comment">-- 1. &#39;id&#39; is the only endomorphism on A,α</a>
<a id="793" class="Comment">-- 2. there is some homomorphism from F(A,α) to A,α</a>

<a id="lambek"></a><a id="846" href="Lambek.html#846" class="Function">lambek</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">(∀</a> <a id="858" class="Symbol">(</a><a id="859" href="Lambek.html#859" class="Bound">f</a> <a id="861" class="Symbol">:</a> <a id="863" href="Lambek.html#358" class="Bound">A,α</a> <a id="867" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="875" href="Lambek.html#358" class="Bound">A,α</a><a id="878" class="Symbol">)</a> <a id="880" class="Symbol">→</a> <a id="882" href="Lambek.html#475" class="Function">Coalg</a> <a id="888" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="890" href="Lambek.html#859" class="Bound">f</a> <a id="892" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="894" href="Categories.Category.Core.html#630" class="Function">Coalg.id</a> <a id="903" href="Categories.Category.html#609" class="Function Operator">]</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a>
         <a id="917" class="Symbol">(</a><a id="918" href="Lambek.html#918" class="Bound">h</a> <a id="920" class="Symbol">:</a> <a id="922" class="Symbol">(</a><a id="923" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="931" href="Lambek.html#358" class="Bound">A,α</a><a id="934" class="Symbol">)</a> <a id="936" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="944" href="Lambek.html#358" class="Bound">A,α</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">→</a>
         <a id="960" href="Categories.Morphism.html#1528" class="Record">Iso</a> <a id="964" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="966" class="Symbol">(</a><a id="967" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="990" href="Lambek.html#918" class="Bound">h</a><a id="991" class="Symbol">)</a>
<a id="993" href="Lambek.html#846" class="Function">lambek</a> <a id="1000" href="Lambek.html#1000" class="Bound Operator">id_uniq</a> <a id="1008" href="Lambek.html#1008" class="Bound">h</a> <a id="1010" class="Symbol">=</a> <a id="1012" class="Keyword">record</a> <a id="1019" class="Symbol">{</a> <a id="1021" href="Categories.Morphism.html#1586" class="Field">isoˡ</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Lambek.html#1485" class="Function">h∘α≈id</a> <a id="1035" class="Symbol">;</a> <a id="1037" href="Categories.Morphism.html#1612" class="Field">isoʳ</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="Lambek.html#1661" class="Function">α∘h≈id</a> <a id="1051" class="Symbol">}</a>
  <a id="1055" class="Keyword">where</a>
    <a id="1065" class="Keyword">open</a> <a id="1070" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1079" href="Lambek.html#317" class="Bound">𝒞</a>

    <a id="1086" class="Keyword">module</a> <a id="1093" href="Lambek.html#1093" class="Module">h</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="1118" href="Lambek.html#1008" class="Bound">h</a>
    <a id="1124" class="Comment">-- every coalgebra structure is itself a coalgebra homomorphism:</a>
    <a id="1193" href="Lambek.html#1193" class="Function">α-hom</a> <a id="1199" class="Symbol">:</a> <a id="1201" href="Lambek.html#358" class="Bound">A,α</a> <a id="1205" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="1222" href="Lambek.html#358" class="Bound">A,α</a><a id="1225" class="Symbol">)</a>
    <a id="1231" href="Lambek.html#1193" class="Function">α-hom</a> <a id="1237" class="Symbol">=</a> <a id="1239" class="Keyword">record</a> <a id="1246" class="Symbol">{</a> <a id="1248" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1254" class="Symbol">;</a> <a id="1256" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Binary.Structures.html#1596" class="Function">𝒞.Equiv.refl</a> <a id="1280" class="Symbol">}</a>

    <a id="1287" class="Comment">-- we can compose it with the proposed inverse h to yield</a>
    <a id="1349" class="Comment">-- an endomorphism on A,α</a>
    <a id="1379" href="Lambek.html#1379" class="Function">h∘α</a> <a id="1383" class="Symbol">:</a> <a id="1385" href="Lambek.html#358" class="Bound">A,α</a> <a id="1389" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="1397" href="Lambek.html#358" class="Bound">A,α</a>
    <a id="1405" href="Lambek.html#1379" class="Function">h∘α</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Lambek.html#1008" class="Bound">h</a> <a id="1413" href="Categories.Category.Core.html#656" class="Function Operator">Coalg.∘</a> <a id="1421" href="Lambek.html#1193" class="Function">α-hom</a>

    <a id="1432" class="Comment">-- this endomorphism is necessarily the identity</a>
    <a id="1485" href="Lambek.html#1485" class="Function">h∘α≈id</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Lambek.html#475" class="Function">Coalg</a> <a id="1500" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1502" href="Lambek.html#1379" class="Function">h∘α</a> <a id="1506" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="1508" href="Categories.Category.Core.html#630" class="Function">Coalg.id</a> <a id="1517" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="1523" href="Lambek.html#1485" class="Function">h∘α≈id</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Lambek.html#1000" class="Bound Operator">id_uniq</a> <a id="1540" href="Lambek.html#1379" class="Function">h∘α</a>

    <a id="1549" class="Comment">-- for the other identity (on FA), we use the first identity</a>
    <a id="1614" class="Comment">-- and use that &#39;h&#39; is coalgebra morphism:</a>
    <a id="1661" href="Lambek.html#1661" class="Function">α∘h≈id</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1672" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1674" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="1678" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="1680" href="Categories.Category.Core.html#630" class="Function">id</a>
    <a id="1687" href="Lambek.html#1661" class="Function">α∘h≈id</a> <a id="1694" class="Symbol">=</a> <a id="1696" class="Keyword">let</a> <a id="1700" class="Keyword">open</a> <a id="1705" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="1718" class="Keyword">in</a>
      <a id="1727" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="1739" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="1741" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1743" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a>            <a id="1758" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1761" href="Categories.Functor.Coalgebra.html#1433" class="Field">h.commutes</a> <a id="1772" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1780" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1784" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="1788" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1790" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1794" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a>    <a id="1799" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="1803" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="1818" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="1826" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Categories.Functor.Coalgebra.html#1411" class="Field">h.f</a> <a id="1835" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="1837" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a><a id="1838" class="Symbol">)</a>      <a id="1845" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1848" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="1859" href="Lambek.html#1485" class="Function">h∘α≈id</a> <a id="1866" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1874" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="1878" href="Categories.Category.Core.html#630" class="Function">id</a>             <a id="1893" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1896" href="Categories.Functor.Core.html#511" class="Function">F.identity</a> <a id="1907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="1915" href="Categories.Category.Core.html#630" class="Function">id</a>
      <a id="1924" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="1927" class="Comment">-- A more opaque version:</a>
<a id="lambek&#39;"></a><a id="1953" href="Lambek.html#1953" class="Function">lambek&#39;</a> <a id="1961" class="Symbol">:</a> <a id="1963" class="Symbol">(∀</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Lambek.html#1967" class="Bound">f</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Lambek.html#358" class="Bound">A,α</a> <a id="1975" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="1983" href="Lambek.html#358" class="Bound">A,α</a><a id="1986" class="Symbol">)</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Lambek.html#475" class="Function">Coalg</a> <a id="1996" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="1998" href="Lambek.html#1967" class="Bound">f</a> <a id="2000" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="2002" href="Categories.Category.Core.html#630" class="Function">Coalg.id</a> <a id="2011" href="Categories.Category.html#609" class="Function Operator">]</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">→</a>
         <a id="2025" class="Symbol">(</a><a id="2026" href="Lambek.html#2026" class="Bound">inv</a> <a id="2030" class="Symbol">:</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="2041" href="Lambek.html#358" class="Bound">A,α</a><a id="2044" class="Symbol">)</a> <a id="2046" href="Categories.Category.Core.html#575" class="Function Operator">Coalg.⇒</a> <a id="2054" href="Lambek.html#358" class="Bound">A,α</a><a id="2057" class="Symbol">)</a> <a id="2059" class="Symbol">→</a>
         <a id="2070" class="Symbol">(</a><a id="2071" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2073" href="Categories.Morphism.html#1958" class="Record Operator">≅</a> <a id="2075" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2079" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a><a id="2080" class="Symbol">)</a>
<a id="2082" href="Lambek.html#1953" class="Function">lambek&#39;</a> <a id="2090" href="Lambek.html#2090" class="Bound Operator">id_uniq</a> <a id="2098" href="Lambek.html#2098" class="Bound">inv</a> <a id="2102" class="Symbol">=</a> <a id="2104" class="Keyword">record</a> <a id="2111" class="Symbol">{</a>
  <a id="2115" href="Categories.Morphism.html#2006" class="Field">from</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2124" class="Symbol">;</a>
  <a id="2128" href="Categories.Morphism.html#2023" class="Field">to</a> <a id="2131" class="Symbol">=</a> <a id="2133" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="2156" href="Lambek.html#2098" class="Bound">inv</a> <a id="2160" class="Symbol">;</a>
  <a id="2164" href="Categories.Morphism.html#2040" class="Field">iso</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Lambek.html#846" class="Function">lambek</a> <a id="2177" href="Lambek.html#2090" class="Bound Operator">id_uniq</a> <a id="2185" href="Lambek.html#2098" class="Bound">inv</a> <a id="2189" class="Symbol">}</a>

<a id="2192" class="Comment">-- We can instantiate above result back to the usual statement that the</a>
<a id="2264" class="Comment">-- terminal coalgebra has isomorphic structure:</a>
<a id="lambek-terminal-coalgebra"></a><a id="2312" href="Lambek.html#2312" class="Function">lambek-terminal-coalgebra</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Categories.Object.Terminal.html#520" class="Record">IsTerminal</a> <a id="2351" href="Lambek.html#475" class="Function">Coalg</a> <a id="2357" href="Lambek.html#358" class="Bound">A,α</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Categories.Morphism.html#1826" class="Record">IsIso</a> <a id="2369" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a>
<a id="2371" href="Lambek.html#2312" class="Function">lambek-terminal-coalgebra</a> <a id="2397" href="Lambek.html#2397" class="Bound">A,α-terminal</a> <a id="2410" class="Symbol">=</a> <a id="2412" class="Keyword">record</a>
  <a id="2421" class="Symbol">{</a> <a id="2423" href="Categories.Morphism.html#1879" class="Field">inv</a> <a id="2427" class="Symbol">=</a> <a id="2429" href="Categories.Functor.Coalgebra.html#1411" class="Field">F-Coalgebra-Morphism.f</a> <a id="2452" href="Lambek.html#2561" class="Function">h</a>
  <a id="2456" class="Symbol">;</a> <a id="2458" href="Categories.Morphism.html#1895" class="Field">iso</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Lambek.html#846" class="Function">lambek</a> <a id="2471" class="Symbol">(λ</a> <a id="2474" href="Lambek.html#2474" class="Bound">f</a> <a id="2476" class="Symbol">→</a> <a id="2478" href="Categories.Object.Terminal.html#647" class="Function">!-unique₂</a> <a id="2488" class="Symbol">{</a><a id="2489" href="Lambek.html#358" class="Bound">A,α</a><a id="2492" class="Symbol">}</a> <a id="2494" class="Symbol">{</a><a id="2495" href="Lambek.html#2474" class="Bound">f</a><a id="2496" class="Symbol">}</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Categories.Category.Core.html#630" class="Function">Coalg.id</a><a id="2507" class="Symbol">})</a> <a id="2510" href="Lambek.html#2561" class="Function">h</a>
  <a id="2514" class="Symbol">}</a>
  <a id="2518" class="Keyword">where</a>
    <a id="2528" class="Keyword">open</a> <a id="2533" href="Categories.Object.Terminal.html#520" class="Module">IsTerminal</a> <a id="2544" href="Lambek.html#2397" class="Bound">A,α-terminal</a>
    <a id="2561" href="Lambek.html#2561" class="Function">h</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Lambek.html#475" class="Function">Coalg</a> <a id="2571" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="2573" href="Categories.Functor.Coalgebra.html#872" class="Function">iterate</a> <a id="2581" href="Lambek.html#358" class="Bound">A,α</a> <a id="2585" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="2587" href="Lambek.html#358" class="Bound">A,α</a> <a id="2591" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="2597" href="Lambek.html#2561" class="Function">h</a> <a id="2599" class="Symbol">=</a> <a id="2601" href="Categories.Object.Terminal.html#577" class="Field">!</a>
</pre></body></html>

==> anc/Level.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Level</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Universe levels</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Level.html" class="Module">Level</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Comment">-- Levels.</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">Prim</a> <a id="311" class="Keyword">public</a>
  <a id="320" class="Keyword">using</a>    <a id="329" class="Symbol">(</a><a id="330" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="346" class="Symbol">)</a>
  <a id="350" class="Keyword">renaming</a> <a id="359" class="Symbol">(</a><a id="360" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="380" class="Symbol">to</a> <a id="383" class="Primitive">suc</a><a id="386" class="Symbol">)</a>

<a id="389" class="Comment">-- Lifting.</a>

<a id="402" class="Keyword">record</a> <a id="Lift"></a><a id="409" href="Level.html#409" class="Record">Lift</a> <a id="414" class="Symbol">{</a><a id="415" href="Level.html#415" class="Bound">a</a><a id="416" class="Symbol">}</a> <a id="418" href="Level.html#418" class="Bound">ℓ</a> <a id="420" class="Symbol">(</a><a id="421" href="Level.html#421" class="Bound">A</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="429" href="Level.html#415" class="Bound">a</a><a id="430" class="Symbol">)</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#415" class="Bound">a</a> <a id="441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="443" href="Level.html#418" class="Bound">ℓ</a><a id="444" class="Symbol">)</a> <a id="446" class="Keyword">where</a>
  <a id="454" class="Keyword">constructor</a> <a id="lift"></a><a id="466" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="473" class="Keyword">field</a> <a id="Lift.lower"></a><a id="479" href="Level.html#479" class="Field">lower</a> <a id="485" class="Symbol">:</a> <a id="487" href="Level.html#421" class="Bound">A</a>

<a id="490" class="Keyword">open</a> <a id="495" href="Level.html#409" class="Module">Lift</a> <a id="500" class="Keyword">public</a>

<a id="508" class="Comment">-- Synonyms</a>

<a id="0ℓ"></a><a id="521" href="Level.html#521" class="Function">0ℓ</a> <a id="524" class="Symbol">:</a> <a id="526" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="532" href="Level.html#521" class="Function">0ℓ</a> <a id="535" class="Symbol">=</a> <a id="537" href="Level.html#369" class="Primitive">zero</a>

<a id="levelOfType"></a><a id="543" href="Level.html#543" class="Function">levelOfType</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">∀</a> <a id="559" class="Symbol">{</a><a id="560" href="Level.html#560" class="Bound">a</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Level.html#560" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="579" href="Level.html#543" class="Function">levelOfType</a> <a id="591" class="Symbol">{</a><a id="592" href="Level.html#592" class="Bound">a</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">_</a> <a id="597" class="Symbol">=</a> <a id="599" href="Level.html#592" class="Bound">a</a>

<a id="levelOfTerm"></a><a id="602" href="Level.html#602" class="Function">levelOfTerm</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Level.html#619" class="Bound">a</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">{</a><a id="623" href="Level.html#623" class="Bound">A</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="631" href="Level.html#619" class="Bound">a</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Level.html#623" class="Bound">A</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="646" href="Level.html#602" class="Function">levelOfTerm</a> <a id="658" class="Symbol">{</a><a id="659" href="Level.html#659" class="Bound">a</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">_</a> <a id="664" class="Symbol">=</a> <a id="666" href="Level.html#659" class="Bound">a</a>
</pre></body></html>

==> anc/Presentable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Presentable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="117" class="Keyword">using</a> <a id="123" class="Symbol">(</a><a id="124" href="Categories.Functor.Core.html#248" class="Record">Functor</a><a id="131" class="Symbol">;</a> <a id="133" href="Categories.Functor.html#747" class="Function Operator">_∘F_</a><a id="137" class="Symbol">;</a> <a id="139" href="Categories.Functor.html#283" class="Function">Endofunctor</a><a id="150" class="Symbol">)</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>

<a id="227" class="Keyword">open</a> <a id="232" class="Keyword">import</a> <a id="239" href="Data.Product.html" class="Module">Data.Product</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Filtered.html" class="Module">Filtered</a>

<a id="302" class="Keyword">module</a> <a id="309" href="Presentable.html" class="Module">Presentable</a> <a id="321" class="Symbol">{</a><a id="322" href="Presentable.html#322" class="Bound">o</a> <a id="324" href="Presentable.html#324" class="Bound">ℓ</a> <a id="326" href="Presentable.html#326" class="Bound">fil-level</a><a id="335" class="Symbol">}</a>
  <a id="339" class="Symbol">(</a><a id="340" href="Presentable.html#340" class="Bound">𝒞</a> <a id="342" class="Symbol">:</a> <a id="344" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="353" href="Presentable.html#322" class="Bound">o</a> <a id="355" href="Presentable.html#324" class="Bound">ℓ</a> <a id="357" href="Presentable.html#324" class="Bound">ℓ</a><a id="358" class="Symbol">)</a>
  <a id="362" class="Symbol">(</a><a id="363" href="Presentable.html#363" class="Bound">o&#39;</a> <a id="366" href="Presentable.html#366" class="Bound">ℓ&#39;</a> <a id="369" href="Presentable.html#369" class="Bound">e&#39;</a> <a id="372" class="Symbol">:</a> <a id="374" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="379" class="Symbol">)</a> <a id="381" class="Comment">-- The level for the diagram schemes of interest</a>
  <a id="432" class="Symbol">(</a><a id="433" href="Presentable.html#433" class="Bound">Fil</a> <a id="437" class="Symbol">:</a> <a id="439" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="448" href="Presentable.html#363" class="Bound">o&#39;</a> <a id="451" href="Presentable.html#366" class="Bound">ℓ&#39;</a> <a id="454" href="Presentable.html#369" class="Bound">e&#39;</a> <a id="457" class="Symbol">→</a> <a id="459" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="463" href="Presentable.html#326" class="Bound">fil-level</a><a id="472" class="Symbol">)</a> <a id="474" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="506" class="Keyword">where</a>

<a id="513" class="Keyword">private</a>
  <a id="523" class="Keyword">module</a> <a id="𝒞"></a><a id="530" href="Presentable.html#530" class="Module">𝒞</a> <a id="532" class="Symbol">=</a> <a id="534" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="543" href="Presentable.html#340" class="Bound">𝒞</a>

<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a> <a id="577" href="Presentable.html#340" class="Bound">𝒞</a>
<a id="579" class="Keyword">open</a> <a id="584" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="592" href="Presentable.html#363" class="Bound">o&#39;</a> <a id="595" href="Presentable.html#366" class="Bound">ℓ&#39;</a> <a id="598" href="Presentable.html#369" class="Bound">e&#39;</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Categories.Object.Coproduct.html" class="Module">Categories.Object.Coproduct</a> <a id="641" class="Symbol">(</a><a id="642" href="Presentable.html#340" class="Bound">𝒞</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Categories.Morphism.html" class="Module">Categories.Morphism</a> <a id="677" class="Symbol">(</a><a id="678" href="Presentable.html#340" class="Bound">𝒞</a><a id="679" class="Symbol">)</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="728" href="Presentable.html#340" class="Bound">𝒞</a>

<a id="finitary"></a><a id="731" href="Presentable.html#731" class="Function">finitary</a> <a id="740" class="Symbol">:</a> <a id="742" class="Symbol">{</a><a id="743" href="Presentable.html#743" class="Bound">o&#39;&#39;</a> <a id="747" href="Presentable.html#747" class="Bound">ℓ&#39;&#39;</a> <a id="751" href="Presentable.html#751" class="Bound">e&#39;&#39;</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="762" class="Symbol">}</a> <a id="764" class="Symbol">{</a><a id="765" href="Presentable.html#765" class="Bound">ℰ</a> <a id="767" class="Symbol">:</a> <a id="769" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="778" href="Presentable.html#743" class="Bound">o&#39;&#39;</a> <a id="782" href="Presentable.html#747" class="Bound">ℓ&#39;&#39;</a> <a id="786" href="Presentable.html#751" class="Bound">e&#39;&#39;</a><a id="789" class="Symbol">}</a> <a id="791" class="Symbol">(</a><a id="792" href="Presentable.html#792" class="Bound">F</a> <a id="794" class="Symbol">:</a> <a id="796" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="804" href="Presentable.html#340" class="Bound">𝒞</a> <a id="806" href="Presentable.html#765" class="Bound">ℰ</a><a id="807" class="Symbol">)</a> <a id="809" class="Symbol">→</a> <a id="811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="815" class="Symbol">_</a>
<a id="817" href="Presentable.html#731" class="Function">finitary</a> <a id="826" href="Presentable.html#826" class="Bound">F</a> <a id="828" class="Symbol">=</a>
  <a id="832" class="Symbol">∀</a> <a id="834" class="Symbol">(</a><a id="835" href="Presentable.html#835" class="Bound">𝒟</a> <a id="837" class="Symbol">:</a> <a id="839" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="848" href="Presentable.html#363" class="Bound">o&#39;</a> <a id="851" href="Presentable.html#366" class="Bound">ℓ&#39;</a> <a id="854" href="Presentable.html#369" class="Bound">e&#39;</a><a id="856" class="Symbol">)</a> <a id="858" class="Symbol">→</a> <a id="860" class="Comment">-- forall diagram schemes</a>
  <a id="888" href="Presentable.html#433" class="Bound">Fil</a> <a id="892" href="Presentable.html#835" class="Bound">𝒟</a> <a id="894" class="Symbol">→</a>                     <a id="916" class="Comment">-- satisfying some notion of filteredness</a>
  <a id="960" class="Symbol">(</a><a id="961" href="Presentable.html#961" class="Bound">J</a> <a id="963" class="Symbol">:</a> <a id="965" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="973" href="Presentable.html#835" class="Bound">𝒟</a> <a id="975" href="Presentable.html#340" class="Bound">𝒞</a><a id="976" class="Symbol">)</a> <a id="978" class="Symbol">→</a>         <a id="988" class="Comment">-- and all their diagrams</a>
  <a id="1016" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="1034" href="Presentable.html#961" class="Bound">J</a> <a id="1036" href="Presentable.html#826" class="Bound">F</a>       <a id="1044" class="Comment">-- the functor preserves all (existing) colimits</a>

<a id="presentable"></a><a id="1094" href="Presentable.html#1094" class="Function">presentable</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1120" class="Symbol">_</a>
<a id="1122" href="Presentable.html#1094" class="Function">presentable</a> <a id="1134" href="Presentable.html#1134" class="Bound">X</a> <a id="1136" class="Symbol">=</a> <a id="1138" href="Presentable.html#731" class="Function">finitary</a> <a id="1147" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="1156" href="Presentable.html#1134" class="Bound">X</a> <a id="1158" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="1162" class="Comment">-- the hom-functor is finitary</a>

<a id="1194" class="Comment">-- presentable objects are closed under coproducts</a>
<a id="presentable-coproduct"></a><a id="1245" href="Presentable.html#1245" class="Function">presentable-coproduct</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">{</a><a id="1270" href="Presentable.html#1270" class="Bound">A</a> <a id="1272" href="Presentable.html#1272" class="Bound">B</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Categories.Category.Core.html#559" class="Function">𝒞.Obj</a><a id="1281" class="Symbol">}</a> <a id="1283" class="Symbol">→</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Presentable.html#1286" class="Bound">coprod</a> <a id="1293" class="Symbol">:</a> <a id="1295" href="Categories.Object.Coproduct.html#398" class="Record">Coproduct</a> <a id="1305" href="Presentable.html#1270" class="Bound">A</a> <a id="1307" href="Presentable.html#1272" class="Bound">B</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">→</a>
  <a id="1314" class="Symbol">(∀</a> <a id="1317" class="Symbol">{</a><a id="1318" href="Presentable.html#1318" class="Bound">𝒟</a><a id="1319" class="Symbol">}</a> <a id="1321" class="Symbol">→</a> <a id="1323" href="Presentable.html#433" class="Bound">Fil</a> <a id="1327" href="Presentable.html#1318" class="Bound">𝒟</a> <a id="1329" class="Symbol">→</a> <a id="1331" href="Filtered.html#2499" class="Record">filtered</a> <a id="1340" href="Presentable.html#1318" class="Bound">𝒟</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" class="Comment">-- &#39;Fil&#39; implies filtered</a>
  <a id="1373" href="Presentable.html#1094" class="Function">presentable</a> <a id="1385" href="Presentable.html#1270" class="Bound">A</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Presentable.html#1094" class="Function">presentable</a> <a id="1401" href="Presentable.html#1272" class="Bound">B</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Presentable.html#1094" class="Function">presentable</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Categories.Object.Coproduct.html#476" class="Field">Coproduct.A+B</a> <a id="1432" href="Presentable.html#1286" class="Bound">coprod</a><a id="1438" class="Symbol">)</a>
<a id="1440" href="Presentable.html#1245" class="Function">presentable-coproduct</a> <a id="1462" class="Symbol">{</a><a id="1463" href="Presentable.html#1463" class="Bound">A</a><a id="1464" class="Symbol">}</a> <a id="1466" class="Symbol">{</a><a id="1467" href="Presentable.html#1467" class="Bound">B</a><a id="1468" class="Symbol">}</a> <a id="1470" href="Presentable.html#1470" class="Bound">coprod</a> <a id="1477" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="1488" href="Presentable.html#1488" class="Bound">A-pres</a> <a id="1495" href="Presentable.html#1495" class="Bound">B-pres</a> <a id="1502" href="Presentable.html#1502" class="Bound">𝒟</a> <a id="1504" href="Presentable.html#1504" class="Bound">𝒟-has-P</a> <a id="1512" href="Presentable.html#1512" class="Bound">J</a> <a id="1514" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="1522" class="Symbol">=</a>
  <a id="1526" href="Hom-Colimit-Choice.html#6991" class="Function">hom-colim-construct</a>
    <a id="1550" href="Presentable.html#1514" class="Bound">J-colim</a>
    <a id="1562" class="Symbol">(</a><a id="1563" href="Filtered.html#2544" class="Field">filtered.bounds</a> <a id="1579" class="Symbol">(</a><a id="1580" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="1591" href="Presentable.html#1504" class="Bound">𝒟-has-P</a><a id="1598" class="Symbol">))</a>
    <a id="1605" href="Categories.Object.Coproduct.html#476" class="Function">A+B</a>
    <a id="1613" class="Comment">-- Part 1: every morphism A+B -&gt; colim J needs to factor through the diagram:</a>
    <a id="1695" class="Symbol">(λ</a> <a id="1698" href="Presentable.html#1698" class="Bound">[f,g]</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Presentable.html#3881" class="Function">Part1.goal</a> <a id="1717" href="Presentable.html#1698" class="Bound">[f,g]</a><a id="1722" class="Symbol">)</a>
    <a id="1728" class="Comment">-- Part 2: if we have two factorizations, then they</a>
    <a id="1784" class="Comment">-- are identified within the diagram:</a>
    <a id="1826" class="Symbol">λ</a> <a id="1828" class="Symbol">{</a><a id="1829" href="Presentable.html#1829" class="Bound">i</a><a id="1830" class="Symbol">}</a> <a id="1832" href="Presentable.html#1832" class="Bound">[f,g]</a> <a id="1838" href="Presentable.html#1838" class="Bound">[f&#39;,g&#39;]</a> <a id="1846" href="Presentable.html#1846" class="Bound">pr∘fg≈pr∘fg&#39;</a> <a id="1859" class="Symbol">→</a>
      <a id="1867" class="Keyword">let</a>
        <a id="1879" class="Keyword">open</a> <a id="1884" href="Presentable.html#4141" class="Module">Part2</a> <a id="1890" href="Presentable.html#1829" class="Bound">i</a> <a id="1892" href="Presentable.html#1832" class="Bound">[f,g]</a> <a id="1898" href="Presentable.html#1838" class="Bound">[f&#39;,g&#39;]</a> <a id="1906" href="Presentable.html#1846" class="Bound">pr∘fg≈pr∘fg&#39;</a>
      <a id="1925" class="Keyword">in</a>
      <a id="1934" href="Presentable.html#6325" class="Function">i&#39;</a> <a id="1937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1939" class="Symbol">(</a><a id="1940" href="Presentable.html#6405" class="Function">m</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Presentable.html#6405" class="Function">m</a> <a id="1947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1949" class="Symbol">(</a>
          <a id="1961" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="1984" href="Presentable.html#1470" class="Bound">coprod</a>
            <a id="2003" class="Symbol">(</a><a id="2004" class="Keyword">record</a> <a id="2011" class="Symbol">{</a> <a id="2013" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Presentable.html#6427" class="Function">case1</a> <a id="2040" class="Symbol">;</a> <a id="2042" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Presentable.html#6884" class="Function">case2</a> <a id="2069" class="Symbol">}))))</a>
  <a id="2077" class="Keyword">where</a>
    <a id="2087" class="Keyword">open</a> <a id="2092" href="Categories.Object.Coproduct.html#398" class="Module">Coproduct</a> <a id="2102" href="Presentable.html#1470" class="Bound">coprod</a>
    <a id="2113" class="Keyword">open</a> <a id="2118" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2127" href="Presentable.html#340" class="Bound">𝒞</a>
    <a id="2133" class="Keyword">module</a> <a id="2140" href="Presentable.html#2140" class="Module">𝒟</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="2153" href="Presentable.html#1502" class="Bound">𝒟</a>
    <a id="2159" class="Keyword">module</a> <a id="2166" href="Presentable.html#2166" class="Module">J</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="2178" href="Presentable.html#1512" class="Bound">J</a>
    <a id="2184" class="Keyword">module</a> <a id="2191" href="Presentable.html#2191" class="Module">J-colim</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2209" href="Presentable.html#1514" class="Bound">J-colim</a>
    <a id="2221" class="Keyword">open</a> <a id="2226" href="Filtered.html#553" class="Module">has-upper-bounds</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Filtered.html#2544" class="Field">filtered.bounds</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="2272" href="Presentable.html#1504" class="Bound">𝒟-has-P</a><a id="2279" class="Symbol">))</a>
    <a id="2286" href="Presentable.html#2286" class="Function">A-preserves-J</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Presentable.html#1488" class="Bound">A-pres</a> <a id="2309" href="Presentable.html#1502" class="Bound">𝒟</a> <a id="2311" href="Presentable.html#1504" class="Bound">𝒟-has-P</a> <a id="2319" href="Presentable.html#1512" class="Bound">J</a> <a id="2321" href="Presentable.html#1514" class="Bound">J-colim</a>
    <a id="2333" href="Presentable.html#2333" class="Function">B-preserves-J</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Presentable.html#1495" class="Bound">B-pres</a> <a id="2356" href="Presentable.html#1502" class="Bound">𝒟</a> <a id="2358" href="Presentable.html#1504" class="Bound">𝒟-has-P</a> <a id="2366" href="Presentable.html#1512" class="Bound">J</a> <a id="2368" href="Presentable.html#1514" class="Bound">J-colim</a>
    <a id="2380" href="Presentable.html#2380" class="Function">Hom-A-colim</a> <a id="2392" class="Symbol">=</a> <a id="2394" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="2412" href="Presentable.html#2286" class="Function">A-preserves-J</a>
    <a id="2430" href="Presentable.html#2430" class="Function">Hom-B-colim</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="2462" href="Presentable.html#2333" class="Function">B-preserves-J</a>

    <a id="2481" class="Keyword">module</a> <a id="2488" href="Presentable.html#2488" class="Module">Part1</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Presentable.html#2495" class="Bound">[f,g]</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Categories.Object.Coproduct.html#476" class="Function">A+B</a> <a id="2507" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2509" href="Categories.Diagram.Colimit.html#1191" class="Function">J-colim.coapex</a><a id="2523" class="Symbol">)</a> <a id="2525" class="Keyword">where</a>
        <a id="2539" href="Presentable.html#2539" class="Function">f</a> <a id="2541" class="Symbol">=</a> <a id="2543" href="Presentable.html#2495" class="Bound">[f,g]</a> <a id="2549" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2551" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
        <a id="2562" href="Presentable.html#2562" class="Function">g</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Presentable.html#2495" class="Bound">[f,g]</a> <a id="2572" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2574" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
        <a id="2585" href="Presentable.html#2585" class="Function">T-f</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="2600" class="Symbol">_</a> <a id="2602" href="Presentable.html#2539" class="Function">f</a>
        <a id="2612" href="Presentable.html#2585" class="Function">T-f</a> <a id="2616" class="Symbol">=</a> <a id="2618" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2635" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="2643" href="Presentable.html#1463" class="Bound">A</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Presentable.html#1488" class="Bound">A-pres</a> <a id="2653" href="Presentable.html#1502" class="Bound">𝒟</a> <a id="2655" href="Presentable.html#1504" class="Bound">𝒟-has-P</a> <a id="2663" href="Presentable.html#1512" class="Bound">J</a><a id="2664" class="Symbol">)</a> <a id="2666" href="Presentable.html#2539" class="Function">f</a>
        <a id="2676" class="Keyword">module</a> <a id="2683" href="Presentable.html#2683" class="Module">T-f</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Hom-Colimit-Choice.html#1757" class="Module">Triangle</a> <a id="2698" href="Presentable.html#2585" class="Function">T-f</a>
        <a id="2710" href="Presentable.html#2710" class="Function">T-g</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="2725" class="Symbol">_</a> <a id="2727" href="Presentable.html#2562" class="Function">g</a>
        <a id="2737" href="Presentable.html#2710" class="Function">T-g</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2760" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="2768" href="Presentable.html#1467" class="Bound">B</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Presentable.html#1495" class="Bound">B-pres</a> <a id="2778" href="Presentable.html#1502" class="Bound">𝒟</a> <a id="2780" href="Presentable.html#1504" class="Bound">𝒟-has-P</a> <a id="2788" href="Presentable.html#1512" class="Bound">J</a><a id="2789" class="Symbol">)</a> <a id="2791" href="Presentable.html#2562" class="Function">g</a>
        <a id="2801" class="Keyword">module</a> <a id="2808" href="Presentable.html#2808" class="Module">T-g</a> <a id="2812" class="Symbol">=</a> <a id="2814" href="Hom-Colimit-Choice.html#1757" class="Module">Triangle</a> <a id="2823" href="Presentable.html#2710" class="Function">T-g</a>

        <a id="2836" href="Presentable.html#2836" class="Function">Bo</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Filtered.html#644" class="Function">upper-bound</a> <a id="2853" href="Hom-Colimit-Choice.html#1925" class="Function">T-f.x</a> <a id="2859" href="Hom-Colimit-Choice.html#1925" class="Function">T-g.x</a>
        <a id="2873" href="Presentable.html#2873" class="Function">p&#39;</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Categories.Object.Coproduct.html#532" class="Function Operator">[</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="2885" class="Symbol">(</a><a id="2886" href="Filtered.html#678" class="Function">is-above₁</a> <a id="2896" class="Symbol">_</a> <a id="2898" class="Symbol">_)</a> <a id="2901" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2903" href="Hom-Colimit-Choice.html#1941" class="Function">T-f.p&#39;</a><a id="2909" class="Symbol">)</a> <a id="2911" href="Categories.Object.Coproduct.html#532" class="Function Operator">,</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Filtered.html#730" class="Function">is-above₂</a> <a id="2929" class="Symbol">_</a> <a id="2931" class="Symbol">_)</a> <a id="2934" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2936" href="Hom-Colimit-Choice.html#1941" class="Function">T-g.p&#39;</a><a id="2942" class="Symbol">)</a>  <a id="2945" href="Categories.Object.Coproduct.html#532" class="Function Operator">]</a>

        <a id="2956" class="Keyword">open</a> <a id="2961" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>
        <a id="2982" href="Presentable.html#2982" class="Function">case1</a> <a id="2988" class="Symbol">=</a> <a id="2990" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="3006" href="Presentable.html#2495" class="Bound">[f,g]</a> <a id="3012" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3014" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>                             <a id="3045" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="3059" href="Presentable.html#2539" class="Function">f</a>                                               <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3110" href="Hom-Colimit-Choice.html#1962" class="Function">T-f.commutes</a> <a id="3123" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3135" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3148" href="Hom-Colimit-Choice.html#1925" class="Function">T-f.x</a> <a id="3154" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3156" href="Hom-Colimit-Choice.html#1941" class="Function">T-f.p&#39;</a> <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3167" href="Categories.Diagram.Colimit.html#1221" class="Function">J-colim.colimit-commute</a> <a id="3191" class="Symbol">_</a> <a id="3193" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3201" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3213" class="Symbol">(</a><a id="3214" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3227" href="Presentable.html#2836" class="Function">Bo</a> <a id="3230" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3232" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Filtered.html#678" class="Function">is-above₁</a> <a id="3247" class="Symbol">_</a> <a id="3249" class="Symbol">_))</a> <a id="3253" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3255" href="Hom-Colimit-Choice.html#1941" class="Function">T-f.p&#39;</a> <a id="3262" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3265" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3283" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3296" href="Presentable.html#2836" class="Function">Bo</a> <a id="3299" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Filtered.html#678" class="Function">is-above₁</a> <a id="3317" class="Symbol">_</a> <a id="3319" class="Symbol">_)</a> <a id="3322" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3324" href="Hom-Colimit-Choice.html#1941" class="Function">T-f.p&#39;</a><a id="3330" class="Symbol">)</a> <a id="3332" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3336" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3344" href="Categories.Object.Coproduct.html#569" class="Function">inject₁</a> <a id="3352" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3364" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3377" href="Presentable.html#2836" class="Function">Bo</a> <a id="3380" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3382" href="Presentable.html#2873" class="Function">p&#39;</a> <a id="3385" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3387" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a> <a id="3390" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3393" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3403" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3415" class="Symbol">(</a><a id="3416" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3429" href="Presentable.html#2836" class="Function">Bo</a> <a id="3432" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3434" href="Presentable.html#2873" class="Function">p&#39;</a><a id="3436" class="Symbol">)</a> <a id="3438" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3440" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
          <a id="3453" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3463" href="Presentable.html#3463" class="Function">case2</a> <a id="3469" class="Symbol">=</a> <a id="3471" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="3487" href="Presentable.html#2495" class="Bound">[f,g]</a> <a id="3493" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3495" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>                            <a id="3525" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3528" href="Hom-Colimit-Choice.html#1962" class="Function">T-g.commutes</a> <a id="3541" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3553" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3566" href="Hom-Colimit-Choice.html#1925" class="Function">T-g.x</a> <a id="3572" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3574" href="Hom-Colimit-Choice.html#1941" class="Function">T-g.p&#39;</a> <a id="3581" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3585" href="Categories.Diagram.Colimit.html#1221" class="Function">J-colim.colimit-commute</a> <a id="3609" class="Symbol">_</a> <a id="3611" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="3619" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3631" class="Symbol">(</a><a id="3632" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3645" href="Presentable.html#2836" class="Function">Bo</a> <a id="3648" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3650" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Filtered.html#730" class="Function">is-above₂</a> <a id="3665" class="Symbol">_</a> <a id="3667" class="Symbol">_))</a> <a id="3671" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3673" href="Hom-Colimit-Choice.html#1941" class="Function">T-g.p&#39;</a> <a id="3680" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3683" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="3689" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3701" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3714" href="Presentable.html#2836" class="Function">Bo</a> <a id="3717" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Filtered.html#730" class="Function">is-above₂</a> <a id="3735" class="Symbol">_</a> <a id="3737" class="Symbol">_)</a> <a id="3740" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3742" href="Hom-Colimit-Choice.html#1941" class="Function">T-g.p&#39;</a><a id="3748" class="Symbol">)</a> <a id="3750" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3754" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3762" href="Categories.Object.Coproduct.html#602" class="Function">inject₂</a> <a id="3770" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="3782" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3795" href="Presentable.html#2836" class="Function">Bo</a> <a id="3798" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3800" href="Presentable.html#2873" class="Function">p&#39;</a> <a id="3803" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3805" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a> <a id="3808" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3811" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="3821" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="3833" class="Symbol">(</a><a id="3834" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="3847" href="Presentable.html#2836" class="Function">Bo</a> <a id="3850" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3852" href="Presentable.html#2873" class="Function">p&#39;</a><a id="3854" class="Symbol">)</a> <a id="3856" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3858" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
          <a id="3871" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3881" href="Presentable.html#3881" class="Function">goal</a> <a id="3886" class="Symbol">:</a> <a id="3888" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="3897" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="3905" href="Presentable.html#2495" class="Bound">[f,g]</a>
        <a id="3919" href="Presentable.html#3881" class="Function">goal</a> <a id="3924" class="Symbol">=</a> <a id="3926" class="Keyword">record</a> <a id="3933" class="Symbol">{</a>
          <a id="3945" href="Hom-Colimit-Choice.html#1925" class="Field">x</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Presentable.html#2836" class="Function">Bo</a> <a id="3952" class="Symbol">;</a>
          <a id="3964" href="Hom-Colimit-Choice.html#1941" class="Field">p&#39;</a> <a id="3967" class="Symbol">=</a> <a id="3969" href="Presentable.html#2873" class="Function">p&#39;</a> <a id="3972" class="Symbol">;</a>
          <a id="3984" href="Hom-Colimit-Choice.html#1962" class="Field">commutes</a> <a id="3993" class="Symbol">=</a> <a id="3995" href="Colimit-Lemmas.html#9887" class="Function">coproduct-jointly-epic</a> <a id="4018" href="Presentable.html#1470" class="Bound">coprod</a> <a id="4025" class="Symbol">(</a><a id="4026" class="Keyword">record</a> <a id="4033" class="Symbol">{</a>
            <a id="4047" href="Colimit-Lemmas.html#9743" class="Field">case-precompose-i₁</a> <a id="4066" class="Symbol">=</a> <a id="4068" href="Presentable.html#2982" class="Function">case1</a> <a id="4074" class="Symbol">;</a>
            <a id="4088" href="Colimit-Lemmas.html#9790" class="Field">case-precompose-i₂</a> <a id="4107" class="Symbol">=</a> <a id="4109" href="Presentable.html#3463" class="Function">case2</a> <a id="4115" class="Symbol">})</a>
          <a id="4128" class="Symbol">}</a>
    <a id="4134" class="Keyword">module</a> <a id="4141" href="Presentable.html#4141" class="Module">Part2</a> <a id="4147" class="Symbol">(</a><a id="4148" href="Presentable.html#4148" class="Bound">i</a> <a id="4150" class="Symbol">:</a> <a id="4152" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a><a id="4157" class="Symbol">)</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Presentable.html#4160" class="Bound">[f,g]</a> <a id="4166" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="4174" class="Symbol">:</a> <a id="4176" href="Categories.Object.Coproduct.html#476" class="Function">A+B</a> <a id="4180" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="4182" href="Categories.Functor.Core.html#432" class="Function">J.F₀</a> <a id="4187" href="Presentable.html#4148" class="Bound">i</a><a id="4188" class="Symbol">)</a>
                  <a id="4208" class="Symbol">(</a><a id="4209" href="Presentable.html#4209" class="Bound">pr∘fg≈pr∘fg&#39;</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4237" href="Presentable.html#4148" class="Bound">i</a> <a id="4239" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4241" href="Presentable.html#4160" class="Bound">[f,g]</a> <a id="4247" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4249" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4262" href="Presentable.html#4148" class="Bound">i</a> <a id="4264" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4266" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Keyword">where</a>
      <a id="4287" class="Keyword">module</a> <a id="4294" href="Presentable.html#4294" class="Module">fil</a> <a id="4298" class="Symbol">=</a> <a id="4300" href="Filtered.html#2499" class="Module">filtered</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="4321" href="Presentable.html#1504" class="Bound">𝒟-has-P</a><a id="4328" class="Symbol">)</a>
      <a id="4336" class="Keyword">open</a> <a id="4341" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

      <a id="4361" href="Presentable.html#4361" class="Function">f</a> <a id="4363" class="Symbol">=</a> <a id="4365" href="Presentable.html#4160" class="Bound">[f,g]</a> <a id="4371" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4373" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
      <a id="4382" href="Presentable.html#4382" class="Function">g</a> <a id="4384" class="Symbol">=</a> <a id="4386" href="Presentable.html#4160" class="Bound">[f,g]</a> <a id="4392" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4394" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
      <a id="4403" href="Presentable.html#4403" class="Function">f&#39;</a> <a id="4406" class="Symbol">=</a> <a id="4408" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="4416" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4418" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
      <a id="4427" href="Presentable.html#4427" class="Function">g&#39;</a> <a id="4430" class="Symbol">=</a> <a id="4432" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="4440" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4442" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
      <a id="4451" href="Presentable.html#4451" class="Function">pr∘f≈pr∘f&#39;</a> <a id="4462" class="Symbol">:</a> <a id="4464" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4477" href="Presentable.html#4148" class="Bound">i</a> <a id="4479" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Presentable.html#4160" class="Bound">[f,g]</a> <a id="4488" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4490" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a><a id="4492" class="Symbol">)</a> <a id="4494" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4496" href="Categories.Diagram.Colimit.html#1204" class="Function">J-colim.proj</a> <a id="4509" href="Presentable.html#4148" class="Bound">i</a> <a id="4511" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="4522" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4524" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a><a id="4526" class="Symbol">)</a>
      <a id="4534" href="Presentable.html#4451" class="Function">pr∘f≈pr∘f&#39;</a> <a id="4545" class="Symbol">=</a> <a id="4547" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="4555" href="Presentable.html#4209" class="Bound">pr∘fg≈pr∘fg&#39;</a>
      <a id="4574" href="Presentable.html#4574" class="Function">i-u-f-f&#39;-prop</a> <a id="4588" class="Symbol">=</a>
        <a id="4598" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a> <a id="4622" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="4642" href="Presentable.html#1504" class="Bound">𝒟-has-P</a><a id="4649" class="Symbol">)</a>
              <a id="4665" href="Presentable.html#1463" class="Bound">A</a> <a id="4667" href="Presentable.html#2286" class="Function">A-preserves-J</a> <a id="4681" class="Symbol">_</a> <a id="4683" class="Symbol">_</a> <a id="4685" href="Presentable.html#4451" class="Function">pr∘f≈pr∘f&#39;</a>
      <a id="4702" href="Presentable.html#4702" class="Function">i-f</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4714" href="Presentable.html#4574" class="Function">i-u-f-f&#39;-prop</a>
      <a id="4734" href="Presentable.html#4734" class="Function">u-f</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4746" class="Symbol">(</a><a id="4747" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4753" href="Presentable.html#4574" class="Function">i-u-f-f&#39;-prop</a><a id="4766" class="Symbol">)</a>
      <a id="4774" href="Presentable.html#4774" class="Function">u-f&#39;</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4787" class="Symbol">(</a><a id="4788" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4793" class="Symbol">(</a><a id="4794" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4800" href="Presentable.html#4574" class="Function">i-u-f-f&#39;-prop</a><a id="4813" class="Symbol">))</a>
      <a id="4822" href="Presentable.html#4822" class="Function">u-f∘f≈u-f&#39;∘f&#39;</a> <a id="4836" class="Symbol">=</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4844" class="Symbol">(</a><a id="4845" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="4850" class="Symbol">(</a><a id="4851" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4857" href="Presentable.html#4574" class="Function">i-u-f-f&#39;-prop</a><a id="4870" class="Symbol">)))</a>

      <a id="4881" href="Presentable.html#4881" class="Function">Mf</a> <a id="4884" class="Symbol">=</a> <a id="4886" href="Filtered.html#2096" class="Function">fil.merge-all</a> <a id="4900" href="Presentable.html#4734" class="Function">u-f</a> <a id="4904" href="Presentable.html#4774" class="Function">u-f&#39;</a>
      <a id="4915" class="Keyword">module</a> <a id="4922" href="Presentable.html#4922" class="Module">Mf</a> <a id="4925" class="Symbol">=</a> <a id="4927" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="4943" href="Presentable.html#4881" class="Function">Mf</a>
      <a id="4952" href="Presentable.html#4952" class="Function">v-f</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Filtered.html#1903" class="Function">Mf.merge</a> <a id="4967" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="4971" href="Presentable.html#4734" class="Function">u-f</a>
      <a id="4981" href="Presentable.html#4981" class="Function">v-f-prop</a> <a id="4990" class="Symbol">:</a> <a id="4992" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="4996" href="Presentable.html#4952" class="Function">v-f</a> <a id="5000" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5002" href="Presentable.html#4361" class="Function">f</a> <a id="5004" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5006" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5010" href="Presentable.html#4952" class="Function">v-f</a> <a id="5014" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5016" href="Presentable.html#4403" class="Function">f&#39;</a>
      <a id="5025" href="Presentable.html#4981" class="Function">v-f-prop</a> <a id="5034" class="Symbol">=</a>
        <a id="5044" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5058" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5062" href="Presentable.html#4952" class="Function">v-f</a> <a id="5066" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5068" href="Presentable.html#4361" class="Function">f</a>         <a id="5078" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5081" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="5096" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5104" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5114" class="Symbol">(</a><a id="5115" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5119" href="Filtered.html#1903" class="Function">Mf.merge</a> <a id="5128" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5130" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5134" href="Presentable.html#4734" class="Function">u-f</a><a id="5137" class="Symbol">)</a> <a id="5139" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5141" href="Presentable.html#4361" class="Function">f</a>    <a id="5146" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5149" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="5157" href="Presentable.html#4822" class="Function">u-f∘f≈u-f&#39;∘f&#39;</a> <a id="5171" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5181" class="Symbol">(</a><a id="5182" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5186" href="Filtered.html#1903" class="Function">Mf.merge</a> <a id="5195" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5197" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5201" href="Presentable.html#4774" class="Function">u-f&#39;</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5209" href="Presentable.html#4403" class="Function">f&#39;</a>  <a id="5213" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5217" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="5232" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5240" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5250" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Filtered.html#1903" class="Function">Mf.merge</a> <a id="5264" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5268" href="Presentable.html#4774" class="Function">u-f&#39;</a><a id="5272" class="Symbol">)</a> <a id="5274" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5276" href="Presentable.html#4403" class="Function">f&#39;</a>      <a id="5284" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5288" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="5299" href="Filtered.html#1979" class="Function">Mf.prop</a> <a id="5307" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5315" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5325" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5329" href="Presentable.html#4952" class="Function">v-f</a> <a id="5333" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5335" href="Presentable.html#4403" class="Function">f&#39;</a>
        <a id="5346" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

      <a id="5355" class="Comment">-- same for g:</a>
      <a id="5376" href="Presentable.html#5376" class="Function">g-unique-factor</a> <a id="5392" class="Symbol">=</a>
        <a id="5402" href="Hom-Colimit-Choice.html#5185" class="Function">hom-colim-unique-factor</a> <a id="5426" href="Presentable.html#1514" class="Bound">J-colim</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Presentable.html#1477" class="Bound">P⇒filtered</a> <a id="5446" href="Presentable.html#1504" class="Bound">𝒟-has-P</a><a id="5453" class="Symbol">)</a>
              <a id="5469" href="Presentable.html#1467" class="Bound">B</a> <a id="5471" href="Presentable.html#2333" class="Function">B-preserves-J</a> <a id="5485" href="Presentable.html#4382" class="Function">g</a> <a id="5487" href="Presentable.html#4427" class="Function">g&#39;</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="5499" href="Presentable.html#4209" class="Bound">pr∘fg≈pr∘fg&#39;</a><a id="5511" class="Symbol">)</a>
      <a id="5519" href="Presentable.html#5519" class="Function">i-g</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5531" href="Presentable.html#5376" class="Function">g-unique-factor</a>
      <a id="5553" href="Presentable.html#5553" class="Function">u-g</a> <a id="5557" class="Symbol">=</a> <a id="5559" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5565" class="Symbol">(</a><a id="5566" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5572" href="Presentable.html#5376" class="Function">g-unique-factor</a><a id="5587" class="Symbol">)</a>
      <a id="5595" href="Presentable.html#5595" class="Function">u-g&#39;</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5608" class="Symbol">(</a><a id="5609" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5614" class="Symbol">(</a><a id="5615" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5621" href="Presentable.html#5376" class="Function">g-unique-factor</a><a id="5636" class="Symbol">))</a>
      <a id="5645" href="Presentable.html#5645" class="Function">u-g∘g≈u-g&#39;∘g&#39;</a> <a id="5659" class="Symbol">=</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5667" class="Symbol">(</a><a id="5668" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="5673" class="Symbol">(</a><a id="5674" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5680" href="Presentable.html#5376" class="Function">g-unique-factor</a><a id="5695" class="Symbol">)))</a>
      <a id="5705" href="Presentable.html#5705" class="Function">Mg</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="Filtered.html#2096" class="Function">fil.merge-all</a> <a id="5724" href="Presentable.html#5553" class="Function">u-g</a> <a id="5728" href="Presentable.html#5595" class="Function">u-g&#39;</a>
      <a id="5739" class="Keyword">module</a> <a id="5746" href="Presentable.html#5746" class="Module">Mg</a> <a id="5749" class="Symbol">=</a> <a id="5751" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="5767" href="Presentable.html#5705" class="Function">Mg</a>
      <a id="5776" href="Presentable.html#5776" class="Function">v-g</a> <a id="5780" class="Symbol">=</a> <a id="5782" href="Filtered.html#1903" class="Function">Mg.merge</a> <a id="5791" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="5795" href="Presentable.html#5553" class="Function">u-g</a>
      <a id="5805" href="Presentable.html#5805" class="Function">v-g-prop</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5820" href="Presentable.html#5776" class="Function">v-g</a> <a id="5824" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5826" href="Presentable.html#4382" class="Function">g</a> <a id="5828" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5830" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5834" href="Presentable.html#5776" class="Function">v-g</a> <a id="5838" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5840" href="Presentable.html#4427" class="Function">g&#39;</a>
      <a id="5849" href="Presentable.html#5805" class="Function">v-g-prop</a> <a id="5858" class="Symbol">=</a>
        <a id="5868" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="5882" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5886" href="Presentable.html#5776" class="Function">v-g</a> <a id="5890" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5892" href="Presentable.html#4382" class="Function">g</a>         <a id="5902" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5905" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="5920" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="5928" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5938" class="Symbol">(</a><a id="5939" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5943" href="Filtered.html#1903" class="Function">Mg.merge</a> <a id="5952" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5954" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="5958" href="Presentable.html#5553" class="Function">u-g</a><a id="5961" class="Symbol">)</a> <a id="5963" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5965" href="Presentable.html#4382" class="Function">g</a>    <a id="5970" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5973" href="Categories.Morphism.Reasoning.Core.html#3392" class="Function">extendˡ</a> <a id="5981" href="Presentable.html#5645" class="Function">u-g∘g≈u-g&#39;∘g&#39;</a> <a id="5995" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6005" class="Symbol">(</a><a id="6006" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6010" href="Filtered.html#1903" class="Function">Mg.merge</a> <a id="6019" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6021" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6025" href="Presentable.html#5595" class="Function">u-g&#39;</a><a id="6029" class="Symbol">)</a> <a id="6031" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6033" href="Presentable.html#4427" class="Function">g&#39;</a>  <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6041" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6056" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6064" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6074" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6078" class="Symbol">(</a><a id="6079" href="Filtered.html#1903" class="Function">Mg.merge</a> <a id="6088" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="6092" href="Presentable.html#5595" class="Function">u-g&#39;</a><a id="6096" class="Symbol">)</a> <a id="6098" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6100" href="Presentable.html#4427" class="Function">g&#39;</a>      <a id="6108" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6112" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="6123" href="Filtered.html#1979" class="Function">Mg.prop</a> <a id="6131" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6149" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6153" href="Presentable.html#5776" class="Function">v-g</a> <a id="6157" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6159" href="Presentable.html#4427" class="Function">g&#39;</a>
        <a id="6170" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

      <a id="6179" class="Comment">-- we then merge the span v-f and v-g to one commuting square</a>
      <a id="6247" href="Presentable.html#6247" class="Function">closed</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Filtered.html#2991" class="Function">fil.close-span</a> <a id="6271" href="Presentable.html#4952" class="Function">v-f</a> <a id="6275" href="Presentable.html#5776" class="Function">v-g</a>
      <a id="6285" class="Keyword">module</a> <a id="6292" href="Presentable.html#6292" class="Module">closed</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Filtered.html#2224" class="Module">ClosedSpan</a> <a id="6312" href="Presentable.html#6247" class="Function">closed</a>
      <a id="6325" href="Presentable.html#6325" class="Function">i&#39;</a> <a id="6328" class="Symbol">=</a> <a id="6330" href="Filtered.html#2341" class="Function">closed.tip</a>
      <a id="6347" href="Presentable.html#6347" class="Function">e-f</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Filtered.html#2357" class="Function">closed.close-fst</a>
      <a id="6376" href="Presentable.html#6376" class="Function">e-g</a> <a id="6380" class="Symbol">=</a> <a id="6382" href="Filtered.html#2381" class="Function">closed.close-snd</a>
      <a id="6405" href="Presentable.html#6405" class="Function">m</a> <a id="6407" class="Symbol">=</a> <a id="6409" href="Presentable.html#6347" class="Function">e-f</a> <a id="6413" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="6417" href="Presentable.html#4952" class="Function">v-f</a>
      <a id="6427" href="Presentable.html#6427" class="Function">case1</a> <a id="6433" class="Symbol">=</a>
        <a id="6443" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6457" class="Symbol">(</a><a id="6458" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6462" href="Presentable.html#6405" class="Function">m</a> <a id="6464" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6466" href="Presentable.html#4160" class="Bound">[f,g]</a><a id="6471" class="Symbol">)</a> <a id="6473" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6475" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>        <a id="6485" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6488" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6494" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6504" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6508" href="Presentable.html#6405" class="Function">m</a> <a id="6510" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6512" href="Presentable.html#4361" class="Function">f</a>          <a id="6523" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6526" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6541" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6549" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6559" class="Symbol">(</a><a id="6560" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6564" href="Presentable.html#6347" class="Function">e-f</a> <a id="6568" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6570" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6574" href="Presentable.html#4952" class="Function">v-f</a><a id="6577" class="Symbol">)</a> <a id="6579" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6581" href="Presentable.html#4361" class="Function">f</a>        <a id="6590" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6593" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6599" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6609" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6613" href="Presentable.html#6347" class="Function">e-f</a> <a id="6617" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6624" href="Presentable.html#4952" class="Function">v-f</a> <a id="6628" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6630" href="Presentable.html#4361" class="Function">f</a><a id="6631" class="Symbol">)</a>        <a id="6640" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6643" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="6651" href="Presentable.html#4981" class="Function">v-f-prop</a> <a id="6660" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6670" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6674" href="Presentable.html#6347" class="Function">e-f</a> <a id="6678" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6680" class="Symbol">(</a><a id="6681" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6685" href="Presentable.html#4952" class="Function">v-f</a> <a id="6689" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6691" href="Presentable.html#4403" class="Function">f&#39;</a><a id="6693" class="Symbol">)</a>        <a id="6702" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6705" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6715" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6725" class="Symbol">(</a><a id="6726" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6730" href="Presentable.html#6347" class="Function">e-f</a> <a id="6734" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6736" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6740" href="Presentable.html#4952" class="Function">v-f</a><a id="6743" class="Symbol">)</a> <a id="6745" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6747" href="Presentable.html#4403" class="Function">f&#39;</a>        <a id="6757" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="6761" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="6776" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="6784" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="6794" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6798" href="Presentable.html#6405" class="Function">m</a> <a id="6800" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6802" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="6810" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6812" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>        <a id="6822" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6825" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="6835" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6845" class="Symbol">(</a><a id="6846" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6850" href="Presentable.html#6405" class="Function">m</a> <a id="6852" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6854" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a><a id="6861" class="Symbol">)</a> <a id="6863" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6865" href="Categories.Object.Coproduct.html#492" class="Function">i₁</a>
        <a id="6876" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="6884" href="Presentable.html#6884" class="Function">case2</a> <a id="6890" class="Symbol">=</a>
        <a id="6900" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="6914" class="Symbol">(</a><a id="6915" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6919" href="Presentable.html#6405" class="Function">m</a> <a id="6921" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6923" href="Presentable.html#4160" class="Bound">[f,g]</a><a id="6928" class="Symbol">)</a> <a id="6930" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6932" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>        <a id="6942" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6945" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="6951" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="6961" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6965" href="Presentable.html#6405" class="Function">m</a> <a id="6967" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6969" href="Presentable.html#4382" class="Function">g</a>          <a id="6980" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6983" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="6994" href="Filtered.html#2405" class="Function">closed.commutes</a> <a id="7010" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7018" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7028" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7032" class="Symbol">(</a><a id="7033" href="Presentable.html#6376" class="Function">e-g</a> <a id="7037" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="7041" href="Presentable.html#5776" class="Function">v-g</a><a id="7044" class="Symbol">)</a> <a id="7046" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7048" href="Presentable.html#4382" class="Function">g</a>          <a id="7059" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7062" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="7077" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7085" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7095" class="Symbol">(</a><a id="7096" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7100" href="Presentable.html#6376" class="Function">e-g</a> <a id="7104" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7106" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7110" href="Presentable.html#5776" class="Function">v-g</a><a id="7113" class="Symbol">)</a> <a id="7115" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7117" href="Presentable.html#4382" class="Function">g</a>        <a id="7126" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7129" href="Categories.Category.Core.html#715" class="Function">assoc</a> <a id="7135" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7145" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7149" href="Presentable.html#6376" class="Function">e-g</a> <a id="7153" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7160" href="Presentable.html#5776" class="Function">v-g</a> <a id="7164" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7166" href="Presentable.html#4382" class="Function">g</a><a id="7167" class="Symbol">)</a>        <a id="7176" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7179" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="7187" href="Presentable.html#5805" class="Function">v-g-prop</a> <a id="7196" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a> <a id="7198" class="Comment">-- refl⟩∘⟨ v-g-prop ⟩</a>
        <a id="7228" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7232" href="Presentable.html#6376" class="Function">e-g</a> <a id="7236" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7243" href="Presentable.html#5776" class="Function">v-g</a> <a id="7247" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7249" href="Presentable.html#4427" class="Function">g&#39;</a><a id="7251" class="Symbol">)</a>        <a id="7260" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7263" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7273" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7283" class="Symbol">(</a><a id="7284" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7288" href="Presentable.html#6376" class="Function">e-g</a> <a id="7292" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7294" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7298" href="Presentable.html#5776" class="Function">v-g</a><a id="7301" class="Symbol">)</a> <a id="7303" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7305" href="Presentable.html#4427" class="Function">g&#39;</a>        <a id="7315" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7319" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="7334" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7342" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="7352" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Presentable.html#6376" class="Function">e-g</a> <a id="7361" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="7365" href="Presentable.html#5776" class="Function">v-g</a><a id="7368" class="Symbol">)</a> <a id="7370" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7372" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="7380" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7382" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>        <a id="7392" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="7396" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="7407" href="Filtered.html#2405" class="Function">closed.commutes</a> <a id="7423" href="Categories.Category.Core.html#2837" class="Function Operator">⟩∘⟨refl</a> <a id="7431" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="7441" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7445" href="Presentable.html#6405" class="Function">m</a> <a id="7447" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7449" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a> <a id="7457" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7459" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>        <a id="7469" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="7472" href="Categories.Category.Core.html#1004" class="Function">sym-assoc</a> <a id="7482" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="7492" class="Symbol">(</a><a id="7493" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="7497" href="Presentable.html#6405" class="Function">m</a> <a id="7499" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7501" href="Presentable.html#4166" class="Bound">[f&#39;,g&#39;]</a><a id="7508" class="Symbol">)</a> <a id="7510" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="7512" href="Categories.Object.Coproduct.html#512" class="Function">i₂</a>
        <a id="7523" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
</pre></body></html>

==> anc/README.html <==
<h1>Agda Formalization of 'Initial Algebras Unchained'</h1>
<p>This is the formalization from the Paper 'Initial Algebras Unchained - A Novel
Initial Algebra Construction Formalized in Agda' accepted for publication at
LICS 2024.</p>
<ul>
<li>A preprint version is available <a href="https://arxiv.org/abs/2405.09504">on arxiv (2405.09504)</a></li>
<li>The Agda source code is mirrored on <a href="https://archive.softwareheritage.org/browse/origin/directory/?origin_url=https://git8.cs.fau.de/software/initial-algebras-unchained">archive.softwareheritage.org</a></li>
</ul>
<p>You can browse the html documentation of this Agda formalization online:</p>
<ul>
<li><a href="https://arxiv.org/src/2405.09504/anc/index.html">https://arxiv.org/src/2405.09504/anc/index.html</a></li>
</ul>
<h2>Dependencies</h2>
<ul>
<li><a href="https://github.com/agda/agda">agda</a> (version 2.6.4)</li>
<li><a href="https://github.com/agda/agda-categories">agda-categories</a> (v0.2.0)</li>
<li><a href="https://github.com/agda/agda-stdlib">agda-stdlib</a> (v2.0, implicitly required by agda-categories)</li>
</ul>
<p>Assuming that Agda is already installed, the following sections describe the
installation of the required libraries and the compilation of the proofs of the
present project.</p>
<h2>Installing the dependencies</h2>
<pre><code class="language-bash">AGDA_DIR=$HOME/.agda/
mkdir -p &quot;$AGDA_DIR&quot;
echo -n &gt; ${AGDA_DIR}/defaults
git clone --depth 1 --branch &quot;v2.0&quot;  &quot;https://github.com/agda/agda-stdlib&quot; &quot;$AGDA_DIR/stdlib-2.0.0&quot;
git clone --depth 1 --branch &quot;v0.2.0&quot;  &quot;https://github.com/agda/agda-categories&quot; &quot;$AGDA_DIR/categories-2.0.0&quot;
find &quot;$AGDA_DIR/stdlib-2.0.0&quot; &quot;$AGDA_DIR/categories-2.0.0&quot; -name '*.agda-lib' | tee ${AGDA_DIR}/libraries
</code></pre>
<h2>Compiling the project</h2>
<p>Checking all the proofs:</p>
<pre><code class="language-bash">agda src/index.agda
</code></pre>
<p>Generating the html documentation:</p>
<pre><code class="language-bash">mkdir -p html
agda --html --html-dir=html/ src/index.agda
</code></pre>


==> anc/README.md <==
# Agda Formalization of 'Initial Algebras Unchained'

This is the formalization from the Paper 'Initial Algebras Unchained - A Novel
Initial Algebra Construction Formalized in Agda' accepted for publication at
LICS 2024.

  * A preprint version is available [on arxiv (2405.09504)](https://arxiv.org/abs/2405.09504)
  * The Agda source code is mirrored on [archive.softwareheritage.org](https://archive.softwareheritage.org/browse/origin/directory/?origin_url=https://git8.cs.fau.de/software/initial-algebras-unchained)

You can browse the html documentation of this Agda formalization online:

  * [https://arxiv.org/src/2405.09504/anc/index.html](https://arxiv.org/src/2405.09504/anc/index.html)

## Dependencies

  - [agda](https://github.com/agda/agda) (version 2.6.4)
  - [agda-categories](https://github.com/agda/agda-categories) (v0.2.0)
  - [agda-stdlib](https://github.com/agda/agda-stdlib) (v2.0, implicitly required by agda-categories)

Assuming that Agda is already installed, the following sections describe the
installation of the required libraries and the compilation of the proofs of the
present project.

## Installing the dependencies

```bash
AGDA_DIR=$HOME/.agda/
mkdir -p "$AGDA_DIR"
echo -n > ${AGDA_DIR}/defaults
git clone --depth 1 --branch "v2.0"  "https://github.com/agda/agda-stdlib" "$AGDA_DIR/stdlib-2.0.0"
git clone --depth 1 --branch "v0.2.0"  "https://github.com/agda/agda-categories" "$AGDA_DIR/categories-2.0.0"
find "$AGDA_DIR/stdlib-2.0.0" "$AGDA_DIR/categories-2.0.0" -name '*.agda-lib' | tee ${AGDA_DIR}/libraries
```

## Compiling the project

Checking all the proofs:
```bash
agda src/index.agda
```

Generating the html documentation:
```bash
mkdir -p html
agda --html --html-dir=html/ src/index.agda
```


==> anc/Relation.Binary.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for homogeneous binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="298" class="Symbol">{-#</a> <a id="302" class="Keyword">OPTIONS</a> <a id="310" class="Pragma">--cubical-compatible</a> <a id="331" class="Pragma">--safe</a> <a id="338" class="Symbol">#-}</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Base.html" class="Module">Function.Base</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Function.Base.html#1638" class="Function">flip</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Level.html" class="Module">Level</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>

<a id="600" class="Comment">------------------------------------------------------------------------</a>
<a id="673" class="Comment">-- Setoids</a>
<a id="684" class="Comment">------------------------------------------------------------------------</a>

<a id="758" class="Keyword">record</a> <a id="PartialSetoid"></a><a id="765" href="Relation.Binary.Bundles.html#765" class="Record">PartialSetoid</a> <a id="779" href="Relation.Binary.Bundles.html#779" class="Bound">a</a> <a id="781" href="Relation.Binary.Bundles.html#781" class="Bound">ℓ</a> <a id="783" class="Symbol">:</a> <a id="785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="789" class="Symbol">(</a><a id="790" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="794" class="Symbol">(</a><a id="795" href="Relation.Binary.Bundles.html#779" class="Bound">a</a> <a id="797" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="799" href="Relation.Binary.Bundles.html#781" class="Bound">ℓ</a><a id="800" class="Symbol">))</a> <a id="803" class="Keyword">where</a>
  <a id="811" class="Keyword">infix</a> <a id="817" class="Number">4</a> <a id="819" href="Relation.Binary.Bundles.html#868" class="Field Operator">_≈_</a>
  <a id="825" class="Keyword">field</a>
    <a id="PartialSetoid.Carrier"></a><a id="835" href="Relation.Binary.Bundles.html#835" class="Field">Carrier</a>              <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="862" href="Relation.Binary.Bundles.html#779" class="Bound">a</a>
    <a id="PartialSetoid._≈_"></a><a id="868" href="Relation.Binary.Bundles.html#868" class="Field Operator">_≈_</a>                  <a id="889" class="Symbol">:</a> <a id="891" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="895" href="Relation.Binary.Bundles.html#835" class="Field">Carrier</a> <a id="903" href="Relation.Binary.Bundles.html#781" class="Bound">ℓ</a>
    <a id="PartialSetoid.isPartialEquivalence"></a><a id="909" href="Relation.Binary.Bundles.html#909" class="Field">isPartialEquivalence</a> <a id="930" class="Symbol">:</a> <a id="932" href="Relation.Binary.Structures.html#1147" class="Record">IsPartialEquivalence</a> <a id="953" href="Relation.Binary.Bundles.html#868" class="Field Operator">_≈_</a>

  <a id="960" class="Keyword">open</a> <a id="965" href="Relation.Binary.Structures.html#1147" class="Module">IsPartialEquivalence</a> <a id="986" href="Relation.Binary.Bundles.html#909" class="Field">isPartialEquivalence</a> <a id="1007" class="Keyword">public</a>

  <a id="1017" class="Keyword">infix</a> <a id="1023" class="Number">4</a> <a id="1025" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a>
  <a id="PartialSetoid._≉_"></a><a id="1031" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1041" href="Relation.Binary.Bundles.html#835" class="Field">Carrier</a> <a id="1049" class="Symbol">_</a>
  <a id="1053" href="Relation.Binary.Bundles.html#1053" class="Bound">x</a> <a id="1055" href="Relation.Binary.Bundles.html#1031" class="Function Operator">≉</a> <a id="1057" href="Relation.Binary.Bundles.html#1057" class="Bound">y</a> <a id="1059" class="Symbol">=</a> <a id="1061" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Relation.Binary.Bundles.html#1053" class="Bound">x</a> <a id="1066" href="Relation.Binary.Bundles.html#868" class="Field Operator">≈</a> <a id="1068" href="Relation.Binary.Bundles.html#1057" class="Bound">y</a><a id="1069" class="Symbol">)</a>


<a id="1073" class="Keyword">record</a> <a id="Setoid"></a><a id="1080" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1087" href="Relation.Binary.Bundles.html#1087" class="Bound">c</a> <a id="1089" href="Relation.Binary.Bundles.html#1089" class="Bound">ℓ</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Relation.Binary.Bundles.html#1087" class="Bound">c</a> <a id="1105" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1107" href="Relation.Binary.Bundles.html#1089" class="Bound">ℓ</a><a id="1108" class="Symbol">))</a> <a id="1111" class="Keyword">where</a>
  <a id="1119" class="Keyword">infix</a> <a id="1125" class="Number">4</a> <a id="1127" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
  <a id="1133" class="Keyword">field</a>
    <a id="Setoid.Carrier"></a><a id="1143" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="1157" class="Symbol">:</a> <a id="1159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1163" href="Relation.Binary.Bundles.html#1087" class="Bound">c</a>
    <a id="Setoid._≈_"></a><a id="1169" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="1183" class="Symbol">:</a> <a id="1185" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1189" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a> <a id="1197" href="Relation.Binary.Bundles.html#1089" class="Bound">ℓ</a>
    <a id="Setoid.isEquivalence"></a><a id="1203" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1233" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>

  <a id="1240" class="Keyword">open</a> <a id="1245" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1259" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1273" class="Keyword">public</a>
    <a id="1284" class="Keyword">using</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Relation.Binary.Structures.html#1596" class="Field">refl</a><a id="1295" class="Symbol">;</a> <a id="1297" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a><a id="1306" class="Symbol">;</a> <a id="1308" href="Relation.Binary.Structures.html#1725" class="Function">isPartialEquivalence</a><a id="1328" class="Symbol">)</a>

  <a id="Setoid.partialSetoid"></a><a id="1333" href="Relation.Binary.Bundles.html#1333" class="Function">partialSetoid</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Relation.Binary.Bundles.html#765" class="Record">PartialSetoid</a> <a id="1363" href="Relation.Binary.Bundles.html#1087" class="Bound">c</a> <a id="1365" href="Relation.Binary.Bundles.html#1089" class="Bound">ℓ</a>
  <a id="1369" href="Relation.Binary.Bundles.html#1333" class="Function">partialSetoid</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a>
    <a id="1396" class="Symbol">{</a> <a id="1398" href="Relation.Binary.Bundles.html#909" class="Field">isPartialEquivalence</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Relation.Binary.Structures.html#1725" class="Function">isPartialEquivalence</a>
    <a id="1446" class="Symbol">}</a>

  <a id="1451" class="Keyword">open</a> <a id="1456" href="Relation.Binary.Bundles.html#765" class="Module">PartialSetoid</a> <a id="1470" href="Relation.Binary.Bundles.html#1333" class="Function">partialSetoid</a> <a id="1484" class="Keyword">public</a>
    <a id="1495" class="Keyword">hiding</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Relation.Binary.Bundles.html#835" class="Field">Carrier</a><a id="1510" class="Symbol">;</a> <a id="1512" href="Relation.Binary.Bundles.html#868" class="Field Operator">_≈_</a><a id="1515" class="Symbol">;</a> <a id="1517" href="Relation.Binary.Bundles.html#909" class="Field">isPartialEquivalence</a><a id="1537" class="Symbol">)</a>


<a id="1541" class="Keyword">record</a> <a id="DecSetoid"></a><a id="1548" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="1558" href="Relation.Binary.Bundles.html#1558" class="Bound">c</a> <a id="1560" href="Relation.Binary.Bundles.html#1560" class="Bound">ℓ</a> <a id="1562" class="Symbol">:</a> <a id="1564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Relation.Binary.Bundles.html#1558" class="Bound">c</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Relation.Binary.Bundles.html#1560" class="Bound">ℓ</a><a id="1579" class="Symbol">))</a> <a id="1582" class="Keyword">where</a>
  <a id="1590" class="Keyword">infix</a> <a id="1596" class="Number">4</a> <a id="1598" href="Relation.Binary.Bundles.html#1643" class="Field Operator">_≈_</a>
  <a id="1604" class="Keyword">field</a>
    <a id="DecSetoid.Carrier"></a><a id="1614" href="Relation.Binary.Bundles.html#1614" class="Field">Carrier</a>          <a id="1631" class="Symbol">:</a> <a id="1633" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1637" href="Relation.Binary.Bundles.html#1558" class="Bound">c</a>
    <a id="DecSetoid._≈_"></a><a id="1643" href="Relation.Binary.Bundles.html#1643" class="Field Operator">_≈_</a>              <a id="1660" class="Symbol">:</a> <a id="1662" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1666" href="Relation.Binary.Bundles.html#1614" class="Field">Carrier</a> <a id="1674" href="Relation.Binary.Bundles.html#1560" class="Bound">ℓ</a>
    <a id="DecSetoid.isDecEquivalence"></a><a id="1680" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="1716" href="Relation.Binary.Bundles.html#1643" class="Field Operator">_≈_</a>

  <a id="1723" class="Keyword">open</a> <a id="1728" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="1745" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="1762" class="Keyword">public</a>
    <a id="1773" class="Keyword">using</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a><a id="1783" class="Symbol">;</a> <a id="1785" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a><a id="1798" class="Symbol">)</a>

  <a id="DecSetoid.setoid"></a><a id="1803" href="Relation.Binary.Bundles.html#1803" class="Function">setoid</a> <a id="1810" class="Symbol">:</a> <a id="1812" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1819" href="Relation.Binary.Bundles.html#1558" class="Bound">c</a> <a id="1821" href="Relation.Binary.Bundles.html#1560" class="Bound">ℓ</a>
  <a id="1825" href="Relation.Binary.Bundles.html#1803" class="Function">setoid</a> <a id="1832" class="Symbol">=</a> <a id="1834" class="Keyword">record</a>
    <a id="1845" class="Symbol">{</a> <a id="1847" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Relation.Binary.Structures.html#1915" class="Function">isEquivalence</a>
    <a id="1881" class="Symbol">}</a>

  <a id="1886" class="Keyword">open</a> <a id="1891" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1898" href="Relation.Binary.Bundles.html#1803" class="Function">setoid</a> <a id="1905" class="Keyword">public</a>
    <a id="1916" class="Keyword">hiding</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a><a id="1931" class="Symbol">;</a> <a id="1933" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="1936" class="Symbol">;</a> <a id="1938" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a><a id="1951" class="Symbol">)</a>

<a id="1954" class="Comment">------------------------------------------------------------------------</a>
<a id="2027" class="Comment">-- Preorders</a>
<a id="2040" class="Comment">------------------------------------------------------------------------</a>

<a id="2114" class="Keyword">record</a> <a id="Preorder"></a><a id="2121" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="2130" href="Relation.Binary.Bundles.html#2130" class="Bound">c</a> <a id="2132" href="Relation.Binary.Bundles.html#2132" class="Bound">ℓ₁</a> <a id="2135" href="Relation.Binary.Bundles.html#2135" class="Bound">ℓ₂</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Bundles.html#2130" class="Bound">c</a> <a id="2152" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2154" href="Relation.Binary.Bundles.html#2132" class="Bound">ℓ₁</a> <a id="2157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2159" href="Relation.Binary.Bundles.html#2135" class="Bound">ℓ₂</a><a id="2161" class="Symbol">))</a> <a id="2164" class="Keyword">where</a>
  <a id="2172" class="Keyword">infix</a> <a id="2178" class="Number">4</a> <a id="2180" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a> <a id="2184" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>
  <a id="2190" class="Keyword">field</a>
    <a id="Preorder.Carrier"></a><a id="2200" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a>    <a id="2211" class="Symbol">:</a> <a id="2213" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2217" href="Relation.Binary.Bundles.html#2130" class="Bound">c</a>
    <a id="Preorder._≈_"></a><a id="2223" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a>        <a id="2234" class="Symbol">:</a> <a id="2236" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2240" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a> <a id="2248" href="Relation.Binary.Bundles.html#2132" class="Bound">ℓ₁</a>  <a id="2252" class="Comment">-- The underlying equality.</a>
    <a id="Preorder._≲_"></a><a id="2284" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>        <a id="2295" class="Symbol">:</a> <a id="2297" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2301" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a> <a id="2309" href="Relation.Binary.Bundles.html#2135" class="Bound">ℓ₂</a>  <a id="2313" class="Comment">-- The relation.</a>
    <a id="Preorder.isPreorder"></a><a id="2334" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="2358" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a> <a id="2362" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>

  <a id="2369" class="Keyword">open</a> <a id="2374" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="2385" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="2396" class="Keyword">public</a>
    <a id="2407" class="Keyword">hiding</a> <a id="2414" class="Symbol">(</a><a id="2415" class="Keyword">module</a> <a id="2422" href="Relation.Binary.Structures.html#2430" class="Module">Eq</a><a id="2424" class="Symbol">)</a>

  <a id="2429" class="Keyword">module</a> <a id="Preorder.Eq"></a><a id="2436" href="Relation.Binary.Bundles.html#2436" class="Module">Eq</a> <a id="2439" class="Keyword">where</a>
    <a id="Preorder.Eq.setoid"></a><a id="2449" href="Relation.Binary.Bundles.html#2449" class="Function">setoid</a> <a id="2456" class="Symbol">:</a> <a id="2458" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2465" href="Relation.Binary.Bundles.html#2130" class="Bound">c</a> <a id="2467" href="Relation.Binary.Bundles.html#2132" class="Bound">ℓ₁</a>
    <a id="2474" href="Relation.Binary.Bundles.html#2449" class="Function">setoid</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Keyword">record</a>
      <a id="2496" class="Symbol">{</a> <a id="2498" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2512" class="Symbol">=</a> <a id="2514" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
      <a id="2534" class="Symbol">}</a>

    <a id="2541" class="Keyword">open</a> <a id="2546" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2553" href="Relation.Binary.Bundles.html#2449" class="Function">setoid</a> <a id="2560" class="Keyword">public</a>

  <a id="2570" class="Keyword">infix</a> <a id="2576" class="Number">4</a> <a id="2578" href="Relation.Binary.Bundles.html#2584" class="Function Operator">_⋦_</a>
  <a id="Preorder._⋦_"></a><a id="2584" href="Relation.Binary.Bundles.html#2584" class="Function Operator">_⋦_</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2594" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a> <a id="2602" class="Symbol">_</a>
  <a id="2606" href="Relation.Binary.Bundles.html#2606" class="Bound">x</a> <a id="2608" href="Relation.Binary.Bundles.html#2584" class="Function Operator">⋦</a> <a id="2610" href="Relation.Binary.Bundles.html#2610" class="Bound">y</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Relation.Binary.Bundles.html#2606" class="Bound">x</a> <a id="2619" href="Relation.Binary.Bundles.html#2284" class="Field Operator">≲</a> <a id="2621" href="Relation.Binary.Bundles.html#2610" class="Bound">y</a><a id="2622" class="Symbol">)</a>

  <a id="2627" class="Keyword">infix</a> <a id="2633" class="Number">4</a> <a id="2635" href="Relation.Binary.Bundles.html#2641" class="Function Operator">_≳_</a>
  <a id="Preorder._≳_"></a><a id="2641" href="Relation.Binary.Bundles.html#2641" class="Function Operator">_≳_</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Function.Base.html#1638" class="Function">flip</a> <a id="2652" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>

  <a id="2659" class="Keyword">infix</a> <a id="2665" class="Number">4</a> <a id="2667" href="Relation.Binary.Bundles.html#2673" class="Function Operator">_⋧_</a>
  <a id="Preorder._⋧_"></a><a id="2673" href="Relation.Binary.Bundles.html#2673" class="Function Operator">_⋧_</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Function.Base.html#1638" class="Function">flip</a> <a id="2684" href="Relation.Binary.Bundles.html#2584" class="Function Operator">_⋦_</a>

  <a id="2691" class="Comment">-- Deprecated.</a>
  <a id="2708" class="Keyword">infix</a> <a id="2714" class="Number">4</a> <a id="2716" href="Relation.Binary.Bundles.html#2722" class="Function Operator">_∼_</a>
  <a id="Preorder._∼_"></a><a id="2722" href="Relation.Binary.Bundles.html#2722" class="Function Operator">_∼_</a> <a id="2726" class="Symbol">=</a> <a id="2728" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a>
  <a id="2734" class="Symbol">{-#</a> <a id="2738" class="Keyword">WARNING_ON_USAGE</a> <a id="2755" class="Pragma">_∼_</a>
  <a id="2761" class="String">&quot;Warning: _∼_ was deprecated in v2.0.
  Please use _≲_ instead. &quot;</a>
  <a id="2829" class="Symbol">#-}</a>


<a id="2835" class="Keyword">record</a> <a id="TotalPreorder"></a><a id="2842" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="2856" href="Relation.Binary.Bundles.html#2856" class="Bound">c</a> <a id="2858" href="Relation.Binary.Bundles.html#2858" class="Bound">ℓ₁</a> <a id="2861" href="Relation.Binary.Bundles.html#2861" class="Bound">ℓ₂</a> <a id="2864" class="Symbol">:</a> <a id="2866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Relation.Binary.Bundles.html#2856" class="Bound">c</a> <a id="2878" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2880" href="Relation.Binary.Bundles.html#2858" class="Bound">ℓ₁</a> <a id="2883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2885" href="Relation.Binary.Bundles.html#2861" class="Bound">ℓ₂</a><a id="2887" class="Symbol">))</a> <a id="2890" class="Keyword">where</a>
  <a id="2898" class="Keyword">infix</a> <a id="2904" class="Number">4</a> <a id="2906" href="Relation.Binary.Bundles.html#2954" class="Field Operator">_≈_</a> <a id="2910" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a>
  <a id="2916" class="Keyword">field</a>
    <a id="TotalPreorder.Carrier"></a><a id="2926" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a>         <a id="2942" class="Symbol">:</a> <a id="2944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2948" href="Relation.Binary.Bundles.html#2856" class="Bound">c</a>
    <a id="TotalPreorder._≈_"></a><a id="2954" href="Relation.Binary.Bundles.html#2954" class="Field Operator">_≈_</a>             <a id="2970" class="Symbol">:</a> <a id="2972" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2976" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a> <a id="2984" href="Relation.Binary.Bundles.html#2858" class="Bound">ℓ₁</a>  <a id="2988" class="Comment">-- The underlying equality.</a>
    <a id="TotalPreorder._≲_"></a><a id="3020" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a>             <a id="3036" class="Symbol">:</a> <a id="3038" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3042" href="Relation.Binary.Bundles.html#2926" class="Field">Carrier</a> <a id="3050" href="Relation.Binary.Bundles.html#2861" class="Bound">ℓ₂</a>  <a id="3054" class="Comment">-- The relation.</a>
    <a id="TotalPreorder.isTotalPreorder"></a><a id="3075" href="Relation.Binary.Bundles.html#3075" class="Field">isTotalPreorder</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="3109" href="Relation.Binary.Bundles.html#2954" class="Field Operator">_≈_</a> <a id="3113" href="Relation.Binary.Bundles.html#3020" class="Field Operator">_≲_</a>

  <a id="3120" class="Keyword">open</a> <a id="3125" href="Relation.Binary.Structures.html#3186" class="Module">IsTotalPreorder</a> <a id="3141" href="Relation.Binary.Bundles.html#3075" class="Field">isTotalPreorder</a> <a id="3157" class="Keyword">public</a>
    <a id="3168" class="Keyword">using</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Relation.Binary.Structures.html#3288" class="Field">total</a><a id="3180" class="Symbol">;</a> <a id="3182" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a><a id="3192" class="Symbol">)</a>

  <a id="TotalPreorder.preorder"></a><a id="3197" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3217" href="Relation.Binary.Bundles.html#2856" class="Bound">c</a> <a id="3219" href="Relation.Binary.Bundles.html#2858" class="Bound">ℓ₁</a> <a id="3222" href="Relation.Binary.Bundles.html#2861" class="Bound">ℓ₂</a>
  <a id="3227" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a> <a id="3236" class="Symbol">=</a> <a id="3238" class="Keyword">record</a>
    <a id="3249" class="Symbol">{</a> <a id="3251" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="3262" class="Symbol">=</a> <a id="3264" href="Relation.Binary.Structures.html#3256" class="Function">isPreorder</a>
    <a id="3279" class="Symbol">}</a>

  <a id="3284" class="Keyword">open</a> <a id="3289" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="3298" href="Relation.Binary.Bundles.html#3197" class="Function">preorder</a> <a id="3307" class="Keyword">public</a>
    <a id="3318" class="Keyword">hiding</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a><a id="3333" class="Symbol">;</a> <a id="3335" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a><a id="3338" class="Symbol">;</a> <a id="3340" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a><a id="3343" class="Symbol">;</a> <a id="3345" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a><a id="3355" class="Symbol">)</a>

<a id="3358" class="Comment">------------------------------------------------------------------------</a>
<a id="3431" class="Comment">-- Partial orders</a>
<a id="3449" class="Comment">------------------------------------------------------------------------</a>

<a id="3523" class="Keyword">record</a> <a id="Poset"></a><a id="3530" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="3536" href="Relation.Binary.Bundles.html#3536" class="Bound">c</a> <a id="3538" href="Relation.Binary.Bundles.html#3538" class="Bound">ℓ₁</a> <a id="3541" href="Relation.Binary.Bundles.html#3541" class="Bound">ℓ₂</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Relation.Binary.Bundles.html#3536" class="Bound">c</a> <a id="3558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3560" href="Relation.Binary.Bundles.html#3538" class="Bound">ℓ₁</a> <a id="3563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3565" href="Relation.Binary.Bundles.html#3541" class="Bound">ℓ₂</a><a id="3567" class="Symbol">))</a> <a id="3570" class="Keyword">where</a>
  <a id="3578" class="Keyword">infix</a> <a id="3584" class="Number">4</a> <a id="3586" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3590" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a>
  <a id="3596" class="Keyword">field</a>
    <a id="Poset.Carrier"></a><a id="3606" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a>        <a id="3621" class="Symbol">:</a> <a id="3623" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3627" href="Relation.Binary.Bundles.html#3536" class="Bound">c</a>
    <a id="Poset._≈_"></a><a id="3633" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>            <a id="3648" class="Symbol">:</a> <a id="3650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3654" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a> <a id="3662" href="Relation.Binary.Bundles.html#3538" class="Bound">ℓ₁</a>
    <a id="Poset._≤_"></a><a id="3669" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a>            <a id="3684" class="Symbol">:</a> <a id="3686" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3690" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a> <a id="3698" href="Relation.Binary.Bundles.html#3541" class="Bound">ℓ₂</a>
    <a id="Poset.isPartialOrder"></a><a id="3705" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3737" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3741" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a>

  <a id="3748" class="Keyword">open</a> <a id="3753" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="3768" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="3783" class="Keyword">public</a>
    <a id="3794" class="Keyword">using</a> <a id="3800" class="Symbol">(</a><a id="3801" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a><a id="3808" class="Symbol">;</a> <a id="3810" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a><a id="3820" class="Symbol">)</a>

  <a id="Poset.preorder"></a><a id="3825" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a> <a id="3834" class="Symbol">:</a> <a id="3836" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="3845" href="Relation.Binary.Bundles.html#3536" class="Bound">c</a> <a id="3847" href="Relation.Binary.Bundles.html#3538" class="Bound">ℓ₁</a> <a id="3850" href="Relation.Binary.Bundles.html#3541" class="Bound">ℓ₂</a>
  <a id="3855" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a> <a id="3864" class="Symbol">=</a> <a id="3866" class="Keyword">record</a>
    <a id="3877" class="Symbol">{</a> <a id="3879" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="Relation.Binary.Structures.html#3591" class="Function">isPreorder</a>
    <a id="3907" class="Symbol">}</a>

  <a id="3912" class="Keyword">open</a> <a id="3917" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="3926" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a> <a id="3935" class="Keyword">public</a>
    <a id="3946" class="Keyword">hiding</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Relation.Binary.Bundles.html#2200" class="Field">Carrier</a><a id="3961" class="Symbol">;</a> <a id="3963" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a><a id="3966" class="Symbol">;</a> <a id="3968" href="Relation.Binary.Bundles.html#2284" class="Field Operator">_≲_</a><a id="3971" class="Symbol">;</a> <a id="3973" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a><a id="3983" class="Symbol">)</a>
    <a id="3989" class="Keyword">renaming</a>
    <a id="4002" class="Symbol">(</a> <a id="4004" href="Relation.Binary.Bundles.html#2584" class="Function Operator">_⋦_</a> <a id="4008" class="Symbol">to</a> <a id="4011" class="Function Operator">_≰_</a><a id="4014" class="Symbol">;</a> <a id="4016" href="Relation.Binary.Bundles.html#2641" class="Function Operator">_≳_</a> <a id="4020" class="Symbol">to</a> <a id="4023" class="Function Operator">_≥_</a><a id="4026" class="Symbol">;</a> <a id="4028" href="Relation.Binary.Bundles.html#2673" class="Function Operator">_⋧_</a> <a id="4032" class="Symbol">to</a> <a id="4035" class="Function Operator">_≱_</a>
    <a id="4043" class="Symbol">;</a> <a id="4045" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a> <a id="4055" class="Symbol">to</a> <a id="4058" class="Function">≤-respˡ-≈</a>
    <a id="4072" class="Symbol">;</a> <a id="4074" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="4084" class="Symbol">to</a> <a id="4087" class="Function">≤-respʳ-≈</a>
    <a id="4101" class="Symbol">;</a> <a id="4103" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a>  <a id="4113" class="Symbol">to</a> <a id="4116" class="Function">≤-resp-≈</a>
    <a id="4129" class="Symbol">)</a>


<a id="4133" class="Keyword">record</a> <a id="DecPoset"></a><a id="4140" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a> <a id="4149" href="Relation.Binary.Bundles.html#4149" class="Bound">c</a> <a id="4151" href="Relation.Binary.Bundles.html#4151" class="Bound">ℓ₁</a> <a id="4154" href="Relation.Binary.Bundles.html#4154" class="Bound">ℓ₂</a> <a id="4157" class="Symbol">:</a> <a id="4159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4168" class="Symbol">(</a><a id="4169" href="Relation.Binary.Bundles.html#4149" class="Bound">c</a> <a id="4171" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4173" href="Relation.Binary.Bundles.html#4151" class="Bound">ℓ₁</a> <a id="4176" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4178" href="Relation.Binary.Bundles.html#4154" class="Bound">ℓ₂</a><a id="4180" class="Symbol">))</a> <a id="4183" class="Keyword">where</a>
  <a id="4191" class="Keyword">infix</a> <a id="4197" class="Number">4</a> <a id="4199" href="Relation.Binary.Bundles.html#4249" class="Field Operator">_≈_</a> <a id="4203" href="Relation.Binary.Bundles.html#4288" class="Field Operator">_≤_</a>
  <a id="4209" class="Keyword">field</a>
    <a id="DecPoset.Carrier"></a><a id="4219" href="Relation.Binary.Bundles.html#4219" class="Field">Carrier</a>           <a id="4237" class="Symbol">:</a> <a id="4239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4243" href="Relation.Binary.Bundles.html#4149" class="Bound">c</a>
    <a id="DecPoset._≈_"></a><a id="4249" href="Relation.Binary.Bundles.html#4249" class="Field Operator">_≈_</a>               <a id="4267" class="Symbol">:</a> <a id="4269" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4273" href="Relation.Binary.Bundles.html#4219" class="Field">Carrier</a> <a id="4281" href="Relation.Binary.Bundles.html#4151" class="Bound">ℓ₁</a>
    <a id="DecPoset._≤_"></a><a id="4288" href="Relation.Binary.Bundles.html#4288" class="Field Operator">_≤_</a>               <a id="4306" class="Symbol">:</a> <a id="4308" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4312" href="Relation.Binary.Bundles.html#4219" class="Field">Carrier</a> <a id="4320" href="Relation.Binary.Bundles.html#4154" class="Bound">ℓ₂</a>
    <a id="DecPoset.isDecPartialOrder"></a><a id="4327" href="Relation.Binary.Bundles.html#4327" class="Field">isDecPartialOrder</a> <a id="4345" class="Symbol">:</a> <a id="4347" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="4365" href="Relation.Binary.Bundles.html#4249" class="Field Operator">_≈_</a> <a id="4369" href="Relation.Binary.Bundles.html#4288" class="Field Operator">_≤_</a>

  <a id="4376" class="Keyword">private</a> <a id="4384" class="Keyword">module</a> <a id="DecPoset.DPO"></a><a id="4391" href="Relation.Binary.Bundles.html#4391" class="Module">DPO</a> <a id="4395" class="Symbol">=</a> <a id="4397" href="Relation.Binary.Structures.html#3809" class="Module">IsDecPartialOrder</a> <a id="4415" href="Relation.Binary.Bundles.html#4327" class="Field">isDecPartialOrder</a>

  <a id="4436" class="Keyword">open</a> <a id="4441" href="Relation.Binary.Bundles.html#4391" class="Module">DPO</a> <a id="4445" class="Keyword">public</a>
    <a id="4456" class="Keyword">using</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Relation.Binary.Structures.html#3940" class="Function Operator">_≟_</a><a id="4466" class="Symbol">;</a> <a id="4468" href="Relation.Binary.Structures.html#3975" class="Function Operator">_≤?_</a><a id="4472" class="Symbol">;</a> <a id="4474" href="Relation.Binary.Structures.html#3900" class="Function">isPartialOrder</a><a id="4488" class="Symbol">)</a>

  <a id="DecPoset.poset"></a><a id="4493" href="Relation.Binary.Bundles.html#4493" class="Function">poset</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="4507" href="Relation.Binary.Bundles.html#4149" class="Bound">c</a> <a id="4509" href="Relation.Binary.Bundles.html#4151" class="Bound">ℓ₁</a> <a id="4512" href="Relation.Binary.Bundles.html#4154" class="Bound">ℓ₂</a>
  <a id="4517" href="Relation.Binary.Bundles.html#4493" class="Function">poset</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Keyword">record</a>
    <a id="4536" class="Symbol">{</a> <a id="4538" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="4553" class="Symbol">=</a> <a id="4555" href="Relation.Binary.Structures.html#3900" class="Function">isPartialOrder</a>
    <a id="4574" class="Symbol">}</a>

  <a id="4579" class="Keyword">open</a> <a id="4584" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="4590" href="Relation.Binary.Bundles.html#4493" class="Function">poset</a> <a id="4596" class="Keyword">public</a>
    <a id="4607" class="Keyword">hiding</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a><a id="4622" class="Symbol">;</a> <a id="4624" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a><a id="4627" class="Symbol">;</a> <a id="4629" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a><a id="4632" class="Symbol">;</a> <a id="4634" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a><a id="4648" class="Symbol">;</a> <a id="4650" class="Keyword">module</a> <a id="4657" href="Relation.Binary.Bundles.html#2436" class="Module">Eq</a><a id="4659" class="Symbol">)</a>

  <a id="4664" class="Keyword">module</a> <a id="DecPoset.Eq"></a><a id="4671" href="Relation.Binary.Bundles.html#4671" class="Module">Eq</a> <a id="4674" class="Keyword">where</a>
    <a id="DecPoset.Eq.decSetoid"></a><a id="4684" href="Relation.Binary.Bundles.html#4684" class="Function">decSetoid</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="4706" href="Relation.Binary.Bundles.html#4149" class="Bound">c</a> <a id="4708" href="Relation.Binary.Bundles.html#4151" class="Bound">ℓ₁</a>
    <a id="4715" href="Relation.Binary.Bundles.html#4684" class="Function">decSetoid</a> <a id="4725" class="Symbol">=</a> <a id="4727" class="Keyword">record</a>
      <a id="4740" class="Symbol">{</a> <a id="4742" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="4759" class="Symbol">=</a> <a id="4761" href="Relation.Binary.Structures.html#4098" class="Function">DPO.Eq.isDecEquivalence</a>
      <a id="4791" class="Symbol">}</a>

    <a id="4798" class="Keyword">open</a> <a id="4803" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a> <a id="4813" href="Relation.Binary.Bundles.html#4684" class="Function">decSetoid</a> <a id="4823" class="Keyword">public</a>


<a id="4832" class="Keyword">record</a> <a id="StrictPartialOrder"></a><a id="4839" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="4858" href="Relation.Binary.Bundles.html#4858" class="Bound">c</a> <a id="4860" href="Relation.Binary.Bundles.html#4860" class="Bound">ℓ₁</a> <a id="4863" href="Relation.Binary.Bundles.html#4863" class="Bound">ℓ₂</a> <a id="4866" class="Symbol">:</a> <a id="4868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Relation.Binary.Bundles.html#4858" class="Bound">c</a> <a id="4880" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4882" href="Relation.Binary.Bundles.html#4860" class="Bound">ℓ₁</a> <a id="4885" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4887" href="Relation.Binary.Bundles.html#4863" class="Bound">ℓ₂</a><a id="4889" class="Symbol">))</a> <a id="4892" class="Keyword">where</a>
  <a id="4900" class="Keyword">infix</a> <a id="4906" class="Number">4</a> <a id="4908" href="Relation.Binary.Bundles.html#4961" class="Field Operator">_≈_</a> <a id="4912" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a>
  <a id="4918" class="Keyword">field</a>
    <a id="StrictPartialOrder.Carrier"></a><a id="4928" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a>              <a id="4949" class="Symbol">:</a> <a id="4951" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4955" href="Relation.Binary.Bundles.html#4858" class="Bound">c</a>
    <a id="StrictPartialOrder._≈_"></a><a id="4961" href="Relation.Binary.Bundles.html#4961" class="Field Operator">_≈_</a>                  <a id="4982" class="Symbol">:</a> <a id="4984" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4988" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a> <a id="4996" href="Relation.Binary.Bundles.html#4860" class="Bound">ℓ₁</a>
    <a id="StrictPartialOrder._&lt;_"></a><a id="5003" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a>                  <a id="5024" class="Symbol">:</a> <a id="5026" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5030" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a> <a id="5038" href="Relation.Binary.Bundles.html#4863" class="Bound">ℓ₂</a>
    <a id="StrictPartialOrder.isStrictPartialOrder"></a><a id="5045" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5089" href="Relation.Binary.Bundles.html#4961" class="Field Operator">_≈_</a> <a id="5093" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a>

  <a id="5100" class="Keyword">open</a> <a id="5105" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="5126" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="5147" class="Keyword">public</a>
    <a id="5158" class="Keyword">hiding</a> <a id="5165" class="Symbol">(</a><a id="5166" class="Keyword">module</a> <a id="5173" href="Relation.Binary.Structures.html#4526" class="Module">Eq</a><a id="5175" class="Symbol">)</a>

  <a id="5180" class="Keyword">module</a> <a id="StrictPartialOrder.Eq"></a><a id="5187" href="Relation.Binary.Bundles.html#5187" class="Module">Eq</a> <a id="5190" class="Keyword">where</a>
    <a id="StrictPartialOrder.Eq.setoid"></a><a id="5200" href="Relation.Binary.Bundles.html#5200" class="Function">setoid</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5216" href="Relation.Binary.Bundles.html#4858" class="Bound">c</a> <a id="5218" href="Relation.Binary.Bundles.html#4860" class="Bound">ℓ₁</a>
    <a id="5225" href="Relation.Binary.Bundles.html#5200" class="Function">setoid</a> <a id="5232" class="Symbol">=</a> <a id="5234" class="Keyword">record</a>
      <a id="5247" class="Symbol">{</a> <a id="5249" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5263" class="Symbol">=</a> <a id="5265" href="Relation.Binary.Structures.html#4373" class="Function">isEquivalence</a>
      <a id="5285" class="Symbol">}</a>

    <a id="5292" class="Keyword">open</a> <a id="5297" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5304" href="Relation.Binary.Bundles.html#5200" class="Function">setoid</a> <a id="5311" class="Keyword">public</a>

  <a id="5321" class="Keyword">infix</a> <a id="5327" class="Number">4</a> <a id="5329" href="Relation.Binary.Bundles.html#5335" class="Function Operator">_≮_</a>
  <a id="StrictPartialOrder._≮_"></a><a id="5335" href="Relation.Binary.Bundles.html#5335" class="Function Operator">_≮_</a> <a id="5339" class="Symbol">:</a> <a id="5341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5345" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a> <a id="5353" class="Symbol">_</a>
  <a id="5357" href="Relation.Binary.Bundles.html#5357" class="Bound">x</a> <a id="5359" href="Relation.Binary.Bundles.html#5335" class="Function Operator">≮</a> <a id="5361" href="Relation.Binary.Bundles.html#5361" class="Bound">y</a> <a id="5363" class="Symbol">=</a> <a id="5365" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Relation.Binary.Bundles.html#5357" class="Bound">x</a> <a id="5370" href="Relation.Binary.Bundles.html#5003" class="Field Operator">&lt;</a> <a id="5372" href="Relation.Binary.Bundles.html#5361" class="Bound">y</a><a id="5373" class="Symbol">)</a>

  <a id="5378" class="Keyword">infix</a> <a id="5384" class="Number">4</a> <a id="5386" href="Relation.Binary.Bundles.html#5392" class="Function Operator">_&gt;_</a>
  <a id="StrictPartialOrder._&gt;_"></a><a id="5392" href="Relation.Binary.Bundles.html#5392" class="Function Operator">_&gt;_</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Function.Base.html#1638" class="Function">flip</a> <a id="5403" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a>

  <a id="5410" class="Keyword">infix</a> <a id="5416" class="Number">4</a> <a id="5418" href="Relation.Binary.Bundles.html#5424" class="Function Operator">_≯_</a>
  <a id="StrictPartialOrder._≯_"></a><a id="5424" href="Relation.Binary.Bundles.html#5424" class="Function Operator">_≯_</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Function.Base.html#1638" class="Function">flip</a> <a id="5435" href="Relation.Binary.Bundles.html#5335" class="Function Operator">_≮_</a>


<a id="5441" class="Keyword">record</a> <a id="DecStrictPartialOrder"></a><a id="5448" href="Relation.Binary.Bundles.html#5448" class="Record">DecStrictPartialOrder</a> <a id="5470" href="Relation.Binary.Bundles.html#5470" class="Bound">c</a> <a id="5472" href="Relation.Binary.Bundles.html#5472" class="Bound">ℓ₁</a> <a id="5475" href="Relation.Binary.Bundles.html#5475" class="Bound">ℓ₂</a> <a id="5478" class="Symbol">:</a> <a id="5480" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Relation.Binary.Bundles.html#5470" class="Bound">c</a> <a id="5492" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5494" href="Relation.Binary.Bundles.html#5472" class="Bound">ℓ₁</a> <a id="5497" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5499" href="Relation.Binary.Bundles.html#5475" class="Bound">ℓ₂</a><a id="5501" class="Symbol">))</a> <a id="5504" class="Keyword">where</a>
  <a id="5512" class="Keyword">infix</a> <a id="5518" class="Number">4</a> <a id="5520" href="Relation.Binary.Bundles.html#5576" class="Field Operator">_≈_</a> <a id="5524" href="Relation.Binary.Bundles.html#5621" class="Field Operator">_&lt;_</a>
  <a id="5530" class="Keyword">field</a>
    <a id="DecStrictPartialOrder.Carrier"></a><a id="5540" href="Relation.Binary.Bundles.html#5540" class="Field">Carrier</a>                 <a id="5564" class="Symbol">:</a> <a id="5566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5570" href="Relation.Binary.Bundles.html#5470" class="Bound">c</a>
    <a id="DecStrictPartialOrder._≈_"></a><a id="5576" href="Relation.Binary.Bundles.html#5576" class="Field Operator">_≈_</a>                     <a id="5600" class="Symbol">:</a> <a id="5602" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5606" href="Relation.Binary.Bundles.html#5540" class="Field">Carrier</a> <a id="5614" href="Relation.Binary.Bundles.html#5472" class="Bound">ℓ₁</a>
    <a id="DecStrictPartialOrder._&lt;_"></a><a id="5621" href="Relation.Binary.Bundles.html#5621" class="Field Operator">_&lt;_</a>                     <a id="5645" class="Symbol">:</a> <a id="5647" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5651" href="Relation.Binary.Bundles.html#5540" class="Field">Carrier</a> <a id="5659" href="Relation.Binary.Bundles.html#5475" class="Bound">ℓ₂</a>
    <a id="DecStrictPartialOrder.isDecStrictPartialOrder"></a><a id="5666" href="Relation.Binary.Bundles.html#5666" class="Field">isDecStrictPartialOrder</a> <a id="5690" class="Symbol">:</a> <a id="5692" href="Relation.Binary.Structures.html#4782" class="Record">IsDecStrictPartialOrder</a> <a id="5716" href="Relation.Binary.Bundles.html#5576" class="Field Operator">_≈_</a> <a id="5720" href="Relation.Binary.Bundles.html#5621" class="Field Operator">_&lt;_</a>

  <a id="5727" class="Keyword">private</a> <a id="5735" class="Keyword">module</a> <a id="DecStrictPartialOrder.DSPO"></a><a id="5742" href="Relation.Binary.Bundles.html#5742" class="Module">DSPO</a> <a id="5747" class="Symbol">=</a> <a id="5749" href="Relation.Binary.Structures.html#4782" class="Module">IsDecStrictPartialOrder</a> <a id="5773" href="Relation.Binary.Bundles.html#5666" class="Field">isDecStrictPartialOrder</a>

  <a id="5800" class="Keyword">open</a> <a id="5805" href="Relation.Binary.Bundles.html#5742" class="Module">DSPO</a> <a id="5810" class="Keyword">public</a>
    <a id="5821" class="Keyword">using</a> <a id="5827" class="Symbol">(</a><a id="5828" href="Relation.Binary.Structures.html#4972" class="Function Operator">_&lt;?_</a><a id="5832" class="Symbol">;</a> <a id="5834" href="Relation.Binary.Structures.html#4931" class="Function Operator">_≟_</a><a id="5837" class="Symbol">;</a> <a id="5839" href="Relation.Binary.Structures.html#4879" class="Function">isStrictPartialOrder</a><a id="5859" class="Symbol">)</a>

  <a id="DecStrictPartialOrder.strictPartialOrder"></a><a id="5864" href="Relation.Binary.Bundles.html#5864" class="Function">strictPartialOrder</a> <a id="5883" class="Symbol">:</a> <a id="5885" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="5904" href="Relation.Binary.Bundles.html#5470" class="Bound">c</a> <a id="5906" href="Relation.Binary.Bundles.html#5472" class="Bound">ℓ₁</a> <a id="5909" href="Relation.Binary.Bundles.html#5475" class="Bound">ℓ₂</a>
  <a id="5914" href="Relation.Binary.Bundles.html#5864" class="Function">strictPartialOrder</a> <a id="5933" class="Symbol">=</a> <a id="5935" class="Keyword">record</a>
    <a id="5946" class="Symbol">{</a> <a id="5948" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="5969" class="Symbol">=</a> <a id="5971" href="Relation.Binary.Structures.html#4879" class="Function">isStrictPartialOrder</a>
    <a id="5996" class="Symbol">}</a>

  <a id="6001" class="Keyword">open</a> <a id="6006" href="Relation.Binary.Bundles.html#4839" class="Module">StrictPartialOrder</a> <a id="6025" href="Relation.Binary.Bundles.html#5864" class="Function">strictPartialOrder</a> <a id="6044" class="Keyword">public</a>
    <a id="6055" class="Keyword">hiding</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a><a id="6070" class="Symbol">;</a> <a id="6072" href="Relation.Binary.Bundles.html#4961" class="Field Operator">_≈_</a><a id="6075" class="Symbol">;</a> <a id="6077" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a><a id="6080" class="Symbol">;</a> <a id="6082" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a><a id="6102" class="Symbol">;</a> <a id="6104" class="Keyword">module</a> <a id="6111" href="Relation.Binary.Bundles.html#5187" class="Module">Eq</a><a id="6113" class="Symbol">)</a>

  <a id="6118" class="Keyword">module</a> <a id="DecStrictPartialOrder.Eq"></a><a id="6125" href="Relation.Binary.Bundles.html#6125" class="Module">Eq</a> <a id="6128" class="Keyword">where</a>

    <a id="DecStrictPartialOrder.Eq.decSetoid"></a><a id="6139" href="Relation.Binary.Bundles.html#6139" class="Function">decSetoid</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6161" href="Relation.Binary.Bundles.html#5470" class="Bound">c</a> <a id="6163" href="Relation.Binary.Bundles.html#5472" class="Bound">ℓ₁</a>
    <a id="6170" href="Relation.Binary.Bundles.html#6139" class="Function">decSetoid</a> <a id="6180" class="Symbol">=</a> <a id="6182" class="Keyword">record</a>
      <a id="6195" class="Symbol">{</a> <a id="6197" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6214" class="Symbol">=</a> <a id="6216" href="Relation.Binary.Structures.html#5141" class="Function">DSPO.Eq.isDecEquivalence</a>
      <a id="6247" class="Symbol">}</a>

    <a id="6254" class="Keyword">open</a> <a id="6259" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a> <a id="6269" href="Relation.Binary.Bundles.html#6139" class="Function">decSetoid</a> <a id="6279" class="Keyword">public</a>


<a id="6288" class="Comment">------------------------------------------------------------------------</a>
<a id="6361" class="Comment">-- Total orders</a>
<a id="6377" class="Comment">------------------------------------------------------------------------</a>

<a id="6451" class="Keyword">record</a> <a id="TotalOrder"></a><a id="6458" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="6469" href="Relation.Binary.Bundles.html#6469" class="Bound">c</a> <a id="6471" href="Relation.Binary.Bundles.html#6471" class="Bound">ℓ₁</a> <a id="6474" href="Relation.Binary.Bundles.html#6474" class="Bound">ℓ₂</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Relation.Binary.Bundles.html#6469" class="Bound">c</a> <a id="6491" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6493" href="Relation.Binary.Bundles.html#6471" class="Bound">ℓ₁</a> <a id="6496" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6498" href="Relation.Binary.Bundles.html#6474" class="Bound">ℓ₂</a><a id="6500" class="Symbol">))</a> <a id="6503" class="Keyword">where</a>
  <a id="6511" class="Keyword">infix</a> <a id="6517" class="Number">4</a> <a id="6519" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a> <a id="6523" href="Relation.Binary.Bundles.html#6598" class="Field Operator">_≤_</a>
  <a id="6529" class="Keyword">field</a>
    <a id="TotalOrder.Carrier"></a><a id="6539" href="Relation.Binary.Bundles.html#6539" class="Field">Carrier</a>      <a id="6552" class="Symbol">:</a> <a id="6554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6558" href="Relation.Binary.Bundles.html#6469" class="Bound">c</a>
    <a id="TotalOrder._≈_"></a><a id="6564" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a>          <a id="6577" class="Symbol">:</a> <a id="6579" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6583" href="Relation.Binary.Bundles.html#6539" class="Field">Carrier</a> <a id="6591" href="Relation.Binary.Bundles.html#6471" class="Bound">ℓ₁</a>
    <a id="TotalOrder._≤_"></a><a id="6598" href="Relation.Binary.Bundles.html#6598" class="Field Operator">_≤_</a>          <a id="6611" class="Symbol">:</a> <a id="6613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6617" href="Relation.Binary.Bundles.html#6539" class="Field">Carrier</a> <a id="6625" href="Relation.Binary.Bundles.html#6474" class="Bound">ℓ₂</a>
    <a id="TotalOrder.isTotalOrder"></a><a id="6632" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="6645" class="Symbol">:</a> <a id="6647" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="6660" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a> <a id="6664" href="Relation.Binary.Bundles.html#6598" class="Field Operator">_≤_</a>

  <a id="6671" class="Keyword">open</a> <a id="6676" href="Relation.Binary.Structures.html#5508" class="Module">IsTotalOrder</a> <a id="6689" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="6702" class="Keyword">public</a>
    <a id="6713" class="Keyword">using</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Relation.Binary.Structures.html#5615" class="Field">total</a><a id="6725" class="Symbol">;</a> <a id="6727" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a><a id="6741" class="Symbol">;</a> <a id="6743" href="Relation.Binary.Structures.html#5690" class="Function">isTotalPreorder</a><a id="6758" class="Symbol">)</a>

  <a id="TotalOrder.poset"></a><a id="6763" href="Relation.Binary.Bundles.html#6763" class="Function">poset</a> <a id="6769" class="Symbol">:</a> <a id="6771" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6777" href="Relation.Binary.Bundles.html#6469" class="Bound">c</a> <a id="6779" href="Relation.Binary.Bundles.html#6471" class="Bound">ℓ₁</a> <a id="6782" href="Relation.Binary.Bundles.html#6474" class="Bound">ℓ₂</a>
  <a id="6787" href="Relation.Binary.Bundles.html#6763" class="Function">poset</a> <a id="6793" class="Symbol">=</a> <a id="6795" class="Keyword">record</a>
    <a id="6806" class="Symbol">{</a> <a id="6808" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="6823" class="Symbol">=</a> <a id="6825" href="Relation.Binary.Structures.html#5575" class="Function">isPartialOrder</a>
    <a id="6844" class="Symbol">}</a>

  <a id="6849" class="Keyword">open</a> <a id="6854" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="6860" href="Relation.Binary.Bundles.html#6763" class="Function">poset</a> <a id="6866" class="Keyword">public</a>
    <a id="6877" class="Keyword">hiding</a> <a id="6884" class="Symbol">(</a><a id="6885" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a><a id="6892" class="Symbol">;</a> <a id="6894" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a><a id="6897" class="Symbol">;</a> <a id="6899" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a><a id="6902" class="Symbol">;</a> <a id="6904" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a><a id="6918" class="Symbol">)</a>

  <a id="TotalOrder.totalPreorder"></a><a id="6923" href="Relation.Binary.Bundles.html#6923" class="Function">totalPreorder</a> <a id="6937" class="Symbol">:</a> <a id="6939" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="6953" href="Relation.Binary.Bundles.html#6469" class="Bound">c</a> <a id="6955" href="Relation.Binary.Bundles.html#6471" class="Bound">ℓ₁</a> <a id="6958" href="Relation.Binary.Bundles.html#6474" class="Bound">ℓ₂</a>
  <a id="6963" href="Relation.Binary.Bundles.html#6923" class="Function">totalPreorder</a> <a id="6977" class="Symbol">=</a> <a id="6979" class="Keyword">record</a>
    <a id="6990" class="Symbol">{</a> <a id="6992" href="Relation.Binary.Bundles.html#3075" class="Field">isTotalPreorder</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Relation.Binary.Structures.html#5690" class="Function">isTotalPreorder</a>
    <a id="7030" class="Symbol">}</a>


<a id="7034" class="Keyword">record</a> <a id="DecTotalOrder"></a><a id="7041" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="7055" href="Relation.Binary.Bundles.html#7055" class="Bound">c</a> <a id="7057" href="Relation.Binary.Bundles.html#7057" class="Bound">ℓ₁</a> <a id="7060" href="Relation.Binary.Bundles.html#7060" class="Bound">ℓ₂</a> <a id="7063" class="Symbol">:</a> <a id="7065" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7069" class="Symbol">(</a><a id="7070" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7074" class="Symbol">(</a><a id="7075" href="Relation.Binary.Bundles.html#7055" class="Bound">c</a> <a id="7077" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7079" href="Relation.Binary.Bundles.html#7057" class="Bound">ℓ₁</a> <a id="7082" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7084" href="Relation.Binary.Bundles.html#7060" class="Bound">ℓ₂</a><a id="7086" class="Symbol">))</a> <a id="7089" class="Keyword">where</a>
  <a id="7097" class="Keyword">infix</a> <a id="7103" class="Number">4</a> <a id="7105" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a> <a id="7109" href="Relation.Binary.Bundles.html#7190" class="Field Operator">_≤_</a>
  <a id="7115" class="Keyword">field</a>
    <a id="DecTotalOrder.Carrier"></a><a id="7125" href="Relation.Binary.Bundles.html#7125" class="Field">Carrier</a>         <a id="7141" class="Symbol">:</a> <a id="7143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7147" href="Relation.Binary.Bundles.html#7055" class="Bound">c</a>
    <a id="DecTotalOrder._≈_"></a><a id="7153" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a>             <a id="7169" class="Symbol">:</a> <a id="7171" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7175" href="Relation.Binary.Bundles.html#7125" class="Field">Carrier</a> <a id="7183" href="Relation.Binary.Bundles.html#7057" class="Bound">ℓ₁</a>
    <a id="DecTotalOrder._≤_"></a><a id="7190" href="Relation.Binary.Bundles.html#7190" class="Field Operator">_≤_</a>             <a id="7206" class="Symbol">:</a> <a id="7208" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7212" href="Relation.Binary.Bundles.html#7125" class="Field">Carrier</a> <a id="7220" href="Relation.Binary.Bundles.html#7060" class="Bound">ℓ₂</a>
    <a id="DecTotalOrder.isDecTotalOrder"></a><a id="7227" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="7243" class="Symbol">:</a> <a id="7245" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="7261" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a> <a id="7265" href="Relation.Binary.Bundles.html#7190" class="Field Operator">_≤_</a>

  <a id="7272" class="Keyword">private</a> <a id="7280" class="Keyword">module</a> <a id="DecTotalOrder.DTO"></a><a id="7287" href="Relation.Binary.Bundles.html#7287" class="Module">DTO</a> <a id="7291" class="Symbol">=</a> <a id="7293" href="Relation.Binary.Structures.html#5825" class="Module">IsDecTotalOrder</a> <a id="7309" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a>

  <a id="7328" class="Keyword">open</a> <a id="7333" href="Relation.Binary.Bundles.html#7287" class="Module">DTO</a> <a id="7337" class="Keyword">public</a>
    <a id="7348" class="Keyword">using</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Relation.Binary.Structures.html#5950" class="Function Operator">_≟_</a><a id="7358" class="Symbol">;</a> <a id="7360" href="Relation.Binary.Structures.html#5983" class="Function Operator">_≤?_</a><a id="7364" class="Symbol">;</a> <a id="7366" href="Relation.Binary.Structures.html#5914" class="Function">isTotalOrder</a><a id="7378" class="Symbol">;</a> <a id="7380" href="Relation.Binary.Structures.html#6079" class="Function">isDecPartialOrder</a><a id="7397" class="Symbol">)</a>

  <a id="DecTotalOrder.totalOrder"></a><a id="7402" href="Relation.Binary.Bundles.html#7402" class="Function">totalOrder</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="7426" href="Relation.Binary.Bundles.html#7055" class="Bound">c</a> <a id="7428" href="Relation.Binary.Bundles.html#7057" class="Bound">ℓ₁</a> <a id="7431" href="Relation.Binary.Bundles.html#7060" class="Bound">ℓ₂</a>
  <a id="7436" href="Relation.Binary.Bundles.html#7402" class="Function">totalOrder</a> <a id="7447" class="Symbol">=</a> <a id="7449" class="Keyword">record</a>
    <a id="7460" class="Symbol">{</a> <a id="7462" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="7475" class="Symbol">=</a> <a id="7477" href="Relation.Binary.Structures.html#5914" class="Function">isTotalOrder</a>
    <a id="7494" class="Symbol">}</a>

  <a id="7499" class="Keyword">open</a> <a id="7504" href="Relation.Binary.Bundles.html#6458" class="Module">TotalOrder</a> <a id="7515" href="Relation.Binary.Bundles.html#7402" class="Function">totalOrder</a> <a id="7526" class="Keyword">public</a>
    <a id="7537" class="Keyword">hiding</a> <a id="7544" class="Symbol">(</a><a id="7545" href="Relation.Binary.Bundles.html#6539" class="Field">Carrier</a><a id="7552" class="Symbol">;</a> <a id="7554" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a><a id="7557" class="Symbol">;</a> <a id="7559" href="Relation.Binary.Bundles.html#6598" class="Field Operator">_≤_</a><a id="7562" class="Symbol">;</a> <a id="7564" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a><a id="7576" class="Symbol">;</a> <a id="7578" class="Keyword">module</a> <a id="7585" href="Relation.Binary.Bundles.html#2436" class="Module">Eq</a><a id="7587" class="Symbol">)</a>

  <a id="DecTotalOrder.decPoset"></a><a id="7592" href="Relation.Binary.Bundles.html#7592" class="Function">decPoset</a> <a id="7601" class="Symbol">:</a> <a id="7603" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a> <a id="7612" href="Relation.Binary.Bundles.html#7055" class="Bound">c</a> <a id="7614" href="Relation.Binary.Bundles.html#7057" class="Bound">ℓ₁</a> <a id="7617" href="Relation.Binary.Bundles.html#7060" class="Bound">ℓ₂</a>
  <a id="7622" href="Relation.Binary.Bundles.html#7592" class="Function">decPoset</a> <a id="7631" class="Symbol">=</a> <a id="7633" class="Keyword">record</a>
    <a id="7644" class="Symbol">{</a> <a id="7646" href="Relation.Binary.Bundles.html#4327" class="Field">isDecPartialOrder</a> <a id="7664" class="Symbol">=</a> <a id="7666" href="Relation.Binary.Structures.html#6079" class="Function">isDecPartialOrder</a>
    <a id="7688" class="Symbol">}</a>

  <a id="7693" class="Keyword">open</a> <a id="7698" href="Relation.Binary.Bundles.html#4140" class="Module">DecPoset</a> <a id="7707" href="Relation.Binary.Bundles.html#7592" class="Function">decPoset</a> <a id="7716" class="Keyword">public</a>
    <a id="7727" class="Keyword">using</a> <a id="7733" class="Symbol">(</a><a id="7734" class="Keyword">module</a> <a id="7741" href="Relation.Binary.Bundles.html#4671" class="Module">Eq</a><a id="7743" class="Symbol">)</a>


<a id="7747" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="7815" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. Any reasonable</a>
<a id="7889" class="Comment">-- definition capturing these three properties implies decidability</a>
<a id="7957" class="Comment">-- as `Trichotomous` necessarily separates out the equality case.</a>

<a id="8024" class="Keyword">record</a> <a id="StrictTotalOrder"></a><a id="8031" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="8048" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a> <a id="8050" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a> <a id="8053" href="Relation.Binary.Bundles.html#8053" class="Bound">ℓ₂</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a> <a id="8070" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8072" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a> <a id="8075" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8077" href="Relation.Binary.Bundles.html#8053" class="Bound">ℓ₂</a><a id="8079" class="Symbol">))</a> <a id="8082" class="Keyword">where</a>
  <a id="8090" class="Keyword">infix</a> <a id="8096" class="Number">4</a> <a id="8098" href="Relation.Binary.Bundles.html#8149" class="Field Operator">_≈_</a> <a id="8102" href="Relation.Binary.Bundles.html#8189" class="Field Operator">_&lt;_</a>
  <a id="8108" class="Keyword">field</a>
    <a id="StrictTotalOrder.Carrier"></a><a id="8118" href="Relation.Binary.Bundles.html#8118" class="Field">Carrier</a>            <a id="8137" class="Symbol">:</a> <a id="8139" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8143" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a>
    <a id="StrictTotalOrder._≈_"></a><a id="8149" href="Relation.Binary.Bundles.html#8149" class="Field Operator">_≈_</a>                <a id="8168" class="Symbol">:</a> <a id="8170" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8174" href="Relation.Binary.Bundles.html#8118" class="Field">Carrier</a> <a id="8182" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a>
    <a id="StrictTotalOrder._&lt;_"></a><a id="8189" href="Relation.Binary.Bundles.html#8189" class="Field Operator">_&lt;_</a>                <a id="8208" class="Symbol">:</a> <a id="8210" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8214" href="Relation.Binary.Bundles.html#8118" class="Field">Carrier</a> <a id="8222" href="Relation.Binary.Bundles.html#8053" class="Bound">ℓ₂</a>
    <a id="StrictTotalOrder.isStrictTotalOrder"></a><a id="8229" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="8248" class="Symbol">:</a> <a id="8250" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="8269" href="Relation.Binary.Bundles.html#8149" class="Field Operator">_≈_</a> <a id="8273" href="Relation.Binary.Bundles.html#8189" class="Field Operator">_&lt;_</a>

  <a id="8280" class="Keyword">open</a> <a id="8285" href="Relation.Binary.Structures.html#6732" class="Module">IsStrictTotalOrder</a> <a id="8304" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="8323" class="Keyword">public</a>
    <a id="8334" class="Keyword">using</a>
    <a id="8344" class="Symbol">(</a> <a id="8346" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a><a id="8349" class="Symbol">;</a> <a id="8351" href="Relation.Binary.Structures.html#7150" class="Function Operator">_&lt;?_</a><a id="8355" class="Symbol">;</a> <a id="8357" href="Relation.Binary.Structures.html#6857" class="Field">compare</a><a id="8364" class="Symbol">;</a> <a id="8366" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a>
    <a id="8391" class="Symbol">;</a> <a id="8393" href="Relation.Binary.Structures.html#7200" class="Function">isDecStrictPartialOrder</a><a id="8416" class="Symbol">;</a> <a id="8418" href="Relation.Binary.Structures.html#7691" class="Function">isDecEquivalence</a>
    <a id="8439" class="Symbol">)</a>

  <a id="StrictTotalOrder.strictPartialOrder"></a><a id="8444" href="Relation.Binary.Bundles.html#8444" class="Function">strictPartialOrder</a> <a id="8463" class="Symbol">:</a> <a id="8465" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="8484" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a> <a id="8486" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a> <a id="8489" href="Relation.Binary.Bundles.html#8053" class="Bound">ℓ₂</a>
  <a id="8494" href="Relation.Binary.Bundles.html#8444" class="Function">strictPartialOrder</a> <a id="8513" class="Symbol">=</a> <a id="8515" class="Keyword">record</a>
    <a id="8526" class="Symbol">{</a> <a id="8528" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="Relation.Binary.Structures.html#6805" class="Function">isStrictPartialOrder</a>
    <a id="8576" class="Symbol">}</a>

  <a id="8581" class="Keyword">open</a> <a id="8586" href="Relation.Binary.Bundles.html#4839" class="Module">StrictPartialOrder</a> <a id="8605" href="Relation.Binary.Bundles.html#8444" class="Function">strictPartialOrder</a> <a id="8624" class="Keyword">public</a>
    <a id="8635" class="Keyword">hiding</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Relation.Binary.Bundles.html#4928" class="Field">Carrier</a><a id="8650" class="Symbol">;</a> <a id="8652" href="Relation.Binary.Bundles.html#4961" class="Field Operator">_≈_</a><a id="8655" class="Symbol">;</a> <a id="8657" href="Relation.Binary.Bundles.html#5003" class="Field Operator">_&lt;_</a><a id="8660" class="Symbol">;</a> <a id="8662" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a><a id="8682" class="Symbol">;</a> <a id="8684" class="Keyword">module</a> <a id="8691" href="Relation.Binary.Bundles.html#5187" class="Module">Eq</a><a id="8693" class="Symbol">)</a>

  <a id="StrictTotalOrder.decStrictPartialOrder"></a><a id="8698" href="Relation.Binary.Bundles.html#8698" class="Function">decStrictPartialOrder</a> <a id="8720" class="Symbol">:</a> <a id="8722" href="Relation.Binary.Bundles.html#5448" class="Record">DecStrictPartialOrder</a> <a id="8744" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a> <a id="8746" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a> <a id="8749" href="Relation.Binary.Bundles.html#8053" class="Bound">ℓ₂</a>
  <a id="8754" href="Relation.Binary.Bundles.html#8698" class="Function">decStrictPartialOrder</a> <a id="8776" class="Symbol">=</a> <a id="8778" class="Keyword">record</a>
    <a id="8789" class="Symbol">{</a> <a id="8791" href="Relation.Binary.Bundles.html#5666" class="Field">isDecStrictPartialOrder</a> <a id="8815" class="Symbol">=</a> <a id="8817" href="Relation.Binary.Structures.html#7200" class="Function">isDecStrictPartialOrder</a>
    <a id="8845" class="Symbol">}</a>

  <a id="8850" class="Keyword">open</a> <a id="8855" href="Relation.Binary.Bundles.html#5448" class="Module">DecStrictPartialOrder</a> <a id="8877" href="Relation.Binary.Bundles.html#8698" class="Function">decStrictPartialOrder</a> <a id="8899" class="Keyword">public</a>
    <a id="8910" class="Keyword">using</a> <a id="8916" class="Symbol">(</a><a id="8917" class="Keyword">module</a> <a id="8924" href="Relation.Binary.Bundles.html#6125" class="Module">Eq</a><a id="8926" class="Symbol">)</a>

  <a id="StrictTotalOrder.decSetoid"></a><a id="8931" href="Relation.Binary.Bundles.html#8931" class="Function">decSetoid</a> <a id="8941" class="Symbol">:</a> <a id="8943" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="8953" href="Relation.Binary.Bundles.html#8048" class="Bound">c</a> <a id="8955" href="Relation.Binary.Bundles.html#8050" class="Bound">ℓ₁</a>
  <a id="8960" href="Relation.Binary.Bundles.html#8931" class="Function">decSetoid</a> <a id="8970" class="Symbol">=</a> <a id="8972" class="Keyword">record</a>
    <a id="8983" class="Symbol">{</a> <a id="8985" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="9002" class="Symbol">=</a> <a id="9004" href="Relation.Binary.Bundles.html#1680" class="Function">Eq.isDecEquivalence</a>
    <a id="9028" class="Symbol">}</a>
  <a id="9032" class="Symbol">{-#</a> <a id="9036" class="Keyword">WARNING_ON_USAGE</a> <a id="9053" class="Pragma">decSetoid</a>
  <a id="9065" class="String">&quot;Warning: decSetoid was deprecated in v1.3.
  Please use Eq.decSetoid instead.&quot;</a>
  <a id="9147" class="Symbol">#-}</a>


<a id="9153" class="Keyword">record</a> <a id="DenseLinearOrder"></a><a id="9160" href="Relation.Binary.Bundles.html#9160" class="Record">DenseLinearOrder</a> <a id="9177" href="Relation.Binary.Bundles.html#9177" class="Bound">c</a> <a id="9179" href="Relation.Binary.Bundles.html#9179" class="Bound">ℓ₁</a> <a id="9182" href="Relation.Binary.Bundles.html#9182" class="Bound">ℓ₂</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9191" class="Symbol">(</a><a id="9192" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9196" class="Symbol">(</a><a id="9197" href="Relation.Binary.Bundles.html#9177" class="Bound">c</a> <a id="9199" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9201" href="Relation.Binary.Bundles.html#9179" class="Bound">ℓ₁</a> <a id="9204" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9206" href="Relation.Binary.Bundles.html#9182" class="Bound">ℓ₂</a><a id="9208" class="Symbol">))</a> <a id="9211" class="Keyword">where</a>
  <a id="9219" class="Keyword">infix</a> <a id="9225" class="Number">4</a> <a id="9227" href="Relation.Binary.Bundles.html#9278" class="Field Operator">_≈_</a> <a id="9231" href="Relation.Binary.Bundles.html#9318" class="Field Operator">_&lt;_</a>
  <a id="9237" class="Keyword">field</a>
    <a id="DenseLinearOrder.Carrier"></a><a id="9247" href="Relation.Binary.Bundles.html#9247" class="Field">Carrier</a>            <a id="9266" class="Symbol">:</a> <a id="9268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9272" href="Relation.Binary.Bundles.html#9177" class="Bound">c</a>
    <a id="DenseLinearOrder._≈_"></a><a id="9278" href="Relation.Binary.Bundles.html#9278" class="Field Operator">_≈_</a>                <a id="9297" class="Symbol">:</a> <a id="9299" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9303" href="Relation.Binary.Bundles.html#9247" class="Field">Carrier</a> <a id="9311" href="Relation.Binary.Bundles.html#9179" class="Bound">ℓ₁</a>
    <a id="DenseLinearOrder._&lt;_"></a><a id="9318" href="Relation.Binary.Bundles.html#9318" class="Field Operator">_&lt;_</a>                <a id="9337" class="Symbol">:</a> <a id="9339" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9343" href="Relation.Binary.Bundles.html#9247" class="Field">Carrier</a> <a id="9351" href="Relation.Binary.Bundles.html#9182" class="Bound">ℓ₂</a>
    <a id="DenseLinearOrder.isDenseLinearOrder"></a><a id="9358" href="Relation.Binary.Bundles.html#9358" class="Field">isDenseLinearOrder</a> <a id="9377" class="Symbol">:</a> <a id="9379" href="Relation.Binary.Structures.html#7974" class="Record">IsDenseLinearOrder</a> <a id="9398" href="Relation.Binary.Bundles.html#9278" class="Field Operator">_≈_</a> <a id="9402" href="Relation.Binary.Bundles.html#9318" class="Field Operator">_&lt;_</a>

  <a id="9409" class="Keyword">open</a> <a id="9414" href="Relation.Binary.Structures.html#7974" class="Module">IsDenseLinearOrder</a> <a id="9433" href="Relation.Binary.Bundles.html#9358" class="Field">isDenseLinearOrder</a> <a id="9452" class="Keyword">public</a>
    <a id="9463" class="Keyword">using</a> <a id="9469" class="Symbol">(</a><a id="9470" href="Relation.Binary.Structures.html#8047" class="Field">isStrictTotalOrder</a><a id="9488" class="Symbol">;</a> <a id="9490" href="Relation.Binary.Structures.html#8095" class="Field">dense</a><a id="9495" class="Symbol">)</a>

  <a id="DenseLinearOrder.strictTotalOrder"></a><a id="9500" href="Relation.Binary.Bundles.html#9500" class="Function">strictTotalOrder</a> <a id="9517" class="Symbol">:</a> <a id="9519" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="9536" href="Relation.Binary.Bundles.html#9177" class="Bound">c</a> <a id="9538" href="Relation.Binary.Bundles.html#9179" class="Bound">ℓ₁</a> <a id="9541" href="Relation.Binary.Bundles.html#9182" class="Bound">ℓ₂</a>
  <a id="9546" href="Relation.Binary.Bundles.html#9500" class="Function">strictTotalOrder</a> <a id="9563" class="Symbol">=</a> <a id="9565" class="Keyword">record</a>
    <a id="9576" class="Symbol">{</a> <a id="9578" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Relation.Binary.Structures.html#8047" class="Function">isStrictTotalOrder</a>
    <a id="9622" class="Symbol">}</a>

  <a id="9627" class="Keyword">open</a> <a id="9632" href="Relation.Binary.Bundles.html#8031" class="Module">StrictTotalOrder</a> <a id="9649" href="Relation.Binary.Bundles.html#9500" class="Function">strictTotalOrder</a> <a id="9666" class="Keyword">public</a>
    <a id="9677" class="Keyword">hiding</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Relation.Binary.Bundles.html#8118" class="Field">Carrier</a><a id="9692" class="Symbol">;</a> <a id="9694" href="Relation.Binary.Bundles.html#8149" class="Field Operator">_≈_</a><a id="9697" class="Symbol">;</a> <a id="9699" href="Relation.Binary.Bundles.html#8189" class="Field Operator">_&lt;_</a><a id="9702" class="Symbol">;</a> <a id="9704" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a><a id="9722" class="Symbol">)</a>


<a id="9726" class="Comment">------------------------------------------------------------------------</a>
<a id="9799" class="Comment">-- Apartness relations</a>
<a id="9822" class="Comment">------------------------------------------------------------------------</a>

<a id="9896" class="Keyword">record</a> <a id="ApartnessRelation"></a><a id="9903" href="Relation.Binary.Bundles.html#9903" class="Record">ApartnessRelation</a> <a id="9921" href="Relation.Binary.Bundles.html#9921" class="Bound">c</a> <a id="9923" href="Relation.Binary.Bundles.html#9923" class="Bound">ℓ₁</a> <a id="9926" href="Relation.Binary.Bundles.html#9926" class="Bound">ℓ₂</a> <a id="9929" class="Symbol">:</a> <a id="9931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9935" class="Symbol">(</a><a id="9936" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9940" class="Symbol">(</a><a id="9941" href="Relation.Binary.Bundles.html#9921" class="Bound">c</a> <a id="9943" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9945" href="Relation.Binary.Bundles.html#9923" class="Bound">ℓ₁</a> <a id="9948" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9950" href="Relation.Binary.Bundles.html#9926" class="Bound">ℓ₂</a><a id="9952" class="Symbol">))</a> <a id="9955" class="Keyword">where</a>
  <a id="9963" class="Keyword">infix</a> <a id="9969" class="Number">4</a> <a id="9971" href="Relation.Binary.Bundles.html#10023" class="Field Operator">_≈_</a> <a id="9975" href="Relation.Binary.Bundles.html#10064" class="Field Operator">_#_</a>
  <a id="9981" class="Keyword">field</a>
    <a id="ApartnessRelation.Carrier"></a><a id="9991" href="Relation.Binary.Bundles.html#9991" class="Field">Carrier</a>             <a id="10011" class="Symbol">:</a> <a id="10013" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10017" href="Relation.Binary.Bundles.html#9921" class="Bound">c</a>
    <a id="ApartnessRelation._≈_"></a><a id="10023" href="Relation.Binary.Bundles.html#10023" class="Field Operator">_≈_</a>                 <a id="10043" class="Symbol">:</a> <a id="10045" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10049" href="Relation.Binary.Bundles.html#9991" class="Field">Carrier</a> <a id="10057" href="Relation.Binary.Bundles.html#9923" class="Bound">ℓ₁</a>
    <a id="ApartnessRelation._#_"></a><a id="10064" href="Relation.Binary.Bundles.html#10064" class="Field Operator">_#_</a>                 <a id="10084" class="Symbol">:</a> <a id="10086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10090" href="Relation.Binary.Bundles.html#9991" class="Field">Carrier</a> <a id="10098" href="Relation.Binary.Bundles.html#9926" class="Bound">ℓ₂</a>
    <a id="ApartnessRelation.isApartnessRelation"></a><a id="10105" href="Relation.Binary.Bundles.html#10105" class="Field">isApartnessRelation</a> <a id="10125" class="Symbol">:</a> <a id="10127" href="Relation.Binary.Structures.html#8358" class="Record">IsApartnessRelation</a> <a id="10147" href="Relation.Binary.Bundles.html#10023" class="Field Operator">_≈_</a> <a id="10151" href="Relation.Binary.Bundles.html#10064" class="Field Operator">_#_</a>

  <a id="10158" class="Keyword">open</a> <a id="10163" href="Relation.Binary.Structures.html#8358" class="Module">IsApartnessRelation</a> <a id="10183" href="Relation.Binary.Bundles.html#10105" class="Field">isApartnessRelation</a> <a id="10203" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Consequences.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Consequences</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some properties imply others</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="339" class="Symbol">;</a> <a id="341" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="348" class="Symbol">;</a> <a id="350" href="Data.Maybe.Base.html#1241" class="Function">decToMaybe</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="388" class="Symbol">as</a> <a id="391" class="Module">Sum</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="420" class="Symbol">)</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Empty.Irrelevant.html" class="Module">Data.Empty.Irrelevant</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Function.Base.html" class="Module">Function.Base</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="549" class="Symbol">;</a> <a id="551" href="Function.Base.html#1303" class="Function Operator">_∘₂_</a><a id="555" class="Symbol">;</a> <a id="557" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="560" class="Symbol">;</a> <a id="562" href="Function.Base.html#1638" class="Function">flip</a><a id="566" class="Symbol">)</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Level.html" class="Module">Level</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="712" class="Symbol">;</a> <a id="714" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="716" class="Symbol">;</a> <a id="718" href="Relation.Nullary.Decidable.Core.html#2212" class="Function">recompute</a><a id="727" class="Symbol">;</a> <a id="729" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a><a id="788" class="Symbol">)</a>
<a id="790" class="Keyword">open</a> <a id="795" class="Keyword">import</a> <a id="802" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Relation.Unary.html#4561" class="Function">∁</a><a id="825" class="Symbol">;</a> <a id="827" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="831" class="Symbol">)</a>

<a id="834" class="Keyword">private</a>
  <a id="844" class="Keyword">variable</a>
    <a id="857" href="Relation.Binary.Consequences.html#857" class="Generalizable">a</a> <a id="859" href="Relation.Binary.Consequences.html#859" class="Generalizable">ℓ</a> <a id="861" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a> <a id="864" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a> <a id="867" href="Relation.Binary.Consequences.html#867" class="Generalizable">ℓ₃</a> <a id="870" href="Relation.Binary.Consequences.html#870" class="Generalizable">ℓ₄</a> <a id="873" href="Relation.Binary.Consequences.html#873" class="Generalizable">p</a> <a id="875" class="Symbol">:</a> <a id="877" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="887" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="889" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" href="Relation.Binary.Consequences.html#857" class="Generalizable">a</a>

<a id="900" class="Comment">------------------------------------------------------------------------</a>
<a id="973" class="Comment">-- Substitutive properties</a>

<a id="1001" class="Keyword">module</a> <a id="1008" href="Relation.Binary.Consequences.html#1008" class="Module">_</a> <a id="1010" class="Symbol">{</a><a id="1011" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1021" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="1023" href="Relation.Binary.Consequences.html#859" class="Generalizable">ℓ</a><a id="1024" class="Symbol">}</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1035" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="1037" href="Relation.Binary.Consequences.html#873" class="Generalizable">p</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Keyword">where</a>

  <a id="1049" href="Relation.Binary.Consequences.html#1049" class="Function">subst⇒respˡ</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="1076" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a> <a id="1080" href="Relation.Binary.Consequences.html#1037" class="Bound">p</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1086" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="1096" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a>
  <a id="1102" href="Relation.Binary.Consequences.html#1049" class="Function">subst⇒respˡ</a> <a id="1114" href="Relation.Binary.Consequences.html#1114" class="Bound">subst</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Relation.Binary.Consequences.html#1121" class="Bound">y</a><a id="1122" class="Symbol">}</a> <a id="1124" href="Relation.Binary.Consequences.html#1124" class="Bound">x′∼x</a> <a id="1129" href="Relation.Binary.Consequences.html#1129" class="Bound">Px′y</a> <a id="1134" class="Symbol">=</a> <a id="1136" href="Relation.Binary.Consequences.html#1114" class="Bound">subst</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Function.Base.html#1638" class="Function">flip</a> <a id="1148" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1150" href="Relation.Binary.Consequences.html#1121" class="Bound">y</a><a id="1151" class="Symbol">)</a> <a id="1153" href="Relation.Binary.Consequences.html#1124" class="Bound">x′∼x</a> <a id="1158" href="Relation.Binary.Consequences.html#1129" class="Bound">Px′y</a>

  <a id="1166" href="Relation.Binary.Consequences.html#1166" class="Function">subst⇒respʳ</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="1193" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a> <a id="1197" href="Relation.Binary.Consequences.html#1037" class="Bound">p</a> <a id="1199" class="Symbol">→</a> <a id="1201" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1203" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1213" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a>
  <a id="1219" href="Relation.Binary.Consequences.html#1166" class="Function">subst⇒respʳ</a> <a id="1231" href="Relation.Binary.Consequences.html#1231" class="Bound">subst</a> <a id="1237" class="Symbol">{</a><a id="1238" href="Relation.Binary.Consequences.html#1238" class="Bound">x</a><a id="1239" class="Symbol">}</a> <a id="1241" href="Relation.Binary.Consequences.html#1241" class="Bound">y′∼y</a> <a id="1246" href="Relation.Binary.Consequences.html#1246" class="Bound">Pxy′</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Relation.Binary.Consequences.html#1231" class="Bound">subst</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1262" href="Relation.Binary.Consequences.html#1238" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Relation.Binary.Consequences.html#1241" class="Bound">y′∼y</a> <a id="1270" href="Relation.Binary.Consequences.html#1246" class="Bound">Pxy′</a>

  <a id="1278" href="Relation.Binary.Consequences.html#1278" class="Function">subst⇒resp₂</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="1305" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a> <a id="1309" href="Relation.Binary.Consequences.html#1037" class="Bound">p</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="Relation.Binary.Consequences.html#1027" class="Bound">R</a> <a id="1315" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="1325" href="Relation.Binary.Consequences.html#1011" class="Bound Operator">_∼_</a>
  <a id="1331" href="Relation.Binary.Consequences.html#1278" class="Function">subst⇒resp₂</a> <a id="1343" href="Relation.Binary.Consequences.html#1343" class="Bound">subst</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Consequences.html#1166" class="Function">subst⇒respʳ</a> <a id="1363" href="Relation.Binary.Consequences.html#1343" class="Bound">subst</a> <a id="1369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1371" href="Relation.Binary.Consequences.html#1049" class="Function">subst⇒respˡ</a> <a id="1383" href="Relation.Binary.Consequences.html#1343" class="Bound">subst</a>

<a id="1390" class="Keyword">module</a> <a id="1397" href="Relation.Binary.Consequences.html#1397" class="Module">_</a> <a id="1399" class="Symbol">{</a><a id="1400" href="Relation.Binary.Consequences.html#1400" class="Bound Operator">_∼_</a> <a id="1404" class="Symbol">:</a> <a id="1406" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1410" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="1412" href="Relation.Binary.Consequences.html#859" class="Generalizable">ℓ</a><a id="1413" class="Symbol">}</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Relation.Binary.Consequences.html#1416" class="Bound">P</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1425" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="1427" href="Relation.Binary.Consequences.html#873" class="Generalizable">p</a><a id="1428" class="Symbol">}</a> <a id="1430" class="Keyword">where</a>

  <a id="1439" href="Relation.Binary.Consequences.html#1439" class="Function">resp⇒¬-resp</a> <a id="1451" class="Symbol">:</a> <a id="1453" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1463" href="Relation.Binary.Consequences.html#1400" class="Bound Operator">_∼_</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Relation.Binary.Consequences.html#1416" class="Bound">P</a> <a id="1471" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1480" href="Relation.Binary.Consequences.html#1400" class="Bound Operator">_∼_</a> <a id="1484" class="Symbol">→</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="1489" href="Relation.Binary.Consequences.html#1416" class="Bound">P</a><a id="1490" class="Symbol">)</a> <a id="1492" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1501" href="Relation.Binary.Consequences.html#1400" class="Bound Operator">_∼_</a>
  <a id="1507" href="Relation.Binary.Consequences.html#1439" class="Function">resp⇒¬-resp</a> <a id="1519" href="Relation.Binary.Consequences.html#1519" class="Bound">sym</a> <a id="1523" href="Relation.Binary.Consequences.html#1523" class="Bound">resp</a> <a id="1528" href="Relation.Binary.Consequences.html#1528" class="Bound">x∼y</a> <a id="1532" href="Relation.Binary.Consequences.html#1532" class="Bound">¬Px</a> <a id="1536" href="Relation.Binary.Consequences.html#1536" class="Bound">Py</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Relation.Binary.Consequences.html#1532" class="Bound">¬Px</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Relation.Binary.Consequences.html#1523" class="Bound">resp</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Relation.Binary.Consequences.html#1519" class="Bound">sym</a> <a id="1556" href="Relation.Binary.Consequences.html#1528" class="Bound">x∼y</a><a id="1559" class="Symbol">)</a> <a id="1561" href="Relation.Binary.Consequences.html#1536" class="Bound">Py</a><a id="1563" class="Symbol">)</a>

<a id="1566" class="Comment">------------------------------------------------------------------------</a>
<a id="1639" class="Comment">-- Proofs for negation</a>

<a id="1663" class="Keyword">module</a> <a id="1670" href="Relation.Binary.Consequences.html#1670" class="Module">_</a> <a id="1672" class="Symbol">{</a><a id="1673" href="Relation.Binary.Consequences.html#1673" class="Bound Operator">_∼_</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1683" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="1685" href="Relation.Binary.Consequences.html#859" class="Generalizable">ℓ</a><a id="1686" class="Symbol">}</a> <a id="1688" class="Keyword">where</a>

  <a id="1697" href="Relation.Binary.Consequences.html#1697" class="Function">sym⇒¬-sym</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1719" href="Relation.Binary.Consequences.html#1673" class="Bound Operator">_∼_</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a> <a id="1739" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="1742" href="Relation.Binary.Consequences.html#1673" class="Bound Operator">_∼_</a><a id="1745" class="Symbol">)</a>
  <a id="1749" href="Relation.Binary.Consequences.html#1697" class="Function">sym⇒¬-sym</a> <a id="1759" href="Relation.Binary.Consequences.html#1759" class="Bound">sym≁</a> <a id="1764" href="Relation.Binary.Consequences.html#1764" class="Bound">x≁y</a> <a id="1768" href="Relation.Binary.Consequences.html#1768" class="Bound">y∼x</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Relation.Binary.Consequences.html#1764" class="Bound">x≁y</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Relation.Binary.Consequences.html#1759" class="Bound">sym≁</a> <a id="1784" href="Relation.Binary.Consequences.html#1768" class="Bound">y∼x</a><a id="1787" class="Symbol">)</a>

  <a id="1792" class="Comment">-- N.B. the implicit arguments to Cotransitive are permuted w.r.t.</a>
  <a id="1861" class="Comment">-- those of Transitive</a>
  <a id="1886" href="Relation.Binary.Consequences.html#1886" class="Function">cotrans⇒¬-trans</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Relation.Binary.Definitions.html#3829" class="Function">Cotransitive</a> <a id="1917" href="Relation.Binary.Consequences.html#1673" class="Bound Operator">_∼_</a> <a id="1921" class="Symbol">→</a> <a id="1923" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a> <a id="1938" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="1941" href="Relation.Binary.Consequences.html#1673" class="Bound Operator">_∼_</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="Relation.Binary.Consequences.html#1886" class="Function">cotrans⇒¬-trans</a> <a id="1964" href="Relation.Binary.Consequences.html#1964" class="Bound">cotrans</a> <a id="1972" class="Symbol">{</a><a id="1973" class="Argument">j</a> <a id="1975" class="Symbol">=</a> <a id="1977" href="Relation.Binary.Consequences.html#1977" class="Bound">z</a><a id="1978" class="Symbol">}</a> <a id="1980" href="Relation.Binary.Consequences.html#1980" class="Bound">x≁z</a> <a id="1984" href="Relation.Binary.Consequences.html#1984" class="Bound">z≁y</a> <a id="1988" href="Relation.Binary.Consequences.html#1988" class="Bound">x∼y</a> <a id="1992" class="Symbol">=</a>
    <a id="1998" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="2000" href="Relation.Binary.Consequences.html#1980" class="Bound">x≁z</a> <a id="2004" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="2006" href="Relation.Binary.Consequences.html#1984" class="Bound">z≁y</a> <a id="2010" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="2013" class="Symbol">(</a><a id="2014" href="Relation.Binary.Consequences.html#1964" class="Bound">cotrans</a> <a id="2022" href="Relation.Binary.Consequences.html#1988" class="Bound">x∼y</a> <a id="2026" href="Relation.Binary.Consequences.html#1977" class="Bound">z</a><a id="2027" class="Symbol">)</a>

<a id="2030" class="Comment">------------------------------------------------------------------------</a>
<a id="2103" class="Comment">-- Proofs for Irreflexive relations</a>

<a id="2140" class="Keyword">module</a> <a id="2147" href="Relation.Binary.Consequences.html#2147" class="Module">_</a> <a id="2149" class="Symbol">{</a><a id="2150" href="Relation.Binary.Consequences.html#2150" class="Bound Operator">_≈_</a> <a id="2154" class="Symbol">:</a> <a id="2156" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2160" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="2162" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">{</a><a id="2167" href="Relation.Binary.Consequences.html#2167" class="Bound Operator">_∼_</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2177" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="2179" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="2181" class="Symbol">}</a> <a id="2183" class="Keyword">where</a>

  <a id="2192" href="Relation.Binary.Consequences.html#2192" class="Function">irrefl⇒¬-refl</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2218" href="Relation.Binary.Consequences.html#2150" class="Bound Operator">_≈_</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2236" href="Relation.Binary.Consequences.html#2150" class="Bound Operator">_≈_</a> <a id="2240" href="Relation.Binary.Consequences.html#2167" class="Bound Operator">_∼_</a> <a id="2244" class="Symbol">→</a>
                  <a id="2264" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a> <a id="2278" href="Function.Base.html#1303" class="Function Operator">∘₂</a> <a id="2281" href="Relation.Binary.Consequences.html#2167" class="Bound Operator">_∼_</a><a id="2284" class="Symbol">)</a>
  <a id="2288" href="Relation.Binary.Consequences.html#2192" class="Function">irrefl⇒¬-refl</a> <a id="2302" href="Relation.Binary.Consequences.html#2302" class="Bound">re</a> <a id="2305" href="Relation.Binary.Consequences.html#2305" class="Bound">irr</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Relation.Binary.Consequences.html#2305" class="Bound">irr</a> <a id="2315" href="Relation.Binary.Consequences.html#2302" class="Bound">re</a>

<a id="2319" class="Comment">------------------------------------------------------------------------</a>
<a id="2392" class="Comment">-- Proofs for non-strict orders</a>

<a id="2425" class="Keyword">module</a> <a id="2432" href="Relation.Binary.Consequences.html#2432" class="Module">_</a> <a id="2434" class="Symbol">{</a><a id="2435" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2445" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="2447" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="2449" class="Symbol">}</a> <a id="2451" class="Symbol">{</a><a id="2452" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2456" class="Symbol">:</a> <a id="2458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2462" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="2464" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="2466" class="Symbol">}</a> <a id="2468" class="Keyword">where</a>

  <a id="2477" href="Relation.Binary.Consequences.html#2477" class="Function">total⇒refl</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2494" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2504" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2520" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2524" class="Symbol">→</a>
               <a id="2541" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2547" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2557" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2559" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a>
  <a id="2565" href="Relation.Binary.Consequences.html#2477" class="Function">total⇒refl</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Relation.Binary.Consequences.html#2577" class="Bound">respʳ</a> <a id="2583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2585" href="Relation.Binary.Consequences.html#2585" class="Bound">respˡ</a><a id="2590" class="Symbol">)</a> <a id="2592" href="Relation.Binary.Consequences.html#2592" class="Bound">sym</a> <a id="2596" href="Relation.Binary.Consequences.html#2596" class="Bound">total</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Relation.Binary.Consequences.html#2603" class="Bound">x</a><a id="2604" class="Symbol">}</a> <a id="2606" class="Symbol">{</a><a id="2607" href="Relation.Binary.Consequences.html#2607" class="Bound">y</a><a id="2608" class="Symbol">}</a> <a id="2610" href="Relation.Binary.Consequences.html#2610" class="Bound">x≈y</a> <a id="2614" class="Keyword">with</a> <a id="2619" href="Relation.Binary.Consequences.html#2596" class="Bound">total</a> <a id="2625" href="Relation.Binary.Consequences.html#2603" class="Bound">x</a> <a id="2627" href="Relation.Binary.Consequences.html#2607" class="Bound">y</a>
  <a id="2631" class="Symbol">...</a> <a id="2635" class="Symbol">|</a> <a id="2637" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2642" href="Relation.Binary.Consequences.html#2642" class="Bound">x∼y</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Relation.Binary.Consequences.html#2642" class="Bound">x∼y</a>
  <a id="2654" class="Symbol">...</a> <a id="2658" class="Symbol">|</a> <a id="2660" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2665" href="Relation.Binary.Consequences.html#2665" class="Bound">y∼x</a> <a id="2669" class="Symbol">=</a> <a id="2671" class="Bound">respʳ</a> <a id="2677" class="Bound">x≈y</a> <a id="2681" class="Symbol">(</a><a id="2682" class="Bound">respˡ</a> <a id="2688" class="Symbol">(</a><a id="2689" class="Bound">sym</a> <a id="2693" class="Bound">x≈y</a><a id="2696" class="Symbol">)</a> <a id="2698" href="Relation.Binary.Consequences.html#2665" class="Bound">y∼x</a><a id="2701" class="Symbol">)</a>

  <a id="2706" href="Relation.Binary.Consequences.html#2706" class="Function">total∧dec⇒dec</a> <a id="2720" class="Symbol">:</a> <a id="2722" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2726" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2728" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2748" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2752" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2756" class="Symbol">→</a>
                  <a id="2776" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2782" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a> <a id="2786" class="Symbol">→</a> <a id="2788" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2798" href="Relation.Binary.Consequences.html#2435" class="Bound Operator">_≈_</a> <a id="2802" class="Symbol">→</a> <a id="2804" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2814" href="Relation.Binary.Consequences.html#2452" class="Bound Operator">_≤_</a>
  <a id="2820" href="Relation.Binary.Consequences.html#2706" class="Function">total∧dec⇒dec</a> <a id="2834" href="Relation.Binary.Consequences.html#2834" class="Bound">refl</a> <a id="2839" href="Relation.Binary.Consequences.html#2839" class="Bound">antisym</a> <a id="2847" href="Relation.Binary.Consequences.html#2847" class="Bound">total</a> <a id="2853" href="Relation.Binary.Consequences.html#2853" class="Bound Operator">_≟_</a> <a id="2857" href="Relation.Binary.Consequences.html#2857" class="Bound">x</a> <a id="2859" href="Relation.Binary.Consequences.html#2859" class="Bound">y</a> <a id="2861" class="Keyword">with</a> <a id="2866" href="Relation.Binary.Consequences.html#2847" class="Bound">total</a> <a id="2872" href="Relation.Binary.Consequences.html#2857" class="Bound">x</a> <a id="2874" href="Relation.Binary.Consequences.html#2859" class="Bound">y</a>
  <a id="2878" class="Symbol">...</a> <a id="2882" class="Symbol">|</a> <a id="2884" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2889" href="Relation.Binary.Consequences.html#2889" class="Bound">x≤y</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2899" href="Relation.Binary.Consequences.html#2889" class="Bound">x≤y</a>
  <a id="2905" class="Symbol">...</a> <a id="2909" class="Symbol">|</a> <a id="2911" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2916" href="Relation.Binary.Consequences.html#2916" class="Bound">y≤x</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="2927" class="Bound">refl</a> <a id="2932" class="Symbol">(</a><a id="2933" href="Function.Base.html#1638" class="Function">flip</a> <a id="2938" class="Bound">antisym</a> <a id="2946" href="Relation.Binary.Consequences.html#2916" class="Bound">y≤x</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Symbol">(</a><a id="2952" class="Bound">x</a> <a id="2954" class="Bound Operator">≟</a> <a id="2956" class="Bound">y</a><a id="2957" class="Symbol">)</a>

<a id="2960" class="Keyword">module</a> <a id="2967" href="Relation.Binary.Consequences.html#2967" class="Module">_</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2979" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="2981" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="2983" class="Symbol">)</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a> <a id="2989" class="Symbol">:</a> <a id="2991" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2995" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="2997" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="2999" class="Symbol">)</a> <a id="3001" class="Symbol">{</a><a id="3002" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3011" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="3013" href="Relation.Binary.Consequences.html#867" class="Generalizable">ℓ₃</a><a id="3015" class="Symbol">}</a> <a id="3017" class="Symbol">{</a><a id="3018" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3027" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="3029" href="Relation.Binary.Consequences.html#870" class="Generalizable">ℓ₄</a><a id="3031" class="Symbol">}</a> <a id="3033" class="Keyword">where</a>

  <a id="3042" href="Relation.Binary.Consequences.html#3042" class="Function">mono⇒cong</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3064" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3067" class="Symbol">→</a> <a id="3069" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3072" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3074" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3077" class="Symbol">→</a> <a id="3079" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3093" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a> <a id="3096" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3099" class="Symbol">→</a>
              <a id="3115" class="Symbol">∀</a> <a id="3117" class="Symbol">{</a><a id="3118" href="Relation.Binary.Consequences.html#3118" class="Bound">f</a><a id="3119" class="Symbol">}</a> <a id="3121" class="Symbol">→</a> <a id="3123" href="Relation.Binary.Consequences.html#3118" class="Bound">f</a> <a id="3125" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3135" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3138" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3140" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3143" class="Symbol">→</a> <a id="3145" href="Relation.Binary.Consequences.html#3118" class="Bound">f</a> <a id="3147" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3157" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3160" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3162" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a>
  <a id="3167" href="Relation.Binary.Consequences.html#3042" class="Function">mono⇒cong</a> <a id="3177" href="Relation.Binary.Consequences.html#3177" class="Bound">sym</a> <a id="3181" href="Relation.Binary.Consequences.html#3181" class="Bound">reflexive</a> <a id="3191" href="Relation.Binary.Consequences.html#3191" class="Bound">antisym</a> <a id="3199" href="Relation.Binary.Consequences.html#3199" class="Bound">mono</a> <a id="3204" href="Relation.Binary.Consequences.html#3204" class="Bound">x≈y</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Relation.Binary.Consequences.html#3191" class="Bound">antisym</a>
    <a id="3222" class="Symbol">(</a><a id="3223" href="Relation.Binary.Consequences.html#3199" class="Bound">mono</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Relation.Binary.Consequences.html#3181" class="Bound">reflexive</a> <a id="3239" href="Relation.Binary.Consequences.html#3204" class="Bound">x≈y</a><a id="3242" class="Symbol">))</a>
    <a id="3249" class="Symbol">(</a><a id="3250" href="Relation.Binary.Consequences.html#3199" class="Bound">mono</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Relation.Binary.Consequences.html#3181" class="Bound">reflexive</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Relation.Binary.Consequences.html#3177" class="Bound">sym</a> <a id="3271" href="Relation.Binary.Consequences.html#3204" class="Bound">x≈y</a><a id="3274" class="Symbol">)))</a>

  <a id="3281" href="Relation.Binary.Consequences.html#3281" class="Function">antimono⇒cong</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3307" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3310" class="Symbol">→</a> <a id="3312" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3315" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3317" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3320" class="Symbol">→</a> <a id="3322" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3336" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a> <a id="3339" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3342" class="Symbol">→</a>
                  <a id="3362" class="Symbol">∀</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Relation.Binary.Consequences.html#3365" class="Bound">f</a><a id="3366" class="Symbol">}</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Relation.Binary.Consequences.html#3365" class="Bound">f</a> <a id="3372" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3382" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3385" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3387" class="Symbol">(</a><a id="3388" href="Function.Base.html#1638" class="Function">flip</a> <a id="3393" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a><a id="3395" class="Symbol">)</a> <a id="3397" class="Symbol">→</a> <a id="3399" href="Relation.Binary.Consequences.html#3365" class="Bound">f</a> <a id="3401" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3411" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3414" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3416" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a>
  <a id="3421" href="Relation.Binary.Consequences.html#3281" class="Function">antimono⇒cong</a> <a id="3435" href="Relation.Binary.Consequences.html#3435" class="Bound">sym</a> <a id="3439" href="Relation.Binary.Consequences.html#3439" class="Bound">reflexive</a> <a id="3449" href="Relation.Binary.Consequences.html#3449" class="Bound">antisym</a> <a id="3457" href="Relation.Binary.Consequences.html#3457" class="Bound">antimono</a> <a id="3466" href="Relation.Binary.Consequences.html#3466" class="Bound">p≈q</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Relation.Binary.Consequences.html#3449" class="Bound">antisym</a>
    <a id="3484" class="Symbol">(</a><a id="3485" href="Relation.Binary.Consequences.html#3457" class="Bound">antimono</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Relation.Binary.Consequences.html#3439" class="Bound">reflexive</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Relation.Binary.Consequences.html#3435" class="Bound">sym</a> <a id="3510" href="Relation.Binary.Consequences.html#3466" class="Bound">p≈q</a><a id="3513" class="Symbol">)))</a>
    <a id="3521" class="Symbol">(</a><a id="3522" href="Relation.Binary.Consequences.html#3457" class="Bound">antimono</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Relation.Binary.Consequences.html#3439" class="Bound">reflexive</a> <a id="3542" href="Relation.Binary.Consequences.html#3466" class="Bound">p≈q</a><a id="3545" class="Symbol">))</a>

  <a id="3551" href="Relation.Binary.Consequences.html#3551" class="Function">mono₂⇒cong₂</a> <a id="3563" class="Symbol">:</a> <a id="3565" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3575" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3583" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3585" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3604" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a> <a id="3607" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3610" class="Symbol">→</a> <a id="3612" class="Symbol">∀</a> <a id="3614" class="Symbol">{</a><a id="3615" href="Relation.Binary.Consequences.html#3615" class="Bound">f</a><a id="3616" class="Symbol">}</a> <a id="3618" class="Symbol">→</a>
                <a id="3636" href="Relation.Binary.Consequences.html#3615" class="Bound">f</a> <a id="3638" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="3649" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3652" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="3654" href="Relation.Binary.Consequences.html#3002" class="Bound">≤₁</a> <a id="3657" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="3659" href="Relation.Binary.Consequences.html#3018" class="Bound">≤₂</a> <a id="3662" class="Symbol">→</a>
                <a id="3680" href="Relation.Binary.Consequences.html#3615" class="Bound">f</a> <a id="3682" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="3693" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3696" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="3698" href="Relation.Binary.Consequences.html#2970" class="Bound">≈₁</a> <a id="3701" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="3703" href="Relation.Binary.Consequences.html#2986" class="Bound">≈₂</a>
  <a id="3708" href="Relation.Binary.Consequences.html#3551" class="Function">mono₂⇒cong₂</a> <a id="3720" href="Relation.Binary.Consequences.html#3720" class="Bound">sym</a> <a id="3724" href="Relation.Binary.Consequences.html#3724" class="Bound">reflexive</a> <a id="3734" href="Relation.Binary.Consequences.html#3734" class="Bound">antisym</a> <a id="3742" href="Relation.Binary.Consequences.html#3742" class="Bound">mono</a> <a id="3747" href="Relation.Binary.Consequences.html#3747" class="Bound">x≈y</a> <a id="3751" href="Relation.Binary.Consequences.html#3751" class="Bound">u≈v</a> <a id="3755" class="Symbol">=</a> <a id="3757" href="Relation.Binary.Consequences.html#3734" class="Bound">antisym</a>
    <a id="3769" class="Symbol">(</a><a id="3770" href="Relation.Binary.Consequences.html#3742" class="Bound">mono</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Relation.Binary.Consequences.html#3724" class="Bound">reflexive</a> <a id="3786" href="Relation.Binary.Consequences.html#3747" class="Bound">x≈y</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Relation.Binary.Consequences.html#3724" class="Bound">reflexive</a> <a id="3802" href="Relation.Binary.Consequences.html#3751" class="Bound">u≈v</a><a id="3805" class="Symbol">))</a>
    <a id="3812" class="Symbol">(</a><a id="3813" href="Relation.Binary.Consequences.html#3742" class="Bound">mono</a> <a id="3818" class="Symbol">(</a><a id="3819" href="Relation.Binary.Consequences.html#3724" class="Bound">reflexive</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Relation.Binary.Consequences.html#3720" class="Bound">sym</a> <a id="3834" href="Relation.Binary.Consequences.html#3747" class="Bound">x≈y</a><a id="3837" class="Symbol">))</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Relation.Binary.Consequences.html#3724" class="Bound">reflexive</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Relation.Binary.Consequences.html#3720" class="Bound">sym</a> <a id="3856" href="Relation.Binary.Consequences.html#3751" class="Bound">u≈v</a><a id="3859" class="Symbol">)))</a>

<a id="3864" class="Comment">------------------------------------------------------------------------</a>
<a id="3937" class="Comment">-- Proofs for strict orders</a>

<a id="3966" class="Keyword">module</a> <a id="3973" href="Relation.Binary.Consequences.html#3973" class="Module">_</a> <a id="3975" class="Symbol">{</a><a id="3976" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3986" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="3988" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="3990" class="Symbol">}</a> <a id="3992" class="Symbol">{</a><a id="3993" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4003" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="4005" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="4007" class="Symbol">}</a> <a id="4009" class="Keyword">where</a>

  <a id="4018" href="Relation.Binary.Consequences.html#4018" class="Function">trans∧irr⇒asym</a> <a id="4033" class="Symbol">:</a> <a id="4035" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="4045" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="4062" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4066" class="Symbol">→</a>
                   <a id="4087" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4099" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4103" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4107" class="Symbol">→</a> <a id="4109" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4120" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4126" href="Relation.Binary.Consequences.html#4018" class="Function">trans∧irr⇒asym</a> <a id="4141" href="Relation.Binary.Consequences.html#4141" class="Bound">refl</a> <a id="4146" href="Relation.Binary.Consequences.html#4146" class="Bound">trans</a> <a id="4152" href="Relation.Binary.Consequences.html#4152" class="Bound">irrefl</a> <a id="4159" href="Relation.Binary.Consequences.html#4159" class="Bound">x&lt;y</a> <a id="4163" href="Relation.Binary.Consequences.html#4163" class="Bound">y&lt;x</a> <a id="4167" class="Symbol">=</a>
    <a id="4173" href="Relation.Binary.Consequences.html#4152" class="Bound">irrefl</a> <a id="4180" href="Relation.Binary.Consequences.html#4141" class="Bound">refl</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Relation.Binary.Consequences.html#4146" class="Bound">trans</a> <a id="4192" href="Relation.Binary.Consequences.html#4159" class="Bound">x&lt;y</a> <a id="4196" href="Relation.Binary.Consequences.html#4163" class="Bound">y&lt;x</a><a id="4199" class="Symbol">)</a>

  <a id="4204" href="Relation.Binary.Consequences.html#4204" class="Function">irr∧antisym⇒asym</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4235" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4239" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4243" class="Symbol">→</a> <a id="4245" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="4259" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4263" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4267" class="Symbol">→</a>
                     <a id="4290" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4301" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4307" href="Relation.Binary.Consequences.html#4204" class="Function">irr∧antisym⇒asym</a> <a id="4324" href="Relation.Binary.Consequences.html#4324" class="Bound">irrefl</a> <a id="4331" href="Relation.Binary.Consequences.html#4331" class="Bound">antisym</a> <a id="4339" href="Relation.Binary.Consequences.html#4339" class="Bound">x&lt;y</a> <a id="4343" href="Relation.Binary.Consequences.html#4343" class="Bound">y&lt;x</a> <a id="4347" class="Symbol">=</a>
    <a id="4353" href="Relation.Binary.Consequences.html#4324" class="Bound">irrefl</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Relation.Binary.Consequences.html#4331" class="Bound">antisym</a> <a id="4369" href="Relation.Binary.Consequences.html#4339" class="Bound">x&lt;y</a> <a id="4373" href="Relation.Binary.Consequences.html#4343" class="Bound">y&lt;x</a><a id="4376" class="Symbol">)</a> <a id="4378" href="Relation.Binary.Consequences.html#4339" class="Bound">x&lt;y</a>

  <a id="4385" href="Relation.Binary.Consequences.html#4385" class="Function">asym⇒antisym</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4411" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="4431" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4435" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4441" href="Relation.Binary.Consequences.html#4385" class="Function">asym⇒antisym</a> <a id="4454" href="Relation.Binary.Consequences.html#4454" class="Bound">asym</a> <a id="4459" href="Relation.Binary.Consequences.html#4459" class="Bound">x&lt;y</a> <a id="4463" href="Relation.Binary.Consequences.html#4463" class="Bound">y&lt;x</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Relation.Binary.Consequences.html#4454" class="Bound">asym</a> <a id="4482" href="Relation.Binary.Consequences.html#4459" class="Bound">x&lt;y</a> <a id="4486" href="Relation.Binary.Consequences.html#4463" class="Bound">y&lt;x</a><a id="4489" class="Symbol">)</a>

  <a id="4494" href="Relation.Binary.Consequences.html#4494" class="Function">asym⇒irr</a> <a id="4503" class="Symbol">:</a> <a id="4505" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4509" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4519" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="4535" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4539" class="Symbol">→</a>
             <a id="4554" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4565" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4569" class="Symbol">→</a> <a id="4571" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4583" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4587" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4593" href="Relation.Binary.Consequences.html#4494" class="Function">asym⇒irr</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Relation.Binary.Consequences.html#4603" class="Bound">respʳ</a> <a id="4609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4611" href="Relation.Binary.Consequences.html#4611" class="Bound">respˡ</a><a id="4616" class="Symbol">)</a> <a id="4618" href="Relation.Binary.Consequences.html#4618" class="Bound">sym</a> <a id="4622" href="Relation.Binary.Consequences.html#4622" class="Bound">asym</a> <a id="4627" class="Symbol">{</a><a id="4628" href="Relation.Binary.Consequences.html#4628" class="Bound">x</a><a id="4629" class="Symbol">}</a> <a id="4631" class="Symbol">{</a><a id="4632" href="Relation.Binary.Consequences.html#4632" class="Bound">y</a><a id="4633" class="Symbol">}</a> <a id="4635" href="Relation.Binary.Consequences.html#4635" class="Bound">x≈y</a> <a id="4639" href="Relation.Binary.Consequences.html#4639" class="Bound">x&lt;y</a> <a id="4643" class="Symbol">=</a>
    <a id="4649" href="Relation.Binary.Consequences.html#4622" class="Bound">asym</a> <a id="4654" href="Relation.Binary.Consequences.html#4639" class="Bound">x&lt;y</a> <a id="4658" class="Symbol">(</a><a id="4659" href="Relation.Binary.Consequences.html#4603" class="Bound">respʳ</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Relation.Binary.Consequences.html#4618" class="Bound">sym</a> <a id="4670" href="Relation.Binary.Consequences.html#4635" class="Bound">x≈y</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Relation.Binary.Consequences.html#4611" class="Bound">respˡ</a> <a id="4682" href="Relation.Binary.Consequences.html#4635" class="Bound">x≈y</a> <a id="4686" href="Relation.Binary.Consequences.html#4639" class="Bound">x&lt;y</a><a id="4689" class="Symbol">))</a>

  <a id="4695" href="Relation.Binary.Consequences.html#4695" class="Function">tri⇒asym</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="4719" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4723" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4727" class="Symbol">→</a> <a id="4729" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4740" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4746" href="Relation.Binary.Consequences.html#4695" class="Function">tri⇒asym</a> <a id="4755" href="Relation.Binary.Consequences.html#4755" class="Bound">tri</a> <a id="4759" class="Symbol">{</a><a id="4760" href="Relation.Binary.Consequences.html#4760" class="Bound">x</a><a id="4761" class="Symbol">}</a> <a id="4763" class="Symbol">{</a><a id="4764" href="Relation.Binary.Consequences.html#4764" class="Bound">y</a><a id="4765" class="Symbol">}</a> <a id="4767" href="Relation.Binary.Consequences.html#4767" class="Bound">x&lt;y</a> <a id="4771" href="Relation.Binary.Consequences.html#4771" class="Bound">x&gt;y</a> <a id="4775" class="Keyword">with</a> <a id="4780" href="Relation.Binary.Consequences.html#4755" class="Bound">tri</a> <a id="4784" href="Relation.Binary.Consequences.html#4760" class="Bound">x</a> <a id="4786" href="Relation.Binary.Consequences.html#4764" class="Bound">y</a>
  <a id="4790" class="Symbol">...</a> <a id="4794" class="Symbol">|</a> <a id="4796" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="4801" class="Symbol">_</a>   <a id="4805" class="Symbol">_</a> <a id="4807" href="Relation.Binary.Consequences.html#4807" class="Bound">x≯y</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Binary.Consequences.html#4807" class="Bound">x≯y</a> <a id="4817" class="Bound">x&gt;y</a>
  <a id="4823" class="Symbol">...</a> <a id="4827" class="Symbol">|</a> <a id="4829" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="4834" class="Symbol">_</a>   <a id="4838" class="Symbol">_</a> <a id="4840" href="Relation.Binary.Consequences.html#4840" class="Bound">x≯y</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Relation.Binary.Consequences.html#4840" class="Bound">x≯y</a> <a id="4850" class="Bound">x&gt;y</a>
  <a id="4856" class="Symbol">...</a> <a id="4860" class="Symbol">|</a> <a id="4862" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="4867" href="Relation.Binary.Consequences.html#4867" class="Bound">x≮y</a> <a id="4871" class="Symbol">_</a> <a id="4873" class="Symbol">_</a>   <a id="4877" class="Symbol">=</a> <a id="4879" href="Relation.Binary.Consequences.html#4867" class="Bound">x≮y</a> <a id="4883" class="Bound">x&lt;y</a>

  <a id="4890" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="4898" class="Symbol">:</a> <a id="4900" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="4913" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4917" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="4921" class="Symbol">→</a> <a id="4923" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4935" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="4939" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="4945" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="4953" href="Relation.Binary.Consequences.html#4953" class="Bound">compare</a> <a id="4961" class="Symbol">{</a><a id="4962" href="Relation.Binary.Consequences.html#4962" class="Bound">x</a><a id="4963" class="Symbol">}</a> <a id="4965" class="Symbol">{</a><a id="4966" href="Relation.Binary.Consequences.html#4966" class="Bound">y</a><a id="4967" class="Symbol">}</a> <a id="4969" href="Relation.Binary.Consequences.html#4969" class="Bound">x≈y</a> <a id="4973" href="Relation.Binary.Consequences.html#4973" class="Bound">x&lt;y</a> <a id="4977" class="Keyword">with</a> <a id="4982" href="Relation.Binary.Consequences.html#4953" class="Bound">compare</a> <a id="4990" href="Relation.Binary.Consequences.html#4962" class="Bound">x</a> <a id="4992" href="Relation.Binary.Consequences.html#4966" class="Bound">y</a>
  <a id="4996" class="Symbol">...</a> <a id="5000" class="Symbol">|</a> <a id="5002" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="5007" class="Symbol">_</a>   <a id="5011" href="Relation.Binary.Consequences.html#5011" class="Bound">x≉y</a> <a id="5015" href="Relation.Binary.Consequences.html#5015" class="Bound">y≮x</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Relation.Binary.Consequences.html#5011" class="Bound">x≉y</a> <a id="5025" class="Bound">x≈y</a>
  <a id="5031" class="Symbol">...</a> <a id="5035" class="Symbol">|</a> <a id="5037" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="5042" href="Relation.Binary.Consequences.html#5042" class="Bound">x≮y</a> <a id="5046" href="Relation.Binary.Consequences.html#5046" class="Bound">x≉y</a> <a id="5050" href="Relation.Binary.Consequences.html#5050" class="Bound">y&lt;x</a> <a id="5054" class="Symbol">=</a> <a id="5056" href="Relation.Binary.Consequences.html#5046" class="Bound">x≉y</a> <a id="5060" class="Bound">x≈y</a>
  <a id="5066" class="Symbol">...</a> <a id="5070" class="Symbol">|</a> <a id="5072" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="5077" href="Relation.Binary.Consequences.html#5077" class="Bound">x≮y</a> <a id="5081" class="Symbol">_</a>   <a id="5085" href="Relation.Binary.Consequences.html#5085" class="Bound">y≮x</a> <a id="5089" class="Symbol">=</a> <a id="5091" href="Relation.Binary.Consequences.html#5077" class="Bound">x≮y</a> <a id="5095" class="Bound">x&lt;y</a>

  <a id="5102" href="Relation.Binary.Consequences.html#5102" class="Function">tri⇒dec≈</a> <a id="5111" class="Symbol">:</a> <a id="5113" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="5126" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5130" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5146" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a>
  <a id="5152" href="Relation.Binary.Consequences.html#5102" class="Function">tri⇒dec≈</a> <a id="5161" href="Relation.Binary.Consequences.html#5161" class="Bound">compare</a> <a id="5169" href="Relation.Binary.Consequences.html#5169" class="Bound">x</a> <a id="5171" href="Relation.Binary.Consequences.html#5171" class="Bound">y</a> <a id="5173" class="Keyword">with</a> <a id="5178" href="Relation.Binary.Consequences.html#5161" class="Bound">compare</a> <a id="5186" href="Relation.Binary.Consequences.html#5169" class="Bound">x</a> <a id="5188" href="Relation.Binary.Consequences.html#5171" class="Bound">y</a>
  <a id="5192" class="Symbol">...</a> <a id="5196" class="Symbol">|</a> <a id="5198" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="5203" class="Symbol">_</a> <a id="5205" href="Relation.Binary.Consequences.html#5205" class="Bound">x≉y</a> <a id="5209" class="Symbol">_</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="5217" href="Relation.Binary.Consequences.html#5205" class="Bound">x≉y</a>
  <a id="5223" class="Symbol">...</a> <a id="5227" class="Symbol">|</a> <a id="5229" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="5234" class="Symbol">_</a> <a id="5236" href="Relation.Binary.Consequences.html#5236" class="Bound">x≈y</a> <a id="5240" class="Symbol">_</a> <a id="5242" class="Symbol">=</a> <a id="5244" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="5248" href="Relation.Binary.Consequences.html#5236" class="Bound">x≈y</a>
  <a id="5254" class="Symbol">...</a> <a id="5258" class="Symbol">|</a> <a id="5260" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="5265" class="Symbol">_</a> <a id="5267" href="Relation.Binary.Consequences.html#5267" class="Bound">x≉y</a> <a id="5271" class="Symbol">_</a> <a id="5273" class="Symbol">=</a> <a id="5275" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="5279" href="Relation.Binary.Consequences.html#5267" class="Bound">x≉y</a>

  <a id="5286" href="Relation.Binary.Consequences.html#5286" class="Function">tri⇒dec&lt;</a> <a id="5295" class="Symbol">:</a> <a id="5297" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="5310" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5314" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5330" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a>
  <a id="5336" href="Relation.Binary.Consequences.html#5286" class="Function">tri⇒dec&lt;</a> <a id="5345" href="Relation.Binary.Consequences.html#5345" class="Bound">compare</a> <a id="5353" href="Relation.Binary.Consequences.html#5353" class="Bound">x</a> <a id="5355" href="Relation.Binary.Consequences.html#5355" class="Bound">y</a> <a id="5357" class="Keyword">with</a> <a id="5362" href="Relation.Binary.Consequences.html#5345" class="Bound">compare</a> <a id="5370" href="Relation.Binary.Consequences.html#5353" class="Bound">x</a> <a id="5372" href="Relation.Binary.Consequences.html#5355" class="Bound">y</a>
  <a id="5376" class="Symbol">...</a> <a id="5380" class="Symbol">|</a> <a id="5382" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="5387" href="Relation.Binary.Consequences.html#5387" class="Bound">x&lt;y</a> <a id="5391" class="Symbol">_</a> <a id="5393" class="Symbol">_</a> <a id="5395" class="Symbol">=</a> <a id="5397" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="5401" href="Relation.Binary.Consequences.html#5387" class="Bound">x&lt;y</a>
  <a id="5407" class="Symbol">...</a> <a id="5411" class="Symbol">|</a> <a id="5413" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="5418" href="Relation.Binary.Consequences.html#5418" class="Bound">x≮y</a> <a id="5422" class="Symbol">_</a> <a id="5424" class="Symbol">_</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="5432" href="Relation.Binary.Consequences.html#5418" class="Bound">x≮y</a>
  <a id="5438" class="Symbol">...</a> <a id="5442" class="Symbol">|</a> <a id="5444" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="5449" href="Relation.Binary.Consequences.html#5449" class="Bound">x≮y</a> <a id="5453" class="Symbol">_</a> <a id="5455" class="Symbol">_</a> <a id="5457" class="Symbol">=</a> <a id="5459" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="5463" href="Relation.Binary.Consequences.html#5449" class="Bound">x≮y</a>

  <a id="5470" href="Relation.Binary.Consequences.html#5470" class="Function">trans∧tri⇒respʳ</a> <a id="5486" class="Symbol">:</a> <a id="5488" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="5498" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5502" class="Symbol">→</a> <a id="5504" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5515" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5519" class="Symbol">→</a>
                    <a id="5541" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5552" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5556" class="Symbol">→</a> <a id="5558" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="5571" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5575" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5579" class="Symbol">→</a>
                    <a id="5601" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5605" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="5615" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a>
  <a id="5621" href="Relation.Binary.Consequences.html#5470" class="Function">trans∧tri⇒respʳ</a> <a id="5637" href="Relation.Binary.Consequences.html#5637" class="Bound">sym</a> <a id="5641" href="Relation.Binary.Consequences.html#5641" class="Bound">≈-tr</a> <a id="5646" href="Relation.Binary.Consequences.html#5646" class="Bound">&lt;-tr</a> <a id="5651" href="Relation.Binary.Consequences.html#5651" class="Bound">tri</a> <a id="5655" class="Symbol">{</a><a id="5656" href="Relation.Binary.Consequences.html#5656" class="Bound">x</a><a id="5657" class="Symbol">}</a> <a id="5659" class="Symbol">{</a><a id="5660" href="Relation.Binary.Consequences.html#5660" class="Bound">y</a><a id="5661" class="Symbol">}</a> <a id="5663" class="Symbol">{</a><a id="5664" href="Relation.Binary.Consequences.html#5664" class="Bound">z</a><a id="5665" class="Symbol">}</a> <a id="5667" href="Relation.Binary.Consequences.html#5667" class="Bound">y≈z</a> <a id="5671" href="Relation.Binary.Consequences.html#5671" class="Bound">x&lt;y</a> <a id="5675" class="Keyword">with</a> <a id="5680" href="Relation.Binary.Consequences.html#5651" class="Bound">tri</a> <a id="5684" href="Relation.Binary.Consequences.html#5656" class="Bound">x</a> <a id="5686" href="Relation.Binary.Consequences.html#5664" class="Bound">z</a>
  <a id="5690" class="Symbol">...</a> <a id="5694" class="Symbol">|</a> <a id="5696" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="5701" href="Relation.Binary.Consequences.html#5701" class="Bound">x&lt;z</a> <a id="5705" class="Symbol">_</a> <a id="5707" class="Symbol">_</a> <a id="5709" class="Symbol">=</a> <a id="5711" href="Relation.Binary.Consequences.html#5701" class="Bound">x&lt;z</a>
  <a id="5717" class="Symbol">...</a> <a id="5721" class="Symbol">|</a> <a id="5723" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="5728" class="Symbol">_</a> <a id="5730" href="Relation.Binary.Consequences.html#5730" class="Bound">x≈z</a> <a id="5734" class="Symbol">_</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="5754" class="Bound">tri</a> <a id="5758" class="Symbol">(</a><a id="5759" class="Bound">≈-tr</a> <a id="5764" href="Relation.Binary.Consequences.html#5730" class="Bound">x≈z</a> <a id="5768" class="Symbol">(</a><a id="5769" class="Bound">sym</a> <a id="5773" class="Bound">y≈z</a><a id="5776" class="Symbol">))</a> <a id="5779" class="Bound">x&lt;y</a><a id="5782" class="Symbol">)</a>
  <a id="5786" class="Symbol">...</a> <a id="5790" class="Symbol">|</a> <a id="5792" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="5797" class="Symbol">_</a> <a id="5799" class="Symbol">_</a> <a id="5801" href="Relation.Binary.Consequences.html#5801" class="Bound">z&lt;x</a> <a id="5805" class="Symbol">=</a> <a id="5807" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="5823" class="Bound">tri</a> <a id="5827" class="Symbol">(</a><a id="5828" class="Bound">sym</a> <a id="5832" class="Bound">y≈z</a><a id="5835" class="Symbol">)</a> <a id="5837" class="Symbol">(</a><a id="5838" class="Bound">&lt;-tr</a> <a id="5843" href="Relation.Binary.Consequences.html#5801" class="Bound">z&lt;x</a> <a id="5847" class="Bound">x&lt;y</a><a id="5850" class="Symbol">))</a>

  <a id="5856" href="Relation.Binary.Consequences.html#5856" class="Function">trans∧tri⇒respˡ</a> <a id="5872" class="Symbol">:</a> <a id="5874" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5885" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5889" class="Symbol">→</a>
                    <a id="5911" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5922" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5926" class="Symbol">→</a> <a id="5928" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="5941" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="5945" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5949" class="Symbol">→</a>
                    <a id="5971" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="5975" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="5985" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a>
  <a id="5991" href="Relation.Binary.Consequences.html#5856" class="Function">trans∧tri⇒respˡ</a> <a id="6007" href="Relation.Binary.Consequences.html#6007" class="Bound">≈-tr</a> <a id="6012" href="Relation.Binary.Consequences.html#6012" class="Bound">&lt;-tr</a> <a id="6017" href="Relation.Binary.Consequences.html#6017" class="Bound">tri</a> <a id="6021" class="Symbol">{</a><a id="6022" href="Relation.Binary.Consequences.html#6022" class="Bound">z</a><a id="6023" class="Symbol">}</a> <a id="6025" class="Symbol">{_}</a> <a id="6029" class="Symbol">{</a><a id="6030" href="Relation.Binary.Consequences.html#6030" class="Bound">y</a><a id="6031" class="Symbol">}</a> <a id="6033" href="Relation.Binary.Consequences.html#6033" class="Bound">x≈y</a> <a id="6037" href="Relation.Binary.Consequences.html#6037" class="Bound">x&lt;z</a> <a id="6041" class="Keyword">with</a> <a id="6046" href="Relation.Binary.Consequences.html#6017" class="Bound">tri</a> <a id="6050" href="Relation.Binary.Consequences.html#6030" class="Bound">y</a> <a id="6052" href="Relation.Binary.Consequences.html#6022" class="Bound">z</a>
  <a id="6056" class="Symbol">...</a> <a id="6060" class="Symbol">|</a> <a id="6062" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="6067" href="Relation.Binary.Consequences.html#6067" class="Bound">y&lt;z</a> <a id="6071" class="Symbol">_</a> <a id="6073" class="Symbol">_</a> <a id="6075" class="Symbol">=</a> <a id="6077" href="Relation.Binary.Consequences.html#6067" class="Bound">y&lt;z</a>
  <a id="6083" class="Symbol">...</a> <a id="6087" class="Symbol">|</a> <a id="6089" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="6094" class="Symbol">_</a> <a id="6096" href="Relation.Binary.Consequences.html#6096" class="Bound">y≈z</a> <a id="6100" class="Symbol">_</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="6120" class="Bound">tri</a> <a id="6124" class="Symbol">(</a><a id="6125" class="Bound">≈-tr</a> <a id="6130" class="Bound">x≈y</a> <a id="6134" href="Relation.Binary.Consequences.html#6096" class="Bound">y≈z</a><a id="6137" class="Symbol">)</a> <a id="6139" class="Bound">x&lt;z</a><a id="6142" class="Symbol">)</a>
  <a id="6146" class="Symbol">...</a> <a id="6150" class="Symbol">|</a> <a id="6152" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="6157" class="Symbol">_</a> <a id="6159" class="Symbol">_</a> <a id="6161" href="Relation.Binary.Consequences.html#6161" class="Bound">z&lt;y</a> <a id="6165" class="Symbol">=</a> <a id="6167" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="6183" class="Bound">tri</a> <a id="6187" class="Bound">x≈y</a> <a id="6191" class="Symbol">(</a><a id="6192" class="Bound">&lt;-tr</a> <a id="6197" class="Bound">x&lt;z</a> <a id="6201" href="Relation.Binary.Consequences.html#6161" class="Bound">z&lt;y</a><a id="6204" class="Symbol">))</a>

  <a id="6210" href="Relation.Binary.Consequences.html#6210" class="Function">trans∧tri⇒resp</a> <a id="6225" class="Symbol">:</a> <a id="6227" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="6237" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="6254" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="6258" class="Symbol">→</a>
                   <a id="6279" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="6290" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="6294" class="Symbol">→</a> <a id="6296" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="6309" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a> <a id="6313" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="6317" class="Symbol">→</a>
                   <a id="6338" href="Relation.Binary.Consequences.html#3993" class="Bound Operator">_&lt;_</a> <a id="6342" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="6352" href="Relation.Binary.Consequences.html#3976" class="Bound Operator">_≈_</a>
  <a id="6358" href="Relation.Binary.Consequences.html#6210" class="Function">trans∧tri⇒resp</a> <a id="6373" href="Relation.Binary.Consequences.html#6373" class="Bound">sym</a> <a id="6377" href="Relation.Binary.Consequences.html#6377" class="Bound">≈-tr</a> <a id="6382" href="Relation.Binary.Consequences.html#6382" class="Bound">&lt;-tr</a> <a id="6387" href="Relation.Binary.Consequences.html#6387" class="Bound">tri</a> <a id="6391" class="Symbol">=</a>
    <a id="6397" href="Relation.Binary.Consequences.html#5470" class="Function">trans∧tri⇒respʳ</a> <a id="6413" href="Relation.Binary.Consequences.html#6373" class="Bound">sym</a> <a id="6417" href="Relation.Binary.Consequences.html#6377" class="Bound">≈-tr</a> <a id="6422" href="Relation.Binary.Consequences.html#6382" class="Bound">&lt;-tr</a> <a id="6427" href="Relation.Binary.Consequences.html#6387" class="Bound">tri</a> <a id="6431" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="6437" href="Relation.Binary.Consequences.html#5856" class="Function">trans∧tri⇒respˡ</a> <a id="6453" href="Relation.Binary.Consequences.html#6377" class="Bound">≈-tr</a> <a id="6458" href="Relation.Binary.Consequences.html#6382" class="Bound">&lt;-tr</a> <a id="6463" href="Relation.Binary.Consequences.html#6387" class="Bound">tri</a>

<a id="6468" class="Comment">------------------------------------------------------------------------</a>
<a id="6541" class="Comment">-- Without Loss of Generality</a>

<a id="6572" class="Keyword">module</a> <a id="6579" href="Relation.Binary.Consequences.html#6579" class="Module">_</a>  <a id="6582" class="Symbol">{</a><a id="6583" href="Relation.Binary.Consequences.html#6583" class="Bound Operator">_R_</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6593" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="6595" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="6597" class="Symbol">}</a> <a id="6599" class="Symbol">{</a><a id="6600" href="Relation.Binary.Consequences.html#6600" class="Bound">Q</a> <a id="6602" class="Symbol">:</a> <a id="6604" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6608" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="6610" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="6612" class="Symbol">}</a> <a id="6614" class="Keyword">where</a>

  <a id="6623" href="Relation.Binary.Consequences.html#6623" class="Function">wlog</a> <a id="6628" class="Symbol">:</a> <a id="6630" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="6636" href="Relation.Binary.Consequences.html#6583" class="Bound Operator">_R_</a> <a id="6640" class="Symbol">→</a> <a id="6642" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="6652" href="Relation.Binary.Consequences.html#6600" class="Bound">Q</a> <a id="6654" class="Symbol">→</a>
         <a id="6665" class="Symbol">(∀</a> <a id="6668" href="Relation.Binary.Consequences.html#6668" class="Bound">a</a> <a id="6670" href="Relation.Binary.Consequences.html#6670" class="Bound">b</a> <a id="6672" class="Symbol">→</a> <a id="6674" href="Relation.Binary.Consequences.html#6668" class="Bound">a</a> <a id="6676" href="Relation.Binary.Consequences.html#6583" class="Bound Operator">R</a> <a id="6678" href="Relation.Binary.Consequences.html#6670" class="Bound">b</a> <a id="6680" class="Symbol">→</a> <a id="6682" href="Relation.Binary.Consequences.html#6600" class="Bound">Q</a> <a id="6684" href="Relation.Binary.Consequences.html#6668" class="Bound">a</a> <a id="6686" href="Relation.Binary.Consequences.html#6670" class="Bound">b</a><a id="6687" class="Symbol">)</a> <a id="6689" class="Symbol">→</a>
         <a id="6700" class="Symbol">∀</a> <a id="6702" href="Relation.Binary.Consequences.html#6702" class="Bound">a</a> <a id="6704" href="Relation.Binary.Consequences.html#6704" class="Bound">b</a> <a id="6706" class="Symbol">→</a> <a id="6708" href="Relation.Binary.Consequences.html#6600" class="Bound">Q</a> <a id="6710" href="Relation.Binary.Consequences.html#6702" class="Bound">a</a> <a id="6712" href="Relation.Binary.Consequences.html#6704" class="Bound">b</a>
  <a id="6716" href="Relation.Binary.Consequences.html#6623" class="Function">wlog</a> <a id="6721" href="Relation.Binary.Consequences.html#6721" class="Bound">r-total</a> <a id="6729" href="Relation.Binary.Consequences.html#6729" class="Bound">q-sym</a> <a id="6735" href="Relation.Binary.Consequences.html#6735" class="Bound">prf</a> <a id="6739" href="Relation.Binary.Consequences.html#6739" class="Bound">a</a> <a id="6741" href="Relation.Binary.Consequences.html#6741" class="Bound">b</a> <a id="6743" class="Keyword">with</a> <a id="6748" href="Relation.Binary.Consequences.html#6721" class="Bound">r-total</a> <a id="6756" href="Relation.Binary.Consequences.html#6739" class="Bound">a</a> <a id="6758" href="Relation.Binary.Consequences.html#6741" class="Bound">b</a>
  <a id="6762" class="Symbol">...</a> <a id="6766" class="Symbol">|</a> <a id="6768" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6773" href="Relation.Binary.Consequences.html#6773" class="Bound">aRb</a> <a id="6777" class="Symbol">=</a> <a id="6779" class="Bound">prf</a> <a id="6783" class="Bound">a</a> <a id="6785" class="Bound">b</a> <a id="6787" href="Relation.Binary.Consequences.html#6773" class="Bound">aRb</a>
  <a id="6793" class="Symbol">...</a> <a id="6797" class="Symbol">|</a> <a id="6799" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6804" href="Relation.Binary.Consequences.html#6804" class="Bound">bRa</a> <a id="6808" class="Symbol">=</a> <a id="6810" class="Bound">q-sym</a> <a id="6816" class="Symbol">(</a><a id="6817" class="Bound">prf</a> <a id="6821" class="Bound">b</a> <a id="6823" class="Bound">a</a> <a id="6825" href="Relation.Binary.Consequences.html#6804" class="Bound">bRa</a><a id="6828" class="Symbol">)</a>

<a id="6831" class="Comment">------------------------------------------------------------------------</a>
<a id="6904" class="Comment">-- Other proofs</a>

<a id="6921" class="Keyword">module</a> <a id="6928" href="Relation.Binary.Consequences.html#6928" class="Module">_</a> <a id="6930" class="Symbol">{</a><a id="6931" href="Relation.Binary.Consequences.html#6931" class="Bound">R</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6939" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="6941" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="6943" href="Relation.Binary.Consequences.html#873" class="Generalizable">p</a><a id="6944" class="Symbol">}</a> <a id="6946" class="Keyword">where</a>

  <a id="6955" href="Relation.Binary.Consequences.html#6955" class="Function">dec⇒weaklyDec</a> <a id="6969" class="Symbol">:</a> <a id="6971" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6981" href="Relation.Binary.Consequences.html#6931" class="Bound">R</a> <a id="6983" class="Symbol">→</a> <a id="6985" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="7001" href="Relation.Binary.Consequences.html#6931" class="Bound">R</a>
  <a id="7005" href="Relation.Binary.Consequences.html#6955" class="Function">dec⇒weaklyDec</a> <a id="7019" href="Relation.Binary.Consequences.html#7019" class="Bound">dec</a> <a id="7023" href="Relation.Binary.Consequences.html#7023" class="Bound">x</a> <a id="7025" href="Relation.Binary.Consequences.html#7025" class="Bound">y</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Data.Maybe.Base.html#1241" class="Function">decToMaybe</a> <a id="7040" class="Symbol">(</a><a id="7041" href="Relation.Binary.Consequences.html#7019" class="Bound">dec</a> <a id="7045" href="Relation.Binary.Consequences.html#7023" class="Bound">x</a> <a id="7047" href="Relation.Binary.Consequences.html#7025" class="Bound">y</a><a id="7048" class="Symbol">)</a>

  <a id="7053" href="Relation.Binary.Consequences.html#7053" class="Function">dec⇒recomputable</a> <a id="7070" class="Symbol">:</a> <a id="7072" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="7082" href="Relation.Binary.Consequences.html#6931" class="Bound">R</a> <a id="7084" class="Symbol">→</a> <a id="7086" href="Relation.Binary.Definitions.html#6812" class="Function">Recomputable</a> <a id="7099" href="Relation.Binary.Consequences.html#6931" class="Bound">R</a>
  <a id="7103" href="Relation.Binary.Consequences.html#7053" class="Function">dec⇒recomputable</a> <a id="7120" href="Relation.Binary.Consequences.html#7120" class="Bound">dec</a> <a id="7124" class="Symbol">{</a><a id="7125" href="Relation.Binary.Consequences.html#7125" class="Bound">a</a><a id="7126" class="Symbol">}</a> <a id="7128" class="Symbol">{</a><a id="7129" href="Relation.Binary.Consequences.html#7129" class="Bound">b</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">=</a> <a id="7134" href="Relation.Nullary.Decidable.Core.html#2212" class="Function">recompute</a> <a id="7144" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="7146" href="Relation.Binary.Consequences.html#7120" class="Bound">dec</a> <a id="7150" href="Relation.Binary.Consequences.html#7125" class="Bound">a</a> <a id="7152" href="Relation.Binary.Consequences.html#7129" class="Bound">b</a>

<a id="7155" class="Keyword">module</a> <a id="7162" href="Relation.Binary.Consequences.html#7162" class="Module">_</a> <a id="7164" class="Symbol">{</a><a id="7165" href="Relation.Binary.Consequences.html#7165" class="Bound">R</a> <a id="7167" class="Symbol">:</a> <a id="7169" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7173" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="7175" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="7177" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="7179" class="Symbol">}</a> <a id="7181" class="Symbol">{</a><a id="7182" href="Relation.Binary.Consequences.html#7182" class="Bound">S</a> <a id="7184" class="Symbol">:</a> <a id="7186" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7190" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="7192" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="7194" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="7196" class="Symbol">}</a> <a id="7198" class="Keyword">where</a>

  <a id="7207" href="Relation.Binary.Consequences.html#7207" class="Function">map-NonEmpty</a> <a id="7220" class="Symbol">:</a> <a id="7222" href="Relation.Binary.Consequences.html#7165" class="Bound">R</a> <a id="7224" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7226" href="Relation.Binary.Consequences.html#7182" class="Bound">S</a> <a id="7228" class="Symbol">→</a> <a id="7230" href="Relation.Binary.Definitions.html#7073" class="Record">NonEmpty</a> <a id="7239" href="Relation.Binary.Consequences.html#7165" class="Bound">R</a> <a id="7241" class="Symbol">→</a> <a id="7243" href="Relation.Binary.Definitions.html#7073" class="Record">NonEmpty</a> <a id="7252" href="Relation.Binary.Consequences.html#7182" class="Bound">S</a>
  <a id="7256" href="Relation.Binary.Consequences.html#7207" class="Function">map-NonEmpty</a> <a id="7269" href="Relation.Binary.Consequences.html#7269" class="Bound">f</a> <a id="7271" href="Relation.Binary.Consequences.html#7271" class="Bound">x</a> <a id="7273" class="Symbol">=</a> <a id="7275" href="Relation.Binary.Definitions.html#7176" class="InductiveConstructor">nonEmpty</a> <a id="7284" class="Symbol">(</a><a id="7285" href="Relation.Binary.Consequences.html#7269" class="Bound">f</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Relation.Binary.Definitions.html#7225" class="Field">NonEmpty.proof</a> <a id="7303" href="Relation.Binary.Consequences.html#7271" class="Bound">x</a><a id="7304" class="Symbol">))</a>

<a id="7308" class="Keyword">module</a> <a id="7315" href="Relation.Binary.Consequences.html#7315" class="Module">_</a> <a id="7317" class="Symbol">{</a><a id="7318" href="Relation.Binary.Consequences.html#7318" class="Bound">R</a> <a id="7320" class="Symbol">:</a> <a id="7322" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7326" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="7328" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="7330" href="Relation.Binary.Consequences.html#861" class="Generalizable">ℓ₁</a><a id="7332" class="Symbol">}</a> <a id="7334" class="Symbol">{</a><a id="7335" href="Relation.Binary.Consequences.html#7335" class="Bound">S</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7343" href="Relation.Binary.Consequences.html#889" class="Generalizable">B</a> <a id="7345" href="Relation.Binary.Consequences.html#887" class="Generalizable">A</a> <a id="7347" href="Relation.Binary.Consequences.html#864" class="Generalizable">ℓ₂</a><a id="7349" class="Symbol">}</a> <a id="7351" class="Keyword">where</a>

  <a id="7360" href="Relation.Binary.Consequences.html#7360" class="Function">flip-Connex</a> <a id="7372" class="Symbol">:</a> <a id="7374" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="7381" href="Relation.Binary.Consequences.html#7318" class="Bound">R</a> <a id="7383" href="Relation.Binary.Consequences.html#7335" class="Bound">S</a> <a id="7385" class="Symbol">→</a> <a id="7387" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="7394" href="Relation.Binary.Consequences.html#7335" class="Bound">S</a> <a id="7396" href="Relation.Binary.Consequences.html#7318" class="Bound">R</a>
  <a id="7400" href="Relation.Binary.Consequences.html#7360" class="Function">flip-Connex</a> <a id="7412" href="Relation.Binary.Consequences.html#7412" class="Bound">f</a> <a id="7414" href="Relation.Binary.Consequences.html#7414" class="Bound">x</a> <a id="7416" href="Relation.Binary.Consequences.html#7416" class="Bound">y</a> <a id="7418" class="Symbol">=</a> <a id="7420" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7429" class="Symbol">(</a><a id="7430" href="Relation.Binary.Consequences.html#7412" class="Bound">f</a> <a id="7432" href="Relation.Binary.Consequences.html#7416" class="Bound">y</a> <a id="7434" href="Relation.Binary.Consequences.html#7414" class="Bound">x</a><a id="7435" class="Symbol">)</a>



<a id="7440" class="Comment">------------------------------------------------------------------------</a>
<a id="7513" class="Comment">-- DEPRECATED NAMES</a>
<a id="7533" class="Comment">------------------------------------------------------------------------</a>
<a id="7606" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7677" class="Comment">-- not guaranteed.</a>

<a id="7697" class="Comment">-- Version 1.6</a>

<a id="subst⟶respˡ"></a><a id="7713" href="Relation.Binary.Consequences.html#7713" class="Function">subst⟶respˡ</a> <a id="7725" class="Symbol">=</a> <a id="7727" href="Relation.Binary.Consequences.html#1049" class="Function">subst⇒respˡ</a>
<a id="7739" class="Symbol">{-#</a> <a id="7743" class="Keyword">WARNING_ON_USAGE</a> <a id="7760" class="Pragma">subst⟶respˡ</a>
<a id="7772" class="String">&quot;Warning: subst⟶respˡ was deprecated in v1.6.
Please use subst⇒respˡ instead.&quot;</a>
<a id="7851" class="Symbol">#-}</a>
<a id="subst⟶respʳ"></a><a id="7855" href="Relation.Binary.Consequences.html#7855" class="Function">subst⟶respʳ</a> <a id="7867" class="Symbol">=</a> <a id="7869" href="Relation.Binary.Consequences.html#1166" class="Function">subst⇒respʳ</a>
<a id="7881" class="Symbol">{-#</a> <a id="7885" class="Keyword">WARNING_ON_USAGE</a> <a id="7902" class="Pragma">subst⟶respʳ</a>
<a id="7914" class="String">&quot;Warning: subst⟶respʳ was deprecated in v1.6.
Please use subst⇒respʳ instead.&quot;</a>
<a id="7993" class="Symbol">#-}</a>
<a id="subst⟶resp₂"></a><a id="7997" href="Relation.Binary.Consequences.html#7997" class="Function">subst⟶resp₂</a> <a id="8009" class="Symbol">=</a> <a id="8011" href="Relation.Binary.Consequences.html#1278" class="Function">subst⇒resp₂</a>
<a id="8023" class="Symbol">{-#</a> <a id="8027" class="Keyword">WARNING_ON_USAGE</a> <a id="8044" class="Pragma">subst⟶resp₂</a>
<a id="8056" class="String">&quot;Warning: subst⟶resp₂ was deprecated in v1.6.
Please use subst⇒resp₂ instead.&quot;</a>
<a id="8135" class="Symbol">#-}</a>
<a id="P-resp⟶¬P-resp"></a><a id="8139" href="Relation.Binary.Consequences.html#8139" class="Function">P-resp⟶¬P-resp</a> <a id="8154" class="Symbol">=</a> <a id="8156" href="Relation.Binary.Consequences.html#1439" class="Function">resp⇒¬-resp</a>
<a id="8168" class="Symbol">{-#</a> <a id="8172" class="Keyword">WARNING_ON_USAGE</a> <a id="8189" class="Pragma">P-resp⟶¬P-resp</a>
<a id="8204" class="String">&quot;Warning: P-resp⟶¬P-resp was deprecated in v1.6.
Please use resp⇒¬-resp instead.&quot;</a>
<a id="8286" class="Symbol">#-}</a>
<a id="total⟶refl"></a><a id="8290" href="Relation.Binary.Consequences.html#8290" class="Function">total⟶refl</a> <a id="8301" class="Symbol">=</a> <a id="8303" href="Relation.Binary.Consequences.html#2477" class="Function">total⇒refl</a>
<a id="8314" class="Symbol">{-#</a> <a id="8318" class="Keyword">WARNING_ON_USAGE</a> <a id="8335" class="Pragma">total⟶refl</a>
<a id="8346" class="String">&quot;Warning: total⟶refl was deprecated in v1.6.
Please use total⇒refl instead.&quot;</a>
<a id="8423" class="Symbol">#-}</a>
<a id="total+dec⟶dec"></a><a id="8427" href="Relation.Binary.Consequences.html#8427" class="Function">total+dec⟶dec</a> <a id="8441" class="Symbol">=</a> <a id="8443" href="Relation.Binary.Consequences.html#2706" class="Function">total∧dec⇒dec</a>
<a id="8457" class="Symbol">{-#</a> <a id="8461" class="Keyword">WARNING_ON_USAGE</a> <a id="8478" class="Pragma">total+dec⟶dec</a>
<a id="8492" class="String">&quot;Warning: total+dec⟶dec was deprecated in v1.6.
Please use total∧dec⇒dec instead.&quot;</a>
<a id="8575" class="Symbol">#-}</a>
<a id="trans∧irr⟶asym"></a><a id="8579" href="Relation.Binary.Consequences.html#8579" class="Function">trans∧irr⟶asym</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Relation.Binary.Consequences.html#4018" class="Function">trans∧irr⇒asym</a>
<a id="8611" class="Symbol">{-#</a> <a id="8615" class="Keyword">WARNING_ON_USAGE</a> <a id="8632" class="Pragma">trans∧irr⟶asym</a>
<a id="8647" class="String">&quot;Warning: trans∧irr⟶asym was deprecated in v1.6.
Please use trans∧irr⇒asym instead.&quot;</a>
<a id="8732" class="Symbol">#-}</a>
<a id="irr∧antisym⟶asym"></a><a id="8736" href="Relation.Binary.Consequences.html#8736" class="Function">irr∧antisym⟶asym</a> <a id="8753" class="Symbol">=</a> <a id="8755" href="Relation.Binary.Consequences.html#4204" class="Function">irr∧antisym⇒asym</a>
<a id="8772" class="Symbol">{-#</a> <a id="8776" class="Keyword">WARNING_ON_USAGE</a> <a id="8793" class="Pragma">irr∧antisym⟶asym</a>
<a id="8810" class="String">&quot;Warning: irr∧antisym⟶asym was deprecated in v1.6.
Please use irr∧antisym⇒asym instead.&quot;</a>
<a id="8899" class="Symbol">#-}</a>
<a id="asym⟶antisym"></a><a id="8903" href="Relation.Binary.Consequences.html#8903" class="Function">asym⟶antisym</a> <a id="8916" class="Symbol">=</a> <a id="8918" href="Relation.Binary.Consequences.html#4385" class="Function">asym⇒antisym</a>
<a id="8931" class="Symbol">{-#</a> <a id="8935" class="Keyword">WARNING_ON_USAGE</a> <a id="8952" class="Pragma">asym⟶antisym</a>
<a id="8965" class="String">&quot;Warning: asym⟶antisym was deprecated in v1.6.
Please use asym⇒antisym instead.&quot;</a>
<a id="9046" class="Symbol">#-}</a>
<a id="asym⟶irr"></a><a id="9050" href="Relation.Binary.Consequences.html#9050" class="Function">asym⟶irr</a> <a id="9059" class="Symbol">=</a> <a id="9061" href="Relation.Binary.Consequences.html#4494" class="Function">asym⇒irr</a>
<a id="9070" class="Symbol">{-#</a> <a id="9074" class="Keyword">WARNING_ON_USAGE</a> <a id="9091" class="Pragma">asym⟶irr</a>
<a id="9100" class="String">&quot;Warning: asym⟶irr was deprecated in v1.6.
Please use asym⇒irr instead.&quot;</a>
<a id="9173" class="Symbol">#-}</a>
<a id="tri⟶asym"></a><a id="9177" href="Relation.Binary.Consequences.html#9177" class="Function">tri⟶asym</a> <a id="9186" class="Symbol">=</a> <a id="9188" href="Relation.Binary.Consequences.html#4695" class="Function">tri⇒asym</a>
<a id="9197" class="Symbol">{-#</a> <a id="9201" class="Keyword">WARNING_ON_USAGE</a> <a id="9218" class="Pragma">tri⟶asym</a>
<a id="9227" class="String">&quot;Warning: tri⟶asym was deprecated in v1.6.
Please use tri⇒asym instead.&quot;</a>
<a id="9300" class="Symbol">#-}</a>
<a id="tri⟶irr"></a><a id="9304" href="Relation.Binary.Consequences.html#9304" class="Function">tri⟶irr</a> <a id="9312" class="Symbol">=</a> <a id="9314" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a>
<a id="9322" class="Symbol">{-#</a> <a id="9326" class="Keyword">WARNING_ON_USAGE</a> <a id="9343" class="Pragma">tri⟶irr</a>
<a id="9351" class="String">&quot;Warning: tri⟶irr was deprecated in v1.6.
Please use tri⇒irr instead.&quot;</a>
<a id="9422" class="Symbol">#-}</a>
<a id="tri⟶dec≈"></a><a id="9426" href="Relation.Binary.Consequences.html#9426" class="Function">tri⟶dec≈</a> <a id="9435" class="Symbol">=</a> <a id="9437" href="Relation.Binary.Consequences.html#5102" class="Function">tri⇒dec≈</a>
<a id="9446" class="Symbol">{-#</a> <a id="9450" class="Keyword">WARNING_ON_USAGE</a> <a id="9467" class="Pragma">tri⟶dec≈</a>
<a id="9476" class="String">&quot;Warning: tri⟶dec≈ was deprecated in v1.6.
Please use tri⇒dec≈ instead.&quot;</a>
<a id="9549" class="Symbol">#-}</a>
<a id="tri⟶dec&lt;"></a><a id="9553" href="Relation.Binary.Consequences.html#9553" class="Function">tri⟶dec&lt;</a> <a id="9562" class="Symbol">=</a> <a id="9564" href="Relation.Binary.Consequences.html#5286" class="Function">tri⇒dec&lt;</a>
<a id="9573" class="Symbol">{-#</a> <a id="9577" class="Keyword">WARNING_ON_USAGE</a> <a id="9594" class="Pragma">tri⟶dec&lt;</a>
<a id="9603" class="String">&quot;Warning: tri⟶dec&lt; was deprecated in v1.6.
Please use tri⇒dec&lt; instead.&quot;</a>
<a id="9676" class="Symbol">#-}</a>
<a id="trans∧tri⟶respʳ≈"></a><a id="9680" href="Relation.Binary.Consequences.html#9680" class="Function">trans∧tri⟶respʳ≈</a> <a id="9697" class="Symbol">=</a> <a id="9699" href="Relation.Binary.Consequences.html#5470" class="Function">trans∧tri⇒respʳ</a>
<a id="9715" class="Symbol">{-#</a> <a id="9719" class="Keyword">WARNING_ON_USAGE</a> <a id="9736" class="Pragma">trans∧tri⟶respʳ≈</a>
<a id="9753" class="String">&quot;Warning: trans∧tri⟶respʳ≈ was deprecated in v1.6.
Please use trans∧tri⇒respʳ instead.&quot;</a>
<a id="9841" class="Symbol">#-}</a>
<a id="trans∧tri⟶respˡ≈"></a><a id="9845" href="Relation.Binary.Consequences.html#9845" class="Function">trans∧tri⟶respˡ≈</a> <a id="9862" class="Symbol">=</a> <a id="9864" href="Relation.Binary.Consequences.html#5856" class="Function">trans∧tri⇒respˡ</a>
<a id="9880" class="Symbol">{-#</a> <a id="9884" class="Keyword">WARNING_ON_USAGE</a> <a id="9901" class="Pragma">trans∧tri⟶respˡ≈</a>
<a id="9918" class="String">&quot;Warning: trans∧tri⟶respˡ≈ was deprecated in v1.6.
Please use trans∧tri⇒respˡ instead.&quot;</a>
<a id="10006" class="Symbol">#-}</a>
<a id="trans∧tri⟶resp≈"></a><a id="10010" href="Relation.Binary.Consequences.html#10010" class="Function">trans∧tri⟶resp≈</a> <a id="10026" class="Symbol">=</a> <a id="10028" href="Relation.Binary.Consequences.html#6210" class="Function">trans∧tri⇒resp</a>
<a id="10043" class="Symbol">{-#</a> <a id="10047" class="Keyword">WARNING_ON_USAGE</a> <a id="10064" class="Pragma">trans∧tri⟶resp≈</a>
<a id="10080" class="String">&quot;Warning: trans∧tri⟶resp≈ was deprecated in v1.6.
Please use trans∧tri⇒resp instead.&quot;</a>
<a id="10166" class="Symbol">#-}</a>
<a id="dec⟶weaklyDec"></a><a id="10170" href="Relation.Binary.Consequences.html#10170" class="Function">dec⟶weaklyDec</a> <a id="10184" class="Symbol">=</a> <a id="10186" href="Relation.Binary.Consequences.html#6955" class="Function">dec⇒weaklyDec</a>
<a id="10200" class="Symbol">{-#</a> <a id="10204" class="Keyword">WARNING_ON_USAGE</a> <a id="10221" class="Pragma">dec⟶weaklyDec</a>
<a id="10235" class="String">&quot;Warning: dec⟶weaklyDec was deprecated in v1.6.
Please use dec⇒weaklyDec instead.&quot;</a>
<a id="10318" class="Symbol">#-}</a>
<a id="dec⟶recomputable"></a><a id="10322" href="Relation.Binary.Consequences.html#10322" class="Function">dec⟶recomputable</a> <a id="10339" class="Symbol">=</a> <a id="10341" href="Relation.Binary.Consequences.html#7053" class="Function">dec⇒recomputable</a>
<a id="10358" class="Symbol">{-#</a> <a id="10362" class="Keyword">WARNING_ON_USAGE</a> <a id="10379" class="Pragma">dec⟶recomputable</a>
<a id="10396" class="String">&quot;Warning: dec⟶recomputable was deprecated in v1.6.
Please use dec⇒recomputable instead.&quot;</a>
<a id="10485" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Closure.Equivalence.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Closure.Equivalence</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The reflexive, symmetric and transitive closure of a binary</a>
<a id="169" class="Comment">-- relation (aka the equivalence closure).</a>
<a id="212" class="Comment">------------------------------------------------------------------------</a>

<a id="286" class="Symbol">{-#</a> <a id="290" class="Keyword">OPTIONS</a> <a id="298" class="Pragma">--cubical-compatible</a> <a id="319" class="Pragma">--safe</a> <a id="326" class="Symbol">#-}</a>

<a id="331" class="Keyword">module</a> <a id="338" href="Relation.Binary.Construct.Closure.Equivalence.html" class="Module">Relation.Binary.Construct.Closure.Equivalence</a> <a id="384" class="Keyword">where</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Function.Base.html" class="Module">Function.Base</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Function.Base.html#1638" class="Function">flip</a><a id="428" class="Symbol">;</a> <a id="430" href="Function.Base.html#704" class="Function">id</a><a id="432" class="Symbol">;</a> <a id="434" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="437" class="Symbol">;</a> <a id="439" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Level.html" class="Module">Level</a> <a id="463" class="Keyword">using</a> <a id="469" class="Symbol">(</a><a id="470" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="475" class="Symbol">;</a> <a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="525" class="Symbol">;</a> <a id="527" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="711" class="Symbol">;</a> <a id="713" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="723" class="Symbol">;</a> <a id="725" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html" class="Module">Relation.Binary.Construct.Closure.ReflexiveTransitive</a> <a id="802" class="Symbol">as</a> <a id="805" class="Module">Star</a>
  <a id="812" class="Keyword">using</a> <a id="818" class="Symbol">(</a><a id="819" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a><a id="823" class="Symbol">;</a> <a id="825" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a><a id="826" class="Symbol">;</a> <a id="828" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a><a id="832" class="Symbol">;</a> <a id="834" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3229" class="Function">reverse</a><a id="841" class="Symbol">)</a>
<a id="843" class="Keyword">open</a> <a id="848" class="Keyword">import</a> <a id="855" href="Relation.Binary.Construct.Closure.Symmetric.html" class="Module">Relation.Binary.Construct.Closure.Symmetric</a> <a id="899" class="Symbol">as</a> <a id="902" class="Module">SC</a>
  <a id="907" class="Keyword">using</a> <a id="913" class="Symbol">(</a><a id="914" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a><a id="924" class="Symbol">)</a>
<a id="926" class="Keyword">import</a> <a id="933" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="962" class="Symbol">as</a> <a id="965" class="Module">On</a>

<a id="969" class="Keyword">private</a>
  <a id="979" class="Keyword">variable</a>
    <a id="992" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a> <a id="994" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a> <a id="996" href="Relation.Binary.Construct.Closure.Equivalence.html#996" class="Generalizable">ℓ₁</a> <a id="999" href="Relation.Binary.Construct.Closure.Equivalence.html#999" class="Generalizable">ℓ₂</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1014" href="Relation.Binary.Construct.Closure.Equivalence.html#1014" class="Generalizable">A</a> <a id="1016" href="Relation.Binary.Construct.Closure.Equivalence.html#1016" class="Generalizable">B</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1024" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a>
    <a id="1030" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="1032" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1040" href="Relation.Binary.Construct.Closure.Equivalence.html#1014" class="Generalizable">A</a> <a id="1042" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Definition</a>

<a id="EqClosure"></a><a id="1133" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1143" class="Symbol">:</a> <a id="1145" class="Symbol">{</a><a id="1146" href="Relation.Binary.Construct.Closure.Equivalence.html#1146" class="Bound">A</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1154" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1163" href="Relation.Binary.Construct.Closure.Equivalence.html#1146" class="Bound">A</a> <a id="1165" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1173" href="Relation.Binary.Construct.Closure.Equivalence.html#1146" class="Bound">A</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a> <a id="1178" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1180" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a><a id="1181" class="Symbol">)</a>
<a id="1183" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1193" href="Relation.Binary.Construct.Closure.Equivalence.html#1193" class="Bound">R</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1214" href="Relation.Binary.Construct.Closure.Equivalence.html#1193" class="Bound">R</a><a id="1215" class="Symbol">)</a>

<a id="1218" class="Comment">------------------------------------------------------------------------</a>
<a id="1291" class="Comment">-- Properties</a>

<a id="1306" class="Keyword">module</a> <a id="1313" href="Relation.Binary.Construct.Closure.Equivalence.html#1313" class="Module">_</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1326" href="Relation.Binary.Construct.Closure.Equivalence.html#1014" class="Generalizable">A</a> <a id="1328" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a><a id="1329" class="Symbol">)</a> <a id="1331" class="Keyword">where</a>

  <a id="1340" href="Relation.Binary.Construct.Closure.Equivalence.html#1340" class="Function">reflexive</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1373" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a><a id="1376" class="Symbol">)</a>
  <a id="1380" href="Relation.Binary.Construct.Closure.Equivalence.html#1340" class="Function">reflexive</a> <a id="1390" class="Symbol">=</a> <a id="1392" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>

  <a id="1397" href="Relation.Binary.Construct.Closure.Equivalence.html#1397" class="Function">transitive</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1432" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a><a id="1435" class="Symbol">)</a>
  <a id="1439" href="Relation.Binary.Construct.Closure.Equivalence.html#1397" class="Function">transitive</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a>

  <a id="1460" href="Relation.Binary.Construct.Closure.Equivalence.html#1460" class="Function">symmetric</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1493" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a><a id="1496" class="Symbol">)</a>
  <a id="1500" href="Relation.Binary.Construct.Closure.Equivalence.html#1460" class="Function">symmetric</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3229" class="Function">reverse</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Relation.Binary.Construct.Closure.Symmetric.html#982" class="Function">SC.symmetric</a> <a id="1534" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a><a id="1537" class="Symbol">)</a>

  <a id="1542" href="Relation.Binary.Construct.Closure.Equivalence.html#1542" class="Function">isEquivalence</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1583" href="Relation.Binary.Construct.Closure.Equivalence.html#1316" class="Bound Operator">_∼_</a><a id="1586" class="Symbol">)</a>
  <a id="1590" href="Relation.Binary.Construct.Closure.Equivalence.html#1542" class="Function">isEquivalence</a> <a id="1604" class="Symbol">=</a> <a id="1606" class="Keyword">record</a>
    <a id="1617" class="Symbol">{</a> <a id="1619" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1625" class="Symbol">=</a> <a id="1627" href="Relation.Binary.Construct.Closure.Equivalence.html#1340" class="Function">reflexive</a>
    <a id="1641" class="Symbol">;</a> <a id="1643" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1649" class="Symbol">=</a> <a id="1651" href="Relation.Binary.Construct.Closure.Equivalence.html#1460" class="Function">symmetric</a>
    <a id="1665" class="Symbol">;</a> <a id="1667" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Relation.Binary.Construct.Closure.Equivalence.html#1397" class="Function">transitive</a>
    <a id="1690" class="Symbol">}</a>

<a id="setoid"></a><a id="1693" href="Relation.Binary.Construct.Closure.Equivalence.html#1693" class="Function">setoid</a> <a id="1700" class="Symbol">:</a> <a id="1702" class="Symbol">{</a><a id="1703" href="Relation.Binary.Construct.Closure.Equivalence.html#1703" class="Bound">A</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1711" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a><a id="1712" class="Symbol">}</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Relation.Binary.Construct.Closure.Equivalence.html#1715" class="Bound Operator">_∼_</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1725" href="Relation.Binary.Construct.Closure.Equivalence.html#1703" class="Bound">A</a> <a id="1727" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a><a id="1728" class="Symbol">)</a> <a id="1730" class="Symbol">→</a> <a id="1732" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1739" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Relation.Binary.Construct.Closure.Equivalence.html#992" class="Generalizable">a</a> <a id="1744" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1746" href="Relation.Binary.Construct.Closure.Equivalence.html#994" class="Generalizable">ℓ</a><a id="1747" class="Symbol">)</a>
<a id="1749" href="Relation.Binary.Construct.Closure.Equivalence.html#1693" class="Function">setoid</a> <a id="1756" href="Relation.Binary.Construct.Closure.Equivalence.html#1756" class="Bound Operator">_∼_</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
  <a id="1771" class="Symbol">{</a> <a id="1773" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="1787" class="Symbol">=</a> <a id="1789" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="1799" href="Relation.Binary.Construct.Closure.Equivalence.html#1756" class="Bound Operator">_∼_</a>
  <a id="1805" class="Symbol">;</a> <a id="1807" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Relation.Binary.Construct.Closure.Equivalence.html#1542" class="Function">isEquivalence</a> <a id="1837" href="Relation.Binary.Construct.Closure.Equivalence.html#1756" class="Bound Operator">_∼_</a>
  <a id="1843" class="Symbol">}</a>

<a id="1846" class="Comment">------------------------------------------------------------------------</a>
<a id="1919" class="Comment">-- Operations</a>

<a id="1934" class="Comment">-- A generalised variant of `map` which allows the index type to change.</a>
<a id="gmap"></a><a id="2007" href="Relation.Binary.Construct.Closure.Equivalence.html#2007" class="Function">gmap</a> <a id="2012" class="Symbol">:</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Relation.Binary.Construct.Closure.Equivalence.html#2015" class="Bound">f</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Relation.Binary.Construct.Closure.Equivalence.html#1014" class="Generalizable">A</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Relation.Binary.Construct.Closure.Equivalence.html#1016" class="Generalizable">B</a><a id="2024" class="Symbol">)</a> <a id="2026" class="Symbol">→</a> <a id="2028" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2030" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2033" href="Relation.Binary.Construct.Closure.Equivalence.html#2015" class="Bound">f</a> <a id="2035" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2038" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2040" class="Symbol">→</a> <a id="2042" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2052" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2054" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2057" href="Relation.Binary.Construct.Closure.Equivalence.html#2015" class="Bound">f</a> <a id="2059" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2062" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2072" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a>
<a id="2074" href="Relation.Binary.Construct.Closure.Equivalence.html#2007" class="Function">gmap</a> <a id="2079" href="Relation.Binary.Construct.Closure.Equivalence.html#2079" class="Bound">f</a> <a id="2081" class="Symbol">=</a> <a id="2083" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">Star.gmap</a> <a id="2093" href="Relation.Binary.Construct.Closure.Equivalence.html#2079" class="Bound">f</a> <a id="2095" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2097" href="Relation.Binary.Construct.Closure.Symmetric.html#1261" class="Function">SC.gmap</a> <a id="2105" href="Relation.Binary.Construct.Closure.Equivalence.html#2079" class="Bound">f</a>

<a id="map"></a><a id="2108" href="Relation.Binary.Construct.Closure.Equivalence.html#2108" class="Function">map</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2116" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2118" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2120" class="Symbol">→</a> <a id="2122" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2132" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2134" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2136" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2146" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a>
<a id="2148" href="Relation.Binary.Construct.Closure.Equivalence.html#2108" class="Function">map</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Relation.Binary.Construct.Closure.Equivalence.html#2007" class="Function">gmap</a> <a id="2159" href="Function.Base.html#704" class="Function">id</a>

<a id="fold"></a><a id="2163" href="Relation.Binary.Construct.Closure.Equivalence.html#2163" class="Function">fold</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2184" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2186" class="Symbol">→</a> <a id="2188" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2190" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2192" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2206" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2208" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2210" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a>
<a id="2212" href="Relation.Binary.Construct.Closure.Equivalence.html#2163" class="Function">fold</a> <a id="2217" href="Relation.Binary.Construct.Closure.Equivalence.html#2217" class="Bound">S-equiv</a> <a id="2225" href="Relation.Binary.Construct.Closure.Equivalence.html#2225" class="Bound">R⇒S</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2260" class="Function">Star.fold</a> <a id="2241" class="Symbol">_</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="2250" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2252" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">SC.fold</a> <a id="2260" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2264" href="Relation.Binary.Construct.Closure.Equivalence.html#2225" class="Bound">R⇒S</a><a id="2267" class="Symbol">)</a> <a id="2269" href="Relation.Binary.Structures.html#1596" class="Function">refl</a>
  <a id="2276" class="Keyword">where</a> <a id="2282" class="Keyword">open</a> <a id="2287" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="2301" href="Relation.Binary.Construct.Closure.Equivalence.html#2217" class="Bound">S-equiv</a>

<a id="2310" class="Comment">-- A generalised variant of `fold`.</a>
<a id="gfold"></a><a id="2346" href="Relation.Binary.Construct.Closure.Equivalence.html#2346" class="Function">gfold</a> <a id="2352" class="Symbol">:</a> <a id="2354" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2368" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Relation.Binary.Construct.Closure.Equivalence.html#2373" class="Bound">f</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Relation.Binary.Construct.Closure.Equivalence.html#1014" class="Generalizable">A</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Relation.Binary.Construct.Closure.Equivalence.html#1016" class="Generalizable">B</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2388" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2391" href="Relation.Binary.Construct.Closure.Equivalence.html#2373" class="Bound">f</a> <a id="2393" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2396" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2398" class="Symbol">→</a> <a id="2400" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2410" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2412" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2415" href="Relation.Binary.Construct.Closure.Equivalence.html#2373" class="Bound">f</a> <a id="2417" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2420" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a>
<a id="2422" href="Relation.Binary.Construct.Closure.Equivalence.html#2346" class="Function">gfold</a> <a id="2428" href="Relation.Binary.Construct.Closure.Equivalence.html#2428" class="Bound">S-equiv</a> <a id="2436" href="Relation.Binary.Construct.Closure.Equivalence.html#2436" class="Bound">f</a> <a id="2438" href="Relation.Binary.Construct.Closure.Equivalence.html#2438" class="Bound">R⇒S</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Relation.Binary.Construct.Closure.Equivalence.html#2163" class="Function">fold</a> <a id="2449" class="Symbol">(</a><a id="2450" href="Relation.Binary.Construct.On.html#3104" class="Function">On.isEquivalence</a> <a id="2467" href="Relation.Binary.Construct.Closure.Equivalence.html#2436" class="Bound">f</a> <a id="2469" href="Relation.Binary.Construct.Closure.Equivalence.html#2428" class="Bound">S-equiv</a><a id="2476" class="Symbol">)</a> <a id="2478" href="Relation.Binary.Construct.Closure.Equivalence.html#2438" class="Bound">R⇒S</a>

<a id="2483" class="Comment">-- `return` could also be called `singleton`.</a>
<a id="return"></a><a id="2529" href="Relation.Binary.Construct.Closure.Equivalence.html#2529" class="Function">return</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2540" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2542" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2552" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a>
<a id="2554" href="Relation.Binary.Construct.Closure.Equivalence.html#2529" class="Function">return</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3472" class="Function">Star.return</a> <a id="2575" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2577" href="Relation.Binary.Construct.Closure.Symmetric.html#1797" class="Function">SC.return</a>

<a id="2588" class="Comment">-- `join` could also be called `concat`.</a>
<a id="join"></a><a id="2629" href="Relation.Binary.Construct.Closure.Equivalence.html#2629" class="Function">join</a> <a id="2634" class="Symbol">:</a> <a id="2636" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2657" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a><a id="2658" class="Symbol">)</a> <a id="2660" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2662" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2672" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a>
<a id="2674" href="Relation.Binary.Construct.Closure.Equivalence.html#2629" class="Function">join</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Relation.Binary.Construct.Closure.Equivalence.html#2163" class="Function">fold</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Relation.Binary.Construct.Closure.Equivalence.html#1542" class="Function">isEquivalence</a> <a id="2701" class="Symbol">_)</a> <a id="2704" href="Function.Base.html#704" class="Function">id</a>

<a id="2708" class="Keyword">infix</a> <a id="2714" class="Number">10</a> <a id="2717" href="Relation.Binary.Construct.Closure.Equivalence.html#2721" class="Function Operator">_⋆</a>

<a id="_⋆"></a><a id="2721" href="Relation.Binary.Construct.Closure.Equivalence.html#2721" class="Function Operator">_⋆</a> <a id="2724" class="Symbol">:</a> <a id="2726" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2728" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2730" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2740" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2754" href="Relation.Binary.Construct.Closure.Equivalence.html#1030" class="Generalizable">R</a> <a id="2756" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2758" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a> <a id="2768" href="Relation.Binary.Construct.Closure.Equivalence.html#1032" class="Generalizable">S</a>
<a id="2770" href="Relation.Binary.Construct.Closure.Equivalence.html#2721" class="Function Operator">_⋆</a> <a id="2773" href="Relation.Binary.Construct.Closure.Equivalence.html#2773" class="Bound">f</a> <a id="2775" href="Relation.Binary.Construct.Closure.Equivalence.html#2775" class="Bound">m</a> <a id="2777" class="Symbol">=</a> <a id="2779" href="Relation.Binary.Construct.Closure.Equivalence.html#2629" class="Function">join</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Relation.Binary.Construct.Closure.Equivalence.html#2108" class="Function">map</a> <a id="2789" href="Relation.Binary.Construct.Closure.Equivalence.html#2773" class="Bound">f</a> <a id="2791" href="Relation.Binary.Construct.Closure.Equivalence.html#2775" class="Bound">m</a><a id="2792" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Closure.ReflexiveTransitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Closure.ReflexiveTransitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The reflexive transitive closures of McBride, Norell and Jansson</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Symbol">{-#</a> <a id="252" class="Keyword">OPTIONS</a> <a id="260" class="Pragma">--cubical-compatible</a> <a id="281" class="Pragma">--safe</a> <a id="288" class="Symbol">#-}</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html" class="Module">Relation.Binary.Construct.Closure.ReflexiveTransitive</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="404" class="Symbol">;</a> <a id="406" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="413" class="Symbol">;</a> <a id="415" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="479" class="Symbol">;</a> <a id="481" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="486" class="Symbol">;</a> <a id="488" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a><a id="491" class="Symbol">;</a> <a id="493" href="Relation.Binary.Definitions.html#1975" class="Function">TransFlip</a><a id="502" class="Symbol">;</a> <a id="504" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Function.Base.html" class="Module">Function.Base</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Level.html" class="Module">Level</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="569" class="Symbol">)</a>

<a id="572" class="Keyword">infixr</a> <a id="579" class="Number">5</a> <a id="581" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">_◅_</a>

<a id="586" class="Comment">-- Reflexive transitive closure.</a>

<a id="620" class="Keyword">data</a> <a id="Star"></a><a id="625" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="630" class="Symbol">{</a><a id="631" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#631" class="Bound">i</a> <a id="633" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#633" class="Bound">t</a><a id="634" class="Symbol">}</a> <a id="636" class="Symbol">{</a><a id="637" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#637" class="Bound">I</a> <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="645" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#631" class="Bound">i</a><a id="646" class="Symbol">}</a> <a id="648" class="Symbol">(</a><a id="649" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#649" class="Bound">T</a> <a id="651" class="Symbol">:</a> <a id="653" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="657" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#637" class="Bound">I</a> <a id="659" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#633" class="Bound">t</a><a id="660" class="Symbol">)</a> <a id="662" class="Symbol">:</a> <a id="664" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="668" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#637" class="Bound">I</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#631" class="Bound">i</a> <a id="673" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="675" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#633" class="Bound">t</a><a id="676" class="Symbol">)</a> <a id="678" class="Keyword">where</a>
  <a id="Star.ε"></a><a id="686" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>   <a id="690" class="Symbol">:</a> <a id="692" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="702" class="Symbol">(</a><a id="703" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="708" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#649" class="Bound">T</a><a id="709" class="Symbol">)</a>
  <a id="Star._◅_"></a><a id="713" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">_◅_</a> <a id="717" class="Symbol">:</a> <a id="719" class="Symbol">∀</a> <a id="721" class="Symbol">{</a><a id="722" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#722" class="Bound">i</a> <a id="724" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#724" class="Bound">j</a> <a id="726" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#726" class="Bound">k</a><a id="727" class="Symbol">}</a> <a id="729" class="Symbol">(</a><a id="730" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#730" class="Bound">x</a> <a id="732" class="Symbol">:</a> <a id="734" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#649" class="Bound">T</a> <a id="736" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#722" class="Bound">i</a> <a id="738" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#724" class="Bound">j</a><a id="739" class="Symbol">)</a> <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#742" class="Bound">xs</a> <a id="745" class="Symbol">:</a> <a id="747" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="752" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#649" class="Bound">T</a> <a id="754" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#724" class="Bound">j</a> <a id="756" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#726" class="Bound">k</a><a id="757" class="Symbol">)</a> <a id="759" class="Symbol">→</a> <a id="761" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="766" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#649" class="Bound">T</a> <a id="768" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#722" class="Bound">i</a> <a id="770" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#726" class="Bound">k</a>
        <a id="780" class="Comment">-- The type of _◅_ is Trans T (Star T) (Star T); The</a>
        <a id="841" class="Comment">-- definition is expanded in order to be able to name</a>
        <a id="903" class="Comment">-- the arguments (x and xs).</a>

<a id="933" class="Comment">-- Append/transitivity.</a>

<a id="958" class="Keyword">infixr</a> <a id="965" class="Number">5</a> <a id="967" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a>

<a id="_◅◅_"></a><a id="973" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a> <a id="978" class="Symbol">:</a> <a id="980" class="Symbol">∀</a> <a id="982" class="Symbol">{</a><a id="983" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#983" class="Bound">i</a> <a id="985" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#985" class="Bound">t</a><a id="986" class="Symbol">}</a> <a id="988" class="Symbol">{</a><a id="989" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#989" class="Bound">I</a> <a id="991" class="Symbol">:</a> <a id="993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="997" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#983" class="Bound">i</a><a id="998" class="Symbol">}</a> <a id="1000" class="Symbol">{</a><a id="1001" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1001" class="Bound">T</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1009" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#989" class="Bound">I</a> <a id="1011" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#985" class="Bound">t</a><a id="1012" class="Symbol">}</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1027" class="Symbol">(</a><a id="1028" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1033" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1001" class="Bound">T</a><a id="1034" class="Symbol">)</a>
<a id="1036" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>        <a id="1045" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">◅◅</a> <a id="1048" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1048" class="Bound">ys</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1048" class="Bound">ys</a>
<a id="1056" class="Symbol">(</a><a id="1057" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1057" class="Bound">x</a> <a id="1059" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="1061" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1061" class="Bound">xs</a><a id="1063" class="Symbol">)</a> <a id="1065" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">◅◅</a> <a id="1068" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1068" class="Bound">ys</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1057" class="Bound">x</a> <a id="1075" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1061" class="Bound">xs</a> <a id="1081" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">◅◅</a> <a id="1084" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1068" class="Bound">ys</a><a id="1086" class="Symbol">)</a>

<a id="1089" class="Comment">-- Sometimes you want to view cons-lists as snoc-lists. Then the</a>
<a id="1154" class="Comment">-- following &quot;constructor&quot; is handy. Note that this is _not_ snoc for</a>
<a id="1224" class="Comment">-- cons-lists, it is just a synonym for cons (with a different</a>
<a id="1287" class="Comment">-- argument order).</a>

<a id="1308" class="Keyword">infixl</a> <a id="1315" class="Number">5</a> <a id="1317" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1322" class="Function Operator">_▻_</a>

<a id="_▻_"></a><a id="1322" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1322" class="Function Operator">_▻_</a> <a id="1326" class="Symbol">:</a> <a id="1328" class="Symbol">∀</a> <a id="1330" class="Symbol">{</a><a id="1331" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1331" class="Bound">i</a> <a id="1333" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1333" class="Bound">t</a><a id="1334" class="Symbol">}</a> <a id="1336" class="Symbol">{</a><a id="1337" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1337" class="Bound">I</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1345" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1331" class="Bound">i</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1349" class="Bound">T</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1357" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1337" class="Bound">I</a> <a id="1359" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1333" class="Bound">t</a><a id="1360" class="Symbol">}</a> <a id="1362" class="Symbol">{</a><a id="1363" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1363" class="Bound">i</a> <a id="1365" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1365" class="Bound">j</a> <a id="1367" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1367" class="Bound">k</a><a id="1368" class="Symbol">}</a> <a id="1370" class="Symbol">→</a>
      <a id="1378" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1383" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1349" class="Bound">T</a> <a id="1385" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1365" class="Bound">j</a> <a id="1387" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1367" class="Bound">k</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1349" class="Bound">T</a> <a id="1393" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1363" class="Bound">i</a> <a id="1395" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1365" class="Bound">j</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1404" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1349" class="Bound">T</a> <a id="1406" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1363" class="Bound">i</a> <a id="1408" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1367" class="Bound">k</a>
<a id="1410" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1322" class="Function Operator">_▻_</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Function.Base.html#1638" class="Function">flip</a> <a id="1421" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">_◅_</a>

<a id="1426" class="Comment">-- A corresponding variant of append.</a>

<a id="1465" class="Keyword">infixr</a> <a id="1472" class="Number">5</a> <a id="1474" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1480" class="Function Operator">_▻▻_</a>

<a id="_▻▻_"></a><a id="1480" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1480" class="Function Operator">_▻▻_</a> <a id="1485" class="Symbol">:</a> <a id="1487" class="Symbol">∀</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1490" class="Bound">i</a> <a id="1492" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1492" class="Bound">t</a><a id="1493" class="Symbol">}</a> <a id="1495" class="Symbol">{</a><a id="1496" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1496" class="Bound">I</a> <a id="1498" class="Symbol">:</a> <a id="1500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1504" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1490" class="Bound">i</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1508" class="Bound">T</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1516" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1496" class="Bound">I</a> <a id="1518" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1492" class="Bound">t</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1522" class="Bound">i</a> <a id="1524" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1524" class="Bound">j</a> <a id="1526" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1526" class="Bound">k</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">→</a>
       <a id="1538" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1543" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1508" class="Bound">T</a> <a id="1545" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1524" class="Bound">j</a> <a id="1547" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1526" class="Bound">k</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1556" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1508" class="Bound">T</a> <a id="1558" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1522" class="Bound">i</a> <a id="1560" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1524" class="Bound">j</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1569" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1508" class="Bound">T</a> <a id="1571" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1522" class="Bound">i</a> <a id="1573" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1526" class="Bound">k</a>
<a id="1575" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1480" class="Function Operator">_▻▻_</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Base.html#1638" class="Function">flip</a> <a id="1587" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a>

<a id="1593" class="Comment">-- A generalised variant of map which allows the index type to change.</a>

<a id="gmap"></a><a id="1665" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="1670" class="Symbol">:</a> <a id="1672" class="Symbol">∀</a> <a id="1674" class="Symbol">{</a><a id="1675" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1675" class="Bound">i</a> <a id="1677" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1677" class="Bound">j</a> <a id="1679" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1679" class="Bound">t</a> <a id="1681" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1681" class="Bound">u</a><a id="1682" class="Symbol">}</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1685" class="Bound">I</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1693" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1675" class="Bound">i</a><a id="1694" class="Symbol">}</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1697" class="Bound">T</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1705" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1685" class="Bound">I</a> <a id="1707" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1679" class="Bound">t</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">{</a><a id="1711" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1711" class="Bound">J</a> <a id="1713" class="Symbol">:</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1719" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1677" class="Bound">j</a><a id="1720" class="Symbol">}</a> <a id="1722" class="Symbol">{</a><a id="1723" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1723" class="Bound">U</a> <a id="1725" class="Symbol">:</a> <a id="1727" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1731" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1711" class="Bound">J</a> <a id="1733" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1681" class="Bound">u</a><a id="1734" class="Symbol">}</a> <a id="1736" class="Symbol">→</a>
       <a id="1745" class="Symbol">(</a><a id="1746" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1685" class="Bound">I</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1711" class="Bound">J</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">→</a> <a id="1759" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1697" class="Bound">T</a> <a id="1761" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1764" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1746" class="Bound">f</a> <a id="1766" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1769" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1723" class="Bound">U</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1778" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1697" class="Bound">T</a> <a id="1780" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1783" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1746" class="Bound">f</a> <a id="1785" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1788" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1793" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1723" class="Bound">U</a>
<a id="1795" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="1800" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1800" class="Bound">f</a> <a id="1802" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1802" class="Bound">g</a> <a id="1804" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>        <a id="1813" class="Symbol">=</a> <a id="1815" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>
<a id="1817" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="1822" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1822" class="Bound">f</a> <a id="1824" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1824" class="Bound">g</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1827" class="Bound">x</a> <a id="1829" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="1831" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1831" class="Bound">xs</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1824" class="Bound">g</a> <a id="1839" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1827" class="Bound">x</a> <a id="1841" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="1843" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="1848" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1822" class="Bound">f</a> <a id="1850" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1824" class="Bound">g</a> <a id="1852" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1831" class="Bound">xs</a>

<a id="map"></a><a id="1856" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1856" class="Function">map</a> <a id="1860" class="Symbol">:</a> <a id="1862" class="Symbol">∀</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1865" class="Bound">i</a> <a id="1867" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1867" class="Bound">t</a> <a id="1869" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1869" class="Bound">u</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1873" class="Bound">I</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1881" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1865" class="Bound">i</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1885" class="Bound">T</a> <a id="1887" class="Symbol">:</a> <a id="1889" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1893" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1873" class="Bound">I</a> <a id="1895" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1867" class="Bound">t</a><a id="1896" class="Symbol">}</a> <a id="1898" class="Symbol">{</a><a id="1899" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1899" class="Bound">U</a> <a id="1901" class="Symbol">:</a> <a id="1903" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1907" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1873" class="Bound">I</a> <a id="1909" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1869" class="Bound">u</a><a id="1910" class="Symbol">}</a> <a id="1912" class="Symbol">→</a>
      <a id="1920" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1885" class="Bound">T</a> <a id="1922" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1924" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1899" class="Bound">U</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1933" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1885" class="Bound">T</a> <a id="1935" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1937" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="1942" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1899" class="Bound">U</a>
<a id="1944" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1856" class="Function">map</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="1955" href="Function.Base.html#704" class="Function">id</a>

<a id="1959" class="Comment">-- A generalised variant of fold.</a>

<a id="gfold"></a><a id="1994" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1994" class="Function">gfold</a> <a id="2000" class="Symbol">:</a> <a id="2002" class="Symbol">∀</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2005" class="Bound">i</a> <a id="2007" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2007" class="Bound">j</a> <a id="2009" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2009" class="Bound">t</a> <a id="2011" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2011" class="Bound">p</a><a id="2012" class="Symbol">}</a> <a id="2014" class="Symbol">{</a><a id="2015" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2015" class="Bound">I</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2023" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2005" class="Bound">i</a><a id="2024" class="Symbol">}</a> <a id="2026" class="Symbol">{</a><a id="2027" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2027" class="Bound">J</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2007" class="Bound">j</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2039" class="Bound">T</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2047" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2015" class="Bound">I</a> <a id="2049" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2009" class="Bound">t</a><a id="2050" class="Symbol">}</a>
        <a id="2060" class="Symbol">(</a><a id="2061" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2061" class="Bound">f</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2015" class="Bound">I</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2027" class="Bound">J</a><a id="2070" class="Symbol">)</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2073" class="Bound">P</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2081" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2027" class="Bound">J</a> <a id="2083" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2011" class="Bound">p</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">→</a>
        <a id="2096" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a>     <a id="2106" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2039" class="Bound">T</a>        <a id="2115" class="Symbol">(</a><a id="2116" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2073" class="Bound">P</a> <a id="2118" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2121" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2061" class="Bound">f</a><a id="2122" class="Symbol">)</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2073" class="Bound">P</a> <a id="2127" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2130" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2061" class="Bound">f</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a>
        <a id="2143" href="Relation.Binary.Definitions.html#1975" class="Function">TransFlip</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2159" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2039" class="Bound">T</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2073" class="Bound">P</a> <a id="2165" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2168" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2061" class="Bound">f</a><a id="2169" class="Symbol">)</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2073" class="Bound">P</a> <a id="2174" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2177" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2061" class="Bound">f</a><a id="2178" class="Symbol">)</a>
<a id="2180" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1994" class="Function">gfold</a> <a id="2186" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2186" class="Bound">f</a> <a id="2188" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2188" class="Bound">P</a> <a id="2190" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2190" class="Bound Operator">_⊕_</a> <a id="2194" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2194" class="Bound">∅</a> <a id="2196" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>        <a id="2205" class="Symbol">=</a> <a id="2207" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2194" class="Bound">∅</a>
<a id="2209" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1994" class="Function">gfold</a> <a id="2215" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2215" class="Bound">f</a> <a id="2217" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2217" class="Bound">P</a> <a id="2219" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2219" class="Bound Operator">_⊕_</a> <a id="2223" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2223" class="Bound">∅</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2226" class="Bound">x</a> <a id="2228" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="2230" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2230" class="Bound">xs</a><a id="2232" class="Symbol">)</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2226" class="Bound">x</a> <a id="2238" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2219" class="Bound Operator">⊕</a> <a id="2240" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1994" class="Function">gfold</a> <a id="2246" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2215" class="Bound">f</a> <a id="2248" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2217" class="Bound">P</a> <a id="2250" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2219" class="Bound Operator">_⊕_</a> <a id="2254" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2223" class="Bound">∅</a> <a id="2256" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2230" class="Bound">xs</a>

<a id="fold"></a><a id="2260" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2260" class="Function">fold</a> <a id="2265" class="Symbol">:</a> <a id="2267" class="Symbol">∀</a> <a id="2269" class="Symbol">{</a><a id="2270" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2270" class="Bound">i</a> <a id="2272" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2272" class="Bound">t</a> <a id="2274" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2274" class="Bound">p</a><a id="2275" class="Symbol">}</a> <a id="2277" class="Symbol">{</a><a id="2278" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2278" class="Bound">I</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2286" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2270" class="Bound">i</a><a id="2287" class="Symbol">}</a> <a id="2289" class="Symbol">{</a><a id="2290" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2290" class="Bound">T</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2298" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2278" class="Bound">I</a> <a id="2300" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2272" class="Bound">t</a><a id="2301" class="Symbol">}</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2304" class="Bound">P</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2312" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2278" class="Bound">I</a> <a id="2314" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2274" class="Bound">p</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">→</a>
       <a id="2326" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2332" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2290" class="Bound">T</a> <a id="2334" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2304" class="Bound">P</a> <a id="2336" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2304" class="Bound">P</a> <a id="2338" class="Symbol">→</a> <a id="2340" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2350" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2304" class="Bound">P</a> <a id="2352" class="Symbol">→</a> <a id="2354" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2359" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2290" class="Bound">T</a> <a id="2361" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2363" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2304" class="Bound">P</a>
<a id="2365" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2260" class="Function">fold</a> <a id="2370" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2370" class="Bound">P</a> <a id="2372" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2372" class="Bound Operator">_⊕_</a> <a id="2376" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2376" class="Bound">∅</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1994" class="Function">gfold</a> <a id="2386" href="Function.Base.html#704" class="Function">id</a> <a id="2389" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2370" class="Bound">P</a> <a id="2391" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2372" class="Bound Operator">_⊕_</a> <a id="2395" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2376" class="Bound">∅</a>

<a id="gfoldl"></a><a id="2398" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2398" class="Function">gfoldl</a> <a id="2405" class="Symbol">:</a> <a id="2407" class="Symbol">∀</a> <a id="2409" class="Symbol">{</a><a id="2410" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2410" class="Bound">i</a> <a id="2412" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2412" class="Bound">j</a> <a id="2414" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2414" class="Bound">t</a> <a id="2416" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2416" class="Bound">p</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2420" class="Bound">I</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2428" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2410" class="Bound">i</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">{</a><a id="2432" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2432" class="Bound">J</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2440" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2412" class="Bound">j</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2444" class="Bound">T</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2452" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2420" class="Bound">I</a> <a id="2454" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2414" class="Bound">t</a><a id="2455" class="Symbol">}</a>
         <a id="2466" class="Symbol">(</a><a id="2467" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2467" class="Bound">f</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2420" class="Bound">I</a> <a id="2473" class="Symbol">→</a> <a id="2475" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2432" class="Bound">J</a><a id="2476" class="Symbol">)</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2479" class="Bound">P</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2487" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2432" class="Bound">J</a> <a id="2489" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2416" class="Bound">p</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">→</a>
         <a id="2503" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2479" class="Bound">P</a> <a id="2512" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2515" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2467" class="Bound">f</a><a id="2516" class="Symbol">)</a> <a id="2518" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2444" class="Bound">T</a>        <a id="2527" class="Symbol">(</a><a id="2528" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2479" class="Bound">P</a> <a id="2530" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2533" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2467" class="Bound">f</a><a id="2534" class="Symbol">)</a> <a id="2536" class="Symbol">→</a>
         <a id="2547" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2479" class="Bound">P</a> <a id="2556" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2559" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2467" class="Bound">f</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2568" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2444" class="Bound">T</a><a id="2569" class="Symbol">)</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2479" class="Bound">P</a> <a id="2574" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2577" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2467" class="Bound">f</a><a id="2578" class="Symbol">)</a>
<a id="2580" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2398" class="Function">gfoldl</a> <a id="2587" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2587" class="Bound">f</a> <a id="2589" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2589" class="Bound">P</a> <a id="2591" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2591" class="Bound Operator">_⊕_</a> <a id="2595" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2595" class="Bound">∅</a> <a id="2597" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>        <a id="2606" class="Symbol">=</a> <a id="2608" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2595" class="Bound">∅</a>
<a id="2610" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2398" class="Function">gfoldl</a> <a id="2617" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2617" class="Bound">f</a> <a id="2619" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2619" class="Bound">P</a> <a id="2621" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2621" class="Bound Operator">_⊕_</a> <a id="2625" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2625" class="Bound">∅</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2628" class="Bound">x</a> <a id="2630" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="2632" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2632" class="Bound">xs</a><a id="2634" class="Symbol">)</a> <a id="2636" class="Symbol">=</a> <a id="2638" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2398" class="Function">gfoldl</a> <a id="2645" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2617" class="Bound">f</a> <a id="2647" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2619" class="Bound">P</a> <a id="2649" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2621" class="Bound Operator">_⊕_</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2625" class="Bound">∅</a> <a id="2656" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2621" class="Bound Operator">⊕</a> <a id="2658" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2628" class="Bound">x</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2632" class="Bound">xs</a>

<a id="foldl"></a><a id="2665" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2665" class="Function">foldl</a> <a id="2671" class="Symbol">:</a> <a id="2673" class="Symbol">∀</a> <a id="2675" class="Symbol">{</a><a id="2676" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2676" class="Bound">i</a> <a id="2678" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2678" class="Bound">t</a> <a id="2680" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2680" class="Bound">p</a><a id="2681" class="Symbol">}</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2684" class="Bound">I</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2692" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2676" class="Bound">i</a><a id="2693" class="Symbol">}</a> <a id="2695" class="Symbol">{</a><a id="2696" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2696" class="Bound">T</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2704" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2684" class="Bound">I</a> <a id="2706" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2678" class="Bound">t</a><a id="2707" class="Symbol">}</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2710" class="Bound">P</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2718" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2684" class="Bound">I</a> <a id="2720" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2680" class="Bound">p</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">→</a>
        <a id="2733" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2739" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2710" class="Bound">P</a> <a id="2741" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2696" class="Bound">T</a> <a id="2743" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2710" class="Bound">P</a> <a id="2745" class="Symbol">→</a> <a id="2747" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2757" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2710" class="Bound">P</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2766" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2696" class="Bound">T</a> <a id="2768" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2770" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2710" class="Bound">P</a>
<a id="2772" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2665" class="Function">foldl</a> <a id="2778" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2778" class="Bound">P</a> <a id="2780" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2780" class="Bound Operator">_⊕_</a> <a id="2784" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2784" class="Bound">∅</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2398" class="Function">gfoldl</a> <a id="2795" href="Function.Base.html#704" class="Function">id</a> <a id="2798" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2778" class="Bound">P</a> <a id="2800" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2780" class="Bound Operator">_⊕_</a> <a id="2804" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2784" class="Bound">∅</a>

<a id="concat"></a><a id="2807" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2807" class="Function">concat</a> <a id="2814" class="Symbol">:</a> <a id="2816" class="Symbol">∀</a> <a id="2818" class="Symbol">{</a><a id="2819" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2819" class="Bound">i</a> <a id="2821" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2821" class="Bound">t</a><a id="2822" class="Symbol">}</a> <a id="2824" class="Symbol">{</a><a id="2825" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2825" class="Bound">I</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2833" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2819" class="Bound">i</a><a id="2834" class="Symbol">}</a> <a id="2836" class="Symbol">{</a><a id="2837" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2837" class="Bound">T</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2845" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2825" class="Bound">I</a> <a id="2847" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2821" class="Bound">t</a><a id="2848" class="Symbol">}</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2863" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2837" class="Bound">T</a><a id="2864" class="Symbol">)</a> <a id="2866" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2868" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2873" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2837" class="Bound">T</a>
<a id="2875" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2807" class="Function">concat</a> <a id="2882" class="Symbol">{</a><a id="2883" class="Argument">T</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2887" class="Bound">T</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2260" class="Function">fold</a> <a id="2897" class="Symbol">(</a><a id="2898" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="2903" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2887" class="Bound">T</a><a id="2904" class="Symbol">)</a> <a id="2906" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#973" class="Function Operator">_◅◅_</a> <a id="2911" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>

<a id="2914" class="Comment">-- If the underlying relation is symmetric, then the reflexive</a>
<a id="2977" class="Comment">-- transitive closure is also symmetric.</a>

<a id="revApp"></a><a id="3019" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3019" class="Function">revApp</a> <a id="3026" class="Symbol">:</a> <a id="3028" class="Symbol">∀</a> <a id="3030" class="Symbol">{</a><a id="3031" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3031" class="Bound">i</a> <a id="3033" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3033" class="Bound">t</a> <a id="3035" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3035" class="Bound">u</a><a id="3036" class="Symbol">}</a> <a id="3038" class="Symbol">{</a><a id="3039" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3039" class="Bound">I</a> <a id="3041" class="Symbol">:</a> <a id="3043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3047" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3031" class="Bound">i</a><a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3051" class="Bound">T</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3059" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3039" class="Bound">I</a> <a id="3061" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3033" class="Bound">t</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">{</a><a id="3065" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3065" class="Bound">U</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3073" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3039" class="Bound">I</a> <a id="3075" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3035" class="Bound">u</a><a id="3076" class="Symbol">}</a> <a id="3078" class="Symbol">→</a>
         <a id="3089" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="3093" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3051" class="Bound">T</a> <a id="3095" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3065" class="Bound">U</a> <a id="3097" class="Symbol">→</a> <a id="3099" class="Symbol">∀</a> <a id="3101" class="Symbol">{</a><a id="3102" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3102" class="Bound">i</a> <a id="3104" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3104" class="Bound">j</a> <a id="3106" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3106" class="Bound">k</a><a id="3107" class="Symbol">}</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3116" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3051" class="Bound">T</a> <a id="3118" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3104" class="Bound">j</a> <a id="3120" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3102" class="Bound">i</a> <a id="3122" class="Symbol">→</a> <a id="3124" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3129" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3065" class="Bound">U</a> <a id="3131" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3104" class="Bound">j</a> <a id="3133" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3106" class="Bound">k</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3142" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3065" class="Bound">U</a> <a id="3144" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3102" class="Bound">i</a> <a id="3146" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3106" class="Bound">k</a>
<a id="3148" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3019" class="Function">revApp</a> <a id="3155" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3155" class="Bound">rev</a> <a id="3159" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>        <a id="3168" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3168" class="Bound">ys</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3168" class="Bound">ys</a>
<a id="3176" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3019" class="Function">revApp</a> <a id="3183" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3183" class="Bound">rev</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3188" class="Bound">x</a> <a id="3190" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="3192" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3192" class="Bound">xs</a><a id="3194" class="Symbol">)</a> <a id="3196" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3196" class="Bound">ys</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3019" class="Function">revApp</a> <a id="3208" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3183" class="Bound">rev</a> <a id="3212" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3192" class="Bound">xs</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3183" class="Bound">rev</a> <a id="3220" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3188" class="Bound">x</a> <a id="3222" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="3224" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3196" class="Bound">ys</a><a id="3226" class="Symbol">)</a>

<a id="reverse"></a><a id="3229" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3229" class="Function">reverse</a> <a id="3237" class="Symbol">:</a> <a id="3239" class="Symbol">∀</a> <a id="3241" class="Symbol">{</a><a id="3242" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3242" class="Bound">i</a> <a id="3244" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3244" class="Bound">t</a> <a id="3246" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3246" class="Bound">u</a><a id="3247" class="Symbol">}</a> <a id="3249" class="Symbol">{</a><a id="3250" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3250" class="Bound">I</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3258" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3242" class="Bound">i</a><a id="3259" class="Symbol">}</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3262" class="Bound">T</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3270" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3250" class="Bound">I</a> <a id="3272" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3244" class="Bound">t</a><a id="3273" class="Symbol">}</a> <a id="3275" class="Symbol">{</a><a id="3276" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3276" class="Bound">U</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3284" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3250" class="Bound">I</a> <a id="3286" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3246" class="Bound">u</a><a id="3287" class="Symbol">}</a> <a id="3289" class="Symbol">→</a>
          <a id="3301" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="3305" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3262" class="Bound">T</a> <a id="3307" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3276" class="Bound">U</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3321" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3262" class="Bound">T</a><a id="3322" class="Symbol">)</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3330" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3276" class="Bound">U</a><a id="3331" class="Symbol">)</a>
<a id="3333" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3229" class="Function">reverse</a> <a id="3341" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3341" class="Bound">rev</a> <a id="3345" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3345" class="Bound">xs</a> <a id="3348" class="Symbol">=</a> <a id="3350" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3019" class="Function">revApp</a> <a id="3357" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3341" class="Bound">rev</a> <a id="3361" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3345" class="Bound">xs</a> <a id="3364" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>

<a id="3367" class="Comment">-- Reflexive transitive closures form a (generalised) monad.</a>

<a id="3429" class="Comment">-- return could also be called singleton.</a>

<a id="return"></a><a id="3472" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3472" class="Function">return</a> <a id="3479" class="Symbol">:</a> <a id="3481" class="Symbol">∀</a> <a id="3483" class="Symbol">{</a><a id="3484" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3484" class="Bound">i</a> <a id="3486" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3486" class="Bound">t</a><a id="3487" class="Symbol">}</a> <a id="3489" class="Symbol">{</a><a id="3490" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3490" class="Bound">I</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3498" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3484" class="Bound">i</a><a id="3499" class="Symbol">}</a> <a id="3501" class="Symbol">{</a><a id="3502" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3502" class="Bound">T</a> <a id="3504" class="Symbol">:</a> <a id="3506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3510" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3490" class="Bound">I</a> <a id="3512" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3486" class="Bound">t</a><a id="3513" class="Symbol">}</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3502" class="Bound">T</a> <a id="3519" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3521" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3526" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3502" class="Bound">T</a>
<a id="3528" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3472" class="Function">return</a> <a id="3535" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3535" class="Bound">x</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3535" class="Bound">x</a> <a id="3541" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#713" class="InductiveConstructor Operator">◅</a> <a id="3543" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#686" class="InductiveConstructor">ε</a>

<a id="3546" class="Comment">-- A generalised variant of the Kleisli star (flip bind, or</a>
<a id="3606" class="Comment">-- concatMap).</a>

<a id="kleisliStar"></a><a id="3622" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3622" class="Function">kleisliStar</a> <a id="3634" class="Symbol">:</a> <a id="3636" class="Symbol">∀</a> <a id="3638" class="Symbol">{</a><a id="3639" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3639" class="Bound">i</a> <a id="3641" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3641" class="Bound">j</a> <a id="3643" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3643" class="Bound">t</a> <a id="3645" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3645" class="Bound">u</a><a id="3646" class="Symbol">}</a>
                <a id="3664" class="Symbol">{</a><a id="3665" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3665" class="Bound">I</a> <a id="3667" class="Symbol">:</a> <a id="3669" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3673" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3639" class="Bound">i</a><a id="3674" class="Symbol">}</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3677" class="Bound">J</a> <a id="3679" class="Symbol">:</a> <a id="3681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3685" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3641" class="Bound">j</a><a id="3686" class="Symbol">}</a> <a id="3688" class="Symbol">{</a><a id="3689" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3689" class="Bound">T</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3697" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3665" class="Bound">I</a> <a id="3699" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3643" class="Bound">t</a><a id="3700" class="Symbol">}</a> <a id="3702" class="Symbol">{</a><a id="3703" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3703" class="Bound">U</a> <a id="3705" class="Symbol">:</a> <a id="3707" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3711" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3677" class="Bound">J</a> <a id="3713" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3645" class="Bound">u</a><a id="3714" class="Symbol">}</a>
              <a id="3730" class="Symbol">(</a><a id="3731" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3731" class="Bound">f</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3665" class="Bound">I</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3677" class="Bound">J</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a> <a id="3744" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3689" class="Bound">T</a> <a id="3746" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3749" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3731" class="Bound">f</a> <a id="3751" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3754" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3759" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3703" class="Bound">U</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3768" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3689" class="Bound">T</a> <a id="3770" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3773" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3731" class="Bound">f</a> <a id="3775" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3778" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3783" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3703" class="Bound">U</a>
<a id="3785" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3622" class="Function">kleisliStar</a> <a id="3797" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3797" class="Bound">f</a> <a id="3799" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3799" class="Bound">g</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#2807" class="Function">concat</a> <a id="3810" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3813" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#1665" class="Function">gmap</a> <a id="3818" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3797" class="Bound">f</a> <a id="3820" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3799" class="Bound">g</a>

<a id="3823" class="Keyword">infix</a> <a id="3829" class="Number">10</a> <a id="3832" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3836" class="Function Operator">_⋆</a>

<a id="_⋆"></a><a id="3836" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3836" class="Function Operator">_⋆</a> <a id="3839" class="Symbol">:</a> <a id="3841" class="Symbol">∀</a> <a id="3843" class="Symbol">{</a><a id="3844" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3844" class="Bound">i</a> <a id="3846" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3846" class="Bound">t</a> <a id="3848" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3848" class="Bound">u</a><a id="3849" class="Symbol">}</a> <a id="3851" class="Symbol">{</a><a id="3852" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3852" class="Bound">I</a> <a id="3854" class="Symbol">:</a> <a id="3856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3860" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3844" class="Bound">i</a><a id="3861" class="Symbol">}</a> <a id="3863" class="Symbol">{</a><a id="3864" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3864" class="Bound">T</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3872" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3852" class="Bound">I</a> <a id="3874" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3846" class="Bound">t</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3878" class="Bound">U</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3886" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3852" class="Bound">I</a> <a id="3888" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3848" class="Bound">u</a><a id="3889" class="Symbol">}</a> <a id="3891" class="Symbol">→</a>
     <a id="3898" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3864" class="Bound">T</a> <a id="3900" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3902" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3907" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3878" class="Bound">U</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3916" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3864" class="Bound">T</a> <a id="3918" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3920" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="3925" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3878" class="Bound">U</a>
<a id="3927" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3836" class="Function Operator">_⋆</a> <a id="3930" class="Symbol">=</a> <a id="3932" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3622" class="Function">kleisliStar</a> <a id="3944" href="Function.Base.html#704" class="Function">id</a>

<a id="3948" class="Keyword">infixl</a> <a id="3955" class="Number">1</a> <a id="3957" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3964" class="Function Operator">_&gt;&gt;=_</a>

<a id="_&gt;&gt;=_"></a><a id="3964" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3964" class="Function Operator">_&gt;&gt;=_</a> <a id="3970" class="Symbol">:</a> <a id="3972" class="Symbol">∀</a> <a id="3974" class="Symbol">{</a><a id="3975" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3975" class="Bound">i</a> <a id="3977" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3977" class="Bound">t</a> <a id="3979" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3979" class="Bound">u</a><a id="3980" class="Symbol">}</a> <a id="3982" class="Symbol">{</a><a id="3983" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3983" class="Bound">I</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3991" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3975" class="Bound">i</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">{</a><a id="3995" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3995" class="Bound">T</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4003" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3983" class="Bound">I</a> <a id="4005" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3977" class="Bound">t</a><a id="4006" class="Symbol">}</a> <a id="4008" class="Symbol">{</a><a id="4009" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4009" class="Bound">U</a> <a id="4011" class="Symbol">:</a> <a id="4013" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4017" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3983" class="Bound">I</a> <a id="4019" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3979" class="Bound">u</a><a id="4020" class="Symbol">}</a> <a id="4022" class="Symbol">{</a><a id="4023" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4023" class="Bound">j</a> <a id="4025" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4025" class="Bound">k</a><a id="4026" class="Symbol">}</a> <a id="4028" class="Symbol">→</a>
        <a id="4038" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="4043" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3995" class="Bound">T</a> <a id="4045" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4023" class="Bound">j</a> <a id="4047" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4025" class="Bound">k</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3995" class="Bound">T</a> <a id="4053" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="4055" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="4060" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4009" class="Bound">U</a> <a id="4062" class="Symbol">→</a> <a id="4064" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#625" class="Datatype">Star</a> <a id="4069" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4009" class="Bound">U</a> <a id="4071" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4023" class="Bound">j</a> <a id="4073" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4025" class="Bound">k</a>
<a id="4075" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4075" class="Bound">m</a> <a id="4077" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3964" class="Function Operator">&gt;&gt;=</a> <a id="4081" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4081" class="Bound">f</a> <a id="4083" class="Symbol">=</a> <a id="4085" class="Symbol">(</a><a id="4086" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4081" class="Bound">f</a> <a id="4088" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#3836" class="Function Operator">⋆</a><a id="4089" class="Symbol">)</a> <a id="4091" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html#4075" class="Bound">m</a>

<a id="4094" class="Comment">-- Note that the monad-like structure above is not an indexed monad</a>
<a id="4162" class="Comment">-- (as defined in Effect.Monad.Indexed). If it were, then _&gt;&gt;=_</a>
<a id="4226" class="Comment">-- would have a type similar to</a>
<a id="4258" class="Comment">--</a>
<a id="4261" class="Comment">--   ∀ {I} {T U : Rel I t} {i j k} →</a>
<a id="4298" class="Comment">--   Star T i j → (T i j → Star U j k) → Star U i k.</a>
<a id="4351" class="Comment">--                  ^^^^^</a>
<a id="4377" class="Comment">-- Note, however, that there is no scope for applying T to any indices</a>
<a id="4448" class="Comment">-- in the definition used in Effect.Monad.Indexed.</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Closure.Symmetric.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Closure.Symmetric</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Symmetric closures of binary relations</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Relation.Binary.Construct.Closure.Symmetric.html" class="Module">Relation.Binary.Construct.Closure.Symmetric</a> <a id="318" class="Keyword">where</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Function.Base.html" class="Module">Function.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Function.Base.html#704" class="Function">id</a><a id="360" class="Symbol">;</a> <a id="362" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Level.html" class="Module">Level</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="398" class="Symbol">)</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="443" class="Symbol">;</a> <a id="445" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="452" class="Symbol">;</a> <a id="454" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="515" class="Symbol">)</a>
<a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="553" class="Symbol">as</a> <a id="556" class="Module">On</a>

<a id="560" class="Keyword">private</a>
  <a id="570" class="Keyword">variable</a>
    <a id="583" href="Relation.Binary.Construct.Closure.Symmetric.html#583" class="Generalizable">a</a> <a id="585" href="Relation.Binary.Construct.Closure.Symmetric.html#585" class="Generalizable">ℓ</a> <a id="587" href="Relation.Binary.Construct.Closure.Symmetric.html#587" class="Generalizable">ℓ₁</a> <a id="590" href="Relation.Binary.Construct.Closure.Symmetric.html#590" class="Generalizable">ℓ₂</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="605" href="Relation.Binary.Construct.Closure.Symmetric.html#605" class="Generalizable">A</a> <a id="607" href="Relation.Binary.Construct.Closure.Symmetric.html#607" class="Generalizable">B</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" href="Relation.Binary.Construct.Closure.Symmetric.html#583" class="Generalizable">a</a>
    <a id="621" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="623" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="625" class="Symbol">:</a> <a id="627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="631" href="Relation.Binary.Construct.Closure.Symmetric.html#605" class="Generalizable">A</a> <a id="633" href="Relation.Binary.Construct.Closure.Symmetric.html#585" class="Generalizable">ℓ</a>

<a id="636" class="Comment">------------------------------------------------------------------------</a>
<a id="709" class="Comment">-- Definition</a>

<a id="724" class="Keyword">data</a> <a id="SymClosure"></a><a id="729" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="740" class="Symbol">{</a><a id="741" href="Relation.Binary.Construct.Closure.Symmetric.html#741" class="Bound">A</a> <a id="743" class="Symbol">:</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="749" href="Relation.Binary.Construct.Closure.Symmetric.html#583" class="Generalizable">a</a><a id="750" class="Symbol">}</a> <a id="752" class="Symbol">(</a><a id="753" href="Relation.Binary.Construct.Closure.Symmetric.html#753" class="Bound">R</a> <a id="755" class="Symbol">:</a> <a id="757" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="761" href="Relation.Binary.Construct.Closure.Symmetric.html#741" class="Bound">A</a> <a id="763" href="Relation.Binary.Construct.Closure.Symmetric.html#585" class="Generalizable">ℓ</a><a id="764" class="Symbol">)</a> <a id="766" class="Symbol">(</a><a id="767" href="Relation.Binary.Construct.Closure.Symmetric.html#767" class="Bound">a</a> <a id="769" href="Relation.Binary.Construct.Closure.Symmetric.html#769" class="Bound">b</a> <a id="771" class="Symbol">:</a> <a id="773" href="Relation.Binary.Construct.Closure.Symmetric.html#741" class="Bound">A</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">:</a> <a id="778" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="782" href="Relation.Binary.Construct.Closure.Symmetric.html#763" class="Bound">ℓ</a> <a id="784" class="Keyword">where</a>
  <a id="SymClosure.fwd"></a><a id="792" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="796" class="Symbol">:</a> <a id="798" href="Relation.Binary.Construct.Closure.Symmetric.html#753" class="Bound">R</a> <a id="800" href="Relation.Binary.Construct.Closure.Symmetric.html#767" class="Bound">a</a> <a id="802" href="Relation.Binary.Construct.Closure.Symmetric.html#769" class="Bound">b</a> <a id="804" class="Symbol">→</a> <a id="806" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="817" href="Relation.Binary.Construct.Closure.Symmetric.html#753" class="Bound">R</a> <a id="819" href="Relation.Binary.Construct.Closure.Symmetric.html#767" class="Bound">a</a> <a id="821" href="Relation.Binary.Construct.Closure.Symmetric.html#769" class="Bound">b</a>
  <a id="SymClosure.bwd"></a><a id="825" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="829" class="Symbol">:</a> <a id="831" href="Relation.Binary.Construct.Closure.Symmetric.html#753" class="Bound">R</a> <a id="833" href="Relation.Binary.Construct.Closure.Symmetric.html#769" class="Bound">b</a> <a id="835" href="Relation.Binary.Construct.Closure.Symmetric.html#767" class="Bound">a</a> <a id="837" class="Symbol">→</a> <a id="839" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="850" href="Relation.Binary.Construct.Closure.Symmetric.html#753" class="Bound">R</a> <a id="852" href="Relation.Binary.Construct.Closure.Symmetric.html#767" class="Bound">a</a> <a id="854" href="Relation.Binary.Construct.Closure.Symmetric.html#769" class="Bound">b</a>

<a id="857" class="Comment">------------------------------------------------------------------------</a>
<a id="930" class="Comment">-- Properties</a>

<a id="945" class="Comment">-- Symmetric closures are symmetric.</a>
<a id="symmetric"></a><a id="982" href="Relation.Binary.Construct.Closure.Symmetric.html#982" class="Function">symmetric</a> <a id="992" class="Symbol">:</a> <a id="994" class="Symbol">(</a><a id="995" href="Relation.Binary.Construct.Closure.Symmetric.html#995" class="Bound">R</a> <a id="997" class="Symbol">:</a> <a id="999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1003" href="Relation.Binary.Construct.Closure.Symmetric.html#605" class="Generalizable">A</a> <a id="1005" href="Relation.Binary.Construct.Closure.Symmetric.html#585" class="Generalizable">ℓ</a><a id="1006" class="Symbol">)</a> <a id="1008" class="Symbol">→</a> <a id="1010" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1032" href="Relation.Binary.Construct.Closure.Symmetric.html#995" class="Bound">R</a><a id="1033" class="Symbol">)</a>
<a id="1035" href="Relation.Binary.Construct.Closure.Symmetric.html#982" class="Function">symmetric</a> <a id="1045" class="Symbol">_</a> <a id="1047" class="Symbol">(</a><a id="1048" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="1052" href="Relation.Binary.Construct.Closure.Symmetric.html#1052" class="Bound">aRb</a><a id="1055" class="Symbol">)</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="1063" href="Relation.Binary.Construct.Closure.Symmetric.html#1052" class="Bound">aRb</a>
<a id="1067" href="Relation.Binary.Construct.Closure.Symmetric.html#982" class="Function">symmetric</a> <a id="1077" class="Symbol">_</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="1084" href="Relation.Binary.Construct.Closure.Symmetric.html#1084" class="Bound">bRa</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">=</a> <a id="1091" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="1095" href="Relation.Binary.Construct.Closure.Symmetric.html#1084" class="Bound">bRa</a>

<a id="1100" class="Comment">------------------------------------------------------------------------</a>
<a id="1173" class="Comment">-- Operations</a>

<a id="1188" class="Comment">-- A generalised variant of `map` which allows the index type to change.</a>
<a id="gmap"></a><a id="1261" href="Relation.Binary.Construct.Closure.Symmetric.html#1261" class="Function">gmap</a> <a id="1266" class="Symbol">:</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Relation.Binary.Construct.Closure.Symmetric.html#1269" class="Bound">f</a> <a id="1271" class="Symbol">:</a> <a id="1273" href="Relation.Binary.Construct.Closure.Symmetric.html#605" class="Generalizable">A</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Relation.Binary.Construct.Closure.Symmetric.html#607" class="Generalizable">B</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1284" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1287" href="Relation.Binary.Construct.Closure.Symmetric.html#1269" class="Bound">f</a> <a id="1289" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1292" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1294" class="Symbol">→</a> <a id="1296" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1307" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1309" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1312" href="Relation.Binary.Construct.Closure.Symmetric.html#1269" class="Bound">f</a> <a id="1314" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1317" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1328" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a>
<a id="1330" href="Relation.Binary.Construct.Closure.Symmetric.html#1261" class="Function">gmap</a> <a id="1335" class="Symbol">_</a> <a id="1337" href="Relation.Binary.Construct.Closure.Symmetric.html#1337" class="Bound">g</a> <a id="1339" class="Symbol">(</a><a id="1340" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="1344" href="Relation.Binary.Construct.Closure.Symmetric.html#1344" class="Bound">aRb</a><a id="1347" class="Symbol">)</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="1355" class="Symbol">(</a><a id="1356" href="Relation.Binary.Construct.Closure.Symmetric.html#1337" class="Bound">g</a> <a id="1358" href="Relation.Binary.Construct.Closure.Symmetric.html#1344" class="Bound">aRb</a><a id="1361" class="Symbol">)</a>
<a id="1363" href="Relation.Binary.Construct.Closure.Symmetric.html#1261" class="Function">gmap</a> <a id="1368" class="Symbol">_</a> <a id="1370" href="Relation.Binary.Construct.Closure.Symmetric.html#1370" class="Bound">g</a> <a id="1372" class="Symbol">(</a><a id="1373" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="1377" href="Relation.Binary.Construct.Closure.Symmetric.html#1377" class="Bound">bRa</a><a id="1380" class="Symbol">)</a> <a id="1382" class="Symbol">=</a> <a id="1384" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Relation.Binary.Construct.Closure.Symmetric.html#1370" class="Bound">g</a> <a id="1391" href="Relation.Binary.Construct.Closure.Symmetric.html#1377" class="Bound">bRa</a><a id="1394" class="Symbol">)</a>

<a id="map"></a><a id="1397" href="Relation.Binary.Construct.Closure.Symmetric.html#1397" class="Function">map</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1405" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1407" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1422" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1424" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1426" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1437" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a>
<a id="1439" href="Relation.Binary.Construct.Closure.Symmetric.html#1397" class="Function">map</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Relation.Binary.Construct.Closure.Symmetric.html#1261" class="Function">gmap</a> <a id="1450" href="Function.Base.html#704" class="Function">id</a>

<a id="fold"></a><a id="1454" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">fold</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1471" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1477" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1479" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1481" class="Symbol">→</a> <a id="1483" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1494" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1496" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1498" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a>
<a id="1500" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">fold</a> <a id="1505" href="Relation.Binary.Construct.Closure.Symmetric.html#1505" class="Bound">S-sym</a> <a id="1511" href="Relation.Binary.Construct.Closure.Symmetric.html#1511" class="Bound">R⇒S</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a> <a id="1520" href="Relation.Binary.Construct.Closure.Symmetric.html#1520" class="Bound">aRb</a><a id="1523" class="Symbol">)</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Relation.Binary.Construct.Closure.Symmetric.html#1511" class="Bound">R⇒S</a> <a id="1531" href="Relation.Binary.Construct.Closure.Symmetric.html#1520" class="Bound">aRb</a>
<a id="1535" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">fold</a> <a id="1540" href="Relation.Binary.Construct.Closure.Symmetric.html#1540" class="Bound">S-sym</a> <a id="1546" href="Relation.Binary.Construct.Closure.Symmetric.html#1546" class="Bound">R⇒S</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Relation.Binary.Construct.Closure.Symmetric.html#825" class="InductiveConstructor">bwd</a> <a id="1555" href="Relation.Binary.Construct.Closure.Symmetric.html#1555" class="Bound">bRa</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Symbol">=</a> <a id="1562" href="Relation.Binary.Construct.Closure.Symmetric.html#1540" class="Bound">S-sym</a> <a id="1568" class="Symbol">(</a><a id="1569" href="Relation.Binary.Construct.Closure.Symmetric.html#1546" class="Bound">R⇒S</a> <a id="1573" href="Relation.Binary.Construct.Closure.Symmetric.html#1555" class="Bound">bRa</a><a id="1576" class="Symbol">)</a>

<a id="1579" class="Comment">-- A generalised variant of `fold`.</a>
<a id="gfold"></a><a id="1615" href="Relation.Binary.Construct.Closure.Symmetric.html#1615" class="Function">gfold</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1633" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1635" class="Symbol">→</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Relation.Binary.Construct.Closure.Symmetric.html#1638" class="Bound">f</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Construct.Closure.Symmetric.html#605" class="Generalizable">A</a> <a id="1644" class="Symbol">→</a> <a id="1646" href="Relation.Binary.Construct.Closure.Symmetric.html#607" class="Generalizable">B</a><a id="1647" class="Symbol">)</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1653" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1656" href="Relation.Binary.Construct.Closure.Symmetric.html#1638" class="Bound">f</a> <a id="1658" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1661" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1676" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1678" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1681" href="Relation.Binary.Construct.Closure.Symmetric.html#1638" class="Bound">f</a> <a id="1683" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1686" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a>
<a id="1688" href="Relation.Binary.Construct.Closure.Symmetric.html#1615" class="Function">gfold</a> <a id="1694" class="Symbol">{</a><a id="1695" class="Argument">S</a> <a id="1697" class="Symbol">=</a> <a id="1699" href="Relation.Binary.Construct.Closure.Symmetric.html#1699" class="Bound">S</a><a id="1700" class="Symbol">}</a> <a id="1702" href="Relation.Binary.Construct.Closure.Symmetric.html#1702" class="Bound">S-sym</a> <a id="1708" href="Relation.Binary.Construct.Closure.Symmetric.html#1708" class="Bound">f</a> <a id="1710" href="Relation.Binary.Construct.Closure.Symmetric.html#1710" class="Bound">R⇒S</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">fold</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Relation.Binary.Construct.On.html#1644" class="Function">On.symmetric</a> <a id="1735" href="Relation.Binary.Construct.Closure.Symmetric.html#1708" class="Bound">f</a> <a id="1737" href="Relation.Binary.Construct.Closure.Symmetric.html#1699" class="Bound">S</a> <a id="1739" href="Relation.Binary.Construct.Closure.Symmetric.html#1702" class="Bound">S-sym</a><a id="1744" class="Symbol">)</a> <a id="1746" href="Relation.Binary.Construct.Closure.Symmetric.html#1710" class="Bound">R⇒S</a>

<a id="1751" class="Comment">-- `return` could also be called `singleton`.</a>
<a id="return"></a><a id="1797" href="Relation.Binary.Construct.Closure.Symmetric.html#1797" class="Function">return</a> <a id="1804" class="Symbol">:</a> <a id="1806" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1808" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1810" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1821" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a>
<a id="1823" href="Relation.Binary.Construct.Closure.Symmetric.html#1797" class="Function">return</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Relation.Binary.Construct.Closure.Symmetric.html#792" class="InductiveConstructor">fwd</a>

<a id="1837" class="Comment">-- `join` could also be called `concat`.</a>
<a id="join"></a><a id="1878" href="Relation.Binary.Construct.Closure.Symmetric.html#1878" class="Function">join</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1908" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a><a id="1909" class="Symbol">)</a> <a id="1911" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1913" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1924" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a>
<a id="1926" href="Relation.Binary.Construct.Closure.Symmetric.html#1878" class="Function">join</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Relation.Binary.Construct.Closure.Symmetric.html#1454" class="Function">fold</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Relation.Binary.Construct.Closure.Symmetric.html#982" class="Function">symmetric</a> <a id="1949" class="Symbol">_)</a> <a id="1952" href="Function.Base.html#704" class="Function">id</a>

<a id="1956" class="Keyword">infix</a> <a id="1962" class="Number">10</a> <a id="1965" href="Relation.Binary.Construct.Closure.Symmetric.html#1969" class="Function Operator">_⋆</a>

<a id="_⋆"></a><a id="1969" href="Relation.Binary.Construct.Closure.Symmetric.html#1969" class="Function Operator">_⋆</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="1976" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1978" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="1989" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="2004" href="Relation.Binary.Construct.Closure.Symmetric.html#621" class="Generalizable">R</a> <a id="2006" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2008" href="Relation.Binary.Construct.Closure.Symmetric.html#729" class="Datatype">SymClosure</a> <a id="2019" href="Relation.Binary.Construct.Closure.Symmetric.html#623" class="Generalizable">S</a>
<a id="2021" href="Relation.Binary.Construct.Closure.Symmetric.html#1969" class="Function Operator">_⋆</a> <a id="2024" href="Relation.Binary.Construct.Closure.Symmetric.html#2024" class="Bound">f</a> <a id="2026" href="Relation.Binary.Construct.Closure.Symmetric.html#2026" class="Bound">m</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Relation.Binary.Construct.Closure.Symmetric.html#1878" class="Function">join</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Relation.Binary.Construct.Closure.Symmetric.html#1397" class="Function">map</a> <a id="2040" href="Relation.Binary.Construct.Closure.Symmetric.html#2024" class="Bound">f</a> <a id="2042" href="Relation.Binary.Construct.Closure.Symmetric.html#2026" class="Bound">m</a><a id="2043" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Closure.SymmetricTransitive.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Closure.SymmetricTransitive</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Symmetric transitive closures of binary relations</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="339" class="Keyword">where</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Level.html" class="Module">Level</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Function.Base.html" class="Module">Function.Base</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="433" class="Symbol">;</a> <a id="435" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="442" class="Symbol">;</a> <a id="444" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Relation.Binary.Bundles.html#765" class="Record">PartialSetoid</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a><a id="563" href="Relation.Binary.Structures.html#1147" class="Record">IsPartialEquivalence</a><a id="583" class="Symbol">;</a> <a id="585" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="659" class="Symbol">;</a> <a id="661" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="681" class="Symbol">)</a>

<a id="684" class="Keyword">private</a>
  <a id="694" class="Keyword">variable</a>
    <a id="707" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a> <a id="709" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#709" class="Generalizable">c</a> <a id="711" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a> <a id="713" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a> <a id="716" class="Symbol">:</a> <a id="718" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="728" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="730" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#730" class="Generalizable">B</a>      <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a>

<a id="746" class="Keyword">module</a> <a id="753" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#753" class="Module">_</a> <a id="755" class="Symbol">{</a><a id="756" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#707" class="Generalizable">a</a><a id="765" class="Symbol">}</a> <a id="767" class="Symbol">(</a><a id="768" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a> <a id="772" class="Symbol">:</a> <a id="774" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="778" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="780" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="781" class="Symbol">)</a> <a id="783" class="Keyword">where</a>

  <a id="792" class="Keyword">data</a> <a id="797" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="803" class="Symbol">:</a> <a id="805" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="809" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#764" class="Bound">a</a> <a id="814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="816" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#780" class="Bound">ℓ</a><a id="817" class="Symbol">)</a> <a id="819" class="Keyword">where</a>
    <a id="829" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a>  <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">∀</a> <a id="840" class="Symbol">{</a><a id="841" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="843" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a><a id="844" class="Symbol">}</a> <a id="846" class="Symbol">→</a> <a id="848" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="850" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="852" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a> <a id="854" class="Symbol">→</a> <a id="856" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="862" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#841" class="Bound">x</a> <a id="864" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#843" class="Bound">y</a>
    <a id="870" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a>   <a id="877" class="Symbol">:</a> <a id="879" class="Symbol">∀</a> <a id="881" class="Symbol">{</a><a id="882" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="884" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a><a id="885" class="Symbol">}</a> <a id="887" class="Symbol">→</a> <a id="889" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a> <a id="891" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="893" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="895" class="Symbol">→</a> <a id="897" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="903" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#882" class="Bound">x</a> <a id="905" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#884" class="Bound">y</a>
    <a id="911" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">∀</a> <a id="922" class="Symbol">{</a><a id="923" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="925" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="927" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a><a id="928" class="Symbol">}</a> <a id="930" class="Symbol">→</a> <a id="932" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="934" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="936" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="938" class="Symbol">→</a> <a id="940" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="946" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#925" class="Bound">y</a> <a id="948" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a> <a id="950" class="Symbol">→</a> <a id="952" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="958" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#923" class="Bound">x</a> <a id="960" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#927" class="Bound">z</a>
    <a id="966" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a>  <a id="973" class="Symbol">:</a> <a id="975" class="Symbol">∀</a> <a id="977" class="Symbol">{</a><a id="978" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="980" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="982" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="989" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">≤</a> <a id="991" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="993" class="Symbol">→</a> <a id="995" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="1001" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#980" class="Bound">y</a> <a id="1003" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a> <a id="1005" class="Symbol">→</a> <a id="1007" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="1013" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#978" class="Bound">x</a> <a id="1015" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#982" class="Bound">z</a>

  <a id="1020" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1039" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1047" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1060" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1060" class="Bound">r</a><a id="1061" class="Symbol">)</a> <a id="1063" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1063" class="Bound">rel′</a>      <a id="1073" class="Symbol">=</a> <a id="1075" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1082" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1060" class="Bound">r</a> <a id="1084" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1063" class="Bound">rel′</a>
  <a id="1091" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1103" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1103" class="Bound">r</a><a id="1104" class="Symbol">)</a> <a id="1106" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1106" class="Bound">rel′</a>       <a id="1117" class="Symbol">=</a> <a id="1119" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1125" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1103" class="Bound">r</a> <a id="1127" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1106" class="Bound">rel′</a>
  <a id="1134" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1148" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1148" class="Bound">r</a> <a id="1150" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1150" class="Bound">rel</a><a id="1153" class="Symbol">)</a> <a id="1155" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1155" class="Bound">rel′</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1169" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1148" class="Bound">r</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1178" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1150" class="Bound">rel</a> <a id="1182" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1155" class="Bound">rel′</a><a id="1186" class="Symbol">)</a>
  <a id="1190" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1196" class="Symbol">(</a><a id="1197" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1203" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1203" class="Bound">r</a> <a id="1205" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1205" class="Bound">rel</a><a id="1208" class="Symbol">)</a> <a id="1210" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1210" class="Bound">rel′</a>  <a id="1216" class="Symbol">=</a> <a id="1218" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1224" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1203" class="Bound">r</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1233" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1205" class="Bound">rel</a> <a id="1237" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1210" class="Bound">rel′</a><a id="1241" class="Symbol">)</a>

  <a id="1246" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1262" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1270" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1281" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1281" class="Bound">r</a><a id="1282" class="Symbol">)</a>      <a id="1289" class="Symbol">=</a> <a id="1291" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1296" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1281" class="Bound">r</a>
  <a id="1300" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1310" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1310" class="Bound">r</a><a id="1311" class="Symbol">)</a>       <a id="1319" class="Symbol">=</a> <a id="1321" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1327" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1310" class="Bound">r</a>
  <a id="1331" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="1343" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1343" class="Bound">r</a> <a id="1345" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1345" class="Bound">rel</a><a id="1348" class="Symbol">)</a> <a id="1350" class="Symbol">=</a> <a id="1352" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1363" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1345" class="Bound">rel</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="1374" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1343" class="Bound">r</a><a id="1375" class="Symbol">)</a>
  <a id="1379" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="1390" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1390" class="Bound">r</a> <a id="1392" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1392" class="Bound">rel</a><a id="1395" class="Symbol">)</a>  <a id="1398" class="Symbol">=</a> <a id="1400" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a> <a id="1406" class="Symbol">(</a><a id="1407" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a> <a id="1411" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1392" class="Bound">rel</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1423" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1390" class="Bound">r</a><a id="1424" class="Symbol">)</a>

  <a id="1429" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Structures.html#1147" class="Record">IsPartialEquivalence</a> <a id="1473" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
  <a id="1481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a> <a id="1502" class="Symbol">=</a> <a id="1504" class="Keyword">record</a>
    <a id="1515" class="Symbol">{</a> <a id="1517" href="Relation.Binary.Structures.html#1200" class="Field">sym</a>   <a id="1523" class="Symbol">=</a> <a id="1525" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a>
    <a id="1533" class="Symbol">;</a> <a id="1535" href="Relation.Binary.Structures.html#1226" class="Field">trans</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a>
    <a id="1553" class="Symbol">}</a>

  <a id="1558" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1558" class="Function">partialSetoid</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Relation.Binary.Bundles.html#765" class="Record">PartialSetoid</a> <a id="1588" class="Symbol">_</a> <a id="1590" class="Symbol">_</a>
  <a id="1594" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1558" class="Function">partialSetoid</a> <a id="1608" class="Symbol">=</a> <a id="1610" class="Keyword">record</a>
    <a id="1621" class="Symbol">{</a> <a id="1623" href="Relation.Binary.Bundles.html#835" class="Field">Carrier</a>              <a id="1644" class="Symbol">=</a> <a id="1646" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a>
    <a id="1652" class="Symbol">;</a> <a id="1654" href="Relation.Binary.Bundles.html#868" class="Field Operator">_≈_</a>                  <a id="1675" class="Symbol">=</a> <a id="1677" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
    <a id="1687" class="Symbol">;</a> <a id="1689" href="Relation.Binary.Bundles.html#909" class="Field">isPartialEquivalence</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1429" class="Function">isPartialEquivalence</a>
    <a id="1737" class="Symbol">}</a>

  <a id="1742" class="Keyword">module</a> <a id="1749" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1749" class="Module">_</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1752" class="Bound">refl</a> <a id="1757" class="Symbol">:</a> <a id="1759" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1769" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Keyword">where</a>

    <a id="1785" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1815" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
    <a id="1825" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Keyword">record</a>
      <a id="1854" class="Symbol">{</a> <a id="1856" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1862" class="Symbol">=</a> <a id="1864" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="1870" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1752" class="Bound">refl</a>
      <a id="1881" class="Symbol">;</a> <a id="1883" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1889" class="Symbol">=</a> <a id="1891" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1246" class="Function">sym</a>
      <a id="1901" class="Symbol">;</a> <a id="1903" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1020" class="Function">trans</a>
      <a id="1923" class="Symbol">}</a>

    <a id="1930" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">setoid</a> <a id="1937" class="Symbol">:</a> <a id="1939" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1946" class="Symbol">_</a> <a id="1948" class="Symbol">_</a>
    <a id="1954" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1930" class="Function">setoid</a> <a id="1961" class="Symbol">=</a> <a id="1963" class="Keyword">record</a>
      <a id="1976" class="Symbol">{</a> <a id="1978" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="1992" class="Symbol">=</a> <a id="1994" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a>
      <a id="2002" class="Symbol">;</a> <a id="2004" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="2018" class="Symbol">=</a> <a id="2020" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a>
      <a id="2032" class="Symbol">;</a> <a id="2034" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#1785" class="Function">isEquivalence</a>
      <a id="2070" class="Symbol">}</a>

  <a id="2075" class="Keyword">module</a> <a id="2082" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2082" class="Module">_</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2085" class="Bound">S</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2096" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#709" class="Generalizable">c</a> <a id="2098" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#780" class="Bound">ℓ</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Keyword">where</a>
    <a id="2111" class="Keyword">private</a>
      <a id="2125" class="Keyword">module</a> <a id="2132" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2132" class="Module">S</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="2143" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2085" class="Bound">S</a>

    <a id="2150" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2158" class="Symbol">:</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#756" class="Bound">A</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Relation.Binary.Bundles.html#1143" class="Field">S.Carrier</a><a id="2178" class="Symbol">)</a> <a id="2180" class="Symbol">→</a>
              <a id="2196" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#768" class="Bound Operator">_≤_</a> <a id="2200" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2203" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2205" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2208" href="Relation.Binary.Bundles.html#1169" class="Field Operator">S._≈_</a> <a id="2214" class="Symbol">→</a>
              <a id="2230" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2236" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="2239" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2161" class="Bound">f</a> <a id="2241" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="2244" href="Relation.Binary.Bundles.html#1169" class="Field Operator">S._≈_</a>
    <a id="2254" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2262" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2262" class="Bound">f</a> <a id="2264" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2264" class="Bound">inj</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="2275" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2275" class="Bound">r</a><a id="2276" class="Symbol">)</a>      <a id="2283" class="Symbol">=</a> <a id="2285" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2264" class="Bound">inj</a> <a id="2289" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2275" class="Bound">r</a>
    <a id="2295" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2303" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2303" class="Bound">f</a> <a id="2305" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2305" class="Bound">inj</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="2315" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2315" class="Bound">r</a><a id="2316" class="Symbol">)</a>       <a id="2324" class="Symbol">=</a> <a id="2326" href="Relation.Binary.Structures.html#1200" class="Function">S.sym</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2305" class="Bound">inj</a> <a id="2337" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2315" class="Bound">r</a><a id="2338" class="Symbol">)</a>
    <a id="2344" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2352" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2352" class="Bound">f</a> <a id="2354" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="2366" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2366" class="Bound">r</a> <a id="2368" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2368" class="Bound">rel</a><a id="2371" class="Symbol">)</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2388" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2366" class="Bound">r</a><a id="2389" class="Symbol">)</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2400" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2352" class="Bound">f</a> <a id="2402" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2354" class="Bound">inj</a> <a id="2406" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2368" class="Bound">rel</a><a id="2409" class="Symbol">)</a>
    <a id="2415" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2423" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2423" class="Bound">f</a> <a id="2425" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="2436" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2436" class="Bound">r</a> <a id="2438" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2438" class="Bound">rel</a><a id="2441" class="Symbol">)</a>  <a id="2444" class="Symbol">=</a> <a id="2446" href="Relation.Binary.Structures.html#1226" class="Function">S.trans</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Relation.Binary.Structures.html#1200" class="Function">S.sym</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2466" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2436" class="Bound">r</a><a id="2467" class="Symbol">))</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a> <a id="2479" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2423" class="Bound">f</a> <a id="2481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2425" class="Bound">inj</a> <a id="2485" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2438" class="Bound">rel</a><a id="2488" class="Symbol">)</a>


<a id="2492" class="Keyword">module</a> <a id="Plus⇔Reasoning"></a><a id="2499" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2499" class="Module">Plus⇔Reasoning</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2525" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="2527" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Keyword">where</a>
  <a id="2538" class="Keyword">infix</a>  <a id="2545" class="Number">3</a> <a id="2547" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2560" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a>
  <a id="2574" class="Keyword">infixr</a> <a id="2581" class="Number">2</a> <a id="2583" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2597" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a>

  <a id="Plus⇔Reasoning.forth-syntax"></a><a id="2613" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2626" class="Symbol">:</a> <a id="2628" class="Symbol">∀</a> <a id="2630" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2632" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2638" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2640" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2650" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2654" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2630" class="Bound">x</a> <a id="2656" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2632" class="Bound">y</a>
  <a id="2660" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2673" class="Symbol">_</a> <a id="2675" class="Symbol">_</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a>

  <a id="2688" class="Keyword">syntax</a> <a id="2695" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2613" class="Function">forth-syntax</a> <a id="2708" class="Bound">x</a> <a id="2710" class="Bound">y</a> <a id="2712" class="Bound">x≤y</a> <a id="2716" class="Symbol">=</a> <a id="2718" class="Bound">x</a> <a id="2720" class="Function">⇒⟨</a> <a id="2723" class="Bound">x≤y</a> <a id="2727" class="Function">⟩∎</a> <a id="2730" class="Bound">y</a> <a id="2732" class="Function">∎</a>

  <a id="Plus⇔Reasoning.back-syntax"></a><a id="2737" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">∀</a> <a id="2753" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2755" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a> <a id="2757" class="Symbol">→</a> <a id="2759" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a> <a id="2761" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2763" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2773" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2777" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2753" class="Bound">x</a> <a id="2779" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2755" class="Bound">y</a>
  <a id="2783" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2795" class="Symbol">_</a> <a id="2797" class="Symbol">_</a> <a id="2799" class="Symbol">=</a> <a id="2801" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a>

  <a id="2809" class="Keyword">syntax</a> <a id="2816" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2737" class="Function">back-syntax</a> <a id="2828" class="Bound">x</a> <a id="2830" class="Bound">y</a> <a id="2832" class="Bound">y≤x</a> <a id="2836" class="Symbol">=</a> <a id="2838" class="Bound">x</a> <a id="2840" class="Function">⇐⟨</a> <a id="2843" class="Bound">y≤x</a> <a id="2847" class="Function">⟩∎</a> <a id="2850" class="Bound">y</a> <a id="2852" class="Function">∎</a>

  <a id="Plus⇔Reasoning.forth⁺-syntax"></a><a id="2857" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2871" class="Symbol">:</a> <a id="2873" class="Symbol">∀</a> <a id="2875" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2880" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a><a id="2881" class="Symbol">}</a> <a id="2883" class="Symbol">→</a> <a id="2885" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2887" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="2889" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2891" class="Symbol">→</a> <a id="2893" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2899" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2903" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2878" class="Bound">y</a> <a id="2905" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="2915" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="2919" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2875" class="Bound">x</a> <a id="2921" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2880" class="Bound">z</a>
  <a id="2925" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2939" class="Symbol">_</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a>

  <a id="2953" class="Keyword">syntax</a> <a id="2960" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2857" class="Function">forth⁺-syntax</a> <a id="2974" class="Bound">x</a> <a id="2976" class="Bound">x≤y</a> <a id="2980" class="Bound">y⇔z</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Bound">x</a> <a id="2988" class="Function">⇒⟨</a> <a id="2991" class="Bound">x≤y</a> <a id="2995" class="Function">⟩</a> <a id="2997" class="Bound">y⇔z</a>

  <a id="Plus⇔Reasoning.back⁺-syntax"></a><a id="3004" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3017" class="Symbol">:</a> <a id="3019" class="Symbol">∀</a> <a id="3021" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3023" class="Symbol">{</a><a id="3024" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3026" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a><a id="3027" class="Symbol">}</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3033" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">≤</a> <a id="3035" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3045" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="3049" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3024" class="Bound">y</a> <a id="3051" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a> <a id="3053" class="Symbol">→</a> <a id="3055" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3061" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2515" class="Bound Operator">_≤_</a> <a id="3065" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3021" class="Bound">x</a> <a id="3067" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3026" class="Bound">z</a>
  <a id="3071" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3084" class="Symbol">_</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a>

  <a id="3097" class="Keyword">syntax</a> <a id="3104" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3004" class="Function">back⁺-syntax</a> <a id="3117" class="Bound">x</a> <a id="3119" class="Bound">y≤x</a> <a id="3123" class="Bound">y⇔z</a> <a id="3127" class="Symbol">=</a> <a id="3129" class="Bound">x</a> <a id="3131" class="Function">⇐⟨</a> <a id="3134" class="Bound">y≤x</a> <a id="3138" class="Function">⟩</a> <a id="3140" class="Bound">y⇔z</a>


<a id="3146" class="Keyword">module</a> <a id="3153" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3153" class="Module">_</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3166" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3168" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="3169" class="Symbol">}</a> <a id="3171" class="Symbol">{</a><a id="3172" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a> <a id="3176" class="Symbol">:</a> <a id="3178" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3182" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#730" class="Generalizable">B</a> <a id="3184" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a><a id="3186" class="Symbol">}</a> <a id="3188" class="Keyword">where</a>

  <a id="3197" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3202" class="Symbol">:</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3166" class="Bound">A</a> <a id="3211" class="Symbol">→</a> <a id="3213" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3182" class="Bound">B</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3217" class="Bound">inj</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3227" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3230" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3232" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3235" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3248" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3156" class="Bound Operator">_≤_</a> <a id="3252" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="3255" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3205" class="Bound">f</a> <a id="3257" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="3260" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3266" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3172" class="Bound Operator">_≼_</a>
  <a id="3272" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3277" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3277" class="Bound">f</a> <a id="3279" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3279" class="Bound">inj</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="3290" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3290" class="Bound">r</a><a id="3291" class="Symbol">)</a>      <a id="3298" class="Symbol">=</a> <a id="3300" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">forth</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3279" class="Bound">inj</a> <a id="3311" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3290" class="Bound">r</a><a id="3312" class="Symbol">)</a>
  <a id="3316" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3321" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3321" class="Bound">f</a> <a id="3323" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3323" class="Bound">inj</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="3333" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3333" class="Bound">r</a><a id="3334" class="Symbol">)</a>       <a id="3342" class="Symbol">=</a> <a id="3344" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">back</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3323" class="Bound">inj</a> <a id="3354" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3333" class="Bound">r</a><a id="3355" class="Symbol">)</a>
  <a id="3359" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3364" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3364" class="Bound">f</a> <a id="3366" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="3378" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3378" class="Bound">r</a> <a id="3380" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3380" class="Bound">rel</a><a id="3383" class="Symbol">)</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">forth⁺</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3399" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3378" class="Bound">r</a><a id="3400" class="Symbol">)</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3408" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3364" class="Bound">f</a> <a id="3410" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3366" class="Bound">inj</a> <a id="3414" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3380" class="Bound">rel</a><a id="3417" class="Symbol">)</a>
  <a id="3421" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3426" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3426" class="Bound">f</a> <a id="3428" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="3439" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3439" class="Bound">r</a> <a id="3441" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3441" class="Bound">rel</a><a id="3444" class="Symbol">)</a>  <a id="3447" class="Symbol">=</a> <a id="3449" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">back⁺</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3460" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3439" class="Bound">r</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">(</a><a id="3464" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3469" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3426" class="Bound">f</a> <a id="3471" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3428" class="Bound">inj</a> <a id="3475" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3441" class="Bound">rel</a><a id="3478" class="Symbol">)</a>

<a id="map"></a><a id="3481" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3481" class="Function">map</a> <a id="3485" class="Symbol">:</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3498" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3500" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#711" class="Generalizable">ℓ</a><a id="3501" class="Symbol">}</a> <a id="3503" class="Symbol">{</a><a id="3504" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a> <a id="3508" class="Symbol">:</a> <a id="3510" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3514" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#728" class="Generalizable">A</a> <a id="3516" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#713" class="Generalizable">ℓ′</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">(</a><a id="3521" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3521" class="Bound">inj</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3531" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3533" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3546" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3488" class="Bound Operator">_≤_</a> <a id="3550" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3552" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a> <a id="3558" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3504" class="Bound Operator">_≼_</a>
<a id="3562" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3481" class="Function">map</a> <a id="3566" class="Symbol">=</a> <a id="3568" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#3197" class="Function">gmap</a> <a id="3573" href="Function.Base.html#704" class="Function">id</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Flip.EqAndOrd.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Flip.EqAndOrd</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `∼` also hold for `flip ∼`. Unlike</a>
<a id="175" class="Comment">-- the module `Relation.Binary.Construct.Flip.Ord` this module does not</a>
<a id="247" class="Comment">-- flip the underlying equality.</a>
<a id="280" class="Comment">------------------------------------------------------------------------</a>

<a id="354" class="Symbol">{-#</a> <a id="358" class="Keyword">OPTIONS</a> <a id="366" class="Pragma">--cubical-compatible</a> <a id="387" class="Pragma">--safe</a> <a id="394" class="Symbol">#-}</a>

<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="442" class="Symbol">;</a> <a id="444" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="447" class="Symbol">;</a> <a id="449" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="516" class="Symbol">;</a> <a id="518" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="526" class="Symbol">;</a> <a id="528" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="533" class="Symbol">;</a> <a id="535" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="545" class="Symbol">;</a> <a id="547" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="560" class="Symbol">;</a> <a id="562" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a><a id="580" class="Symbol">;</a> <a id="582" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a><a id="598" class="Symbol">;</a> <a id="600" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="656" class="Keyword">using</a> <a id="662" class="Symbol">(</a><a id="663" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="676" class="Symbol">;</a> <a id="678" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="694" class="Symbol">;</a> <a id="696" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="706" class="Symbol">;</a> <a id="708" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="753" class="Symbol">;</a> <a id="755" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a><a id="812" class="Symbol">)</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="872" class="Symbol">;</a> <a id="874" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="883" class="Symbol">;</a> <a id="885" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="895" class="Symbol">;</a> <a id="897" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="907" class="Symbol">;</a> <a id="909" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="914" class="Symbol">;</a> <a id="916" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="926" class="Symbol">;</a> <a id="928" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="939" class="Symbol">;</a> <a id="941" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="970" class="Symbol">;</a> <a id="972" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="985" class="Symbol">;</a> <a id="987" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a><a id="999" class="Symbol">;</a> <a id="1001" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a><a id="1028" class="Symbol">)</a>

<a id="1031" class="Keyword">module</a> <a id="1038" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="1078" class="Keyword">where</a>

<a id="1085" class="Keyword">open</a> <a id="1090" class="Keyword">import</a> <a id="1097" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1115" class="Keyword">using</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1125" class="Symbol">)</a>
<a id="1127" class="Keyword">open</a> <a id="1132" class="Keyword">import</a> <a id="1139" href="Function.Base.html" class="Module">Function.Base</a> <a id="1153" class="Keyword">using</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Function.Base.html#1638" class="Function">flip</a><a id="1164" class="Symbol">;</a> <a id="1166" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="1169" class="Symbol">)</a>
<a id="1171" class="Keyword">open</a> <a id="1176" class="Keyword">import</a> <a id="1183" href="Level.html" class="Module">Level</a> <a id="1189" class="Keyword">using</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1201" class="Symbol">)</a>

<a id="1204" class="Keyword">private</a>
  <a id="1214" class="Keyword">variable</a>
    <a id="1227" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="1229" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1229" class="Generalizable">b</a> <a id="1231" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1231" class="Generalizable">p</a> <a id="1233" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a> <a id="1235" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="1238" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1253" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="1255" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1255" class="Generalizable">B</a> <a id="1257" class="Symbol">:</a> <a id="1259" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1263" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a>
    <a id="1269" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="1271" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">∼</a> <a id="1273" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a> <a id="1275" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">&lt;</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="1285" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a>

<a id="1288" class="Comment">------------------------------------------------------------------------</a>
<a id="1361" class="Comment">-- Properties</a>

<a id="1376" class="Keyword">module</a> <a id="1383" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1383" class="Module">_</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1394" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="1396" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Keyword">where</a>

  <a id="1408" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1408" class="Function">refl</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1425" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Function.Base.html#1638" class="Function">flip</a> <a id="1445" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1446" class="Symbol">)</a>
  <a id="1450" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1408" class="Function">refl</a> <a id="1455" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1455" class="Bound">refl</a> <a id="1460" class="Symbol">=</a> <a id="1462" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1455" class="Bound">refl</a>

  <a id="1470" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1470" class="Function">sym</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1486" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Function.Base.html#1638" class="Function">flip</a> <a id="1506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1507" class="Symbol">)</a>
  <a id="1511" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1470" class="Function">sym</a> <a id="1515" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1515" class="Bound">sym</a> <a id="1519" class="Symbol">=</a> <a id="1521" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1515" class="Bound">sym</a>

  <a id="1528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1528" class="Function">trans</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1549" class="Symbol">→</a> <a id="1551" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Function.Base.html#1638" class="Function">flip</a> <a id="1568" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1569" class="Symbol">)</a>
  <a id="1573" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1528" class="Function">trans</a> <a id="1579" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1579" class="Bound">trans</a> <a id="1585" class="Symbol">=</a> <a id="1587" href="Function.Base.html#1638" class="Function">flip</a> <a id="1592" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1579" class="Bound">trans</a>

  <a id="1601" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1601" class="Function">asym</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="1619" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Function.Base.html#1638" class="Function">flip</a> <a id="1640" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1641" class="Symbol">)</a>
  <a id="1645" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1601" class="Function">asym</a> <a id="1650" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1650" class="Bound">asym</a> <a id="1655" class="Symbol">=</a> <a id="1657" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1650" class="Bound">asym</a>

  <a id="1665" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1665" class="Function">total</a> <a id="1671" class="Symbol">:</a> <a id="1673" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="1679" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1681" class="Symbol">→</a> <a id="1683" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Function.Base.html#1638" class="Function">flip</a> <a id="1695" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1696" class="Symbol">)</a>
  <a id="1700" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1665" class="Function">total</a> <a id="1706" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1706" class="Bound">total</a> <a id="1712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1712" class="Bound">x</a> <a id="1714" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1714" class="Bound">y</a> <a id="1716" class="Symbol">=</a> <a id="1718" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1706" class="Bound">total</a> <a id="1724" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1714" class="Bound">y</a> <a id="1726" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1712" class="Bound">x</a>

  <a id="1731" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1731" class="Function">resp</a> <a id="1736" class="Symbol">:</a> <a id="1738" class="Symbol">∀</a> <a id="1740" class="Symbol">{</a><a id="1741" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1741" class="Bound">p</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1745" class="Bound">P</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1394" class="Bound">A</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1741" class="Bound">p</a><a id="1758" class="Symbol">)</a> <a id="1760" class="Symbol">→</a> <a id="1762" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1772" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1774" class="Symbol">→</a>
             <a id="1789" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1745" class="Bound">P</a> <a id="1791" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1800" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1802" class="Symbol">→</a> <a id="1804" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1745" class="Bound">P</a> <a id="1806" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Function.Base.html#1638" class="Function">flip</a> <a id="1821" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1822" class="Symbol">)</a>
  <a id="1826" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1731" class="Function">resp</a> <a id="1831" class="Symbol">_</a> <a id="1833" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1833" class="Bound">sym</a> <a id="1837" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1837" class="Bound">resp</a> <a id="1842" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1842" class="Bound">∼</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1837" class="Bound">resp</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1833" class="Bound">sym</a> <a id="1856" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1842" class="Bound">∼</a><a id="1857" class="Symbol">)</a>

  <a id="1862" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1862" class="Function">max</a> <a id="1866" class="Symbol">:</a> <a id="1868" class="Symbol">∀</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1871" class="Bound">⊥</a><a id="1872" class="Symbol">}</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1884" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1871" class="Bound">⊥</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Function.Base.html#1638" class="Function">flip</a> <a id="1904" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1871" class="Bound">⊥</a>
  <a id="1911" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1862" class="Function">max</a> <a id="1915" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">min</a> <a id="1919" class="Symbol">=</a> <a id="1921" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">min</a>

  <a id="1928" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1928" class="Function">min</a> <a id="1932" class="Symbol">:</a> <a id="1934" class="Symbol">∀</a> <a id="1936" class="Symbol">{</a><a id="1937" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1937" class="Bound">⊤</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="1950" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a> <a id="1952" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1937" class="Bound">⊤</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Function.Base.html#1638" class="Function">flip</a> <a id="1970" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1386" class="Bound">∼</a><a id="1971" class="Symbol">)</a> <a id="1973" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1937" class="Bound">⊤</a>
  <a id="1977" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1928" class="Function">min</a> <a id="1981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">max</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">max</a>

<a id="1992" class="Keyword">module</a> <a id="1999" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1999" class="Module">_</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2010" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="2012" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a><a id="2014" class="Symbol">}</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a> <a id="2019" class="Symbol">:</a> <a id="2021" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2025" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="2027" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Keyword">where</a>

  <a id="2040" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2040" class="Function">reflexive</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2062" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2064" class="Symbol">→</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2069" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2071" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">→</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2079" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2081" href="Function.Base.html#1638" class="Function">flip</a> <a id="2086" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a><a id="2087" class="Symbol">)</a>
  <a id="2091" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2040" class="Function">reflexive</a> <a id="2101" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2101" class="Bound">sym</a> <a id="2105" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2105" class="Bound">impl</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2105" class="Bound">impl</a> <a id="2117" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2119" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2101" class="Bound">sym</a>

  <a id="2126" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2126" class="Function">irrefl</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2145" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2147" class="Symbol">→</a> <a id="2149" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2161" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2163" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2179" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Function.Base.html#1638" class="Function">flip</a> <a id="2187" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a><a id="2188" class="Symbol">)</a>
  <a id="2192" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2126" class="Function">irrefl</a> <a id="2199" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2199" class="Bound">sym</a> <a id="2203" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2203" class="Bound">irrefl</a> <a id="2210" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2210" class="Bound">x≈y</a> <a id="2214" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2214" class="Bound">y∼x</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2203" class="Bound">irrefl</a> <a id="2227" class="Symbol">(</a><a id="2228" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2199" class="Bound">sym</a> <a id="2232" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2210" class="Bound">x≈y</a><a id="2235" class="Symbol">)</a> <a id="2237" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2214" class="Bound">y∼x</a>

  <a id="2244" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2244" class="Function">antisym</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2268" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2270" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a> <a id="2272" class="Symbol">→</a> <a id="2274" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2288" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Function.Base.html#1638" class="Function">flip</a> <a id="2296" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a><a id="2297" class="Symbol">)</a>
  <a id="2301" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2244" class="Function">antisym</a> <a id="2309" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2309" class="Bound">antisym</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Function.Base.html#1638" class="Function">flip</a> <a id="2324" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2309" class="Bound">antisym</a>

  <a id="2335" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2335" class="Function">compare</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="2358" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2360" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="2377" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2002" class="Bound">≈</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Function.Base.html#1638" class="Function">flip</a> <a id="2385" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2017" class="Bound">∼</a><a id="2386" class="Symbol">)</a>
  <a id="2390" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2335" class="Function">compare</a> <a id="2398" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2398" class="Bound">cmp</a> <a id="2402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2402" class="Bound">x</a> <a id="2404" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2404" class="Bound">y</a> <a id="2406" class="Keyword">with</a> <a id="2411" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2398" class="Bound">cmp</a> <a id="2415" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2402" class="Bound">x</a> <a id="2417" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2404" class="Bound">y</a>
  <a id="2421" class="Symbol">...</a> <a id="2425" class="Symbol">|</a> <a id="2427" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="2432" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2432" class="Bound">x&lt;y</a> <a id="2436" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2436" class="Bound">x≉y</a> <a id="2440" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2440" class="Bound">y≮x</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="2451" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2440" class="Bound">y≮x</a> <a id="2455" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2436" class="Bound">x≉y</a> <a id="2459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2432" class="Bound">x&lt;y</a>
  <a id="2465" class="Symbol">...</a> <a id="2469" class="Symbol">|</a> <a id="2471" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="2476" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x≮y</a> <a id="2480" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≈y</a> <a id="2484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="2495" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≈y</a> <a id="2503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x≮y</a>
  <a id="2509" class="Symbol">...</a> <a id="2513" class="Symbol">|</a> <a id="2515" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="2520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a> <a id="2524" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≉y</a> <a id="2528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y&lt;x</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="2539" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y&lt;x</a> <a id="2543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≉y</a> <a id="2547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a>

<a id="2552" class="Keyword">module</a> <a id="2559" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2559" class="Module">_</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2562" class="Bound">∼₁</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2571" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="2573" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2578" class="Bound">∼₂</a> <a id="2581" class="Symbol">:</a> <a id="2583" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="2589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Keyword">where</a>

  <a id="2602" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2602" class="Function">resp₂</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2562" class="Bound">∼₁</a> <a id="2613" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2623" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2578" class="Bound">∼₂</a> <a id="2626" class="Symbol">→</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Function.Base.html#1638" class="Function">flip</a> <a id="2634" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2562" class="Bound">∼₁</a><a id="2636" class="Symbol">)</a> <a id="2638" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2648" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2578" class="Bound">∼₂</a>
  <a id="2653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2602" class="Function">resp₂</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2660" class="Bound">resp₁</a> <a id="2666" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2668" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2668" class="Bound">resp₂</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2668" class="Bound">resp₂</a> <a id="2683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2685" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2660" class="Bound">resp₁</a>

<a id="2692" class="Keyword">module</a> <a id="2699" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2699" class="Module">_</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2702" class="Bound">∼</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2710" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1253" class="Generalizable">A</a> <a id="2712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1255" class="Generalizable">B</a> <a id="2714" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a><a id="2715" class="Symbol">)</a> <a id="2717" class="Keyword">where</a>

  <a id="2726" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2726" class="Function">dec</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2742" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2702" class="Bound">∼</a> <a id="2744" class="Symbol">→</a> <a id="2746" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Function.Base.html#1638" class="Function">flip</a> <a id="2762" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2702" class="Bound">∼</a><a id="2763" class="Symbol">)</a>
  <a id="2767" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2726" class="Function">dec</a> <a id="2771" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2771" class="Bound">dec</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="Function.Base.html#1638" class="Function">flip</a> <a id="2782" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2771" class="Bound">dec</a>

<a id="2787" class="Comment">------------------------------------------------------------------------</a>
<a id="2860" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2875" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2875" class="Function">isEquivalence</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2905" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="2923" class="Symbol">(</a><a id="2924" href="Function.Base.html#1638" class="Function">flip</a> <a id="2929" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a><a id="2930" class="Symbol">)</a>
<a id="2932" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2875" class="Function">isEquivalence</a> <a id="2946" class="Symbol">{</a><a id="2947" class="Argument">≈</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2951" class="Bound">≈</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2954" class="Bound">eq</a> <a id="2957" class="Symbol">=</a> <a id="2959" class="Keyword">record</a>
  <a id="2968" class="Symbol">{</a> <a id="2970" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="2976" class="Symbol">=</a> <a id="2978" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1408" class="Function">refl</a>  <a id="2984" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2951" class="Bound">≈</a> <a id="2986" href="Relation.Binary.Structures.html#1596" class="Field">Eq.refl</a>
  <a id="2996" class="Symbol">;</a> <a id="2998" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="3004" class="Symbol">=</a> <a id="3006" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1470" class="Function">sym</a>   <a id="3012" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2951" class="Bound">≈</a> <a id="3014" href="Relation.Binary.Structures.html#1622" class="Field">Eq.sym</a>
  <a id="3023" class="Symbol">;</a> <a id="3025" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1528" class="Function">trans</a> <a id="3039" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2951" class="Bound">≈</a> <a id="3041" href="Relation.Binary.Structures.html#1648" class="Field">Eq.trans</a>
  <a id="3052" class="Symbol">}</a> <a id="3054" class="Keyword">where</a> <a id="3060" class="Keyword">module</a> <a id="3067" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3067" class="Module">Eq</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3086" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2954" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="3090" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3090" class="Function">isDecEquivalence</a> <a id="3107" class="Symbol">:</a> <a id="3109" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3126" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3128" class="Symbol">→</a> <a id="3130" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3147" class="Symbol">(</a><a id="3148" href="Function.Base.html#1638" class="Function">flip</a> <a id="3153" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a><a id="3154" class="Symbol">)</a>
<a id="3156" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3090" class="Function">isDecEquivalence</a> <a id="3173" class="Symbol">{</a><a id="3174" class="Argument">≈</a> <a id="3176" class="Symbol">=</a> <a id="3178" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3178" class="Bound">≈</a><a id="3179" class="Symbol">}</a> <a id="3181" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3181" class="Bound">eq</a> <a id="3184" class="Symbol">=</a> <a id="3186" class="Keyword">record</a>
  <a id="3195" class="Symbol">{</a> <a id="3197" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="3211" class="Symbol">=</a> <a id="3213" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2875" class="Function">isEquivalence</a> <a id="3227" href="Relation.Binary.Structures.html#1915" class="Field">Dec.isEquivalence</a>
  <a id="3247" class="Symbol">;</a> <a id="3249" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="3263" class="Symbol">=</a> <a id="3265" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2726" class="Function">dec</a> <a id="3269" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3178" class="Bound">≈</a> <a id="3271" href="Relation.Binary.Structures.html#1949" class="Field Operator">Dec._≟_</a>
  <a id="3281" class="Symbol">}</a> <a id="3283" class="Keyword">where</a> <a id="3289" class="Keyword">module</a> <a id="3296" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3296" class="Module">Dec</a> <a id="3300" class="Symbol">=</a> <a id="3302" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="3319" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3181" class="Bound">eq</a>

<a id="isPreorder"></a><a id="3323" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">isPreorder</a> <a id="3334" class="Symbol">:</a> <a id="3336" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3347" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3349" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">∼</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3364" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Function.Base.html#1638" class="Function">flip</a> <a id="3372" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">∼</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">isPreorder</a> <a id="3386" class="Symbol">{</a><a id="3387" class="Argument">≈</a> <a id="3389" class="Symbol">=</a> <a id="3391" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3391" class="Bound">≈</a><a id="3392" class="Symbol">}</a> <a id="3394" class="Symbol">{</a><a id="3395" class="Argument">∼</a> <a id="3397" class="Symbol">=</a> <a id="3399" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3399" class="Bound">∼</a><a id="3400" class="Symbol">}</a> <a id="3402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3402" class="Bound">O</a> <a id="3404" class="Symbol">=</a> <a id="3406" class="Keyword">record</a>
  <a id="3415" class="Symbol">{</a> <a id="3417" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="3431" class="Symbol">=</a> <a id="3433" href="Relation.Binary.Structures.html#2256" class="Field">O.isEquivalence</a>
  <a id="3451" class="Symbol">;</a> <a id="3453" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="3467" class="Symbol">=</a> <a id="3469" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2040" class="Function">reflexive</a> <a id="3479" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3399" class="Bound">∼</a> <a id="3481" href="Relation.Binary.Structures.html#1622" class="Function">O.Eq.sym</a> <a id="3490" href="Relation.Binary.Structures.html#2359" class="Field">O.reflexive</a>
  <a id="3504" class="Symbol">;</a> <a id="3506" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="3520" class="Symbol">=</a> <a id="3522" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1528" class="Function">trans</a> <a id="3528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3399" class="Bound">∼</a> <a id="3530" href="Relation.Binary.Structures.html#2389" class="Field">O.trans</a>
  <a id="3540" class="Symbol">}</a> <a id="3542" class="Keyword">where</a> <a id="3548" class="Keyword">module</a> <a id="3555" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3555" class="Module">O</a> <a id="3557" class="Symbol">=</a> <a id="3559" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="3570" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3402" class="Bound">O</a>

<a id="isTotalPreorder"></a><a id="3573" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3573" class="Function">isTotalPreorder</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="3607" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3609" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">∼</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="3629" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Function.Base.html#1638" class="Function">flip</a> <a id="3637" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">∼</a><a id="3638" class="Symbol">)</a>
<a id="3640" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3573" class="Function">isTotalPreorder</a> <a id="3656" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3656" class="Bound">O</a> <a id="3658" class="Symbol">=</a> <a id="3660" class="Keyword">record</a>
  <a id="3669" class="Symbol">{</a> <a id="3671" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a> <a id="3682" class="Symbol">=</a> <a id="3684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">isPreorder</a> <a id="3695" href="Relation.Binary.Structures.html#3256" class="Field">O.isPreorder</a>
  <a id="3710" class="Symbol">;</a> <a id="3712" href="Relation.Binary.Structures.html#3288" class="Field">total</a>      <a id="3723" class="Symbol">=</a> <a id="3725" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1665" class="Function">total</a> <a id="3731" class="Symbol">_</a> <a id="3733" href="Relation.Binary.Structures.html#3288" class="Field">O.total</a>
  <a id="3743" class="Symbol">}</a> <a id="3745" class="Keyword">where</a> <a id="3751" class="Keyword">module</a> <a id="3758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3758" class="Module">O</a> <a id="3760" class="Symbol">=</a> <a id="3762" href="Relation.Binary.Structures.html#3186" class="Module">IsTotalPreorder</a> <a id="3778" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3656" class="Bound">O</a>

<a id="isPartialOrder"></a><a id="3781" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3781" class="Function">isPartialOrder</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3813" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3815" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a> <a id="3817" class="Symbol">→</a> <a id="3819" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3834" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Function.Base.html#1638" class="Function">flip</a> <a id="3842" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a><a id="3843" class="Symbol">)</a>
<a id="3845" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3781" class="Function">isPartialOrder</a> <a id="3860" class="Symbol">{</a><a id="3861" class="Argument">≤</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3865" class="Bound">≤</a><a id="3866" class="Symbol">}</a> <a id="3868" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3868" class="Bound">O</a> <a id="3870" class="Symbol">=</a> <a id="3872" class="Keyword">record</a>
  <a id="3881" class="Symbol">{</a> <a id="3883" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3894" class="Symbol">=</a> <a id="3896" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">isPreorder</a> <a id="3907" href="Relation.Binary.Structures.html#3591" class="Field">O.isPreorder</a>
  <a id="3922" class="Symbol">;</a> <a id="3924" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="3935" class="Symbol">=</a> <a id="3937" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2244" class="Function">antisym</a> <a id="3945" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3865" class="Bound">≤</a> <a id="3947" href="Relation.Binary.Structures.html#3623" class="Field">O.antisym</a>
  <a id="3959" class="Symbol">}</a> <a id="3961" class="Keyword">where</a> <a id="3967" class="Keyword">module</a> <a id="3974" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3974" class="Module">O</a> <a id="3976" class="Symbol">=</a> <a id="3978" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="3993" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3868" class="Bound">O</a>

<a id="isTotalOrder"></a><a id="3996" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3996" class="Function">isTotalOrder</a> <a id="4009" class="Symbol">:</a> <a id="4011" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="4024" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4026" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a> <a id="4028" class="Symbol">→</a> <a id="4030" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="4043" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Function.Base.html#1638" class="Function">flip</a> <a id="4051" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a><a id="4052" class="Symbol">)</a>
<a id="4054" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3996" class="Function">isTotalOrder</a> <a id="4067" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4067" class="Bound">O</a> <a id="4069" class="Symbol">=</a> <a id="4071" class="Keyword">record</a>
  <a id="4080" class="Symbol">{</a> <a id="4082" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="4097" class="Symbol">=</a> <a id="4099" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3781" class="Function">isPartialOrder</a> <a id="4114" href="Relation.Binary.Structures.html#5575" class="Field">O.isPartialOrder</a>
  <a id="4133" class="Symbol">;</a> <a id="4135" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="4150" class="Symbol">=</a> <a id="4152" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1665" class="Function">total</a> <a id="4158" class="Symbol">_</a> <a id="4160" href="Relation.Binary.Structures.html#5615" class="Field">O.total</a>
  <a id="4170" class="Symbol">}</a> <a id="4172" class="Keyword">where</a> <a id="4178" class="Keyword">module</a> <a id="4185" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4185" class="Module">O</a> <a id="4187" class="Symbol">=</a> <a id="4189" href="Relation.Binary.Structures.html#5508" class="Module">IsTotalOrder</a> <a id="4202" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4067" class="Bound">O</a>

<a id="isDecTotalOrder"></a><a id="4205" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4205" class="Function">isDecTotalOrder</a> <a id="4221" class="Symbol">:</a> <a id="4223" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="4239" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4241" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a> <a id="4243" class="Symbol">→</a> <a id="4245" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="4261" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Function.Base.html#1638" class="Function">flip</a> <a id="4269" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">≤</a><a id="4270" class="Symbol">)</a>
<a id="4272" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4205" class="Function">isDecTotalOrder</a> <a id="4288" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4288" class="Bound">O</a> <a id="4290" class="Symbol">=</a> <a id="4292" class="Keyword">record</a>
  <a id="4301" class="Symbol">{</a> <a id="4303" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="4316" class="Symbol">=</a> <a id="4318" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3996" class="Function">isTotalOrder</a> <a id="4331" href="Relation.Binary.Structures.html#5914" class="Field">O.isTotalOrder</a>
  <a id="4348" class="Symbol">;</a> <a id="4350" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="4363" class="Symbol">=</a> <a id="4365" href="Relation.Binary.Structures.html#5950" class="Field Operator">O._≟_</a>
  <a id="4373" class="Symbol">;</a> <a id="4375" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="4388" class="Symbol">=</a> <a id="4390" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2726" class="Function">dec</a> <a id="4394" class="Symbol">_</a> <a id="4396" href="Relation.Binary.Structures.html#5983" class="Field Operator">O._≤?_</a>
  <a id="4405" class="Symbol">}</a> <a id="4407" class="Keyword">where</a> <a id="4413" class="Keyword">module</a> <a id="4420" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4420" class="Module">O</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Relation.Binary.Structures.html#5825" class="Module">IsDecTotalOrder</a> <a id="4440" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4288" class="Bound">O</a>

<a id="isStrictPartialOrder"></a><a id="4443" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4443" class="Function">isStrictPartialOrder</a> <a id="4464" class="Symbol">:</a> <a id="4466" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4487" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">&lt;</a> <a id="4491" class="Symbol">→</a>
                       <a id="4516" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4537" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4539" class="Symbol">(</a><a id="4540" href="Function.Base.html#1638" class="Function">flip</a> <a id="4545" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">&lt;</a><a id="4546" class="Symbol">)</a>
<a id="4548" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4443" class="Function">isStrictPartialOrder</a> <a id="4569" class="Symbol">{</a><a id="4570" class="Argument">&lt;</a> <a id="4572" class="Symbol">=</a> <a id="4574" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4574" class="Bound">&lt;</a><a id="4575" class="Symbol">}</a> <a id="4577" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4577" class="Bound">O</a> <a id="4579" class="Symbol">=</a> <a id="4581" class="Keyword">record</a>
  <a id="4590" class="Symbol">{</a> <a id="4592" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="4606" class="Symbol">=</a> <a id="4608" href="Relation.Binary.Structures.html#4373" class="Field">O.isEquivalence</a>
  <a id="4626" class="Symbol">;</a> <a id="4628" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="4642" class="Symbol">=</a> <a id="4644" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2126" class="Function">irrefl</a> <a id="4651" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4574" class="Bound">&lt;</a> <a id="4653" href="Relation.Binary.Structures.html#1622" class="Function">O.Eq.sym</a> <a id="4662" href="Relation.Binary.Structures.html#4407" class="Field">O.irrefl</a>
  <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="4689" class="Symbol">=</a> <a id="4691" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1528" class="Function">trans</a> <a id="4697" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4574" class="Bound">&lt;</a> <a id="4699" href="Relation.Binary.Structures.html#4447" class="Field">O.trans</a>
  <a id="4709" class="Symbol">;</a> <a id="4711" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="4725" class="Symbol">=</a> <a id="4727" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2602" class="Function">resp₂</a> <a id="4733" class="Symbol">_</a> <a id="4735" class="Symbol">_</a> <a id="4737" href="Relation.Binary.Structures.html#4482" class="Field">O.&lt;-resp-≈</a>
  <a id="4750" class="Symbol">}</a> <a id="4752" class="Keyword">where</a> <a id="4758" class="Keyword">module</a> <a id="4765" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4765" class="Module">O</a> <a id="4767" class="Symbol">=</a> <a id="4769" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="4790" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4577" class="Bound">O</a>

<a id="isStrictTotalOrder"></a><a id="4793" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4793" class="Function">isStrictTotalOrder</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="4833" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4835" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">&lt;</a> <a id="4837" class="Symbol">→</a>
                     <a id="4860" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="4879" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1269" class="Generalizable">≈</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Function.Base.html#1638" class="Function">flip</a> <a id="4887" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">&lt;</a><a id="4888" class="Symbol">)</a>
<a id="4890" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4793" class="Function">isStrictTotalOrder</a> <a id="4909" class="Symbol">{</a><a id="4910" class="Argument">&lt;</a> <a id="4912" class="Symbol">=</a> <a id="4914" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4914" class="Bound">&lt;</a><a id="4915" class="Symbol">}</a> <a id="4917" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4917" class="Bound">O</a> <a id="4919" class="Symbol">=</a> <a id="4921" class="Keyword">record</a>
  <a id="4930" class="Symbol">{</a> <a id="4932" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4443" class="Function">isStrictPartialOrder</a> <a id="4976" href="Relation.Binary.Structures.html#6805" class="Field">O.isStrictPartialOrder</a>
  <a id="5001" class="Symbol">;</a> <a id="5003" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="5024" class="Symbol">=</a> <a id="5026" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2335" class="Function">compare</a> <a id="5034" class="Symbol">_</a> <a id="5036" href="Relation.Binary.Structures.html#6857" class="Field">O.compare</a>
  <a id="5048" class="Symbol">}</a> <a id="5050" class="Keyword">where</a> <a id="5056" class="Keyword">module</a> <a id="5063" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5063" class="Module">O</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Relation.Binary.Structures.html#6732" class="Module">IsStrictTotalOrder</a> <a id="5086" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4917" class="Bound">O</a>

<a id="5089" class="Comment">------------------------------------------------------------------------</a>
<a id="5162" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="5174" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5174" class="Function">setoid</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5190" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5192" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a> <a id="5194" class="Symbol">→</a> <a id="5196" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5203" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5205" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a>
<a id="5207" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5174" class="Function">setoid</a> <a id="5214" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5214" class="Bound">S</a> <a id="5216" class="Symbol">=</a> <a id="5218" class="Keyword">record</a>
  <a id="5227" class="Symbol">{</a> <a id="5229" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5243" class="Symbol">=</a> <a id="5245" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2875" class="Function">isEquivalence</a> <a id="5259" href="Relation.Binary.Bundles.html#1203" class="Field">S.isEquivalence</a>
  <a id="5277" class="Symbol">}</a> <a id="5279" class="Keyword">where</a> <a id="5285" class="Keyword">module</a> <a id="5292" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5292" class="Module">S</a> <a id="5294" class="Symbol">=</a> <a id="5296" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5303" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5214" class="Bound">S</a>

<a id="decSetoid"></a><a id="5306" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5306" class="Function">decSetoid</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="5328" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5330" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a> <a id="5332" class="Symbol">→</a> <a id="5334" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="5344" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5346" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1233" class="Generalizable">ℓ</a>
<a id="5348" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5306" class="Function">decSetoid</a> <a id="5358" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5358" class="Bound">S</a> <a id="5360" class="Symbol">=</a> <a id="5362" class="Keyword">record</a>
  <a id="5371" class="Symbol">{</a> <a id="5373" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="5390" class="Symbol">=</a> <a id="5392" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3090" class="Function">isDecEquivalence</a> <a id="5409" href="Relation.Binary.Bundles.html#1680" class="Field">S.isDecEquivalence</a>
  <a id="5430" class="Symbol">}</a> <a id="5432" class="Keyword">where</a> <a id="5438" class="Keyword">module</a> <a id="5445" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5445" class="Module">S</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Relation.Binary.Bundles.html#1548" class="Module">DecSetoid</a> <a id="5459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5358" class="Bound">S</a>

<a id="preorder"></a><a id="5462" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5462" class="Function">preorder</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="5482" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5487" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="5490" class="Symbol">→</a> <a id="5492" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="5501" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="5509" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5462" class="Function">preorder</a> <a id="5518" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5518" class="Bound">O</a> <a id="5520" class="Symbol">=</a> <a id="5522" class="Keyword">record</a>
  <a id="5531" class="Symbol">{</a> <a id="5533" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="5544" class="Symbol">=</a> <a id="5546" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">isPreorder</a> <a id="5557" href="Relation.Binary.Bundles.html#2334" class="Field">O.isPreorder</a>
  <a id="5572" class="Symbol">}</a> <a id="5574" class="Keyword">where</a> <a id="5580" class="Keyword">module</a> <a id="5587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5587" class="Module">O</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="5600" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5518" class="Bound">O</a>

<a id="totalPreorder"></a><a id="5603" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5603" class="Function">totalPreorder</a> <a id="5617" class="Symbol">:</a> <a id="5619" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="5633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5635" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5638" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Relation.Binary.Bundles.html#2842" class="Record">TotalPreorder</a> <a id="5657" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5659" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5662" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="5665" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5603" class="Function">totalPreorder</a> <a id="5679" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5679" class="Bound">O</a> <a id="5681" class="Symbol">=</a> <a id="5683" class="Keyword">record</a>
  <a id="5692" class="Symbol">{</a> <a id="5694" href="Relation.Binary.Bundles.html#3075" class="Field">isTotalPreorder</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3573" class="Function">isTotalPreorder</a> <a id="5728" href="Relation.Binary.Bundles.html#3075" class="Field">O.isTotalPreorder</a>
  <a id="5748" class="Symbol">}</a> <a id="5750" class="Keyword">where</a> <a id="5756" class="Keyword">module</a> <a id="5763" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5763" class="Module">O</a> <a id="5765" class="Symbol">=</a> <a id="5767" href="Relation.Binary.Bundles.html#2842" class="Module">TotalPreorder</a> <a id="5781" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5679" class="Bound">O</a>

<a id="poset"></a><a id="5784" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5784" class="Function">poset</a> <a id="5790" class="Symbol">:</a> <a id="5792" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="5798" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5800" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5803" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="5806" class="Symbol">→</a> <a id="5808" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="5814" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5816" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5819" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="5822" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5784" class="Function">poset</a> <a id="5828" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Bound">O</a> <a id="5830" class="Symbol">=</a> <a id="5832" class="Keyword">record</a>
  <a id="5841" class="Symbol">{</a> <a id="5843" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="5858" class="Symbol">=</a> <a id="5860" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3781" class="Function">isPartialOrder</a> <a id="5875" href="Relation.Binary.Bundles.html#3705" class="Field">O.isPartialOrder</a>
  <a id="5894" class="Symbol">}</a> <a id="5896" class="Keyword">where</a> <a id="5902" class="Keyword">module</a> <a id="5909" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5909" class="Module">O</a> <a id="5911" class="Symbol">=</a> <a id="5913" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="5919" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Bound">O</a>

<a id="totalOrder"></a><a id="5922" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5922" class="Function">totalOrder</a> <a id="5933" class="Symbol">:</a> <a id="5935" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="5946" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5948" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5951" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="5954" class="Symbol">→</a> <a id="5956" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="5967" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="5969" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="5972" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="5975" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5922" class="Function">totalOrder</a> <a id="5986" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5986" class="Bound">O</a> <a id="5988" class="Symbol">=</a> <a id="5990" class="Keyword">record</a>
  <a id="5999" class="Symbol">{</a> <a id="6001" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="6014" class="Symbol">=</a> <a id="6016" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3996" class="Function">isTotalOrder</a> <a id="6029" href="Relation.Binary.Bundles.html#6632" class="Field">O.isTotalOrder</a>
  <a id="6046" class="Symbol">}</a> <a id="6048" class="Keyword">where</a> <a id="6054" class="Keyword">module</a> <a id="6061" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6061" class="Module">O</a> <a id="6063" class="Symbol">=</a> <a id="6065" href="Relation.Binary.Bundles.html#6458" class="Module">TotalOrder</a> <a id="6076" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5986" class="Bound">O</a>

<a id="decTotalOrder"></a><a id="6079" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6079" class="Function">decTotalOrder</a> <a id="6093" class="Symbol">:</a> <a id="6095" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="6109" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6114" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="6133" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6135" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6138" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="6141" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6079" class="Function">decTotalOrder</a> <a id="6155" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6155" class="Bound">O</a> <a id="6157" class="Symbol">=</a> <a id="6159" class="Keyword">record</a>
  <a id="6168" class="Symbol">{</a> <a id="6170" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="6186" class="Symbol">=</a> <a id="6188" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4205" class="Function">isDecTotalOrder</a> <a id="6204" href="Relation.Binary.Bundles.html#7227" class="Field">O.isDecTotalOrder</a>
  <a id="6224" class="Symbol">}</a> <a id="6226" class="Keyword">where</a> <a id="6232" class="Keyword">module</a> <a id="6239" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6239" class="Module">O</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Relation.Binary.Bundles.html#7041" class="Module">DecTotalOrder</a> <a id="6257" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6155" class="Bound">O</a>

<a id="strictPartialOrder"></a><a id="6260" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6260" class="Function">strictPartialOrder</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6300" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6302" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6305" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="6308" class="Symbol">→</a>
                     <a id="6331" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6350" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6352" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6355" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="6358" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6260" class="Function">strictPartialOrder</a> <a id="6377" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6377" class="Bound">O</a> <a id="6379" class="Symbol">=</a> <a id="6381" class="Keyword">record</a>
  <a id="6390" class="Symbol">{</a> <a id="6392" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="6413" class="Symbol">=</a> <a id="6415" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4443" class="Function">isStrictPartialOrder</a> <a id="6436" href="Relation.Binary.Bundles.html#5045" class="Field">O.isStrictPartialOrder</a>
  <a id="6461" class="Symbol">}</a> <a id="6463" class="Keyword">where</a> <a id="6469" class="Keyword">module</a> <a id="6476" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6476" class="Module">O</a> <a id="6478" class="Symbol">=</a> <a id="6480" href="Relation.Binary.Bundles.html#4839" class="Module">StrictPartialOrder</a> <a id="6499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6377" class="Bound">O</a>

<a id="strictTotalOrder"></a><a id="6502" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6502" class="Function">strictTotalOrder</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="6538" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6540" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a> <a id="6546" class="Symbol">→</a>
                   <a id="6567" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="6584" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1227" class="Generalizable">a</a> <a id="6586" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1235" class="Generalizable">ℓ₁</a> <a id="6589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1238" class="Generalizable">ℓ₂</a>
<a id="6592" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6502" class="Function">strictTotalOrder</a> <a id="6609" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6609" class="Bound">O</a> <a id="6611" class="Symbol">=</a> <a id="6613" class="Keyword">record</a>
  <a id="6622" class="Symbol">{</a> <a id="6624" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="6643" class="Symbol">=</a> <a id="6645" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4793" class="Function">isStrictTotalOrder</a> <a id="6664" href="Relation.Binary.Bundles.html#8229" class="Field">O.isStrictTotalOrder</a>
  <a id="6687" class="Symbol">}</a> <a id="6689" class="Keyword">where</a> <a id="6695" class="Keyword">module</a> <a id="6702" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6702" class="Module">O</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Relation.Binary.Bundles.html#8031" class="Module">StrictTotalOrder</a> <a id="6723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6609" class="Bound">O</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.Intersection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.Intersection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Intersection of two binary relations</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="396" class="Symbol">;</a> <a id="398" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="403" class="Symbol">)</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Function.Base.html" class="Module">Function.Base</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Level.html" class="Module">Level</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="473" class="Symbol">;</a> <a id="475" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="513" class="Keyword">using</a> <a id="519" class="Symbol">(</a><a id="520" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="523" class="Symbol">;</a> <a id="525" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="528" class="Symbol">;</a> <a id="530" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="596" class="Symbol">;</a> <a id="598" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="642" class="Symbol">;</a> <a id="644" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="724" class="Symbol">;</a> <a id="726" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="735" class="Symbol">;</a> <a id="737" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="747" class="Symbol">;</a> <a id="749" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="762" class="Symbol">;</a> <a id="764" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="773" class="Symbol">;</a> <a id="775" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="785" class="Symbol">;</a> <a id="787" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="811" class="Symbol">;</a> <a id="813" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="824" class="Symbol">;</a> <a id="826" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a><a id="833" class="Symbol">;</a> <a id="835" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a><a id="842" class="Symbol">;</a> <a id="844" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="906" class="Symbol">;</a> <a id="908" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="919" class="Symbol">)</a>

<a id="922" class="Keyword">private</a>
  <a id="932" class="Keyword">variable</a>
    <a id="945" href="Relation.Binary.Construct.Intersection.html#945" class="Generalizable">a</a> <a id="947" href="Relation.Binary.Construct.Intersection.html#947" class="Generalizable">b</a> <a id="949" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a> <a id="952" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a> <a id="955" href="Relation.Binary.Construct.Intersection.html#955" class="Generalizable">ℓ₃</a> <a id="958" class="Symbol">:</a> <a id="960" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="970" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="972" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="974" class="Symbol">:</a> <a id="976" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="980" href="Relation.Binary.Construct.Intersection.html#945" class="Generalizable">a</a>
    <a id="986" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="988" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="990" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="992" class="Symbol">:</a> <a id="994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="998" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1000" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a>

<a id="1004" class="Comment">------------------------------------------------------------------------</a>
<a id="1077" class="Comment">-- Definition</a>

<a id="1092" class="Keyword">infixl</a> <a id="1099" class="Number">6</a> <a id="1101" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">_∩_</a>

<a id="_∩_"></a><a id="1106" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">_∩_</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1116" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1118" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="1120" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1129" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1131" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="1133" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a> <a id="1136" class="Symbol">→</a> <a id="1138" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1142" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1144" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a> <a id="1150" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1152" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="1154" class="Symbol">)</a>
<a id="1156" href="Relation.Binary.Construct.Intersection.html#1156" class="Bound">L</a> <a id="1158" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1160" href="Relation.Binary.Construct.Intersection.html#1160" class="Bound">R</a> <a id="1162" class="Symbol">=</a> <a id="1164" class="Symbol">λ</a> <a id="1166" href="Relation.Binary.Construct.Intersection.html#1166" class="Bound">i</a> <a id="1168" href="Relation.Binary.Construct.Intersection.html#1168" class="Bound">j</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Relation.Binary.Construct.Intersection.html#1156" class="Bound">L</a> <a id="1174" href="Relation.Binary.Construct.Intersection.html#1166" class="Bound">i</a> <a id="1176" href="Relation.Binary.Construct.Intersection.html#1168" class="Bound">j</a> <a id="1178" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1180" href="Relation.Binary.Construct.Intersection.html#1160" class="Bound">R</a> <a id="1182" href="Relation.Binary.Construct.Intersection.html#1166" class="Bound">i</a> <a id="1184" href="Relation.Binary.Construct.Intersection.html#1168" class="Bound">j</a>

<a id="1187" class="Comment">------------------------------------------------------------------------</a>
<a id="1260" class="Comment">-- Properties</a>

<a id="1275" class="Keyword">module</a> <a id="1282" href="Relation.Binary.Construct.Intersection.html#1282" class="Module">_</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1293" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1295" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1308" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="1310" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="1312" class="Symbol">)</a> <a id="1314" class="Keyword">where</a>

  <a id="1323" href="Relation.Binary.Construct.Intersection.html#1323" class="Function">reflexive</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1345" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1359" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1376" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1378" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1379" class="Symbol">)</a>
  <a id="1383" href="Relation.Binary.Construct.Intersection.html#1323" class="Function">reflexive</a> <a id="1393" href="Relation.Binary.Construct.Intersection.html#1393" class="Bound">L-refl</a> <a id="1400" href="Relation.Binary.Construct.Intersection.html#1400" class="Bound">R-refl</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Relation.Binary.Construct.Intersection.html#1393" class="Bound">L-refl</a> <a id="1416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1418" href="Relation.Binary.Construct.Intersection.html#1400" class="Bound">R-refl</a>

  <a id="1428" href="Relation.Binary.Construct.Intersection.html#1428" class="Function">symmetric</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1450" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1464" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1481" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1483" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1484" class="Symbol">)</a>
  <a id="1488" href="Relation.Binary.Construct.Intersection.html#1428" class="Function">symmetric</a> <a id="1498" href="Relation.Binary.Construct.Intersection.html#1498" class="Bound">L-sym</a> <a id="1504" href="Relation.Binary.Construct.Intersection.html#1504" class="Bound">R-sym</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1516" href="Relation.Binary.Construct.Intersection.html#1498" class="Bound">L-sym</a> <a id="1522" href="Relation.Binary.Construct.Intersection.html#1504" class="Bound">R-sym</a>

  <a id="1531" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1555" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1570" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1588" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1590" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1591" class="Symbol">)</a>
  <a id="1595" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="1606" href="Relation.Binary.Construct.Intersection.html#1606" class="Bound">L-trans</a> <a id="1614" href="Relation.Binary.Construct.Intersection.html#1614" class="Bound">R-trans</a> <a id="1622" class="Symbol">=</a> <a id="1624" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1628" href="Relation.Binary.Construct.Intersection.html#1606" class="Bound">L-trans</a> <a id="1636" href="Relation.Binary.Construct.Intersection.html#1614" class="Bound">R-trans</a>

  <a id="1647" href="Relation.Binary.Construct.Intersection.html#1647" class="Function">respects</a> <a id="1656" class="Symbol">:</a> <a id="1658" class="Symbol">∀</a> <a id="1660" class="Symbol">{</a><a id="1661" href="Relation.Binary.Construct.Intersection.html#1661" class="Bound">p</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Relation.Binary.Construct.Intersection.html#1665" class="Bound">P</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Relation.Binary.Construct.Intersection.html#1293" class="Bound">A</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1677" href="Relation.Binary.Construct.Intersection.html#1661" class="Bound">p</a><a id="1678" class="Symbol">)</a> <a id="1680" class="Symbol">→</a>
             <a id="1695" href="Relation.Binary.Construct.Intersection.html#1665" class="Bound">P</a> <a id="1697" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1706" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1708" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1710" href="Relation.Binary.Construct.Intersection.html#1665" class="Bound">P</a> <a id="1712" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1721" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Relation.Binary.Construct.Intersection.html#1665" class="Bound">P</a> <a id="1727" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1739" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1741" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1742" class="Symbol">)</a>
  <a id="1746" href="Relation.Binary.Construct.Intersection.html#1647" class="Function">respects</a> <a id="1755" href="Relation.Binary.Construct.Intersection.html#1755" class="Bound">P</a> <a id="1757" href="Relation.Binary.Construct.Intersection.html#1757" class="Bound">resp</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Relation.Binary.Construct.Intersection.html#1763" class="Bound">Lxy</a> <a id="1767" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1769" href="Relation.Binary.Construct.Intersection.html#1769" class="Bound">Rxy</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1778" class="Symbol">(λ</a> <a id="1781" href="Relation.Binary.Construct.Intersection.html#1781" class="Bound">x</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Relation.Binary.Construct.Intersection.html#1781" class="Bound">x</a> <a id="1787" href="Relation.Binary.Construct.Intersection.html#1763" class="Bound">Lxy</a><a id="1790" class="Symbol">)</a> <a id="1792" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1794" class="Symbol">(λ</a> <a id="1797" href="Relation.Binary.Construct.Intersection.html#1797" class="Bound">x</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Relation.Binary.Construct.Intersection.html#1797" class="Bound">x</a> <a id="1803" href="Relation.Binary.Construct.Intersection.html#1769" class="Bound">Rxy</a><a id="1806" class="Symbol">)</a> <a id="1808" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1810" href="Relation.Binary.Construct.Intersection.html#1757" class="Bound">resp</a>

  <a id="1818" href="Relation.Binary.Construct.Intersection.html#1818" class="Function">min</a> <a id="1822" class="Symbol">:</a> <a id="1824" class="Symbol">∀</a> <a id="1826" class="Symbol">{</a><a id="1827" href="Relation.Binary.Construct.Intersection.html#1827" class="Bound">⊤</a><a id="1828" class="Symbol">}</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1840" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1842" href="Relation.Binary.Construct.Intersection.html#1827" class="Bound">⊤</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1854" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1856" href="Relation.Binary.Construct.Intersection.html#1827" class="Bound">⊤</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1871" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1873" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1874" class="Symbol">)</a> <a id="1876" href="Relation.Binary.Construct.Intersection.html#1827" class="Bound">⊤</a>
  <a id="1880" href="Relation.Binary.Construct.Intersection.html#1818" class="Function">min</a> <a id="1884" href="Relation.Binary.Construct.Intersection.html#1884" class="Bound">L-min</a> <a id="1890" href="Relation.Binary.Construct.Intersection.html#1890" class="Bound">R-min</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1900" href="Relation.Binary.Construct.Intersection.html#1884" class="Bound">L-min</a> <a id="1906" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1908" href="Relation.Binary.Construct.Intersection.html#1890" class="Bound">R-min</a> <a id="1914" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="1919" href="Relation.Binary.Construct.Intersection.html#1919" class="Function">max</a> <a id="1923" class="Symbol">:</a> <a id="1925" class="Symbol">∀</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Relation.Binary.Construct.Intersection.html#1928" class="Bound">⊥</a><a id="1929" class="Symbol">}</a> <a id="1931" class="Symbol">→</a> <a id="1933" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="1941" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1943" href="Relation.Binary.Construct.Intersection.html#1928" class="Bound">⊥</a> <a id="1945" class="Symbol">→</a> <a id="1947" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="1955" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a> <a id="1957" href="Relation.Binary.Construct.Intersection.html#1928" class="Bound">⊥</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Relation.Binary.Construct.Intersection.html#1285" class="Bound">L</a> <a id="1972" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="1974" href="Relation.Binary.Construct.Intersection.html#1300" class="Bound">R</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Relation.Binary.Construct.Intersection.html#1928" class="Bound">⊥</a>
  <a id="1981" href="Relation.Binary.Construct.Intersection.html#1919" class="Function">max</a> <a id="1985" href="Relation.Binary.Construct.Intersection.html#1985" class="Bound">L-max</a> <a id="1991" href="Relation.Binary.Construct.Intersection.html#1991" class="Bound">R-max</a> <a id="1997" class="Symbol">=</a> <a id="1999" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2001" href="Relation.Binary.Construct.Intersection.html#1985" class="Bound">L-max</a> <a id="2007" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2009" href="Relation.Binary.Construct.Intersection.html#1991" class="Bound">R-max</a> <a id="2015" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2018" class="Keyword">module</a> <a id="2025" href="Relation.Binary.Construct.Intersection.html#2025" class="Module">_</a> <a id="2027" class="Symbol">(</a><a id="2028" href="Relation.Binary.Construct.Intersection.html#2028" class="Bound">≈</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2036" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2038" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2040" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">{</a><a id="2045" href="Relation.Binary.Construct.Intersection.html#2045" class="Bound">L</a> <a id="2047" class="Symbol">:</a> <a id="2049" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2053" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2055" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2057" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="2059" class="Symbol">}</a> <a id="2061" class="Symbol">{</a><a id="2062" href="Relation.Binary.Construct.Intersection.html#2062" class="Bound">R</a> <a id="2064" class="Symbol">:</a> <a id="2066" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2070" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2072" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2074" href="Relation.Binary.Construct.Intersection.html#955" class="Generalizable">ℓ₃</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Keyword">where</a>

  <a id="2087" href="Relation.Binary.Construct.Intersection.html#2087" class="Function">implies</a> <a id="2095" class="Symbol">:</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Relation.Binary.Construct.Intersection.html#2028" class="Bound">≈</a> <a id="2100" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2102" href="Relation.Binary.Construct.Intersection.html#2045" class="Bound">L</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">→</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Relation.Binary.Construct.Intersection.html#2028" class="Bound">≈</a> <a id="2110" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2112" href="Relation.Binary.Construct.Intersection.html#2062" class="Bound">R</a><a id="2113" class="Symbol">)</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Relation.Binary.Construct.Intersection.html#2028" class="Bound">≈</a> <a id="2119" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Relation.Binary.Construct.Intersection.html#2045" class="Bound">L</a> <a id="2124" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2126" href="Relation.Binary.Construct.Intersection.html#2062" class="Bound">R</a><a id="2127" class="Symbol">)</a>
  <a id="2131" href="Relation.Binary.Construct.Intersection.html#2087" class="Function">implies</a> <a id="2139" href="Relation.Binary.Construct.Intersection.html#2139" class="Bound">≈⇒L</a> <a id="2143" href="Relation.Binary.Construct.Intersection.html#2143" class="Bound">≈⇒R</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2151" href="Relation.Binary.Construct.Intersection.html#2139" class="Bound">≈⇒L</a> <a id="2155" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2157" href="Relation.Binary.Construct.Intersection.html#2143" class="Bound">≈⇒R</a> <a id="2161" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2164" class="Keyword">module</a> <a id="2171" href="Relation.Binary.Construct.Intersection.html#2171" class="Module">_</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Intersection.html#2174" class="Bound">≈</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2182" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2184" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2186" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">L</a> <a id="2193" class="Symbol">:</a> <a id="2195" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2199" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2201" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2203" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="2205" class="Symbol">)</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Relation.Binary.Construct.Intersection.html#2208" class="Bound">R</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2216" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2218" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="2220" href="Relation.Binary.Construct.Intersection.html#955" class="Generalizable">ℓ₃</a><a id="2222" class="Symbol">)</a> <a id="2224" class="Keyword">where</a>

  <a id="2233" href="Relation.Binary.Construct.Intersection.html#2233" class="Function">irreflexive</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2259" href="Relation.Binary.Construct.Intersection.html#2174" class="Bound">≈</a> <a id="2261" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">L</a> <a id="2263" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2265" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2277" href="Relation.Binary.Construct.Intersection.html#2174" class="Bound">≈</a> <a id="2279" href="Relation.Binary.Construct.Intersection.html#2208" class="Bound">R</a> <a id="2281" class="Symbol">→</a> <a id="2283" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2295" href="Relation.Binary.Construct.Intersection.html#2174" class="Bound">≈</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">L</a> <a id="2300" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2302" href="Relation.Binary.Construct.Intersection.html#2208" class="Bound">R</a><a id="2303" class="Symbol">)</a>
  <a id="2307" href="Relation.Binary.Construct.Intersection.html#2233" class="Function">irreflexive</a> <a id="2319" href="Relation.Binary.Construct.Intersection.html#2319" class="Bound">irrefl</a> <a id="2326" href="Relation.Binary.Construct.Intersection.html#2326" class="Bound">x≈y</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Relation.Binary.Construct.Intersection.html#2331" class="Bound">Lxy</a> <a id="2335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2337" href="Relation.Binary.Construct.Intersection.html#2337" class="Bound">Rxy</a><a id="2340" class="Symbol">)</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2346" class="Symbol">(λ</a> <a id="2349" href="Relation.Binary.Construct.Intersection.html#2349" class="Bound">x</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Relation.Binary.Construct.Intersection.html#2349" class="Bound">x</a> <a id="2355" href="Relation.Binary.Construct.Intersection.html#2326" class="Bound">x≈y</a> <a id="2359" href="Relation.Binary.Construct.Intersection.html#2331" class="Bound">Lxy</a><a id="2362" class="Symbol">)</a> <a id="2364" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2366" class="Symbol">(λ</a> <a id="2369" href="Relation.Binary.Construct.Intersection.html#2369" class="Bound">x</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Relation.Binary.Construct.Intersection.html#2369" class="Bound">x</a> <a id="2375" href="Relation.Binary.Construct.Intersection.html#2326" class="Bound">x≈y</a> <a id="2379" href="Relation.Binary.Construct.Intersection.html#2337" class="Bound">Rxy</a><a id="2382" class="Symbol">)</a> <a id="2384" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2386" href="Relation.Binary.Construct.Intersection.html#2319" class="Bound">irrefl</a>

<a id="2394" class="Keyword">module</a> <a id="2401" href="Relation.Binary.Construct.Intersection.html#2401" class="Module">_</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2406" class="Symbol">:</a> <a id="2408" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2412" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2414" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2427" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2429" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="2431" class="Symbol">)</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2442" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="2444" href="Relation.Binary.Construct.Intersection.html#955" class="Generalizable">ℓ₃</a><a id="2446" class="Symbol">)</a> <a id="2448" class="Keyword">where</a>

  <a id="2457" href="Relation.Binary.Construct.Intersection.html#2457" class="Function">respectsˡ</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2471" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2481" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a> <a id="2487" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2497" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2499" class="Symbol">→</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2504" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2506" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a><a id="2507" class="Symbol">)</a> <a id="2509" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2519" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a>
  <a id="2523" href="Relation.Binary.Construct.Intersection.html#2457" class="Function">respectsˡ</a> <a id="2533" href="Relation.Binary.Construct.Intersection.html#2533" class="Bound">L-resp</a> <a id="2540" href="Relation.Binary.Construct.Intersection.html#2540" class="Bound">R-resp</a> <a id="2547" href="Relation.Binary.Construct.Intersection.html#2547" class="Bound">x≈y</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Relation.Binary.Construct.Intersection.html#2533" class="Bound">L-resp</a> <a id="2565" href="Relation.Binary.Construct.Intersection.html#2547" class="Bound">x≈y</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Relation.Binary.Construct.Intersection.html#2540" class="Bound">R-resp</a> <a id="2578" href="Relation.Binary.Construct.Intersection.html#2547" class="Bound">x≈y</a><a id="2581" class="Symbol">)</a>

  <a id="2586" href="Relation.Binary.Construct.Intersection.html#2586" class="Function">respectsʳ</a> <a id="2596" class="Symbol">:</a> <a id="2598" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2600" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2610" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a> <a id="2616" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2626" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2628" class="Symbol">→</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2633" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2635" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a><a id="2636" class="Symbol">)</a> <a id="2638" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2648" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a>
  <a id="2652" href="Relation.Binary.Construct.Intersection.html#2586" class="Function">respectsʳ</a> <a id="2662" href="Relation.Binary.Construct.Intersection.html#2662" class="Bound">L-resp</a> <a id="2669" href="Relation.Binary.Construct.Intersection.html#2669" class="Bound">R-resp</a> <a id="2676" href="Relation.Binary.Construct.Intersection.html#2676" class="Bound">x≈y</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Relation.Binary.Construct.Intersection.html#2662" class="Bound">L-resp</a> <a id="2694" href="Relation.Binary.Construct.Intersection.html#2676" class="Bound">x≈y</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Relation.Binary.Construct.Intersection.html#2669" class="Bound">R-resp</a> <a id="2707" href="Relation.Binary.Construct.Intersection.html#2676" class="Bound">x≈y</a><a id="2710" class="Symbol">)</a>

  <a id="2715" href="Relation.Binary.Construct.Intersection.html#2715" class="Function">respects₂</a> <a id="2725" class="Symbol">:</a> <a id="2727" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2729" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2739" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a> <a id="2745" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2755" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2757" class="Symbol">→</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2762" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2764" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a><a id="2765" class="Symbol">)</a> <a id="2767" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2777" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a>
  <a id="2781" href="Relation.Binary.Construct.Intersection.html#2715" class="Function">respects₂</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Relation.Binary.Construct.Intersection.html#2792" class="Bound">Lʳ</a> <a id="2795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2797" href="Relation.Binary.Construct.Intersection.html#2797" class="Bound">Lˡ</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Relation.Binary.Construct.Intersection.html#2802" class="Bound">Rʳ</a> <a id="2805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2807" href="Relation.Binary.Construct.Intersection.html#2807" class="Bound">Rˡ</a><a id="2809" class="Symbol">)</a> <a id="2811" class="Symbol">=</a> <a id="2813" href="Relation.Binary.Construct.Intersection.html#2586" class="Function">respectsʳ</a> <a id="2823" href="Relation.Binary.Construct.Intersection.html#2792" class="Bound">Lʳ</a> <a id="2826" href="Relation.Binary.Construct.Intersection.html#2802" class="Bound">Rʳ</a> <a id="2829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2831" href="Relation.Binary.Construct.Intersection.html#2457" class="Function">respectsˡ</a> <a id="2841" href="Relation.Binary.Construct.Intersection.html#2797" class="Bound">Lˡ</a> <a id="2844" href="Relation.Binary.Construct.Intersection.html#2807" class="Bound">Rˡ</a>

  <a id="2850" href="Relation.Binary.Construct.Intersection.html#2850" class="Function">antisymmetric</a> <a id="2864" class="Symbol">:</a> <a id="2866" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2880" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2882" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2884" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2886" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2900" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2902" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2920" href="Relation.Binary.Construct.Intersection.html#2404" class="Bound">≈</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Relation.Binary.Construct.Intersection.html#2419" class="Bound">L</a> <a id="2925" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="2927" href="Relation.Binary.Construct.Intersection.html#2434" class="Bound">R</a><a id="2928" class="Symbol">)</a>
  <a id="2932" href="Relation.Binary.Construct.Intersection.html#2850" class="Function">antisymmetric</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2952" href="Relation.Binary.Construct.Intersection.html#2952" class="Bound">L-antisym</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">(</a><a id="2964" href="Relation.Binary.Construct.Intersection.html#2964" class="Bound">Lxy</a> <a id="2968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2970" class="Symbol">_)</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Relation.Binary.Construct.Intersection.html#2974" class="Bound">Lyx</a> <a id="2978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2980" class="Symbol">_)</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Relation.Binary.Construct.Intersection.html#2952" class="Bound">L-antisym</a> <a id="2995" href="Relation.Binary.Construct.Intersection.html#2964" class="Bound">Lxy</a> <a id="2999" href="Relation.Binary.Construct.Intersection.html#2974" class="Bound">Lyx</a>
  <a id="3005" href="Relation.Binary.Construct.Intersection.html#2850" class="Function">antisymmetric</a> <a id="3019" class="Symbol">(</a><a id="3020" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3025" href="Relation.Binary.Construct.Intersection.html#3025" class="Bound">R-antisym</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">(_</a> <a id="3039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3041" href="Relation.Binary.Construct.Intersection.html#3041" class="Bound">Rxy</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">(_</a> <a id="3049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3051" href="Relation.Binary.Construct.Intersection.html#3051" class="Bound">Ryx</a><a id="3054" class="Symbol">)</a> <a id="3056" class="Symbol">=</a> <a id="3058" href="Relation.Binary.Construct.Intersection.html#3025" class="Bound">R-antisym</a> <a id="3068" href="Relation.Binary.Construct.Intersection.html#3041" class="Bound">Rxy</a> <a id="3072" href="Relation.Binary.Construct.Intersection.html#3051" class="Bound">Ryx</a>

<a id="3077" class="Keyword">module</a> <a id="3084" href="Relation.Binary.Construct.Intersection.html#3084" class="Module">_</a> <a id="3086" class="Symbol">{</a><a id="3087" href="Relation.Binary.Construct.Intersection.html#3087" class="Bound">L</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3095" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="3097" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="3099" href="Relation.Binary.Construct.Intersection.html#949" class="Generalizable">ℓ₁</a><a id="3101" class="Symbol">}</a> <a id="3103" class="Symbol">{</a><a id="3104" href="Relation.Binary.Construct.Intersection.html#3104" class="Bound">R</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3112" href="Relation.Binary.Construct.Intersection.html#970" class="Generalizable">A</a> <a id="3114" href="Relation.Binary.Construct.Intersection.html#972" class="Generalizable">B</a> <a id="3116" href="Relation.Binary.Construct.Intersection.html#952" class="Generalizable">ℓ₂</a><a id="3118" class="Symbol">}</a> <a id="3120" class="Keyword">where</a>

  <a id="3129" href="Relation.Binary.Construct.Intersection.html#3129" class="Function">decidable</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3151" href="Relation.Binary.Construct.Intersection.html#3087" class="Bound">L</a> <a id="3153" class="Symbol">→</a> <a id="3155" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3165" href="Relation.Binary.Construct.Intersection.html#3104" class="Bound">R</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Relation.Binary.Construct.Intersection.html#3087" class="Bound">L</a> <a id="3182" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="3184" href="Relation.Binary.Construct.Intersection.html#3104" class="Bound">R</a><a id="3185" class="Symbol">)</a>
  <a id="3189" href="Relation.Binary.Construct.Intersection.html#3129" class="Function">decidable</a> <a id="3199" href="Relation.Binary.Construct.Intersection.html#3199" class="Bound">L?</a> <a id="3202" href="Relation.Binary.Construct.Intersection.html#3202" class="Bound">R?</a> <a id="3205" href="Relation.Binary.Construct.Intersection.html#3205" class="Bound">x</a> <a id="3207" href="Relation.Binary.Construct.Intersection.html#3207" class="Bound">y</a> <a id="3209" class="Symbol">=</a> <a id="3211" href="Relation.Binary.Construct.Intersection.html#3199" class="Bound">L?</a> <a id="3214" href="Relation.Binary.Construct.Intersection.html#3205" class="Bound">x</a> <a id="3216" href="Relation.Binary.Construct.Intersection.html#3207" class="Bound">y</a> <a id="3218" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="3224" href="Relation.Binary.Construct.Intersection.html#3202" class="Bound">R?</a> <a id="3227" href="Relation.Binary.Construct.Intersection.html#3205" class="Bound">x</a> <a id="3229" href="Relation.Binary.Construct.Intersection.html#3207" class="Bound">y</a>

<a id="3232" class="Comment">------------------------------------------------------------------------</a>
<a id="3305" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="3320" href="Relation.Binary.Construct.Intersection.html#3320" class="Function">isEquivalence</a> <a id="3334" class="Symbol">:</a> <a id="3336" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3350" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="3352" class="Symbol">→</a> <a id="3354" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3368" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="3370" class="Symbol">→</a> <a id="3372" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="3389" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="3391" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="3392" class="Symbol">)</a>
<a id="3394" href="Relation.Binary.Construct.Intersection.html#3320" class="Function">isEquivalence</a> <a id="3408" class="Symbol">{</a><a id="3409" class="Argument">L</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Relation.Binary.Construct.Intersection.html#3413" class="Bound">L</a><a id="3414" class="Symbol">}</a> <a id="3416" class="Symbol">{</a><a id="3417" class="Argument">R</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Relation.Binary.Construct.Intersection.html#3421" class="Bound">R</a><a id="3422" class="Symbol">}</a> <a id="3424" href="Relation.Binary.Construct.Intersection.html#3424" class="Bound">eqₗ</a> <a id="3428" href="Relation.Binary.Construct.Intersection.html#3428" class="Bound">eqᵣ</a> <a id="3432" class="Symbol">=</a> <a id="3434" class="Keyword">record</a>
  <a id="3443" class="Symbol">{</a> <a id="3445" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="3451" class="Symbol">=</a> <a id="3453" href="Relation.Binary.Construct.Intersection.html#1323" class="Function">reflexive</a>  <a id="3464" href="Relation.Binary.Construct.Intersection.html#3413" class="Bound">L</a> <a id="3466" href="Relation.Binary.Construct.Intersection.html#3421" class="Bound">R</a> <a id="3468" href="Relation.Binary.Structures.html#1596" class="Function">L.refl</a>  <a id="3476" href="Relation.Binary.Structures.html#1596" class="Field">R.refl</a>
  <a id="3485" class="Symbol">;</a> <a id="3487" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="3493" class="Symbol">=</a> <a id="3495" href="Relation.Binary.Construct.Intersection.html#1428" class="Function">symmetric</a>  <a id="3506" href="Relation.Binary.Construct.Intersection.html#3413" class="Bound">L</a> <a id="3508" href="Relation.Binary.Construct.Intersection.html#3421" class="Bound">R</a> <a id="3510" href="Relation.Binary.Structures.html#1622" class="Function">L.sym</a>   <a id="3518" href="Relation.Binary.Structures.html#1622" class="Field">R.sym</a>
  <a id="3526" class="Symbol">;</a> <a id="3528" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="3547" href="Relation.Binary.Construct.Intersection.html#3413" class="Bound">L</a> <a id="3549" href="Relation.Binary.Construct.Intersection.html#3421" class="Bound">R</a> <a id="3551" href="Relation.Binary.Structures.html#1648" class="Function">L.trans</a> <a id="3559" href="Relation.Binary.Structures.html#1648" class="Field">R.trans</a>
  <a id="3569" class="Symbol">}</a> <a id="3571" class="Keyword">where</a> <a id="3577" class="Keyword">module</a> <a id="3584" href="Relation.Binary.Construct.Intersection.html#3584" class="Module">L</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3602" href="Relation.Binary.Construct.Intersection.html#3424" class="Bound">eqₗ</a><a id="3605" class="Symbol">;</a> <a id="3607" class="Keyword">module</a> <a id="3614" href="Relation.Binary.Construct.Intersection.html#3614" class="Module">R</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3632" href="Relation.Binary.Construct.Intersection.html#3428" class="Bound">eqᵣ</a>

<a id="isDecEquivalence"></a><a id="3637" href="Relation.Binary.Construct.Intersection.html#3637" class="Function">isDecEquivalence</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3673" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3694" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="3718" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="3720" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="3721" class="Symbol">)</a>
<a id="3723" href="Relation.Binary.Construct.Intersection.html#3637" class="Function">isDecEquivalence</a> <a id="3740" href="Relation.Binary.Construct.Intersection.html#3740" class="Bound">eqₗ</a> <a id="3744" href="Relation.Binary.Construct.Intersection.html#3744" class="Bound">eqᵣ</a> <a id="3748" class="Symbol">=</a> <a id="3750" class="Keyword">record</a>
  <a id="3759" class="Symbol">{</a> <a id="3761" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Relation.Binary.Construct.Intersection.html#3320" class="Function">isEquivalence</a> <a id="3791" href="Relation.Binary.Structures.html#1915" class="Function">L.isEquivalence</a> <a id="3807" href="Relation.Binary.Structures.html#1915" class="Field">R.isEquivalence</a>
  <a id="3825" class="Symbol">;</a> <a id="3827" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="3841" class="Symbol">=</a> <a id="3843" href="Relation.Binary.Construct.Intersection.html#3129" class="Function">decidable</a> <a id="3853" href="Relation.Binary.Structures.html#1949" class="Function Operator">L._≟_</a> <a id="3859" href="Relation.Binary.Structures.html#1949" class="Field Operator">R._≟_</a>
  <a id="3867" class="Symbol">}</a> <a id="3869" class="Keyword">where</a> <a id="3875" class="Keyword">module</a> <a id="3882" href="Relation.Binary.Construct.Intersection.html#3882" class="Module">L</a> <a id="3884" class="Symbol">=</a> <a id="3886" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="3903" href="Relation.Binary.Construct.Intersection.html#3740" class="Bound">eqₗ</a><a id="3906" class="Symbol">;</a> <a id="3908" class="Keyword">module</a> <a id="3915" href="Relation.Binary.Construct.Intersection.html#3915" class="Module">R</a> <a id="3917" class="Symbol">=</a> <a id="3919" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="3936" href="Relation.Binary.Construct.Intersection.html#3744" class="Bound">eqᵣ</a>

<a id="isPreorder"></a><a id="3941" href="Relation.Binary.Construct.Intersection.html#3941" class="Function">isPreorder</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3965" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="3967" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3982" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="3984" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3999" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4004" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="4006" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="4007" class="Symbol">)</a>
<a id="4009" href="Relation.Binary.Construct.Intersection.html#3941" class="Function">isPreorder</a> <a id="4020" class="Symbol">{</a><a id="4021" class="Argument">≈</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Relation.Binary.Construct.Intersection.html#4025" class="Bound">≈</a><a id="4026" class="Symbol">}</a> <a id="4028" class="Symbol">{</a><a id="4029" class="Argument">L</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="Relation.Binary.Construct.Intersection.html#4033" class="Bound">L</a><a id="4034" class="Symbol">}</a> <a id="4036" class="Symbol">{</a><a id="4037" class="Argument">R</a> <a id="4039" class="Symbol">=</a> <a id="4041" href="Relation.Binary.Construct.Intersection.html#4041" class="Bound">R</a><a id="4042" class="Symbol">}</a> <a id="4044" href="Relation.Binary.Construct.Intersection.html#4044" class="Bound">Oₗ</a> <a id="4047" href="Relation.Binary.Construct.Intersection.html#4047" class="Bound">Oᵣ</a> <a id="4050" class="Symbol">=</a> <a id="4052" class="Keyword">record</a>
  <a id="4061" class="Symbol">{</a> <a id="4063" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="4077" class="Symbol">=</a> <a id="4079" href="Relation.Binary.Structures.html#2256" class="Function">Oₗ.isEquivalence</a>
  <a id="4098" class="Symbol">;</a> <a id="4100" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="4114" class="Symbol">=</a> <a id="4116" href="Relation.Binary.Construct.Intersection.html#2087" class="Function">implies</a> <a id="4124" href="Relation.Binary.Construct.Intersection.html#4025" class="Bound">≈</a> <a id="4126" href="Relation.Binary.Structures.html#2359" class="Function">Oₗ.reflexive</a> <a id="4139" href="Relation.Binary.Structures.html#2359" class="Field">Oᵣ.reflexive</a>
  <a id="4154" class="Symbol">;</a> <a id="4156" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="4170" class="Symbol">=</a> <a id="4172" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="4183" href="Relation.Binary.Construct.Intersection.html#4033" class="Bound">L</a> <a id="4185" href="Relation.Binary.Construct.Intersection.html#4041" class="Bound">R</a> <a id="4187" href="Relation.Binary.Structures.html#2389" class="Function">Oₗ.trans</a> <a id="4196" href="Relation.Binary.Structures.html#2389" class="Field">Oᵣ.trans</a>
  <a id="4207" class="Symbol">}</a>
  <a id="4211" class="Keyword">where</a> <a id="4217" class="Keyword">module</a> <a id="4224" href="Relation.Binary.Construct.Intersection.html#4224" class="Module">Oₗ</a> <a id="4227" class="Symbol">=</a> <a id="4229" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="4240" href="Relation.Binary.Construct.Intersection.html#4044" class="Bound">Oₗ</a><a id="4242" class="Symbol">;</a> <a id="4244" class="Keyword">module</a> <a id="4251" href="Relation.Binary.Construct.Intersection.html#4251" class="Module">Oᵣ</a> <a id="4254" class="Symbol">=</a> <a id="4256" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="4267" href="Relation.Binary.Construct.Intersection.html#4047" class="Bound">Oᵣ</a>

<a id="isPartialOrderˡ"></a><a id="4271" href="Relation.Binary.Construct.Intersection.html#4271" class="Function">isPartialOrderˡ</a> <a id="4287" class="Symbol">:</a> <a id="4289" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4304" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4306" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4321" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4323" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="4325" class="Symbol">→</a> <a id="4327" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4342" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4347" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="4349" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="4350" class="Symbol">)</a>
<a id="4352" href="Relation.Binary.Construct.Intersection.html#4271" class="Function">isPartialOrderˡ</a> <a id="4368" class="Symbol">{</a><a id="4369" class="Argument">≈</a> <a id="4371" class="Symbol">=</a> <a id="4373" href="Relation.Binary.Construct.Intersection.html#4373" class="Bound">≈</a><a id="4374" class="Symbol">}</a> <a id="4376" class="Symbol">{</a><a id="4377" class="Argument">L</a> <a id="4379" class="Symbol">=</a> <a id="4381" href="Relation.Binary.Construct.Intersection.html#4381" class="Bound">L</a><a id="4382" class="Symbol">}</a> <a id="4384" class="Symbol">{</a><a id="4385" class="Argument">R</a> <a id="4387" class="Symbol">=</a> <a id="4389" href="Relation.Binary.Construct.Intersection.html#4389" class="Bound">R</a><a id="4390" class="Symbol">}</a> <a id="4392" href="Relation.Binary.Construct.Intersection.html#4392" class="Bound">Oₗ</a> <a id="4395" href="Relation.Binary.Construct.Intersection.html#4395" class="Bound">Oᵣ</a> <a id="4398" class="Symbol">=</a> <a id="4400" class="Keyword">record</a>
  <a id="4409" class="Symbol">{</a> <a id="4411" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4422" class="Symbol">=</a> <a id="4424" href="Relation.Binary.Construct.Intersection.html#3941" class="Function">isPreorder</a> <a id="4435" href="Relation.Binary.Structures.html#3591" class="Function">Oₗ.isPreorder</a> <a id="4449" href="Relation.Binary.Construct.Intersection.html#4395" class="Bound">Oᵣ</a>
  <a id="4454" class="Symbol">;</a> <a id="4456" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="4467" class="Symbol">=</a> <a id="4469" href="Relation.Binary.Construct.Intersection.html#2850" class="Function">antisymmetric</a> <a id="4483" href="Relation.Binary.Construct.Intersection.html#4373" class="Bound">≈</a> <a id="4485" href="Relation.Binary.Construct.Intersection.html#4381" class="Bound">L</a> <a id="4487" href="Relation.Binary.Construct.Intersection.html#4389" class="Bound">R</a> <a id="4489" class="Symbol">(</a><a id="4490" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4495" href="Relation.Binary.Structures.html#3623" class="Function">Oₗ.antisym</a><a id="4505" class="Symbol">)</a>
  <a id="4509" class="Symbol">}</a> <a id="4511" class="Keyword">where</a> <a id="4517" class="Keyword">module</a> <a id="4524" href="Relation.Binary.Construct.Intersection.html#4524" class="Module">Oₗ</a> <a id="4527" class="Symbol">=</a> <a id="4529" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="4544" href="Relation.Binary.Construct.Intersection.html#4392" class="Bound">Oₗ</a><a id="4546" class="Symbol">;</a> <a id="4548" class="Keyword">module</a> <a id="4555" href="Relation.Binary.Construct.Intersection.html#4555" class="Module">Oᵣ</a> <a id="4558" class="Symbol">=</a> <a id="4560" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="4571" href="Relation.Binary.Construct.Intersection.html#4395" class="Bound">Oᵣ</a>

<a id="isPartialOrderʳ"></a><a id="4575" href="Relation.Binary.Construct.Intersection.html#4575" class="Function">isPartialOrderʳ</a> <a id="4591" class="Symbol">:</a> <a id="4593" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4604" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4606" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4608" class="Symbol">→</a> <a id="4610" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4625" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4627" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="4629" class="Symbol">→</a> <a id="4631" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4646" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4651" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="4653" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="4654" class="Symbol">)</a>
<a id="4656" href="Relation.Binary.Construct.Intersection.html#4575" class="Function">isPartialOrderʳ</a> <a id="4672" class="Symbol">{</a><a id="4673" class="Argument">≈</a> <a id="4675" class="Symbol">=</a> <a id="4677" href="Relation.Binary.Construct.Intersection.html#4677" class="Bound">≈</a><a id="4678" class="Symbol">}</a> <a id="4680" class="Symbol">{</a><a id="4681" class="Argument">L</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Relation.Binary.Construct.Intersection.html#4685" class="Bound">L</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">{</a><a id="4689" class="Argument">R</a> <a id="4691" class="Symbol">=</a> <a id="4693" href="Relation.Binary.Construct.Intersection.html#4693" class="Bound">R</a><a id="4694" class="Symbol">}</a> <a id="4696" href="Relation.Binary.Construct.Intersection.html#4696" class="Bound">Oₗ</a> <a id="4699" href="Relation.Binary.Construct.Intersection.html#4699" class="Bound">Oᵣ</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
  <a id="4713" class="Symbol">{</a> <a id="4715" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4726" class="Symbol">=</a> <a id="4728" href="Relation.Binary.Construct.Intersection.html#3941" class="Function">isPreorder</a> <a id="4739" href="Relation.Binary.Construct.Intersection.html#4696" class="Bound">Oₗ</a> <a id="4742" href="Relation.Binary.Structures.html#3591" class="Field">Oᵣ.isPreorder</a>
  <a id="4758" class="Symbol">;</a> <a id="4760" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="4771" class="Symbol">=</a> <a id="4773" href="Relation.Binary.Construct.Intersection.html#2850" class="Function">antisymmetric</a> <a id="4787" href="Relation.Binary.Construct.Intersection.html#4677" class="Bound">≈</a> <a id="4789" href="Relation.Binary.Construct.Intersection.html#4685" class="Bound">L</a> <a id="4791" href="Relation.Binary.Construct.Intersection.html#4693" class="Bound">R</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4799" href="Relation.Binary.Structures.html#3623" class="Field">Oᵣ.antisym</a><a id="4809" class="Symbol">)</a>
  <a id="4813" class="Symbol">}</a> <a id="4815" class="Keyword">where</a> <a id="4821" class="Keyword">module</a> <a id="4828" href="Relation.Binary.Construct.Intersection.html#4828" class="Module">Oₗ</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="4844" href="Relation.Binary.Construct.Intersection.html#4696" class="Bound">Oₗ</a><a id="4846" class="Symbol">;</a> <a id="4848" class="Keyword">module</a> <a id="4855" href="Relation.Binary.Construct.Intersection.html#4855" class="Module">Oᵣ</a> <a id="4858" class="Symbol">=</a> <a id="4860" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="4875" href="Relation.Binary.Construct.Intersection.html#4699" class="Bound">Oᵣ</a>

<a id="isStrictPartialOrderˡ"></a><a id="4879" href="Relation.Binary.Construct.Intersection.html#4879" class="Function">isStrictPartialOrderˡ</a> <a id="4901" class="Symbol">:</a> <a id="4903" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4924" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4926" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="4928" class="Symbol">→</a>
                        <a id="4954" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="4965" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="4967" class="Symbol">→</a> <a id="4969" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="4971" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4981" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="4983" class="Symbol">→</a>
                        <a id="5009" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5030" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="5032" class="Symbol">(</a><a id="5033" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="5035" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="5037" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="5038" class="Symbol">)</a>
<a id="5040" href="Relation.Binary.Construct.Intersection.html#4879" class="Function">isStrictPartialOrderˡ</a> <a id="5062" class="Symbol">{</a><a id="5063" class="Argument">≈</a> <a id="5065" class="Symbol">=</a> <a id="5067" href="Relation.Binary.Construct.Intersection.html#5067" class="Bound">≈</a><a id="5068" class="Symbol">}</a> <a id="5070" class="Symbol">{</a><a id="5071" class="Argument">L</a> <a id="5073" class="Symbol">=</a> <a id="5075" href="Relation.Binary.Construct.Intersection.html#5075" class="Bound">L</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">{</a><a id="5079" class="Argument">R</a> <a id="5081" class="Symbol">=</a> <a id="5083" href="Relation.Binary.Construct.Intersection.html#5083" class="Bound">R</a><a id="5084" class="Symbol">}</a>  <a id="5087" href="Relation.Binary.Construct.Intersection.html#5087" class="Bound">Oₗ</a> <a id="5090" href="Relation.Binary.Construct.Intersection.html#5090" class="Bound">transᵣ</a> <a id="5097" href="Relation.Binary.Construct.Intersection.html#5097" class="Bound">respᵣ</a> <a id="5103" class="Symbol">=</a> <a id="5105" class="Keyword">record</a>
  <a id="5114" class="Symbol">{</a> <a id="5116" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5130" class="Symbol">=</a> <a id="5132" href="Relation.Binary.Structures.html#4373" class="Function">Oₗ.isEquivalence</a>
  <a id="5151" class="Symbol">;</a> <a id="5153" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="5167" class="Symbol">=</a> <a id="5169" href="Relation.Binary.Construct.Intersection.html#2233" class="Function">irreflexive</a> <a id="5181" href="Relation.Binary.Construct.Intersection.html#5067" class="Bound">≈</a> <a id="5183" href="Relation.Binary.Construct.Intersection.html#5075" class="Bound">L</a> <a id="5185" href="Relation.Binary.Construct.Intersection.html#5083" class="Bound">R</a> <a id="5187" class="Symbol">(</a><a id="5188" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5193" href="Relation.Binary.Structures.html#4407" class="Function">Oₗ.irrefl</a><a id="5202" class="Symbol">)</a>
  <a id="5206" class="Symbol">;</a> <a id="5208" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="5222" class="Symbol">=</a> <a id="5224" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="5235" href="Relation.Binary.Construct.Intersection.html#5075" class="Bound">L</a> <a id="5237" href="Relation.Binary.Construct.Intersection.html#5083" class="Bound">R</a> <a id="5239" href="Relation.Binary.Structures.html#4447" class="Function">Oₗ.trans</a> <a id="5248" href="Relation.Binary.Construct.Intersection.html#5090" class="Bound">transᵣ</a>
  <a id="5257" class="Symbol">;</a> <a id="5259" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="5273" class="Symbol">=</a> <a id="5275" href="Relation.Binary.Construct.Intersection.html#2715" class="Function">respects₂</a> <a id="5285" href="Relation.Binary.Construct.Intersection.html#5067" class="Bound">≈</a> <a id="5287" href="Relation.Binary.Construct.Intersection.html#5075" class="Bound">L</a> <a id="5289" href="Relation.Binary.Construct.Intersection.html#5083" class="Bound">R</a> <a id="5291" href="Relation.Binary.Structures.html#4482" class="Function">Oₗ.&lt;-resp-≈</a> <a id="5303" href="Relation.Binary.Construct.Intersection.html#5097" class="Bound">respᵣ</a>
  <a id="5311" class="Symbol">}</a> <a id="5313" class="Keyword">where</a> <a id="5319" class="Keyword">module</a> <a id="5326" href="Relation.Binary.Construct.Intersection.html#5326" class="Module">Oₗ</a> <a id="5329" class="Symbol">=</a> <a id="5331" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="5352" href="Relation.Binary.Construct.Intersection.html#5087" class="Bound">Oₗ</a>

<a id="isStrictPartialOrderʳ"></a><a id="5356" href="Relation.Binary.Construct.Intersection.html#5356" class="Function">isStrictPartialOrderʳ</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="5391" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="5393" class="Symbol">→</a> <a id="5395" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="5397" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="5407" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="5409" class="Symbol">→</a>
                        <a id="5435" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5456" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="5458" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a> <a id="5460" class="Symbol">→</a>
                        <a id="5486" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="5507" href="Relation.Binary.Construct.Intersection.html#986" class="Generalizable">≈</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Relation.Binary.Construct.Intersection.html#988" class="Generalizable">L</a> <a id="5512" href="Relation.Binary.Construct.Intersection.html#1106" class="Function Operator">∩</a> <a id="5514" href="Relation.Binary.Construct.Intersection.html#990" class="Generalizable">R</a><a id="5515" class="Symbol">)</a>
<a id="5517" href="Relation.Binary.Construct.Intersection.html#5356" class="Function">isStrictPartialOrderʳ</a> <a id="5539" class="Symbol">{</a><a id="5540" class="Argument">L</a> <a id="5542" class="Symbol">=</a> <a id="5544" href="Relation.Binary.Construct.Intersection.html#5544" class="Bound">L</a><a id="5545" class="Symbol">}</a> <a id="5547" class="Symbol">{</a><a id="5548" class="Argument">≈</a> <a id="5550" class="Symbol">=</a> <a id="5552" href="Relation.Binary.Construct.Intersection.html#5552" class="Bound">≈</a><a id="5553" class="Symbol">}</a> <a id="5555" class="Symbol">{</a><a id="5556" class="Argument">R</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Relation.Binary.Construct.Intersection.html#5560" class="Bound">R</a><a id="5561" class="Symbol">}</a> <a id="5563" href="Relation.Binary.Construct.Intersection.html#5563" class="Bound">transₗ</a> <a id="5570" href="Relation.Binary.Construct.Intersection.html#5570" class="Bound">respₗ</a> <a id="5576" href="Relation.Binary.Construct.Intersection.html#5576" class="Bound">Oᵣ</a> <a id="5579" class="Symbol">=</a> <a id="5581" class="Keyword">record</a>
  <a id="5590" class="Symbol">{</a> <a id="5592" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="5606" class="Symbol">=</a> <a id="5608" href="Relation.Binary.Structures.html#4373" class="Field">Oᵣ.isEquivalence</a>
  <a id="5627" class="Symbol">;</a> <a id="5629" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="5643" class="Symbol">=</a> <a id="5645" href="Relation.Binary.Construct.Intersection.html#2233" class="Function">irreflexive</a> <a id="5657" href="Relation.Binary.Construct.Intersection.html#5552" class="Bound">≈</a> <a id="5659" href="Relation.Binary.Construct.Intersection.html#5544" class="Bound">L</a> <a id="5661" href="Relation.Binary.Construct.Intersection.html#5560" class="Bound">R</a> <a id="5663" class="Symbol">(</a><a id="5664" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5669" href="Relation.Binary.Structures.html#4407" class="Field">Oᵣ.irrefl</a><a id="5678" class="Symbol">)</a>
  <a id="5682" class="Symbol">;</a> <a id="5684" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="5698" class="Symbol">=</a> <a id="5700" href="Relation.Binary.Construct.Intersection.html#1531" class="Function">transitive</a> <a id="5711" href="Relation.Binary.Construct.Intersection.html#5544" class="Bound">L</a> <a id="5713" href="Relation.Binary.Construct.Intersection.html#5560" class="Bound">R</a> <a id="5715" href="Relation.Binary.Construct.Intersection.html#5563" class="Bound">transₗ</a> <a id="5722" href="Relation.Binary.Structures.html#4447" class="Field">Oᵣ.trans</a>
  <a id="5733" class="Symbol">;</a> <a id="5735" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="5749" class="Symbol">=</a> <a id="5751" href="Relation.Binary.Construct.Intersection.html#2715" class="Function">respects₂</a> <a id="5761" href="Relation.Binary.Construct.Intersection.html#5552" class="Bound">≈</a> <a id="5763" href="Relation.Binary.Construct.Intersection.html#5544" class="Bound">L</a> <a id="5765" href="Relation.Binary.Construct.Intersection.html#5560" class="Bound">R</a> <a id="5767" href="Relation.Binary.Construct.Intersection.html#5570" class="Bound">respₗ</a> <a id="5773" href="Relation.Binary.Structures.html#4482" class="Field">Oᵣ.&lt;-resp-≈</a>
  <a id="5787" class="Symbol">}</a> <a id="5789" class="Keyword">where</a> <a id="5795" class="Keyword">module</a> <a id="5802" href="Relation.Binary.Construct.Intersection.html#5802" class="Module">Oᵣ</a> <a id="5805" class="Symbol">=</a> <a id="5807" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="5828" href="Relation.Binary.Construct.Intersection.html#5576" class="Bound">Oᵣ</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.NaturalOrder.Left.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NaturalOrder.Left</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of binary operators to binary relations via the left</a>
<a id="173" class="Comment">-- natural order.</a>
<a id="191" class="Comment">------------------------------------------------------------------------</a>

<a id="265" class="Symbol">{-#</a> <a id="269" class="Keyword">OPTIONS</a> <a id="277" class="Pragma">--cubical-compatible</a> <a id="298" class="Pragma">--safe</a> <a id="305" class="Symbol">#-}</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="419" class="Symbol">;</a> <a id="421" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="530" class="Symbol">;</a> <a id="532" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="537" class="Symbol">;</a> <a id="539" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a><a id="547" class="Symbol">;</a> <a id="549" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="559" class="Symbol">;</a> <a id="561" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="649" class="Symbol">;</a> <a id="651" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="665" class="Symbol">;</a> <a id="667" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a><a id="684" class="Symbol">;</a> <a id="686" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="698" class="Symbol">;</a> <a id="700" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="759" class="Keyword">using</a> <a id="765" class="Symbol">(</a><a id="766" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="813" class="Symbol">;</a> <a id="815" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="820" class="Symbol">;</a> <a id="822" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="833" class="Symbol">;</a> <a id="835" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a><a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="859" class="Symbol">;</a> <a id="861" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="910" class="Keyword">using</a> <a id="916" class="Symbol">(</a><a id="917" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">import</a> <a id="928" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="961" class="Symbol">as</a> <a id="964" class="Module">EqReasoning</a>
<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="1012" class="Keyword">using</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">module</a> <a id="1036" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a>
  <a id="1082" class="Symbol">{</a><a id="1083" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="1085" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Relation.Binary.Construct.NaturalOrder.Left.html#1089" class="Bound">A</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1097" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a><a id="1098" class="Symbol">}</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1111" href="Relation.Binary.Construct.NaturalOrder.Left.html#1089" class="Bound">A</a> <a id="1113" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1127" href="Relation.Binary.Construct.NaturalOrder.Left.html#1089" class="Bound">A</a><a id="1128" class="Symbol">)</a> <a id="1130" class="Keyword">where</a>

<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1169" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>
<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1204" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>
<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="1247" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>

<a id="1252" class="Comment">------------------------------------------------------------------------</a>
<a id="1325" class="Comment">-- Definition</a>

<a id="1340" class="Keyword">infix</a> <a id="1346" class="Number">4</a> <a id="1348" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>

<a id="_≤_"></a><a id="1353" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1363" href="Relation.Binary.Construct.NaturalOrder.Left.html#1089" class="Bound">A</a> <a id="1365" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="1367" href="Relation.Binary.Construct.NaturalOrder.Left.html#1367" class="Bound">x</a> <a id="1369" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="1371" href="Relation.Binary.Construct.NaturalOrder.Left.html#1371" class="Bound">y</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Relation.Binary.Construct.NaturalOrder.Left.html#1367" class="Bound">x</a> <a id="1377" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">≈</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Relation.Binary.Construct.NaturalOrder.Left.html#1367" class="Bound">x</a> <a id="1382" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="1384" href="Relation.Binary.Construct.NaturalOrder.Left.html#1371" class="Bound">y</a><a id="1385" class="Symbol">)</a>

<a id="1388" class="Comment">------------------------------------------------------------------------</a>
<a id="1461" class="Comment">-- Relational properties</a>

<a id="reflexive"></a><a id="1487" href="Relation.Binary.Construct.NaturalOrder.Left.html#1487" class="Function">reflexive</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="1507" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="1524" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="1534" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1536" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="1540" href="Relation.Binary.Construct.NaturalOrder.Left.html#1487" class="Function">reflexive</a> <a id="1550" href="Relation.Binary.Construct.NaturalOrder.Left.html#1550" class="Bound">magma</a> <a id="1556" href="Relation.Binary.Construct.NaturalOrder.Left.html#1556" class="Bound">idem</a> <a id="1561" class="Symbol">{</a><a id="1562" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a><a id="1563" class="Symbol">}</a> <a id="1565" class="Symbol">{</a><a id="1566" href="Relation.Binary.Construct.NaturalOrder.Left.html#1566" class="Bound">y</a><a id="1567" class="Symbol">}</a> <a id="1569" href="Relation.Binary.Construct.NaturalOrder.Left.html#1569" class="Bound">x≈y</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1583" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a>     <a id="1589" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1592" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1596" class="Symbol">(</a><a id="1597" href="Relation.Binary.Construct.NaturalOrder.Left.html#1556" class="Bound">idem</a> <a id="1602" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1609" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a> <a id="1611" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="1613" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a> <a id="1615" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1618" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="1625" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="1630" href="Relation.Binary.Construct.NaturalOrder.Left.html#1569" class="Bound">x≈y</a> <a id="1634" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1638" href="Relation.Binary.Construct.NaturalOrder.Left.html#1562" class="Bound">x</a> <a id="1640" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="1642" href="Relation.Binary.Construct.NaturalOrder.Left.html#1566" class="Bound">y</a> <a id="1644" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1648" class="Keyword">where</a> <a id="1654" class="Keyword">open</a> <a id="1659" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="1667" href="Relation.Binary.Construct.NaturalOrder.Left.html#1550" class="Bound">magma</a><a id="1672" class="Symbol">;</a> <a id="1674" class="Keyword">open</a> <a id="1679" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="1691" href="Algebra.Structures.html#1390" class="Function">setoid</a>

<a id="refl"></a><a id="1699" href="Relation.Binary.Construct.NaturalOrder.Left.html#1699" class="Function">refl</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1716" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Algebra.Definitions.html#3706" class="Function">Idempotent</a> <a id="1733" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1749" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="1753" href="Relation.Binary.Construct.NaturalOrder.Left.html#1699" class="Function">refl</a> <a id="1758" href="Relation.Binary.Construct.NaturalOrder.Left.html#1758" class="Bound">sym</a> <a id="1762" href="Relation.Binary.Construct.NaturalOrder.Left.html#1762" class="Bound">idem</a> <a id="1767" class="Symbol">{</a><a id="1768" href="Relation.Binary.Construct.NaturalOrder.Left.html#1768" class="Bound">x</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Relation.Binary.Construct.NaturalOrder.Left.html#1758" class="Bound">sym</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Relation.Binary.Construct.NaturalOrder.Left.html#1762" class="Bound">idem</a> <a id="1783" href="Relation.Binary.Construct.NaturalOrder.Left.html#1768" class="Bound">x</a><a id="1784" class="Symbol">)</a>

<a id="antisym"></a><a id="1787" href="Relation.Binary.Construct.NaturalOrder.Left.html#1787" class="Function">antisym</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1811" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="1829" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1849" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="1853" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="1857" href="Relation.Binary.Construct.NaturalOrder.Left.html#1787" class="Function">antisym</a> <a id="1865" href="Relation.Binary.Construct.NaturalOrder.Left.html#1865" class="Bound">isEq</a> <a id="1870" href="Relation.Binary.Construct.NaturalOrder.Left.html#1870" class="Bound">comm</a> <a id="1875" class="Symbol">{</a><a id="1876" href="Relation.Binary.Construct.NaturalOrder.Left.html#1876" class="Bound">x</a><a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">{</a><a id="1880" href="Relation.Binary.Construct.NaturalOrder.Left.html#1880" class="Bound">y</a><a id="1881" class="Symbol">}</a> <a id="1883" href="Relation.Binary.Construct.NaturalOrder.Left.html#1883" class="Bound">x≤y</a> <a id="1887" href="Relation.Binary.Construct.NaturalOrder.Left.html#1887" class="Bound">y≤x</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1901" href="Relation.Binary.Construct.NaturalOrder.Left.html#1876" class="Bound">x</a>     <a id="1907" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1910" href="Relation.Binary.Construct.NaturalOrder.Left.html#1883" class="Bound">x≤y</a> <a id="1914" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1918" href="Relation.Binary.Construct.NaturalOrder.Left.html#1876" class="Bound">x</a> <a id="1920" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="1922" href="Relation.Binary.Construct.NaturalOrder.Left.html#1880" class="Bound">y</a> <a id="1924" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1927" href="Relation.Binary.Construct.NaturalOrder.Left.html#1870" class="Bound">comm</a> <a id="1932" href="Relation.Binary.Construct.NaturalOrder.Left.html#1876" class="Bound">x</a> <a id="1934" href="Relation.Binary.Construct.NaturalOrder.Left.html#1880" class="Bound">y</a> <a id="1936" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1940" href="Relation.Binary.Construct.NaturalOrder.Left.html#1880" class="Bound">y</a> <a id="1942" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="1944" href="Relation.Binary.Construct.NaturalOrder.Left.html#1876" class="Bound">x</a> <a id="1946" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1949" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="1953" href="Relation.Binary.Construct.NaturalOrder.Left.html#1887" class="Bound">y≤x</a> <a id="1957" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="1961" href="Relation.Binary.Construct.NaturalOrder.Left.html#1880" class="Bound">y</a>     <a id="1967" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="1971" class="Keyword">where</a> <a id="1977" class="Keyword">open</a> <a id="1982" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1996" href="Relation.Binary.Construct.NaturalOrder.Left.html#1865" class="Bound">isEq</a><a id="2000" class="Symbol">;</a> <a id="2002" class="Keyword">open</a> <a id="2007" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="2019" class="Symbol">(</a><a id="2020" class="Keyword">record</a> <a id="2027" class="Symbol">{</a> <a id="2029" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Relation.Binary.Construct.NaturalOrder.Left.html#1865" class="Bound">isEq</a> <a id="2050" class="Symbol">})</a>

<a id="total"></a><a id="2054" href="Relation.Binary.Construct.NaturalOrder.Left.html#2054" class="Function">total</a> <a id="2060" class="Symbol">:</a> <a id="2062" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2072" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="2076" class="Symbol">→</a> <a id="2078" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2089" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="2105" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="2109" class="Symbol">→</a> <a id="2111" href="Algebra.Definitions.html#1635" class="Function">Commutative</a> <a id="2123" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2135" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="2139" href="Relation.Binary.Construct.NaturalOrder.Left.html#2054" class="Function">total</a> <a id="2145" href="Relation.Binary.Construct.NaturalOrder.Left.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.NaturalOrder.Left.html#2149" class="Bound">trans</a> <a id="2155" href="Relation.Binary.Construct.NaturalOrder.Left.html#2155" class="Bound">sel</a> <a id="2159" href="Relation.Binary.Construct.NaturalOrder.Left.html#2159" class="Bound">comm</a> <a id="2164" href="Relation.Binary.Construct.NaturalOrder.Left.html#2164" class="Bound">x</a> <a id="2166" href="Relation.Binary.Construct.NaturalOrder.Left.html#2166" class="Bound">y</a> <a id="2168" class="Keyword">with</a> <a id="2173" href="Relation.Binary.Construct.NaturalOrder.Left.html#2155" class="Bound">sel</a> <a id="2177" href="Relation.Binary.Construct.NaturalOrder.Left.html#2164" class="Bound">x</a> <a id="2179" href="Relation.Binary.Construct.NaturalOrder.Left.html#2166" class="Bound">y</a>
<a id="2181" class="Symbol">...</a> <a id="2185" class="Symbol">|</a> <a id="2187" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2192" href="Relation.Binary.Construct.NaturalOrder.Left.html#2192" class="Bound">x∙y≈x</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2205" class="Symbol">(</a><a id="2206" class="Bound">sym</a> <a id="2210" href="Relation.Binary.Construct.NaturalOrder.Left.html#2192" class="Bound">x∙y≈x</a><a id="2215" class="Symbol">)</a>
<a id="2217" class="Symbol">...</a> <a id="2221" class="Symbol">|</a> <a id="2223" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2228" href="Relation.Binary.Construct.NaturalOrder.Left.html#2228" class="Bound">x∙y≈y</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2241" class="Symbol">(</a><a id="2242" class="Bound">sym</a> <a id="2246" class="Symbol">(</a><a id="2247" class="Bound">trans</a> <a id="2253" class="Symbol">(</a><a id="2254" class="Bound">comm</a> <a id="2259" class="Bound">y</a> <a id="2261" class="Bound">x</a><a id="2262" class="Symbol">)</a> <a id="2264" href="Relation.Binary.Construct.NaturalOrder.Left.html#2228" class="Bound">x∙y≈y</a><a id="2269" class="Symbol">))</a>

<a id="trans"></a><a id="2273" href="Relation.Binary.Construct.NaturalOrder.Left.html#2273" class="Function">trans</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Algebra.Structures.html#2897" class="Record">IsSemigroup</a> <a id="2293" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2310" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="2314" href="Relation.Binary.Construct.NaturalOrder.Left.html#2273" class="Function">trans</a> <a id="2320" href="Relation.Binary.Construct.NaturalOrder.Left.html#2320" class="Bound">semi</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a><a id="2327" class="Symbol">}</a> <a id="2329" class="Symbol">{</a><a id="2330" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">y</a><a id="2331" class="Symbol">}</a> <a id="2333" class="Symbol">{</a><a id="2334" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">z</a><a id="2335" class="Symbol">}</a> <a id="2337" href="Relation.Binary.Construct.NaturalOrder.Left.html#2337" class="Bound">x≤y</a> <a id="2341" href="Relation.Binary.Construct.NaturalOrder.Left.html#2341" class="Bound">y≤z</a> <a id="2345" class="Symbol">=</a> <a id="2347" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2355" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a>           <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2370" href="Relation.Binary.Construct.NaturalOrder.Left.html#2337" class="Bound">x≤y</a> <a id="2374" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2378" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a> <a id="2380" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2382" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">y</a>       <a id="2390" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2393" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="2400" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a> <a id="2407" href="Relation.Binary.Construct.NaturalOrder.Left.html#2341" class="Bound">y≤z</a> <a id="2411" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2415" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a> <a id="2417" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">y</a> <a id="2422" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2424" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">z</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2430" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2434" class="Symbol">(</a><a id="2435" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="2441" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a> <a id="2443" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">y</a> <a id="2445" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">z</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2452" class="Symbol">(</a><a id="2453" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a> <a id="2455" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2457" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">y</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2462" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">z</a> <a id="2464" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2467" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2479" href="Relation.Binary.Construct.NaturalOrder.Left.html#2337" class="Bound">x≤y</a><a id="2482" class="Symbol">)</a> <a id="2484" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a> <a id="2491" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2495" href="Relation.Binary.Construct.NaturalOrder.Left.html#2326" class="Bound">x</a> <a id="2497" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2499" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">z</a>       <a id="2507" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2511" class="Keyword">where</a> <a id="2517" class="Keyword">open</a> <a id="2522" class="Keyword">module</a> <a id="2529" href="Relation.Binary.Construct.NaturalOrder.Left.html#2529" class="Module">S</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Algebra.Structures.html#2897" class="Module">IsSemigroup</a> <a id="2545" href="Relation.Binary.Construct.NaturalOrder.Left.html#2320" class="Bound">semi</a><a id="2549" class="Symbol">;</a> <a id="2551" class="Keyword">open</a> <a id="2556" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="2568" href="Algebra.Structures.html#1390" class="Function">S.setoid</a>

<a id="respʳ"></a><a id="2578" href="Relation.Binary.Construct.NaturalOrder.Left.html#2578" class="Function">respʳ</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2594" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a> <a id="2604" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2614" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>
<a id="2618" href="Relation.Binary.Construct.NaturalOrder.Left.html#2578" class="Function">respʳ</a> <a id="2624" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">magma</a> <a id="2630" class="Symbol">{</a><a id="2631" href="Relation.Binary.Construct.NaturalOrder.Left.html#2631" class="Bound">x</a><a id="2632" class="Symbol">}</a> <a id="2634" class="Symbol">{</a><a id="2635" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y</a><a id="2636" class="Symbol">}</a> <a id="2638" class="Symbol">{</a><a id="2639" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">z</a><a id="2640" class="Symbol">}</a> <a id="2642" href="Relation.Binary.Construct.NaturalOrder.Left.html#2642" class="Bound">y≈z</a> <a id="2646" href="Relation.Binary.Construct.NaturalOrder.Left.html#2646" class="Bound">x≤y</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2660" href="Relation.Binary.Construct.NaturalOrder.Left.html#2631" class="Bound">x</a>     <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2669" href="Relation.Binary.Construct.NaturalOrder.Left.html#2646" class="Bound">x≤y</a> <a id="2673" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2677" href="Relation.Binary.Construct.NaturalOrder.Left.html#2631" class="Bound">x</a> <a id="2679" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2681" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y</a> <a id="2683" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2686" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="2693" href="Relation.Binary.Structures.html#1596" class="Function">M.refl</a> <a id="2700" href="Relation.Binary.Construct.NaturalOrder.Left.html#2642" class="Bound">y≈z</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2708" href="Relation.Binary.Construct.NaturalOrder.Left.html#2631" class="Bound">x</a> <a id="2710" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2712" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">z</a> <a id="2714" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2718" class="Keyword">where</a> <a id="2724" class="Keyword">open</a> <a id="2729" class="Keyword">module</a> <a id="2736" href="Relation.Binary.Construct.NaturalOrder.Left.html#2736" class="Module">M</a> <a id="2738" class="Symbol">=</a> <a id="2740" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2748" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">magma</a><a id="2753" class="Symbol">;</a> <a id="2755" class="Keyword">open</a> <a id="2760" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="2772" href="Algebra.Structures.html#1390" class="Function">M.setoid</a>

<a id="respˡ"></a><a id="2782" href="Relation.Binary.Construct.NaturalOrder.Left.html#2782" class="Function">respˡ</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="2798" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="2802" class="Symbol">→</a> <a id="2804" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a> <a id="2808" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2818" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>
<a id="2822" href="Relation.Binary.Construct.NaturalOrder.Left.html#2782" class="Function">respˡ</a> <a id="2828" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">magma</a> <a id="2834" class="Symbol">{</a><a id="2835" href="Relation.Binary.Construct.NaturalOrder.Left.html#2835" class="Bound">x</a><a id="2836" class="Symbol">}</a> <a id="2838" class="Symbol">{</a><a id="2839" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y</a><a id="2840" class="Symbol">}</a> <a id="2842" class="Symbol">{</a><a id="2843" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">z</a><a id="2844" class="Symbol">}</a> <a id="2846" href="Relation.Binary.Construct.NaturalOrder.Left.html#2846" class="Bound">y≈z</a> <a id="2850" href="Relation.Binary.Construct.NaturalOrder.Left.html#2850" class="Bound">y≤x</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2864" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">z</a>     <a id="2870" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2873" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="2877" href="Relation.Binary.Construct.NaturalOrder.Left.html#2846" class="Bound">y≈z</a> <a id="2881" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2885" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y</a>     <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2894" href="Relation.Binary.Construct.NaturalOrder.Left.html#2850" class="Bound">y≤x</a> <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2902" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y</a> <a id="2904" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2906" href="Relation.Binary.Construct.NaturalOrder.Left.html#2835" class="Bound">x</a> <a id="2908" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2911" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="2918" href="Relation.Binary.Construct.NaturalOrder.Left.html#2846" class="Bound">y≈z</a> <a id="2922" href="Relation.Binary.Structures.html#1596" class="Function">M.refl</a> <a id="2929" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2933" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">z</a> <a id="2935" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="2937" href="Relation.Binary.Construct.NaturalOrder.Left.html#2835" class="Bound">x</a> <a id="2939" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2943" class="Keyword">where</a> <a id="2949" class="Keyword">open</a> <a id="2954" class="Keyword">module</a> <a id="2961" href="Relation.Binary.Construct.NaturalOrder.Left.html#2961" class="Module">M</a> <a id="2963" class="Symbol">=</a> <a id="2965" href="Algebra.Structures.html#1225" class="Module">IsMagma</a> <a id="2973" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">magma</a><a id="2978" class="Symbol">;</a> <a id="2980" class="Keyword">open</a> <a id="2985" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="2997" href="Algebra.Structures.html#1390" class="Function">M.setoid</a>

<a id="resp₂"></a><a id="3007" href="Relation.Binary.Construct.NaturalOrder.Left.html#3007" class="Function">resp₂</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="3023" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="3027" class="Symbol">→</a>  <a id="3030" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a> <a id="3034" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="3044" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a>
<a id="3048" href="Relation.Binary.Construct.NaturalOrder.Left.html#3007" class="Function">resp₂</a> <a id="3054" href="Relation.Binary.Construct.NaturalOrder.Left.html#3054" class="Bound">magma</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Relation.Binary.Construct.NaturalOrder.Left.html#2578" class="Function">respʳ</a> <a id="3068" href="Relation.Binary.Construct.NaturalOrder.Left.html#3054" class="Bound">magma</a> <a id="3074" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3076" href="Relation.Binary.Construct.NaturalOrder.Left.html#2782" class="Function">respˡ</a> <a id="3082" href="Relation.Binary.Construct.NaturalOrder.Left.html#3054" class="Bound">magma</a>

<a id="dec"></a><a id="3089" href="Relation.Binary.Construct.NaturalOrder.Left.html#3089" class="Function">dec</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3105" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3121" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="3125" href="Relation.Binary.Construct.NaturalOrder.Left.html#3089" class="Function">dec</a> <a id="3129" href="Relation.Binary.Construct.NaturalOrder.Left.html#3129" class="Bound Operator">_≟_</a> <a id="3133" href="Relation.Binary.Construct.NaturalOrder.Left.html#3133" class="Bound">x</a> <a id="3135" href="Relation.Binary.Construct.NaturalOrder.Left.html#3135" class="Bound">y</a> <a id="3137" class="Symbol">=</a> <a id="3139" href="Relation.Binary.Construct.NaturalOrder.Left.html#3133" class="Bound">x</a> <a id="3141" href="Relation.Binary.Construct.NaturalOrder.Left.html#3129" class="Bound Operator">≟</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Relation.Binary.Construct.NaturalOrder.Left.html#3133" class="Bound">x</a> <a id="3146" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3148" href="Relation.Binary.Construct.NaturalOrder.Left.html#3135" class="Bound">y</a><a id="3149" class="Symbol">)</a>

<a id="3152" class="Keyword">module</a> <a id="3159" href="Relation.Binary.Construct.NaturalOrder.Left.html#3159" class="Module">_</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Relation.Binary.Construct.NaturalOrder.Left.html#3162" class="Bound">semi</a> <a id="3167" class="Symbol">:</a> <a id="3169" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="3183" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a><a id="3186" class="Symbol">)</a> <a id="3188" class="Keyword">where</a>

  <a id="3197" class="Keyword">private</a> <a id="3205" class="Keyword">open</a> <a id="3210" class="Keyword">module</a> <a id="3217" href="Relation.Binary.Construct.NaturalOrder.Left.html#3217" class="Module">S</a> <a id="3219" class="Symbol">=</a> <a id="3221" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="3235" href="Relation.Binary.Construct.NaturalOrder.Left.html#3162" class="Bound">semi</a>
  <a id="3242" class="Keyword">open</a> <a id="3247" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="3259" href="Algebra.Structures.html#1390" class="Function">setoid</a>

  <a id="3269" href="Relation.Binary.Construct.NaturalOrder.Left.html#3269" class="Function">x∙y≤x</a> <a id="3275" class="Symbol">:</a> <a id="3277" class="Symbol">∀</a> <a id="3279" href="Relation.Binary.Construct.NaturalOrder.Left.html#3279" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.NaturalOrder.Left.html#3281" class="Bound">y</a> <a id="3283" class="Symbol">→</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Relation.Binary.Construct.NaturalOrder.Left.html#3279" class="Bound">x</a> <a id="3288" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3290" href="Relation.Binary.Construct.NaturalOrder.Left.html#3281" class="Bound">y</a><a id="3291" class="Symbol">)</a> <a id="3293" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="3295" href="Relation.Binary.Construct.NaturalOrder.Left.html#3279" class="Bound">x</a>
  <a id="3299" href="Relation.Binary.Construct.NaturalOrder.Left.html#3269" class="Function">x∙y≤x</a> <a id="3305" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3307" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3321" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3323" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3325" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a>       <a id="3333" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3336" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Algebra.Structures.html#3124" class="Function">idem</a> <a id="3354" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a><a id="3355" class="Symbol">))</a> <a id="3358" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a> <a id="3365" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3371" class="Symbol">(</a><a id="3372" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3374" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3376" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a><a id="3377" class="Symbol">)</a> <a id="3379" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3381" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a> <a id="3383" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3386" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3392" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3394" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3396" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a> <a id="3398" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3404" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3406" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3411" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3413" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3419" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a> <a id="3424" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3429" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3431" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a><a id="3432" class="Symbol">)</a> <a id="3434" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3440" class="Symbol">(</a><a id="3441" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3443" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3445" href="Relation.Binary.Construct.NaturalOrder.Left.html#3307" class="Bound">y</a><a id="3446" class="Symbol">)</a> <a id="3448" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3450" href="Relation.Binary.Construct.NaturalOrder.Left.html#3305" class="Bound">x</a> <a id="3452" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3457" href="Relation.Binary.Construct.NaturalOrder.Left.html#3457" class="Function">x∙y≤y</a> <a id="3463" class="Symbol">:</a> <a id="3465" class="Symbol">∀</a> <a id="3467" href="Relation.Binary.Construct.NaturalOrder.Left.html#3467" class="Bound">x</a> <a id="3469" href="Relation.Binary.Construct.NaturalOrder.Left.html#3469" class="Bound">y</a> <a id="3471" class="Symbol">→</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Relation.Binary.Construct.NaturalOrder.Left.html#3467" class="Bound">x</a> <a id="3476" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3478" href="Relation.Binary.Construct.NaturalOrder.Left.html#3469" class="Bound">y</a><a id="3479" class="Symbol">)</a> <a id="3481" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="3483" href="Relation.Binary.Construct.NaturalOrder.Left.html#3469" class="Bound">y</a>
  <a id="3487" href="Relation.Binary.Construct.NaturalOrder.Left.html#3457" class="Function">x∙y≤y</a> <a id="3493" href="Relation.Binary.Construct.NaturalOrder.Left.html#3493" class="Bound">x</a> <a id="3495" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a> <a id="3497" class="Symbol">=</a> <a id="3499" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3509" href="Relation.Binary.Construct.NaturalOrder.Left.html#3493" class="Bound">x</a> <a id="3511" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3513" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a>        <a id="3522" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3525" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="3532" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a> <a id="3539" class="Symbol">(</a><a id="3540" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Algebra.Structures.html#3124" class="Function">idem</a> <a id="3550" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a><a id="3551" class="Symbol">))</a> <a id="3554" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3560" href="Relation.Binary.Construct.NaturalOrder.Left.html#3493" class="Bound">x</a> <a id="3562" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a> <a id="3567" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3569" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a><a id="3570" class="Symbol">)</a>  <a id="3573" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3576" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3587" href="Relation.Binary.Construct.NaturalOrder.Left.html#3493" class="Bound">x</a> <a id="3589" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a> <a id="3591" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a><a id="3592" class="Symbol">)</a> <a id="3594" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3600" class="Symbol">(</a><a id="3601" href="Relation.Binary.Construct.NaturalOrder.Left.html#3493" class="Bound">x</a> <a id="3603" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3605" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a><a id="3606" class="Symbol">)</a> <a id="3608" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3610" href="Relation.Binary.Construct.NaturalOrder.Left.html#3495" class="Bound">y</a>  <a id="3613" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3618" href="Relation.Binary.Construct.NaturalOrder.Left.html#3618" class="Function">∙-presʳ-≤</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="Symbol">∀</a> <a id="3632" class="Symbol">{</a><a id="3633" href="Relation.Binary.Construct.NaturalOrder.Left.html#3633" class="Bound">x</a> <a id="3635" href="Relation.Binary.Construct.NaturalOrder.Left.html#3635" class="Bound">y</a><a id="3636" class="Symbol">}</a> <a id="3638" href="Relation.Binary.Construct.NaturalOrder.Left.html#3638" class="Bound">z</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Relation.Binary.Construct.NaturalOrder.Left.html#3638" class="Bound">z</a> <a id="3644" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="3646" href="Relation.Binary.Construct.NaturalOrder.Left.html#3633" class="Bound">x</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Relation.Binary.Construct.NaturalOrder.Left.html#3638" class="Bound">z</a> <a id="3652" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="3654" href="Relation.Binary.Construct.NaturalOrder.Left.html#3635" class="Bound">y</a> <a id="3656" class="Symbol">→</a> <a id="3658" href="Relation.Binary.Construct.NaturalOrder.Left.html#3638" class="Bound">z</a> <a id="3660" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">≤</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Relation.Binary.Construct.NaturalOrder.Left.html#3633" class="Bound">x</a> <a id="3665" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3667" href="Relation.Binary.Construct.NaturalOrder.Left.html#3635" class="Bound">y</a><a id="3668" class="Symbol">)</a>
  <a id="3672" href="Relation.Binary.Construct.NaturalOrder.Left.html#3618" class="Function">∙-presʳ-≤</a> <a id="3682" class="Symbol">{</a><a id="3683" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">x</a><a id="3684" class="Symbol">}</a> <a id="3686" class="Symbol">{</a><a id="3687" href="Relation.Binary.Construct.NaturalOrder.Left.html#3687" class="Bound">y</a><a id="3688" class="Symbol">}</a> <a id="3690" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a> <a id="3692" href="Relation.Binary.Construct.NaturalOrder.Left.html#3692" class="Bound">z≤x</a> <a id="3696" href="Relation.Binary.Construct.NaturalOrder.Left.html#3696" class="Bound">z≤y</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="3712" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a>            <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3728" href="Relation.Binary.Construct.NaturalOrder.Left.html#3696" class="Bound">z≤y</a> <a id="3732" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3738" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a> <a id="3740" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3742" href="Relation.Binary.Construct.NaturalOrder.Left.html#3687" class="Bound">y</a>        <a id="3751" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3754" href="Algebra.Structures.html#1315" class="Function">∙-cong</a> <a id="3761" href="Relation.Binary.Construct.NaturalOrder.Left.html#3692" class="Bound">z≤x</a> <a id="3765" href="Relation.Binary.Structures.html#1596" class="Function">S.refl</a> <a id="3772" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3778" class="Symbol">(</a><a id="3779" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a> <a id="3781" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3783" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">x</a><a id="3784" class="Symbol">)</a> <a id="3786" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3788" href="Relation.Binary.Construct.NaturalOrder.Left.html#3687" class="Bound">y</a>  <a id="3791" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3794" href="Algebra.Structures.html#2977" class="Function">assoc</a> <a id="3800" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a> <a id="3802" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">x</a> <a id="3804" href="Relation.Binary.Construct.NaturalOrder.Left.html#3687" class="Bound">y</a> <a id="3806" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="3812" href="Relation.Binary.Construct.NaturalOrder.Left.html#3690" class="Bound">z</a> <a id="3814" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">x</a> <a id="3819" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">∙</a> <a id="3821" href="Relation.Binary.Construct.NaturalOrder.Left.html#3687" class="Bound">y</a><a id="3822" class="Symbol">)</a>  <a id="3825" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

  <a id="3830" href="Relation.Binary.Construct.NaturalOrder.Left.html#3830" class="Function">infimum</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a> <a id="3848" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a> <a id="3852" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a>
  <a id="3858" href="Relation.Binary.Construct.NaturalOrder.Left.html#3830" class="Function">infimum</a> <a id="3866" href="Relation.Binary.Construct.NaturalOrder.Left.html#3866" class="Bound">x</a> <a id="3868" href="Relation.Binary.Construct.NaturalOrder.Left.html#3868" class="Bound">y</a> <a id="3870" class="Symbol">=</a> <a id="3872" href="Relation.Binary.Construct.NaturalOrder.Left.html#3269" class="Function">x∙y≤x</a> <a id="3878" href="Relation.Binary.Construct.NaturalOrder.Left.html#3866" class="Bound">x</a> <a id="3880" href="Relation.Binary.Construct.NaturalOrder.Left.html#3868" class="Bound">y</a> <a id="3882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3884" href="Relation.Binary.Construct.NaturalOrder.Left.html#3457" class="Function">x∙y≤y</a> <a id="3890" href="Relation.Binary.Construct.NaturalOrder.Left.html#3866" class="Bound">x</a> <a id="3892" href="Relation.Binary.Construct.NaturalOrder.Left.html#3868" class="Bound">y</a> <a id="3894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3896" href="Relation.Binary.Construct.NaturalOrder.Left.html#3618" class="Function">∙-presʳ-≤</a>

<a id="3907" class="Comment">------------------------------------------------------------------------</a>
<a id="3980" class="Comment">-- Structures</a>

<a id="isPreorder"></a><a id="3995" href="Relation.Binary.Construct.NaturalOrder.Left.html#3995" class="Function">isPreorder</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="4015" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4019" class="Symbol">→</a> <a id="4021" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="4032" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="4036" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="4040" href="Relation.Binary.Construct.NaturalOrder.Left.html#3995" class="Function">isPreorder</a> <a id="4051" href="Relation.Binary.Construct.NaturalOrder.Left.html#4051" class="Bound">band</a> <a id="4056" class="Symbol">=</a> <a id="4058" class="Keyword">record</a>
  <a id="4067" class="Symbol">{</a> <a id="4069" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a>
  <a id="4101" class="Symbol">;</a> <a id="4103" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="4117" class="Symbol">=</a> <a id="4119" href="Relation.Binary.Construct.NaturalOrder.Left.html#1487" class="Function">reflexive</a> <a id="4129" href="Algebra.Structures.html#2953" class="Function">isMagma</a> <a id="4137" href="Algebra.Structures.html#3124" class="Field">idem</a>
  <a id="4144" class="Symbol">;</a> <a id="4146" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="4160" class="Symbol">=</a> <a id="4162" href="Relation.Binary.Construct.NaturalOrder.Left.html#2273" class="Function">trans</a> <a id="4168" href="Algebra.Structures.html#3092" class="Field">isSemigroup</a>
  <a id="4182" class="Symbol">}</a>
  <a id="4186" class="Keyword">where</a> <a id="4192" class="Keyword">open</a> <a id="4197" href="Algebra.Structures.html#3041" class="Module">IsBand</a> <a id="4204" href="Relation.Binary.Construct.NaturalOrder.Left.html#4051" class="Bound">band</a> <a id="4209" class="Keyword">hiding</a> <a id="4216" class="Symbol">(</a><a id="4217" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a><a id="4226" class="Symbol">;</a> <a id="4228" href="Relation.Binary.Structures.html#1648" class="Function">trans</a><a id="4233" class="Symbol">)</a>

<a id="isPartialOrder"></a><a id="4236" href="Relation.Binary.Construct.NaturalOrder.Left.html#4236" class="Function">isPartialOrder</a> <a id="4251" class="Symbol">:</a> <a id="4253" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="4267" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4271" class="Symbol">→</a> <a id="4273" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4288" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="4292" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="4296" href="Relation.Binary.Construct.NaturalOrder.Left.html#4236" class="Function">isPartialOrder</a> <a id="4311" href="Relation.Binary.Construct.NaturalOrder.Left.html#4311" class="Bound">semilattice</a> <a id="4323" class="Symbol">=</a> <a id="4325" class="Keyword">record</a>
  <a id="4334" class="Symbol">{</a> <a id="4336" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4347" class="Symbol">=</a> <a id="4349" href="Relation.Binary.Construct.NaturalOrder.Left.html#3995" class="Function">isPreorder</a> <a id="4360" href="Algebra.Lattice.Structures.html#1218" class="Field">isBand</a>
  <a id="4369" class="Symbol">;</a> <a id="4371" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="4382" class="Symbol">=</a> <a id="4384" href="Relation.Binary.Construct.NaturalOrder.Left.html#1787" class="Function">antisym</a> <a id="4392" href="Algebra.Structures.html#1277" class="Function">isEquivalence</a> <a id="4406" href="Algebra.Lattice.Structures.html#1240" class="Field">comm</a>
  <a id="4413" class="Symbol">}</a>
  <a id="4417" class="Keyword">where</a> <a id="4423" class="Keyword">open</a> <a id="4428" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="4442" href="Relation.Binary.Construct.NaturalOrder.Left.html#4311" class="Bound">semilattice</a>

<a id="isDecPartialOrder"></a><a id="4455" href="Relation.Binary.Construct.NaturalOrder.Left.html#4455" class="Function">isDecPartialOrder</a> <a id="4473" class="Symbol">:</a> <a id="4475" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="4489" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4493" class="Symbol">→</a> <a id="4495" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4505" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="4509" class="Symbol">→</a>
                    <a id="4531" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="4549" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="4553" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="4557" href="Relation.Binary.Construct.NaturalOrder.Left.html#4455" class="Function">isDecPartialOrder</a> <a id="4575" href="Relation.Binary.Construct.NaturalOrder.Left.html#4575" class="Bound">semilattice</a> <a id="4587" href="Relation.Binary.Construct.NaturalOrder.Left.html#4587" class="Bound Operator">_≟_</a> <a id="4591" class="Symbol">=</a> <a id="4593" class="Keyword">record</a>
  <a id="4602" class="Symbol">{</a> <a id="4604" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="4619" class="Symbol">=</a> <a id="4621" href="Relation.Binary.Construct.NaturalOrder.Left.html#4236" class="Function">isPartialOrder</a> <a id="4636" href="Relation.Binary.Construct.NaturalOrder.Left.html#4575" class="Bound">semilattice</a>
  <a id="4650" class="Symbol">;</a> <a id="4652" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>            <a id="4667" class="Symbol">=</a> <a id="4669" href="Relation.Binary.Construct.NaturalOrder.Left.html#4587" class="Bound Operator">_≟_</a>
  <a id="4675" class="Symbol">;</a> <a id="4677" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>           <a id="4692" class="Symbol">=</a> <a id="4694" href="Relation.Binary.Construct.NaturalOrder.Left.html#3089" class="Function">dec</a> <a id="4698" href="Relation.Binary.Construct.NaturalOrder.Left.html#4587" class="Bound Operator">_≟_</a>
  <a id="4704" class="Symbol">}</a>

<a id="isTotalOrder"></a><a id="4707" href="Relation.Binary.Construct.NaturalOrder.Left.html#4707" class="Function">isTotalOrder</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="4736" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="4752" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="4771" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="4775" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="4779" href="Relation.Binary.Construct.NaturalOrder.Left.html#4707" class="Function">isTotalOrder</a> <a id="4792" href="Relation.Binary.Construct.NaturalOrder.Left.html#4792" class="Bound">latt</a> <a id="4797" href="Relation.Binary.Construct.NaturalOrder.Left.html#4797" class="Bound">sel</a>  <a id="4802" class="Symbol">=</a> <a id="4804" class="Keyword">record</a>
  <a id="4813" class="Symbol">{</a> <a id="4815" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="4830" class="Symbol">=</a> <a id="4832" href="Relation.Binary.Construct.NaturalOrder.Left.html#4236" class="Function">isPartialOrder</a> <a id="4847" href="Relation.Binary.Construct.NaturalOrder.Left.html#4792" class="Bound">latt</a>
  <a id="4854" class="Symbol">;</a> <a id="4856" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="4871" class="Symbol">=</a> <a id="4873" href="Relation.Binary.Construct.NaturalOrder.Left.html#2054" class="Function">total</a> <a id="4879" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="4883" href="Relation.Binary.Structures.html#1648" class="Function">S.trans</a> <a id="4891" href="Relation.Binary.Construct.NaturalOrder.Left.html#4797" class="Bound">sel</a> <a id="4895" href="Algebra.Lattice.Structures.html#1240" class="Function">comm</a>
  <a id="4902" class="Symbol">}</a>
  <a id="4906" class="Keyword">where</a> <a id="4912" class="Keyword">open</a> <a id="4917" class="Keyword">module</a> <a id="4924" href="Relation.Binary.Construct.NaturalOrder.Left.html#4924" class="Module">S</a> <a id="4926" class="Symbol">=</a> <a id="4928" href="Algebra.Lattice.Structures.html#1160" class="Module">IsSemilattice</a> <a id="4942" href="Relation.Binary.Construct.NaturalOrder.Left.html#4792" class="Bound">latt</a>

<a id="isDecTotalOrder"></a><a id="4948" href="Relation.Binary.Construct.NaturalOrder.Left.html#4948" class="Function">isDecTotalOrder</a> <a id="4964" class="Symbol">:</a> <a id="4966" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="4980" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="4984" class="Symbol">→</a> <a id="4986" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="4996" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5000" class="Symbol">→</a>
                  <a id="5020" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5030" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="5034" class="Symbol">→</a> <a id="5036" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="5052" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="5056" href="Relation.Binary.Construct.NaturalOrder.Left.html#1353" class="Function Operator">_≤_</a>
<a id="5060" href="Relation.Binary.Construct.NaturalOrder.Left.html#4948" class="Function">isDecTotalOrder</a> <a id="5076" href="Relation.Binary.Construct.NaturalOrder.Left.html#5076" class="Bound">latt</a> <a id="5081" href="Relation.Binary.Construct.NaturalOrder.Left.html#5081" class="Bound">sel</a> <a id="5085" href="Relation.Binary.Construct.NaturalOrder.Left.html#5085" class="Bound Operator">_≟_</a> <a id="5089" class="Symbol">=</a> <a id="5091" class="Keyword">record</a>
  <a id="5100" class="Symbol">{</a> <a id="5102" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="5115" class="Symbol">=</a> <a id="5117" href="Relation.Binary.Construct.NaturalOrder.Left.html#4707" class="Function">isTotalOrder</a> <a id="5130" href="Relation.Binary.Construct.NaturalOrder.Left.html#5076" class="Bound">latt</a> <a id="5135" href="Relation.Binary.Construct.NaturalOrder.Left.html#5081" class="Bound">sel</a>
  <a id="5141" class="Symbol">;</a> <a id="5143" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="5156" class="Symbol">=</a> <a id="5158" href="Relation.Binary.Construct.NaturalOrder.Left.html#5085" class="Bound Operator">_≟_</a>
  <a id="5164" class="Symbol">;</a> <a id="5166" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="5179" class="Symbol">=</a> <a id="5181" href="Relation.Binary.Construct.NaturalOrder.Left.html#3089" class="Function">dec</a> <a id="5185" href="Relation.Binary.Construct.NaturalOrder.Left.html#5085" class="Bound Operator">_≟_</a>
  <a id="5191" class="Symbol">}</a>

<a id="5194" class="Comment">------------------------------------------------------------------------</a>
<a id="5267" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5279" href="Relation.Binary.Construct.NaturalOrder.Left.html#5279" class="Function">preorder</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Algebra.Structures.html#3041" class="Record">IsBand</a> <a id="5297" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5301" class="Symbol">→</a> <a id="5303" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="5312" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="5314" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a> <a id="5316" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="5318" href="Relation.Binary.Construct.NaturalOrder.Left.html#5279" class="Function">preorder</a> <a id="5327" href="Relation.Binary.Construct.NaturalOrder.Left.html#5327" class="Bound">band</a> <a id="5332" class="Symbol">=</a> <a id="5334" class="Keyword">record</a>
  <a id="5343" class="Symbol">{</a> <a id="5345" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="5356" class="Symbol">=</a> <a id="5358" href="Relation.Binary.Construct.NaturalOrder.Left.html#3995" class="Function">isPreorder</a> <a id="5369" href="Relation.Binary.Construct.NaturalOrder.Left.html#5327" class="Bound">band</a>
  <a id="5376" class="Symbol">}</a>

<a id="poset"></a><a id="5379" href="Relation.Binary.Construct.NaturalOrder.Left.html#5379" class="Function">poset</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="5401" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5405" class="Symbol">→</a> <a id="5407" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="5413" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="5415" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a> <a id="5417" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="5419" href="Relation.Binary.Construct.NaturalOrder.Left.html#5379" class="Function">poset</a> <a id="5425" href="Relation.Binary.Construct.NaturalOrder.Left.html#5425" class="Bound">latt</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Keyword">record</a>
  <a id="5441" class="Symbol">{</a> <a id="5443" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="5458" class="Symbol">=</a> <a id="5460" href="Relation.Binary.Construct.NaturalOrder.Left.html#4236" class="Function">isPartialOrder</a> <a id="5475" href="Relation.Binary.Construct.NaturalOrder.Left.html#5425" class="Bound">latt</a>
  <a id="5482" class="Symbol">}</a>

<a id="decPoset"></a><a id="5485" href="Relation.Binary.Construct.NaturalOrder.Left.html#5485" class="Function">decPoset</a> <a id="5494" class="Symbol">:</a> <a id="5496" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="5510" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5514" class="Symbol">→</a> <a id="5516" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5526" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="5530" class="Symbol">→</a> <a id="5532" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a> <a id="5541" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="5543" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a> <a id="5545" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="5547" href="Relation.Binary.Construct.NaturalOrder.Left.html#5485" class="Function">decPoset</a> <a id="5556" href="Relation.Binary.Construct.NaturalOrder.Left.html#5556" class="Bound">latt</a> <a id="5561" href="Relation.Binary.Construct.NaturalOrder.Left.html#5561" class="Bound">dec</a> <a id="5565" class="Symbol">=</a> <a id="5567" class="Keyword">record</a>
  <a id="5576" class="Symbol">{</a> <a id="5578" href="Relation.Binary.Bundles.html#4327" class="Field">isDecPartialOrder</a> <a id="5596" class="Symbol">=</a> <a id="5598" href="Relation.Binary.Construct.NaturalOrder.Left.html#4455" class="Function">isDecPartialOrder</a> <a id="5616" href="Relation.Binary.Construct.NaturalOrder.Left.html#5556" class="Bound">latt</a> <a id="5621" href="Relation.Binary.Construct.NaturalOrder.Left.html#5561" class="Bound">dec</a>
  <a id="5627" class="Symbol">}</a>

<a id="totalOrder"></a><a id="5630" href="Relation.Binary.Construct.NaturalOrder.Left.html#5630" class="Function">totalOrder</a> <a id="5641" class="Symbol">:</a> <a id="5643" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="5657" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5661" class="Symbol">→</a> <a id="5663" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="5673" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5677" class="Symbol">→</a> <a id="5679" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="5690" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="5692" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a> <a id="5694" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="5696" href="Relation.Binary.Construct.NaturalOrder.Left.html#5630" class="Function">totalOrder</a> <a id="5707" href="Relation.Binary.Construct.NaturalOrder.Left.html#5707" class="Bound">latt</a> <a id="5712" href="Relation.Binary.Construct.NaturalOrder.Left.html#5712" class="Bound">sel</a> <a id="5716" class="Symbol">=</a> <a id="5718" class="Keyword">record</a>
  <a id="5727" class="Symbol">{</a> <a id="5729" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="5742" class="Symbol">=</a> <a id="5744" href="Relation.Binary.Construct.NaturalOrder.Left.html#4707" class="Function">isTotalOrder</a> <a id="5757" href="Relation.Binary.Construct.NaturalOrder.Left.html#5707" class="Bound">latt</a> <a id="5762" href="Relation.Binary.Construct.NaturalOrder.Left.html#5712" class="Bound">sel</a>
  <a id="5768" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="5771" href="Relation.Binary.Construct.NaturalOrder.Left.html#5771" class="Function">decTotalOrder</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Algebra.Lattice.Structures.html#1160" class="Record">IsSemilattice</a> <a id="5801" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5805" class="Symbol">→</a> <a id="5807" href="Algebra.Definitions.html#3841" class="Function">Selective</a> <a id="5817" href="Relation.Binary.Construct.NaturalOrder.Left.html#1117" class="Bound Operator">_∙_</a> <a id="5821" class="Symbol">→</a>
                <a id="5839" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5849" href="Relation.Binary.Construct.NaturalOrder.Left.html#1101" class="Bound Operator">_≈_</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="5869" href="Relation.Binary.Construct.NaturalOrder.Left.html#1083" class="Bound">a</a> <a id="5871" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a> <a id="5873" href="Relation.Binary.Construct.NaturalOrder.Left.html#1085" class="Bound">ℓ</a>
<a id="5875" href="Relation.Binary.Construct.NaturalOrder.Left.html#5771" class="Function">decTotalOrder</a> <a id="5889" href="Relation.Binary.Construct.NaturalOrder.Left.html#5889" class="Bound">latt</a> <a id="5894" href="Relation.Binary.Construct.NaturalOrder.Left.html#5894" class="Bound">sel</a> <a id="5898" href="Relation.Binary.Construct.NaturalOrder.Left.html#5898" class="Bound">dec</a> <a id="5902" class="Symbol">=</a> <a id="5904" class="Keyword">record</a>
  <a id="5913" class="Symbol">{</a> <a id="5915" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Relation.Binary.Construct.NaturalOrder.Left.html#4948" class="Function">isDecTotalOrder</a> <a id="5949" href="Relation.Binary.Construct.NaturalOrder.Left.html#5889" class="Bound">latt</a> <a id="5954" href="Relation.Binary.Construct.NaturalOrder.Left.html#5894" class="Bound">sel</a> <a id="5958" href="Relation.Binary.Construct.NaturalOrder.Left.html#5898" class="Bound">dec</a>
  <a id="5964" class="Symbol">}</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.NonStrictToStrict.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.NonStrictToStrict</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of _≤_ to _&lt;_</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="301" class="Symbol">)</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="365" class="Symbol">;</a> <a id="367" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="380" class="Symbol">;</a> <a id="382" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="402" class="Symbol">;</a> <a id="404" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a><a id="421" class="Symbol">;</a> <a id="423" href="Relation.Binary.Structures.html#4782" class="Record">IsDecStrictPartialOrder</a><a id="446" class="Symbol">;</a> <a id="448" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="460" class="Symbol">;</a> <a id="462" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="480" class="Symbol">;</a> <a id="482" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="497" class="Symbol">)</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a><a id="560" class="Symbol">;</a> <a id="562" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="575" class="Symbol">;</a> <a id="577" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="586" class="Symbol">;</a> <a id="588" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="593" class="Symbol">;</a> <a id="595" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="617" class="Symbol">;</a> <a id="619" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="629" class="Symbol">;</a> <a id="631" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="642" class="Symbol">;</a> <a id="644" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="668" class="Symbol">;</a> <a id="670" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a><a id="693" class="Symbol">;</a> <a id="695" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a><a id="699" class="Symbol">;</a> <a id="701" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a><a id="705" class="Symbol">)</a>

<a id="708" class="Keyword">module</a> <a id="715" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a>
  <a id="761" class="Symbol">{</a><a id="762" href="Relation.Binary.Construct.NonStrictToStrict.html#762" class="Bound">a</a> <a id="764" href="Relation.Binary.Construct.NonStrictToStrict.html#764" class="Bound">ℓ₁</a> <a id="767" href="Relation.Binary.Construct.NonStrictToStrict.html#767" class="Bound">ℓ₂</a><a id="769" class="Symbol">}</a> <a id="771" class="Symbol">{</a><a id="772" href="Relation.Binary.Construct.NonStrictToStrict.html#772" class="Bound">A</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Relation.Binary.Construct.NonStrictToStrict.html#762" class="Bound">a</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="788" class="Symbol">:</a> <a id="790" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="794" href="Relation.Binary.Construct.NonStrictToStrict.html#772" class="Bound">A</a> <a id="796" href="Relation.Binary.Construct.NonStrictToStrict.html#764" class="Bound">ℓ₁</a><a id="798" class="Symbol">)</a> <a id="800" class="Symbol">(</a><a id="801" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="805" class="Symbol">:</a> <a id="807" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="811" href="Relation.Binary.Construct.NonStrictToStrict.html#772" class="Bound">A</a> <a id="813" href="Relation.Binary.Construct.NonStrictToStrict.html#767" class="Bound">ℓ₂</a><a id="815" class="Symbol">)</a> <a id="817" class="Keyword">where</a>

<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="864" class="Symbol">;</a> <a id="866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="869" class="Symbol">;</a> <a id="871" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="876" class="Symbol">;</a> <a id="878" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="883" class="Symbol">)</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="911" class="Keyword">using</a> <a id="917" class="Symbol">(</a><a id="918" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="922" class="Symbol">;</a> <a id="924" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="928" class="Symbol">)</a>
<a id="930" class="Keyword">open</a> <a id="935" class="Keyword">import</a> <a id="942" href="Function.Base.html" class="Module">Function.Base</a> <a id="956" class="Keyword">using</a> <a id="962" class="Symbol">(</a><a id="963" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="966" class="Symbol">;</a> <a id="968" href="Function.Base.html#1638" class="Function">flip</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1003" class="Keyword">using</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="1017" class="Symbol">;</a> <a id="1019" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="1021" class="Symbol">)</a>
<a id="1023" class="Keyword">open</a> <a id="1028" class="Keyword">import</a> <a id="1035" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1061" class="Keyword">using</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="1081" class="Symbol">)</a>
<a id="1083" class="Keyword">open</a> <a id="1088" class="Keyword">import</a> <a id="1095" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1122" class="Keyword">using</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="1140" class="Symbol">)</a>

<a id="1143" class="Keyword">private</a>
  <a id="_≉_"></a><a id="1153" href="Relation.Binary.Construct.NonStrictToStrict.html#1153" class="Function Operator">_≉_</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1163" href="Relation.Binary.Construct.NonStrictToStrict.html#772" class="Bound">A</a> <a id="1165" href="Relation.Binary.Construct.NonStrictToStrict.html#764" class="Bound">ℓ₁</a>
  <a id="1170" href="Relation.Binary.Construct.NonStrictToStrict.html#1170" class="Bound">x</a> <a id="1172" href="Relation.Binary.Construct.NonStrictToStrict.html#1153" class="Function Operator">≉</a> <a id="1174" href="Relation.Binary.Construct.NonStrictToStrict.html#1174" class="Bound">y</a> <a id="1176" class="Symbol">=</a> <a id="1178" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Relation.Binary.Construct.NonStrictToStrict.html#1170" class="Bound">x</a> <a id="1183" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">≈</a> <a id="1185" href="Relation.Binary.Construct.NonStrictToStrict.html#1174" class="Bound">y</a><a id="1186" class="Symbol">)</a>

<a id="1189" class="Comment">------------------------------------------------------------------------</a>
<a id="1262" class="Comment">-- _≤_ can be turned into _&lt;_ as follows:</a>

<a id="1305" class="Keyword">infix</a> <a id="1311" class="Number">4</a>  <a id="1314" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="1319" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1329" href="Relation.Binary.Construct.NonStrictToStrict.html#772" class="Bound">A</a> <a id="1331" class="Symbol">_</a>
<a id="1333" href="Relation.Binary.Construct.NonStrictToStrict.html#1333" class="Bound">x</a> <a id="1335" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1337" href="Relation.Binary.Construct.NonStrictToStrict.html#1337" class="Bound">y</a> <a id="1339" class="Symbol">=</a> <a id="1341" href="Relation.Binary.Construct.NonStrictToStrict.html#1333" class="Bound">x</a> <a id="1343" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="1345" href="Relation.Binary.Construct.NonStrictToStrict.html#1337" class="Bound">y</a> <a id="1347" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1349" href="Relation.Binary.Construct.NonStrictToStrict.html#1333" class="Bound">x</a> <a id="1351" href="Relation.Binary.Construct.NonStrictToStrict.html#1153" class="Function Operator">≉</a> <a id="1353" href="Relation.Binary.Construct.NonStrictToStrict.html#1337" class="Bound">y</a>

<a id="1356" class="Comment">------------------------------------------------------------------------</a>
<a id="1429" class="Comment">-- Relationship between relations</a>

<a id="&lt;⇒≤"></a><a id="1464" href="Relation.Binary.Construct.NonStrictToStrict.html#1464" class="Function">&lt;⇒≤</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="1474" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1476" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a>
<a id="1480" href="Relation.Binary.Construct.NonStrictToStrict.html#1464" class="Function">&lt;⇒≤</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="&lt;⇒≉"></a><a id="1493" href="Relation.Binary.Construct.NonStrictToStrict.html#1493" class="Function">&lt;⇒≉</a> <a id="1497" class="Symbol">:</a> <a id="1499" class="Symbol">∀</a> <a id="1501" class="Symbol">{</a><a id="1502" href="Relation.Binary.Construct.NonStrictToStrict.html#1502" class="Bound">x</a> <a id="1504" href="Relation.Binary.Construct.NonStrictToStrict.html#1504" class="Bound">y</a><a id="1505" class="Symbol">}</a> <a id="1507" class="Symbol">→</a> <a id="1509" href="Relation.Binary.Construct.NonStrictToStrict.html#1502" class="Bound">x</a> <a id="1511" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1513" href="Relation.Binary.Construct.NonStrictToStrict.html#1504" class="Bound">y</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Relation.Binary.Construct.NonStrictToStrict.html#1502" class="Bound">x</a> <a id="1519" href="Relation.Binary.Construct.NonStrictToStrict.html#1153" class="Function Operator">≉</a> <a id="1521" href="Relation.Binary.Construct.NonStrictToStrict.html#1504" class="Bound">y</a>
<a id="1523" href="Relation.Binary.Construct.NonStrictToStrict.html#1493" class="Function">&lt;⇒≉</a> <a id="1527" class="Symbol">=</a> <a id="1529" href="Data.Product.Base.html#650" class="Field">proj₂</a>

<a id="≤∧≉⇒&lt;"></a><a id="1536" href="Relation.Binary.Construct.NonStrictToStrict.html#1536" class="Function">≤∧≉⇒&lt;</a> <a id="1542" class="Symbol">:</a> <a id="1544" class="Symbol">∀</a> <a id="1546" class="Symbol">{</a><a id="1547" href="Relation.Binary.Construct.NonStrictToStrict.html#1547" class="Bound">x</a> <a id="1549" href="Relation.Binary.Construct.NonStrictToStrict.html#1549" class="Bound">y</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">→</a> <a id="1554" href="Relation.Binary.Construct.NonStrictToStrict.html#1547" class="Bound">x</a> <a id="1556" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="1558" href="Relation.Binary.Construct.NonStrictToStrict.html#1549" class="Bound">y</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Relation.Binary.Construct.NonStrictToStrict.html#1547" class="Bound">x</a> <a id="1564" href="Relation.Binary.Construct.NonStrictToStrict.html#1153" class="Function Operator">≉</a> <a id="1566" href="Relation.Binary.Construct.NonStrictToStrict.html#1549" class="Bound">y</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Relation.Binary.Construct.NonStrictToStrict.html#1547" class="Bound">x</a> <a id="1572" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1574" href="Relation.Binary.Construct.NonStrictToStrict.html#1549" class="Bound">y</a>
<a id="1576" href="Relation.Binary.Construct.NonStrictToStrict.html#1536" class="Function">≤∧≉⇒&lt;</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="&lt;⇒≱"></a><a id="1589" href="Relation.Binary.Construct.NonStrictToStrict.html#1589" class="Function">&lt;⇒≱</a> <a id="1593" class="Symbol">:</a> <a id="1595" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1609" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="1613" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="1617" class="Symbol">→</a> <a id="1619" class="Symbol">∀</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Bound">x</a> <a id="1624" href="Relation.Binary.Construct.NonStrictToStrict.html#1624" class="Bound">y</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">→</a> <a id="1629" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Bound">x</a> <a id="1631" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1633" href="Relation.Binary.Construct.NonStrictToStrict.html#1624" class="Bound">y</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.Construct.NonStrictToStrict.html#1624" class="Bound">y</a> <a id="1642" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="1644" href="Relation.Binary.Construct.NonStrictToStrict.html#1622" class="Bound">x</a><a id="1645" class="Symbol">)</a>
<a id="1647" href="Relation.Binary.Construct.NonStrictToStrict.html#1589" class="Function">&lt;⇒≱</a> <a id="1651" href="Relation.Binary.Construct.NonStrictToStrict.html#1651" class="Bound">antisym</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">x≤y</a> <a id="1664" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1666" href="Relation.Binary.Construct.NonStrictToStrict.html#1666" class="Bound">x≉y</a><a id="1669" class="Symbol">)</a> <a id="1671" href="Relation.Binary.Construct.NonStrictToStrict.html#1671" class="Bound">y≤x</a> <a id="1675" class="Symbol">=</a> <a id="1677" href="Relation.Binary.Construct.NonStrictToStrict.html#1666" class="Bound">x≉y</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Relation.Binary.Construct.NonStrictToStrict.html#1651" class="Bound">antisym</a> <a id="1690" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">x≤y</a> <a id="1694" href="Relation.Binary.Construct.NonStrictToStrict.html#1671" class="Bound">y≤x</a><a id="1697" class="Symbol">)</a>

<a id="≤⇒≯"></a><a id="1700" href="Relation.Binary.Construct.NonStrictToStrict.html#1700" class="Function">≤⇒≯</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1720" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="1724" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="1728" class="Symbol">→</a> <a id="1730" class="Symbol">∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Bound">x</a> <a id="1735" href="Relation.Binary.Construct.NonStrictToStrict.html#1735" class="Bound">y</a><a id="1736" class="Symbol">}</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Bound">x</a> <a id="1742" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="1744" href="Relation.Binary.Construct.NonStrictToStrict.html#1735" class="Bound">y</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Relation.Binary.Construct.NonStrictToStrict.html#1735" class="Bound">y</a> <a id="1753" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1755" href="Relation.Binary.Construct.NonStrictToStrict.html#1733" class="Bound">x</a><a id="1756" class="Symbol">)</a>
<a id="1758" href="Relation.Binary.Construct.NonStrictToStrict.html#1700" class="Function">≤⇒≯</a> <a id="1762" href="Relation.Binary.Construct.NonStrictToStrict.html#1762" class="Bound">antisym</a> <a id="1770" href="Relation.Binary.Construct.NonStrictToStrict.html#1770" class="Bound">x≤y</a> <a id="1774" href="Relation.Binary.Construct.NonStrictToStrict.html#1774" class="Bound">y&lt;x</a> <a id="1778" class="Symbol">=</a> <a id="1780" href="Relation.Binary.Construct.NonStrictToStrict.html#1589" class="Function">&lt;⇒≱</a> <a id="1784" href="Relation.Binary.Construct.NonStrictToStrict.html#1762" class="Bound">antisym</a> <a id="1792" href="Relation.Binary.Construct.NonStrictToStrict.html#1774" class="Bound">y&lt;x</a> <a id="1796" href="Relation.Binary.Construct.NonStrictToStrict.html#1770" class="Bound">x≤y</a>

<a id="≰⇒&gt;"></a><a id="1801" href="Relation.Binary.Construct.NonStrictToStrict.html#1801" class="Function">≰⇒&gt;</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1817" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="1821" class="Symbol">→</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="1828" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1830" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a><a id="1833" class="Symbol">)</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="1843" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="1847" class="Symbol">→</a>
      <a id="1855" class="Symbol">∀</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Relation.Binary.Construct.NonStrictToStrict.html#1858" class="Bound">x</a> <a id="1860" href="Relation.Binary.Construct.NonStrictToStrict.html#1860" class="Bound">y</a><a id="1861" class="Symbol">}</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Binary.Construct.NonStrictToStrict.html#1858" class="Bound">x</a> <a id="1870" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="1872" href="Relation.Binary.Construct.NonStrictToStrict.html#1860" class="Bound">y</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Relation.Binary.Construct.NonStrictToStrict.html#1860" class="Bound">y</a> <a id="1879" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="1881" href="Relation.Binary.Construct.NonStrictToStrict.html#1858" class="Bound">x</a>
<a id="1883" href="Relation.Binary.Construct.NonStrictToStrict.html#1801" class="Function">≰⇒&gt;</a> <a id="1887" href="Relation.Binary.Construct.NonStrictToStrict.html#1887" class="Bound">sym</a> <a id="1891" href="Relation.Binary.Construct.NonStrictToStrict.html#1891" class="Bound">refl</a> <a id="1896" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">total</a> <a id="1902" class="Symbol">{</a><a id="1903" href="Relation.Binary.Construct.NonStrictToStrict.html#1903" class="Bound">x</a><a id="1904" class="Symbol">}</a> <a id="1906" class="Symbol">{</a><a id="1907" href="Relation.Binary.Construct.NonStrictToStrict.html#1907" class="Bound">y</a><a id="1908" class="Symbol">}</a> <a id="1910" href="Relation.Binary.Construct.NonStrictToStrict.html#1910" class="Bound">x≰y</a> <a id="1914" class="Keyword">with</a> <a id="1919" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">total</a> <a id="1925" href="Relation.Binary.Construct.NonStrictToStrict.html#1903" class="Bound">x</a> <a id="1927" href="Relation.Binary.Construct.NonStrictToStrict.html#1907" class="Bound">y</a>
<a id="1929" class="Symbol">...</a> <a id="1933" class="Symbol">|</a> <a id="1935" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1940" href="Relation.Binary.Construct.NonStrictToStrict.html#1940" class="Bound">x≤y</a> <a id="1944" class="Symbol">=</a> <a id="1946" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1960" href="Relation.Binary.Construct.NonStrictToStrict.html#1940" class="Bound">x≤y</a> <a id="1964" class="Bound">x≰y</a>
<a id="1968" class="Symbol">...</a> <a id="1972" class="Symbol">|</a> <a id="1974" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1979" href="Relation.Binary.Construct.NonStrictToStrict.html#1979" class="Bound">y≤x</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Relation.Binary.Construct.NonStrictToStrict.html#1979" class="Bound">y≤x</a> <a id="1989" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1991" class="Bound">x≰y</a> <a id="1995" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1997" class="Bound">refl</a> <a id="2002" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2004" class="Bound">sym</a>

<a id="≮⇒≥"></a><a id="2009" href="Relation.Binary.Construct.NonStrictToStrict.html#2009" class="Function">≮⇒≥</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2025" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2041" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2051" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2053" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2065" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2069" class="Symbol">→</a>
      <a id="2077" class="Symbol">∀</a> <a id="2079" class="Symbol">{</a><a id="2080" href="Relation.Binary.Construct.NonStrictToStrict.html#2080" class="Bound">x</a> <a id="2082" href="Relation.Binary.Construct.NonStrictToStrict.html#2082" class="Bound">y</a><a id="2083" class="Symbol">}</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Relation.Binary.Construct.NonStrictToStrict.html#2080" class="Bound">x</a> <a id="2092" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">&lt;</a> <a id="2094" href="Relation.Binary.Construct.NonStrictToStrict.html#2082" class="Bound">y</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Symbol">→</a> <a id="2099" href="Relation.Binary.Construct.NonStrictToStrict.html#2082" class="Bound">y</a> <a id="2101" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">≤</a> <a id="2103" href="Relation.Binary.Construct.NonStrictToStrict.html#2080" class="Bound">x</a>
<a id="2105" href="Relation.Binary.Construct.NonStrictToStrict.html#2009" class="Function">≮⇒≥</a> <a id="2109" href="Relation.Binary.Construct.NonStrictToStrict.html#2109" class="Bound">sym</a> <a id="2113" href="Relation.Binary.Construct.NonStrictToStrict.html#2113" class="Bound Operator">_≟_</a> <a id="2117" href="Relation.Binary.Construct.NonStrictToStrict.html#2117" class="Bound">≤-refl</a> <a id="2124" href="Relation.Binary.Construct.NonStrictToStrict.html#2124" class="Bound Operator">_≤?_</a> <a id="2129" class="Symbol">{</a><a id="2130" href="Relation.Binary.Construct.NonStrictToStrict.html#2130" class="Bound">x</a><a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">{</a><a id="2134" href="Relation.Binary.Construct.NonStrictToStrict.html#2134" class="Bound">y</a><a id="2135" class="Symbol">}</a> <a id="2137" href="Relation.Binary.Construct.NonStrictToStrict.html#2137" class="Bound">x≮y</a> <a id="2141" class="Keyword">with</a> <a id="2146" href="Relation.Binary.Construct.NonStrictToStrict.html#2130" class="Bound">x</a> <a id="2148" href="Relation.Binary.Construct.NonStrictToStrict.html#2113" class="Bound Operator">≟</a> <a id="2150" href="Relation.Binary.Construct.NonStrictToStrict.html#2134" class="Bound">y</a> <a id="2152" class="Symbol">|</a> <a id="2154" href="Relation.Binary.Construct.NonStrictToStrict.html#2134" class="Bound">y</a> <a id="2156" href="Relation.Binary.Construct.NonStrictToStrict.html#2124" class="Bound Operator">≤?</a> <a id="2159" href="Relation.Binary.Construct.NonStrictToStrict.html#2130" class="Bound">x</a>
<a id="2161" class="Symbol">...</a> <a id="2165" class="Symbol">|</a> <a id="2167" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2171" href="Relation.Binary.Construct.NonStrictToStrict.html#2171" class="Bound">x≈y</a>  <a id="2176" class="Symbol">|</a> <a id="2178" class="Symbol">_</a>        <a id="2187" class="Symbol">=</a> <a id="2189" class="Bound">≤-refl</a> <a id="2196" class="Symbol">(</a><a id="2197" class="Bound">sym</a> <a id="2201" href="Relation.Binary.Construct.NonStrictToStrict.html#2171" class="Bound">x≈y</a><a id="2204" class="Symbol">)</a>
<a id="2206" class="CatchallClause Symbol">...</a><a id="2209" class="CatchallClause"> </a><a id="2210" class="CatchallClause Symbol">|</a><a id="2211" class="CatchallClause"> </a><a id="2212" class="CatchallClause Symbol">_</a><a id="2213" class="CatchallClause">        </a><a id="2221" class="CatchallClause Symbol">|</a><a id="2222" class="CatchallClause"> </a><a id="2223" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="2227" class="CatchallClause"> </a><a id="2228" href="Relation.Binary.Construct.NonStrictToStrict.html#2228" class="CatchallClause Bound">y≤x</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Relation.Binary.Construct.NonStrictToStrict.html#2228" class="Bound">y≤x</a>
<a id="2238" class="Symbol">...</a> <a id="2242" class="Symbol">|</a> <a id="2244" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="2248" href="Relation.Binary.Construct.NonStrictToStrict.html#2248" class="Bound">x≉y</a>  <a id="2253" class="Symbol">|</a> <a id="2255" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2260" href="Relation.Binary.Construct.NonStrictToStrict.html#2260" class="Bound">x≤y</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Relation.Binary.Construct.NonStrictToStrict.html#2260" class="Bound">x≤y</a> <a id="2285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2287" href="Relation.Binary.Construct.NonStrictToStrict.html#2248" class="Bound">x≉y</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Bound">x≮y</a>

<a id="2297" class="Comment">------------------------------------------------------------------------</a>
<a id="2370" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="2396" href="Relation.Binary.Construct.NonStrictToStrict.html#2396" class="Function">&lt;-irrefl</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2419" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2423" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="2427" href="Relation.Binary.Construct.NonStrictToStrict.html#2396" class="Function">&lt;-irrefl</a> <a id="2436" href="Relation.Binary.Construct.NonStrictToStrict.html#2436" class="Bound">x≈y</a> <a id="2440" class="Symbol">(_</a> <a id="2443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2445" href="Relation.Binary.Construct.NonStrictToStrict.html#2445" class="Bound">x≉y</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Relation.Binary.Construct.NonStrictToStrict.html#2445" class="Bound">x≉y</a> <a id="2456" href="Relation.Binary.Construct.NonStrictToStrict.html#2436" class="Bound">x≈y</a>

<a id="&lt;-trans"></a><a id="2461" href="Relation.Binary.Construct.NonStrictToStrict.html#2461" class="Function">&lt;-trans</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="2486" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2490" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2507" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="2511" href="Relation.Binary.Construct.NonStrictToStrict.html#2461" class="Function">&lt;-trans</a> <a id="2519" href="Relation.Binary.Construct.NonStrictToStrict.html#2519" class="Bound">po</a> <a id="2522" class="Symbol">(</a><a id="2523" href="Relation.Binary.Construct.NonStrictToStrict.html#2523" class="Bound">x≤y</a> <a id="2527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2529" href="Relation.Binary.Construct.NonStrictToStrict.html#2529" class="Bound">x≉y</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Relation.Binary.Construct.NonStrictToStrict.html#2535" class="Bound">y≤z</a> <a id="2539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2541" href="Relation.Binary.Construct.NonStrictToStrict.html#2541" class="Bound">y≉z</a><a id="2544" class="Symbol">)</a> <a id="2546" class="Symbol">=</a>
  <a id="2550" class="Symbol">(</a><a id="2551" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="2557" href="Relation.Binary.Construct.NonStrictToStrict.html#2523" class="Bound">x≤y</a> <a id="2561" href="Relation.Binary.Construct.NonStrictToStrict.html#2535" class="Bound">y≤z</a> <a id="2565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2567" href="Relation.Binary.Construct.NonStrictToStrict.html#2529" class="Bound">x≉y</a> <a id="2571" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2573" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a> <a id="2581" href="Relation.Binary.Construct.NonStrictToStrict.html#2523" class="Bound">x≤y</a> <a id="2585" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2587" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="2593" href="Relation.Binary.Construct.NonStrictToStrict.html#2535" class="Bound">y≤z</a> <a id="2597" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2599" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="2609" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2611" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a><a id="2617" class="Symbol">)</a>
  <a id="2621" class="Keyword">where</a> <a id="2627" class="Keyword">open</a> <a id="2632" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="2647" href="Relation.Binary.Construct.NonStrictToStrict.html#2519" class="Bound">po</a>

<a id="&lt;-≤-trans"></a><a id="2651" href="Relation.Binary.Construct.NonStrictToStrict.html#2651" class="Function">&lt;-≤-trans</a> <a id="2661" class="Symbol">:</a> <a id="2663" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2673" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2690" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2710" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2714" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2718" class="Symbol">→</a>
           <a id="2731" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2735" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2745" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2757" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="2761" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2765" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="2769" href="Relation.Binary.Construct.NonStrictToStrict.html#2651" class="Function">&lt;-≤-trans</a> <a id="2779" href="Relation.Binary.Construct.NonStrictToStrict.html#2779" class="Bound">sym</a> <a id="2783" href="Relation.Binary.Construct.NonStrictToStrict.html#2783" class="Bound">trans</a> <a id="2789" href="Relation.Binary.Construct.NonStrictToStrict.html#2789" class="Bound">antisym</a> <a id="2797" href="Relation.Binary.Construct.NonStrictToStrict.html#2797" class="Bound">respʳ</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Relation.Binary.Construct.NonStrictToStrict.html#2804" class="Bound">x≤y</a> <a id="2808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2810" href="Relation.Binary.Construct.NonStrictToStrict.html#2810" class="Bound">x≉y</a><a id="2813" class="Symbol">)</a> <a id="2815" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">y≤z</a> <a id="2819" class="Symbol">=</a>
  <a id="2823" href="Relation.Binary.Construct.NonStrictToStrict.html#2783" class="Bound">trans</a> <a id="2829" href="Relation.Binary.Construct.NonStrictToStrict.html#2804" class="Bound">x≤y</a> <a id="2833" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">y≤z</a> <a id="2837" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2839" class="Symbol">(λ</a> <a id="2842" href="Relation.Binary.Construct.NonStrictToStrict.html#2842" class="Bound">x≈z</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Relation.Binary.Construct.NonStrictToStrict.html#2810" class="Bound">x≉y</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Relation.Binary.Construct.NonStrictToStrict.html#2789" class="Bound">antisym</a> <a id="2861" href="Relation.Binary.Construct.NonStrictToStrict.html#2804" class="Bound">x≤y</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Relation.Binary.Construct.NonStrictToStrict.html#2797" class="Bound">respʳ</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Relation.Binary.Construct.NonStrictToStrict.html#2779" class="Bound">sym</a> <a id="2877" href="Relation.Binary.Construct.NonStrictToStrict.html#2842" class="Bound">x≈z</a><a id="2880" class="Symbol">)</a> <a id="2882" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">y≤z</a><a id="2885" class="Symbol">)))</a>

<a id="≤-&lt;-trans"></a><a id="2890" href="Relation.Binary.Construct.NonStrictToStrict.html#2890" class="Function">≤-&lt;-trans</a> <a id="2900" class="Symbol">:</a> <a id="2902" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2913" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2917" class="Symbol">→</a> <a id="2919" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2933" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2937" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2941" class="Symbol">→</a>
           <a id="2954" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2958" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2968" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2980" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="2984" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="2988" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="2992" href="Relation.Binary.Construct.NonStrictToStrict.html#2890" class="Function">≤-&lt;-trans</a> <a id="3002" href="Relation.Binary.Construct.NonStrictToStrict.html#3002" class="Bound">trans</a> <a id="3008" href="Relation.Binary.Construct.NonStrictToStrict.html#3008" class="Bound">antisym</a> <a id="3016" href="Relation.Binary.Construct.NonStrictToStrict.html#3016" class="Bound">respʳ</a> <a id="3022" href="Relation.Binary.Construct.NonStrictToStrict.html#3022" class="Bound">x≤y</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Relation.Binary.Construct.NonStrictToStrict.html#3027" class="Bound">y≤z</a> <a id="3031" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3033" href="Relation.Binary.Construct.NonStrictToStrict.html#3033" class="Bound">y≉z</a><a id="3036" class="Symbol">)</a> <a id="3038" class="Symbol">=</a>
  <a id="3042" href="Relation.Binary.Construct.NonStrictToStrict.html#3002" class="Bound">trans</a> <a id="3048" href="Relation.Binary.Construct.NonStrictToStrict.html#3022" class="Bound">x≤y</a> <a id="3052" href="Relation.Binary.Construct.NonStrictToStrict.html#3027" class="Bound">y≤z</a> <a id="3056" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3058" class="Symbol">(λ</a> <a id="3061" href="Relation.Binary.Construct.NonStrictToStrict.html#3061" class="Bound">x≈z</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Relation.Binary.Construct.NonStrictToStrict.html#3033" class="Bound">y≉z</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Relation.Binary.Construct.NonStrictToStrict.html#3008" class="Bound">antisym</a> <a id="3080" href="Relation.Binary.Construct.NonStrictToStrict.html#3027" class="Bound">y≤z</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Relation.Binary.Construct.NonStrictToStrict.html#3016" class="Bound">respʳ</a> <a id="3091" href="Relation.Binary.Construct.NonStrictToStrict.html#3061" class="Bound">x≈z</a> <a id="3095" href="Relation.Binary.Construct.NonStrictToStrict.html#3022" class="Bound">x≤y</a><a id="3098" class="Symbol">)))</a>

<a id="&lt;-asym"></a><a id="3103" href="Relation.Binary.Construct.NonStrictToStrict.html#3103" class="Function">&lt;-asym</a> <a id="3110" class="Symbol">:</a> <a id="3112" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3126" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3130" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="3147" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="3151" href="Relation.Binary.Construct.NonStrictToStrict.html#3103" class="Function">&lt;-asym</a> <a id="3158" href="Relation.Binary.Construct.NonStrictToStrict.html#3158" class="Bound">antisym</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Relation.Binary.Construct.NonStrictToStrict.html#3167" class="Bound">x≤y</a> <a id="3171" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3173" href="Relation.Binary.Construct.NonStrictToStrict.html#3173" class="Bound">x≉y</a><a id="3176" class="Symbol">)</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Relation.Binary.Construct.NonStrictToStrict.html#3179" class="Bound">y≤x</a> <a id="3183" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3185" class="Symbol">_)</a> <a id="3188" class="Symbol">=</a> <a id="3190" href="Relation.Binary.Construct.NonStrictToStrict.html#3173" class="Bound">x≉y</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Relation.Binary.Construct.NonStrictToStrict.html#3158" class="Bound">antisym</a> <a id="3203" href="Relation.Binary.Construct.NonStrictToStrict.html#3167" class="Bound">x≤y</a> <a id="3207" href="Relation.Binary.Construct.NonStrictToStrict.html#3179" class="Bound">y≤x</a><a id="3210" class="Symbol">)</a>

<a id="&lt;-respˡ-≈"></a><a id="3213" href="Relation.Binary.Construct.NonStrictToStrict.html#3213" class="Function">&lt;-respˡ-≈</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="3236" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3246" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="3256" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="3266" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="3276" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a>
<a id="3280" href="Relation.Binary.Construct.NonStrictToStrict.html#3213" class="Function">&lt;-respˡ-≈</a> <a id="3290" href="Relation.Binary.Construct.NonStrictToStrict.html#3290" class="Bound">trans</a> <a id="3296" href="Relation.Binary.Construct.NonStrictToStrict.html#3296" class="Bound">respˡ</a> <a id="3302" href="Relation.Binary.Construct.NonStrictToStrict.html#3302" class="Bound">y≈z</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Relation.Binary.Construct.NonStrictToStrict.html#3307" class="Bound">y≤x</a> <a id="3311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3313" href="Relation.Binary.Construct.NonStrictToStrict.html#3313" class="Bound">y≉x</a><a id="3316" class="Symbol">)</a> <a id="3318" class="Symbol">=</a>
  <a id="3322" href="Relation.Binary.Construct.NonStrictToStrict.html#3296" class="Bound">respˡ</a> <a id="3328" href="Relation.Binary.Construct.NonStrictToStrict.html#3302" class="Bound">y≈z</a> <a id="3332" href="Relation.Binary.Construct.NonStrictToStrict.html#3307" class="Bound">y≤x</a> <a id="3336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3338" href="Relation.Binary.Construct.NonStrictToStrict.html#3313" class="Bound">y≉x</a> <a id="3342" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3344" href="Relation.Binary.Construct.NonStrictToStrict.html#3290" class="Bound">trans</a> <a id="3350" href="Relation.Binary.Construct.NonStrictToStrict.html#3302" class="Bound">y≈z</a>

<a id="&lt;-respʳ-≈"></a><a id="3355" href="Relation.Binary.Construct.NonStrictToStrict.html#3355" class="Function">&lt;-respʳ-≈</a> <a id="3365" class="Symbol">:</a> <a id="3367" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3377" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="3394" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3398" class="Symbol">→</a>
            <a id="3412" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3416" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="3426" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3430" class="Symbol">→</a> <a id="3432" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="3436" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="3446" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a>
<a id="3450" href="Relation.Binary.Construct.NonStrictToStrict.html#3355" class="Function">&lt;-respʳ-≈</a> <a id="3460" href="Relation.Binary.Construct.NonStrictToStrict.html#3460" class="Bound">sym</a> <a id="3464" href="Relation.Binary.Construct.NonStrictToStrict.html#3464" class="Bound">trans</a> <a id="3470" href="Relation.Binary.Construct.NonStrictToStrict.html#3470" class="Bound">respʳ</a> <a id="3476" href="Relation.Binary.Construct.NonStrictToStrict.html#3476" class="Bound">y≈z</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Relation.Binary.Construct.NonStrictToStrict.html#3481" class="Bound">x≤y</a> <a id="3485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3487" href="Relation.Binary.Construct.NonStrictToStrict.html#3487" class="Bound">x≉y</a><a id="3490" class="Symbol">)</a> <a id="3492" class="Symbol">=</a>
  <a id="3496" class="Symbol">(</a><a id="3497" href="Relation.Binary.Construct.NonStrictToStrict.html#3470" class="Bound">respʳ</a> <a id="3503" href="Relation.Binary.Construct.NonStrictToStrict.html#3476" class="Bound">y≈z</a> <a id="3507" href="Relation.Binary.Construct.NonStrictToStrict.html#3481" class="Bound">x≤y</a><a id="3510" class="Symbol">)</a> <a id="3512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3514" class="Symbol">λ</a> <a id="3516" href="Relation.Binary.Construct.NonStrictToStrict.html#3516" class="Bound">x≈z</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Relation.Binary.Construct.NonStrictToStrict.html#3487" class="Bound">x≉y</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Relation.Binary.Construct.NonStrictToStrict.html#3464" class="Bound">trans</a> <a id="3533" href="Relation.Binary.Construct.NonStrictToStrict.html#3516" class="Bound">x≈z</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Relation.Binary.Construct.NonStrictToStrict.html#3460" class="Bound">sym</a> <a id="3542" href="Relation.Binary.Construct.NonStrictToStrict.html#3476" class="Bound">y≈z</a><a id="3545" class="Symbol">))</a>

<a id="&lt;-resp-≈"></a><a id="3549" href="Relation.Binary.Construct.NonStrictToStrict.html#3549" class="Function">&lt;-resp-≈</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3574" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3584" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="3594" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a> <a id="3604" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="3614" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a>
<a id="3618" href="Relation.Binary.Construct.NonStrictToStrict.html#3549" class="Function">&lt;-resp-≈</a> <a id="3627" href="Relation.Binary.Construct.NonStrictToStrict.html#3627" class="Bound">eq</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Relation.Binary.Construct.NonStrictToStrict.html#3631" class="Bound">respʳ</a> <a id="3637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3639" href="Relation.Binary.Construct.NonStrictToStrict.html#3639" class="Bound">respˡ</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">=</a>
  <a id="3650" href="Relation.Binary.Construct.NonStrictToStrict.html#3355" class="Function">&lt;-respʳ-≈</a> <a id="3660" href="Relation.Binary.Structures.html#1622" class="Function">sym</a> <a id="3664" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3670" href="Relation.Binary.Construct.NonStrictToStrict.html#3631" class="Bound">respʳ</a> <a id="3676" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3678" href="Relation.Binary.Construct.NonStrictToStrict.html#3213" class="Function">&lt;-respˡ-≈</a> <a id="3688" href="Relation.Binary.Structures.html#1648" class="Function">trans</a> <a id="3694" href="Relation.Binary.Construct.NonStrictToStrict.html#3639" class="Bound">respˡ</a>
  <a id="3702" class="Keyword">where</a> <a id="3708" class="Keyword">open</a> <a id="3713" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3727" href="Relation.Binary.Construct.NonStrictToStrict.html#3627" class="Bound">eq</a>

<a id="&lt;-trichotomous"></a><a id="3731" href="Relation.Binary.Construct.NonStrictToStrict.html#3731" class="Function">&lt;-trichotomous</a> <a id="3746" class="Symbol">:</a> <a id="3748" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="3758" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3774" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3778" class="Symbol">→</a>
                 <a id="3797" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3811" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3815" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="3827" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="3831" class="Symbol">→</a>
                 <a id="3850" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="3863" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="3867" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="3871" href="Relation.Binary.Construct.NonStrictToStrict.html#3731" class="Function">&lt;-trichotomous</a> <a id="3886" href="Relation.Binary.Construct.NonStrictToStrict.html#3886" class="Bound">≈-sym</a> <a id="3892" href="Relation.Binary.Construct.NonStrictToStrict.html#3892" class="Bound Operator">_≟_</a> <a id="3896" href="Relation.Binary.Construct.NonStrictToStrict.html#3896" class="Bound">antisym</a> <a id="3904" href="Relation.Binary.Construct.NonStrictToStrict.html#3904" class="Bound">total</a> <a id="3910" href="Relation.Binary.Construct.NonStrictToStrict.html#3910" class="Bound">x</a> <a id="3912" href="Relation.Binary.Construct.NonStrictToStrict.html#3912" class="Bound">y</a> <a id="3914" class="Keyword">with</a> <a id="3919" href="Relation.Binary.Construct.NonStrictToStrict.html#3910" class="Bound">x</a> <a id="3921" href="Relation.Binary.Construct.NonStrictToStrict.html#3892" class="Bound Operator">≟</a> <a id="3923" href="Relation.Binary.Construct.NonStrictToStrict.html#3912" class="Bound">y</a>
<a id="3925" class="Symbol">...</a> <a id="3929" class="Symbol">|</a> <a id="3931" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3935" href="Relation.Binary.Construct.NonStrictToStrict.html#3935" class="Bound">x≈y</a> <a id="3939" class="Symbol">=</a> <a id="3941" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Relation.Binary.Construct.NonStrictToStrict.html#2396" class="Function">&lt;-irrefl</a> <a id="3956" href="Relation.Binary.Construct.NonStrictToStrict.html#3935" class="Bound">x≈y</a><a id="3959" class="Symbol">)</a> <a id="3961" href="Relation.Binary.Construct.NonStrictToStrict.html#3935" class="Bound">x≈y</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Relation.Binary.Construct.NonStrictToStrict.html#2396" class="Function">&lt;-irrefl</a> <a id="3975" class="Symbol">(</a><a id="3976" class="Bound">≈-sym</a> <a id="3982" href="Relation.Binary.Construct.NonStrictToStrict.html#3935" class="Bound">x≈y</a><a id="3985" class="Symbol">))</a>
<a id="3988" class="Symbol">...</a> <a id="3992" class="Symbol">|</a> <a id="3994" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="3998" href="Relation.Binary.Construct.NonStrictToStrict.html#3998" class="Bound">x≉y</a> <a id="4002" class="Keyword">with</a> <a id="4007" class="Bound">total</a> <a id="4013" class="Bound">x</a> <a id="4015" class="Bound">y</a>
<a id="4017" class="Symbol">...</a>   <a id="4023" class="Symbol">|</a> <a id="4025" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4030" href="Relation.Binary.Construct.NonStrictToStrict.html#4030" class="Bound">x≤y</a> <a id="4034" class="Symbol">=</a> <a id="4036" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Relation.Binary.Construct.NonStrictToStrict.html#4030" class="Bound">x≤y</a> <a id="4046" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4048" class="Bound">x≉y</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Bound">x≉y</a> <a id="4057" class="Symbol">(</a><a id="4058" class="Bound">x≉y</a> <a id="4062" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4064" class="Bound">antisym</a> <a id="4072" href="Relation.Binary.Construct.NonStrictToStrict.html#4030" class="Bound">x≤y</a> <a id="4076" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4078" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4083" class="Symbol">)</a>
<a id="4085" class="Symbol">...</a>   <a id="4091" class="Symbol">|</a> <a id="4093" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4098" href="Relation.Binary.Construct.NonStrictToStrict.html#4098" class="Bound">y≤x</a> <a id="4102" class="Symbol">=</a> <a id="4104" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="4109" class="Symbol">(</a><a id="4110" class="Bound">x≉y</a> <a id="4114" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4116" href="Function.Base.html#1638" class="Function">flip</a> <a id="4121" class="Bound">antisym</a> <a id="4129" href="Relation.Binary.Construct.NonStrictToStrict.html#4098" class="Bound">y≤x</a> <a id="4133" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4135" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4140" class="Symbol">)</a> <a id="4142" class="Bound">x≉y</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Relation.Binary.Construct.NonStrictToStrict.html#4098" class="Bound">y≤x</a> <a id="4151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4153" class="Bound">x≉y</a> <a id="4157" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4159" class="Bound">≈-sym</a><a id="4164" class="Symbol">)</a>

<a id="&lt;-decidable"></a><a id="4167" href="Relation.Binary.Construct.NonStrictToStrict.html#4167" class="Function">&lt;-decidable</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4191" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="4195" class="Symbol">→</a> <a id="4197" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4207" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="4211" class="Symbol">→</a> <a id="4213" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4223" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="4227" href="Relation.Binary.Construct.NonStrictToStrict.html#4167" class="Function">&lt;-decidable</a> <a id="4239" href="Relation.Binary.Construct.NonStrictToStrict.html#4239" class="Bound Operator">_≟_</a> <a id="4243" href="Relation.Binary.Construct.NonStrictToStrict.html#4243" class="Bound Operator">_≤?_</a> <a id="4248" href="Relation.Binary.Construct.NonStrictToStrict.html#4248" class="Bound">x</a> <a id="4250" href="Relation.Binary.Construct.NonStrictToStrict.html#4250" class="Bound">y</a> <a id="4252" class="Symbol">=</a> <a id="4254" href="Relation.Binary.Construct.NonStrictToStrict.html#4248" class="Bound">x</a> <a id="4256" href="Relation.Binary.Construct.NonStrictToStrict.html#4243" class="Bound Operator">≤?</a> <a id="4259" href="Relation.Binary.Construct.NonStrictToStrict.html#4250" class="Bound">y</a> <a id="4261" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="4267" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Relation.Binary.Construct.NonStrictToStrict.html#4248" class="Bound">x</a> <a id="4273" href="Relation.Binary.Construct.NonStrictToStrict.html#4239" class="Bound Operator">≟</a> <a id="4275" href="Relation.Binary.Construct.NonStrictToStrict.html#4250" class="Bound">y</a><a id="4276" class="Symbol">)</a>

<a id="4279" class="Comment">------------------------------------------------------------------------</a>
<a id="4352" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4367" href="Relation.Binary.Construct.NonStrictToStrict.html#4367" class="Function">&lt;-isStrictPartialOrder</a> <a id="4390" class="Symbol">:</a> <a id="4392" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4407" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="4411" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="4415" class="Symbol">→</a>
                         <a id="4442" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4463" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="4467" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="4471" href="Relation.Binary.Construct.NonStrictToStrict.html#4367" class="Function">&lt;-isStrictPartialOrder</a> <a id="4494" href="Relation.Binary.Construct.NonStrictToStrict.html#4494" class="Bound">po</a> <a id="4497" class="Symbol">=</a> <a id="4499" class="Keyword">record</a>
  <a id="4508" class="Symbol">{</a> <a id="4510" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
  <a id="4542" class="Symbol">;</a> <a id="4544" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="4558" class="Symbol">=</a> <a id="4560" href="Relation.Binary.Construct.NonStrictToStrict.html#2396" class="Function">&lt;-irrefl</a>
  <a id="4571" class="Symbol">;</a> <a id="4573" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="4587" class="Symbol">=</a> <a id="4589" href="Relation.Binary.Construct.NonStrictToStrict.html#2461" class="Function">&lt;-trans</a> <a id="4597" href="Relation.Binary.Construct.NonStrictToStrict.html#4494" class="Bound">po</a>
  <a id="4602" class="Symbol">;</a> <a id="4604" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="4618" class="Symbol">=</a> <a id="4620" href="Relation.Binary.Construct.NonStrictToStrict.html#3549" class="Function">&lt;-resp-≈</a> <a id="4629" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a> <a id="4643" href="Relation.Binary.Structures.html#3785" class="Function">≤-resp-≈</a>
  <a id="4654" class="Symbol">}</a> <a id="4656" class="Keyword">where</a> <a id="4662" class="Keyword">open</a> <a id="4667" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="4682" href="Relation.Binary.Construct.NonStrictToStrict.html#4494" class="Bound">po</a>

<a id="&lt;-isDecStrictPartialOrder"></a><a id="4686" href="Relation.Binary.Construct.NonStrictToStrict.html#4686" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="4732" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="4736" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="4740" class="Symbol">→</a>
                            <a id="4770" href="Relation.Binary.Structures.html#4782" class="Record">IsDecStrictPartialOrder</a> <a id="4794" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="4798" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="4802" href="Relation.Binary.Construct.NonStrictToStrict.html#4686" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4828" href="Relation.Binary.Construct.NonStrictToStrict.html#4828" class="Bound">dpo</a> <a id="4832" class="Symbol">=</a> <a id="4834" class="Keyword">record</a>
  <a id="4843" class="Symbol">{</a> <a id="4845" href="Relation.Binary.Structures.html#4879" class="Field">isStrictPartialOrder</a> <a id="4866" class="Symbol">=</a> <a id="4868" href="Relation.Binary.Construct.NonStrictToStrict.html#4367" class="Function">&lt;-isStrictPartialOrder</a> <a id="4891" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a>
  <a id="4908" class="Symbol">;</a> <a id="4910" href="Relation.Binary.Structures.html#4931" class="Field Operator">_≟_</a> <a id="4914" class="Symbol">=</a> <a id="4916" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>
  <a id="4922" class="Symbol">;</a> <a id="4924" href="Relation.Binary.Structures.html#4972" class="Field Operator">_&lt;?_</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Relation.Binary.Construct.NonStrictToStrict.html#4167" class="Function">&lt;-decidable</a> <a id="4943" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a> <a id="4947" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>
  <a id="4954" class="Symbol">}</a> <a id="4956" class="Keyword">where</a> <a id="4962" class="Keyword">open</a> <a id="4967" href="Relation.Binary.Structures.html#3809" class="Module">IsDecPartialOrder</a> <a id="4985" href="Relation.Binary.Construct.NonStrictToStrict.html#4828" class="Bound">dpo</a>

<a id="&lt;-isStrictTotalOrder₁"></a><a id="4990" href="Relation.Binary.Construct.NonStrictToStrict.html#4990" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5024" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="5028" class="Symbol">→</a> <a id="5030" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="5043" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="5047" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="5051" class="Symbol">→</a>
                        <a id="5077" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="5096" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="5100" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="5104" href="Relation.Binary.Construct.NonStrictToStrict.html#4990" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5126" href="Relation.Binary.Construct.NonStrictToStrict.html#5126" class="Bound">≟</a> <a id="5128" href="Relation.Binary.Construct.NonStrictToStrict.html#5128" class="Bound">tot</a> <a id="5132" class="Symbol">=</a> <a id="5134" class="Keyword">record</a>
  <a id="5143" class="Symbol">{</a> <a id="5145" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Relation.Binary.Construct.NonStrictToStrict.html#4367" class="Function">&lt;-isStrictPartialOrder</a> <a id="5191" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a>
  <a id="5208" class="Symbol">;</a> <a id="5210" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="5231" class="Symbol">=</a> <a id="5233" href="Relation.Binary.Construct.NonStrictToStrict.html#3731" class="Function">&lt;-trichotomous</a> <a id="5248" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="5255" href="Relation.Binary.Construct.NonStrictToStrict.html#5126" class="Bound">≟</a> <a id="5257" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a> <a id="5265" href="Relation.Binary.Structures.html#5615" class="Field">total</a>
  <a id="5273" class="Symbol">}</a> <a id="5275" class="Keyword">where</a> <a id="5281" class="Keyword">open</a> <a id="5286" href="Relation.Binary.Structures.html#5508" class="Module">IsTotalOrder</a> <a id="5299" href="Relation.Binary.Construct.NonStrictToStrict.html#5128" class="Bound">tot</a>

<a id="&lt;-isStrictTotalOrder₂"></a><a id="5304" href="Relation.Binary.Construct.NonStrictToStrict.html#5304" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5326" class="Symbol">:</a> <a id="5328" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="5344" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="5348" href="Relation.Binary.Construct.NonStrictToStrict.html#801" class="Bound Operator">_≤_</a> <a id="5352" class="Symbol">→</a>
                        <a id="5378" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="5397" href="Relation.Binary.Construct.NonStrictToStrict.html#784" class="Bound Operator">_≈_</a> <a id="5401" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">_&lt;_</a>
<a id="5405" href="Relation.Binary.Construct.NonStrictToStrict.html#5304" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5427" href="Relation.Binary.Construct.NonStrictToStrict.html#5427" class="Bound">dtot</a> <a id="5432" class="Symbol">=</a> <a id="5434" href="Relation.Binary.Construct.NonStrictToStrict.html#4990" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5456" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a> <a id="5460" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a>
  <a id="5475" class="Keyword">where</a> <a id="5481" class="Keyword">open</a> <a id="5486" href="Relation.Binary.Structures.html#5825" class="Module">IsDecTotalOrder</a> <a id="5502" href="Relation.Binary.Construct.NonStrictToStrict.html#5427" class="Bound">dtot</a>
</pre></body></html>

==> anc/Relation.Binary.Construct.On.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Construct.On</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `_∼_` also hold for `_∼_ on f`</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">)</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Function.Base.html" class="Module">Function.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="412" class="Symbol">;</a> <a id="414" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a><a id="471" class="Symbol">;</a> <a id="473" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a><a id="476" class="Symbol">;</a> <a id="478" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Level.html" class="Module">Level</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="558" class="Symbol">;</a> <a id="560" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="644" class="Symbol">;</a> <a id="646" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a><a id="654" class="Symbol">;</a> <a id="656" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a><a id="674" class="Symbol">;</a> <a id="676" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="686" class="Symbol">;</a> <a id="688" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="701" class="Symbol">;</a> <a id="703" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="782" class="Symbol">;</a> <a id="784" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="800" class="Symbol">;</a> <a id="802" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="812" class="Symbol">;</a> <a id="814" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="828" class="Symbol">;</a> <a id="830" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a><a id="847" class="Symbol">;</a> <a id="849" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="869" class="Symbol">;</a> <a id="871" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="883" class="Symbol">;</a> <a id="885" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="900" class="Symbol">;</a> <a id="902" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="920" class="Symbol">)</a>
<a id="922" class="Keyword">open</a> <a id="927" class="Keyword">import</a> <a id="934" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="964" class="Keyword">using</a> <a id="970" class="Symbol">(</a><a id="971" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="980" class="Symbol">;</a> <a id="982" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="993" class="Symbol">;</a> <a id="995" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="1004" class="Symbol">;</a> <a id="1006" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a><a id="1031" class="Symbol">;</a> <a id="1033" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="1043" class="Symbol">;</a> <a id="1045" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="1054" class="Symbol">;</a> <a id="1056" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="1100" class="Symbol">)</a>

<a id="1103" class="Keyword">private</a>
  <a id="1113" class="Keyword">variable</a>
    <a id="1126" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="1128" href="Relation.Binary.Construct.On.html#1128" class="Generalizable">b</a> <a id="1130" href="Relation.Binary.Construct.On.html#1130" class="Generalizable">p</a> <a id="1132" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a> <a id="1134" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="1137" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1152" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1160" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a>
    <a id="1166" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" href="Relation.Binary.Construct.On.html#1128" class="Generalizable">b</a>

<a id="1177" class="Comment">------------------------------------------------------------------------</a>
<a id="1250" class="Comment">-- Definitions</a>

<a id="1266" class="Keyword">module</a> <a id="1273" href="Relation.Binary.Construct.On.html#1273" class="Module">_</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a><a id="1285" class="Symbol">)</a> <a id="1287" class="Keyword">where</a>

  <a id="1296" href="Relation.Binary.Construct.On.html#1296" class="Function">implies</a> <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Relation.Binary.Construct.On.html#1307" class="Bound">≈</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1315" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1317" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="1319" class="Symbol">)</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Relation.Binary.Construct.On.html#1322" class="Bound">∼</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1330" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1332" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="1334" class="Symbol">)</a> <a id="1336" class="Symbol">→</a>
            <a id="1350" href="Relation.Binary.Construct.On.html#1307" class="Bound">≈</a> <a id="1352" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1354" href="Relation.Binary.Construct.On.html#1322" class="Bound">∼</a> <a id="1356" class="Symbol">→</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.Construct.On.html#1307" class="Bound">≈</a> <a id="1361" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1364" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1365" class="Symbol">)</a> <a id="1367" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Relation.Binary.Construct.On.html#1322" class="Bound">∼</a> <a id="1372" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1375" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1376" class="Symbol">)</a>
  <a id="1380" href="Relation.Binary.Construct.On.html#1296" class="Function">implies</a> <a id="1388" class="Symbol">_</a> <a id="1390" class="Symbol">_</a> <a id="1392" href="Relation.Binary.Construct.On.html#1392" class="Bound">impl</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Relation.Binary.Construct.On.html#1392" class="Bound">impl</a>

  <a id="1407" href="Relation.Binary.Construct.On.html#1407" class="Function">reflexive</a> <a id="1417" class="Symbol">:</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Relation.Binary.Construct.On.html#1420" class="Bound">∼</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1428" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1430" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1445" href="Relation.Binary.Construct.On.html#1420" class="Bound">∼</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Relation.Binary.Construct.On.html#1420" class="Bound">∼</a> <a id="1462" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1465" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1466" class="Symbol">)</a>
  <a id="1470" href="Relation.Binary.Construct.On.html#1407" class="Function">reflexive</a> <a id="1480" class="Symbol">_</a> <a id="1482" href="Relation.Binary.Construct.On.html#1482" class="Bound">refl</a> <a id="1487" class="Symbol">=</a> <a id="1489" href="Relation.Binary.Construct.On.html#1482" class="Bound">refl</a>

  <a id="1497" href="Relation.Binary.Construct.On.html#1497" class="Function">irreflexive</a> <a id="1509" class="Symbol">:</a> <a id="1511" class="Symbol">(</a><a id="1512" href="Relation.Binary.Construct.On.html#1512" class="Bound">≈</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1520" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1522" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="1524" class="Symbol">)</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Relation.Binary.Construct.On.html#1527" class="Bound">∼</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1535" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1537" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">→</a>
                <a id="1559" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1571" href="Relation.Binary.Construct.On.html#1512" class="Bound">≈</a> <a id="1573" href="Relation.Binary.Construct.On.html#1527" class="Bound">∼</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Relation.Binary.Construct.On.html#1512" class="Bound">≈</a> <a id="1592" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1595" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1596" class="Symbol">)</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Relation.Binary.Construct.On.html#1527" class="Bound">∼</a> <a id="1601" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1604" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1605" class="Symbol">)</a>
  <a id="1609" href="Relation.Binary.Construct.On.html#1497" class="Function">irreflexive</a> <a id="1621" class="Symbol">_</a> <a id="1623" class="Symbol">_</a> <a id="1625" href="Relation.Binary.Construct.On.html#1625" class="Bound">irrefl</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Relation.Binary.Construct.On.html#1625" class="Bound">irrefl</a>

  <a id="1644" href="Relation.Binary.Construct.On.html#1644" class="Function">symmetric</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Relation.Binary.Construct.On.html#1657" class="Bound">∼</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1665" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1667" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1682" href="Relation.Binary.Construct.On.html#1657" class="Bound">∼</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1696" class="Symbol">(</a><a id="1697" href="Relation.Binary.Construct.On.html#1657" class="Bound">∼</a> <a id="1699" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1702" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1703" class="Symbol">)</a>
  <a id="1707" href="Relation.Binary.Construct.On.html#1644" class="Function">symmetric</a> <a id="1717" class="Symbol">_</a> <a id="1719" href="Relation.Binary.Construct.On.html#1719" class="Bound">sym</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Relation.Binary.Construct.On.html#1719" class="Bound">sym</a>

  <a id="1732" href="Relation.Binary.Construct.On.html#1732" class="Function">transitive</a> <a id="1743" class="Symbol">:</a> <a id="1745" class="Symbol">(</a><a id="1746" href="Relation.Binary.Construct.On.html#1746" class="Bound">∼</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1754" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1756" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="1757" class="Symbol">)</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1772" href="Relation.Binary.Construct.On.html#1746" class="Bound">∼</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Relation.Binary.Construct.On.html#1746" class="Bound">∼</a> <a id="1790" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1793" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1794" class="Symbol">)</a>
  <a id="1798" href="Relation.Binary.Construct.On.html#1732" class="Function">transitive</a> <a id="1809" class="Symbol">_</a> <a id="1811" href="Relation.Binary.Construct.On.html#1811" class="Bound">trans</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Relation.Binary.Construct.On.html#1811" class="Bound">trans</a>

  <a id="1828" href="Relation.Binary.Construct.On.html#1828" class="Function">antisymmetric</a> <a id="1842" class="Symbol">:</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Relation.Binary.Construct.On.html#1845" class="Bound">≈</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1853" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1855" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="1857" class="Symbol">)</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Relation.Binary.Construct.On.html#1860" class="Bound">≤</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1868" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="1870" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="1872" class="Symbol">)</a> <a id="1874" class="Symbol">→</a>
                  <a id="1894" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1908" href="Relation.Binary.Construct.On.html#1845" class="Bound">≈</a> <a id="1910" href="Relation.Binary.Construct.On.html#1860" class="Bound">≤</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Relation.Binary.Construct.On.html#1845" class="Bound">≈</a> <a id="1931" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1934" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1935" class="Symbol">)</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Relation.Binary.Construct.On.html#1860" class="Bound">≤</a> <a id="1940" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1943" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="Relation.Binary.Construct.On.html#1828" class="Function">antisymmetric</a> <a id="1962" class="Symbol">_</a> <a id="1964" class="Symbol">_</a> <a id="1966" href="Relation.Binary.Construct.On.html#1966" class="Bound">antisym</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Relation.Binary.Construct.On.html#1966" class="Bound">antisym</a>

  <a id="1987" href="Relation.Binary.Construct.On.html#1987" class="Function">asymmetric</a> <a id="1998" class="Symbol">:</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Relation.Binary.Construct.On.html#2001" class="Bound">&lt;</a> <a id="2003" class="Symbol">:</a> <a id="2005" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2009" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2011" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2012" class="Symbol">)</a> <a id="2014" class="Symbol">→</a> <a id="2016" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2027" href="Relation.Binary.Construct.On.html#2001" class="Bound">&lt;</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Relation.Binary.Construct.On.html#2001" class="Bound">&lt;</a> <a id="2045" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2048" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2049" class="Symbol">)</a>
  <a id="2053" href="Relation.Binary.Construct.On.html#1987" class="Function">asymmetric</a> <a id="2064" class="Symbol">_</a> <a id="2066" href="Relation.Binary.Construct.On.html#2066" class="Bound">asym</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Relation.Binary.Construct.On.html#2066" class="Bound">asym</a>

  <a id="2081" href="Relation.Binary.Construct.On.html#2081" class="Function">respects</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Relation.Binary.Construct.On.html#2093" class="Bound">∼</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2101" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2103" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2104" class="Symbol">)</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Relation.Binary.Construct.On.html#2107" class="Bound">P</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2119" href="Relation.Binary.Construct.On.html#1130" class="Generalizable">p</a><a id="2120" class="Symbol">)</a> <a id="2122" class="Symbol">→</a>
             <a id="2137" href="Relation.Binary.Construct.On.html#2107" class="Bound">P</a> <a id="2139" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2148" href="Relation.Binary.Construct.On.html#2093" class="Bound">∼</a> <a id="2150" class="Symbol">→</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Relation.Binary.Construct.On.html#2107" class="Bound">P</a> <a id="2155" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2157" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2158" class="Symbol">)</a> <a id="2160" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Relation.Binary.Construct.On.html#2093" class="Bound">∼</a> <a id="2172" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2175" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2176" class="Symbol">)</a>
  <a id="2180" href="Relation.Binary.Construct.On.html#2081" class="Function">respects</a> <a id="2189" class="Symbol">_</a> <a id="2191" class="Symbol">_</a> <a id="2193" href="Relation.Binary.Construct.On.html#2193" class="Bound">resp</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Relation.Binary.Construct.On.html#2193" class="Bound">resp</a>

  <a id="2208" href="Relation.Binary.Construct.On.html#2208" class="Function">respects₂</a> <a id="2218" class="Symbol">:</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Relation.Binary.Construct.On.html#2221" class="Bound">∼₁</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2230" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2232" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="2234" class="Symbol">)</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Relation.Binary.Construct.On.html#2237" class="Bound">∼₂</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2246" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2248" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="2250" class="Symbol">)</a> <a id="2252" class="Symbol">→</a>
              <a id="2268" href="Relation.Binary.Construct.On.html#2221" class="Bound">∼₁</a> <a id="2271" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2281" href="Relation.Binary.Construct.On.html#2237" class="Bound">∼₂</a> <a id="2284" class="Symbol">→</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Relation.Binary.Construct.On.html#2221" class="Bound">∼₁</a> <a id="2290" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2293" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2294" class="Symbol">)</a> <a id="2296" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Relation.Binary.Construct.On.html#2237" class="Bound">∼₂</a> <a id="2310" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2313" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2314" class="Symbol">)</a>
  <a id="2318" href="Relation.Binary.Construct.On.html#2208" class="Function">respects₂</a> <a id="2328" class="Symbol">_</a> <a id="2330" class="Symbol">_</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Relation.Binary.Construct.On.html#2333" class="Bound">resp₁</a> <a id="2339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2341" href="Relation.Binary.Construct.On.html#2341" class="Bound">resp₂</a><a id="2346" class="Symbol">)</a> <a id="2348" class="Symbol">=</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Relation.Binary.Construct.On.html#2333" class="Bound">resp₁</a> <a id="2357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2359" href="Relation.Binary.Construct.On.html#2341" class="Bound">resp₂</a><a id="2364" class="Symbol">)</a>

  <a id="2369" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="2379" class="Symbol">:</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Relation.Binary.Construct.On.html#2382" class="Bound">∼</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2390" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2392" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2407" href="Relation.Binary.Construct.On.html#2382" class="Bound">∼</a> <a id="2409" class="Symbol">→</a> <a id="2411" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Relation.Binary.Construct.On.html#2382" class="Bound">∼</a> <a id="2424" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2427" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2428" class="Symbol">)</a>
  <a id="2432" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="2442" class="Symbol">_</a> <a id="2444" href="Relation.Binary.Construct.On.html#2444" class="Bound">dec</a> <a id="2448" href="Relation.Binary.Construct.On.html#2448" class="Bound">x</a> <a id="2450" href="Relation.Binary.Construct.On.html#2450" class="Bound">y</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="Relation.Binary.Construct.On.html#2444" class="Bound">dec</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2461" href="Relation.Binary.Construct.On.html#2448" class="Bound">x</a><a id="2462" class="Symbol">)</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2467" href="Relation.Binary.Construct.On.html#2450" class="Bound">y</a><a id="2468" class="Symbol">)</a>

  <a id="2473" href="Relation.Binary.Construct.On.html#2473" class="Function">total</a> <a id="2479" class="Symbol">:</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Relation.Binary.Construct.On.html#2482" class="Bound">∼</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2490" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2492" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2503" href="Relation.Binary.Construct.On.html#2482" class="Bound">∼</a> <a id="2505" class="Symbol">→</a> <a id="2507" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2513" class="Symbol">(</a><a id="2514" href="Relation.Binary.Construct.On.html#2482" class="Bound">∼</a> <a id="2516" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2519" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2520" class="Symbol">)</a>
  <a id="2524" href="Relation.Binary.Construct.On.html#2473" class="Function">total</a> <a id="2530" class="Symbol">_</a> <a id="2532" href="Relation.Binary.Construct.On.html#2532" class="Bound">tot</a> <a id="2536" href="Relation.Binary.Construct.On.html#2536" class="Bound">x</a> <a id="2538" href="Relation.Binary.Construct.On.html#2538" class="Bound">y</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Relation.Binary.Construct.On.html#2532" class="Bound">tot</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2549" href="Relation.Binary.Construct.On.html#2536" class="Bound">x</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2555" href="Relation.Binary.Construct.On.html#2538" class="Bound">y</a><a id="2556" class="Symbol">)</a>

  <a id="2561" href="Relation.Binary.Construct.On.html#2561" class="Function">trichotomous</a> <a id="2574" class="Symbol">:</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Relation.Binary.Construct.On.html#2577" class="Bound">≈</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2585" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2587" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">(</a><a id="2592" href="Relation.Binary.Construct.On.html#2592" class="Bound">&lt;</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2600" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2602" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">→</a>
                 <a id="2625" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="2638" href="Relation.Binary.Construct.On.html#2577" class="Bound">≈</a> <a id="2640" href="Relation.Binary.Construct.On.html#2592" class="Bound">&lt;</a> <a id="2642" class="Symbol">→</a> <a id="2644" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Relation.Binary.Construct.On.html#2577" class="Bound">≈</a> <a id="2660" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2663" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Relation.Binary.Construct.On.html#2592" class="Bound">&lt;</a> <a id="2669" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2672" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2673" class="Symbol">)</a>
  <a id="2677" href="Relation.Binary.Construct.On.html#2561" class="Function">trichotomous</a> <a id="2690" class="Symbol">_</a> <a id="2692" class="Symbol">_</a> <a id="2694" href="Relation.Binary.Construct.On.html#2694" class="Bound">compare</a> <a id="2702" href="Relation.Binary.Construct.On.html#2702" class="Bound">x</a> <a id="2704" href="Relation.Binary.Construct.On.html#2704" class="Bound">y</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Relation.Binary.Construct.On.html#2694" class="Bound">compare</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2719" href="Relation.Binary.Construct.On.html#2702" class="Bound">x</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2725" href="Relation.Binary.Construct.On.html#2704" class="Bound">y</a><a id="2726" class="Symbol">)</a>

  <a id="2731" href="Relation.Binary.Construct.On.html#2731" class="Function">accessible</a> <a id="2742" class="Symbol">:</a> <a id="2744" class="Symbol">∀</a> <a id="2746" class="Symbol">{</a><a id="2747" href="Relation.Binary.Construct.On.html#2747" class="Bound">∼</a> <a id="2749" class="Symbol">:</a> <a id="2751" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2755" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2757" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2758" class="Symbol">}</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Relation.Binary.Construct.On.html#2761" class="Bound">x</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2770" href="Relation.Binary.Construct.On.html#2747" class="Bound">∼</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2775" href="Relation.Binary.Construct.On.html#2761" class="Bound">x</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Induction.WellFounded.html#1356" class="Datatype">Acc</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Relation.Binary.Construct.On.html#2747" class="Bound">∼</a> <a id="2787" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2790" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2791" class="Symbol">)</a> <a id="2793" href="Relation.Binary.Construct.On.html#2761" class="Bound">x</a>
  <a id="2797" href="Relation.Binary.Construct.On.html#2731" class="Function">accessible</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2813" href="Relation.Binary.Construct.On.html#2813" class="Bound">rs</a><a id="2815" class="Symbol">)</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Induction.WellFounded.html#1418" class="InductiveConstructor">acc</a> <a id="2823" class="Symbol">(λ</a> <a id="2826" href="Relation.Binary.Construct.On.html#2826" class="Bound">fy&lt;fx</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Relation.Binary.Construct.On.html#2731" class="Function">accessible</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Relation.Binary.Construct.On.html#2813" class="Bound">rs</a> <a id="2849" href="Relation.Binary.Construct.On.html#2826" class="Bound">fy&lt;fx</a><a id="2854" class="Symbol">))</a>

  <a id="2860" href="Relation.Binary.Construct.On.html#2860" class="Function">wellFounded</a> <a id="2872" class="Symbol">:</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Relation.Binary.Construct.On.html#2875" class="Bound">∼</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2883" href="Relation.Binary.Construct.On.html#1284" class="Bound">A</a> <a id="2885" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="2902" href="Relation.Binary.Construct.On.html#2875" class="Bound">∼</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Induction.WellFounded.html#1604" class="Function">WellFounded</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Relation.Binary.Construct.On.html#2875" class="Bound">∼</a> <a id="2921" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="2924" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a><a id="2925" class="Symbol">)</a>
  <a id="2929" href="Relation.Binary.Construct.On.html#2860" class="Function">wellFounded</a> <a id="2941" href="Relation.Binary.Construct.On.html#2941" class="Bound">wf</a> <a id="2944" href="Relation.Binary.Construct.On.html#2944" class="Bound">x</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Relation.Binary.Construct.On.html#2731" class="Function">accessible</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Relation.Binary.Construct.On.html#2941" class="Bound">wf</a> <a id="2963" class="Symbol">(</a><a id="2964" href="Relation.Binary.Construct.On.html#1276" class="Bound">f</a> <a id="2966" href="Relation.Binary.Construct.On.html#2944" class="Bound">x</a><a id="2967" class="Symbol">))</a>

<a id="2971" class="Comment">------------------------------------------------------------------------</a>
<a id="3044" class="Comment">-- Structures</a>

<a id="3059" class="Keyword">module</a> <a id="3066" href="Relation.Binary.Construct.On.html#3066" class="Module">_</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a> <a id="3071" class="Symbol">:</a> <a id="3073" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a><a id="3078" class="Symbol">)</a> <a id="3080" class="Symbol">{</a><a id="3081" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3083" class="Symbol">:</a> <a id="3085" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3089" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a> <a id="3091" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="3093" class="Symbol">}</a> <a id="3095" class="Keyword">where</a>

  <a id="3104" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3134" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3136" class="Symbol">→</a>
                  <a id="3156" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3173" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="3176" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a><a id="3177" class="Symbol">)</a>
  <a id="3181" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="3195" href="Relation.Binary.Construct.On.html#3195" class="Bound">eq</a> <a id="3198" class="Symbol">=</a> <a id="3200" class="Keyword">record</a>
    <a id="3211" class="Symbol">{</a> <a id="3213" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="3219" class="Symbol">=</a> <a id="3221" href="Relation.Binary.Construct.On.html#1407" class="Function">reflexive</a>  <a id="3232" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a> <a id="3234" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3236" href="Relation.Binary.Structures.html#1596" class="Field">Eq.refl</a>
    <a id="3248" class="Symbol">;</a> <a id="3250" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="3256" class="Symbol">=</a> <a id="3258" href="Relation.Binary.Construct.On.html#1644" class="Function">symmetric</a>  <a id="3269" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a> <a id="3271" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3273" href="Relation.Binary.Structures.html#1622" class="Field">Eq.sym</a>
    <a id="3284" class="Symbol">;</a> <a id="3286" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Relation.Binary.Construct.On.html#1732" class="Function">transitive</a> <a id="3305" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a> <a id="3307" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3309" href="Relation.Binary.Structures.html#1648" class="Field">Eq.trans</a>
    <a id="3322" class="Symbol">}</a> <a id="3324" class="Keyword">where</a> <a id="3330" class="Keyword">module</a> <a id="3337" href="Relation.Binary.Construct.On.html#3337" class="Module">Eq</a> <a id="3340" class="Symbol">=</a> <a id="3342" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="3356" href="Relation.Binary.Construct.On.html#3195" class="Bound">eq</a>

  <a id="3362" href="Relation.Binary.Construct.On.html#3362" class="Function">isDecEquivalence</a> <a id="3379" class="Symbol">:</a> <a id="3381" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3398" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3400" class="Symbol">→</a>
                     <a id="3423" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="3440" class="Symbol">(</a><a id="3441" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3443" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="3446" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a><a id="3447" class="Symbol">)</a>
  <a id="3451" href="Relation.Binary.Construct.On.html#3362" class="Function">isDecEquivalence</a> <a id="3468" href="Relation.Binary.Construct.On.html#3468" class="Bound">dec</a> <a id="3472" class="Symbol">=</a> <a id="3474" class="Keyword">record</a>
    <a id="3485" class="Symbol">{</a> <a id="3487" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="3517" href="Relation.Binary.Structures.html#1915" class="Field">Dec.isEquivalence</a>
    <a id="3539" class="Symbol">;</a> <a id="3541" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="3555" class="Symbol">=</a> <a id="3557" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="3567" href="Relation.Binary.Construct.On.html#3069" class="Bound">f</a> <a id="3569" href="Relation.Binary.Construct.On.html#3081" class="Bound">≈</a> <a id="3571" href="Relation.Binary.Structures.html#1949" class="Field Operator">Dec._≟_</a>
    <a id="3583" class="Symbol">}</a> <a id="3585" class="Keyword">where</a> <a id="3591" class="Keyword">module</a> <a id="3598" href="Relation.Binary.Construct.On.html#3598" class="Module">Dec</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="3621" href="Relation.Binary.Construct.On.html#3468" class="Bound">dec</a>

<a id="3626" class="Keyword">module</a> <a id="3633" href="Relation.Binary.Construct.On.html#3633" class="Module">_</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="3642" class="Symbol">→</a> <a id="3644" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">{</a><a id="3648" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="3650" class="Symbol">:</a> <a id="3652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3656" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a> <a id="3658" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a><a id="3660" class="Symbol">}</a> <a id="3662" class="Symbol">{</a><a id="3663" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3671" href="Relation.Binary.Construct.On.html#1152" class="Generalizable">A</a> <a id="3673" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="3675" class="Symbol">}</a> <a id="3677" class="Keyword">where</a>

  <a id="3686" href="Relation.Binary.Construct.On.html#3686" class="Function">isPreorder</a> <a id="3697" class="Symbol">:</a> <a id="3699" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3710" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="3712" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3727" class="Symbol">(</a><a id="3728" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="3730" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="3733" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="3734" class="Symbol">)</a> <a id="3736" class="Symbol">(</a><a id="3737" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="3739" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="3742" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="3743" class="Symbol">)</a>
  <a id="3747" href="Relation.Binary.Construct.On.html#3686" class="Function">isPreorder</a> <a id="3758" href="Relation.Binary.Construct.On.html#3758" class="Bound">pre</a> <a id="3762" class="Symbol">=</a> <a id="3764" class="Keyword">record</a>
    <a id="3775" class="Symbol">{</a> <a id="3777" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="3791" class="Symbol">=</a> <a id="3793" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="3807" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="3809" href="Relation.Binary.Structures.html#2256" class="Field">Pre.isEquivalence</a>
    <a id="3831" class="Symbol">;</a> <a id="3833" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="3847" class="Symbol">=</a> <a id="3849" href="Relation.Binary.Construct.On.html#1296" class="Function">implies</a> <a id="3857" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="3859" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="3861" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="3863" href="Relation.Binary.Structures.html#2359" class="Field">Pre.reflexive</a>
    <a id="3881" class="Symbol">;</a> <a id="3883" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="3897" class="Symbol">=</a> <a id="3899" href="Relation.Binary.Construct.On.html#1732" class="Function">transitive</a> <a id="3910" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="3912" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="3914" href="Relation.Binary.Structures.html#2389" class="Field">Pre.trans</a>
    <a id="3928" class="Symbol">}</a> <a id="3930" class="Keyword">where</a> <a id="3936" class="Keyword">module</a> <a id="3943" href="Relation.Binary.Construct.On.html#3943" class="Module">Pre</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="3960" href="Relation.Binary.Construct.On.html#3758" class="Bound">pre</a>

  <a id="3967" href="Relation.Binary.Construct.On.html#3967" class="Function">isPartialOrder</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3999" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4001" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4003" class="Symbol">→</a>
                   <a id="4024" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4042" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4045" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4046" class="Symbol">)</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4051" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4054" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4055" class="Symbol">)</a>
  <a id="4059" href="Relation.Binary.Construct.On.html#3967" class="Function">isPartialOrder</a> <a id="4074" href="Relation.Binary.Construct.On.html#4074" class="Bound">po</a> <a id="4077" class="Symbol">=</a> <a id="4079" class="Keyword">record</a>
    <a id="4090" class="Symbol">{</a> <a id="4092" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Relation.Binary.Construct.On.html#3686" class="Function">isPreorder</a> <a id="4116" href="Relation.Binary.Structures.html#3591" class="Field">Po.isPreorder</a>
    <a id="4134" class="Symbol">;</a> <a id="4136" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="4147" class="Symbol">=</a> <a id="4149" href="Relation.Binary.Construct.On.html#1828" class="Function">antisymmetric</a> <a id="4163" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4165" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4167" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4169" href="Relation.Binary.Structures.html#3623" class="Field">Po.antisym</a>
    <a id="4184" class="Symbol">}</a> <a id="4186" class="Keyword">where</a> <a id="4192" class="Keyword">module</a> <a id="4199" href="Relation.Binary.Construct.On.html#4199" class="Module">Po</a> <a id="4202" class="Symbol">=</a> <a id="4204" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="4219" href="Relation.Binary.Construct.On.html#4074" class="Bound">po</a>

  <a id="4225" href="Relation.Binary.Construct.On.html#4225" class="Function">isDecPartialOrder</a> <a id="4243" class="Symbol">:</a> <a id="4245" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="4263" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4265" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4267" class="Symbol">→</a>
                      <a id="4291" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4312" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4315" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">(</a><a id="4319" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4321" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4324" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4325" class="Symbol">)</a>
  <a id="4329" href="Relation.Binary.Construct.On.html#4225" class="Function">isDecPartialOrder</a> <a id="4347" href="Relation.Binary.Construct.On.html#4347" class="Bound">dpo</a> <a id="4351" class="Symbol">=</a> <a id="4353" class="Keyword">record</a>
    <a id="4364" class="Symbol">{</a> <a id="4366" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="4381" class="Symbol">=</a> <a id="4383" href="Relation.Binary.Construct.On.html#3967" class="Function">isPartialOrder</a> <a id="4398" href="Relation.Binary.Structures.html#3900" class="Field">DPO.isPartialOrder</a>
    <a id="4421" class="Symbol">;</a> <a id="4423" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>            <a id="4438" class="Symbol">=</a> <a id="4440" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="4450" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4452" class="Symbol">_</a> <a id="4454" href="Relation.Binary.Structures.html#3940" class="Field Operator">DPO._≟_</a>
    <a id="4466" class="Symbol">;</a> <a id="4468" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>           <a id="4483" class="Symbol">=</a> <a id="4485" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="4495" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4497" class="Symbol">_</a> <a id="4499" href="Relation.Binary.Structures.html#3975" class="Field Operator">DPO._≤?_</a>
    <a id="4512" class="Symbol">}</a> <a id="4514" class="Keyword">where</a> <a id="4520" class="Keyword">module</a> <a id="4527" href="Relation.Binary.Construct.On.html#4527" class="Module">DPO</a> <a id="4531" class="Symbol">=</a> <a id="4533" href="Relation.Binary.Structures.html#3809" class="Module">IsDecPartialOrder</a> <a id="4551" href="Relation.Binary.Construct.On.html#4347" class="Bound">dpo</a>

  <a id="4558" href="Relation.Binary.Construct.On.html#4558" class="Function">isStrictPartialOrder</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4602" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4604" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4606" class="Symbol">→</a>
                         <a id="4633" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4657" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4660" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4661" class="Symbol">)</a> <a id="4663" class="Symbol">(</a><a id="4664" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4666" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="4669" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="4670" class="Symbol">)</a>
  <a id="4674" href="Relation.Binary.Construct.On.html#4558" class="Function">isStrictPartialOrder</a> <a id="4695" href="Relation.Binary.Construct.On.html#4695" class="Bound">spo</a> <a id="4699" class="Symbol">=</a> <a id="4701" class="Keyword">record</a>
    <a id="4712" class="Symbol">{</a> <a id="4714" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="4744" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4746" href="Relation.Binary.Structures.html#4373" class="Field">Spo.isEquivalence</a>
    <a id="4768" class="Symbol">;</a> <a id="4770" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="4784" class="Symbol">=</a> <a id="4786" href="Relation.Binary.Construct.On.html#1497" class="Function">irreflexive</a> <a id="4798" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4800" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4802" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4804" href="Relation.Binary.Structures.html#4407" class="Field">Spo.irrefl</a>
    <a id="4819" class="Symbol">;</a> <a id="4821" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="4835" class="Symbol">=</a> <a id="4837" href="Relation.Binary.Construct.On.html#1732" class="Function">transitive</a> <a id="4848" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4850" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4852" href="Relation.Binary.Structures.html#4447" class="Field">Spo.trans</a>
    <a id="4866" class="Symbol">;</a> <a id="4868" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="4882" class="Symbol">=</a> <a id="4884" href="Relation.Binary.Construct.On.html#2208" class="Function">respects₂</a> <a id="4894" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="4896" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4898" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4900" href="Relation.Binary.Structures.html#4482" class="Field">Spo.&lt;-resp-≈</a>
    <a id="4917" class="Symbol">}</a> <a id="4919" class="Keyword">where</a> <a id="4925" class="Keyword">module</a> <a id="4932" href="Relation.Binary.Construct.On.html#4932" class="Module">Spo</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="4959" href="Relation.Binary.Construct.On.html#4695" class="Bound">spo</a>

  <a id="4966" href="Relation.Binary.Construct.On.html#4966" class="Function">isTotalOrder</a> <a id="4979" class="Symbol">:</a> <a id="4981" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="4994" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="4996" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="4998" class="Symbol">→</a>
                 <a id="5017" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="5030" class="Symbol">(</a><a id="5031" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5033" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5036" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5037" class="Symbol">)</a> <a id="5039" class="Symbol">(</a><a id="5040" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5042" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5045" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5046" class="Symbol">)</a>
  <a id="5050" href="Relation.Binary.Construct.On.html#4966" class="Function">isTotalOrder</a> <a id="5063" href="Relation.Binary.Construct.On.html#5063" class="Bound">to</a> <a id="5066" class="Symbol">=</a> <a id="5068" class="Keyword">record</a>
    <a id="5079" class="Symbol">{</a> <a id="5081" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Relation.Binary.Construct.On.html#3967" class="Function">isPartialOrder</a> <a id="5113" href="Relation.Binary.Structures.html#5575" class="Field">To.isPartialOrder</a>
    <a id="5135" class="Symbol">;</a> <a id="5137" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="5152" class="Symbol">=</a> <a id="5154" href="Relation.Binary.Construct.On.html#2473" class="Function">total</a> <a id="5160" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="5162" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5164" href="Relation.Binary.Structures.html#5615" class="Field">To.total</a>
    <a id="5177" class="Symbol">}</a> <a id="5179" class="Keyword">where</a> <a id="5185" class="Keyword">module</a> <a id="5192" href="Relation.Binary.Construct.On.html#5192" class="Module">To</a> <a id="5195" class="Symbol">=</a> <a id="5197" href="Relation.Binary.Structures.html#5508" class="Module">IsTotalOrder</a> <a id="5210" href="Relation.Binary.Construct.On.html#5063" class="Bound">to</a>

  <a id="5216" href="Relation.Binary.Construct.On.html#5216" class="Function">isDecTotalOrder</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="5250" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5252" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5254" class="Symbol">→</a>
                    <a id="5276" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="5292" class="Symbol">(</a><a id="5293" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5295" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5298" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5299" class="Symbol">)</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5304" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5307" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5308" class="Symbol">)</a>
  <a id="5312" href="Relation.Binary.Construct.On.html#5216" class="Function">isDecTotalOrder</a> <a id="5328" href="Relation.Binary.Construct.On.html#5328" class="Bound">dec</a> <a id="5332" class="Symbol">=</a> <a id="5334" class="Keyword">record</a>
    <a id="5345" class="Symbol">{</a> <a id="5347" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="5360" class="Symbol">=</a> <a id="5362" href="Relation.Binary.Construct.On.html#4966" class="Function">isTotalOrder</a> <a id="5375" href="Relation.Binary.Structures.html#5914" class="Field">Dec.isTotalOrder</a>
    <a id="5396" class="Symbol">;</a> <a id="5398" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="5411" class="Symbol">=</a> <a id="5413" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="5423" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="5425" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5427" href="Relation.Binary.Structures.html#5950" class="Field Operator">Dec._≟_</a>
    <a id="5439" class="Symbol">;</a> <a id="5441" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="5454" class="Symbol">=</a> <a id="5456" href="Relation.Binary.Construct.On.html#2369" class="Function">decidable</a> <a id="5466" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a> <a id="5468" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5470" href="Relation.Binary.Structures.html#5983" class="Field Operator">Dec._≤?_</a>
    <a id="5483" class="Symbol">}</a> <a id="5485" class="Keyword">where</a> <a id="5491" class="Keyword">module</a> <a id="5498" href="Relation.Binary.Construct.On.html#5498" class="Module">Dec</a> <a id="5502" class="Symbol">=</a> <a id="5504" href="Relation.Binary.Structures.html#5825" class="Module">IsDecTotalOrder</a> <a id="5520" href="Relation.Binary.Construct.On.html#5328" class="Bound">dec</a>

  <a id="5527" href="Relation.Binary.Construct.On.html#5527" class="Function">isStrictTotalOrder</a> <a id="5546" class="Symbol">:</a> <a id="5548" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="5567" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5569" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5571" class="Symbol">→</a>
                       <a id="5596" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="5615" class="Symbol">(</a><a id="5616" href="Relation.Binary.Construct.On.html#3648" class="Bound">≈</a> <a id="5618" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5621" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5622" class="Symbol">)</a> <a id="5624" class="Symbol">(</a><a id="5625" href="Relation.Binary.Construct.On.html#3663" class="Bound">∼</a> <a id="5627" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="5630" href="Relation.Binary.Construct.On.html#3636" class="Bound">f</a><a id="5631" class="Symbol">)</a>
  <a id="5635" href="Relation.Binary.Construct.On.html#5527" class="Function">isStrictTotalOrder</a> <a id="5654" href="Relation.Binary.Construct.On.html#5654" class="Bound">sto</a> <a id="5658" class="Symbol">=</a> <a id="5660" class="Keyword">record</a>
    <a id="5671" class="Symbol">{</a> <a id="5673" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="5694" class="Symbol">=</a> <a id="5696" href="Relation.Binary.Construct.On.html#4558" class="Function">isStrictPartialOrder</a> <a id="5717" href="Relation.Binary.Structures.html#6805" class="Field">Sto.isStrictPartialOrder</a>
    <a id="5746" class="Symbol">;</a> <a id="5748" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="5769" class="Symbol">=</a> <a id="5771" href="Relation.Binary.Construct.On.html#2561" class="Function">trichotomous</a> <a id="5784" class="Symbol">_</a> <a id="5786" class="Symbol">_</a> <a id="5788" class="Symbol">_</a> <a id="5790" href="Relation.Binary.Structures.html#6857" class="Field">Sto.compare</a>
    <a id="5806" class="Symbol">}</a> <a id="5808" class="Keyword">where</a> <a id="5814" class="Keyword">module</a> <a id="5821" href="Relation.Binary.Construct.On.html#5821" class="Module">Sto</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Relation.Binary.Structures.html#6732" class="Module">IsStrictTotalOrder</a> <a id="5846" href="Relation.Binary.Construct.On.html#5654" class="Bound">sto</a>

<a id="5851" class="Comment">------------------------------------------------------------------------</a>
<a id="5924" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5936" href="Relation.Binary.Construct.On.html#5936" class="Function">preorder</a> <a id="5945" class="Symbol">:</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Relation.Binary.Construct.On.html#5948" class="Bound">P</a> <a id="5950" class="Symbol">:</a> <a id="5952" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="5961" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="5963" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="5966" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="5968" class="Symbol">)</a> <a id="5970" class="Symbol">→</a>
           <a id="5983" class="Symbol">(</a><a id="5984" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Relation.Binary.Bundles.html#2200" class="Field">Preorder.Carrier</a> <a id="6005" href="Relation.Binary.Construct.On.html#5948" class="Bound">P</a><a id="6006" class="Symbol">)</a> <a id="6008" class="Symbol">→</a>
           <a id="6021" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6030" class="Symbol">_</a> <a id="6032" class="Symbol">_</a> <a id="6034" class="Symbol">_</a>
<a id="6036" href="Relation.Binary.Construct.On.html#5936" class="Function">preorder</a> <a id="6045" href="Relation.Binary.Construct.On.html#6045" class="Bound">P</a> <a id="6047" href="Relation.Binary.Construct.On.html#6047" class="Bound">f</a> <a id="6049" class="Symbol">=</a> <a id="6051" class="Keyword">record</a>
  <a id="6060" class="Symbol">{</a> <a id="6062" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Relation.Binary.Construct.On.html#3686" class="Function">isPreorder</a> <a id="6086" href="Relation.Binary.Construct.On.html#6047" class="Bound">f</a> <a id="6088" class="Symbol">(</a><a id="6089" href="Relation.Binary.Bundles.html#2334" class="Field">Preorder.isPreorder</a> <a id="6109" href="Relation.Binary.Construct.On.html#6045" class="Bound">P</a><a id="6110" class="Symbol">)</a>
  <a id="6114" class="Symbol">}</a>

<a id="setoid"></a><a id="6117" href="Relation.Binary.Construct.On.html#6117" class="Function">setoid</a> <a id="6124" class="Symbol">:</a> <a id="6126" class="Symbol">(</a><a id="6127" href="Relation.Binary.Construct.On.html#6127" class="Bound">S</a> <a id="6129" class="Symbol">:</a> <a id="6131" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6138" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="6140" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="6141" class="Symbol">)</a> <a id="6143" class="Symbol">→</a>
         <a id="6154" class="Symbol">(</a><a id="6155" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="6157" class="Symbol">→</a> <a id="6159" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6174" href="Relation.Binary.Construct.On.html#6127" class="Bound">S</a><a id="6175" class="Symbol">)</a> <a id="6177" class="Symbol">→</a>
         <a id="6188" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6195" class="Symbol">_</a> <a id="6197" class="Symbol">_</a>
<a id="6199" href="Relation.Binary.Construct.On.html#6117" class="Function">setoid</a> <a id="6206" href="Relation.Binary.Construct.On.html#6206" class="Bound">S</a> <a id="6208" href="Relation.Binary.Construct.On.html#6208" class="Bound">f</a> <a id="6210" class="Symbol">=</a> <a id="6212" class="Keyword">record</a>
  <a id="6221" class="Symbol">{</a> <a id="6223" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="6237" class="Symbol">=</a> <a id="6239" href="Relation.Binary.Construct.On.html#3104" class="Function">isEquivalence</a> <a id="6253" href="Relation.Binary.Construct.On.html#6208" class="Bound">f</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Relation.Binary.Bundles.html#1203" class="Field">Setoid.isEquivalence</a> <a id="6277" href="Relation.Binary.Construct.On.html#6206" class="Bound">S</a><a id="6278" class="Symbol">)</a>
  <a id="6282" class="Symbol">}</a>

<a id="decSetoid"></a><a id="6285" href="Relation.Binary.Construct.On.html#6285" class="Function">decSetoid</a> <a id="6295" class="Symbol">:</a> <a id="6297" class="Symbol">(</a><a id="6298" href="Relation.Binary.Construct.On.html#6298" class="Bound">D</a> <a id="6300" class="Symbol">:</a> <a id="6302" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6312" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="6314" href="Relation.Binary.Construct.On.html#1132" class="Generalizable">ℓ</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">→</a>
            <a id="6331" class="Symbol">(</a><a id="6332" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="6334" class="Symbol">→</a> <a id="6336" href="Relation.Binary.Bundles.html#1614" class="Field">DecSetoid.Carrier</a> <a id="6354" href="Relation.Binary.Construct.On.html#6298" class="Bound">D</a><a id="6355" class="Symbol">)</a> <a id="6357" class="Symbol">→</a>
            <a id="6371" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="6381" class="Symbol">_</a> <a id="6383" class="Symbol">_</a>
<a id="6385" href="Relation.Binary.Construct.On.html#6285" class="Function">decSetoid</a> <a id="6395" href="Relation.Binary.Construct.On.html#6395" class="Bound">D</a> <a id="6397" href="Relation.Binary.Construct.On.html#6397" class="Bound">f</a> <a id="6399" class="Symbol">=</a> <a id="6401" class="Keyword">record</a>
  <a id="6410" class="Symbol">{</a> <a id="6412" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="6429" class="Symbol">=</a> <a id="6431" href="Relation.Binary.Construct.On.html#3362" class="Function">isDecEquivalence</a> <a id="6448" href="Relation.Binary.Construct.On.html#6397" class="Bound">f</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Relation.Binary.Bundles.html#1680" class="Field">DecSetoid.isDecEquivalence</a> <a id="6478" href="Relation.Binary.Construct.On.html#6395" class="Bound">D</a><a id="6479" class="Symbol">)</a>
  <a id="6483" class="Symbol">}</a>

<a id="poset"></a><a id="6486" href="Relation.Binary.Construct.On.html#6486" class="Function">poset</a> <a id="6492" class="Symbol">:</a> <a id="6494" class="Symbol">∀</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Relation.Binary.Construct.On.html#6497" class="Bound">P</a> <a id="6499" class="Symbol">:</a> <a id="6501" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6507" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="6509" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="6512" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">→</a>
        <a id="6526" class="Symbol">(</a><a id="6527" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="6529" class="Symbol">→</a> <a id="6531" href="Relation.Binary.Bundles.html#3606" class="Field">Poset.Carrier</a> <a id="6545" href="Relation.Binary.Construct.On.html#6497" class="Bound">P</a><a id="6546" class="Symbol">)</a> <a id="6548" class="Symbol">→</a>
        <a id="6558" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6564" class="Symbol">_</a> <a id="6566" class="Symbol">_</a> <a id="6568" class="Symbol">_</a>
<a id="6570" href="Relation.Binary.Construct.On.html#6486" class="Function">poset</a> <a id="6576" href="Relation.Binary.Construct.On.html#6576" class="Bound">P</a> <a id="6578" href="Relation.Binary.Construct.On.html#6578" class="Bound">f</a> <a id="6580" class="Symbol">=</a> <a id="6582" class="Keyword">record</a>
  <a id="6591" class="Symbol">{</a> <a id="6593" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="6608" class="Symbol">=</a> <a id="6610" href="Relation.Binary.Construct.On.html#3967" class="Function">isPartialOrder</a> <a id="6625" href="Relation.Binary.Construct.On.html#6578" class="Bound">f</a> <a id="6627" class="Symbol">(</a><a id="6628" href="Relation.Binary.Bundles.html#3705" class="Field">Poset.isPartialOrder</a> <a id="6649" href="Relation.Binary.Construct.On.html#6576" class="Bound">P</a><a id="6650" class="Symbol">)</a>
  <a id="6654" class="Symbol">}</a>

<a id="decPoset"></a><a id="6657" href="Relation.Binary.Construct.On.html#6657" class="Function">decPoset</a> <a id="6666" class="Symbol">:</a> <a id="6668" class="Symbol">(</a><a id="6669" href="Relation.Binary.Construct.On.html#6669" class="Bound">D</a> <a id="6671" class="Symbol">:</a> <a id="6673" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a> <a id="6682" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="6684" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="6687" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="6689" class="Symbol">)</a> <a id="6691" class="Symbol">→</a>
           <a id="6704" class="Symbol">(</a><a id="6705" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="Relation.Binary.Bundles.html#4219" class="Field">DecPoset.Carrier</a> <a id="6726" href="Relation.Binary.Construct.On.html#6669" class="Bound">D</a><a id="6727" class="Symbol">)</a> <a id="6729" class="Symbol">→</a>
           <a id="6742" href="Relation.Binary.Bundles.html#4140" class="Record">DecPoset</a> <a id="6751" class="Symbol">_</a> <a id="6753" class="Symbol">_</a> <a id="6755" class="Symbol">_</a>
<a id="6757" href="Relation.Binary.Construct.On.html#6657" class="Function">decPoset</a> <a id="6766" href="Relation.Binary.Construct.On.html#6766" class="Bound">D</a> <a id="6768" href="Relation.Binary.Construct.On.html#6768" class="Bound">f</a> <a id="6770" class="Symbol">=</a> <a id="6772" class="Keyword">record</a>
  <a id="6781" class="Symbol">{</a> <a id="6783" href="Relation.Binary.Bundles.html#4327" class="Field">isDecPartialOrder</a> <a id="6801" class="Symbol">=</a>
      <a id="6809" href="Relation.Binary.Construct.On.html#4225" class="Function">isDecPartialOrder</a> <a id="6827" href="Relation.Binary.Construct.On.html#6768" class="Bound">f</a> <a id="6829" class="Symbol">(</a><a id="6830" href="Relation.Binary.Bundles.html#4327" class="Field">DecPoset.isDecPartialOrder</a> <a id="6857" href="Relation.Binary.Construct.On.html#6766" class="Bound">D</a><a id="6858" class="Symbol">)</a>
  <a id="6862" class="Symbol">}</a>

<a id="strictPartialOrder"></a><a id="6865" href="Relation.Binary.Construct.On.html#6865" class="Function">strictPartialOrder</a> <a id="6884" class="Symbol">:</a> <a id="6886" class="Symbol">(</a><a id="6887" href="Relation.Binary.Construct.On.html#6887" class="Bound">S</a> <a id="6889" class="Symbol">:</a> <a id="6891" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="6910" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="6912" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="6915" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">→</a>
                     <a id="6942" class="Symbol">(</a><a id="6943" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="6945" class="Symbol">→</a> <a id="6947" href="Relation.Binary.Bundles.html#4928" class="Field">StrictPartialOrder.Carrier</a> <a id="6974" href="Relation.Binary.Construct.On.html#6887" class="Bound">S</a><a id="6975" class="Symbol">)</a> <a id="6977" class="Symbol">→</a>
                     <a id="7000" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="7019" class="Symbol">_</a> <a id="7021" class="Symbol">_</a> <a id="7023" class="Symbol">_</a>
<a id="7025" href="Relation.Binary.Construct.On.html#6865" class="Function">strictPartialOrder</a> <a id="7044" href="Relation.Binary.Construct.On.html#7044" class="Bound">S</a> <a id="7046" href="Relation.Binary.Construct.On.html#7046" class="Bound">f</a> <a id="7048" class="Symbol">=</a> <a id="7050" class="Keyword">record</a>
  <a id="7059" class="Symbol">{</a> <a id="7061" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="7082" class="Symbol">=</a>
      <a id="7090" href="Relation.Binary.Construct.On.html#4558" class="Function">isStrictPartialOrder</a> <a id="7111" href="Relation.Binary.Construct.On.html#7046" class="Bound">f</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Relation.Binary.Bundles.html#5045" class="Field">StrictPartialOrder.isStrictPartialOrder</a> <a id="7154" href="Relation.Binary.Construct.On.html#7044" class="Bound">S</a><a id="7155" class="Symbol">)</a>
  <a id="7159" class="Symbol">}</a>

<a id="totalOrder"></a><a id="7162" href="Relation.Binary.Construct.On.html#7162" class="Function">totalOrder</a> <a id="7173" class="Symbol">:</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Relation.Binary.Construct.On.html#7176" class="Bound">T</a> <a id="7178" class="Symbol">:</a> <a id="7180" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="7191" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="7193" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="7196" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="7198" class="Symbol">)</a> <a id="7200" class="Symbol">→</a>
             <a id="7215" class="Symbol">(</a><a id="7216" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="7218" class="Symbol">→</a> <a id="7220" href="Relation.Binary.Bundles.html#6539" class="Field">TotalOrder.Carrier</a> <a id="7239" href="Relation.Binary.Construct.On.html#7176" class="Bound">T</a><a id="7240" class="Symbol">)</a> <a id="7242" class="Symbol">→</a>
             <a id="7257" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="7268" class="Symbol">_</a> <a id="7270" class="Symbol">_</a> <a id="7272" class="Symbol">_</a>
<a id="7274" href="Relation.Binary.Construct.On.html#7162" class="Function">totalOrder</a> <a id="7285" href="Relation.Binary.Construct.On.html#7285" class="Bound">T</a> <a id="7287" href="Relation.Binary.Construct.On.html#7287" class="Bound">f</a> <a id="7289" class="Symbol">=</a> <a id="7291" class="Keyword">record</a>
  <a id="7300" class="Symbol">{</a> <a id="7302" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Relation.Binary.Construct.On.html#4966" class="Function">isTotalOrder</a> <a id="7330" href="Relation.Binary.Construct.On.html#7287" class="Bound">f</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Relation.Binary.Bundles.html#6632" class="Field">TotalOrder.isTotalOrder</a> <a id="7357" href="Relation.Binary.Construct.On.html#7285" class="Bound">T</a><a id="7358" class="Symbol">)</a>
  <a id="7362" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="7365" href="Relation.Binary.Construct.On.html#7365" class="Function">decTotalOrder</a> <a id="7379" class="Symbol">:</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Relation.Binary.Construct.On.html#7382" class="Bound">D</a> <a id="7384" class="Symbol">:</a> <a id="7386" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="7400" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="7402" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="7405" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="7407" class="Symbol">)</a> <a id="7409" class="Symbol">→</a>
                <a id="7427" class="Symbol">(</a><a id="7428" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Relation.Binary.Bundles.html#7125" class="Field">DecTotalOrder.Carrier</a> <a id="7454" href="Relation.Binary.Construct.On.html#7382" class="Bound">D</a><a id="7455" class="Symbol">)</a> <a id="7457" class="Symbol">→</a>
                <a id="7475" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="7489" class="Symbol">_</a> <a id="7491" class="Symbol">_</a> <a id="7493" class="Symbol">_</a>
<a id="7495" href="Relation.Binary.Construct.On.html#7365" class="Function">decTotalOrder</a> <a id="7509" href="Relation.Binary.Construct.On.html#7509" class="Bound">D</a> <a id="7511" href="Relation.Binary.Construct.On.html#7511" class="Bound">f</a> <a id="7513" class="Symbol">=</a> <a id="7515" class="Keyword">record</a>
  <a id="7524" class="Symbol">{</a> <a id="7526" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="7542" class="Symbol">=</a> <a id="7544" href="Relation.Binary.Construct.On.html#5216" class="Function">isDecTotalOrder</a> <a id="7560" href="Relation.Binary.Construct.On.html#7511" class="Bound">f</a> <a id="7562" class="Symbol">(</a><a id="7563" href="Relation.Binary.Bundles.html#7227" class="Field">DecTotalOrder.isDecTotalOrder</a> <a id="7593" href="Relation.Binary.Construct.On.html#7509" class="Bound">D</a><a id="7594" class="Symbol">)</a>
  <a id="7598" class="Symbol">}</a>

<a id="strictTotalOrder"></a><a id="7601" href="Relation.Binary.Construct.On.html#7601" class="Function">strictTotalOrder</a> <a id="7618" class="Symbol">:</a> <a id="7620" class="Symbol">(</a><a id="7621" href="Relation.Binary.Construct.On.html#7621" class="Bound">S</a> <a id="7623" class="Symbol">:</a> <a id="7625" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="7642" href="Relation.Binary.Construct.On.html#1126" class="Generalizable">a</a> <a id="7644" href="Relation.Binary.Construct.On.html#1134" class="Generalizable">ℓ₁</a> <a id="7647" href="Relation.Binary.Construct.On.html#1137" class="Generalizable">ℓ₂</a><a id="7649" class="Symbol">)</a> <a id="7651" class="Symbol">→</a>
                   <a id="7672" class="Symbol">(</a><a id="7673" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">B</a> <a id="7675" class="Symbol">→</a> <a id="7677" href="Relation.Binary.Bundles.html#8118" class="Field">StrictTotalOrder.Carrier</a> <a id="7702" href="Relation.Binary.Construct.On.html#7621" class="Bound">S</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">→</a>
                   <a id="7726" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="7743" class="Symbol">_</a> <a id="7745" class="Symbol">_</a> <a id="7747" class="Symbol">_</a>
<a id="7749" href="Relation.Binary.Construct.On.html#7601" class="Function">strictTotalOrder</a> <a id="7766" href="Relation.Binary.Construct.On.html#7766" class="Bound">S</a> <a id="7768" href="Relation.Binary.Construct.On.html#7768" class="Bound">f</a> <a id="7770" class="Symbol">=</a> <a id="7772" class="Keyword">record</a>
  <a id="7781" class="Symbol">{</a> <a id="7783" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="7802" class="Symbol">=</a>
      <a id="7810" href="Relation.Binary.Construct.On.html#5527" class="Function">isStrictTotalOrder</a> <a id="7829" href="Relation.Binary.Construct.On.html#7768" class="Bound">f</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Relation.Binary.Bundles.html#8229" class="Field">StrictTotalOrder.isStrictTotalOrder</a> <a id="7868" href="Relation.Binary.Construct.On.html#7766" class="Bound">S</a><a id="7869" class="Symbol">)</a>
  <a id="7873" class="Symbol">}</a>
</pre></body></html>

==> anc/Relation.Binary.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="361" class="Keyword">where</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Function.Base.html" class="Module">Function.Base</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Level.html" class="Module">Level</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="479" class="Symbol">;</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="484" class="Symbol">;</a> <a id="486" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="489" class="Symbol">)</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="517" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="519" href="Relation.Binary.Core.html#519" class="Generalizable">c</a> <a id="521" href="Relation.Binary.Core.html#521" class="Generalizable">ℓ</a> <a id="523" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="526" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="529" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="532" class="Symbol">:</a> <a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="544" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="546" class="Symbol">:</a> <a id="548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="552" href="Relation.Binary.Core.html#515" class="Generalizable">a</a>
    <a id="558" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="566" href="Relation.Binary.Core.html#517" class="Generalizable">b</a>
    <a id="572" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="580" href="Relation.Binary.Core.html#519" class="Generalizable">c</a>

<a id="583" class="Comment">------------------------------------------------------------------------</a>
<a id="656" class="Comment">-- Definitions</a>
<a id="671" class="Comment">------------------------------------------------------------------------</a>

<a id="745" class="Comment">-- Heterogeneous binary relations</a>

<a id="REL"></a><a id="780" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="784" class="Symbol">:</a> <a id="786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="790" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">(</a><a id="821" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="829" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="833" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a><a id="834" class="Symbol">)</a>
<a id="836" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="840" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="842" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="844" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a> <a id="846" class="Symbol">=</a> <a id="848" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="850" class="Symbol">→</a> <a id="852" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="860" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a>

<a id="863" class="Comment">-- Homogeneous binary relations</a>

<a id="Rel"></a><a id="896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="906" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="908" class="Symbol">→</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">(</a><a id="929" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="931" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="933" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="937" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a><a id="938" class="Symbol">)</a>
<a id="940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="944" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="946" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a> <a id="948" class="Symbol">=</a> <a id="950" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="954" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="956" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="958" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Relationships between relations</a>
<a id="1069" class="Comment">------------------------------------------------------------------------</a>

<a id="1143" class="Keyword">infix</a> <a id="1149" class="Number">4</a> <a id="1151" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1155" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1159" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a>

<a id="1168" class="Comment">-- Implication/containment - could also be written _⊆_.</a>
<a id="1224" class="Comment">-- and corresponding notion of equivalence</a>

<a id="_⇒_"></a><a id="1268" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1278" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1280" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1282" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1291" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1293" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1295" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" class="Symbol">_</a>
<a id="1306" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1308" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1310" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1312" class="Symbol">=</a> <a id="1314" class="Symbol">∀</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1319" href="Relation.Binary.Core.html#1319" class="Bound">y</a><a id="1320" class="Symbol">}</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1326" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1328" href="Relation.Binary.Core.html#1319" class="Bound">y</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1334" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1336" href="Relation.Binary.Core.html#1319" class="Bound">y</a>

<a id="_⇔_"></a><a id="1339" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1349" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1351" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1353" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1362" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1364" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1366" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1379" href="Relation.Binary.Core.html#1339" class="Function Operator">⇔</a> <a id="1381" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1387" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1389" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1393" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1395" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1397" href="Relation.Binary.Core.html#1377" class="Bound">P</a>

<a id="1400" class="Comment">-- Generalised implication - if P ≡ Q it can be read as &quot;f preserves P&quot;.</a>

<a id="_=[_]⇒_"></a><a id="1474" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1488" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1490" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1509" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1511" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" class="Symbol">_</a>
<a id="1522" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1524" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1527" href="Relation.Binary.Core.html#1527" class="Bound">f</a> <a id="1529" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1532" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1543" href="Function.Base.html#6209" class="Function Operator">on</a> <a id="1546" href="Relation.Binary.Core.html#1527" class="Bound">f</a><a id="1547" class="Symbol">)</a>

<a id="1550" class="Comment">-- A synonym for _=[_]⇒_.</a>

<a id="_Preserves_⟶_"></a><a id="1577" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1607" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1609" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1618" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1620" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" class="Symbol">_</a>
<a id="1631" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1633" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1643" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1645" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1647" href="Relation.Binary.Core.html#1647" class="Bound">Q</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1653" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1656" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1658" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1661" href="Relation.Binary.Core.html#1647" class="Bound">Q</a>

<a id="1664" class="Comment">-- A binary variant of _Preserves_⟶_.</a>

<a id="_Preserves₂_⟶_⟶_"></a><a id="1703" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a> <a id="1720" class="Symbol">:</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Relation.Binary.Core.html#572" class="Generalizable">C</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1740" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1742" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1751" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1753" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1762" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="1764" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1773" class="Symbol">_</a>
<a id="1775" href="Relation.Binary.Core.html#1775" class="Bound Operator">_∙_</a> <a id="1779" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1790" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1792" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1794" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1796" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1798" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1800" class="Symbol">=</a> <a id="1802" class="Symbol">∀</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1807" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1809" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1811" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1818" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1820" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1826" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1828" href="Relation.Binary.Core.html#1811" class="Bound">v</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1837" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1839" href="Relation.Binary.Core.html#1809" class="Bound">u</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1845" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1847" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1848" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="368" class="Keyword">where</a>

<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="450" class="Keyword">using</a> <a id="456" class="Symbol">(</a><a id="457" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Function.Base.html" class="Module">Function.Base</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Function.Base.html#6209" class="Function Operator">_on_</a><a id="591" class="Symbol">;</a> <a id="593" href="Function.Base.html#1638" class="Function">flip</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Level.html" class="Module">Level</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="694" class="Keyword">using</a> <a id="700" class="Symbol">(</a><a id="701" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="749" class="Keyword">using</a> <a id="755" class="Symbol">(</a><a id="756" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="758" class="Symbol">)</a>

<a id="761" class="Keyword">private</a>
  <a id="771" class="Keyword">variable</a>
    <a id="784" href="Relation.Binary.Definitions.html#784" class="Generalizable">a</a> <a id="786" href="Relation.Binary.Definitions.html#786" class="Generalizable">b</a> <a id="788" href="Relation.Binary.Definitions.html#788" class="Generalizable">c</a> <a id="790" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="792" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="795" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="798" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="801" class="Symbol">:</a> <a id="803" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="813" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="815" class="Symbol">:</a> <a id="817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="821" href="Relation.Binary.Definitions.html#784" class="Generalizable">a</a>
    <a id="827" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="835" href="Relation.Binary.Definitions.html#786" class="Generalizable">b</a>
    <a id="841" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="849" href="Relation.Binary.Definitions.html#788" class="Generalizable">c</a>

<a id="852" class="Comment">------------------------------------------------------------------------</a>
<a id="925" class="Comment">-- Definitions</a>
<a id="940" class="Comment">------------------------------------------------------------------------</a>

<a id="1014" class="Comment">-- Reflexivity - defined without an underlying equality. It could</a>
<a id="1080" class="Comment">-- alternatively be defined as `_≈_ ⇒ _∼_` for some equality `_≈_`.</a>

<a id="1149" class="Comment">-- Confusingly the convention in the library is to use the name &quot;refl&quot;</a>
<a id="1220" class="Comment">-- for proofs of Reflexive and `reflexive` for proofs of type `_≈_ ⇒ _∼_`,</a>
<a id="1295" class="Comment">-- e.g. in the definition of `IsEquivalence` later in this file. This</a>
<a id="1365" class="Comment">-- convention is a legacy from the early days of the library.</a>

<a id="Reflexive"></a><a id="1428" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1444" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1446" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1454" class="Symbol">_</a>
<a id="1456" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1466" href="Relation.Binary.Definitions.html#1466" class="Bound Operator">_∼_</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Relation.Binary.Definitions.html#1475" class="Bound">x</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">→</a> <a id="1480" href="Relation.Binary.Definitions.html#1475" class="Bound">x</a> <a id="1482" href="Relation.Binary.Definitions.html#1466" class="Bound Operator">∼</a> <a id="1484" href="Relation.Binary.Definitions.html#1475" class="Bound">x</a>

<a id="1487" class="Comment">-- Generalised symmetry.</a>

<a id="Sym"></a><a id="1513" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1523" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1525" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1527" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1536" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1538" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1540" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1549" class="Symbol">_</a>
<a id="1551" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="1555" href="Relation.Binary.Definitions.html#1555" class="Bound">P</a> <a id="1557" href="Relation.Binary.Definitions.html#1557" class="Bound">Q</a> <a id="1559" class="Symbol">=</a> <a id="1561" href="Relation.Binary.Definitions.html#1555" class="Bound">P</a> <a id="1563" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1565" href="Function.Base.html#1638" class="Function">flip</a> <a id="1570" href="Relation.Binary.Definitions.html#1557" class="Bound">Q</a>

<a id="1573" class="Comment">-- Symmetry.</a>

<a id="Symmetric"></a><a id="1587" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1603" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1605" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1613" class="Symbol">_</a>
<a id="1615" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1625" href="Relation.Binary.Definitions.html#1625" class="Bound Operator">_∼_</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="1635" href="Relation.Binary.Definitions.html#1625" class="Bound Operator">_∼_</a> <a id="1639" href="Relation.Binary.Definitions.html#1625" class="Bound Operator">_∼_</a>

<a id="1644" class="Comment">-- Generalised transitivity.</a>

<a id="Trans"></a><a id="1674" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1686" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1688" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1690" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1699" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1701" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="1703" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1712" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1714" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="1716" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="1719" class="Symbol">→</a> <a id="1721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1725" class="Symbol">_</a>
<a id="1727" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1733" href="Relation.Binary.Definitions.html#1733" class="Bound">P</a> <a id="1735" href="Relation.Binary.Definitions.html#1735" class="Bound">Q</a> <a id="1737" href="Relation.Binary.Definitions.html#1737" class="Bound">R</a> <a id="1739" class="Symbol">=</a> <a id="1741" class="Symbol">∀</a> <a id="1743" class="Symbol">{</a><a id="1744" href="Relation.Binary.Definitions.html#1744" class="Bound">i</a> <a id="1746" href="Relation.Binary.Definitions.html#1746" class="Bound">j</a> <a id="1748" href="Relation.Binary.Definitions.html#1748" class="Bound">k</a><a id="1749" class="Symbol">}</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Relation.Binary.Definitions.html#1733" class="Bound">P</a> <a id="1755" href="Relation.Binary.Definitions.html#1744" class="Bound">i</a> <a id="1757" href="Relation.Binary.Definitions.html#1746" class="Bound">j</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Relation.Binary.Definitions.html#1735" class="Bound">Q</a> <a id="1763" href="Relation.Binary.Definitions.html#1746" class="Bound">j</a> <a id="1765" href="Relation.Binary.Definitions.html#1748" class="Bound">k</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Relation.Binary.Definitions.html#1737" class="Bound">R</a> <a id="1771" href="Relation.Binary.Definitions.html#1744" class="Bound">i</a> <a id="1773" href="Relation.Binary.Definitions.html#1748" class="Bound">k</a>

<a id="RightTrans"></a><a id="1776" href="Relation.Binary.Definitions.html#1776" class="Function">RightTrans</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1793" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1795" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1797" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1806" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1808" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1810" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1819" class="Symbol">_</a>
<a id="1821" href="Relation.Binary.Definitions.html#1776" class="Function">RightTrans</a> <a id="1832" href="Relation.Binary.Definitions.html#1832" class="Bound">R</a> <a id="1834" href="Relation.Binary.Definitions.html#1834" class="Bound">S</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1844" href="Relation.Binary.Definitions.html#1832" class="Bound">R</a> <a id="1846" href="Relation.Binary.Definitions.html#1834" class="Bound">S</a> <a id="1848" href="Relation.Binary.Definitions.html#1832" class="Bound">R</a>

<a id="LeftTrans"></a><a id="1851" href="Relation.Binary.Definitions.html#1851" class="Function">LeftTrans</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1867" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1869" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1871" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1880" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1882" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1884" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1893" class="Symbol">_</a>
<a id="1895" href="Relation.Binary.Definitions.html#1851" class="Function">LeftTrans</a> <a id="1905" href="Relation.Binary.Definitions.html#1905" class="Bound">S</a> <a id="1907" href="Relation.Binary.Definitions.html#1907" class="Bound">R</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1917" href="Relation.Binary.Definitions.html#1905" class="Bound">S</a> <a id="1919" href="Relation.Binary.Definitions.html#1907" class="Bound">R</a> <a id="1921" href="Relation.Binary.Definitions.html#1907" class="Bound">R</a>

<a id="1924" class="Comment">-- A flipped variant of generalised transitivity.</a>

<a id="TransFlip"></a><a id="1975" href="Relation.Binary.Definitions.html#1975" class="Function">TransFlip</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1991" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="1993" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="1995" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2004" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2006" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="2008" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2017" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2019" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="2021" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2030" class="Symbol">_</a>
<a id="2032" href="Relation.Binary.Definitions.html#1975" class="Function">TransFlip</a> <a id="2042" href="Relation.Binary.Definitions.html#2042" class="Bound">P</a> <a id="2044" href="Relation.Binary.Definitions.html#2044" class="Bound">Q</a> <a id="2046" href="Relation.Binary.Definitions.html#2046" class="Bound">R</a> <a id="2048" class="Symbol">=</a> <a id="2050" class="Symbol">∀</a> <a id="2052" class="Symbol">{</a><a id="2053" href="Relation.Binary.Definitions.html#2053" class="Bound">i</a> <a id="2055" href="Relation.Binary.Definitions.html#2055" class="Bound">j</a> <a id="2057" href="Relation.Binary.Definitions.html#2057" class="Bound">k</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Relation.Binary.Definitions.html#2044" class="Bound">Q</a> <a id="2064" href="Relation.Binary.Definitions.html#2055" class="Bound">j</a> <a id="2066" href="Relation.Binary.Definitions.html#2057" class="Bound">k</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Relation.Binary.Definitions.html#2042" class="Bound">P</a> <a id="2072" href="Relation.Binary.Definitions.html#2053" class="Bound">i</a> <a id="2074" href="Relation.Binary.Definitions.html#2055" class="Bound">j</a> <a id="2076" class="Symbol">→</a> <a id="2078" href="Relation.Binary.Definitions.html#2046" class="Bound">R</a> <a id="2080" href="Relation.Binary.Definitions.html#2053" class="Bound">i</a> <a id="2082" href="Relation.Binary.Definitions.html#2057" class="Bound">k</a>

<a id="2085" class="Comment">-- Transitivity.</a>

<a id="Transitive"></a><a id="2103" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2120" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2122" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="2124" class="Symbol">→</a> <a id="2126" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2130" class="Symbol">_</a>
<a id="2132" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2143" href="Relation.Binary.Definitions.html#2143" class="Bound Operator">_∼_</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2155" href="Relation.Binary.Definitions.html#2143" class="Bound Operator">_∼_</a> <a id="2159" href="Relation.Binary.Definitions.html#2143" class="Bound Operator">_∼_</a> <a id="2163" href="Relation.Binary.Definitions.html#2143" class="Bound Operator">_∼_</a>

<a id="2168" class="Comment">-- Generalised antisymmetry</a>

<a id="Antisym"></a><a id="2197" href="Relation.Binary.Definitions.html#2197" class="Function">Antisym</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2211" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2213" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2215" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2224" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2226" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2228" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2237" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2239" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2241" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="2244" class="Symbol">→</a> <a id="2246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2250" class="Symbol">_</a>
<a id="2252" href="Relation.Binary.Definitions.html#2197" class="Function">Antisym</a> <a id="2260" href="Relation.Binary.Definitions.html#2260" class="Bound">R</a> <a id="2262" href="Relation.Binary.Definitions.html#2262" class="Bound">S</a> <a id="2264" href="Relation.Binary.Definitions.html#2264" class="Bound">E</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Symbol">∀</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Relation.Binary.Definitions.html#2271" class="Bound">i</a> <a id="2273" href="Relation.Binary.Definitions.html#2273" class="Bound">j</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Relation.Binary.Definitions.html#2260" class="Bound">R</a> <a id="2280" href="Relation.Binary.Definitions.html#2271" class="Bound">i</a> <a id="2282" href="Relation.Binary.Definitions.html#2273" class="Bound">j</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Relation.Binary.Definitions.html#2262" class="Bound">S</a> <a id="2288" href="Relation.Binary.Definitions.html#2273" class="Bound">j</a> <a id="2290" href="Relation.Binary.Definitions.html#2271" class="Bound">i</a> <a id="2292" class="Symbol">→</a> <a id="2294" href="Relation.Binary.Definitions.html#2264" class="Bound">E</a> <a id="2296" href="Relation.Binary.Definitions.html#2271" class="Bound">i</a> <a id="2298" href="Relation.Binary.Definitions.html#2273" class="Bound">j</a>

<a id="2301" class="Comment">-- Antisymmetry.</a>

<a id="Antisymmetric"></a><a id="2319" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2339" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2341" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2350" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2352" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="2355" class="Symbol">→</a> <a id="2357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2361" class="Symbol">_</a>
<a id="2363" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="2377" href="Relation.Binary.Definitions.html#2377" class="Bound Operator">_≈_</a> <a id="2381" href="Relation.Binary.Definitions.html#2381" class="Bound Operator">_≤_</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="Relation.Binary.Definitions.html#2197" class="Function">Antisym</a> <a id="2395" href="Relation.Binary.Definitions.html#2381" class="Bound Operator">_≤_</a> <a id="2399" href="Relation.Binary.Definitions.html#2381" class="Bound Operator">_≤_</a> <a id="2403" href="Relation.Binary.Definitions.html#2377" class="Bound Operator">_≈_</a>

<a id="2408" class="Comment">-- Irreflexivity - this is defined terms of the underlying equality.</a>

<a id="Irreflexive"></a><a id="2478" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2496" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2498" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2500" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="2503" class="Symbol">→</a> <a id="2505" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2509" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2511" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2513" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2522" class="Symbol">_</a>
<a id="2524" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2536" href="Relation.Binary.Definitions.html#2536" class="Bound Operator">_≈_</a> <a id="2540" href="Relation.Binary.Definitions.html#2540" class="Bound Operator">_&lt;_</a> <a id="2544" class="Symbol">=</a> <a id="2546" class="Symbol">∀</a> <a id="2548" class="Symbol">{</a><a id="2549" href="Relation.Binary.Definitions.html#2549" class="Bound">x</a> <a id="2551" href="Relation.Binary.Definitions.html#2551" class="Bound">y</a><a id="2552" class="Symbol">}</a> <a id="2554" class="Symbol">→</a> <a id="2556" href="Relation.Binary.Definitions.html#2549" class="Bound">x</a> <a id="2558" href="Relation.Binary.Definitions.html#2536" class="Bound Operator">≈</a> <a id="2560" href="Relation.Binary.Definitions.html#2551" class="Bound">y</a> <a id="2562" class="Symbol">→</a> <a id="2564" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Relation.Binary.Definitions.html#2549" class="Bound">x</a> <a id="2569" href="Relation.Binary.Definitions.html#2540" class="Bound Operator">&lt;</a> <a id="2571" href="Relation.Binary.Definitions.html#2551" class="Bound">y</a><a id="2572" class="Symbol">)</a>

<a id="2575" class="Comment">-- Asymmetry.</a>

<a id="Asymmetric"></a><a id="2590" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2607" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2609" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2617" class="Symbol">_</a>
<a id="2619" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="2630" href="Relation.Binary.Definitions.html#2630" class="Bound Operator">_&lt;_</a> <a id="2634" class="Symbol">=</a> <a id="2636" class="Symbol">∀</a> <a id="2638" class="Symbol">{</a><a id="2639" href="Relation.Binary.Definitions.html#2639" class="Bound">x</a> <a id="2641" href="Relation.Binary.Definitions.html#2641" class="Bound">y</a><a id="2642" class="Symbol">}</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Relation.Binary.Definitions.html#2639" class="Bound">x</a> <a id="2648" href="Relation.Binary.Definitions.html#2630" class="Bound Operator">&lt;</a> <a id="2650" href="Relation.Binary.Definitions.html#2641" class="Bound">y</a> <a id="2652" class="Symbol">→</a> <a id="2654" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Relation.Binary.Definitions.html#2641" class="Bound">y</a> <a id="2659" href="Relation.Binary.Definitions.html#2630" class="Bound Operator">&lt;</a> <a id="2661" href="Relation.Binary.Definitions.html#2639" class="Bound">x</a><a id="2662" class="Symbol">)</a>

<a id="2665" class="Comment">-- Density</a>

<a id="Dense"></a><a id="2677" href="Relation.Binary.Definitions.html#2677" class="Function">Dense</a> <a id="2683" class="Symbol">:</a> <a id="2685" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2689" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2691" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2699" class="Symbol">_</a>
<a id="2701" href="Relation.Binary.Definitions.html#2677" class="Function">Dense</a> <a id="2707" href="Relation.Binary.Definitions.html#2707" class="Bound Operator">_&lt;_</a> <a id="2711" class="Symbol">=</a> <a id="2713" class="Symbol">∀</a> <a id="2715" class="Symbol">{</a><a id="2716" href="Relation.Binary.Definitions.html#2716" class="Bound">x</a> <a id="2718" href="Relation.Binary.Definitions.html#2718" class="Bound">y</a><a id="2719" class="Symbol">}</a> <a id="2721" class="Symbol">→</a> <a id="2723" href="Relation.Binary.Definitions.html#2716" class="Bound">x</a> <a id="2725" href="Relation.Binary.Definitions.html#2707" class="Bound Operator">&lt;</a> <a id="2727" href="Relation.Binary.Definitions.html#2718" class="Bound">y</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2734" href="Relation.Binary.Definitions.html#2734" class="Bound">z</a> <a id="2736" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2738" href="Relation.Binary.Definitions.html#2716" class="Bound">x</a> <a id="2740" href="Relation.Binary.Definitions.html#2707" class="Bound Operator">&lt;</a> <a id="2742" href="Relation.Binary.Definitions.html#2734" class="Bound">z</a> <a id="2744" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2746" href="Relation.Binary.Definitions.html#2734" class="Bound">z</a> <a id="2748" href="Relation.Binary.Definitions.html#2707" class="Bound Operator">&lt;</a> <a id="2750" href="Relation.Binary.Definitions.html#2718" class="Bound">y</a>

<a id="2753" class="Comment">-- Generalised connex - at least one of the two relations holds.</a>

<a id="Connex"></a><a id="2819" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2832" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2834" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2836" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2845" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="2847" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2849" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2858" class="Symbol">_</a>
<a id="2860" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="2867" href="Relation.Binary.Definitions.html#2867" class="Bound">P</a> <a id="2869" href="Relation.Binary.Definitions.html#2869" class="Bound">Q</a> <a id="2871" class="Symbol">=</a> <a id="2873" class="Symbol">∀</a> <a id="2875" href="Relation.Binary.Definitions.html#2875" class="Bound">x</a> <a id="2877" href="Relation.Binary.Definitions.html#2877" class="Bound">y</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Relation.Binary.Definitions.html#2867" class="Bound">P</a> <a id="2883" href="Relation.Binary.Definitions.html#2875" class="Bound">x</a> <a id="2885" href="Relation.Binary.Definitions.html#2877" class="Bound">y</a> <a id="2887" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2889" href="Relation.Binary.Definitions.html#2869" class="Bound">Q</a> <a id="2891" href="Relation.Binary.Definitions.html#2877" class="Bound">y</a> <a id="2893" href="Relation.Binary.Definitions.html#2875" class="Bound">x</a>

<a id="2896" class="Comment">-- Totality.</a>

<a id="Total"></a><a id="2910" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2922" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="2924" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="2926" class="Symbol">→</a> <a id="2928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2932" class="Symbol">_</a>
<a id="2934" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="2940" href="Relation.Binary.Definitions.html#2940" class="Bound Operator">_∼_</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Relation.Binary.Definitions.html#2819" class="Function">Connex</a> <a id="2953" href="Relation.Binary.Definitions.html#2940" class="Bound Operator">_∼_</a> <a id="2957" href="Relation.Binary.Definitions.html#2940" class="Bound Operator">_∼_</a>

<a id="2962" class="Comment">-- Generalised trichotomy - exactly one of three types has a witness.</a>

<a id="3033" class="Keyword">data</a> <a id="Tri"></a><a id="3038" href="Relation.Binary.Definitions.html#3038" class="Datatype">Tri</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3051" href="Relation.Binary.Definitions.html#784" class="Generalizable">a</a><a id="3052" class="Symbol">)</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3063" href="Relation.Binary.Definitions.html#786" class="Generalizable">b</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a> <a id="3069" class="Symbol">:</a> <a id="3071" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3075" href="Relation.Binary.Definitions.html#788" class="Generalizable">c</a><a id="3076" class="Symbol">)</a> <a id="3078" class="Symbol">:</a> <a id="3080" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Relation.Binary.Definitions.html#3051" class="Bound">a</a> <a id="3087" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3089" href="Relation.Binary.Definitions.html#3063" class="Bound">b</a> <a id="3091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3093" href="Relation.Binary.Definitions.html#3075" class="Bound">c</a><a id="3094" class="Symbol">)</a> <a id="3096" class="Keyword">where</a>
  <a id="Tri.tri&lt;"></a><a id="3104" href="Relation.Binary.Definitions.html#3104" class="InductiveConstructor">tri&lt;</a> <a id="3109" class="Symbol">:</a> <a id="3111" class="Symbol">(</a> <a id="3113" href="Relation.Binary.Definitions.html#3113" class="Bound">a</a> <a id="3115" class="Symbol">:</a>   <a id="3119" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Relation.Binary.Definitions.html#3123" class="Bound">¬b</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3130" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a><a id="3131" class="Symbol">)</a> <a id="3133" class="Symbol">(</a><a id="3134" href="Relation.Binary.Definitions.html#3134" class="Bound">¬c</a> <a id="3137" class="Symbol">:</a> <a id="3139" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3141" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a><a id="3142" class="Symbol">)</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Relation.Binary.Definitions.html#3038" class="Datatype">Tri</a> <a id="3150" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a> <a id="3152" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a> <a id="3154" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a>
  <a id="Tri.tri≈"></a><a id="3158" href="Relation.Binary.Definitions.html#3158" class="InductiveConstructor">tri≈</a> <a id="3163" class="Symbol">:</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Relation.Binary.Definitions.html#3166" class="Bound">¬a</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3173" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a><a id="3174" class="Symbol">)</a> <a id="3176" class="Symbol">(</a> <a id="3178" href="Relation.Binary.Definitions.html#3178" class="Bound">b</a> <a id="3180" class="Symbol">:</a>   <a id="3184" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Relation.Binary.Definitions.html#3188" class="Bound">¬c</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3195" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="Relation.Binary.Definitions.html#3038" class="Datatype">Tri</a> <a id="3204" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a> <a id="3206" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a> <a id="3208" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a>
  <a id="Tri.tri&gt;"></a><a id="3212" href="Relation.Binary.Definitions.html#3212" class="InductiveConstructor">tri&gt;</a> <a id="3217" class="Symbol">:</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Relation.Binary.Definitions.html#3220" class="Bound">¬a</a> <a id="3223" class="Symbol">:</a> <a id="3225" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3227" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a><a id="3228" class="Symbol">)</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Binary.Definitions.html#3231" class="Bound">¬b</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3238" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a><a id="3239" class="Symbol">)</a> <a id="3241" class="Symbol">(</a> <a id="3243" href="Relation.Binary.Definitions.html#3243" class="Bound">c</a> <a id="3245" class="Symbol">:</a>   <a id="3249" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">→</a> <a id="3254" href="Relation.Binary.Definitions.html#3038" class="Datatype">Tri</a> <a id="3258" href="Relation.Binary.Definitions.html#3043" class="Bound">A</a> <a id="3260" href="Relation.Binary.Definitions.html#3055" class="Bound">B</a> <a id="3262" href="Relation.Binary.Definitions.html#3067" class="Bound">C</a>

<a id="3265" class="Comment">-- Trichotomy.</a>

<a id="Trichotomous"></a><a id="3281" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3300" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3302" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="3305" class="Symbol">→</a> <a id="3307" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3311" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3313" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="3316" class="Symbol">→</a> <a id="3318" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3322" class="Symbol">_</a>
<a id="3324" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="3337" href="Relation.Binary.Definitions.html#3337" class="Bound Operator">_≈_</a> <a id="3341" href="Relation.Binary.Definitions.html#3341" class="Bound Operator">_&lt;_</a> <a id="3345" class="Symbol">=</a> <a id="3347" class="Symbol">∀</a> <a id="3349" href="Relation.Binary.Definitions.html#3349" class="Bound">x</a> <a id="3351" href="Relation.Binary.Definitions.html#3351" class="Bound">y</a> <a id="3353" class="Symbol">→</a> <a id="3355" href="Relation.Binary.Definitions.html#3038" class="Datatype">Tri</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Relation.Binary.Definitions.html#3349" class="Bound">x</a> <a id="3362" href="Relation.Binary.Definitions.html#3341" class="Bound Operator">&lt;</a> <a id="3364" href="Relation.Binary.Definitions.html#3351" class="Bound">y</a><a id="3365" class="Symbol">)</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Relation.Binary.Definitions.html#3349" class="Bound">x</a> <a id="3370" href="Relation.Binary.Definitions.html#3337" class="Bound Operator">≈</a> <a id="3372" href="Relation.Binary.Definitions.html#3351" class="Bound">y</a><a id="3373" class="Symbol">)</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Relation.Binary.Definitions.html#3349" class="Bound">x</a> <a id="3378" href="Relation.Binary.Definitions.html#3391" class="Function Operator">&gt;</a> <a id="3380" href="Relation.Binary.Definitions.html#3351" class="Bound">y</a><a id="3381" class="Symbol">)</a>
  <a id="3385" class="Keyword">where</a> <a id="3391" href="Relation.Binary.Definitions.html#3391" class="Function Operator">_&gt;_</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Function.Base.html#1638" class="Function">flip</a> <a id="3402" href="Relation.Binary.Definitions.html#3341" class="Bound Operator">_&lt;_</a>

<a id="3407" class="Comment">-- Generalised maximum element.</a>

<a id="Max"></a><a id="3440" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3450" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3452" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="3454" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="3456" class="Symbol">→</a> <a id="3458" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="3460" class="Symbol">→</a> <a id="3462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3466" class="Symbol">_</a>
<a id="3468" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a> <a id="3472" href="Relation.Binary.Definitions.html#3472" class="Bound Operator">_≤_</a> <a id="3476" href="Relation.Binary.Definitions.html#3476" class="Bound">T</a> <a id="3478" class="Symbol">=</a> <a id="3480" class="Symbol">∀</a> <a id="3482" href="Relation.Binary.Definitions.html#3482" class="Bound">x</a> <a id="3484" class="Symbol">→</a> <a id="3486" href="Relation.Binary.Definitions.html#3482" class="Bound">x</a> <a id="3488" href="Relation.Binary.Definitions.html#3472" class="Bound Operator">≤</a> <a id="3490" href="Relation.Binary.Definitions.html#3476" class="Bound">T</a>

<a id="3493" class="Comment">-- Maximum element.</a>

<a id="Maximum"></a><a id="3514" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="3522" class="Symbol">:</a> <a id="3524" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3528" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3530" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="3532" class="Symbol">→</a> <a id="3534" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3542" class="Symbol">_</a>
<a id="3544" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="3552" class="Symbol">=</a> <a id="3554" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a>

<a id="3559" class="Comment">-- Generalised minimum element.</a>

<a id="Min"></a><a id="3592" href="Relation.Binary.Definitions.html#3592" class="Function">Min</a> <a id="3596" class="Symbol">:</a> <a id="3598" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3602" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3604" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="3606" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3618" class="Symbol">_</a>
<a id="3620" href="Relation.Binary.Definitions.html#3592" class="Function">Min</a> <a id="3624" href="Relation.Binary.Definitions.html#3624" class="Bound">R</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a> <a id="3632" class="Symbol">(</a><a id="3633" href="Function.Base.html#1638" class="Function">flip</a> <a id="3638" href="Relation.Binary.Definitions.html#3624" class="Bound">R</a><a id="3639" class="Symbol">)</a>

<a id="3642" class="Comment">-- Minimum element.</a>

<a id="Minimum"></a><a id="3663" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="3671" class="Symbol">:</a> <a id="3673" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3677" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3679" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="3681" class="Symbol">→</a> <a id="3683" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3691" class="Symbol">_</a>
<a id="3693" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="3701" class="Symbol">=</a> <a id="3703" href="Relation.Binary.Definitions.html#3592" class="Function">Min</a>

<a id="3708" class="Comment">-- Definitions for apartness relations</a>

<a id="3748" class="Comment">-- Note that Cotransitive&#39;s arguments are permuted with respect to Transitive&#39;s.</a>
<a id="Cotransitive"></a><a id="3829" href="Relation.Binary.Definitions.html#3829" class="Function">Cotransitive</a> <a id="3842" class="Symbol">:</a> <a id="3844" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3848" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3850" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="3852" class="Symbol">→</a> <a id="3854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3858" class="Symbol">_</a>
<a id="3860" href="Relation.Binary.Definitions.html#3829" class="Function">Cotransitive</a> <a id="3873" href="Relation.Binary.Definitions.html#3873" class="Bound Operator">_#_</a> <a id="3877" class="Symbol">=</a> <a id="3879" class="Symbol">∀</a> <a id="3881" class="Symbol">{</a><a id="3882" href="Relation.Binary.Definitions.html#3882" class="Bound">x</a> <a id="3884" href="Relation.Binary.Definitions.html#3884" class="Bound">y</a><a id="3885" class="Symbol">}</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Relation.Binary.Definitions.html#3882" class="Bound">x</a> <a id="3891" href="Relation.Binary.Definitions.html#3873" class="Bound Operator">#</a> <a id="3893" href="Relation.Binary.Definitions.html#3884" class="Bound">y</a> <a id="3895" class="Symbol">→</a> <a id="3897" class="Symbol">∀</a> <a id="3899" href="Relation.Binary.Definitions.html#3899" class="Bound">z</a> <a id="3901" class="Symbol">→</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Relation.Binary.Definitions.html#3882" class="Bound">x</a> <a id="3906" href="Relation.Binary.Definitions.html#3873" class="Bound Operator">#</a> <a id="3908" href="Relation.Binary.Definitions.html#3899" class="Bound">z</a><a id="3909" class="Symbol">)</a> <a id="3911" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Definitions.html#3899" class="Bound">z</a> <a id="3916" href="Relation.Binary.Definitions.html#3873" class="Bound Operator">#</a> <a id="3918" href="Relation.Binary.Definitions.html#3884" class="Bound">y</a><a id="3919" class="Symbol">)</a>

<a id="Tight"></a><a id="3922" href="Relation.Binary.Definitions.html#3922" class="Function">Tight</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3934" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3936" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3945" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="3947" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="3950" class="Symbol">→</a> <a id="3952" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3956" class="Symbol">_</a>
<a id="3958" href="Relation.Binary.Definitions.html#3922" class="Function">Tight</a> <a id="3964" href="Relation.Binary.Definitions.html#3964" class="Bound Operator">_≈_</a> <a id="3968" href="Relation.Binary.Definitions.html#3968" class="Bound Operator">_#_</a> <a id="3972" class="Symbol">=</a> <a id="3974" class="Symbol">∀</a> <a id="3976" href="Relation.Binary.Definitions.html#3976" class="Bound">x</a> <a id="3978" href="Relation.Binary.Definitions.html#3978" class="Bound">y</a> <a id="3980" class="Symbol">→</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="3985" href="Relation.Binary.Definitions.html#3976" class="Bound">x</a> <a id="3987" href="Relation.Binary.Definitions.html#3968" class="Bound Operator">#</a> <a id="3989" href="Relation.Binary.Definitions.html#3978" class="Bound">y</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Relation.Binary.Definitions.html#3976" class="Bound">x</a> <a id="3995" href="Relation.Binary.Definitions.html#3964" class="Bound Operator">≈</a> <a id="3997" href="Relation.Binary.Definitions.html#3978" class="Bound">y</a><a id="3998" class="Symbol">)</a> <a id="4000" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Relation.Binary.Definitions.html#3976" class="Bound">x</a> <a id="4005" href="Relation.Binary.Definitions.html#3964" class="Bound Operator">≈</a> <a id="4007" href="Relation.Binary.Definitions.html#3978" class="Bound">y</a> <a id="4009" class="Symbol">→</a> <a id="4011" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4013" href="Relation.Binary.Definitions.html#3976" class="Bound">x</a> <a id="4015" href="Relation.Binary.Definitions.html#3968" class="Bound Operator">#</a> <a id="4017" href="Relation.Binary.Definitions.html#3978" class="Bound">y</a><a id="4018" class="Symbol">)</a>

<a id="4021" class="Comment">-- Properties of order morphisms, aka order-preserving maps</a>

<a id="Monotonic₁"></a><a id="4082" href="Relation.Binary.Definitions.html#4082" class="Function">Monotonic₁</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4099" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4101" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4104" class="Symbol">→</a> <a id="4106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4110" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4112" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4115" class="Symbol">→</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4120" class="Symbol">→</a> <a id="4122" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a><a id="4123" class="Symbol">)</a> <a id="4125" class="Symbol">→</a> <a id="4127" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4131" class="Symbol">_</a>
<a id="4133" href="Relation.Binary.Definitions.html#4082" class="Function">Monotonic₁</a> <a id="4144" href="Relation.Binary.Definitions.html#4144" class="Bound Operator">_≤_</a> <a id="4148" href="Relation.Binary.Definitions.html#4148" class="Bound Operator">_⊑_</a> <a id="4152" href="Relation.Binary.Definitions.html#4152" class="Bound">f</a> <a id="4154" class="Symbol">=</a> <a id="4156" href="Relation.Binary.Definitions.html#4152" class="Bound">f</a> <a id="4158" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4168" href="Relation.Binary.Definitions.html#4144" class="Bound Operator">_≤_</a> <a id="4172" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4174" href="Relation.Binary.Definitions.html#4148" class="Bound Operator">_⊑_</a>

<a id="Antitonic₁"></a><a id="4179" href="Relation.Binary.Definitions.html#4179" class="Function">Antitonic₁</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4196" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4198" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4201" class="Symbol">→</a> <a id="4203" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4207" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4209" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4212" class="Symbol">→</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4228" class="Symbol">_</a>
<a id="4230" href="Relation.Binary.Definitions.html#4179" class="Function">Antitonic₁</a> <a id="4241" href="Relation.Binary.Definitions.html#4241" class="Bound Operator">_≤_</a> <a id="4245" href="Relation.Binary.Definitions.html#4245" class="Bound Operator">_⊑_</a> <a id="4249" href="Relation.Binary.Definitions.html#4249" class="Bound">f</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Relation.Binary.Definitions.html#4249" class="Bound">f</a> <a id="4255" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Function.Base.html#1638" class="Function">flip</a> <a id="4271" href="Relation.Binary.Definitions.html#4241" class="Bound Operator">_≤_</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4278" href="Relation.Binary.Definitions.html#4245" class="Bound Operator">_⊑_</a>

<a id="Monotonic₂"></a><a id="4283" href="Relation.Binary.Definitions.html#4283" class="Function">Monotonic₂</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4300" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4302" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4311" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4313" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4316" class="Symbol">→</a> <a id="4318" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4322" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="4324" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="4327" class="Symbol">→</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4332" class="Symbol">→</a> <a id="4334" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4336" class="Symbol">→</a> <a id="4338" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a><a id="4339" class="Symbol">)</a> <a id="4341" class="Symbol">→</a> <a id="4343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4347" class="Symbol">_</a>
<a id="4349" href="Relation.Binary.Definitions.html#4283" class="Function">Monotonic₂</a> <a id="4360" href="Relation.Binary.Definitions.html#4360" class="Bound Operator">_≤_</a> <a id="4364" href="Relation.Binary.Definitions.html#4364" class="Bound Operator">_⊑_</a> <a id="4368" href="Relation.Binary.Definitions.html#4368" class="Bound Operator">_≼_</a> <a id="4372" href="Relation.Binary.Definitions.html#4372" class="Bound">∙</a> <a id="4374" class="Symbol">=</a> <a id="4376" href="Relation.Binary.Definitions.html#4372" class="Bound">∙</a> <a id="4378" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4389" href="Relation.Binary.Definitions.html#4360" class="Bound Operator">_≤_</a> <a id="4393" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4395" href="Relation.Binary.Definitions.html#4364" class="Bound Operator">_⊑_</a> <a id="4399" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4401" href="Relation.Binary.Definitions.html#4368" class="Bound Operator">_≼_</a>

<a id="MonotonicAntitonic"></a><a id="4406" href="Relation.Binary.Definitions.html#4406" class="Function">MonotonicAntitonic</a> <a id="4425" class="Symbol">:</a> <a id="4427" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4431" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4433" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4442" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4444" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4453" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="4455" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="4458" class="Symbol">→</a> <a id="4460" class="Symbol">(</a><a id="4461" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a><a id="4470" class="Symbol">)</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4478" class="Symbol">_</a>
<a id="4480" href="Relation.Binary.Definitions.html#4406" class="Function">MonotonicAntitonic</a> <a id="4499" href="Relation.Binary.Definitions.html#4499" class="Bound Operator">_≤_</a> <a id="4503" href="Relation.Binary.Definitions.html#4503" class="Bound Operator">_⊑_</a> <a id="4507" href="Relation.Binary.Definitions.html#4507" class="Bound Operator">_≼_</a> <a id="4511" href="Relation.Binary.Definitions.html#4511" class="Bound">∙</a> <a id="4513" class="Symbol">=</a> <a id="4515" href="Relation.Binary.Definitions.html#4511" class="Bound">∙</a> <a id="4517" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4528" href="Relation.Binary.Definitions.html#4499" class="Bound Operator">_≤_</a> <a id="4532" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4534" class="Symbol">(</a><a id="4535" href="Function.Base.html#1638" class="Function">flip</a> <a id="4540" href="Relation.Binary.Definitions.html#4503" class="Bound Operator">_⊑_</a><a id="4543" class="Symbol">)</a> <a id="4545" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4547" href="Relation.Binary.Definitions.html#4507" class="Bound Operator">_≼_</a>

<a id="AntitonicMonotonic"></a><a id="4552" href="Relation.Binary.Definitions.html#4552" class="Function">AntitonicMonotonic</a> <a id="4571" class="Symbol">:</a> <a id="4573" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4577" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4579" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4588" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4590" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4593" class="Symbol">→</a> <a id="4595" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4599" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="4601" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="4604" class="Symbol">→</a> <a id="4606" class="Symbol">(</a><a id="4607" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4613" class="Symbol">→</a> <a id="4615" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a><a id="4616" class="Symbol">)</a> <a id="4618" class="Symbol">→</a> <a id="4620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4624" class="Symbol">_</a>
<a id="4626" href="Relation.Binary.Definitions.html#4552" class="Function">AntitonicMonotonic</a> <a id="4645" href="Relation.Binary.Definitions.html#4645" class="Bound Operator">_≤_</a> <a id="4649" href="Relation.Binary.Definitions.html#4649" class="Bound Operator">_⊑_</a> <a id="4653" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≼_</a> <a id="4657" href="Relation.Binary.Definitions.html#4657" class="Bound">∙</a> <a id="4659" class="Symbol">=</a> <a id="4661" href="Relation.Binary.Definitions.html#4657" class="Bound">∙</a> <a id="4663" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Function.Base.html#1638" class="Function">flip</a> <a id="4680" href="Relation.Binary.Definitions.html#4645" class="Bound Operator">_≤_</a><a id="4683" class="Symbol">)</a> <a id="4685" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4687" href="Relation.Binary.Definitions.html#4649" class="Bound Operator">_⊑_</a> <a id="4691" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4693" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≼_</a>

<a id="Antitonic₂"></a><a id="4698" href="Relation.Binary.Definitions.html#4698" class="Function">Antitonic₂</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4715" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4717" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4726" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4728" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4737" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a> <a id="4739" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="4742" class="Symbol">→</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Relation.Binary.Definitions.html#841" class="Generalizable">C</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4762" class="Symbol">_</a>
<a id="4764" href="Relation.Binary.Definitions.html#4698" class="Function">Antitonic₂</a> <a id="4775" href="Relation.Binary.Definitions.html#4775" class="Bound Operator">_≤_</a> <a id="4779" href="Relation.Binary.Definitions.html#4779" class="Bound Operator">_⊑_</a> <a id="4783" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≼_</a> <a id="4787" href="Relation.Binary.Definitions.html#4787" class="Bound">∙</a> <a id="4789" class="Symbol">=</a> <a id="4791" href="Relation.Binary.Definitions.html#4787" class="Bound">∙</a> <a id="4793" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Function.Base.html#1638" class="Function">flip</a> <a id="4810" href="Relation.Binary.Definitions.html#4775" class="Bound Operator">_≤_</a><a id="4813" class="Symbol">)</a> <a id="4815" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Function.Base.html#1638" class="Function">flip</a> <a id="4823" href="Relation.Binary.Definitions.html#4779" class="Bound Operator">_⊑_</a><a id="4826" class="Symbol">)</a> <a id="4828" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4830" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≼_</a>

<a id="Adjoint"></a><a id="4835" href="Relation.Binary.Definitions.html#4835" class="Function">Adjoint</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4849" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4851" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="4854" class="Symbol">→</a> <a id="4856" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4860" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4862" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="4865" class="Symbol">→</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">→</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="4880" class="Symbol">→</a> <a id="4882" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a><a id="4883" class="Symbol">)</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4891" class="Symbol">_</a>
<a id="4893" href="Relation.Binary.Definitions.html#4835" class="Function">Adjoint</a> <a id="4901" href="Relation.Binary.Definitions.html#4901" class="Bound Operator">_≤_</a> <a id="4905" href="Relation.Binary.Definitions.html#4905" class="Bound Operator">_⊑_</a> <a id="4909" href="Relation.Binary.Definitions.html#4909" class="Bound">f</a> <a id="4911" href="Relation.Binary.Definitions.html#4911" class="Bound">g</a> <a id="4913" class="Symbol">=</a> <a id="4915" class="Symbol">∀</a> <a id="4917" class="Symbol">{</a><a id="4918" href="Relation.Binary.Definitions.html#4918" class="Bound">x</a> <a id="4920" href="Relation.Binary.Definitions.html#4920" class="Bound">y</a><a id="4921" class="Symbol">}</a> <a id="4923" class="Symbol">→</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Relation.Binary.Definitions.html#4909" class="Bound">f</a> <a id="4928" href="Relation.Binary.Definitions.html#4918" class="Bound">x</a> <a id="4930" href="Relation.Binary.Definitions.html#4905" class="Bound Operator">⊑</a> <a id="4932" href="Relation.Binary.Definitions.html#4920" class="Bound">y</a> <a id="4934" class="Symbol">→</a> <a id="4936" href="Relation.Binary.Definitions.html#4918" class="Bound">x</a> <a id="4938" href="Relation.Binary.Definitions.html#4901" class="Bound Operator">≤</a> <a id="4940" href="Relation.Binary.Definitions.html#4911" class="Bound">g</a> <a id="4942" href="Relation.Binary.Definitions.html#4920" class="Bound">y</a><a id="4943" class="Symbol">)</a> <a id="4945" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Relation.Binary.Definitions.html#4918" class="Bound">x</a> <a id="4950" href="Relation.Binary.Definitions.html#4901" class="Bound Operator">≤</a> <a id="4952" href="Relation.Binary.Definitions.html#4911" class="Bound">g</a> <a id="4954" href="Relation.Binary.Definitions.html#4920" class="Bound">y</a> <a id="4956" class="Symbol">→</a> <a id="4958" href="Relation.Binary.Definitions.html#4909" class="Bound">f</a> <a id="4960" href="Relation.Binary.Definitions.html#4918" class="Bound">x</a> <a id="4962" href="Relation.Binary.Definitions.html#4905" class="Bound Operator">⊑</a> <a id="4964" href="Relation.Binary.Definitions.html#4920" class="Bound">y</a><a id="4965" class="Symbol">)</a>

<a id="4968" class="Comment">-- Unary relations respecting a binary relation.</a>

<a id="_⟶_Respects_"></a><a id="5018" href="Relation.Binary.Definitions.html#5018" class="Function Operator">_⟶_Respects_</a> <a id="5031" class="Symbol">:</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5036" class="Symbol">→</a> <a id="5038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5042" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a><a id="5044" class="Symbol">)</a> <a id="5046" class="Symbol">→</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="5051" class="Symbol">→</a> <a id="5053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5057" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a><a id="5059" class="Symbol">)</a> <a id="5061" class="Symbol">→</a> <a id="5063" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5067" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5069" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="5071" href="Relation.Binary.Definitions.html#798" class="Generalizable">ℓ₃</a> <a id="5074" class="Symbol">→</a> <a id="5076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5080" class="Symbol">_</a>
<a id="5082" href="Relation.Binary.Definitions.html#5082" class="Bound">P</a> <a id="5084" href="Relation.Binary.Definitions.html#5018" class="Function Operator">⟶</a> <a id="5086" href="Relation.Binary.Definitions.html#5086" class="Bound">Q</a> <a id="5088" href="Relation.Binary.Definitions.html#5018" class="Function Operator">Respects</a> <a id="5097" href="Relation.Binary.Definitions.html#5097" class="Bound Operator">_∼_</a> <a id="5101" class="Symbol">=</a> <a id="5103" class="Symbol">∀</a> <a id="5105" class="Symbol">{</a><a id="5106" href="Relation.Binary.Definitions.html#5106" class="Bound">x</a> <a id="5108" href="Relation.Binary.Definitions.html#5108" class="Bound">y</a><a id="5109" class="Symbol">}</a> <a id="5111" class="Symbol">→</a> <a id="5113" href="Relation.Binary.Definitions.html#5106" class="Bound">x</a> <a id="5115" href="Relation.Binary.Definitions.html#5097" class="Bound Operator">∼</a> <a id="5117" href="Relation.Binary.Definitions.html#5108" class="Bound">y</a> <a id="5119" class="Symbol">→</a> <a id="5121" href="Relation.Binary.Definitions.html#5082" class="Bound">P</a> <a id="5123" href="Relation.Binary.Definitions.html#5106" class="Bound">x</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Relation.Binary.Definitions.html#5086" class="Bound">Q</a> <a id="5129" href="Relation.Binary.Definitions.html#5108" class="Bound">y</a>

<a id="5132" class="Comment">-- Unary relation respects a binary relation.</a>

<a id="_Respects_"></a><a id="5179" href="Relation.Binary.Definitions.html#5179" class="Function Operator">_Respects_</a> <a id="5190" class="Symbol">:</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5201" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a><a id="5203" class="Symbol">)</a> <a id="5205" class="Symbol">→</a> <a id="5207" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5211" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5213" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="5216" class="Symbol">→</a> <a id="5218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5222" class="Symbol">_</a>
<a id="5224" href="Relation.Binary.Definitions.html#5224" class="Bound">P</a> <a id="5226" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="5235" href="Relation.Binary.Definitions.html#5235" class="Bound Operator">_∼_</a> <a id="5239" class="Symbol">=</a> <a id="5241" href="Relation.Binary.Definitions.html#5224" class="Bound">P</a> <a id="5243" href="Relation.Binary.Definitions.html#5018" class="Function Operator">⟶</a> <a id="5245" href="Relation.Binary.Definitions.html#5224" class="Bound">P</a> <a id="5247" href="Relation.Binary.Definitions.html#5018" class="Function Operator">Respects</a> <a id="5256" href="Relation.Binary.Definitions.html#5235" class="Bound Operator">_∼_</a>

<a id="5261" class="Comment">-- Right respecting - relatedness is preserved on the right by equality.</a>

<a id="_Respectsʳ_"></a><a id="5335" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a> <a id="5347" class="Symbol">:</a> <a id="5349" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5353" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5355" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="5357" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5366" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="5368" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="5371" class="Symbol">→</a> <a id="5373" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5377" class="Symbol">_</a>
<a id="5379" href="Relation.Binary.Definitions.html#5379" class="Bound Operator">_∼_</a> <a id="5383" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="5393" href="Relation.Binary.Definitions.html#5393" class="Bound Operator">_≈_</a> <a id="5397" class="Symbol">=</a> <a id="5399" class="Symbol">∀</a> <a id="5401" class="Symbol">{</a><a id="5402" href="Relation.Binary.Definitions.html#5402" class="Bound">x</a><a id="5403" class="Symbol">}</a> <a id="5405" class="Symbol">→</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Relation.Binary.Definitions.html#5402" class="Bound">x</a> <a id="5410" href="Relation.Binary.Definitions.html#5379" class="Bound Operator">∼_</a><a id="5412" class="Symbol">)</a> <a id="5414" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="5423" href="Relation.Binary.Definitions.html#5393" class="Bound Operator">_≈_</a>

<a id="5428" class="Comment">-- Left respecting - relatedness is preserved on the left by equality.</a>

<a id="_Respectsˡ_"></a><a id="5500" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a> <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5518" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5520" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="5522" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="5525" class="Symbol">→</a> <a id="5527" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5531" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5533" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="5536" class="Symbol">→</a> <a id="5538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5542" class="Symbol">_</a>
<a id="5544" href="Relation.Binary.Definitions.html#5544" class="Bound">P</a> <a id="5546" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="5556" href="Relation.Binary.Definitions.html#5556" class="Bound Operator">_∼_</a> <a id="5560" class="Symbol">=</a> <a id="5562" class="Symbol">∀</a> <a id="5564" class="Symbol">{</a><a id="5565" href="Relation.Binary.Definitions.html#5565" class="Bound">y</a><a id="5566" class="Symbol">}</a> <a id="5568" class="Symbol">→</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Function.Base.html#1638" class="Function">flip</a> <a id="5576" href="Relation.Binary.Definitions.html#5544" class="Bound">P</a> <a id="5578" href="Relation.Binary.Definitions.html#5565" class="Bound">y</a><a id="5579" class="Symbol">)</a> <a id="5581" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="5590" href="Relation.Binary.Definitions.html#5556" class="Bound Operator">_∼_</a>

<a id="5595" class="Comment">-- Respecting - relatedness is preserved on both sides by equality</a>

<a id="_Respects₂_"></a><a id="5663" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5681" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5683" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="5686" class="Symbol">→</a> <a id="5688" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5692" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5694" href="Relation.Binary.Definitions.html#795" class="Generalizable">ℓ₂</a> <a id="5697" class="Symbol">→</a> <a id="5699" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5703" class="Symbol">_</a>
<a id="5705" href="Relation.Binary.Definitions.html#5705" class="Bound">P</a> <a id="5707" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="5717" href="Relation.Binary.Definitions.html#5717" class="Bound Operator">_∼_</a> <a id="5721" class="Symbol">=</a> <a id="5723" class="Symbol">(</a><a id="5724" href="Relation.Binary.Definitions.html#5705" class="Bound">P</a> <a id="5726" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="5736" href="Relation.Binary.Definitions.html#5717" class="Bound Operator">_∼_</a><a id="5739" class="Symbol">)</a> <a id="5741" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Relation.Binary.Definitions.html#5705" class="Bound">P</a> <a id="5746" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="5756" href="Relation.Binary.Definitions.html#5717" class="Bound Operator">_∼_</a><a id="5759" class="Symbol">)</a>

<a id="5762" class="Comment">-- Substitutivity - any two related elements satisfy exactly the same</a>
<a id="5832" class="Comment">-- set of unary relations. Note that only the various derivatives</a>
<a id="5898" class="Comment">-- of propositional equality can satisfy this property.</a>

<a id="Substitutive"></a><a id="5955" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="5968" class="Symbol">:</a> <a id="5970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5974" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="5976" href="Relation.Binary.Definitions.html#792" class="Generalizable">ℓ₁</a> <a id="5979" class="Symbol">→</a> <a id="5981" class="Symbol">(</a><a id="5982" href="Relation.Binary.Definitions.html#5982" class="Bound">ℓ₂</a> <a id="5985" class="Symbol">:</a> <a id="5987" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5992" class="Symbol">)</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6000" class="Symbol">_</a>
<a id="6002" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="6015" class="Symbol">{</a><a id="6016" class="Argument">A</a> <a id="6018" class="Symbol">=</a> <a id="6020" href="Relation.Binary.Definitions.html#6020" class="Bound">A</a><a id="6021" class="Symbol">}</a> <a id="6023" href="Relation.Binary.Definitions.html#6023" class="Bound Operator">_∼_</a> <a id="6027" href="Relation.Binary.Definitions.html#6027" class="Bound">p</a> <a id="6029" class="Symbol">=</a> <a id="6031" class="Symbol">(</a><a id="6032" href="Relation.Binary.Definitions.html#6032" class="Bound">P</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="Relation.Binary.Definitions.html#6020" class="Bound">A</a> <a id="6038" class="Symbol">→</a> <a id="6040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6044" href="Relation.Binary.Definitions.html#6027" class="Bound">p</a><a id="6045" class="Symbol">)</a> <a id="6047" class="Symbol">→</a> <a id="6049" href="Relation.Binary.Definitions.html#6032" class="Bound">P</a> <a id="6051" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="6060" href="Relation.Binary.Definitions.html#6023" class="Bound Operator">_∼_</a>

<a id="6065" class="Comment">-- Decidability - it is possible to determine whether a given pair of</a>
<a id="6135" class="Comment">-- elements are related.</a>

<a id="Decidable"></a><a id="6161" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6171" class="Symbol">:</a> <a id="6173" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6177" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="6179" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="6181" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6189" class="Symbol">_</a>
<a id="6191" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6201" href="Relation.Binary.Definitions.html#6201" class="Bound Operator">_∼_</a> <a id="6205" class="Symbol">=</a> <a id="6207" class="Symbol">∀</a> <a id="6209" href="Relation.Binary.Definitions.html#6209" class="Bound">x</a> <a id="6211" href="Relation.Binary.Definitions.html#6211" class="Bound">y</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Relation.Binary.Definitions.html#6209" class="Bound">x</a> <a id="6222" href="Relation.Binary.Definitions.html#6201" class="Bound Operator">∼</a> <a id="6224" href="Relation.Binary.Definitions.html#6211" class="Bound">y</a><a id="6225" class="Symbol">)</a>

<a id="6228" class="Comment">-- Weak decidability - it is sometimes possible to determine if a given</a>
<a id="6300" class="Comment">-- pair of elements are related.</a>

<a id="WeaklyDecidable"></a><a id="6334" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="6350" class="Symbol">:</a> <a id="6352" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6356" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="6358" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="6360" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="6362" class="Symbol">→</a> <a id="6364" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6368" class="Symbol">_</a>
<a id="6370" href="Relation.Binary.Definitions.html#6334" class="Function">WeaklyDecidable</a> <a id="6386" href="Relation.Binary.Definitions.html#6386" class="Bound Operator">_∼_</a> <a id="6390" class="Symbol">=</a> <a id="6392" class="Symbol">∀</a> <a id="6394" href="Relation.Binary.Definitions.html#6394" class="Bound">x</a> <a id="6396" href="Relation.Binary.Definitions.html#6396" class="Bound">y</a> <a id="6398" class="Symbol">→</a> <a id="6400" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Relation.Binary.Definitions.html#6394" class="Bound">x</a> <a id="6409" href="Relation.Binary.Definitions.html#6386" class="Bound Operator">∼</a> <a id="6411" href="Relation.Binary.Definitions.html#6396" class="Bound">y</a><a id="6412" class="Symbol">)</a>

<a id="6415" class="Comment">-- Propositional equality is decidable for the type.</a>

<a id="DecidableEquality"></a><a id="6469" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="6487" class="Symbol">:</a> <a id="6489" class="Symbol">(</a><a id="6490" href="Relation.Binary.Definitions.html#6490" class="Bound">A</a> <a id="6492" class="Symbol">:</a> <a id="6494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6498" href="Relation.Binary.Definitions.html#784" class="Generalizable">a</a><a id="6499" class="Symbol">)</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6507" class="Symbol">_</a>
<a id="6509" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="6527" href="Relation.Binary.Definitions.html#6527" class="Bound">A</a> <a id="6529" class="Symbol">=</a> <a id="6531" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6541" class="Symbol">{</a><a id="6542" class="Argument">A</a> <a id="6544" class="Symbol">=</a> <a id="6546" href="Relation.Binary.Definitions.html#6527" class="Bound">A</a><a id="6547" class="Symbol">}</a> <a id="6549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="6554" class="Comment">-- Irrelevancy - all proofs that a given pair of elements are related</a>
<a id="6624" class="Comment">-- are indistinguishable.</a>

<a id="Irrelevant"></a><a id="6651" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="6662" class="Symbol">:</a> <a id="6664" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6668" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="6670" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="6672" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="6674" class="Symbol">→</a> <a id="6676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6680" class="Symbol">_</a>
<a id="6682" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a> <a id="6693" href="Relation.Binary.Definitions.html#6693" class="Bound Operator">_∼_</a> <a id="6697" class="Symbol">=</a> <a id="6699" class="Symbol">∀</a> <a id="6701" class="Symbol">{</a><a id="6702" href="Relation.Binary.Definitions.html#6702" class="Bound">x</a> <a id="6704" href="Relation.Binary.Definitions.html#6704" class="Bound">y</a><a id="6705" class="Symbol">}</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Relation.Binary.Definitions.html#6708" class="Bound">a</a> <a id="6710" href="Relation.Binary.Definitions.html#6710" class="Bound">b</a> <a id="6712" class="Symbol">:</a> <a id="6714" href="Relation.Binary.Definitions.html#6702" class="Bound">x</a> <a id="6716" href="Relation.Binary.Definitions.html#6693" class="Bound Operator">∼</a> <a id="6718" href="Relation.Binary.Definitions.html#6704" class="Bound">y</a><a id="6719" class="Symbol">)</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="Relation.Binary.Definitions.html#6708" class="Bound">a</a> <a id="6725" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6727" href="Relation.Binary.Definitions.html#6710" class="Bound">b</a>

<a id="6730" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="6792" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="6812" href="Relation.Binary.Definitions.html#6812" class="Function">Recomputable</a> <a id="6825" class="Symbol">:</a> <a id="6827" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6831" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="6833" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="6835" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="6837" class="Symbol">→</a> <a id="6839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6843" class="Symbol">_</a>
<a id="6845" href="Relation.Binary.Definitions.html#6812" class="Function">Recomputable</a> <a id="6858" href="Relation.Binary.Definitions.html#6858" class="Bound Operator">_∼_</a> <a id="6862" class="Symbol">=</a> <a id="6864" class="Symbol">∀</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Relation.Binary.Definitions.html#6867" class="Bound">x</a> <a id="6869" href="Relation.Binary.Definitions.html#6869" class="Bound">y</a><a id="6870" class="Symbol">}</a> <a id="6872" class="Symbol">→</a> <a id="6874" class="Symbol">.(</a><a id="6876" href="Relation.Binary.Definitions.html#6867" class="Bound">x</a> <a id="6878" href="Relation.Binary.Definitions.html#6858" class="Bound Operator">∼</a> <a id="6880" href="Relation.Binary.Definitions.html#6869" class="Bound">y</a><a id="6881" class="Symbol">)</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Relation.Binary.Definitions.html#6867" class="Bound">x</a> <a id="6887" href="Relation.Binary.Definitions.html#6858" class="Bound Operator">∼</a> <a id="6889" href="Relation.Binary.Definitions.html#6869" class="Bound">y</a>

<a id="6892" class="Comment">-- Universal - all pairs of elements are related</a>

<a id="Universal"></a><a id="6942" href="Relation.Binary.Definitions.html#6942" class="Function">Universal</a> <a id="6952" class="Symbol">:</a> <a id="6954" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6958" href="Relation.Binary.Definitions.html#813" class="Generalizable">A</a> <a id="6960" href="Relation.Binary.Definitions.html#827" class="Generalizable">B</a> <a id="6962" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6970" class="Symbol">_</a>
<a id="6972" href="Relation.Binary.Definitions.html#6942" class="Function">Universal</a> <a id="6982" href="Relation.Binary.Definitions.html#6982" class="Bound Operator">_∼_</a> <a id="6986" class="Symbol">=</a> <a id="6988" class="Symbol">∀</a> <a id="6990" href="Relation.Binary.Definitions.html#6990" class="Bound">x</a> <a id="6992" href="Relation.Binary.Definitions.html#6992" class="Bound">y</a> <a id="6994" class="Symbol">→</a> <a id="6996" href="Relation.Binary.Definitions.html#6990" class="Bound">x</a> <a id="6998" href="Relation.Binary.Definitions.html#6982" class="Bound Operator">∼</a> <a id="7000" href="Relation.Binary.Definitions.html#6992" class="Bound">y</a>

<a id="7003" class="Comment">-- Non-emptiness - at least one pair of elements are related.</a>

<a id="7066" class="Keyword">record</a> <a id="NonEmpty"></a><a id="7073" href="Relation.Binary.Definitions.html#7073" class="Record">NonEmpty</a> <a id="7082" class="Symbol">{</a><a id="7083" href="Relation.Binary.Definitions.html#7083" class="Bound">A</a> <a id="7085" class="Symbol">:</a> <a id="7087" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7091" href="Relation.Binary.Definitions.html#784" class="Generalizable">a</a><a id="7092" class="Symbol">}</a> <a id="7094" class="Symbol">{</a><a id="7095" href="Relation.Binary.Definitions.html#7095" class="Bound">B</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7103" href="Relation.Binary.Definitions.html#786" class="Generalizable">b</a><a id="7104" class="Symbol">}</a>
                <a id="7122" class="Symbol">(</a><a id="7123" href="Relation.Binary.Definitions.html#7123" class="Bound">T</a> <a id="7125" class="Symbol">:</a> <a id="7127" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7131" href="Relation.Binary.Definitions.html#7083" class="Bound">A</a> <a id="7133" href="Relation.Binary.Definitions.html#7095" class="Bound">B</a> <a id="7135" href="Relation.Binary.Definitions.html#790" class="Generalizable">ℓ</a><a id="7136" class="Symbol">)</a> <a id="7138" class="Symbol">:</a> <a id="7140" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7144" class="Symbol">(</a><a id="7145" href="Relation.Binary.Definitions.html#7091" class="Bound">a</a> <a id="7147" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7149" href="Relation.Binary.Definitions.html#7103" class="Bound">b</a> <a id="7151" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7153" href="Relation.Binary.Definitions.html#7135" class="Bound">ℓ</a><a id="7154" class="Symbol">)</a> <a id="7156" class="Keyword">where</a>
  <a id="7164" class="Keyword">constructor</a> <a id="nonEmpty"></a><a id="7176" href="Relation.Binary.Definitions.html#7176" class="InductiveConstructor">nonEmpty</a>
  <a id="7187" class="Keyword">field</a>
    <a id="7197" class="Symbol">{</a><a id="NonEmpty.x"></a><a id="7198" href="Relation.Binary.Definitions.html#7198" class="Field">x</a><a id="7199" class="Symbol">}</a>   <a id="7203" class="Symbol">:</a> <a id="7205" href="Relation.Binary.Definitions.html#7083" class="Bound">A</a>
    <a id="7211" class="Symbol">{</a><a id="NonEmpty.y"></a><a id="7212" href="Relation.Binary.Definitions.html#7212" class="Field">y</a><a id="7213" class="Symbol">}</a>   <a id="7217" class="Symbol">:</a> <a id="7219" href="Relation.Binary.Definitions.html#7095" class="Bound">B</a>
    <a id="NonEmpty.proof"></a><a id="7225" href="Relation.Binary.Definitions.html#7225" class="Field">proof</a> <a id="7231" class="Symbol">:</a> <a id="7233" href="Relation.Binary.Definitions.html#7123" class="Bound">T</a> <a id="7235" href="Relation.Binary.Definitions.html#7198" class="Field">x</a> <a id="7237" href="Relation.Binary.Definitions.html#7212" class="Field">y</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Function.Base.html" class="Module">Function.Base</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="466" class="Symbol">;</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="573" class="Symbol">as</a> <a id="576" class="Module">P</a> <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>

<a id="707" class="Comment">------------------------------------------------------------------------</a>
<a id="780" class="Comment">-- Definitions</a>

<a id="796" class="Keyword">record</a> <a id="IndexedSetoid"></a><a id="803" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a> <a id="817" class="Symbol">{</a><a id="818" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#818" class="Bound">i</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#822" class="Bound">I</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#818" class="Bound">i</a><a id="831" class="Symbol">)</a> <a id="833" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#833" class="Bound">c</a> <a id="835" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#835" class="Bound">ℓ</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="843" class="Symbol">(</a><a id="844" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="848" class="Symbol">(</a><a id="849" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#818" class="Bound">i</a> <a id="851" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="853" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#833" class="Bound">c</a> <a id="855" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="857" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#835" class="Bound">ℓ</a><a id="858" class="Symbol">))</a> <a id="861" class="Keyword">where</a>
  <a id="869" class="Keyword">infix</a> <a id="875" class="Number">4</a> <a id="877" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#923" class="Field Operator">_≈_</a>
  <a id="883" class="Keyword">field</a>
    <a id="IndexedSetoid.Carrier"></a><a id="893" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">Carrier</a>       <a id="907" class="Symbol">:</a> <a id="909" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#822" class="Bound">I</a> <a id="911" class="Symbol">→</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#833" class="Bound">c</a>
    <a id="IndexedSetoid._≈_"></a><a id="923" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#923" class="Field Operator">_≈_</a>           <a id="937" class="Symbol">:</a> <a id="939" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="944" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">Carrier</a> <a id="952" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#835" class="Bound">ℓ</a>
    <a id="IndexedSetoid.isEquivalence"></a><a id="958" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#958" class="Field">isEquivalence</a> <a id="972" class="Symbol">:</a> <a id="974" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Record">IsIndexedEquivalence</a> <a id="995" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">Carrier</a> <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#923" class="Field Operator">_≈_</a>

  <a id="1010" class="Keyword">open</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Module">IsIndexedEquivalence</a> <a id="1036" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#958" class="Field">isEquivalence</a> <a id="1050" class="Keyword">public</a>


<a id="1059" class="Keyword">record</a> <a id="IndexedPreorder"></a><a id="1066" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1066" class="Record">IndexedPreorder</a> <a id="1082" class="Symbol">{</a><a id="1083" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1083" class="Bound">i</a><a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1087" class="Bound">I</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1083" class="Bound">i</a><a id="1096" class="Symbol">)</a> <a id="1098" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1098" class="Bound">c</a> <a id="1100" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1100" class="Bound">ℓ₁</a> <a id="1103" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1103" class="Bound">ℓ₂</a> <a id="1106" class="Symbol">:</a>
                       <a id="1131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1083" class="Bound">i</a> <a id="1143" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1145" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1098" class="Bound">c</a> <a id="1147" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1149" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1100" class="Bound">ℓ₁</a> <a id="1152" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1154" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1103" class="Bound">ℓ₂</a><a id="1156" class="Symbol">))</a> <a id="1159" class="Keyword">where</a>
  <a id="1167" class="Keyword">infix</a> <a id="1173" class="Number">4</a> <a id="1175" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1222" class="Field Operator">_≈_</a> <a id="1179" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1284" class="Field Operator">_≲_</a>
  <a id="1185" class="Keyword">field</a>
    <a id="IndexedPreorder.Carrier"></a><a id="1195" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1195" class="Field">Carrier</a>    <a id="1206" class="Symbol">:</a> <a id="1208" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1087" class="Bound">I</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1216" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1098" class="Bound">c</a>
    <a id="IndexedPreorder._≈_"></a><a id="1222" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1222" class="Field Operator">_≈_</a>        <a id="1233" class="Symbol">:</a> <a id="1235" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="1240" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1195" class="Field">Carrier</a> <a id="1248" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1100" class="Bound">ℓ₁</a>  <a id="1252" class="Comment">-- The underlying equality.</a>
    <a id="IndexedPreorder._≲_"></a><a id="1284" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1284" class="Field Operator">_≲_</a>        <a id="1295" class="Symbol">:</a> <a id="1297" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="1302" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1195" class="Field">Carrier</a> <a id="1310" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1103" class="Bound">ℓ₂</a>  <a id="1314" class="Comment">-- The relation.</a>
    <a id="IndexedPreorder.isPreorder"></a><a id="1335" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1335" class="Field">isPreorder</a> <a id="1346" class="Symbol">:</a> <a id="1348" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1084" class="Record">IsIndexedPreorder</a> <a id="1366" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1195" class="Field">Carrier</a> <a id="1374" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1222" class="Field Operator">_≈_</a> <a id="1378" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1284" class="Field Operator">_≲_</a>

  <a id="1385" class="Keyword">open</a> <a id="1390" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1084" class="Module">IsIndexedPreorder</a> <a id="1408" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1335" class="Field">isPreorder</a> <a id="1419" class="Keyword">public</a>

  <a id="1429" class="Keyword">infix</a> <a id="1435" class="Number">4</a> <a id="1437" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1443" class="Function Operator">_∼_</a>
  <a id="IndexedPreorder._∼_"></a><a id="1443" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1443" class="Function Operator">_∼_</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1284" class="Field Operator">_≲_</a>



<a id="1456" class="Comment">------------------------------------------------------------------------</a>
<a id="1529" class="Comment">-- DEPRECATED</a>
<a id="1543" class="Comment">------------------------------------------------------------------------</a>
<a id="1616" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1687" class="Comment">-- not guaranteed.</a>

<a id="1707" class="Comment">-- Version 2.0</a>

<a id="1723" class="Symbol">{-#</a> <a id="1727" class="Keyword">WARNING_ON_USAGE</a> <a id="1744" class="Pragma">IndexedPreorder._∼_</a>
<a id="1764" class="String">&quot;Warning: IndexedPreorder._∼_ was deprecated in v2.0. Please use IndexedPreorder._≲_ instead. &quot;</a>
<a id="1860" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Creates trivially indexed records from their non-indexed counterpart.</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="363" class="Symbol">{</a><a id="364" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="377" class="Symbol">}</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="480" class="Symbol">;</a> <a id="482" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="551" class="Symbol">;</a> <a id="553" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>

<a id="616" class="Comment">------------------------------------------------------------------------</a>
<a id="689" class="Comment">-- Structures</a>

<a id="704" class="Keyword">module</a> <a id="711" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#711" class="Module">_</a> <a id="713" class="Symbol">{</a><a id="714" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#714" class="Bound">a</a><a id="715" class="Symbol">}</a> <a id="717" class="Symbol">{</a><a id="718" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#718" class="Bound">A</a> <a id="720" class="Symbol">:</a> <a id="722" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="726" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#714" class="Bound">a</a><a id="727" class="Symbol">}</a> <a id="729" class="Keyword">where</a>

  <a id="738" class="Keyword">private</a>
    <a id="750" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#750" class="Function">Aᵢ</a> <a id="753" class="Symbol">:</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="757" class="Symbol">→</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#714" class="Bound">a</a>
    <a id="769" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#750" class="Function">Aᵢ</a> <a id="772" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#772" class="Bound">i</a> <a id="774" class="Symbol">=</a> <a id="776" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#718" class="Bound">A</a>

  <a id="781" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#781" class="Function">isIndexedEquivalence</a> <a id="802" class="Symbol">:</a> <a id="804" class="Symbol">∀</a> <a id="806" class="Symbol">{</a><a id="807" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#807" class="Bound">ℓ</a><a id="808" class="Symbol">}</a> <a id="810" class="Symbol">{</a><a id="811" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#811" class="Bound Operator">_≈_</a> <a id="815" class="Symbol">:</a> <a id="817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="821" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#718" class="Bound">A</a> <a id="823" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#807" class="Bound">ℓ</a><a id="824" class="Symbol">}</a> <a id="826" class="Symbol">→</a> <a id="828" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="842" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#811" class="Bound Operator">_≈_</a> <a id="846" class="Symbol">→</a>
                         <a id="873" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Record">IsIndexedEquivalence</a> <a id="894" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#750" class="Function">Aᵢ</a> <a id="897" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#811" class="Bound Operator">_≈_</a>
  <a id="903" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#781" class="Function">isIndexedEquivalence</a> <a id="924" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#924" class="Bound">isEq</a> <a id="929" class="Symbol">=</a> <a id="931" class="Keyword">record</a>
    <a id="942" class="Symbol">{</a> <a id="944" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Field">refl</a>  <a id="950" class="Symbol">=</a> <a id="952" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>
    <a id="961" class="Symbol">;</a> <a id="963" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#952" class="Field">sym</a>   <a id="969" class="Symbol">=</a> <a id="971" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>
    <a id="979" class="Symbol">;</a> <a id="981" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#981" class="Field">trans</a> <a id="987" class="Symbol">=</a> <a id="989" href="Relation.Binary.Structures.html#1648" class="Field">trans</a>
    <a id="999" class="Symbol">}</a>
    <a id="1005" class="Keyword">where</a> <a id="1011" class="Keyword">open</a> <a id="1016" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1030" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#924" class="Bound">isEq</a>

  <a id="1038" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1038" class="Function">isIndexedPreorder</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">∀</a> <a id="1060" class="Symbol">{</a><a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1061" class="Bound">ℓ₁</a> <a id="1064" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1064" class="Bound">ℓ₂</a><a id="1066" class="Symbol">}</a> <a id="1068" class="Symbol">{</a><a id="1069" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1069" class="Bound Operator">_≈_</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1079" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#718" class="Bound">A</a> <a id="1081" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1061" class="Bound">ℓ₁</a><a id="1083" class="Symbol">}</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1086" class="Bound Operator">_∼_</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1096" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#718" class="Bound">A</a> <a id="1098" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1064" class="Bound">ℓ₂</a><a id="1100" class="Symbol">}</a> <a id="1102" class="Symbol">→</a>
                      <a id="1126" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1137" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1069" class="Bound Operator">_≈_</a> <a id="1141" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1086" class="Bound Operator">_∼_</a> <a id="1145" class="Symbol">→</a>
                      <a id="1169" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1084" class="Record">IsIndexedPreorder</a> <a id="1187" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#750" class="Function">Aᵢ</a> <a id="1190" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1069" class="Bound Operator">_≈_</a> <a id="1194" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1086" class="Bound Operator">_∼_</a>
  <a id="1200" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1038" class="Function">isIndexedPreorder</a> <a id="1218" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1218" class="Bound">isPreorder</a> <a id="1229" class="Symbol">=</a> <a id="1231" class="Keyword">record</a>
    <a id="1242" class="Symbol">{</a> <a id="1244" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1166" class="Field">isEquivalence</a> <a id="1258" class="Symbol">=</a> <a id="1260" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#781" class="Function">isIndexedEquivalence</a> <a id="1281" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a>
    <a id="1299" class="Symbol">;</a> <a id="1301" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1207" class="Field">reflexive</a>     <a id="1315" class="Symbol">=</a> <a id="1317" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>
    <a id="1331" class="Symbol">;</a> <a id="1333" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1263" class="Field">trans</a>         <a id="1347" class="Symbol">=</a> <a id="1349" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>
    <a id="1359" class="Symbol">}</a>
    <a id="1365" class="Keyword">where</a> <a id="1371" class="Keyword">open</a> <a id="1376" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="1387" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1218" class="Bound">isPreorder</a>

<a id="1399" class="Comment">------------------------------------------------------------------------</a>
<a id="1472" class="Comment">-- Bundles</a>

<a id="indexedSetoid"></a><a id="1484" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1484" class="Function">indexedSetoid</a> <a id="1498" class="Symbol">:</a> <a id="1500" class="Symbol">∀</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1503" class="Bound">a</a> <a id="1505" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1505" class="Bound">ℓ</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1517" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1503" class="Bound">a</a> <a id="1519" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1505" class="Bound">ℓ</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a> <a id="1537" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1539" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1503" class="Bound">a</a> <a id="1541" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1505" class="Bound">ℓ</a>
<a id="1543" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1484" class="Function">indexedSetoid</a> <a id="1557" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1557" class="Bound">S</a> <a id="1559" class="Symbol">=</a> <a id="1561" class="Keyword">record</a>
  <a id="1570" class="Symbol">{</a> <a id="1572" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#958" class="Field">isEquivalence</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#781" class="Function">isIndexedEquivalence</a> <a id="1609" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a>
  <a id="1625" class="Symbol">}</a>
  <a id="1629" class="Keyword">where</a> <a id="1635" class="Keyword">open</a> <a id="1640" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1647" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1557" class="Bound">S</a>

<a id="indexedPreorder"></a><a id="1650" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1650" class="Function">indexedPreorder</a> <a id="1666" class="Symbol">:</a> <a id="1668" class="Symbol">∀</a> <a id="1670" class="Symbol">{</a><a id="1671" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1671" class="Bound">a</a> <a id="1673" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1673" class="Bound">ℓ₁</a> <a id="1676" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1676" class="Bound">ℓ₂</a><a id="1678" class="Symbol">}</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="1691" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1671" class="Bound">a</a> <a id="1693" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1673" class="Bound">ℓ₁</a> <a id="1696" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1676" class="Bound">ℓ₂</a> <a id="1699" class="Symbol">→</a>
                  <a id="1719" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1066" class="Record">IndexedPreorder</a> <a id="1735" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1737" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1671" class="Bound">a</a> <a id="1739" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1673" class="Bound">ℓ₁</a> <a id="1742" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1676" class="Bound">ℓ₂</a>
<a id="1745" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1650" class="Function">indexedPreorder</a> <a id="1761" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1761" class="Bound">O</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Keyword">record</a>
  <a id="1774" class="Symbol">{</a> <a id="1776" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1335" class="Field">isPreorder</a> <a id="1787" class="Symbol">=</a> <a id="1789" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1038" class="Function">isIndexedPreorder</a> <a id="1807" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a>
  <a id="1820" class="Symbol">}</a>
  <a id="1824" class="Keyword">where</a> <a id="1830" class="Keyword">open</a> <a id="1835" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="1844" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1761" class="Bound">O</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="402" class="Keyword">where</a>

<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Level.html" class="Module">Level</a>
<a id="427" class="Keyword">import</a> <a id="434" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="455" class="Symbol">as</a> <a id="458" class="Module">B</a>
<a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="495" class="Symbol">as</a> <a id="498" class="Module">B</a>
<a id="500" class="Keyword">import</a> <a id="507" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="550" class="Symbol">as</a> <a id="553" class="Module">P</a>

<a id="556" class="Comment">------------------------------------------------------------------------</a>
<a id="629" class="Comment">-- Indexed binary relations</a>

<a id="658" class="Comment">-- Heterogeneous types</a>

<a id="IREL"></a><a id="682" href="Relation.Binary.Indexed.Heterogeneous.Core.html#682" class="Function">IREL</a> <a id="687" class="Symbol">:</a> <a id="689" class="Symbol">∀</a> <a id="691" class="Symbol">{</a><a id="692" href="Relation.Binary.Indexed.Heterogeneous.Core.html#692" class="Bound">i₁</a> <a id="695" href="Relation.Binary.Indexed.Heterogeneous.Core.html#695" class="Bound">i₂</a> <a id="698" href="Relation.Binary.Indexed.Heterogeneous.Core.html#698" class="Bound">a₁</a> <a id="701" href="Relation.Binary.Indexed.Heterogeneous.Core.html#701" class="Bound">a₂</a><a id="703" class="Symbol">}</a> <a id="705" class="Symbol">{</a><a id="706" href="Relation.Binary.Indexed.Heterogeneous.Core.html#706" class="Bound">I₁</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" href="Relation.Binary.Indexed.Heterogeneous.Core.html#692" class="Bound">i₁</a><a id="717" class="Symbol">}</a> <a id="719" class="Symbol">{</a><a id="720" href="Relation.Binary.Indexed.Heterogeneous.Core.html#720" class="Bound">I₂</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="729" href="Relation.Binary.Indexed.Heterogeneous.Core.html#695" class="Bound">i₂</a><a id="731" class="Symbol">}</a> <a id="733" class="Symbol">→</a>
      <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Indexed.Heterogeneous.Core.html#706" class="Bound">I₁</a> <a id="745" class="Symbol">→</a> <a id="747" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="751" href="Relation.Binary.Indexed.Heterogeneous.Core.html#698" class="Bound">a₁</a><a id="753" class="Symbol">)</a> <a id="755" class="Symbol">→</a> <a id="757" class="Symbol">(</a><a id="758" href="Relation.Binary.Indexed.Heterogeneous.Core.html#720" class="Bound">I₂</a> <a id="761" class="Symbol">→</a> <a id="763" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="767" href="Relation.Binary.Indexed.Heterogeneous.Core.html#701" class="Bound">a₂</a><a id="769" class="Symbol">)</a> <a id="771" class="Symbol">→</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.Indexed.Heterogeneous.Core.html#774" class="Bound">ℓ</a> <a id="776" class="Symbol">:</a> <a id="778" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="791" class="Symbol">_</a>
<a id="793" href="Relation.Binary.Indexed.Heterogeneous.Core.html#682" class="Function">IREL</a> <a id="798" href="Relation.Binary.Indexed.Heterogeneous.Core.html#798" class="Bound">A₁</a> <a id="801" href="Relation.Binary.Indexed.Heterogeneous.Core.html#801" class="Bound">A₂</a> <a id="804" href="Relation.Binary.Indexed.Heterogeneous.Core.html#804" class="Bound">ℓ</a> <a id="806" class="Symbol">=</a> <a id="808" class="Symbol">∀</a> <a id="810" class="Symbol">{</a><a id="811" href="Relation.Binary.Indexed.Heterogeneous.Core.html#811" class="Bound">i₁</a> <a id="814" href="Relation.Binary.Indexed.Heterogeneous.Core.html#814" class="Bound">i₂</a><a id="816" class="Symbol">}</a> <a id="818" class="Symbol">→</a> <a id="820" href="Relation.Binary.Indexed.Heterogeneous.Core.html#798" class="Bound">A₁</a> <a id="823" href="Relation.Binary.Indexed.Heterogeneous.Core.html#811" class="Bound">i₁</a> <a id="826" class="Symbol">→</a> <a id="828" href="Relation.Binary.Indexed.Heterogeneous.Core.html#801" class="Bound">A₂</a> <a id="831" href="Relation.Binary.Indexed.Heterogeneous.Core.html#814" class="Bound">i₂</a> <a id="834" class="Symbol">→</a> <a id="836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="840" href="Relation.Binary.Indexed.Heterogeneous.Core.html#804" class="Bound">ℓ</a>

<a id="843" class="Comment">-- Homogeneous types</a>

<a id="IRel"></a><a id="865" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="870" class="Symbol">:</a> <a id="872" class="Symbol">∀</a> <a id="874" class="Symbol">{</a><a id="875" href="Relation.Binary.Indexed.Heterogeneous.Core.html#875" class="Bound">i</a> <a id="877" href="Relation.Binary.Indexed.Heterogeneous.Core.html#877" class="Bound">a</a><a id="878" class="Symbol">}</a> <a id="880" class="Symbol">{</a><a id="881" href="Relation.Binary.Indexed.Heterogeneous.Core.html#881" class="Bound">I</a> <a id="883" class="Symbol">:</a> <a id="885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="889" href="Relation.Binary.Indexed.Heterogeneous.Core.html#875" class="Bound">i</a><a id="890" class="Symbol">}</a> <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Binary.Indexed.Heterogeneous.Core.html#881" class="Bound">I</a> <a id="897" class="Symbol">→</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="903" href="Relation.Binary.Indexed.Heterogeneous.Core.html#877" class="Bound">a</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">→</a> <a id="908" class="Symbol">(</a><a id="909" href="Relation.Binary.Indexed.Heterogeneous.Core.html#909" class="Bound">ℓ</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="918" class="Symbol">)</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="926" class="Symbol">_</a>
<a id="928" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="933" href="Relation.Binary.Indexed.Heterogeneous.Core.html#933" class="Bound">A</a> <a id="935" href="Relation.Binary.Indexed.Heterogeneous.Core.html#935" class="Bound">ℓ</a> <a id="937" class="Symbol">=</a> <a id="939" href="Relation.Binary.Indexed.Heterogeneous.Core.html#682" class="Function">IREL</a> <a id="944" href="Relation.Binary.Indexed.Heterogeneous.Core.html#933" class="Bound">A</a> <a id="946" href="Relation.Binary.Indexed.Heterogeneous.Core.html#933" class="Bound">A</a> <a id="948" href="Relation.Binary.Indexed.Heterogeneous.Core.html#935" class="Bound">ℓ</a>

<a id="951" class="Comment">------------------------------------------------------------------------</a>
<a id="1024" class="Comment">-- Generalised implication.</a>

<a id="1053" class="Keyword">infixr</a> <a id="1060" class="Number">4</a> <a id="1062" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">_=[_]⇒_</a>

<a id="_=[_]⇒_"></a><a id="1071" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">_=[_]⇒_</a> <a id="1079" class="Symbol">:</a> <a id="1081" class="Symbol">∀</a> <a id="1083" class="Symbol">{</a><a id="1084" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1084" class="Bound">a</a> <a id="1086" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1086" class="Bound">b</a> <a id="1088" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1088" class="Bound">ℓ₁</a> <a id="1091" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">ℓ₂</a><a id="1093" class="Symbol">}</a> <a id="1095" class="Symbol">{</a><a id="1096" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1096" class="Bound">A</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1104" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1084" class="Bound">a</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1108" class="Bound">B</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1096" class="Bound">A</a> <a id="1114" class="Symbol">→</a> <a id="1116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1120" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1086" class="Bound">b</a><a id="1121" class="Symbol">}</a> <a id="1123" class="Symbol">→</a>
          <a id="1135" href="Relation.Binary.Core.html#896" class="Function">B.Rel</a> <a id="1141" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1096" class="Bound">A</a> <a id="1143" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1088" class="Bound">ℓ₁</a> <a id="1146" class="Symbol">→</a> <a id="1148" class="Symbol">((</a><a id="1150" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1150" class="Bound">x</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1096" class="Bound">A</a><a id="1155" class="Symbol">)</a> <a id="1157" class="Symbol">→</a> <a id="1159" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1108" class="Bound">B</a> <a id="1161" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1150" class="Bound">x</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="1171" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1108" class="Bound">B</a> <a id="1173" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">ℓ₂</a> <a id="1176" class="Symbol">→</a> <a id="1178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1182" class="Symbol">_</a>
<a id="1184" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1184" class="Bound">P</a> <a id="1186" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">=[</a> <a id="1189" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1189" class="Bound">f</a> <a id="1191" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1071" class="Function Operator">]⇒</a> <a id="1194" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1194" class="Bound">Q</a> <a id="1196" class="Symbol">=</a> <a id="1198" class="Symbol">∀</a> <a id="1200" class="Symbol">{</a><a id="1201" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1201" class="Bound">i</a> <a id="1203" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1203" class="Bound">j</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Symbol">→</a> <a id="1208" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1184" class="Bound">P</a> <a id="1210" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1201" class="Bound">i</a> <a id="1212" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1203" class="Bound">j</a> <a id="1214" class="Symbol">→</a> <a id="1216" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1194" class="Bound">Q</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1189" class="Bound">f</a> <a id="1221" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1201" class="Bound">i</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1189" class="Bound">f</a> <a id="1227" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1203" class="Bound">j</a><a id="1228" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Level.html" class="Module">Level</a>
<a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">B</a>
<a id="467" class="Keyword">import</a> <a id="474" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="502" class="Symbol">as</a> <a id="505" class="Module">B</a>
<a id="507" class="Keyword">import</a> <a id="514" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="557" class="Symbol">as</a> <a id="560" class="Module">P</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>

<a id="618" class="Keyword">private</a>
  <a id="628" class="Keyword">variable</a>
    <a id="641" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#641" class="Generalizable">i</a> <a id="643" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#643" class="Generalizable">a</a> <a id="645" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#645" class="Generalizable">ℓ</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="659" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#659" class="Generalizable">I</a> <a id="661" class="Symbol">:</a> <a id="663" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="667" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#641" class="Generalizable">i</a>

<a id="670" class="Comment">------------------------------------------------------------------------</a>
<a id="743" class="Comment">-- Simple properties of indexed binary relations</a>

<a id="Reflexive"></a><a id="793" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#793" class="Function">Reflexive</a> <a id="803" class="Symbol">:</a> <a id="805" class="Symbol">(</a><a id="806" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#806" class="Bound">A</a> <a id="808" class="Symbol">:</a> <a id="810" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#659" class="Generalizable">I</a> <a id="812" class="Symbol">→</a> <a id="814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="818" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#643" class="Generalizable">a</a><a id="819" class="Symbol">)</a> <a id="821" class="Symbol">→</a> <a id="823" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="828" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#806" class="Bound">A</a> <a id="830" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#645" class="Generalizable">ℓ</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" class="Symbol">_</a>
<a id="840" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#793" class="Function">Reflexive</a> <a id="850" class="Symbol">_</a> <a id="852" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#852" class="Bound Operator">_∼_</a> <a id="856" class="Symbol">=</a> <a id="858" class="Symbol">∀</a> <a id="860" class="Symbol">{</a><a id="861" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#861" class="Bound">i</a><a id="862" class="Symbol">}</a> <a id="864" class="Symbol">→</a> <a id="866" href="Relation.Binary.Definitions.html#1428" class="Function">B.Reflexive</a> <a id="878" class="Symbol">(</a><a id="879" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#852" class="Bound Operator">_∼_</a> <a id="883" class="Symbol">{</a><a id="884" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#861" class="Bound">i</a><a id="885" class="Symbol">})</a>

<a id="Symmetric"></a><a id="889" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#889" class="Function">Symmetric</a> <a id="899" class="Symbol">:</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#902" class="Bound">A</a> <a id="904" class="Symbol">:</a> <a id="906" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#659" class="Generalizable">I</a> <a id="908" class="Symbol">→</a> <a id="910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="914" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#643" class="Generalizable">a</a><a id="915" class="Symbol">)</a> <a id="917" class="Symbol">→</a> <a id="919" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="924" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#902" class="Bound">A</a> <a id="926" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#645" class="Generalizable">ℓ</a> <a id="928" class="Symbol">→</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="934" class="Symbol">_</a>
<a id="936" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#889" class="Function">Symmetric</a> <a id="946" class="Symbol">_</a> <a id="948" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#948" class="Bound Operator">_∼_</a> <a id="952" class="Symbol">=</a> <a id="954" class="Symbol">∀</a> <a id="956" class="Symbol">{</a><a id="957" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#957" class="Bound">i</a> <a id="959" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#959" class="Bound">j</a><a id="960" class="Symbol">}</a> <a id="962" class="Symbol">→</a> <a id="964" href="Relation.Binary.Definitions.html#1513" class="Function">B.Sym</a> <a id="970" class="Symbol">(</a><a id="971" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#948" class="Bound Operator">_∼_</a> <a id="975" class="Symbol">{</a><a id="976" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#957" class="Bound">i</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">{</a><a id="980" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#959" class="Bound">j</a><a id="981" class="Symbol">})</a> <a id="984" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#948" class="Bound Operator">_∼_</a>

<a id="Transitive"></a><a id="989" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#989" class="Function">Transitive</a> <a id="1000" class="Symbol">:</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1003" class="Bound">A</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#659" class="Generalizable">I</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#643" class="Generalizable">a</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="1025" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1003" class="Bound">A</a> <a id="1027" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#645" class="Generalizable">ℓ</a> <a id="1029" class="Symbol">→</a> <a id="1031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1035" class="Symbol">_</a>
<a id="1037" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#989" class="Function">Transitive</a> <a id="1048" class="Symbol">_</a> <a id="1050" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1050" class="Bound Operator">_∼_</a> <a id="1054" class="Symbol">=</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1059" class="Bound">i</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1061" class="Bound">j</a> <a id="1063" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1063" class="Bound">k</a><a id="1064" class="Symbol">}</a> <a id="1066" class="Symbol">→</a> <a id="1068" href="Relation.Binary.Definitions.html#1674" class="Function">B.Trans</a> <a id="1076" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1050" class="Bound Operator">_∼_</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1050" class="Bound Operator">_∼_</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1061" class="Bound">j</a><a id="1087" class="Symbol">})</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1050" class="Bound Operator">_∼_</a> <a id="1095" class="Symbol">{</a><a id="1096" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1059" class="Bound">i</a><a id="1097" class="Symbol">}</a> <a id="1099" class="Symbol">{</a><a id="1100" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1063" class="Bound">k</a><a id="1101" class="Symbol">})</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>

<a id="408" class="Keyword">module</a> <a id="415" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="466" class="Symbol">{</a><a id="467" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="469" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="471" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="472" class="Symbol">}</a> <a id="474" class="Symbol">{</a><a id="475" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="477" class="Symbol">:</a> <a id="479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="483" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">(</a><a id="487" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="493" class="Symbol">→</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="499" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="507" class="Symbol">:</a> <a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="514" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="516" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="517" class="Symbol">)</a>
  <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Function.Base.html" class="Module">Function.Base</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Level.html" class="Module">Level</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="582" class="Symbol">;</a> <a id="584" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="689" class="Symbol">as</a> <a id="692" class="Module">P</a> <a id="694" class="Keyword">using</a> <a id="700" class="Symbol">(</a><a id="701" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a>

<a id="769" class="Comment">------------------------------------------------------------------------</a>
<a id="842" class="Comment">-- Equivalences</a>

<a id="859" class="Keyword">record</a> <a id="IsIndexedEquivalence"></a><a id="866" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Record">IsIndexedEquivalence</a> <a id="887" class="Symbol">:</a> <a id="889" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="893" class="Symbol">(</a><a id="894" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="898" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="902" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="903" class="Symbol">)</a> <a id="905" class="Keyword">where</a>
  <a id="913" class="Keyword">field</a>
    <a id="IsIndexedEquivalence.refl"></a><a id="923" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Field">refl</a>  <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#793" class="Function">Reflexive</a>  <a id="942" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="944" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.sym"></a><a id="952" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#952" class="Field">sym</a>   <a id="958" class="Symbol">:</a> <a id="960" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#889" class="Function">Symmetric</a>  <a id="971" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="973" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.trans"></a><a id="981" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#981" class="Field">trans</a> <a id="987" class="Symbol">:</a> <a id="989" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#989" class="Function">Transitive</a> <a id="1000" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1002" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>

  <a id="IsIndexedEquivalence.reflexive"></a><a id="1009" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1009" class="Function">reflexive</a> <a id="1019" class="Symbol">:</a> <a id="1021" class="Symbol">∀</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1024" class="Bound">i</a><a id="1025" class="Symbol">}</a> <a id="1027" class="Symbol">→</a> <a id="1029" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1033" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1035" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1039" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1041" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1045" class="Symbol">{</a><a id="1046" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1024" class="Bound">i</a><a id="1047" class="Symbol">}</a>
  <a id="1051" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1009" class="Function">reflexive</a> <a id="1061" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1068" class="Symbol">=</a> <a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Field">refl</a>


<a id="1077" class="Keyword">record</a> <a id="IsIndexedPreorder"></a><a id="1084" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1084" class="Record">IsIndexedPreorder</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1103" class="Bound">ℓ₂</a><a id="1105" class="Symbol">}</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1108" class="Bound Operator">_≲_</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Relation.Binary.Indexed.Heterogeneous.Core.html#865" class="Function">IRel</a> <a id="1119" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1121" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1103" class="Bound">ℓ₂</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1131" class="Symbol">(</a><a id="1132" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="1134" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1136" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="1138" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1140" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a> <a id="1142" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1144" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1103" class="Bound">ℓ₂</a><a id="1146" class="Symbol">)</a> <a id="1148" class="Keyword">where</a>
  <a id="1156" class="Keyword">field</a>
    <a id="IsIndexedPreorder.isEquivalence"></a><a id="1166" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1166" class="Field">isEquivalence</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Record">IsIndexedEquivalence</a>
    <a id="IsIndexedPreorder.reflexive"></a><a id="1207" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1207" class="Field">reflexive</a>     <a id="1221" class="Symbol">:</a> <a id="1223" class="Symbol">∀</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1226" class="Bound">i</a> <a id="1228" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1228" class="Bound">j</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1238" class="Symbol">{</a><a id="1239" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1226" class="Bound">i</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1228" class="Bound">j</a><a id="1244" class="Symbol">})</a> <a id="1247" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1249" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1253" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1255" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1108" class="Bound Operator">_≲_</a>
    <a id="IsIndexedPreorder.trans"></a><a id="1263" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1263" class="Field">trans</a>         <a id="1277" class="Symbol">:</a> <a id="1279" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#989" class="Function">Transitive</a> <a id="1290" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1292" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1108" class="Bound Operator">_≲_</a>

  <a id="1299" class="Keyword">module</a> <a id="IsIndexedPreorder.Eq"></a><a id="1306" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1306" class="Module">Eq</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#866" class="Module">IsIndexedEquivalence</a> <a id="1332" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1166" class="Field">isEquivalence</a>

  <a id="IsIndexedPreorder.refl"></a><a id="1349" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1349" class="Function">refl</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#793" class="Function">Reflexive</a> <a id="1366" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1368" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1108" class="Bound Operator">_≲_</a>
  <a id="1374" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1349" class="Function">refl</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1207" class="Field">reflexive</a> <a id="1391" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Function">Eq.refl</a>
</pre></body></html>

==> anc/Relation.Binary.Indexed.Heterogeneous.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Indexed.Heterogeneous</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneously-indexed binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Comment">------------------------------------------------------------------------</a>
<a id="394" class="Comment">-- Publicly export core definitions</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="486" class="Keyword">public</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="555" class="Keyword">public</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a> <a id="623" class="Keyword">public</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="688" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Lattice.Bundles.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Bundles</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for order-theoretic lattices</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Comment">-- The contents of this module should be accessed via</a>
<a id="274" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--cubical-compatible</a> <a id="338" class="Pragma">--safe</a> <a id="345" class="Symbol">#-}</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="389" class="Keyword">where</a>

<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Level.html" class="Module">Level</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="449" class="Symbol">;</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="499" class="Symbol">)</a>
<a id="501" class="Keyword">open</a> <a id="506" class="Keyword">import</a> <a id="513" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="549" class="Symbol">;</a> <a id="551" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>

<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Join semilattices</a>

<a id="702" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="709" href="Relation.Binary.Lattice.Bundles.html#709" class="Record">JoinSemilattice</a> <a id="725" href="Relation.Binary.Lattice.Bundles.html#725" class="Bound">c</a> <a id="727" href="Relation.Binary.Lattice.Bundles.html#727" class="Bound">ℓ₁</a> <a id="730" href="Relation.Binary.Lattice.Bundles.html#730" class="Bound">ℓ₂</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="739" class="Symbol">(</a><a id="740" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="744" class="Symbol">(</a><a id="745" href="Relation.Binary.Lattice.Bundles.html#725" class="Bound">c</a> <a id="747" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="749" href="Relation.Binary.Lattice.Bundles.html#727" class="Bound">ℓ₁</a> <a id="752" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="754" href="Relation.Binary.Lattice.Bundles.html#730" class="Bound">ℓ₂</a><a id="756" class="Symbol">))</a> <a id="759" class="Keyword">where</a>
  <a id="767" class="Keyword">infix</a>  <a id="774" class="Number">4</a> <a id="776" href="Relation.Binary.Lattice.Bundles.html#841" class="Field Operator">_≈_</a> <a id="780" href="Relation.Binary.Lattice.Bundles.html#909" class="Field Operator">_≤_</a>
  <a id="786" class="Keyword">infixr</a> <a id="793" class="Number">6</a> <a id="795" href="Relation.Binary.Lattice.Bundles.html#971" class="Field Operator">_∨_</a>
  <a id="801" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="811" href="Relation.Binary.Lattice.Bundles.html#811" class="Field">Carrier</a>           <a id="829" class="Symbol">:</a> <a id="831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="835" href="Relation.Binary.Lattice.Bundles.html#725" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="841" href="Relation.Binary.Lattice.Bundles.html#841" class="Field Operator">_≈_</a>               <a id="859" class="Symbol">:</a> <a id="861" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="865" href="Relation.Binary.Lattice.Bundles.html#811" class="Field">Carrier</a> <a id="873" href="Relation.Binary.Lattice.Bundles.html#727" class="Bound">ℓ₁</a>  <a id="877" class="Comment">-- The underlying equality.</a>
    <a id="JoinSemilattice._≤_"></a><a id="909" href="Relation.Binary.Lattice.Bundles.html#909" class="Field Operator">_≤_</a>               <a id="927" class="Symbol">:</a> <a id="929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="933" href="Relation.Binary.Lattice.Bundles.html#811" class="Field">Carrier</a> <a id="941" href="Relation.Binary.Lattice.Bundles.html#730" class="Bound">ℓ₂</a>  <a id="945" class="Comment">-- The partial order.</a>
    <a id="JoinSemilattice._∨_"></a><a id="971" href="Relation.Binary.Lattice.Bundles.html#971" class="Field Operator">_∨_</a>               <a id="989" class="Symbol">:</a> <a id="991" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="995" href="Relation.Binary.Lattice.Bundles.html#811" class="Field">Carrier</a>     <a id="1007" class="Comment">-- The join operation.</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="1034" href="Relation.Binary.Lattice.Bundles.html#1034" class="Field">isJoinSemilattice</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Relation.Binary.Lattice.Structures.html#976" class="Record">IsJoinSemilattice</a> <a id="1072" href="Relation.Binary.Lattice.Bundles.html#841" class="Field Operator">_≈_</a> <a id="1076" href="Relation.Binary.Lattice.Bundles.html#909" class="Field Operator">_≤_</a> <a id="1080" href="Relation.Binary.Lattice.Bundles.html#971" class="Field Operator">_∨_</a>

  <a id="1087" class="Keyword">open</a> <a id="1092" href="Relation.Binary.Lattice.Structures.html#976" class="Module">IsJoinSemilattice</a> <a id="1110" href="Relation.Binary.Lattice.Bundles.html#1034" class="Field">isJoinSemilattice</a> <a id="1128" class="Keyword">public</a>

  <a id="JoinSemilattice.poset"></a><a id="1138" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a> <a id="1144" class="Symbol">:</a> <a id="1146" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="1152" href="Relation.Binary.Lattice.Bundles.html#725" class="Bound">c</a> <a id="1154" href="Relation.Binary.Lattice.Bundles.html#727" class="Bound">ℓ₁</a> <a id="1157" href="Relation.Binary.Lattice.Bundles.html#730" class="Bound">ℓ₂</a>
  <a id="1162" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a> <a id="1168" class="Symbol">=</a> <a id="1170" class="Keyword">record</a> <a id="1177" class="Symbol">{</a> <a id="1179" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Relation.Binary.Lattice.Structures.html#1097" class="Function">isPartialOrder</a> <a id="1211" class="Symbol">}</a>

  <a id="1216" class="Keyword">open</a> <a id="1221" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="1227" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a> <a id="1233" class="Keyword">public</a> <a id="1240" class="Keyword">using</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="1255" class="Symbol">)</a>


<a id="1259" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="1266" href="Relation.Binary.Lattice.Bundles.html#1266" class="Record">BoundedJoinSemilattice</a> <a id="1289" href="Relation.Binary.Lattice.Bundles.html#1289" class="Bound">c</a> <a id="1291" href="Relation.Binary.Lattice.Bundles.html#1291" class="Bound">ℓ₁</a> <a id="1294" href="Relation.Binary.Lattice.Bundles.html#1294" class="Bound">ℓ₂</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Relation.Binary.Lattice.Bundles.html#1289" class="Bound">c</a> <a id="1311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1313" href="Relation.Binary.Lattice.Bundles.html#1291" class="Bound">ℓ₁</a> <a id="1316" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1318" href="Relation.Binary.Lattice.Bundles.html#1294" class="Bound">ℓ₂</a><a id="1320" class="Symbol">))</a> <a id="1323" class="Keyword">where</a>
  <a id="1331" class="Keyword">infix</a>  <a id="1338" class="Number">4</a> <a id="1340" href="Relation.Binary.Lattice.Bundles.html#1412" class="Field Operator">_≈_</a> <a id="1344" href="Relation.Binary.Lattice.Bundles.html#1487" class="Field Operator">_≤_</a>
  <a id="1350" class="Keyword">infixr</a> <a id="1357" class="Number">6</a> <a id="1359" href="Relation.Binary.Lattice.Bundles.html#1556" class="Field Operator">_∨_</a>
  <a id="1365" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="1375" href="Relation.Binary.Lattice.Bundles.html#1375" class="Field">Carrier</a>                  <a id="1400" class="Symbol">:</a> <a id="1402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1406" href="Relation.Binary.Lattice.Bundles.html#1289" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="1412" href="Relation.Binary.Lattice.Bundles.html#1412" class="Field Operator">_≈_</a>                      <a id="1437" class="Symbol">:</a> <a id="1439" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1443" href="Relation.Binary.Lattice.Bundles.html#1375" class="Field">Carrier</a> <a id="1451" href="Relation.Binary.Lattice.Bundles.html#1291" class="Bound">ℓ₁</a>  <a id="1455" class="Comment">-- The underlying equality.</a>
    <a id="BoundedJoinSemilattice._≤_"></a><a id="1487" href="Relation.Binary.Lattice.Bundles.html#1487" class="Field Operator">_≤_</a>                      <a id="1512" class="Symbol">:</a> <a id="1514" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1518" href="Relation.Binary.Lattice.Bundles.html#1375" class="Field">Carrier</a> <a id="1526" href="Relation.Binary.Lattice.Bundles.html#1294" class="Bound">ℓ₂</a>  <a id="1530" class="Comment">-- The partial order.</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="1556" href="Relation.Binary.Lattice.Bundles.html#1556" class="Field Operator">_∨_</a>                      <a id="1581" class="Symbol">:</a> <a id="1583" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1587" href="Relation.Binary.Lattice.Bundles.html#1375" class="Field">Carrier</a>     <a id="1599" class="Comment">-- The join operation.</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="1626" href="Relation.Binary.Lattice.Bundles.html#1626" class="Field">⊥</a>                        <a id="1651" class="Symbol">:</a> <a id="1653" href="Relation.Binary.Lattice.Bundles.html#1375" class="Field">Carrier</a>         <a id="1669" class="Comment">-- The minimum.</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="1689" href="Relation.Binary.Lattice.Bundles.html#1689" class="Field">isBoundedJoinSemilattice</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Relation.Binary.Lattice.Structures.html#1505" class="Record">IsBoundedJoinSemilattice</a> <a id="1741" href="Relation.Binary.Lattice.Bundles.html#1412" class="Field Operator">_≈_</a> <a id="1745" href="Relation.Binary.Lattice.Bundles.html#1487" class="Field Operator">_≤_</a> <a id="1749" href="Relation.Binary.Lattice.Bundles.html#1556" class="Field Operator">_∨_</a> <a id="1753" href="Relation.Binary.Lattice.Bundles.html#1626" class="Field">⊥</a>

  <a id="1758" class="Keyword">open</a> <a id="1763" href="Relation.Binary.Lattice.Structures.html#1505" class="Module">IsBoundedJoinSemilattice</a> <a id="1788" href="Relation.Binary.Lattice.Bundles.html#1689" class="Field">isBoundedJoinSemilattice</a> <a id="1813" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.joinSemilattice"></a><a id="1823" href="Relation.Binary.Lattice.Bundles.html#1823" class="Function">joinSemilattice</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Relation.Binary.Lattice.Bundles.html#709" class="Record">JoinSemilattice</a> <a id="1857" href="Relation.Binary.Lattice.Bundles.html#1289" class="Bound">c</a> <a id="1859" href="Relation.Binary.Lattice.Bundles.html#1291" class="Bound">ℓ₁</a> <a id="1862" href="Relation.Binary.Lattice.Bundles.html#1294" class="Bound">ℓ₂</a>
  <a id="1867" href="Relation.Binary.Lattice.Bundles.html#1823" class="Function">joinSemilattice</a> <a id="1883" class="Symbol">=</a> <a id="1885" class="Keyword">record</a> <a id="1892" class="Symbol">{</a> <a id="1894" href="Relation.Binary.Lattice.Bundles.html#1034" class="Field">isJoinSemilattice</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Relation.Binary.Lattice.Structures.html#1705" class="Function">isJoinSemilattice</a> <a id="1932" class="Symbol">}</a>

  <a id="1937" class="Keyword">open</a> <a id="1942" href="Relation.Binary.Lattice.Bundles.html#709" class="Module">JoinSemilattice</a> <a id="1958" href="Relation.Binary.Lattice.Bundles.html#1823" class="Function">joinSemilattice</a> <a id="1974" class="Keyword">public</a> <a id="1981" class="Keyword">using</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="1996" class="Symbol">;</a> <a id="1998" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a><a id="2003" class="Symbol">)</a>

<a id="2006" class="Comment">------------------------------------------------------------------------</a>
<a id="2079" class="Comment">-- Meet semilattices</a>

<a id="2101" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="2108" href="Relation.Binary.Lattice.Bundles.html#2108" class="Record">MeetSemilattice</a> <a id="2124" href="Relation.Binary.Lattice.Bundles.html#2124" class="Bound">c</a> <a id="2126" href="Relation.Binary.Lattice.Bundles.html#2126" class="Bound">ℓ₁</a> <a id="2129" href="Relation.Binary.Lattice.Bundles.html#2129" class="Bound">ℓ₂</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Relation.Binary.Lattice.Bundles.html#2124" class="Bound">c</a> <a id="2146" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2148" href="Relation.Binary.Lattice.Bundles.html#2126" class="Bound">ℓ₁</a> <a id="2151" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2153" href="Relation.Binary.Lattice.Bundles.html#2129" class="Bound">ℓ₂</a><a id="2155" class="Symbol">))</a> <a id="2158" class="Keyword">where</a>
  <a id="2166" class="Keyword">infix</a>  <a id="2173" class="Number">4</a> <a id="2175" href="Relation.Binary.Lattice.Bundles.html#2240" class="Field Operator">_≈_</a> <a id="2179" href="Relation.Binary.Lattice.Bundles.html#2308" class="Field Operator">_≤_</a>
  <a id="2185" class="Keyword">infixr</a> <a id="2192" class="Number">7</a> <a id="2194" href="Relation.Binary.Lattice.Bundles.html#2370" class="Field Operator">_∧_</a>
  <a id="2200" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="2210" href="Relation.Binary.Lattice.Bundles.html#2210" class="Field">Carrier</a>           <a id="2228" class="Symbol">:</a> <a id="2230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2234" href="Relation.Binary.Lattice.Bundles.html#2124" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="2240" href="Relation.Binary.Lattice.Bundles.html#2240" class="Field Operator">_≈_</a>               <a id="2258" class="Symbol">:</a> <a id="2260" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2264" href="Relation.Binary.Lattice.Bundles.html#2210" class="Field">Carrier</a> <a id="2272" href="Relation.Binary.Lattice.Bundles.html#2126" class="Bound">ℓ₁</a>  <a id="2276" class="Comment">-- The underlying equality.</a>
    <a id="MeetSemilattice._≤_"></a><a id="2308" href="Relation.Binary.Lattice.Bundles.html#2308" class="Field Operator">_≤_</a>               <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2332" href="Relation.Binary.Lattice.Bundles.html#2210" class="Field">Carrier</a> <a id="2340" href="Relation.Binary.Lattice.Bundles.html#2129" class="Bound">ℓ₂</a>  <a id="2344" class="Comment">-- The partial order.</a>
    <a id="MeetSemilattice._∧_"></a><a id="2370" href="Relation.Binary.Lattice.Bundles.html#2370" class="Field Operator">_∧_</a>               <a id="2388" class="Symbol">:</a> <a id="2390" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2394" href="Relation.Binary.Lattice.Bundles.html#2210" class="Field">Carrier</a>     <a id="2406" class="Comment">-- The meet operation.</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2433" href="Relation.Binary.Lattice.Bundles.html#2433" class="Field">isMeetSemilattice</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Relation.Binary.Lattice.Structures.html#1939" class="Record">IsMeetSemilattice</a> <a id="2471" href="Relation.Binary.Lattice.Bundles.html#2240" class="Field Operator">_≈_</a> <a id="2475" href="Relation.Binary.Lattice.Bundles.html#2308" class="Field Operator">_≤_</a> <a id="2479" href="Relation.Binary.Lattice.Bundles.html#2370" class="Field Operator">_∧_</a>

  <a id="2486" class="Keyword">open</a> <a id="2491" href="Relation.Binary.Lattice.Structures.html#1939" class="Module">IsMeetSemilattice</a> <a id="2509" href="Relation.Binary.Lattice.Bundles.html#2433" class="Field">isMeetSemilattice</a> <a id="2527" class="Keyword">public</a>

  <a id="MeetSemilattice.poset"></a><a id="2537" href="Relation.Binary.Lattice.Bundles.html#2537" class="Function">poset</a> <a id="2543" class="Symbol">:</a> <a id="2545" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="2551" href="Relation.Binary.Lattice.Bundles.html#2124" class="Bound">c</a> <a id="2553" href="Relation.Binary.Lattice.Bundles.html#2126" class="Bound">ℓ₁</a> <a id="2556" href="Relation.Binary.Lattice.Bundles.html#2129" class="Bound">ℓ₂</a>
  <a id="2561" href="Relation.Binary.Lattice.Bundles.html#2537" class="Function">poset</a> <a id="2567" class="Symbol">=</a> <a id="2569" class="Keyword">record</a> <a id="2576" class="Symbol">{</a> <a id="2578" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Relation.Binary.Lattice.Structures.html#2060" class="Function">isPartialOrder</a> <a id="2610" class="Symbol">}</a>

  <a id="2615" class="Keyword">open</a> <a id="2620" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="2626" href="Relation.Binary.Lattice.Bundles.html#2537" class="Function">poset</a> <a id="2632" class="Keyword">public</a> <a id="2639" class="Keyword">using</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="2654" class="Symbol">)</a>

<a id="2657" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="2664" href="Relation.Binary.Lattice.Bundles.html#2664" class="Record">BoundedMeetSemilattice</a> <a id="2687" href="Relation.Binary.Lattice.Bundles.html#2687" class="Bound">c</a> <a id="2689" href="Relation.Binary.Lattice.Bundles.html#2689" class="Bound">ℓ₁</a> <a id="2692" href="Relation.Binary.Lattice.Bundles.html#2692" class="Bound">ℓ₂</a> <a id="2695" class="Symbol">:</a> <a id="2697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2706" class="Symbol">(</a><a id="2707" href="Relation.Binary.Lattice.Bundles.html#2687" class="Bound">c</a> <a id="2709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2711" href="Relation.Binary.Lattice.Bundles.html#2689" class="Bound">ℓ₁</a> <a id="2714" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2716" href="Relation.Binary.Lattice.Bundles.html#2692" class="Bound">ℓ₂</a><a id="2718" class="Symbol">))</a> <a id="2721" class="Keyword">where</a>
  <a id="2729" class="Keyword">infix</a>  <a id="2736" class="Number">4</a> <a id="2738" href="Relation.Binary.Lattice.Bundles.html#2810" class="Field Operator">_≈_</a> <a id="2742" href="Relation.Binary.Lattice.Bundles.html#2885" class="Field Operator">_≤_</a>
  <a id="2748" class="Keyword">infixr</a> <a id="2755" class="Number">7</a> <a id="2757" href="Relation.Binary.Lattice.Bundles.html#2954" class="Field Operator">_∧_</a>
  <a id="2763" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="2773" href="Relation.Binary.Lattice.Bundles.html#2773" class="Field">Carrier</a>                  <a id="2798" class="Symbol">:</a> <a id="2800" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2804" href="Relation.Binary.Lattice.Bundles.html#2687" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="2810" href="Relation.Binary.Lattice.Bundles.html#2810" class="Field Operator">_≈_</a>                      <a id="2835" class="Symbol">:</a> <a id="2837" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2841" href="Relation.Binary.Lattice.Bundles.html#2773" class="Field">Carrier</a> <a id="2849" href="Relation.Binary.Lattice.Bundles.html#2689" class="Bound">ℓ₁</a>  <a id="2853" class="Comment">-- The underlying equality.</a>
    <a id="BoundedMeetSemilattice._≤_"></a><a id="2885" href="Relation.Binary.Lattice.Bundles.html#2885" class="Field Operator">_≤_</a>                      <a id="2910" class="Symbol">:</a> <a id="2912" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2916" href="Relation.Binary.Lattice.Bundles.html#2773" class="Field">Carrier</a> <a id="2924" href="Relation.Binary.Lattice.Bundles.html#2692" class="Bound">ℓ₂</a>  <a id="2928" class="Comment">-- The partial order.</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="2954" href="Relation.Binary.Lattice.Bundles.html#2954" class="Field Operator">_∧_</a>                      <a id="2979" class="Symbol">:</a> <a id="2981" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2985" href="Relation.Binary.Lattice.Bundles.html#2773" class="Field">Carrier</a>     <a id="2997" class="Comment">-- The join operation.</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3024" href="Relation.Binary.Lattice.Bundles.html#3024" class="Field">⊤</a>                        <a id="3049" class="Symbol">:</a> <a id="3051" href="Relation.Binary.Lattice.Bundles.html#2773" class="Field">Carrier</a>         <a id="3067" class="Comment">-- The maximum.</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3087" href="Relation.Binary.Lattice.Bundles.html#3087" class="Field">isBoundedMeetSemilattice</a> <a id="3112" class="Symbol">:</a> <a id="3114" href="Relation.Binary.Lattice.Structures.html#2470" class="Record">IsBoundedMeetSemilattice</a> <a id="3139" href="Relation.Binary.Lattice.Bundles.html#2810" class="Field Operator">_≈_</a> <a id="3143" href="Relation.Binary.Lattice.Bundles.html#2885" class="Field Operator">_≤_</a> <a id="3147" href="Relation.Binary.Lattice.Bundles.html#2954" class="Field Operator">_∧_</a> <a id="3151" href="Relation.Binary.Lattice.Bundles.html#3024" class="Field">⊤</a>

  <a id="3156" class="Keyword">open</a> <a id="3161" href="Relation.Binary.Lattice.Structures.html#2470" class="Module">IsBoundedMeetSemilattice</a> <a id="3186" href="Relation.Binary.Lattice.Bundles.html#3087" class="Field">isBoundedMeetSemilattice</a> <a id="3211" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.meetSemilattice"></a><a id="3221" href="Relation.Binary.Lattice.Bundles.html#3221" class="Function">meetSemilattice</a> <a id="3237" class="Symbol">:</a> <a id="3239" href="Relation.Binary.Lattice.Bundles.html#2108" class="Record">MeetSemilattice</a> <a id="3255" href="Relation.Binary.Lattice.Bundles.html#2687" class="Bound">c</a> <a id="3257" href="Relation.Binary.Lattice.Bundles.html#2689" class="Bound">ℓ₁</a> <a id="3260" href="Relation.Binary.Lattice.Bundles.html#2692" class="Bound">ℓ₂</a>
  <a id="3265" href="Relation.Binary.Lattice.Bundles.html#3221" class="Function">meetSemilattice</a> <a id="3281" class="Symbol">=</a> <a id="3283" class="Keyword">record</a> <a id="3290" class="Symbol">{</a> <a id="3292" href="Relation.Binary.Lattice.Bundles.html#2433" class="Field">isMeetSemilattice</a> <a id="3310" class="Symbol">=</a> <a id="3312" href="Relation.Binary.Lattice.Structures.html#2670" class="Function">isMeetSemilattice</a> <a id="3330" class="Symbol">}</a>

  <a id="3335" class="Keyword">open</a> <a id="3340" href="Relation.Binary.Lattice.Bundles.html#2108" class="Module">MeetSemilattice</a> <a id="3356" href="Relation.Binary.Lattice.Bundles.html#3221" class="Function">meetSemilattice</a> <a id="3372" class="Keyword">public</a> <a id="3379" class="Keyword">using</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="3394" class="Symbol">;</a> <a id="3396" href="Relation.Binary.Lattice.Bundles.html#2537" class="Function">poset</a><a id="3401" class="Symbol">)</a>

<a id="3404" class="Comment">------------------------------------------------------------------------</a>
<a id="3477" class="Comment">-- Lattices</a>

<a id="3490" class="Keyword">record</a> <a id="Lattice"></a><a id="3497" href="Relation.Binary.Lattice.Bundles.html#3497" class="Record">Lattice</a> <a id="3505" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a> <a id="3507" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a> <a id="3510" href="Relation.Binary.Lattice.Bundles.html#3510" class="Bound">ℓ₂</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a> <a id="3527" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3529" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a> <a id="3532" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3534" href="Relation.Binary.Lattice.Bundles.html#3510" class="Bound">ℓ₂</a><a id="3536" class="Symbol">))</a> <a id="3539" class="Keyword">where</a>
  <a id="3547" class="Keyword">infix</a>  <a id="3554" class="Number">4</a> <a id="3556" href="Relation.Binary.Lattice.Bundles.html#3628" class="Field Operator">_≈_</a> <a id="3560" href="Relation.Binary.Lattice.Bundles.html#3688" class="Field Operator">_≤_</a>
  <a id="3566" class="Keyword">infixr</a> <a id="3573" class="Number">6</a> <a id="3575" href="Relation.Binary.Lattice.Bundles.html#3742" class="Field Operator">_∨_</a>
  <a id="3581" class="Keyword">infixr</a> <a id="3588" class="Number">7</a> <a id="3590" href="Relation.Binary.Lattice.Bundles.html#3797" class="Field Operator">_∧_</a>
  <a id="3596" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="3606" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a>   <a id="3616" class="Symbol">:</a> <a id="3618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3622" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="3628" href="Relation.Binary.Lattice.Bundles.html#3628" class="Field Operator">_≈_</a>       <a id="3638" class="Symbol">:</a> <a id="3640" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3644" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a> <a id="3652" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a>  <a id="3656" class="Comment">-- The underlying equality.</a>
    <a id="Lattice._≤_"></a><a id="3688" href="Relation.Binary.Lattice.Bundles.html#3688" class="Field Operator">_≤_</a>       <a id="3698" class="Symbol">:</a> <a id="3700" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3704" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a> <a id="3712" href="Relation.Binary.Lattice.Bundles.html#3510" class="Bound">ℓ₂</a>  <a id="3716" class="Comment">-- The partial order.</a>
    <a id="Lattice._∨_"></a><a id="3742" href="Relation.Binary.Lattice.Bundles.html#3742" class="Field Operator">_∨_</a>       <a id="3752" class="Symbol">:</a> <a id="3754" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3758" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a>     <a id="3770" class="Comment">-- The join operation.</a>
    <a id="Lattice._∧_"></a><a id="3797" href="Relation.Binary.Lattice.Bundles.html#3797" class="Field Operator">_∧_</a>       <a id="3807" class="Symbol">:</a> <a id="3809" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3813" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a>     <a id="3825" class="Comment">-- The meet operation.</a>
    <a id="Lattice.isLattice"></a><a id="3852" href="Relation.Binary.Lattice.Bundles.html#3852" class="Field">isLattice</a> <a id="3862" class="Symbol">:</a> <a id="3864" href="Relation.Binary.Lattice.Structures.html#2895" class="Record">IsLattice</a> <a id="3874" href="Relation.Binary.Lattice.Bundles.html#3628" class="Field Operator">_≈_</a> <a id="3878" href="Relation.Binary.Lattice.Bundles.html#3688" class="Field Operator">_≤_</a> <a id="3882" href="Relation.Binary.Lattice.Bundles.html#3742" class="Field Operator">_∨_</a> <a id="3886" href="Relation.Binary.Lattice.Bundles.html#3797" class="Field Operator">_∧_</a>

  <a id="3893" class="Keyword">open</a> <a id="3898" href="Relation.Binary.Lattice.Structures.html#2895" class="Module">IsLattice</a> <a id="3908" href="Relation.Binary.Lattice.Bundles.html#3852" class="Field">isLattice</a> <a id="3918" class="Keyword">public</a>

  <a id="Lattice.setoid"></a><a id="3928" href="Relation.Binary.Lattice.Bundles.html#3928" class="Function">setoid</a> <a id="3935" class="Symbol">:</a> <a id="3937" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3944" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a> <a id="3946" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a>
  <a id="3951" href="Relation.Binary.Lattice.Bundles.html#3928" class="Function">setoid</a> <a id="3958" class="Symbol">=</a> <a id="3960" class="Keyword">record</a> <a id="3967" class="Symbol">{</a> <a id="3969" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a> <a id="3999" class="Symbol">}</a>

  <a id="Lattice.joinSemilattice"></a><a id="4004" href="Relation.Binary.Lattice.Bundles.html#4004" class="Function">joinSemilattice</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Relation.Binary.Lattice.Bundles.html#709" class="Record">JoinSemilattice</a> <a id="4038" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a> <a id="4040" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a> <a id="4043" href="Relation.Binary.Lattice.Bundles.html#3510" class="Bound">ℓ₂</a>
  <a id="4048" href="Relation.Binary.Lattice.Bundles.html#4004" class="Function">joinSemilattice</a> <a id="4064" class="Symbol">=</a> <a id="4066" class="Keyword">record</a> <a id="4073" class="Symbol">{</a> <a id="4075" href="Relation.Binary.Lattice.Bundles.html#1034" class="Field">isJoinSemilattice</a> <a id="4093" class="Symbol">=</a> <a id="4095" href="Relation.Binary.Lattice.Structures.html#3175" class="Function">isJoinSemilattice</a> <a id="4113" class="Symbol">}</a>

  <a id="Lattice.meetSemilattice"></a><a id="4118" href="Relation.Binary.Lattice.Bundles.html#4118" class="Function">meetSemilattice</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Relation.Binary.Lattice.Bundles.html#2108" class="Record">MeetSemilattice</a> <a id="4152" href="Relation.Binary.Lattice.Bundles.html#3505" class="Bound">c</a> <a id="4154" href="Relation.Binary.Lattice.Bundles.html#3507" class="Bound">ℓ₁</a> <a id="4157" href="Relation.Binary.Lattice.Bundles.html#3510" class="Bound">ℓ₂</a>
  <a id="4162" href="Relation.Binary.Lattice.Bundles.html#4118" class="Function">meetSemilattice</a> <a id="4178" class="Symbol">=</a> <a id="4180" class="Keyword">record</a> <a id="4187" class="Symbol">{</a> <a id="4189" href="Relation.Binary.Lattice.Bundles.html#2433" class="Field">isMeetSemilattice</a> <a id="4207" class="Symbol">=</a> <a id="4209" href="Relation.Binary.Lattice.Structures.html#3326" class="Function">isMeetSemilattice</a> <a id="4227" class="Symbol">}</a>

  <a id="4232" class="Keyword">open</a> <a id="4237" href="Relation.Binary.Lattice.Bundles.html#709" class="Module">JoinSemilattice</a> <a id="4253" href="Relation.Binary.Lattice.Bundles.html#4004" class="Function">joinSemilattice</a> <a id="4269" class="Keyword">public</a> <a id="4276" class="Keyword">using</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a><a id="4288" class="Symbol">;</a> <a id="4290" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="4298" class="Symbol">)</a>

<a id="4301" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="4308" href="Relation.Binary.Lattice.Bundles.html#4308" class="Record">DistributiveLattice</a> <a id="4328" href="Relation.Binary.Lattice.Bundles.html#4328" class="Bound">c</a> <a id="4330" href="Relation.Binary.Lattice.Bundles.html#4330" class="Bound">ℓ₁</a> <a id="4333" href="Relation.Binary.Lattice.Bundles.html#4333" class="Bound">ℓ₂</a> <a id="4336" class="Symbol">:</a> <a id="4338" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Relation.Binary.Lattice.Bundles.html#4328" class="Bound">c</a> <a id="4350" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4352" href="Relation.Binary.Lattice.Bundles.html#4330" class="Bound">ℓ₁</a> <a id="4355" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4357" href="Relation.Binary.Lattice.Bundles.html#4333" class="Bound">ℓ₂</a><a id="4359" class="Symbol">))</a> <a id="4362" class="Keyword">where</a>
  <a id="4370" class="Keyword">infix</a>  <a id="4377" class="Number">4</a> <a id="4379" href="Relation.Binary.Lattice.Bundles.html#4449" class="Field Operator">_≈_</a> <a id="4383" href="Relation.Binary.Lattice.Bundles.html#4507" class="Field Operator">_≤_</a>
  <a id="4389" class="Keyword">infixr</a> <a id="4396" class="Number">6</a> <a id="4398" href="Relation.Binary.Lattice.Bundles.html#4559" class="Field Operator">_∨_</a>
  <a id="4404" class="Keyword">infixr</a> <a id="4411" class="Number">7</a> <a id="4413" href="Relation.Binary.Lattice.Bundles.html#4612" class="Field Operator">_∧_</a>
  <a id="4419" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="4429" href="Relation.Binary.Lattice.Bundles.html#4429" class="Field">Carrier</a> <a id="4437" class="Symbol">:</a> <a id="4439" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4443" href="Relation.Binary.Lattice.Bundles.html#4328" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="4449" href="Relation.Binary.Lattice.Bundles.html#4449" class="Field Operator">_≈_</a>     <a id="4457" class="Symbol">:</a> <a id="4459" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4463" href="Relation.Binary.Lattice.Bundles.html#4429" class="Field">Carrier</a> <a id="4471" href="Relation.Binary.Lattice.Bundles.html#4330" class="Bound">ℓ₁</a>  <a id="4475" class="Comment">-- The underlying equality.</a>
    <a id="DistributiveLattice._≤_"></a><a id="4507" href="Relation.Binary.Lattice.Bundles.html#4507" class="Field Operator">_≤_</a>     <a id="4515" class="Symbol">:</a> <a id="4517" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4521" href="Relation.Binary.Lattice.Bundles.html#4429" class="Field">Carrier</a> <a id="4529" href="Relation.Binary.Lattice.Bundles.html#4333" class="Bound">ℓ₂</a>  <a id="4533" class="Comment">-- The partial order.</a>
    <a id="DistributiveLattice._∨_"></a><a id="4559" href="Relation.Binary.Lattice.Bundles.html#4559" class="Field Operator">_∨_</a>     <a id="4567" class="Symbol">:</a> <a id="4569" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4573" href="Relation.Binary.Lattice.Bundles.html#4429" class="Field">Carrier</a>     <a id="4585" class="Comment">-- The join operation.</a>
    <a id="DistributiveLattice._∧_"></a><a id="4612" href="Relation.Binary.Lattice.Bundles.html#4612" class="Field Operator">_∧_</a>     <a id="4620" class="Symbol">:</a> <a id="4622" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4626" href="Relation.Binary.Lattice.Bundles.html#4429" class="Field">Carrier</a>     <a id="4638" class="Comment">-- The meet operation.</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="4665" href="Relation.Binary.Lattice.Bundles.html#4665" class="Field">isDistributiveLattice</a> <a id="4687" class="Symbol">:</a> <a id="4689" href="Relation.Binary.Lattice.Structures.html#3697" class="Record">IsDistributiveLattice</a> <a id="4711" href="Relation.Binary.Lattice.Bundles.html#4449" class="Field Operator">_≈_</a> <a id="4715" href="Relation.Binary.Lattice.Bundles.html#4507" class="Field Operator">_≤_</a> <a id="4719" href="Relation.Binary.Lattice.Bundles.html#4559" class="Field Operator">_∨_</a> <a id="4723" href="Relation.Binary.Lattice.Bundles.html#4612" class="Field Operator">_∧_</a>

  <a id="4730" class="Keyword">open</a> <a id="4735" href="Relation.Binary.Lattice.Structures.html#3697" class="Module">IsDistributiveLattice</a> <a id="4757" href="Relation.Binary.Lattice.Bundles.html#4665" class="Field">isDistributiveLattice</a> <a id="4779" class="Keyword">using</a> <a id="4785" class="Symbol">(</a><a id="4786" href="Relation.Binary.Lattice.Structures.html#3932" class="Field">∧-distribˡ-∨</a><a id="4798" class="Symbol">)</a> <a id="4800" class="Keyword">public</a>
  <a id="4809" class="Keyword">open</a> <a id="4814" href="Relation.Binary.Lattice.Structures.html#3697" class="Module">IsDistributiveLattice</a> <a id="4836" href="Relation.Binary.Lattice.Bundles.html#4665" class="Field">isDistributiveLattice</a> <a id="4858" class="Keyword">using</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Relation.Binary.Lattice.Structures.html#3895" class="Field">isLattice</a><a id="4874" class="Symbol">)</a>

  <a id="DistributiveLattice.lattice"></a><a id="4879" href="Relation.Binary.Lattice.Bundles.html#4879" class="Function">lattice</a> <a id="4887" class="Symbol">:</a> <a id="4889" href="Relation.Binary.Lattice.Bundles.html#3497" class="Record">Lattice</a> <a id="4897" href="Relation.Binary.Lattice.Bundles.html#4328" class="Bound">c</a> <a id="4899" href="Relation.Binary.Lattice.Bundles.html#4330" class="Bound">ℓ₁</a> <a id="4902" href="Relation.Binary.Lattice.Bundles.html#4333" class="Bound">ℓ₂</a>
  <a id="4907" href="Relation.Binary.Lattice.Bundles.html#4879" class="Function">lattice</a> <a id="4915" class="Symbol">=</a> <a id="4917" class="Keyword">record</a> <a id="4924" class="Symbol">{</a> <a id="4926" href="Relation.Binary.Lattice.Bundles.html#3852" class="Field">isLattice</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Relation.Binary.Lattice.Structures.html#3895" class="Function">isLattice</a> <a id="4948" class="Symbol">}</a>

  <a id="4953" class="Keyword">open</a> <a id="4958" href="Relation.Binary.Lattice.Bundles.html#3497" class="Module">Lattice</a> <a id="4966" href="Relation.Binary.Lattice.Bundles.html#4879" class="Function">lattice</a> <a id="4974" class="Keyword">hiding</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Relation.Binary.Lattice.Bundles.html#3606" class="Field">Carrier</a><a id="4989" class="Symbol">;</a> <a id="4991" href="Relation.Binary.Lattice.Bundles.html#3628" class="Field Operator">_≈_</a><a id="4994" class="Symbol">;</a> <a id="4996" href="Relation.Binary.Lattice.Bundles.html#3688" class="Field Operator">_≤_</a><a id="4999" class="Symbol">;</a> <a id="5001" href="Relation.Binary.Lattice.Bundles.html#3742" class="Field Operator">_∨_</a><a id="5004" class="Symbol">;</a> <a id="5006" href="Relation.Binary.Lattice.Bundles.html#3797" class="Field Operator">_∧_</a><a id="5009" class="Symbol">)</a> <a id="5011" class="Keyword">public</a>

<a id="5019" class="Keyword">record</a> <a id="BoundedLattice"></a><a id="5026" href="Relation.Binary.Lattice.Bundles.html#5026" class="Record">BoundedLattice</a> <a id="5041" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a> <a id="5043" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a> <a id="5046" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a> <a id="5049" class="Symbol">:</a> <a id="5051" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5060" class="Symbol">(</a><a id="5061" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a> <a id="5063" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5065" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a> <a id="5068" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5070" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a><a id="5072" class="Symbol">))</a> <a id="5075" class="Keyword">where</a>
  <a id="5083" class="Keyword">infix</a>  <a id="5090" class="Number">4</a> <a id="5092" href="Relation.Binary.Lattice.Bundles.html#5171" class="Field Operator">_≈_</a> <a id="5096" href="Relation.Binary.Lattice.Bundles.html#5238" class="Field Operator">_≤_</a>
  <a id="5102" class="Keyword">infixr</a> <a id="5109" class="Number">6</a> <a id="5111" href="Relation.Binary.Lattice.Bundles.html#5299" class="Field Operator">_∨_</a>
  <a id="5117" class="Keyword">infixr</a> <a id="5124" class="Number">7</a> <a id="5126" href="Relation.Binary.Lattice.Bundles.html#5361" class="Field Operator">_∧_</a>
  <a id="5132" class="Keyword">field</a>
    <a id="BoundedLattice.Carrier"></a><a id="5142" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a>          <a id="5159" class="Symbol">:</a> <a id="5161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5165" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a>
    <a id="BoundedLattice._≈_"></a><a id="5171" href="Relation.Binary.Lattice.Bundles.html#5171" class="Field Operator">_≈_</a>              <a id="5188" class="Symbol">:</a> <a id="5190" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5194" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a> <a id="5202" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a>  <a id="5206" class="Comment">-- The underlying equality.</a>
    <a id="BoundedLattice._≤_"></a><a id="5238" href="Relation.Binary.Lattice.Bundles.html#5238" class="Field Operator">_≤_</a>              <a id="5255" class="Symbol">:</a> <a id="5257" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5261" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a> <a id="5269" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a>  <a id="5273" class="Comment">-- The partial order.</a>
    <a id="BoundedLattice._∨_"></a><a id="5299" href="Relation.Binary.Lattice.Bundles.html#5299" class="Field Operator">_∨_</a>              <a id="5316" class="Symbol">:</a> <a id="5318" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5322" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a>     <a id="5334" class="Comment">-- The join operation.</a>
    <a id="BoundedLattice._∧_"></a><a id="5361" href="Relation.Binary.Lattice.Bundles.html#5361" class="Field Operator">_∧_</a>              <a id="5378" class="Symbol">:</a> <a id="5380" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5384" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a>     <a id="5396" class="Comment">-- The meet operation.</a>
    <a id="BoundedLattice.⊤"></a><a id="5423" href="Relation.Binary.Lattice.Bundles.html#5423" class="Field">⊤</a>                <a id="5440" class="Symbol">:</a> <a id="5442" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a>         <a id="5458" class="Comment">-- The maximum.</a>
    <a id="BoundedLattice.⊥"></a><a id="5478" href="Relation.Binary.Lattice.Bundles.html#5478" class="Field">⊥</a>                <a id="5495" class="Symbol">:</a> <a id="5497" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a>         <a id="5513" class="Comment">-- The minimum.</a>
    <a id="BoundedLattice.isBoundedLattice"></a><a id="5533" href="Relation.Binary.Lattice.Bundles.html#5533" class="Field">isBoundedLattice</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Relation.Binary.Lattice.Structures.html#4021" class="Record">IsBoundedLattice</a> <a id="5569" href="Relation.Binary.Lattice.Bundles.html#5171" class="Field Operator">_≈_</a> <a id="5573" href="Relation.Binary.Lattice.Bundles.html#5238" class="Field Operator">_≤_</a> <a id="5577" href="Relation.Binary.Lattice.Bundles.html#5299" class="Field Operator">_∨_</a> <a id="5581" href="Relation.Binary.Lattice.Bundles.html#5361" class="Field Operator">_∧_</a> <a id="5585" href="Relation.Binary.Lattice.Bundles.html#5423" class="Field">⊤</a> <a id="5587" href="Relation.Binary.Lattice.Bundles.html#5478" class="Field">⊥</a>

  <a id="5592" class="Keyword">open</a> <a id="5597" href="Relation.Binary.Lattice.Structures.html#4021" class="Module">IsBoundedLattice</a> <a id="5614" href="Relation.Binary.Lattice.Bundles.html#5533" class="Field">isBoundedLattice</a> <a id="5631" class="Keyword">public</a>

  <a id="BoundedLattice.boundedJoinSemilattice"></a><a id="5641" href="Relation.Binary.Lattice.Bundles.html#5641" class="Function">boundedJoinSemilattice</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Relation.Binary.Lattice.Bundles.html#1266" class="Record">BoundedJoinSemilattice</a> <a id="5689" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a> <a id="5691" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a> <a id="5694" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a>
  <a id="5699" href="Relation.Binary.Lattice.Bundles.html#5641" class="Function">boundedJoinSemilattice</a> <a id="5722" class="Symbol">=</a> <a id="5724" class="Keyword">record</a>
    <a id="5735" class="Symbol">{</a> <a id="5737" href="Relation.Binary.Lattice.Bundles.html#1689" class="Field">isBoundedJoinSemilattice</a> <a id="5762" class="Symbol">=</a> <a id="5764" href="Relation.Binary.Lattice.Structures.html#4446" class="Function">isBoundedJoinSemilattice</a> <a id="5789" class="Symbol">}</a>

  <a id="BoundedLattice.boundedMeetSemilattice"></a><a id="5794" href="Relation.Binary.Lattice.Bundles.html#5794" class="Function">boundedMeetSemilattice</a> <a id="5817" class="Symbol">:</a> <a id="5819" href="Relation.Binary.Lattice.Bundles.html#2664" class="Record">BoundedMeetSemilattice</a> <a id="5842" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a> <a id="5844" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a> <a id="5847" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a>
  <a id="5852" href="Relation.Binary.Lattice.Bundles.html#5794" class="Function">boundedMeetSemilattice</a> <a id="5875" class="Symbol">=</a> <a id="5877" class="Keyword">record</a>
    <a id="5888" class="Symbol">{</a> <a id="5890" href="Relation.Binary.Lattice.Bundles.html#3087" class="Field">isBoundedMeetSemilattice</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Relation.Binary.Lattice.Structures.html#4628" class="Function">isBoundedMeetSemilattice</a> <a id="5942" class="Symbol">}</a>

  <a id="BoundedLattice.lattice"></a><a id="5947" href="Relation.Binary.Lattice.Bundles.html#5947" class="Function">lattice</a> <a id="5955" class="Symbol">:</a> <a id="5957" href="Relation.Binary.Lattice.Bundles.html#3497" class="Record">Lattice</a> <a id="5965" href="Relation.Binary.Lattice.Bundles.html#5041" class="Bound">c</a> <a id="5967" href="Relation.Binary.Lattice.Bundles.html#5043" class="Bound">ℓ₁</a> <a id="5970" href="Relation.Binary.Lattice.Bundles.html#5046" class="Bound">ℓ₂</a>
  <a id="5975" href="Relation.Binary.Lattice.Bundles.html#5947" class="Function">lattice</a> <a id="5983" class="Symbol">=</a> <a id="5985" class="Keyword">record</a> <a id="5992" class="Symbol">{</a> <a id="5994" href="Relation.Binary.Lattice.Bundles.html#3852" class="Field">isLattice</a> <a id="6004" class="Symbol">=</a> <a id="6006" href="Relation.Binary.Lattice.Structures.html#4318" class="Function">isLattice</a> <a id="6016" class="Symbol">}</a>

  <a id="6021" class="Keyword">open</a> <a id="6026" href="Relation.Binary.Lattice.Bundles.html#3497" class="Module">Lattice</a> <a id="6034" href="Relation.Binary.Lattice.Bundles.html#5947" class="Function">lattice</a> <a id="6042" class="Keyword">public</a>
    <a id="6053" class="Keyword">using</a> <a id="6059" class="Symbol">(</a><a id="6060" href="Relation.Binary.Lattice.Bundles.html#4004" class="Function">joinSemilattice</a><a id="6075" class="Symbol">;</a> <a id="6077" href="Relation.Binary.Lattice.Bundles.html#4118" class="Function">meetSemilattice</a><a id="6092" class="Symbol">;</a> <a id="6094" href="Relation.Binary.Lattice.Bundles.html#1138" class="Function">poset</a><a id="6099" class="Symbol">;</a> <a id="6101" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a><a id="6109" class="Symbol">;</a> <a id="6111" href="Relation.Binary.Lattice.Bundles.html#3928" class="Function">setoid</a><a id="6117" class="Symbol">)</a>

<a id="6120" class="Comment">------------------------------------------------------------------------</a>
<a id="6193" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="6260" class="Keyword">record</a> <a id="HeytingAlgebra"></a><a id="6267" href="Relation.Binary.Lattice.Bundles.html#6267" class="Record">HeytingAlgebra</a> <a id="6282" href="Relation.Binary.Lattice.Bundles.html#6282" class="Bound">c</a> <a id="6284" href="Relation.Binary.Lattice.Bundles.html#6284" class="Bound">ℓ₁</a> <a id="6287" href="Relation.Binary.Lattice.Bundles.html#6287" class="Bound">ℓ₂</a> <a id="6290" class="Symbol">:</a> <a id="6292" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Relation.Binary.Lattice.Bundles.html#6282" class="Bound">c</a> <a id="6304" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6306" href="Relation.Binary.Lattice.Bundles.html#6284" class="Bound">ℓ₁</a> <a id="6309" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6311" href="Relation.Binary.Lattice.Bundles.html#6287" class="Bound">ℓ₂</a><a id="6313" class="Symbol">))</a> <a id="6316" class="Keyword">where</a>
  <a id="6324" class="Keyword">infix</a>  <a id="6331" class="Number">4</a> <a id="6333" href="Relation.Binary.Lattice.Bundles.html#6427" class="Field Operator">_≈_</a> <a id="6337" href="Relation.Binary.Lattice.Bundles.html#6494" class="Field Operator">_≤_</a>
  <a id="6343" class="Keyword">infixr</a> <a id="6350" class="Number">5</a> <a id="6352" href="Relation.Binary.Lattice.Bundles.html#6679" class="Field Operator">_⇨_</a>
  <a id="6358" class="Keyword">infixr</a> <a id="6365" class="Number">6</a> <a id="6367" href="Relation.Binary.Lattice.Bundles.html#6555" class="Field Operator">_∨_</a>
  <a id="6373" class="Keyword">infixr</a> <a id="6380" class="Number">7</a> <a id="6382" href="Relation.Binary.Lattice.Bundles.html#6617" class="Field Operator">_∧_</a>
  <a id="6388" class="Keyword">field</a>
    <a id="HeytingAlgebra.Carrier"></a><a id="6398" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>          <a id="6415" class="Symbol">:</a> <a id="6417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6421" href="Relation.Binary.Lattice.Bundles.html#6282" class="Bound">c</a>
    <a id="HeytingAlgebra._≈_"></a><a id="6427" href="Relation.Binary.Lattice.Bundles.html#6427" class="Field Operator">_≈_</a>              <a id="6444" class="Symbol">:</a> <a id="6446" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6450" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a> <a id="6458" href="Relation.Binary.Lattice.Bundles.html#6284" class="Bound">ℓ₁</a>  <a id="6462" class="Comment">-- The underlying equality.</a>
    <a id="HeytingAlgebra._≤_"></a><a id="6494" href="Relation.Binary.Lattice.Bundles.html#6494" class="Field Operator">_≤_</a>              <a id="6511" class="Symbol">:</a> <a id="6513" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6517" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a> <a id="6525" href="Relation.Binary.Lattice.Bundles.html#6287" class="Bound">ℓ₂</a>  <a id="6529" class="Comment">-- The partial order.</a>
    <a id="HeytingAlgebra._∨_"></a><a id="6555" href="Relation.Binary.Lattice.Bundles.html#6555" class="Field Operator">_∨_</a>              <a id="6572" class="Symbol">:</a> <a id="6574" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6578" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>     <a id="6590" class="Comment">-- The join operation.</a>
    <a id="HeytingAlgebra._∧_"></a><a id="6617" href="Relation.Binary.Lattice.Bundles.html#6617" class="Field Operator">_∧_</a>              <a id="6634" class="Symbol">:</a> <a id="6636" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6640" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>     <a id="6652" class="Comment">-- The meet operation.</a>
    <a id="HeytingAlgebra._⇨_"></a><a id="6679" href="Relation.Binary.Lattice.Bundles.html#6679" class="Field Operator">_⇨_</a>              <a id="6696" class="Symbol">:</a> <a id="6698" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6702" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>     <a id="6714" class="Comment">-- The exponential operation.</a>
    <a id="HeytingAlgebra.⊤"></a><a id="6748" href="Relation.Binary.Lattice.Bundles.html#6748" class="Field">⊤</a>                <a id="6765" class="Symbol">:</a> <a id="6767" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>         <a id="6783" class="Comment">-- The maximum.</a>
    <a id="HeytingAlgebra.⊥"></a><a id="6803" href="Relation.Binary.Lattice.Bundles.html#6803" class="Field">⊥</a>                <a id="6820" class="Symbol">:</a> <a id="6822" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a>         <a id="6838" class="Comment">-- The minimum.</a>
    <a id="HeytingAlgebra.isHeytingAlgebra"></a><a id="6858" href="Relation.Binary.Lattice.Bundles.html#6858" class="Field">isHeytingAlgebra</a> <a id="6875" class="Symbol">:</a> <a id="6877" href="Relation.Binary.Lattice.Structures.html#4954" class="Record">IsHeytingAlgebra</a> <a id="6894" href="Relation.Binary.Lattice.Bundles.html#6427" class="Field Operator">_≈_</a> <a id="6898" href="Relation.Binary.Lattice.Bundles.html#6494" class="Field Operator">_≤_</a> <a id="6902" href="Relation.Binary.Lattice.Bundles.html#6555" class="Field Operator">_∨_</a> <a id="6906" href="Relation.Binary.Lattice.Bundles.html#6617" class="Field Operator">_∧_</a> <a id="6910" href="Relation.Binary.Lattice.Bundles.html#6679" class="Field Operator">_⇨_</a> <a id="6914" href="Relation.Binary.Lattice.Bundles.html#6748" class="Field">⊤</a> <a id="6916" href="Relation.Binary.Lattice.Bundles.html#6803" class="Field">⊥</a>

  <a id="HeytingAlgebra.boundedLattice"></a><a id="6921" href="Relation.Binary.Lattice.Bundles.html#6921" class="Function">boundedLattice</a> <a id="6936" class="Symbol">:</a> <a id="6938" href="Relation.Binary.Lattice.Bundles.html#5026" class="Record">BoundedLattice</a> <a id="6953" href="Relation.Binary.Lattice.Bundles.html#6282" class="Bound">c</a> <a id="6955" href="Relation.Binary.Lattice.Bundles.html#6284" class="Bound">ℓ₁</a> <a id="6958" href="Relation.Binary.Lattice.Bundles.html#6287" class="Bound">ℓ₂</a>
  <a id="6963" href="Relation.Binary.Lattice.Bundles.html#6921" class="Function">boundedLattice</a> <a id="6978" class="Symbol">=</a> <a id="6980" class="Keyword">record</a>
    <a id="6991" class="Symbol">{</a> <a id="6993" href="Relation.Binary.Lattice.Bundles.html#5533" class="Field">isBoundedLattice</a> <a id="7010" class="Symbol">=</a> <a id="7012" href="Relation.Binary.Lattice.Structures.html#5322" class="Field">IsHeytingAlgebra.isBoundedLattice</a> <a id="7046" href="Relation.Binary.Lattice.Bundles.html#6858" class="Field">isHeytingAlgebra</a> <a id="7063" class="Symbol">}</a>

  <a id="7068" class="Keyword">open</a> <a id="7073" href="Relation.Binary.Lattice.Structures.html#4954" class="Module">IsHeytingAlgebra</a> <a id="7090" href="Relation.Binary.Lattice.Bundles.html#6858" class="Field">isHeytingAlgebra</a>
    <a id="7111" class="Keyword">using</a> <a id="7117" class="Symbol">(</a><a id="7118" href="Relation.Binary.Lattice.Structures.html#5374" class="Field">exponential</a><a id="7129" class="Symbol">;</a> <a id="7131" href="Relation.Binary.Lattice.Structures.html#5420" class="Function">transpose-⇨</a><a id="7142" class="Symbol">;</a> <a id="7144" href="Relation.Binary.Lattice.Structures.html#5540" class="Function">transpose-∧</a><a id="7155" class="Symbol">)</a> <a id="7157" class="Keyword">public</a>
  <a id="7166" class="Keyword">open</a> <a id="7171" href="Relation.Binary.Lattice.Bundles.html#5026" class="Module">BoundedLattice</a> <a id="7186" href="Relation.Binary.Lattice.Bundles.html#6921" class="Function">boundedLattice</a>
    <a id="7205" class="Keyword">hiding</a> <a id="7212" class="Symbol">(</a><a id="7213" href="Relation.Binary.Lattice.Bundles.html#5142" class="Field">Carrier</a><a id="7220" class="Symbol">;</a> <a id="7222" href="Relation.Binary.Lattice.Bundles.html#5171" class="Field Operator">_≈_</a><a id="7225" class="Symbol">;</a> <a id="7227" href="Relation.Binary.Lattice.Bundles.html#5238" class="Field Operator">_≤_</a><a id="7230" class="Symbol">;</a> <a id="7232" href="Relation.Binary.Lattice.Bundles.html#5299" class="Field Operator">_∨_</a><a id="7235" class="Symbol">;</a> <a id="7237" href="Relation.Binary.Lattice.Bundles.html#5361" class="Field Operator">_∧_</a><a id="7240" class="Symbol">;</a> <a id="7242" href="Relation.Binary.Lattice.Bundles.html#5423" class="Field">⊤</a><a id="7243" class="Symbol">;</a> <a id="7245" href="Relation.Binary.Lattice.Bundles.html#5478" class="Field">⊥</a><a id="7246" class="Symbol">)</a> <a id="7248" class="Keyword">public</a>

<a id="7256" class="Comment">------------------------------------------------------------------------</a>
<a id="7329" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="7382" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="7389" href="Relation.Binary.Lattice.Bundles.html#7389" class="Record">BooleanAlgebra</a> <a id="7404" href="Relation.Binary.Lattice.Bundles.html#7404" class="Bound">c</a> <a id="7406" href="Relation.Binary.Lattice.Bundles.html#7406" class="Bound">ℓ₁</a> <a id="7409" href="Relation.Binary.Lattice.Bundles.html#7409" class="Bound">ℓ₂</a> <a id="7412" class="Symbol">:</a> <a id="7414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7418" class="Symbol">(</a><a id="7419" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7423" class="Symbol">(</a><a id="7424" href="Relation.Binary.Lattice.Bundles.html#7404" class="Bound">c</a> <a id="7426" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7428" href="Relation.Binary.Lattice.Bundles.html#7406" class="Bound">ℓ₁</a> <a id="7431" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7433" href="Relation.Binary.Lattice.Bundles.html#7409" class="Bound">ℓ₂</a><a id="7435" class="Symbol">))</a> <a id="7438" class="Keyword">where</a>
  <a id="7446" class="Keyword">infix</a>  <a id="7453" class="Number">4</a> <a id="7455" href="Relation.Binary.Lattice.Bundles.html#7547" class="Field Operator">_≈_</a> <a id="7459" href="Relation.Binary.Lattice.Bundles.html#7614" class="Field Operator">_≤_</a>
  <a id="7465" class="Keyword">infixr</a> <a id="7472" class="Number">6</a> <a id="7474" href="Relation.Binary.Lattice.Bundles.html#7675" class="Field Operator">_∨_</a>
  <a id="7480" class="Keyword">infixr</a> <a id="7487" class="Number">7</a> <a id="7489" href="Relation.Binary.Lattice.Bundles.html#7737" class="Field Operator">_∧_</a>
  <a id="7495" class="Keyword">infix</a> <a id="7501" class="Number">8</a> <a id="7503" href="Relation.Binary.Lattice.Bundles.html#7799" class="Field Operator">¬_</a>
  <a id="7508" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="7518" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>          <a id="7535" class="Symbol">:</a> <a id="7537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7541" href="Relation.Binary.Lattice.Bundles.html#7404" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="7547" href="Relation.Binary.Lattice.Bundles.html#7547" class="Field Operator">_≈_</a>              <a id="7564" class="Symbol">:</a> <a id="7566" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7570" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a> <a id="7578" href="Relation.Binary.Lattice.Bundles.html#7406" class="Bound">ℓ₁</a>  <a id="7582" class="Comment">-- The underlying equality.</a>
    <a id="BooleanAlgebra._≤_"></a><a id="7614" href="Relation.Binary.Lattice.Bundles.html#7614" class="Field Operator">_≤_</a>              <a id="7631" class="Symbol">:</a> <a id="7633" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7637" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a> <a id="7645" href="Relation.Binary.Lattice.Bundles.html#7409" class="Bound">ℓ₂</a>  <a id="7649" class="Comment">-- The partial order.</a>
    <a id="BooleanAlgebra._∨_"></a><a id="7675" href="Relation.Binary.Lattice.Bundles.html#7675" class="Field Operator">_∨_</a>              <a id="7692" class="Symbol">:</a> <a id="7694" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7698" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>     <a id="7710" class="Comment">-- The join operation.</a>
    <a id="BooleanAlgebra._∧_"></a><a id="7737" href="Relation.Binary.Lattice.Bundles.html#7737" class="Field Operator">_∧_</a>              <a id="7754" class="Symbol">:</a> <a id="7756" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7760" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>     <a id="7772" class="Comment">-- The meet operation.</a>
    <a id="BooleanAlgebra.¬_"></a><a id="7799" href="Relation.Binary.Lattice.Bundles.html#7799" class="Field Operator">¬_</a>               <a id="7816" class="Symbol">:</a> <a id="7818" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7822" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>     <a id="7834" class="Comment">-- The negation operation.</a>
    <a id="BooleanAlgebra.⊤"></a><a id="7865" href="Relation.Binary.Lattice.Bundles.html#7865" class="Field">⊤</a>                <a id="7882" class="Symbol">:</a> <a id="7884" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>         <a id="7900" class="Comment">-- The maximum.</a>
    <a id="BooleanAlgebra.⊥"></a><a id="7920" href="Relation.Binary.Lattice.Bundles.html#7920" class="Field">⊥</a>                <a id="7937" class="Symbol">:</a> <a id="7939" href="Relation.Binary.Lattice.Bundles.html#7518" class="Field">Carrier</a>         <a id="7955" class="Comment">-- The minimum.</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="7975" href="Relation.Binary.Lattice.Bundles.html#7975" class="Field">isBooleanAlgebra</a> <a id="7992" class="Symbol">:</a> <a id="7994" href="Relation.Binary.Lattice.Structures.html#5840" class="Record">IsBooleanAlgebra</a> <a id="8011" href="Relation.Binary.Lattice.Bundles.html#7547" class="Field Operator">_≈_</a> <a id="8015" href="Relation.Binary.Lattice.Bundles.html#7614" class="Field Operator">_≤_</a> <a id="8019" href="Relation.Binary.Lattice.Bundles.html#7675" class="Field Operator">_∨_</a> <a id="8023" href="Relation.Binary.Lattice.Bundles.html#7737" class="Field Operator">_∧_</a> <a id="8027" href="Relation.Binary.Lattice.Bundles.html#7799" class="Field Operator">¬_</a> <a id="8030" href="Relation.Binary.Lattice.Bundles.html#7865" class="Field">⊤</a> <a id="8032" href="Relation.Binary.Lattice.Bundles.html#7920" class="Field">⊥</a>

  <a id="8037" class="Keyword">open</a> <a id="8042" href="Relation.Binary.Lattice.Structures.html#5840" class="Module">IsBooleanAlgebra</a> <a id="8059" href="Relation.Binary.Lattice.Bundles.html#7975" class="Field">isBooleanAlgebra</a> <a id="8076" class="Keyword">using</a> <a id="8082" class="Symbol">(</a><a id="8083" href="Relation.Binary.Lattice.Structures.html#6255" class="Field">isHeytingAlgebra</a><a id="8099" class="Symbol">)</a>

  <a id="BooleanAlgebra.heytingAlgebra"></a><a id="8104" href="Relation.Binary.Lattice.Bundles.html#8104" class="Function">heytingAlgebra</a> <a id="8119" class="Symbol">:</a> <a id="8121" href="Relation.Binary.Lattice.Bundles.html#6267" class="Record">HeytingAlgebra</a> <a id="8136" href="Relation.Binary.Lattice.Bundles.html#7404" class="Bound">c</a> <a id="8138" href="Relation.Binary.Lattice.Bundles.html#7406" class="Bound">ℓ₁</a> <a id="8141" href="Relation.Binary.Lattice.Bundles.html#7409" class="Bound">ℓ₂</a>
  <a id="8146" href="Relation.Binary.Lattice.Bundles.html#8104" class="Function">heytingAlgebra</a> <a id="8161" class="Symbol">=</a> <a id="8163" class="Keyword">record</a> <a id="8170" class="Symbol">{</a> <a id="8172" href="Relation.Binary.Lattice.Bundles.html#6858" class="Field">isHeytingAlgebra</a> <a id="8189" class="Symbol">=</a> <a id="8191" href="Relation.Binary.Lattice.Structures.html#6255" class="Function">isHeytingAlgebra</a> <a id="8208" class="Symbol">}</a>

  <a id="8213" class="Keyword">open</a> <a id="8218" href="Relation.Binary.Lattice.Bundles.html#6267" class="Module">HeytingAlgebra</a> <a id="8233" href="Relation.Binary.Lattice.Bundles.html#8104" class="Function">heytingAlgebra</a> <a id="8248" class="Keyword">public</a>
    <a id="8259" class="Keyword">hiding</a> <a id="8266" class="Symbol">(</a><a id="8267" href="Relation.Binary.Lattice.Bundles.html#6398" class="Field">Carrier</a><a id="8274" class="Symbol">;</a> <a id="8276" href="Relation.Binary.Lattice.Bundles.html#6427" class="Field Operator">_≈_</a><a id="8279" class="Symbol">;</a> <a id="8281" href="Relation.Binary.Lattice.Bundles.html#6494" class="Field Operator">_≤_</a><a id="8284" class="Symbol">;</a> <a id="8286" href="Relation.Binary.Lattice.Bundles.html#6555" class="Field Operator">_∨_</a><a id="8289" class="Symbol">;</a> <a id="8291" href="Relation.Binary.Lattice.Bundles.html#6617" class="Field Operator">_∧_</a><a id="8294" class="Symbol">;</a> <a id="8296" href="Relation.Binary.Lattice.Bundles.html#6748" class="Field">⊤</a><a id="8297" class="Symbol">;</a> <a id="8299" href="Relation.Binary.Lattice.Bundles.html#6803" class="Field">⊥</a><a id="8300" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Lattice.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for order-theoretic lattices</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via</a>
<a id="278" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="397" class="Keyword">where</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="459" class="Keyword">using</a> <a id="465" class="Symbol">(</a><a id="466" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="469" class="Symbol">;</a> <a id="471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Function.Base.html" class="Module">Function.Base</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Function.Base.html#1638" class="Function">flip</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Level.html" class="Module">Level</a> <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="590" class="Symbol">)</a>

<a id="593" class="Keyword">private</a>
  <a id="603" class="Keyword">variable</a>
    <a id="616" href="Relation.Binary.Lattice.Definitions.html#616" class="Generalizable">a</a> <a id="618" href="Relation.Binary.Lattice.Definitions.html#618" class="Generalizable">ℓ</a> <a id="620" class="Symbol">:</a> <a id="622" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="632" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="640" href="Relation.Binary.Lattice.Definitions.html#616" class="Generalizable">a</a>

<a id="643" class="Comment">------------------------------------------------------------------------</a>
<a id="716" class="Comment">-- Relationships between orders and operators</a>

<a id="Supremum"></a><a id="763" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">Supremum</a> <a id="772" class="Symbol">:</a> <a id="774" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="778" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="780" href="Relation.Binary.Lattice.Definitions.html#618" class="Generalizable">ℓ</a> <a id="782" class="Symbol">→</a> <a id="784" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="788" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="790" class="Symbol">→</a> <a id="792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="796" class="Symbol">_</a>
<a id="798" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">Supremum</a> <a id="807" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">_≤_</a> <a id="811" href="Relation.Binary.Lattice.Definitions.html#811" class="Bound Operator">_∨_</a> <a id="815" class="Symbol">=</a>
  <a id="819" class="Symbol">∀</a> <a id="821" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="823" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a> <a id="825" class="Symbol">→</a> <a id="827" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="829" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">≤</a> <a id="831" class="Symbol">(</a><a id="832" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="834" href="Relation.Binary.Lattice.Definitions.html#811" class="Bound Operator">∨</a> <a id="836" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a><a id="837" class="Symbol">)</a> <a id="839" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="841" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a> <a id="843" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">≤</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="848" href="Relation.Binary.Lattice.Definitions.html#811" class="Bound Operator">∨</a> <a id="850" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a><a id="851" class="Symbol">)</a> <a id="853" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="855" class="Symbol">∀</a> <a id="857" href="Relation.Binary.Lattice.Definitions.html#857" class="Bound">z</a> <a id="859" class="Symbol">→</a> <a id="861" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="863" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">≤</a> <a id="865" href="Relation.Binary.Lattice.Definitions.html#857" class="Bound">z</a> <a id="867" class="Symbol">→</a> <a id="869" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a> <a id="871" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">≤</a> <a id="873" href="Relation.Binary.Lattice.Definitions.html#857" class="Bound">z</a> <a id="875" class="Symbol">→</a> <a id="877" class="Symbol">(</a><a id="878" href="Relation.Binary.Lattice.Definitions.html#821" class="Bound">x</a> <a id="880" href="Relation.Binary.Lattice.Definitions.html#811" class="Bound Operator">∨</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#823" class="Bound">y</a><a id="883" class="Symbol">)</a> <a id="885" href="Relation.Binary.Lattice.Definitions.html#807" class="Bound Operator">≤</a> <a id="887" href="Relation.Binary.Lattice.Definitions.html#857" class="Bound">z</a>

<a id="Infimum"></a><a id="890" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a> <a id="898" class="Symbol">:</a> <a id="900" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="904" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="906" href="Relation.Binary.Lattice.Definitions.html#618" class="Generalizable">ℓ</a> <a id="908" class="Symbol">→</a> <a id="910" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="914" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="916" class="Symbol">→</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="922" class="Symbol">_</a>
<a id="924" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a> <a id="932" href="Relation.Binary.Lattice.Definitions.html#932" class="Bound Operator">_≤_</a> <a id="936" class="Symbol">=</a> <a id="938" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">Supremum</a> <a id="947" class="Symbol">(</a><a id="948" href="Function.Base.html#1638" class="Function">flip</a> <a id="953" href="Relation.Binary.Lattice.Definitions.html#932" class="Bound Operator">_≤_</a><a id="956" class="Symbol">)</a>

<a id="Exponential"></a><a id="959" href="Relation.Binary.Lattice.Definitions.html#959" class="Function">Exponential</a> <a id="971" class="Symbol">:</a> <a id="973" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="977" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="979" href="Relation.Binary.Lattice.Definitions.html#618" class="Generalizable">ℓ</a> <a id="981" class="Symbol">→</a> <a id="983" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="987" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="989" class="Symbol">→</a> <a id="991" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="995" href="Relation.Binary.Lattice.Definitions.html#632" class="Generalizable">A</a> <a id="997" class="Symbol">→</a> <a id="999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1003" class="Symbol">_</a>
<a id="1005" href="Relation.Binary.Lattice.Definitions.html#959" class="Function">Exponential</a> <a id="1017" href="Relation.Binary.Lattice.Definitions.html#1017" class="Bound Operator">_≤_</a> <a id="1021" href="Relation.Binary.Lattice.Definitions.html#1021" class="Bound Operator">_∧_</a> <a id="1025" href="Relation.Binary.Lattice.Definitions.html#1025" class="Bound Operator">_⇨_</a> <a id="1029" class="Symbol">=</a>
  <a id="1033" class="Symbol">∀</a> <a id="1035" href="Relation.Binary.Lattice.Definitions.html#1035" class="Bound">w</a> <a id="1037" href="Relation.Binary.Lattice.Definitions.html#1037" class="Bound">x</a> <a id="1039" href="Relation.Binary.Lattice.Definitions.html#1039" class="Bound">y</a> <a id="1041" class="Symbol">→</a> <a id="1043" class="Symbol">((</a><a id="1045" href="Relation.Binary.Lattice.Definitions.html#1035" class="Bound">w</a> <a id="1047" href="Relation.Binary.Lattice.Definitions.html#1021" class="Bound Operator">∧</a> <a id="1049" href="Relation.Binary.Lattice.Definitions.html#1037" class="Bound">x</a><a id="1050" class="Symbol">)</a> <a id="1052" href="Relation.Binary.Lattice.Definitions.html#1017" class="Bound Operator">≤</a> <a id="1054" href="Relation.Binary.Lattice.Definitions.html#1039" class="Bound">y</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Relation.Binary.Lattice.Definitions.html#1035" class="Bound">w</a> <a id="1060" href="Relation.Binary.Lattice.Definitions.html#1017" class="Bound Operator">≤</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Relation.Binary.Lattice.Definitions.html#1037" class="Bound">x</a> <a id="1065" href="Relation.Binary.Lattice.Definitions.html#1025" class="Bound Operator">⇨</a> <a id="1067" href="Relation.Binary.Lattice.Definitions.html#1039" class="Bound">y</a><a id="1068" class="Symbol">))</a> <a id="1071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Relation.Binary.Lattice.Definitions.html#1035" class="Bound">w</a> <a id="1076" href="Relation.Binary.Lattice.Definitions.html#1017" class="Bound Operator">≤</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Relation.Binary.Lattice.Definitions.html#1037" class="Bound">x</a> <a id="1081" href="Relation.Binary.Lattice.Definitions.html#1025" class="Bound Operator">⇨</a> <a id="1083" href="Relation.Binary.Lattice.Definitions.html#1039" class="Bound">y</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">→</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Relation.Binary.Lattice.Definitions.html#1035" class="Bound">w</a> <a id="1091" href="Relation.Binary.Lattice.Definitions.html#1021" class="Bound Operator">∧</a> <a id="1093" href="Relation.Binary.Lattice.Definitions.html#1037" class="Bound">x</a><a id="1094" class="Symbol">)</a> <a id="1096" href="Relation.Binary.Lattice.Definitions.html#1017" class="Bound Operator">≤</a> <a id="1098" href="Relation.Binary.Lattice.Definitions.html#1039" class="Bound">y</a><a id="1099" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Lattice.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for order-theoretic lattices</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Comment">-- The contents of this module should be accessed via</a>
<a id="277" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a><a id="514" class="Symbol">;</a> <a id="516" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a><a id="523" class="Symbol">)</a>

<a id="526" class="Keyword">module</a> <a id="533" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>
 <a id="569" class="Symbol">{</a><a id="570" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="572" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="575" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="577" class="Symbol">}</a> <a id="579" class="Symbol">{</a><a id="580" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="588" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a><a id="589" class="Symbol">}</a>
 <a id="592" class="Symbol">(</a><a id="593" href="Relation.Binary.Lattice.Structures.html#593" class="Bound Operator">_≈_</a> <a id="597" class="Symbol">:</a> <a id="599" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="603" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a> <a id="605" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a><a id="607" class="Symbol">)</a> <a id="609" class="Comment">-- The underlying equality.</a>
 <a id="638" class="Symbol">(</a><a id="639" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="643" class="Symbol">:</a> <a id="645" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="649" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a> <a id="651" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="653" class="Symbol">)</a> <a id="655" class="Comment">-- The partial order.</a>
 <a id="678" class="Keyword">where</a>

<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="782" class="Symbol">;</a> <a id="784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Level.html" class="Module">Level</a> <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="817" class="Symbol">;</a> <a id="819" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="822" class="Symbol">)</a>

<a id="825" class="Keyword">open</a> <a id="830" class="Keyword">import</a> <a id="837" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a>

<a id="874" class="Comment">------------------------------------------------------------------------</a>
<a id="947" class="Comment">-- Join semilattices</a>

<a id="969" class="Keyword">record</a> <a id="IsJoinSemilattice"></a><a id="976" href="Relation.Binary.Lattice.Structures.html#976" class="Record">IsJoinSemilattice</a> <a id="994" class="Symbol">(</a><a id="995" href="Relation.Binary.Lattice.Structures.html#995" class="Bound Operator">_∨_</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1005" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="1006" class="Symbol">)</a>    <a id="1011" class="Comment">-- The join operation.</a>
                         <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="1068" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1070" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="1073" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1075" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Keyword">where</a>
  <a id="1087" class="Keyword">field</a>
    <a id="IsJoinSemilattice.isPartialOrder"></a><a id="1097" href="Relation.Binary.Lattice.Structures.html#1097" class="Field">isPartialOrder</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1129" href="Relation.Binary.Lattice.Structures.html#593" class="Bound Operator">_≈_</a> <a id="1133" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a>
    <a id="IsJoinSemilattice.supremum"></a><a id="1141" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a>       <a id="1156" class="Symbol">:</a> <a id="1158" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">Supremum</a> <a id="1167" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="1171" href="Relation.Binary.Lattice.Structures.html#995" class="Bound Operator">_∨_</a>

  <a id="IsJoinSemilattice.x≤x∨y"></a><a id="1178" href="Relation.Binary.Lattice.Structures.html#1178" class="Function">x≤x∨y</a> <a id="1184" class="Symbol">:</a> <a id="1186" class="Symbol">∀</a> <a id="1188" href="Relation.Binary.Lattice.Structures.html#1188" class="Bound">x</a> <a id="1190" href="Relation.Binary.Lattice.Structures.html#1190" class="Bound">y</a> <a id="1192" class="Symbol">→</a> <a id="1194" href="Relation.Binary.Lattice.Structures.html#1188" class="Bound">x</a> <a id="1196" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Lattice.Structures.html#1188" class="Bound">x</a> <a id="1201" href="Relation.Binary.Lattice.Structures.html#995" class="Bound Operator">∨</a> <a id="1203" href="Relation.Binary.Lattice.Structures.html#1190" class="Bound">y</a><a id="1204" class="Symbol">)</a>
  <a id="1208" href="Relation.Binary.Lattice.Structures.html#1178" class="Function">x≤x∨y</a> <a id="1214" href="Relation.Binary.Lattice.Structures.html#1214" class="Bound">x</a> <a id="1216" href="Relation.Binary.Lattice.Structures.html#1216" class="Bound">y</a> <a id="1218" class="Symbol">=</a> <a id="1220" class="Keyword">let</a> <a id="1224" href="Relation.Binary.Lattice.Structures.html#1224" class="Bound">pf</a> <a id="1227" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1229" class="Symbol">_</a> <a id="1231" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1233" class="Symbol">_</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a> <a id="1246" href="Relation.Binary.Lattice.Structures.html#1214" class="Bound">x</a> <a id="1248" href="Relation.Binary.Lattice.Structures.html#1216" class="Bound">y</a> <a id="1250" class="Keyword">in</a> <a id="1253" href="Relation.Binary.Lattice.Structures.html#1224" class="Bound">pf</a>

  <a id="IsJoinSemilattice.y≤x∨y"></a><a id="1259" href="Relation.Binary.Lattice.Structures.html#1259" class="Function">y≤x∨y</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">∀</a> <a id="1269" href="Relation.Binary.Lattice.Structures.html#1269" class="Bound">x</a> <a id="1271" href="Relation.Binary.Lattice.Structures.html#1271" class="Bound">y</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Relation.Binary.Lattice.Structures.html#1271" class="Bound">y</a> <a id="1277" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Relation.Binary.Lattice.Structures.html#1269" class="Bound">x</a> <a id="1282" href="Relation.Binary.Lattice.Structures.html#995" class="Bound Operator">∨</a> <a id="1284" href="Relation.Binary.Lattice.Structures.html#1271" class="Bound">y</a><a id="1285" class="Symbol">)</a>
  <a id="1289" href="Relation.Binary.Lattice.Structures.html#1259" class="Function">y≤x∨y</a> <a id="1295" href="Relation.Binary.Lattice.Structures.html#1295" class="Bound">x</a> <a id="1297" href="Relation.Binary.Lattice.Structures.html#1297" class="Bound">y</a> <a id="1299" class="Symbol">=</a> <a id="1301" class="Keyword">let</a> <a id="1305" class="Symbol">_</a> <a id="1307" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1309" href="Relation.Binary.Lattice.Structures.html#1309" class="Bound">pf</a> <a id="1312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1314" class="Symbol">_</a> <a id="1316" class="Symbol">=</a> <a id="1318" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a> <a id="1327" href="Relation.Binary.Lattice.Structures.html#1295" class="Bound">x</a> <a id="1329" href="Relation.Binary.Lattice.Structures.html#1297" class="Bound">y</a> <a id="1331" class="Keyword">in</a> <a id="1334" href="Relation.Binary.Lattice.Structures.html#1309" class="Bound">pf</a>

  <a id="IsJoinSemilattice.∨-least"></a><a id="1340" href="Relation.Binary.Lattice.Structures.html#1340" class="Function">∨-least</a> <a id="1348" class="Symbol">:</a> <a id="1350" class="Symbol">∀</a> <a id="1352" class="Symbol">{</a><a id="1353" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1355" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1357" href="Relation.Binary.Lattice.Structures.html#1357" class="Bound">z</a><a id="1358" class="Symbol">}</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1364" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="1366" href="Relation.Binary.Lattice.Structures.html#1357" class="Bound">z</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1372" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="1374" href="Relation.Binary.Lattice.Structures.html#1357" class="Bound">z</a> <a id="1376" class="Symbol">→</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1381" href="Relation.Binary.Lattice.Structures.html#995" class="Bound Operator">∨</a> <a id="1383" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a><a id="1384" class="Symbol">)</a> <a id="1386" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="1388" href="Relation.Binary.Lattice.Structures.html#1357" class="Bound">z</a>
  <a id="1392" href="Relation.Binary.Lattice.Structures.html#1340" class="Function">∨-least</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Relation.Binary.Lattice.Structures.html#1401" class="Bound">x</a><a id="1402" class="Symbol">}</a> <a id="1404" class="Symbol">{</a><a id="1405" href="Relation.Binary.Lattice.Structures.html#1405" class="Bound">y</a><a id="1406" class="Symbol">}</a> <a id="1408" class="Symbol">{</a><a id="1409" href="Relation.Binary.Lattice.Structures.html#1409" class="Bound">z</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">=</a> <a id="1414" class="Keyword">let</a> <a id="1418" class="Symbol">_</a> <a id="1420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1422" class="Symbol">_</a> <a id="1424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1426" href="Relation.Binary.Lattice.Structures.html#1426" class="Bound">pf</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a> <a id="1440" href="Relation.Binary.Lattice.Structures.html#1401" class="Bound">x</a> <a id="1442" href="Relation.Binary.Lattice.Structures.html#1405" class="Bound">y</a> <a id="1444" class="Keyword">in</a> <a id="1447" href="Relation.Binary.Lattice.Structures.html#1426" class="Bound">pf</a> <a id="1450" href="Relation.Binary.Lattice.Structures.html#1409" class="Bound">z</a>

  <a id="1455" class="Keyword">open</a> <a id="1460" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="1475" href="Relation.Binary.Lattice.Structures.html#1097" class="Field">isPartialOrder</a> <a id="1490" class="Keyword">public</a>

<a id="1498" class="Keyword">record</a> <a id="IsBoundedJoinSemilattice"></a><a id="1505" href="Relation.Binary.Lattice.Structures.html#1505" class="Record">IsBoundedJoinSemilattice</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Relation.Binary.Lattice.Structures.html#1531" class="Bound Operator">_∨_</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1541" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="1542" class="Symbol">)</a>    <a id="1547" class="Comment">-- The join operation.</a>
                                <a id="1602" class="Symbol">(</a><a id="1603" href="Relation.Binary.Lattice.Structures.html#1603" class="Bound">⊥</a>   <a id="1607" class="Symbol">:</a> <a id="1609" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="1610" class="Symbol">)</a>        <a id="1619" class="Comment">-- The minimum.</a>
                                <a id="1667" class="Symbol">:</a> <a id="1669" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="1676" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1678" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="1681" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1683" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Keyword">where</a>
  <a id="1695" class="Keyword">field</a>
    <a id="IsBoundedJoinSemilattice.isJoinSemilattice"></a><a id="1705" href="Relation.Binary.Lattice.Structures.html#1705" class="Field">isJoinSemilattice</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Relation.Binary.Lattice.Structures.html#976" class="Record">IsJoinSemilattice</a> <a id="1743" href="Relation.Binary.Lattice.Structures.html#1531" class="Bound Operator">_∨_</a>
    <a id="IsBoundedJoinSemilattice.minimum"></a><a id="1751" href="Relation.Binary.Lattice.Structures.html#1751" class="Field">minimum</a>           <a id="1769" class="Symbol">:</a> <a id="1771" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="1779" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="1783" href="Relation.Binary.Lattice.Structures.html#1603" class="Bound">⊥</a>

  <a id="1788" class="Keyword">open</a> <a id="1793" href="Relation.Binary.Lattice.Structures.html#976" class="Module">IsJoinSemilattice</a> <a id="1811" href="Relation.Binary.Lattice.Structures.html#1705" class="Field">isJoinSemilattice</a> <a id="1829" class="Keyword">public</a>

<a id="1837" class="Comment">------------------------------------------------------------------------</a>
<a id="1910" class="Comment">-- Meet semilattices</a>

<a id="1932" class="Keyword">record</a> <a id="IsMeetSemilattice"></a><a id="1939" href="Relation.Binary.Lattice.Structures.html#1939" class="Record">IsMeetSemilattice</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Relation.Binary.Lattice.Structures.html#1958" class="Bound Operator">_∧_</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1968" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="1969" class="Symbol">)</a>    <a id="1974" class="Comment">-- The meet operation.</a>
                         <a id="2022" class="Symbol">:</a> <a id="2024" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="2031" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2033" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="2036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2038" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Keyword">where</a>
  <a id="2050" class="Keyword">field</a>
    <a id="IsMeetSemilattice.isPartialOrder"></a><a id="2060" href="Relation.Binary.Lattice.Structures.html#2060" class="Field">isPartialOrder</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="2092" href="Relation.Binary.Lattice.Structures.html#593" class="Bound Operator">_≈_</a> <a id="2096" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a>
    <a id="IsMeetSemilattice.infimum"></a><a id="2104" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a>        <a id="2119" class="Symbol">:</a> <a id="2121" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a> <a id="2129" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="2133" href="Relation.Binary.Lattice.Structures.html#1958" class="Bound Operator">_∧_</a>

  <a id="IsMeetSemilattice.x∧y≤x"></a><a id="2140" href="Relation.Binary.Lattice.Structures.html#2140" class="Function">x∧y≤x</a> <a id="2146" class="Symbol">:</a> <a id="2148" class="Symbol">∀</a> <a id="2150" href="Relation.Binary.Lattice.Structures.html#2150" class="Bound">x</a> <a id="2152" href="Relation.Binary.Lattice.Structures.html#2152" class="Bound">y</a> <a id="2154" class="Symbol">→</a> <a id="2156" class="Symbol">(</a><a id="2157" href="Relation.Binary.Lattice.Structures.html#2150" class="Bound">x</a> <a id="2159" href="Relation.Binary.Lattice.Structures.html#1958" class="Bound Operator">∧</a> <a id="2161" href="Relation.Binary.Lattice.Structures.html#2152" class="Bound">y</a><a id="2162" class="Symbol">)</a> <a id="2164" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="2166" href="Relation.Binary.Lattice.Structures.html#2150" class="Bound">x</a>
  <a id="2170" href="Relation.Binary.Lattice.Structures.html#2140" class="Function">x∧y≤x</a> <a id="2176" href="Relation.Binary.Lattice.Structures.html#2176" class="Bound">x</a> <a id="2178" href="Relation.Binary.Lattice.Structures.html#2178" class="Bound">y</a> <a id="2180" class="Symbol">=</a> <a id="2182" class="Keyword">let</a> <a id="2186" href="Relation.Binary.Lattice.Structures.html#2186" class="Bound">pf</a> <a id="2189" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2191" class="Symbol">_</a> <a id="2193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2195" class="Symbol">_</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a> <a id="2207" href="Relation.Binary.Lattice.Structures.html#2176" class="Bound">x</a> <a id="2209" href="Relation.Binary.Lattice.Structures.html#2178" class="Bound">y</a> <a id="2211" class="Keyword">in</a> <a id="2214" href="Relation.Binary.Lattice.Structures.html#2186" class="Bound">pf</a>

  <a id="IsMeetSemilattice.x∧y≤y"></a><a id="2220" href="Relation.Binary.Lattice.Structures.html#2220" class="Function">x∧y≤y</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">∀</a> <a id="2230" href="Relation.Binary.Lattice.Structures.html#2230" class="Bound">x</a> <a id="2232" href="Relation.Binary.Lattice.Structures.html#2232" class="Bound">y</a> <a id="2234" class="Symbol">→</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Relation.Binary.Lattice.Structures.html#2230" class="Bound">x</a> <a id="2239" href="Relation.Binary.Lattice.Structures.html#1958" class="Bound Operator">∧</a> <a id="2241" href="Relation.Binary.Lattice.Structures.html#2232" class="Bound">y</a><a id="2242" class="Symbol">)</a> <a id="2244" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="2246" href="Relation.Binary.Lattice.Structures.html#2232" class="Bound">y</a>
  <a id="2250" href="Relation.Binary.Lattice.Structures.html#2220" class="Function">x∧y≤y</a> <a id="2256" href="Relation.Binary.Lattice.Structures.html#2256" class="Bound">x</a> <a id="2258" href="Relation.Binary.Lattice.Structures.html#2258" class="Bound">y</a> <a id="2260" class="Symbol">=</a> <a id="2262" class="Keyword">let</a> <a id="2266" class="Symbol">_</a> <a id="2268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2270" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a> <a id="2273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2275" class="Symbol">_</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a> <a id="2287" href="Relation.Binary.Lattice.Structures.html#2256" class="Bound">x</a> <a id="2289" href="Relation.Binary.Lattice.Structures.html#2258" class="Bound">y</a> <a id="2291" class="Keyword">in</a> <a id="2294" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a>

  <a id="IsMeetSemilattice.∧-greatest"></a><a id="2300" href="Relation.Binary.Lattice.Structures.html#2300" class="Function">∧-greatest</a> <a id="2311" class="Symbol">:</a> <a id="2313" class="Symbol">∀</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">x</a> <a id="2318" href="Relation.Binary.Lattice.Structures.html#2318" class="Bound">y</a> <a id="2320" href="Relation.Binary.Lattice.Structures.html#2320" class="Bound">z</a><a id="2321" class="Symbol">}</a> <a id="2323" class="Symbol">→</a> <a id="2325" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">x</a> <a id="2327" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="2329" href="Relation.Binary.Lattice.Structures.html#2318" class="Bound">y</a> <a id="2331" class="Symbol">→</a> <a id="2333" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">x</a> <a id="2335" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="2337" href="Relation.Binary.Lattice.Structures.html#2320" class="Bound">z</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">x</a> <a id="2343" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Relation.Binary.Lattice.Structures.html#2318" class="Bound">y</a> <a id="2348" href="Relation.Binary.Lattice.Structures.html#1958" class="Bound Operator">∧</a> <a id="2350" href="Relation.Binary.Lattice.Structures.html#2320" class="Bound">z</a><a id="2351" class="Symbol">)</a>
  <a id="2355" href="Relation.Binary.Lattice.Structures.html#2300" class="Function">∧-greatest</a> <a id="2366" class="Symbol">{</a><a id="2367" href="Relation.Binary.Lattice.Structures.html#2367" class="Bound">x</a><a id="2368" class="Symbol">}</a> <a id="2370" class="Symbol">{</a><a id="2371" href="Relation.Binary.Lattice.Structures.html#2371" class="Bound">y</a><a id="2372" class="Symbol">}</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Relation.Binary.Lattice.Structures.html#2375" class="Bound">z</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">=</a> <a id="2380" class="Keyword">let</a> <a id="2384" class="Symbol">_</a> <a id="2386" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2388" class="Symbol">_</a> <a id="2390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2392" href="Relation.Binary.Lattice.Structures.html#2392" class="Bound">pf</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a> <a id="2405" href="Relation.Binary.Lattice.Structures.html#2371" class="Bound">y</a> <a id="2407" href="Relation.Binary.Lattice.Structures.html#2375" class="Bound">z</a> <a id="2409" class="Keyword">in</a> <a id="2412" href="Relation.Binary.Lattice.Structures.html#2392" class="Bound">pf</a> <a id="2415" href="Relation.Binary.Lattice.Structures.html#2367" class="Bound">x</a>

  <a id="2420" class="Keyword">open</a> <a id="2425" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="2440" href="Relation.Binary.Lattice.Structures.html#2060" class="Field">isPartialOrder</a> <a id="2455" class="Keyword">public</a>

<a id="2463" class="Keyword">record</a> <a id="IsBoundedMeetSemilattice"></a><a id="2470" href="Relation.Binary.Lattice.Structures.html#2470" class="Record">IsBoundedMeetSemilattice</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Relation.Binary.Lattice.Structures.html#2496" class="Bound Operator">_∧_</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2506" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="2507" class="Symbol">)</a>    <a id="2512" class="Comment">-- The join operation.</a>
                                <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Lattice.Structures.html#2568" class="Bound">⊤</a>   <a id="2572" class="Symbol">:</a> <a id="2574" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="2575" class="Symbol">)</a>        <a id="2584" class="Comment">-- The maximum.</a>
                                <a id="2632" class="Symbol">:</a> <a id="2634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="2641" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2643" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="2646" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2648" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="2650" class="Symbol">)</a> <a id="2652" class="Keyword">where</a>
  <a id="2660" class="Keyword">field</a>
    <a id="IsBoundedMeetSemilattice.isMeetSemilattice"></a><a id="2670" href="Relation.Binary.Lattice.Structures.html#2670" class="Field">isMeetSemilattice</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Relation.Binary.Lattice.Structures.html#1939" class="Record">IsMeetSemilattice</a> <a id="2708" href="Relation.Binary.Lattice.Structures.html#2496" class="Bound Operator">_∧_</a>
    <a id="IsBoundedMeetSemilattice.maximum"></a><a id="2716" href="Relation.Binary.Lattice.Structures.html#2716" class="Field">maximum</a>           <a id="2734" class="Symbol">:</a> <a id="2736" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="2744" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="2748" href="Relation.Binary.Lattice.Structures.html#2568" class="Bound">⊤</a>

  <a id="2753" class="Keyword">open</a> <a id="2758" href="Relation.Binary.Lattice.Structures.html#1939" class="Module">IsMeetSemilattice</a> <a id="2776" href="Relation.Binary.Lattice.Structures.html#2670" class="Field">isMeetSemilattice</a> <a id="2794" class="Keyword">public</a>

<a id="2802" class="Comment">------------------------------------------------------------------------</a>
<a id="2875" class="Comment">-- Lattices</a>

<a id="2888" class="Keyword">record</a> <a id="IsLattice"></a><a id="2895" href="Relation.Binary.Lattice.Structures.html#2895" class="Record">IsLattice</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Relation.Binary.Lattice.Structures.html#2906" class="Bound Operator">_∨_</a> <a id="2910" class="Symbol">:</a> <a id="2912" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2916" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="2917" class="Symbol">)</a>    <a id="2922" class="Comment">-- The join operation.</a>
                 <a id="2962" class="Symbol">(</a><a id="2963" href="Relation.Binary.Lattice.Structures.html#2963" class="Bound Operator">_∧_</a> <a id="2967" class="Symbol">:</a> <a id="2969" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2973" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="2974" class="Symbol">)</a>    <a id="2979" class="Comment">-- The meet operation.</a>
                 <a id="3019" class="Symbol">:</a> <a id="3021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="3028" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3030" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="3033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3035" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Keyword">where</a>
  <a id="3047" class="Keyword">field</a>
    <a id="IsLattice.isPartialOrder"></a><a id="3057" href="Relation.Binary.Lattice.Structures.html#3057" class="Field">isPartialOrder</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3089" href="Relation.Binary.Lattice.Structures.html#593" class="Bound Operator">_≈_</a> <a id="3093" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a>
    <a id="IsLattice.supremum"></a><a id="3101" href="Relation.Binary.Lattice.Structures.html#3101" class="Field">supremum</a>       <a id="3116" class="Symbol">:</a> <a id="3118" href="Relation.Binary.Lattice.Definitions.html#763" class="Function">Supremum</a> <a id="3127" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="3131" href="Relation.Binary.Lattice.Structures.html#2906" class="Bound Operator">_∨_</a>
    <a id="IsLattice.infimum"></a><a id="3139" href="Relation.Binary.Lattice.Structures.html#3139" class="Field">infimum</a>        <a id="3154" class="Symbol">:</a> <a id="3156" href="Relation.Binary.Lattice.Definitions.html#890" class="Function">Infimum</a> <a id="3164" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="3168" href="Relation.Binary.Lattice.Structures.html#2963" class="Bound Operator">_∧_</a>

  <a id="IsLattice.isJoinSemilattice"></a><a id="3175" href="Relation.Binary.Lattice.Structures.html#3175" class="Function">isJoinSemilattice</a> <a id="3193" class="Symbol">:</a> <a id="3195" href="Relation.Binary.Lattice.Structures.html#976" class="Record">IsJoinSemilattice</a>  <a id="3214" href="Relation.Binary.Lattice.Structures.html#2906" class="Bound Operator">_∨_</a>
  <a id="3220" href="Relation.Binary.Lattice.Structures.html#3175" class="Function">isJoinSemilattice</a> <a id="3238" class="Symbol">=</a> <a id="3240" class="Keyword">record</a>
    <a id="3251" class="Symbol">{</a> <a id="3253" href="Relation.Binary.Lattice.Structures.html#1097" class="Field">isPartialOrder</a> <a id="3268" class="Symbol">=</a> <a id="3270" href="Relation.Binary.Lattice.Structures.html#3057" class="Field">isPartialOrder</a>
    <a id="3289" class="Symbol">;</a> <a id="3291" href="Relation.Binary.Lattice.Structures.html#1141" class="Field">supremum</a>       <a id="3306" class="Symbol">=</a> <a id="3308" href="Relation.Binary.Lattice.Structures.html#3101" class="Field">supremum</a>
    <a id="3321" class="Symbol">}</a>

  <a id="IsLattice.isMeetSemilattice"></a><a id="3326" href="Relation.Binary.Lattice.Structures.html#3326" class="Function">isMeetSemilattice</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Relation.Binary.Lattice.Structures.html#1939" class="Record">IsMeetSemilattice</a>  <a id="3365" href="Relation.Binary.Lattice.Structures.html#2963" class="Bound Operator">_∧_</a>
  <a id="3371" href="Relation.Binary.Lattice.Structures.html#3326" class="Function">isMeetSemilattice</a> <a id="3389" class="Symbol">=</a> <a id="3391" class="Keyword">record</a>
    <a id="3402" class="Symbol">{</a> <a id="3404" href="Relation.Binary.Lattice.Structures.html#2060" class="Field">isPartialOrder</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Relation.Binary.Lattice.Structures.html#3057" class="Field">isPartialOrder</a>
    <a id="3440" class="Symbol">;</a> <a id="3442" href="Relation.Binary.Lattice.Structures.html#2104" class="Field">infimum</a>        <a id="3457" class="Symbol">=</a> <a id="3459" href="Relation.Binary.Lattice.Structures.html#3139" class="Field">infimum</a>
    <a id="3471" class="Symbol">}</a>

  <a id="3476" class="Keyword">open</a> <a id="3481" href="Relation.Binary.Lattice.Structures.html#976" class="Module">IsJoinSemilattice</a> <a id="3499" href="Relation.Binary.Lattice.Structures.html#3175" class="Function">isJoinSemilattice</a> <a id="3517" class="Keyword">public</a>
    <a id="3528" class="Keyword">using</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Relation.Binary.Lattice.Structures.html#1178" class="Function">x≤x∨y</a><a id="3540" class="Symbol">;</a> <a id="3542" href="Relation.Binary.Lattice.Structures.html#1259" class="Function">y≤x∨y</a><a id="3547" class="Symbol">;</a> <a id="3549" href="Relation.Binary.Lattice.Structures.html#1340" class="Function">∨-least</a><a id="3556" class="Symbol">)</a>
  <a id="3560" class="Keyword">open</a> <a id="3565" href="Relation.Binary.Lattice.Structures.html#1939" class="Module">IsMeetSemilattice</a> <a id="3583" href="Relation.Binary.Lattice.Structures.html#3326" class="Function">isMeetSemilattice</a> <a id="3601" class="Keyword">public</a>
    <a id="3612" class="Keyword">using</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.Lattice.Structures.html#2140" class="Function">x∧y≤x</a><a id="3624" class="Symbol">;</a> <a id="3626" href="Relation.Binary.Lattice.Structures.html#2220" class="Function">x∧y≤y</a><a id="3631" class="Symbol">;</a> <a id="3633" href="Relation.Binary.Lattice.Structures.html#2300" class="Function">∧-greatest</a><a id="3643" class="Symbol">)</a>
  <a id="3647" class="Keyword">open</a> <a id="3652" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="3667" href="Relation.Binary.Lattice.Structures.html#3057" class="Field">isPartialOrder</a> <a id="3682" class="Keyword">public</a>

<a id="3690" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="3697" href="Relation.Binary.Lattice.Structures.html#3697" class="Record">IsDistributiveLattice</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.Lattice.Structures.html#3720" class="Bound Operator">_∨_</a> <a id="3724" class="Symbol">:</a> <a id="3726" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3730" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="3731" class="Symbol">)</a>    <a id="3736" class="Comment">-- The join operation.</a>
                             <a id="3788" class="Symbol">(</a><a id="3789" href="Relation.Binary.Lattice.Structures.html#3789" class="Bound Operator">_∧_</a> <a id="3793" class="Symbol">:</a> <a id="3795" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3799" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="3800" class="Symbol">)</a>    <a id="3805" class="Comment">-- The meet operation.</a>
                             <a id="3857" class="Symbol">:</a> <a id="3859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="3866" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3868" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="3871" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3873" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="3875" class="Symbol">)</a> <a id="3877" class="Keyword">where</a>
  <a id="3885" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="3895" href="Relation.Binary.Lattice.Structures.html#3895" class="Field">isLattice</a>    <a id="3908" class="Symbol">:</a> <a id="3910" href="Relation.Binary.Lattice.Structures.html#2895" class="Record">IsLattice</a> <a id="3920" href="Relation.Binary.Lattice.Structures.html#3720" class="Bound Operator">_∨_</a> <a id="3924" href="Relation.Binary.Lattice.Structures.html#3789" class="Bound Operator">_∧_</a>
    <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="3932" href="Relation.Binary.Lattice.Structures.html#3932" class="Field">∧-distribˡ-∨</a> <a id="3945" class="Symbol">:</a> <a id="3947" href="Algebra.Definitions.html#3155" class="Function Operator">_DistributesOverˡ_</a> <a id="3966" href="Relation.Binary.Lattice.Structures.html#593" class="Bound Operator">_≈_</a> <a id="3970" href="Relation.Binary.Lattice.Structures.html#3789" class="Bound Operator">_∧_</a> <a id="3974" href="Relation.Binary.Lattice.Structures.html#3720" class="Bound Operator">_∨_</a>

  <a id="3981" class="Keyword">open</a> <a id="3986" href="Relation.Binary.Lattice.Structures.html#2895" class="Module">IsLattice</a> <a id="3996" href="Relation.Binary.Lattice.Structures.html#3895" class="Field">isLattice</a> <a id="4006" class="Keyword">public</a>

<a id="4014" class="Keyword">record</a> <a id="IsBoundedLattice"></a><a id="4021" href="Relation.Binary.Lattice.Structures.html#4021" class="Record">IsBoundedLattice</a> <a id="4038" class="Symbol">(</a><a id="4039" href="Relation.Binary.Lattice.Structures.html#4039" class="Bound Operator">_∨_</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4049" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="4050" class="Symbol">)</a>    <a id="4055" class="Comment">-- The join operation.</a>
                        <a id="4102" class="Symbol">(</a><a id="4103" href="Relation.Binary.Lattice.Structures.html#4103" class="Bound Operator">_∧_</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4113" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="4114" class="Symbol">)</a>    <a id="4119" class="Comment">-- The meet operation.</a>
                        <a id="4166" class="Symbol">(</a><a id="4167" href="Relation.Binary.Lattice.Structures.html#4167" class="Bound">⊤</a>   <a id="4171" class="Symbol">:</a> <a id="4173" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="4174" class="Symbol">)</a>        <a id="4183" class="Comment">-- The maximum.</a>
                        <a id="4223" class="Symbol">(</a><a id="4224" href="Relation.Binary.Lattice.Structures.html#4224" class="Bound">⊥</a>   <a id="4228" class="Symbol">:</a> <a id="4230" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="4231" class="Symbol">)</a>        <a id="4240" class="Comment">-- The minimum.</a>
                        <a id="4280" class="Symbol">:</a> <a id="4282" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="4289" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4291" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="4294" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4296" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="4298" class="Symbol">)</a> <a id="4300" class="Keyword">where</a>
  <a id="4308" class="Keyword">field</a>
    <a id="IsBoundedLattice.isLattice"></a><a id="4318" href="Relation.Binary.Lattice.Structures.html#4318" class="Field">isLattice</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Relation.Binary.Lattice.Structures.html#2895" class="Record">IsLattice</a> <a id="4340" href="Relation.Binary.Lattice.Structures.html#4039" class="Bound Operator">_∨_</a> <a id="4344" href="Relation.Binary.Lattice.Structures.html#4103" class="Bound Operator">_∧_</a>
    <a id="IsBoundedLattice.maximum"></a><a id="4352" href="Relation.Binary.Lattice.Structures.html#4352" class="Field">maximum</a>   <a id="4362" class="Symbol">:</a> <a id="4364" href="Relation.Binary.Definitions.html#3514" class="Function">Maximum</a> <a id="4372" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="4376" href="Relation.Binary.Lattice.Structures.html#4167" class="Bound">⊤</a>
    <a id="IsBoundedLattice.minimum"></a><a id="4382" href="Relation.Binary.Lattice.Structures.html#4382" class="Field">minimum</a>   <a id="4392" class="Symbol">:</a> <a id="4394" href="Relation.Binary.Definitions.html#3663" class="Function">Minimum</a> <a id="4402" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="4406" href="Relation.Binary.Lattice.Structures.html#4224" class="Bound">⊥</a>

  <a id="4411" class="Keyword">open</a> <a id="4416" href="Relation.Binary.Lattice.Structures.html#2895" class="Module">IsLattice</a> <a id="4426" href="Relation.Binary.Lattice.Structures.html#4318" class="Field">isLattice</a> <a id="4436" class="Keyword">public</a>

  <a id="IsBoundedLattice.isBoundedJoinSemilattice"></a><a id="4446" href="Relation.Binary.Lattice.Structures.html#4446" class="Function">isBoundedJoinSemilattice</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Relation.Binary.Lattice.Structures.html#1505" class="Record">IsBoundedJoinSemilattice</a>  <a id="4499" href="Relation.Binary.Lattice.Structures.html#4039" class="Bound Operator">_∨_</a> <a id="4503" href="Relation.Binary.Lattice.Structures.html#4224" class="Bound">⊥</a>
  <a id="4507" href="Relation.Binary.Lattice.Structures.html#4446" class="Function">isBoundedJoinSemilattice</a> <a id="4532" class="Symbol">=</a> <a id="4534" class="Keyword">record</a>
    <a id="4545" class="Symbol">{</a> <a id="4547" href="Relation.Binary.Lattice.Structures.html#1705" class="Field">isJoinSemilattice</a> <a id="4565" class="Symbol">=</a> <a id="4567" href="Relation.Binary.Lattice.Structures.html#3175" class="Function">isJoinSemilattice</a>
    <a id="4589" class="Symbol">;</a> <a id="4591" href="Relation.Binary.Lattice.Structures.html#1751" class="Field">minimum</a>           <a id="4609" class="Symbol">=</a> <a id="4611" href="Relation.Binary.Lattice.Structures.html#4382" class="Field">minimum</a>
    <a id="4623" class="Symbol">}</a>

  <a id="IsBoundedLattice.isBoundedMeetSemilattice"></a><a id="4628" href="Relation.Binary.Lattice.Structures.html#4628" class="Function">isBoundedMeetSemilattice</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Relation.Binary.Lattice.Structures.html#2470" class="Record">IsBoundedMeetSemilattice</a> <a id="4680" href="Relation.Binary.Lattice.Structures.html#4103" class="Bound Operator">_∧_</a> <a id="4684" href="Relation.Binary.Lattice.Structures.html#4167" class="Bound">⊤</a>
  <a id="4688" href="Relation.Binary.Lattice.Structures.html#4628" class="Function">isBoundedMeetSemilattice</a> <a id="4713" class="Symbol">=</a> <a id="4715" class="Keyword">record</a>
    <a id="4726" class="Symbol">{</a> <a id="4728" href="Relation.Binary.Lattice.Structures.html#2670" class="Field">isMeetSemilattice</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Relation.Binary.Lattice.Structures.html#3326" class="Function">isMeetSemilattice</a>
    <a id="4770" class="Symbol">;</a> <a id="4772" href="Relation.Binary.Lattice.Structures.html#2716" class="Field">maximum</a>           <a id="4790" class="Symbol">=</a> <a id="4792" href="Relation.Binary.Lattice.Structures.html#4352" class="Field">maximum</a>
    <a id="4804" class="Symbol">}</a>

<a id="4807" class="Comment">------------------------------------------------------------------------</a>
<a id="4880" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="4947" class="Keyword">record</a> <a id="IsHeytingAlgebra"></a><a id="4954" href="Relation.Binary.Lattice.Structures.html#4954" class="Record">IsHeytingAlgebra</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Relation.Binary.Lattice.Structures.html#4972" class="Bound Operator">_∨_</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4982" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="4983" class="Symbol">)</a>    <a id="4988" class="Comment">-- The join operation.</a>
                        <a id="5035" class="Symbol">(</a><a id="5036" href="Relation.Binary.Lattice.Structures.html#5036" class="Bound Operator">_∧_</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5046" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5047" class="Symbol">)</a>    <a id="5052" class="Comment">-- The meet operation.</a>
                        <a id="5099" class="Symbol">(</a><a id="5100" href="Relation.Binary.Lattice.Structures.html#5100" class="Bound Operator">_⇨_</a> <a id="5104" class="Symbol">:</a> <a id="5106" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5110" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5111" class="Symbol">)</a>    <a id="5116" class="Comment">-- The exponential operation.</a>
                        <a id="5170" class="Symbol">(</a><a id="5171" href="Relation.Binary.Lattice.Structures.html#5171" class="Bound">⊤</a>   <a id="5175" class="Symbol">:</a> <a id="5177" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5178" class="Symbol">)</a>        <a id="5187" class="Comment">-- The maximum.</a>
                        <a id="5227" class="Symbol">(</a><a id="5228" href="Relation.Binary.Lattice.Structures.html#5228" class="Bound">⊥</a>   <a id="5232" class="Symbol">:</a> <a id="5234" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5235" class="Symbol">)</a>        <a id="5244" class="Comment">-- The minimum.</a>
                        <a id="5284" class="Symbol">:</a> <a id="5286" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="5293" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5295" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="5298" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5300" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="5302" class="Symbol">)</a> <a id="5304" class="Keyword">where</a>
  <a id="5312" class="Keyword">field</a>
    <a id="IsHeytingAlgebra.isBoundedLattice"></a><a id="5322" href="Relation.Binary.Lattice.Structures.html#5322" class="Field">isBoundedLattice</a> <a id="5339" class="Symbol">:</a> <a id="5341" href="Relation.Binary.Lattice.Structures.html#4021" class="Record">IsBoundedLattice</a> <a id="5358" href="Relation.Binary.Lattice.Structures.html#4972" class="Bound Operator">_∨_</a> <a id="5362" href="Relation.Binary.Lattice.Structures.html#5036" class="Bound Operator">_∧_</a> <a id="5366" href="Relation.Binary.Lattice.Structures.html#5171" class="Bound">⊤</a> <a id="5368" href="Relation.Binary.Lattice.Structures.html#5228" class="Bound">⊥</a>
    <a id="IsHeytingAlgebra.exponential"></a><a id="5374" href="Relation.Binary.Lattice.Structures.html#5374" class="Field">exponential</a>      <a id="5391" class="Symbol">:</a> <a id="5393" href="Relation.Binary.Lattice.Definitions.html#959" class="Function">Exponential</a> <a id="5405" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">_≤_</a> <a id="5409" href="Relation.Binary.Lattice.Structures.html#5036" class="Bound Operator">_∧_</a> <a id="5413" href="Relation.Binary.Lattice.Structures.html#5100" class="Bound Operator">_⇨_</a>

  <a id="IsHeytingAlgebra.transpose-⇨"></a><a id="5420" href="Relation.Binary.Lattice.Structures.html#5420" class="Function">transpose-⇨</a> <a id="5432" class="Symbol">:</a> <a id="5434" class="Symbol">∀</a> <a id="5436" class="Symbol">{</a><a id="5437" href="Relation.Binary.Lattice.Structures.html#5437" class="Bound">w</a> <a id="5439" href="Relation.Binary.Lattice.Structures.html#5439" class="Bound">x</a> <a id="5441" href="Relation.Binary.Lattice.Structures.html#5441" class="Bound">y</a><a id="5442" class="Symbol">}</a> <a id="5444" class="Symbol">→</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Relation.Binary.Lattice.Structures.html#5437" class="Bound">w</a> <a id="5449" href="Relation.Binary.Lattice.Structures.html#5036" class="Bound Operator">∧</a> <a id="5451" href="Relation.Binary.Lattice.Structures.html#5439" class="Bound">x</a><a id="5452" class="Symbol">)</a> <a id="5454" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="5456" href="Relation.Binary.Lattice.Structures.html#5441" class="Bound">y</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Relation.Binary.Lattice.Structures.html#5437" class="Bound">w</a> <a id="5462" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Relation.Binary.Lattice.Structures.html#5439" class="Bound">x</a> <a id="5467" href="Relation.Binary.Lattice.Structures.html#5100" class="Bound Operator">⇨</a> <a id="5469" href="Relation.Binary.Lattice.Structures.html#5441" class="Bound">y</a><a id="5470" class="Symbol">)</a>
  <a id="5474" href="Relation.Binary.Lattice.Structures.html#5420" class="Function">transpose-⇨</a> <a id="5486" class="Symbol">{</a><a id="5487" href="Relation.Binary.Lattice.Structures.html#5487" class="Bound">w</a><a id="5488" class="Symbol">}</a> <a id="5490" class="Symbol">{</a><a id="5491" href="Relation.Binary.Lattice.Structures.html#5491" class="Bound">x</a><a id="5492" class="Symbol">}</a> <a id="5494" class="Symbol">{</a><a id="5495" href="Relation.Binary.Lattice.Structures.html#5495" class="Bound">y</a><a id="5496" class="Symbol">}</a> <a id="5498" class="Symbol">=</a> <a id="5500" class="Keyword">let</a> <a id="5504" href="Relation.Binary.Lattice.Structures.html#5504" class="Bound">pf</a> <a id="5507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5509" class="Symbol">_</a> <a id="5511" class="Symbol">=</a> <a id="5513" href="Relation.Binary.Lattice.Structures.html#5374" class="Field">exponential</a> <a id="5525" href="Relation.Binary.Lattice.Structures.html#5487" class="Bound">w</a> <a id="5527" href="Relation.Binary.Lattice.Structures.html#5491" class="Bound">x</a> <a id="5529" href="Relation.Binary.Lattice.Structures.html#5495" class="Bound">y</a> <a id="5531" class="Keyword">in</a> <a id="5534" href="Relation.Binary.Lattice.Structures.html#5504" class="Bound">pf</a>

  <a id="IsHeytingAlgebra.transpose-∧"></a><a id="5540" href="Relation.Binary.Lattice.Structures.html#5540" class="Function">transpose-∧</a> <a id="5552" class="Symbol">:</a> <a id="5554" class="Symbol">∀</a> <a id="5556" class="Symbol">{</a><a id="5557" href="Relation.Binary.Lattice.Structures.html#5557" class="Bound">w</a> <a id="5559" href="Relation.Binary.Lattice.Structures.html#5559" class="Bound">x</a> <a id="5561" href="Relation.Binary.Lattice.Structures.html#5561" class="Bound">y</a><a id="5562" class="Symbol">}</a> <a id="5564" class="Symbol">→</a> <a id="5566" href="Relation.Binary.Lattice.Structures.html#5557" class="Bound">w</a> <a id="5568" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Relation.Binary.Lattice.Structures.html#5559" class="Bound">x</a> <a id="5573" href="Relation.Binary.Lattice.Structures.html#5100" class="Bound Operator">⇨</a> <a id="5575" href="Relation.Binary.Lattice.Structures.html#5561" class="Bound">y</a><a id="5576" class="Symbol">)</a> <a id="5578" class="Symbol">→</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Relation.Binary.Lattice.Structures.html#5557" class="Bound">w</a> <a id="5583" href="Relation.Binary.Lattice.Structures.html#5036" class="Bound Operator">∧</a> <a id="5585" href="Relation.Binary.Lattice.Structures.html#5559" class="Bound">x</a><a id="5586" class="Symbol">)</a> <a id="5588" href="Relation.Binary.Lattice.Structures.html#639" class="Bound Operator">≤</a> <a id="5590" href="Relation.Binary.Lattice.Structures.html#5561" class="Bound">y</a>
  <a id="5594" href="Relation.Binary.Lattice.Structures.html#5540" class="Function">transpose-∧</a> <a id="5606" class="Symbol">{</a><a id="5607" href="Relation.Binary.Lattice.Structures.html#5607" class="Bound">w</a><a id="5608" class="Symbol">}</a> <a id="5610" class="Symbol">{</a><a id="5611" href="Relation.Binary.Lattice.Structures.html#5611" class="Bound">x</a><a id="5612" class="Symbol">}</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Relation.Binary.Lattice.Structures.html#5615" class="Bound">y</a><a id="5616" class="Symbol">}</a> <a id="5618" class="Symbol">=</a> <a id="5620" class="Keyword">let</a> <a id="5624" class="Symbol">_</a> <a id="5626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5628" href="Relation.Binary.Lattice.Structures.html#5628" class="Bound">pf</a> <a id="5631" class="Symbol">=</a> <a id="5633" href="Relation.Binary.Lattice.Structures.html#5374" class="Field">exponential</a> <a id="5645" href="Relation.Binary.Lattice.Structures.html#5607" class="Bound">w</a> <a id="5647" href="Relation.Binary.Lattice.Structures.html#5611" class="Bound">x</a> <a id="5649" href="Relation.Binary.Lattice.Structures.html#5615" class="Bound">y</a> <a id="5651" class="Keyword">in</a> <a id="5654" href="Relation.Binary.Lattice.Structures.html#5628" class="Bound">pf</a>

  <a id="5660" class="Keyword">open</a> <a id="5665" href="Relation.Binary.Lattice.Structures.html#4021" class="Module">IsBoundedLattice</a> <a id="5682" href="Relation.Binary.Lattice.Structures.html#5322" class="Field">isBoundedLattice</a> <a id="5699" class="Keyword">public</a>

<a id="5707" class="Comment">------------------------------------------------------------------------</a>
<a id="5780" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="5833" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5840" href="Relation.Binary.Lattice.Structures.html#5840" class="Record">IsBooleanAlgebra</a> <a id="5857" class="Symbol">(</a><a id="5858" href="Relation.Binary.Lattice.Structures.html#5858" class="Bound Operator">_∨_</a> <a id="5862" class="Symbol">:</a> <a id="5864" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5868" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5869" class="Symbol">)</a>    <a id="5874" class="Comment">-- The join operation.</a>
                        <a id="5921" class="Symbol">(</a><a id="5922" href="Relation.Binary.Lattice.Structures.html#5922" class="Bound Operator">_∧_</a> <a id="5926" class="Symbol">:</a> <a id="5928" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5932" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5933" class="Symbol">)</a>    <a id="5938" class="Comment">-- The meet operation.</a>
                        <a id="5985" class="Symbol">(</a><a id="5986" href="Relation.Binary.Lattice.Structures.html#5986" class="Bound Operator">¬_</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5995" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="5996" class="Symbol">)</a>     <a id="6002" class="Comment">-- The negation operation.</a>
                        <a id="6053" class="Symbol">(</a><a id="6054" href="Relation.Binary.Lattice.Structures.html#6054" class="Bound">⊤</a>   <a id="6058" class="Symbol">:</a> <a id="6060" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="6061" class="Symbol">)</a>        <a id="6070" class="Comment">-- The maximum.</a>
                        <a id="6110" class="Symbol">(</a><a id="6111" href="Relation.Binary.Lattice.Structures.html#6111" class="Bound">⊥</a>   <a id="6115" class="Symbol">:</a> <a id="6117" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a><a id="6118" class="Symbol">)</a>        <a id="6127" class="Comment">-- The minimum.</a>
                        <a id="6167" class="Symbol">:</a> <a id="6169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6173" class="Symbol">(</a><a id="6174" href="Relation.Binary.Lattice.Structures.html#570" class="Bound">a</a> <a id="6176" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6178" href="Relation.Binary.Lattice.Structures.html#572" class="Bound">ℓ₁</a> <a id="6181" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6183" href="Relation.Binary.Lattice.Structures.html#575" class="Bound">ℓ₂</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Keyword">where</a>
  <a id="6195" class="Keyword">infixr</a> <a id="6202" class="Number">5</a> <a id="6204" href="Relation.Binary.Lattice.Structures.html#6210" class="Function Operator">_⇨_</a>
  <a id="IsBooleanAlgebra._⇨_"></a><a id="6210" href="Relation.Binary.Lattice.Structures.html#6210" class="Function Operator">_⇨_</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6220" href="Relation.Binary.Lattice.Structures.html#580" class="Bound">A</a>
  <a id="6224" href="Relation.Binary.Lattice.Structures.html#6224" class="Bound">x</a> <a id="6226" href="Relation.Binary.Lattice.Structures.html#6210" class="Function Operator">⇨</a> <a id="6228" href="Relation.Binary.Lattice.Structures.html#6228" class="Bound">y</a> <a id="6230" class="Symbol">=</a> <a id="6232" class="Symbol">(</a><a id="6233" href="Relation.Binary.Lattice.Structures.html#5986" class="Bound Operator">¬</a> <a id="6235" href="Relation.Binary.Lattice.Structures.html#6224" class="Bound">x</a><a id="6236" class="Symbol">)</a> <a id="6238" href="Relation.Binary.Lattice.Structures.html#5858" class="Bound Operator">∨</a> <a id="6240" href="Relation.Binary.Lattice.Structures.html#6228" class="Bound">y</a>

  <a id="6245" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isHeytingAlgebra"></a><a id="6255" href="Relation.Binary.Lattice.Structures.html#6255" class="Field">isHeytingAlgebra</a> <a id="6272" class="Symbol">:</a> <a id="6274" href="Relation.Binary.Lattice.Structures.html#4954" class="Record">IsHeytingAlgebra</a> <a id="6291" href="Relation.Binary.Lattice.Structures.html#5858" class="Bound Operator">_∨_</a> <a id="6295" href="Relation.Binary.Lattice.Structures.html#5922" class="Bound Operator">_∧_</a> <a id="6299" href="Relation.Binary.Lattice.Structures.html#6210" class="Function Operator">_⇨_</a> <a id="6303" href="Relation.Binary.Lattice.Structures.html#6054" class="Bound">⊤</a> <a id="6305" href="Relation.Binary.Lattice.Structures.html#6111" class="Bound">⊥</a>

  <a id="6310" class="Keyword">open</a> <a id="6315" href="Relation.Binary.Lattice.Structures.html#4954" class="Module">IsHeytingAlgebra</a> <a id="6332" href="Relation.Binary.Lattice.Structures.html#6255" class="Field">isHeytingAlgebra</a> <a id="6349" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Lattice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Lattice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order-theoretic lattices</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Comment">------------------------------------------------------------------------</a>
<a id="364" class="Comment">-- Re-export various components of the lattice hierarchy</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="470" class="Keyword">public</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a> <a id="524" class="Keyword">public</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="575" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Morphism.Definitions.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Morphism.Definitions</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">(</a><a id="374" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="382" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="383" class="Symbol">)</a>     <a id="389" class="Comment">-- The domain of the morphism</a>
  <a id="421" class="Symbol">{</a><a id="422" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="435" class="Symbol">)</a>     <a id="441" class="Comment">-- The codomain of the morphism</a>
  <a id="475" class="Keyword">where</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="541" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="544" class="Symbol">:</a> <a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="553" class="Comment">------------------------------------------------------------------------</a>
<a id="626" class="Comment">-- Morphism definition in Function.Core</a>

<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Function.Core.html" class="Module">Function.Core</a> <a id="693" class="Keyword">public</a>
  <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Function.Core.html#654" class="Function">Morphism</a><a id="717" class="Symbol">)</a>

<a id="720" class="Comment">------------------------------------------------------------------------</a>
<a id="793" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₂"></a><a id="815" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="828" class="Symbol">:</a> <a id="830" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="834" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="836" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="839" class="Symbol">→</a> <a id="841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="845" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="847" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="850" class="Symbol">→</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" class="Symbol">_</a>
<a id="868" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="881" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">_∼₁_</a> <a id="886" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">_∼₂_</a> <a id="891" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦_⟧</a> <a id="895" class="Symbol">=</a> <a id="897" class="Symbol">∀</a> <a id="899" class="Symbol">{</a><a id="900" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="902" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a><a id="903" class="Symbol">}</a> <a id="905" class="Symbol">→</a> <a id="907" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="909" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">∼₁</a> <a id="912" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="914" class="Symbol">→</a> <a id="916" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="918" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="920" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a> <a id="922" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">∼₂</a> <a id="925" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="927" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="929" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a>
</pre></body></html>

==> anc/Relation.Binary.Morphism.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Morphism.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order morphisms</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="277" class="Keyword">using</a> <a id="283" class="Symbol">(</a><a id="284" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="287" class="Symbol">)</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="335" class="Symbol">{</a><a id="336" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="338" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="339" class="Symbol">}</a> <a id="341" class="Symbol">{</a><a id="342" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="344" class="Symbol">:</a> <a id="346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="350" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a><a id="351" class="Symbol">}</a> <a id="353" class="Symbol">{</a><a id="354" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="356" class="Symbol">:</a> <a id="358" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="362" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="363" class="Symbol">}</a>
  <a id="367" class="Keyword">where</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Level.html" class="Module">Level</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="479" class="Symbol">;</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="484" class="Symbol">)</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a> <a id="535" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="537" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a>

<a id="540" class="Keyword">private</a>
  <a id="550" class="Keyword">variable</a>
    <a id="563" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a> <a id="566" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a> <a id="569" href="Relation.Binary.Morphism.Structures.html#569" class="Generalizable">ℓ₃</a> <a id="572" href="Relation.Binary.Morphism.Structures.html#572" class="Generalizable">ℓ₄</a> <a id="575" class="Symbol">:</a> <a id="577" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="584" class="Comment">------------------------------------------------------------------------</a>
<a id="657" class="Comment">-- Relations</a>
<a id="670" class="Comment">------------------------------------------------------------------------</a>

<a id="744" class="Keyword">record</a> <a id="IsRelHomomorphism"></a><a id="751" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="769" class="Symbol">(</a><a id="770" href="Relation.Binary.Morphism.Structures.html#770" class="Bound Operator">_∼₁_</a> <a id="775" class="Symbol">:</a> <a id="777" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="781" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="783" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">(</a><a id="788" href="Relation.Binary.Morphism.Structures.html#788" class="Bound Operator">_∼₂_</a> <a id="793" class="Symbol">:</a> <a id="795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="799" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="801" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="803" class="Symbol">)</a>
                         <a id="830" class="Symbol">(</a><a id="831" href="Relation.Binary.Morphism.Structures.html#831" class="Bound Operator">⟦_⟧</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="839" class="Symbol">→</a> <a id="841" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">:</a> <a id="846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="850" class="Symbol">(</a><a id="851" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="853" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="855" href="Relation.Binary.Morphism.Structures.html#783" class="Bound">ℓ₁</a> <a id="858" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="860" href="Relation.Binary.Morphism.Structures.html#801" class="Bound">ℓ₂</a><a id="862" class="Symbol">)</a> <a id="864" class="Keyword">where</a>
  <a id="872" class="Keyword">field</a>
    <a id="IsRelHomomorphism.cong"></a><a id="882" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="887" class="Symbol">:</a> <a id="889" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="902" href="Relation.Binary.Morphism.Structures.html#770" class="Bound Operator">_∼₁_</a> <a id="907" href="Relation.Binary.Morphism.Structures.html#788" class="Bound Operator">_∼₂_</a> <a id="912" href="Relation.Binary.Morphism.Structures.html#831" class="Bound Operator">⟦_⟧</a>


<a id="918" class="Keyword">record</a> <a id="IsRelMonomorphism"></a><a id="925" href="Relation.Binary.Morphism.Structures.html#925" class="Record">IsRelMonomorphism</a> <a id="943" class="Symbol">(</a><a id="944" href="Relation.Binary.Morphism.Structures.html#944" class="Bound Operator">_∼₁_</a> <a id="949" class="Symbol">:</a> <a id="951" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="955" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="957" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">(</a><a id="962" href="Relation.Binary.Morphism.Structures.html#962" class="Bound Operator">_∼₂_</a> <a id="967" class="Symbol">:</a> <a id="969" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="973" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="975" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="977" class="Symbol">)</a>
                         <a id="1004" class="Symbol">(</a><a id="1005" href="Relation.Binary.Morphism.Structures.html#1005" class="Bound Operator">⟦_⟧</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1027" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1029" href="Relation.Binary.Morphism.Structures.html#957" class="Bound">ℓ₁</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Relation.Binary.Morphism.Structures.html#975" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Keyword">where</a>
  <a id="1046" class="Keyword">field</a>
    <a id="IsRelMonomorphism.isHomomorphism"></a><a id="1056" href="Relation.Binary.Morphism.Structures.html#1056" class="Field">isHomomorphism</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="1091" href="Relation.Binary.Morphism.Structures.html#944" class="Bound Operator">_∼₁_</a> <a id="1096" href="Relation.Binary.Morphism.Structures.html#962" class="Bound Operator">_∼₂_</a> <a id="1101" href="Relation.Binary.Morphism.Structures.html#1005" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelMonomorphism.injective"></a><a id="1109" href="Relation.Binary.Morphism.Structures.html#1109" class="Field">injective</a>      <a id="1124" class="Symbol">:</a> <a id="1126" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1136" href="Relation.Binary.Morphism.Structures.html#944" class="Bound Operator">_∼₁_</a> <a id="1141" href="Relation.Binary.Morphism.Structures.html#962" class="Bound Operator">_∼₂_</a> <a id="1146" href="Relation.Binary.Morphism.Structures.html#1005" class="Bound Operator">⟦_⟧</a>

  <a id="1153" class="Keyword">open</a> <a id="1158" href="Relation.Binary.Morphism.Structures.html#751" class="Module">IsRelHomomorphism</a> <a id="1176" href="Relation.Binary.Morphism.Structures.html#1056" class="Field">isHomomorphism</a> <a id="1191" class="Keyword">public</a>


<a id="1200" class="Keyword">record</a> <a id="IsRelIsomorphism"></a><a id="1207" href="Relation.Binary.Morphism.Structures.html#1207" class="Record">IsRelIsomorphism</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Relation.Binary.Morphism.Structures.html#1225" class="Bound Operator">_∼₁_</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1236" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1238" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="1240" class="Symbol">)</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Relation.Binary.Morphism.Structures.html#1243" class="Bound Operator">_∼₂_</a> <a id="1248" class="Symbol">:</a> <a id="1250" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1254" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1256" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="1258" class="Symbol">)</a>
                        <a id="1284" class="Symbol">(</a><a id="1285" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">⟦_⟧</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">:</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" class="Symbol">(</a><a id="1305" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1307" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1309" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="1311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1313" href="Relation.Binary.Morphism.Structures.html#1238" class="Bound">ℓ₁</a> <a id="1316" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1318" href="Relation.Binary.Morphism.Structures.html#1256" class="Bound">ℓ₂</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Keyword">where</a>
  <a id="1330" class="Keyword">field</a>
    <a id="IsRelIsomorphism.isMonomorphism"></a><a id="1340" href="Relation.Binary.Morphism.Structures.html#1340" class="Field">isMonomorphism</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Relation.Binary.Morphism.Structures.html#925" class="Record">IsRelMonomorphism</a> <a id="1375" href="Relation.Binary.Morphism.Structures.html#1225" class="Bound Operator">_∼₁_</a> <a id="1380" href="Relation.Binary.Morphism.Structures.html#1243" class="Bound Operator">_∼₂_</a> <a id="1385" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelIsomorphism.surjective"></a><a id="1393" href="Relation.Binary.Morphism.Structures.html#1393" class="Field">surjective</a>     <a id="1408" class="Symbol">:</a> <a id="1410" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1421" href="Relation.Binary.Morphism.Structures.html#1225" class="Bound Operator">_∼₁_</a> <a id="1426" href="Relation.Binary.Morphism.Structures.html#1243" class="Bound Operator">_∼₂_</a> <a id="1431" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">⟦_⟧</a>

  <a id="1438" class="Keyword">open</a> <a id="1443" href="Relation.Binary.Morphism.Structures.html#925" class="Module">IsRelMonomorphism</a> <a id="1461" href="Relation.Binary.Morphism.Structures.html#1340" class="Field">isMonomorphism</a> <a id="1476" class="Keyword">public</a>

  <a id="IsRelIsomorphism.bijective"></a><a id="1486" href="Relation.Binary.Morphism.Structures.html#1486" class="Function">bijective</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1508" href="Relation.Binary.Morphism.Structures.html#1225" class="Bound Operator">_∼₁_</a> <a id="1513" href="Relation.Binary.Morphism.Structures.html#1243" class="Bound Operator">_∼₂_</a> <a id="1518" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">⟦_⟧</a>
  <a id="1524" href="Relation.Binary.Morphism.Structures.html#1486" class="Function">bijective</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Morphism.Structures.html#1109" class="Function">injective</a> <a id="1546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1548" href="Relation.Binary.Morphism.Structures.html#1393" class="Field">surjective</a>


<a id="1561" class="Comment">------------------------------------------------------------------------</a>
<a id="1634" class="Comment">-- Orders</a>
<a id="1644" class="Comment">------------------------------------------------------------------------</a>

<a id="1718" class="Keyword">record</a> <a id="IsOrderHomomorphism"></a><a id="1725" href="Relation.Binary.Morphism.Structures.html#1725" class="Record">IsOrderHomomorphism</a> <a id="1745" class="Symbol">(</a><a id="1746" href="Relation.Binary.Morphism.Structures.html#1746" class="Bound Operator">_≈₁_</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1757" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1759" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Relation.Binary.Morphism.Structures.html#1764" class="Bound Operator">_≈₂_</a> <a id="1769" class="Symbol">:</a> <a id="1771" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1775" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1777" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="1779" class="Symbol">)</a>
                           <a id="1808" class="Symbol">(</a><a id="1809" href="Relation.Binary.Morphism.Structures.html#1809" class="Bound Operator">_≲₁_</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1820" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1822" href="Relation.Binary.Morphism.Structures.html#569" class="Generalizable">ℓ₃</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Relation.Binary.Morphism.Structures.html#1827" class="Bound Operator">_≲₂_</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1838" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1840" href="Relation.Binary.Morphism.Structures.html#572" class="Generalizable">ℓ₄</a><a id="1842" class="Symbol">)</a>
                           <a id="1871" class="Symbol">(</a><a id="1872" href="Relation.Binary.Morphism.Structures.html#1872" class="Bound Operator">⟦_⟧</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1883" class="Symbol">)</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1894" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1896" href="Relation.Binary.Morphism.Structures.html#1759" class="Bound">ℓ₁</a> <a id="1899" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1901" href="Relation.Binary.Morphism.Structures.html#1777" class="Bound">ℓ₂</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Relation.Binary.Morphism.Structures.html#1822" class="Bound">ℓ₃</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Relation.Binary.Morphism.Structures.html#1840" class="Bound">ℓ₄</a><a id="1913" class="Symbol">)</a>
                           <a id="1942" class="Keyword">where</a>
  <a id="1950" class="Keyword">field</a>
    <a id="IsOrderHomomorphism.cong"></a><a id="1960" href="Relation.Binary.Morphism.Structures.html#1960" class="Field">cong</a>  <a id="1966" class="Symbol">:</a> <a id="1968" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="1981" href="Relation.Binary.Morphism.Structures.html#1746" class="Bound Operator">_≈₁_</a> <a id="1986" href="Relation.Binary.Morphism.Structures.html#1764" class="Bound Operator">_≈₂_</a> <a id="1991" href="Relation.Binary.Morphism.Structures.html#1872" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderHomomorphism.mono"></a><a id="1999" href="Relation.Binary.Morphism.Structures.html#1999" class="Field">mono</a>  <a id="2005" class="Symbol">:</a> <a id="2007" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="2020" href="Relation.Binary.Morphism.Structures.html#1809" class="Bound Operator">_≲₁_</a> <a id="2025" href="Relation.Binary.Morphism.Structures.html#1827" class="Bound Operator">_≲₂_</a> <a id="2030" href="Relation.Binary.Morphism.Structures.html#1872" class="Bound Operator">⟦_⟧</a>

  <a id="2037" class="Keyword">module</a> <a id="IsOrderHomomorphism.Eq"></a><a id="2044" href="Relation.Binary.Morphism.Structures.html#2044" class="Module">Eq</a> <a id="2047" class="Keyword">where</a>
    <a id="IsOrderHomomorphism.Eq.isRelHomomorphism"></a><a id="2057" href="Relation.Binary.Morphism.Structures.html#2057" class="Function">isRelHomomorphism</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="2095" href="Relation.Binary.Morphism.Structures.html#1746" class="Bound Operator">_≈₁_</a> <a id="2100" href="Relation.Binary.Morphism.Structures.html#1764" class="Bound Operator">_≈₂_</a> <a id="2105" href="Relation.Binary.Morphism.Structures.html#1872" class="Bound Operator">⟦_⟧</a>
    <a id="2113" href="Relation.Binary.Morphism.Structures.html#2057" class="Function">isRelHomomorphism</a> <a id="2131" class="Symbol">=</a> <a id="2133" class="Keyword">record</a> <a id="2140" class="Symbol">{</a> <a id="2142" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Relation.Binary.Morphism.Structures.html#1960" class="Field">cong</a> <a id="2154" class="Symbol">}</a>

  <a id="IsOrderHomomorphism.isRelHomomorphism"></a><a id="2159" href="Relation.Binary.Morphism.Structures.html#2159" class="Function">isRelHomomorphism</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Binary.Morphism.Structures.html#751" class="Record">IsRelHomomorphism</a> <a id="2197" href="Relation.Binary.Morphism.Structures.html#1809" class="Bound Operator">_≲₁_</a> <a id="2202" href="Relation.Binary.Morphism.Structures.html#1827" class="Bound Operator">_≲₂_</a> <a id="2207" href="Relation.Binary.Morphism.Structures.html#1872" class="Bound Operator">⟦_⟧</a>
  <a id="2213" href="Relation.Binary.Morphism.Structures.html#2159" class="Function">isRelHomomorphism</a> <a id="2231" class="Symbol">=</a> <a id="2233" class="Keyword">record</a> <a id="2240" class="Symbol">{</a> <a id="2242" href="Relation.Binary.Morphism.Structures.html#882" class="Field">cong</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Relation.Binary.Morphism.Structures.html#1999" class="Field">mono</a> <a id="2254" class="Symbol">}</a>


<a id="2258" class="Keyword">record</a> <a id="IsOrderMonomorphism"></a><a id="2265" href="Relation.Binary.Morphism.Structures.html#2265" class="Record">IsOrderMonomorphism</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Relation.Binary.Morphism.Structures.html#2286" class="Bound Operator">_≈₁_</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2297" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2299" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="2301" class="Symbol">)</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Relation.Binary.Morphism.Structures.html#2304" class="Bound Operator">_≈₂_</a> <a id="2309" class="Symbol">:</a> <a id="2311" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2315" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2317" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="2319" class="Symbol">)</a>
                           <a id="2348" class="Symbol">(</a><a id="2349" href="Relation.Binary.Morphism.Structures.html#2349" class="Bound Operator">_≲₁_</a> <a id="2354" class="Symbol">:</a> <a id="2356" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2360" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2362" href="Relation.Binary.Morphism.Structures.html#569" class="Generalizable">ℓ₃</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Relation.Binary.Morphism.Structures.html#2367" class="Bound Operator">_≲₂_</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2378" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2380" href="Relation.Binary.Morphism.Structures.html#572" class="Generalizable">ℓ₄</a><a id="2382" class="Symbol">)</a>
                           <a id="2411" class="Symbol">(</a><a id="2412" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2420" class="Symbol">→</a> <a id="2422" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="2434" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2436" href="Relation.Binary.Morphism.Structures.html#2299" class="Bound">ℓ₁</a> <a id="2439" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2441" href="Relation.Binary.Morphism.Structures.html#2317" class="Bound">ℓ₂</a> <a id="2444" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2446" href="Relation.Binary.Morphism.Structures.html#2362" class="Bound">ℓ₃</a> <a id="2449" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2451" href="Relation.Binary.Morphism.Structures.html#2380" class="Bound">ℓ₄</a><a id="2453" class="Symbol">)</a>
                           <a id="2482" class="Keyword">where</a>
  <a id="2490" class="Keyword">field</a>
    <a id="IsOrderMonomorphism.isOrderHomomorphism"></a><a id="2500" href="Relation.Binary.Morphism.Structures.html#2500" class="Field">isOrderHomomorphism</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Morphism.Structures.html#1725" class="Record">IsOrderHomomorphism</a> <a id="2542" href="Relation.Binary.Morphism.Structures.html#2286" class="Bound Operator">_≈₁_</a> <a id="2547" href="Relation.Binary.Morphism.Structures.html#2304" class="Bound Operator">_≈₂_</a> <a id="2552" href="Relation.Binary.Morphism.Structures.html#2349" class="Bound Operator">_≲₁_</a> <a id="2557" href="Relation.Binary.Morphism.Structures.html#2367" class="Bound Operator">_≲₂_</a> <a id="2562" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.injective"></a><a id="2570" href="Relation.Binary.Morphism.Structures.html#2570" class="Field">injective</a>           <a id="2590" class="Symbol">:</a> <a id="2592" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2602" href="Relation.Binary.Morphism.Structures.html#2286" class="Bound Operator">_≈₁_</a> <a id="2607" href="Relation.Binary.Morphism.Structures.html#2304" class="Bound Operator">_≈₂_</a> <a id="2612" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.cancel"></a><a id="2620" href="Relation.Binary.Morphism.Structures.html#2620" class="Field">cancel</a>              <a id="2640" class="Symbol">:</a> <a id="2642" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2652" href="Relation.Binary.Morphism.Structures.html#2349" class="Bound Operator">_≲₁_</a> <a id="2657" href="Relation.Binary.Morphism.Structures.html#2367" class="Bound Operator">_≲₂_</a> <a id="2662" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a>

  <a id="2669" class="Keyword">open</a> <a id="2674" href="Relation.Binary.Morphism.Structures.html#1725" class="Module">IsOrderHomomorphism</a> <a id="2694" href="Relation.Binary.Morphism.Structures.html#2500" class="Field">isOrderHomomorphism</a> <a id="2714" class="Keyword">public</a>
    <a id="2725" class="Keyword">hiding</a> <a id="2732" class="Symbol">(</a><a id="2733" class="Keyword">module</a> <a id="2740" href="Relation.Binary.Morphism.Structures.html#2044" class="Module">Eq</a><a id="2742" class="Symbol">)</a>

  <a id="2747" class="Keyword">module</a> <a id="IsOrderMonomorphism.Eq"></a><a id="2754" href="Relation.Binary.Morphism.Structures.html#2754" class="Module">Eq</a> <a id="2757" class="Keyword">where</a>
    <a id="IsOrderMonomorphism.Eq.isRelMonomorphism"></a><a id="2767" href="Relation.Binary.Morphism.Structures.html#2767" class="Function">isRelMonomorphism</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Relation.Binary.Morphism.Structures.html#925" class="Record">IsRelMonomorphism</a> <a id="2805" href="Relation.Binary.Morphism.Structures.html#2286" class="Bound Operator">_≈₁_</a> <a id="2810" href="Relation.Binary.Morphism.Structures.html#2304" class="Bound Operator">_≈₂_</a> <a id="2815" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a>
    <a id="2823" href="Relation.Binary.Morphism.Structures.html#2767" class="Function">isRelMonomorphism</a> <a id="2841" class="Symbol">=</a> <a id="2843" class="Keyword">record</a>
      <a id="2856" class="Symbol">{</a> <a id="2858" href="Relation.Binary.Morphism.Structures.html#1056" class="Field">isHomomorphism</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Relation.Binary.Morphism.Structures.html#2057" class="Function">IsOrderHomomorphism.Eq.isRelHomomorphism</a> <a id="2916" href="Relation.Binary.Morphism.Structures.html#2500" class="Field">isOrderHomomorphism</a>
      <a id="2942" class="Symbol">;</a> <a id="2944" href="Relation.Binary.Morphism.Structures.html#1109" class="Field">injective</a>      <a id="2959" class="Symbol">=</a> <a id="2961" href="Relation.Binary.Morphism.Structures.html#2570" class="Field">injective</a>
      <a id="2977" class="Symbol">}</a>

  <a id="IsOrderMonomorphism.isRelMonomorphism"></a><a id="2982" href="Relation.Binary.Morphism.Structures.html#2982" class="Function">isRelMonomorphism</a> <a id="3000" class="Symbol">:</a> <a id="3002" href="Relation.Binary.Morphism.Structures.html#925" class="Record">IsRelMonomorphism</a> <a id="3020" href="Relation.Binary.Morphism.Structures.html#2349" class="Bound Operator">_≲₁_</a> <a id="3025" href="Relation.Binary.Morphism.Structures.html#2367" class="Bound Operator">_≲₂_</a> <a id="3030" href="Relation.Binary.Morphism.Structures.html#2412" class="Bound Operator">⟦_⟧</a>
  <a id="3036" href="Relation.Binary.Morphism.Structures.html#2982" class="Function">isRelMonomorphism</a> <a id="3054" class="Symbol">=</a> <a id="3056" class="Keyword">record</a>
    <a id="3067" class="Symbol">{</a> <a id="3069" href="Relation.Binary.Morphism.Structures.html#1056" class="Field">isHomomorphism</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="Relation.Binary.Morphism.Structures.html#2159" class="Function">isRelHomomorphism</a>
    <a id="3108" class="Symbol">;</a> <a id="3110" href="Relation.Binary.Morphism.Structures.html#1109" class="Field">injective</a>      <a id="3125" class="Symbol">=</a> <a id="3127" href="Relation.Binary.Morphism.Structures.html#2620" class="Field">cancel</a>
    <a id="3138" class="Symbol">}</a>


<a id="3142" class="Keyword">record</a> <a id="IsOrderIsomorphism"></a><a id="3149" href="Relation.Binary.Morphism.Structures.html#3149" class="Record">IsOrderIsomorphism</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Relation.Binary.Morphism.Structures.html#3169" class="Bound Operator">_≈₁_</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3180" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3182" href="Relation.Binary.Morphism.Structures.html#563" class="Generalizable">ℓ₁</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Relation.Binary.Morphism.Structures.html#3187" class="Bound Operator">_≈₂_</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3198" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3200" href="Relation.Binary.Morphism.Structures.html#566" class="Generalizable">ℓ₂</a><a id="3202" class="Symbol">)</a>
                          <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Binary.Morphism.Structures.html#3231" class="Bound Operator">_≲₁_</a> <a id="3236" class="Symbol">:</a> <a id="3238" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3242" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3244" href="Relation.Binary.Morphism.Structures.html#569" class="Generalizable">ℓ₃</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Relation.Binary.Morphism.Structures.html#3249" class="Bound Operator">_≲₂_</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3260" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3262" href="Relation.Binary.Morphism.Structures.html#572" class="Generalizable">ℓ₄</a><a id="3264" class="Symbol">)</a>
                          <a id="3292" class="Symbol">(</a><a id="3293" href="Relation.Binary.Morphism.Structures.html#3293" class="Bound Operator">⟦_⟧</a> <a id="3297" class="Symbol">:</a> <a id="3299" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="3304" class="Symbol">)</a> <a id="3306" class="Symbol">:</a> <a id="3308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3312" class="Symbol">(</a><a id="3313" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="3315" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3317" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="3319" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3321" href="Relation.Binary.Morphism.Structures.html#3182" class="Bound">ℓ₁</a> <a id="3324" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3326" href="Relation.Binary.Morphism.Structures.html#3200" class="Bound">ℓ₂</a> <a id="3329" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3331" href="Relation.Binary.Morphism.Structures.html#3244" class="Bound">ℓ₃</a> <a id="3334" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3336" href="Relation.Binary.Morphism.Structures.html#3262" class="Bound">ℓ₄</a><a id="3338" class="Symbol">)</a>
                          <a id="3366" class="Keyword">where</a>
  <a id="3374" class="Keyword">field</a>
    <a id="IsOrderIsomorphism.isOrderMonomorphism"></a><a id="3384" href="Relation.Binary.Morphism.Structures.html#3384" class="Field">isOrderMonomorphism</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Relation.Binary.Morphism.Structures.html#2265" class="Record">IsOrderMonomorphism</a> <a id="3426" href="Relation.Binary.Morphism.Structures.html#3169" class="Bound Operator">_≈₁_</a> <a id="3431" href="Relation.Binary.Morphism.Structures.html#3187" class="Bound Operator">_≈₂_</a> <a id="3436" href="Relation.Binary.Morphism.Structures.html#3231" class="Bound Operator">_≲₁_</a> <a id="3441" href="Relation.Binary.Morphism.Structures.html#3249" class="Bound Operator">_≲₂_</a> <a id="3446" href="Relation.Binary.Morphism.Structures.html#3293" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderIsomorphism.surjective"></a><a id="3454" href="Relation.Binary.Morphism.Structures.html#3454" class="Field">surjective</a>          <a id="3474" class="Symbol">:</a> <a id="3476" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3487" href="Relation.Binary.Morphism.Structures.html#3169" class="Bound Operator">_≈₁_</a> <a id="3492" href="Relation.Binary.Morphism.Structures.html#3187" class="Bound Operator">_≈₂_</a> <a id="3497" href="Relation.Binary.Morphism.Structures.html#3293" class="Bound Operator">⟦_⟧</a>

  <a id="3504" class="Keyword">open</a> <a id="3509" href="Relation.Binary.Morphism.Structures.html#2265" class="Module">IsOrderMonomorphism</a> <a id="3529" href="Relation.Binary.Morphism.Structures.html#3384" class="Field">isOrderMonomorphism</a> <a id="3549" class="Keyword">public</a>
    <a id="3560" class="Keyword">hiding</a> <a id="3567" class="Symbol">(</a><a id="3568" class="Keyword">module</a> <a id="3575" href="Relation.Binary.Morphism.Structures.html#2754" class="Module">Eq</a><a id="3577" class="Symbol">)</a>

  <a id="3582" class="Keyword">module</a> <a id="IsOrderIsomorphism.Eq"></a><a id="3589" href="Relation.Binary.Morphism.Structures.html#3589" class="Module">Eq</a> <a id="3592" class="Keyword">where</a>
    <a id="IsOrderIsomorphism.Eq.isRelIsomorphism"></a><a id="3602" href="Relation.Binary.Morphism.Structures.html#3602" class="Function">isRelIsomorphism</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="Relation.Binary.Morphism.Structures.html#1207" class="Record">IsRelIsomorphism</a> <a id="3638" href="Relation.Binary.Morphism.Structures.html#3169" class="Bound Operator">_≈₁_</a> <a id="3643" href="Relation.Binary.Morphism.Structures.html#3187" class="Bound Operator">_≈₂_</a> <a id="3648" href="Relation.Binary.Morphism.Structures.html#3293" class="Bound Operator">⟦_⟧</a>
    <a id="3656" href="Relation.Binary.Morphism.Structures.html#3602" class="Function">isRelIsomorphism</a> <a id="3673" class="Symbol">=</a> <a id="3675" class="Keyword">record</a>
      <a id="3688" class="Symbol">{</a> <a id="3690" href="Relation.Binary.Morphism.Structures.html#1340" class="Field">isMonomorphism</a> <a id="3705" class="Symbol">=</a> <a id="3707" href="Relation.Binary.Morphism.Structures.html#2767" class="Function">IsOrderMonomorphism.Eq.isRelMonomorphism</a> <a id="3748" href="Relation.Binary.Morphism.Structures.html#3384" class="Field">isOrderMonomorphism</a>
      <a id="3774" class="Symbol">;</a> <a id="3776" href="Relation.Binary.Morphism.Structures.html#1393" class="Field">surjective</a>     <a id="3791" class="Symbol">=</a> <a id="3793" href="Relation.Binary.Morphism.Structures.html#3454" class="Field">surjective</a>
      <a id="3810" class="Symbol">}</a>
</pre></body></html>

==> anc/Relation.Binary.Properties.DecTotalOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.DecTotalOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by decidable total orders</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a><a id="338" class="Symbol">;</a> <a id="340" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="418" class="Symbol">;</a> <a id="420" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a><a id="436" class="Symbol">)</a>

<a id="439" class="Keyword">module</a> <a id="446" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a>
  <a id="489" class="Symbol">{</a><a id="490" href="Relation.Binary.Properties.DecTotalOrder.html#490" class="Bound">d₁</a> <a id="493" href="Relation.Binary.Properties.DecTotalOrder.html#493" class="Bound">d₂</a> <a id="496" href="Relation.Binary.Properties.DecTotalOrder.html#496" class="Bound">d₃</a><a id="498" class="Symbol">}</a> <a id="500" class="Symbol">(</a><a id="501" href="Relation.Binary.Properties.DecTotalOrder.html#501" class="Bound">DTO</a> <a id="505" class="Symbol">:</a> <a id="507" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="521" href="Relation.Binary.Properties.DecTotalOrder.html#490" class="Bound">d₁</a> <a id="524" href="Relation.Binary.Properties.DecTotalOrder.html#493" class="Bound">d₂</a> <a id="527" href="Relation.Binary.Properties.DecTotalOrder.html#496" class="Bound">d₃</a><a id="529" class="Symbol">)</a> <a id="531" class="Keyword">where</a>

<a id="538" class="Keyword">open</a> <a id="543" href="Relation.Binary.Bundles.html#7041" class="Module">DecTotalOrder</a> <a id="557" href="Relation.Binary.Properties.DecTotalOrder.html#501" class="Bound">DTO</a> <a id="561" class="Keyword">hiding</a> <a id="568" class="Symbol">(</a><a id="569" href="Relation.Binary.Structures.html#2389" class="Function">trans</a><a id="574" class="Symbol">)</a>

<a id="577" class="Keyword">import</a> <a id="584" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="624" class="Symbol">as</a> <a id="627" class="Module">EqAndOrd</a>
<a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="687" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a> <a id="691" href="Relation.Binary.Bundles.html#7190" class="Field Operator">_≤_</a> as <a id="ToStrict"></a><a id="698" href="Relation.Binary.Properties.DecTotalOrder.html#698" class="Module">ToStrict</a>
<a id="707" class="Keyword">import</a> <a id="714" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="752" href="Relation.Binary.Bundles.html#7402" class="Function">totalOrder</a> as <a id="TotalOrderProperties"></a><a id="766" href="Relation.Binary.Properties.DecTotalOrder.html#766" class="Module">TotalOrderProperties</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="825" class="Keyword">using</a> <a id="831" class="Symbol">(</a><a id="832" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="834" class="Symbol">)</a>

<a id="837" class="Comment">------------------------------------------------------------------------</a>
<a id="910" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="963" class="Keyword">open</a> <a id="968" href="Relation.Binary.Properties.DecTotalOrder.html#766" class="Module">TotalOrderProperties</a> <a id="989" class="Keyword">public</a>
  <a id="998" class="Keyword">using</a>
  <a id="1006" class="Symbol">(</a> <a id="1008" href="Relation.Binary.Properties.Poset.html#1644" class="Function">≥-refl</a>
  <a id="1017" class="Symbol">;</a> <a id="1019" href="Relation.Binary.Properties.Poset.html#1668" class="Function">≥-reflexive</a>
  <a id="1033" class="Symbol">;</a> <a id="1035" href="Relation.Binary.Properties.Poset.html#1697" class="Function">≥-trans</a>
  <a id="1045" class="Symbol">;</a> <a id="1047" href="Relation.Binary.Properties.Poset.html#1722" class="Function">≥-antisym</a>
  <a id="1059" class="Symbol">;</a> <a id="1061" href="Relation.Binary.Properties.TotalOrder.html#1784" class="Function">≥-total</a>
  <a id="1071" class="Symbol">;</a> <a id="1073" href="Relation.Binary.Properties.Poset.html#1303" class="Function">≥-isPreorder</a>
  <a id="1088" class="Symbol">;</a> <a id="1090" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a>
  <a id="1109" class="Symbol">;</a> <a id="1111" href="Relation.Binary.Properties.TotalOrder.html#1534" class="Function">≥-isTotalOrder</a>
  <a id="1128" class="Symbol">;</a> <a id="1130" href="Relation.Binary.Properties.Poset.html#1343" class="Function">≥-preorder</a>
  <a id="1143" class="Symbol">;</a> <a id="1145" href="Relation.Binary.Properties.Poset.html#1496" class="Function">≥-poset</a>
  <a id="1155" class="Symbol">;</a> <a id="1157" href="Relation.Binary.Properties.TotalOrder.html#1625" class="Function">≥-totalOrder</a>
  <a id="1172" class="Symbol">)</a>

<a id="≥-isDecTotalOrder"></a><a id="1175" href="Relation.Binary.Properties.DecTotalOrder.html#1175" class="Function">≥-isDecTotalOrder</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="1211" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a> <a id="1215" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a>
<a id="1219" href="Relation.Binary.Properties.DecTotalOrder.html#1175" class="Function">≥-isDecTotalOrder</a> <a id="1237" class="Symbol">=</a> <a id="1239" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4205" class="Function">EqAndOrd.isDecTotalOrder</a> <a id="1264" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a>

<a id="≥-decTotalOrder"></a><a id="1281" href="Relation.Binary.Properties.DecTotalOrder.html#1281" class="Function">≥-decTotalOrder</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="1313" class="Symbol">_</a> <a id="1315" class="Symbol">_</a> <a id="1317" class="Symbol">_</a>
<a id="1319" href="Relation.Binary.Properties.DecTotalOrder.html#1281" class="Function">≥-decTotalOrder</a> <a id="1335" class="Symbol">=</a> <a id="1337" class="Keyword">record</a>
  <a id="1346" class="Symbol">{</a> <a id="1348" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="1364" class="Symbol">=</a> <a id="1366" href="Relation.Binary.Properties.DecTotalOrder.html#1175" class="Function">≥-isDecTotalOrder</a>
  <a id="1386" class="Symbol">}</a>

<a id="1389" class="Keyword">open</a> <a id="1394" href="Relation.Binary.Bundles.html#7041" class="Module">DecTotalOrder</a> <a id="1408" href="Relation.Binary.Properties.DecTotalOrder.html#1281" class="Function">≥-decTotalOrder</a> <a id="1424" class="Keyword">public</a>
  <a id="1433" class="Keyword">using</a> <a id="1439" class="Symbol">()</a> <a id="1442" class="Keyword">renaming</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Relation.Binary.Structures.html#5983" class="Function Operator">_≤?_</a> <a id="1457" class="Symbol">to</a> <a id="1460" class="Function Operator">_≥?_</a><a id="1464" class="Symbol">)</a>

<a id="1467" class="Comment">------------------------------------------------------------------------</a>
<a id="1540" class="Comment">-- _&lt;_ - the strict version is a strict total order</a>

<a id="1593" class="Keyword">open</a> <a id="1598" href="Relation.Binary.Properties.DecTotalOrder.html#766" class="Module">TotalOrderProperties</a> <a id="1619" class="Keyword">public</a>
  <a id="1628" class="Keyword">using</a>
  <a id="1636" class="Symbol">(</a> <a id="1638" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a>
  <a id="1644" class="Symbol">;</a> <a id="1646" href="Relation.Binary.Structures.html#4482" class="Function">&lt;-resp-≈</a>
  <a id="1657" class="Symbol">;</a> <a id="1659" href="Relation.Binary.Structures.html#4652" class="Function">&lt;-respʳ-≈</a>
  <a id="1671" class="Symbol">;</a> <a id="1673" href="Relation.Binary.Structures.html#4714" class="Function">&lt;-respˡ-≈</a>
  <a id="1685" class="Symbol">;</a> <a id="1687" href="Relation.Binary.Properties.Poset.html#2537" class="Function">&lt;-irrefl</a>
  <a id="1698" class="Symbol">;</a> <a id="1700" href="Relation.Binary.Properties.Poset.html#2560" class="Function">&lt;-asym</a>
  <a id="1709" class="Symbol">;</a> <a id="1711" href="Relation.Binary.Properties.Poset.html#2581" class="Function">&lt;-trans</a>
  <a id="1721" class="Symbol">;</a> <a id="1723" href="Relation.Binary.Properties.Poset.html#2154" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="1748" class="Symbol">;</a> <a id="1750" href="Relation.Binary.Properties.Poset.html#2281" class="Function">&lt;-strictPartialOrder</a>
  <a id="1773" class="Symbol">;</a> <a id="1775" href="Relation.Binary.Properties.Poset.html#2594" class="Function">&lt;⇒≉</a>
  <a id="1781" class="Symbol">;</a> <a id="1783" href="Relation.Binary.Properties.Poset.html#2644" class="Function">≤∧≉⇒&lt;</a>
  <a id="1791" class="Symbol">;</a> <a id="1793" href="Relation.Binary.Properties.Poset.html#2708" class="Function">&lt;⇒≱</a>
  <a id="1799" class="Symbol">;</a> <a id="1801" href="Relation.Binary.Properties.Poset.html#2766" class="Function">≤⇒≯</a>
  <a id="1807" class="Symbol">)</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="1810" href="Relation.Binary.Properties.DecTotalOrder.html#1810" class="Function">&lt;-isStrictTotalOrder</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="1852" href="Relation.Binary.Bundles.html#7153" class="Field Operator">_≈_</a> <a id="1856" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a>
<a id="1860" href="Relation.Binary.Properties.DecTotalOrder.html#1810" class="Function">&lt;-isStrictTotalOrder</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Relation.Binary.Construct.NonStrictToStrict.html#5304" class="Function">ToStrict.&lt;-isStrictTotalOrder₂</a> <a id="1914" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a>

<a id="&lt;-strictTotalOrder"></a><a id="1931" href="Relation.Binary.Properties.DecTotalOrder.html#1931" class="Function">&lt;-strictTotalOrder</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Relation.Binary.Bundles.html#8031" class="Record">StrictTotalOrder</a> <a id="1969" class="Symbol">_</a> <a id="1971" class="Symbol">_</a> <a id="1973" class="Symbol">_</a>
<a id="1975" href="Relation.Binary.Properties.DecTotalOrder.html#1931" class="Function">&lt;-strictTotalOrder</a> <a id="1994" class="Symbol">=</a> <a id="1996" class="Keyword">record</a>
  <a id="2005" class="Symbol">{</a> <a id="2007" href="Relation.Binary.Bundles.html#8229" class="Field">isStrictTotalOrder</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Relation.Binary.Properties.DecTotalOrder.html#1810" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="2051" class="Symbol">}</a>

<a id="2054" class="Keyword">open</a> <a id="2059" href="Relation.Binary.Bundles.html#8031" class="Module">StrictTotalOrder</a> <a id="2076" href="Relation.Binary.Properties.DecTotalOrder.html#1931" class="Function">&lt;-strictTotalOrder</a> <a id="2095" class="Keyword">public</a>
  <a id="2104" class="Keyword">using</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Relation.Binary.Bundles.html#5335" class="Function Operator">_≮_</a><a id="2114" class="Symbol">)</a> <a id="2116" class="Keyword">renaming</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Relation.Binary.Structures.html#6857" class="Function">compare</a> <a id="2134" class="Symbol">to</a> <a id="2137" class="Function">&lt;-compare</a><a id="2146" class="Symbol">)</a>

<a id="2149" class="Comment">------------------------------------------------------------------------</a>
<a id="2222" class="Comment">-- _≰_ - the negated order</a>

<a id="2250" class="Keyword">open</a> <a id="2255" href="Relation.Binary.Properties.DecTotalOrder.html#766" class="Module">TotalOrderProperties</a> <a id="2276" class="Keyword">public</a>
  <a id="2285" class="Keyword">using</a>
  <a id="2293" class="Symbol">(</a> <a id="2295" href="Relation.Binary.Properties.Poset.html#1901" class="Function">≰-respʳ-≈</a>
  <a id="2307" class="Symbol">;</a> <a id="2309" href="Relation.Binary.Properties.Poset.html#1828" class="Function">≰-respˡ-≈</a>
  <a id="2321" class="Symbol">;</a> <a id="2323" href="Relation.Binary.Properties.TotalOrder.html#2474" class="Function">≰⇒&gt;</a>
  <a id="2329" class="Symbol">;</a> <a id="2331" href="Relation.Binary.Properties.TotalOrder.html#2547" class="Function">≰⇒≥</a>
  <a id="2337" class="Symbol">)</a>

<a id="≮⇒≥"></a><a id="2340" href="Relation.Binary.Properties.DecTotalOrder.html#2340" class="Function">≮⇒≥</a> <a id="2344" class="Symbol">:</a> <a id="2346" class="Symbol">∀</a> <a id="2348" class="Symbol">{</a><a id="2349" href="Relation.Binary.Properties.DecTotalOrder.html#2349" class="Bound">x</a> <a id="2351" href="Relation.Binary.Properties.DecTotalOrder.html#2351" class="Bound">y</a><a id="2352" class="Symbol">}</a> <a id="2354" class="Symbol">→</a> <a id="2356" href="Relation.Binary.Properties.DecTotalOrder.html#2349" class="Bound">x</a> <a id="2358" href="Relation.Binary.Bundles.html#5335" class="Function Operator">≮</a> <a id="2360" href="Relation.Binary.Properties.DecTotalOrder.html#2351" class="Bound">y</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Relation.Binary.Properties.DecTotalOrder.html#2351" class="Bound">y</a> <a id="2366" href="Relation.Binary.Bundles.html#7190" class="Field Operator">≤</a> <a id="2368" href="Relation.Binary.Properties.DecTotalOrder.html#2349" class="Bound">x</a>
<a id="2370" href="Relation.Binary.Properties.DecTotalOrder.html#2340" class="Function">≮⇒≥</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Relation.Binary.Construct.NonStrictToStrict.html#2009" class="Function">ToStrict.≮⇒≥</a> <a id="2389" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="2396" href="Relation.Binary.Structures.html#5950" class="Function Operator">_≟_</a> <a id="2400" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="2410" href="Relation.Binary.Structures.html#5615" class="Function">total</a>
</pre></body></html>

==> anc/Relation.Binary.Properties.Poset.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Poset</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by posets</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="289" class="Keyword">using</a> <a id="295" class="Symbol">(</a><a id="296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Function.Base.html" class="Module">Function.Base</a> <a id="327" class="Keyword">using</a> <a id="333" class="Symbol">(</a><a id="334" href="Function.Base.html#1638" class="Function">flip</a><a id="338" class="Symbol">;</a> <a id="340" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="343" class="Symbol">)</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="388" class="Symbol">;</a> <a id="390" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="403" class="Symbol">)</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="441" class="Keyword">using</a> <a id="447" class="Symbol">(</a><a id="448" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="453" class="Symbol">;</a> <a id="455" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="537" class="Symbol">;</a> <a id="539" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a><a id="559" class="Symbol">;</a> <a id="561" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a><a id="640" class="Symbol">;</a> <a id="642" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="653" class="Symbol">;</a> <a id="655" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">import</a> <a id="673" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="702" class="Symbol">as</a> <a id="705" class="Module">Consequences</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="747" class="Keyword">using</a> <a id="753" class="Symbol">(</a><a id="754" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="756" class="Symbol">;</a> <a id="758" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="761" class="Symbol">;</a> <a id="763" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="765" class="Symbol">)</a>
<a id="767" class="Keyword">open</a> <a id="772" class="Keyword">import</a> <a id="779" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="805" class="Keyword">using</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="825" class="Symbol">)</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a>
   <a id="871" class="Symbol">{</a><a id="872" href="Relation.Binary.Properties.Poset.html#872" class="Bound">p₁</a> <a id="875" href="Relation.Binary.Properties.Poset.html#875" class="Bound">p₂</a> <a id="878" href="Relation.Binary.Properties.Poset.html#878" class="Bound">p₃</a><a id="880" class="Symbol">}</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Properties.Poset.html#883" class="Bound">P</a> <a id="885" class="Symbol">:</a> <a id="887" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="893" href="Relation.Binary.Properties.Poset.html#872" class="Bound">p₁</a> <a id="896" href="Relation.Binary.Properties.Poset.html#875" class="Bound">p₂</a> <a id="899" href="Relation.Binary.Properties.Poset.html#878" class="Bound">p₃</a><a id="901" class="Symbol">)</a> <a id="903" class="Keyword">where</a>

<a id="910" class="Keyword">open</a> <a id="915" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="921" href="Relation.Binary.Properties.Poset.html#883" class="Bound">P</a> <a id="923" class="Keyword">renaming</a> <a id="932" class="Symbol">(</a><a id="933" href="Relation.Binary.Bundles.html#3606" class="Field">Carrier</a> <a id="941" class="Symbol">to</a> <a id="944" class="Field">A</a><a id="945" class="Symbol">)</a>

<a id="948" class="Keyword">import</a> <a id="955" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="999" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="1003" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> as <a id="ToStrict"></a><a id="1010" href="Relation.Binary.Properties.Poset.html#1010" class="Module">ToStrict</a>
<a id="1019" class="Keyword">import</a> <a id="1026" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a> <a id="1062" href="Relation.Binary.Bundles.html#3825" class="Function">preorder</a> as <a id="PreorderProperties"></a><a id="1074" href="Relation.Binary.Properties.Poset.html#1074" class="Module">PreorderProperties</a>
<a id="1093" class="Keyword">open</a> <a id="1098" href="Relation.Binary.Bundles.html#2436" class="Module">Eq</a> <a id="1101" class="Keyword">using</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a><a id="1111" class="Symbol">)</a>

<a id="1114" class="Comment">------------------------------------------------------------------------</a>
<a id="1187" class="Comment">-- The _≥_ relation is also a poset.</a>

<a id="1225" class="Keyword">open</a> <a id="1230" href="Relation.Binary.Properties.Poset.html#1074" class="Module">PreorderProperties</a> <a id="1249" class="Keyword">public</a>
  <a id="1258" class="Keyword">using</a> <a id="1264" class="Symbol">()</a> <a id="1267" class="Keyword">renaming</a>
  <a id="1278" class="Symbol">(</a> <a id="1280" href="Relation.Binary.Properties.Preorder.html#766" class="Function">converse-isPreorder</a> <a id="1300" class="Symbol">to</a> <a id="1303" class="Function">≥-isPreorder</a>
  <a id="1318" class="Symbol">;</a> <a id="1320" href="Relation.Binary.Properties.Preorder.html#861" class="Function">converse-preorder</a>   <a id="1340" class="Symbol">to</a> <a id="1343" class="Function">≥-preorder</a>
  <a id="1356" class="Symbol">)</a>

<a id="≥-isPartialOrder"></a><a id="1359" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a> <a id="1376" class="Symbol">:</a> <a id="1378" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1393" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="1397" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a>
<a id="1401" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a> <a id="1418" class="Symbol">=</a> <a id="1420" class="Keyword">record</a>
  <a id="1429" class="Symbol">{</a> <a id="1431" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a>   <a id="1444" class="Symbol">=</a> <a id="1446" href="Relation.Binary.Properties.Poset.html#1303" class="Function">≥-isPreorder</a>
  <a id="1461" class="Symbol">;</a> <a id="1463" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>      <a id="1476" class="Symbol">=</a> <a id="1478" href="Function.Base.html#1638" class="Function">flip</a> <a id="1483" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>
  <a id="1493" class="Symbol">}</a>

<a id="≥-poset"></a><a id="1496" href="Relation.Binary.Properties.Poset.html#1496" class="Function">≥-poset</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="1512" href="Relation.Binary.Properties.Poset.html#872" class="Bound">p₁</a> <a id="1515" href="Relation.Binary.Properties.Poset.html#875" class="Bound">p₂</a> <a id="1518" href="Relation.Binary.Properties.Poset.html#878" class="Bound">p₃</a>
<a id="1521" href="Relation.Binary.Properties.Poset.html#1496" class="Function">≥-poset</a> <a id="1529" class="Symbol">=</a> <a id="1531" class="Keyword">record</a>
  <a id="1540" class="Symbol">{</a> <a id="1542" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="1557" class="Symbol">=</a> <a id="1559" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a>
  <a id="1578" class="Symbol">}</a>

<a id="1581" class="Keyword">open</a> <a id="1586" href="Relation.Binary.Bundles.html#3530" class="Module">Poset</a> <a id="1592" href="Relation.Binary.Properties.Poset.html#1496" class="Function">≥-poset</a> <a id="1600" class="Keyword">public</a>
  <a id="1609" class="Keyword">using</a> <a id="1615" class="Symbol">()</a> <a id="1618" class="Keyword">renaming</a>
  <a id="1629" class="Symbol">(</a> <a id="1631" href="Relation.Binary.Structures.html#2466" class="Function">refl</a>      <a id="1641" class="Symbol">to</a> <a id="1644" class="Function">≥-refl</a>
  <a id="1653" class="Symbol">;</a> <a id="1655" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="1665" class="Symbol">to</a> <a id="1668" class="Function">≥-reflexive</a>
  <a id="1682" class="Symbol">;</a> <a id="1684" href="Relation.Binary.Structures.html#2389" class="Function">trans</a>     <a id="1694" class="Symbol">to</a> <a id="1697" class="Function">≥-trans</a>
  <a id="1707" class="Symbol">;</a> <a id="1709" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>   <a id="1719" class="Symbol">to</a> <a id="1722" class="Function">≥-antisym</a>
  <a id="1734" class="Symbol">)</a>

<a id="1737" class="Comment">------------------------------------------------------------------------</a>
<a id="1810" class="Comment">-- Negated order</a>

<a id="≰-respˡ-≈"></a><a id="1828" href="Relation.Binary.Properties.Poset.html#1828" class="Function">≰-respˡ-≈</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Relation.Binary.Bundles.html#4011" class="Function Operator">_≰_</a> <a id="1844" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="1854" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>
<a id="1858" href="Relation.Binary.Properties.Poset.html#1828" class="Function">≰-respˡ-≈</a> <a id="1868" href="Relation.Binary.Properties.Poset.html#1868" class="Bound">x≈y</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Function.Base.html#1115" class="Function Operator">_∘</a> <a id="1877" href="Relation.Binary.Bundles.html#4058" class="Function">≤-respˡ-≈</a> <a id="1887" class="Symbol">(</a><a id="1888" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1895" href="Relation.Binary.Properties.Poset.html#1868" class="Bound">x≈y</a><a id="1898" class="Symbol">)</a>

<a id="≰-respʳ-≈"></a><a id="1901" href="Relation.Binary.Properties.Poset.html#1901" class="Function">≰-respʳ-≈</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Relation.Binary.Bundles.html#4011" class="Function Operator">_≰_</a> <a id="1917" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1927" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>
<a id="1931" href="Relation.Binary.Properties.Poset.html#1901" class="Function">≰-respʳ-≈</a> <a id="1941" href="Relation.Binary.Properties.Poset.html#1941" class="Bound">x≈y</a> <a id="1945" class="Symbol">=</a> <a id="1947" href="Function.Base.html#1115" class="Function Operator">_∘</a> <a id="1950" href="Relation.Binary.Bundles.html#4087" class="Function">≤-respʳ-≈</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="1968" href="Relation.Binary.Properties.Poset.html#1941" class="Bound">x≈y</a><a id="1971" class="Symbol">)</a>

<a id="1974" class="Comment">------------------------------------------------------------------------</a>
<a id="2047" class="Comment">-- Partial orders can be turned into strict partial orders</a>

<a id="2107" class="Keyword">infix</a> <a id="2113" class="Number">4</a> <a id="2115" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="2120" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2130" href="Relation.Binary.Properties.Poset.html#944" class="Field">A</a> <a id="2132" class="Symbol">_</a>
<a id="2134" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="Relation.Binary.Construct.NonStrictToStrict.html#1319" class="Function Operator">ToStrict._&lt;_</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="2154" href="Relation.Binary.Properties.Poset.html#2154" class="Function">&lt;-isStrictPartialOrder</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="2200" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="2204" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a>
<a id="2208" href="Relation.Binary.Properties.Poset.html#2154" class="Function">&lt;-isStrictPartialOrder</a> <a id="2231" class="Symbol">=</a> <a id="2233" href="Relation.Binary.Construct.NonStrictToStrict.html#4367" class="Function">ToStrict.&lt;-isStrictPartialOrder</a> <a id="2265" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a>

<a id="&lt;-strictPartialOrder"></a><a id="2281" href="Relation.Binary.Properties.Poset.html#2281" class="Function">&lt;-strictPartialOrder</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Relation.Binary.Bundles.html#4839" class="Record">StrictPartialOrder</a> <a id="2323" class="Symbol">_</a> <a id="2325" class="Symbol">_</a> <a id="2327" class="Symbol">_</a>
<a id="2329" href="Relation.Binary.Properties.Poset.html#2281" class="Function">&lt;-strictPartialOrder</a> <a id="2350" class="Symbol">=</a> <a id="2352" class="Keyword">record</a>
  <a id="2361" class="Symbol">{</a> <a id="2363" href="Relation.Binary.Bundles.html#5045" class="Field">isStrictPartialOrder</a> <a id="2384" class="Symbol">=</a> <a id="2386" href="Relation.Binary.Properties.Poset.html#2154" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2411" class="Symbol">}</a>

<a id="2414" class="Keyword">open</a> <a id="2419" href="Relation.Binary.Bundles.html#4839" class="Module">StrictPartialOrder</a> <a id="2438" href="Relation.Binary.Properties.Poset.html#2281" class="Function">&lt;-strictPartialOrder</a> <a id="2459" class="Keyword">public</a>
  <a id="2468" class="Keyword">using</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Relation.Binary.Bundles.html#5335" class="Function Operator">_≮_</a><a id="2478" class="Symbol">;</a> <a id="2480" href="Relation.Binary.Structures.html#4482" class="Function">&lt;-resp-≈</a><a id="2488" class="Symbol">;</a> <a id="2490" href="Relation.Binary.Structures.html#4652" class="Function">&lt;-respʳ-≈</a><a id="2499" class="Symbol">;</a> <a id="2501" href="Relation.Binary.Structures.html#4714" class="Function">&lt;-respˡ-≈</a><a id="2510" class="Symbol">)</a>
  <a id="2514" class="Keyword">renaming</a>
  <a id="2525" class="Symbol">(</a> <a id="2527" href="Relation.Binary.Structures.html#4407" class="Function">irrefl</a> <a id="2534" class="Symbol">to</a> <a id="2537" class="Function">&lt;-irrefl</a>
  <a id="2548" class="Symbol">;</a> <a id="2550" href="Relation.Binary.Structures.html#4562" class="Function">asym</a>   <a id="2557" class="Symbol">to</a> <a id="2560" class="Function">&lt;-asym</a>
  <a id="2569" class="Symbol">;</a> <a id="2571" href="Relation.Binary.Structures.html#4447" class="Function">trans</a>  <a id="2578" class="Symbol">to</a> <a id="2581" class="Function">&lt;-trans</a>
  <a id="2591" class="Symbol">)</a>

<a id="&lt;⇒≉"></a><a id="2594" href="Relation.Binary.Properties.Poset.html#2594" class="Function">&lt;⇒≉</a> <a id="2598" class="Symbol">:</a> <a id="2600" class="Symbol">∀</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Relation.Binary.Properties.Poset.html#2603" class="Bound">x</a> <a id="2605" href="Relation.Binary.Properties.Poset.html#2605" class="Bound">y</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">→</a> <a id="2610" href="Relation.Binary.Properties.Poset.html#2603" class="Bound">x</a> <a id="2612" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">&lt;</a> <a id="2614" href="Relation.Binary.Properties.Poset.html#2605" class="Bound">y</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Relation.Binary.Properties.Poset.html#2603" class="Bound">x</a> <a id="2620" href="Relation.Binary.Bundles.html#1031" class="Function Operator">≉</a> <a id="2622" href="Relation.Binary.Properties.Poset.html#2605" class="Bound">y</a>
<a id="2624" href="Relation.Binary.Properties.Poset.html#2594" class="Function">&lt;⇒≉</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Relation.Binary.Construct.NonStrictToStrict.html#1493" class="Function">ToStrict.&lt;⇒≉</a>

<a id="≤∧≉⇒&lt;"></a><a id="2644" href="Relation.Binary.Properties.Poset.html#2644" class="Function">≤∧≉⇒&lt;</a> <a id="2650" class="Symbol">:</a> <a id="2652" class="Symbol">∀</a> <a id="2654" class="Symbol">{</a><a id="2655" href="Relation.Binary.Properties.Poset.html#2655" class="Bound">x</a> <a id="2657" href="Relation.Binary.Properties.Poset.html#2657" class="Bound">y</a><a id="2658" class="Symbol">}</a> <a id="2660" class="Symbol">→</a> <a id="2662" href="Relation.Binary.Properties.Poset.html#2655" class="Bound">x</a> <a id="2664" href="Relation.Binary.Bundles.html#3669" class="Field Operator">≤</a> <a id="2666" href="Relation.Binary.Properties.Poset.html#2657" class="Bound">y</a> <a id="2668" class="Symbol">→</a> <a id="2670" href="Relation.Binary.Properties.Poset.html#2655" class="Bound">x</a> <a id="2672" href="Relation.Binary.Bundles.html#1031" class="Function Operator">≉</a> <a id="2674" href="Relation.Binary.Properties.Poset.html#2657" class="Bound">y</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Relation.Binary.Properties.Poset.html#2655" class="Bound">x</a> <a id="2680" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">&lt;</a> <a id="2682" href="Relation.Binary.Properties.Poset.html#2657" class="Bound">y</a>
<a id="2684" href="Relation.Binary.Properties.Poset.html#2644" class="Function">≤∧≉⇒&lt;</a> <a id="2690" class="Symbol">=</a> <a id="2692" href="Relation.Binary.Construct.NonStrictToStrict.html#1536" class="Function">ToStrict.≤∧≉⇒&lt;</a>

<a id="&lt;⇒≱"></a><a id="2708" href="Relation.Binary.Properties.Poset.html#2708" class="Function">&lt;⇒≱</a> <a id="2712" class="Symbol">:</a> <a id="2714" class="Symbol">∀</a> <a id="2716" class="Symbol">{</a><a id="2717" href="Relation.Binary.Properties.Poset.html#2717" class="Bound">x</a> <a id="2719" href="Relation.Binary.Properties.Poset.html#2719" class="Bound">y</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">→</a> <a id="2724" href="Relation.Binary.Properties.Poset.html#2717" class="Bound">x</a> <a id="2726" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">&lt;</a> <a id="2728" href="Relation.Binary.Properties.Poset.html#2719" class="Bound">y</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Relation.Binary.Properties.Poset.html#2719" class="Bound">y</a> <a id="2734" href="Relation.Binary.Bundles.html#4011" class="Function Operator">≰</a> <a id="2736" href="Relation.Binary.Properties.Poset.html#2717" class="Bound">x</a>
<a id="2738" href="Relation.Binary.Properties.Poset.html#2708" class="Function">&lt;⇒≱</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="Relation.Binary.Construct.NonStrictToStrict.html#1589" class="Function">ToStrict.&lt;⇒≱</a> <a id="2757" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>

<a id="≤⇒≯"></a><a id="2766" href="Relation.Binary.Properties.Poset.html#2766" class="Function">≤⇒≯</a> <a id="2770" class="Symbol">:</a> <a id="2772" class="Symbol">∀</a> <a id="2774" class="Symbol">{</a><a id="2775" href="Relation.Binary.Properties.Poset.html#2775" class="Bound">x</a> <a id="2777" href="Relation.Binary.Properties.Poset.html#2777" class="Bound">y</a><a id="2778" class="Symbol">}</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="Relation.Binary.Properties.Poset.html#2775" class="Bound">x</a> <a id="2784" href="Relation.Binary.Bundles.html#3669" class="Field Operator">≤</a> <a id="2786" href="Relation.Binary.Properties.Poset.html#2777" class="Bound">y</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Relation.Binary.Properties.Poset.html#2777" class="Bound">y</a> <a id="2792" href="Relation.Binary.Bundles.html#5335" class="Function Operator">≮</a> <a id="2794" href="Relation.Binary.Properties.Poset.html#2775" class="Bound">x</a>
<a id="2796" href="Relation.Binary.Properties.Poset.html#2766" class="Function">≤⇒≯</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Relation.Binary.Construct.NonStrictToStrict.html#1700" class="Function">ToStrict.≤⇒≯</a> <a id="2815" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>

<a id="2824" class="Comment">------------------------------------------------------------------------</a>
<a id="2897" class="Comment">-- If ≤ is decidable then so is ≈</a>

<a id="≤-dec⇒≈-dec"></a><a id="2932" href="Relation.Binary.Properties.Poset.html#2932" class="Function">≤-dec⇒≈-dec</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2956" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="2972" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>
<a id="2976" href="Relation.Binary.Properties.Poset.html#2932" class="Function">≤-dec⇒≈-dec</a> <a id="2988" href="Relation.Binary.Properties.Poset.html#2988" class="Bound Operator">_≤?_</a> <a id="2993" href="Relation.Binary.Properties.Poset.html#2993" class="Bound">x</a> <a id="2995" href="Relation.Binary.Properties.Poset.html#2995" class="Bound">y</a> <a id="2997" class="Keyword">with</a> <a id="3002" href="Relation.Binary.Properties.Poset.html#2993" class="Bound">x</a> <a id="3004" href="Relation.Binary.Properties.Poset.html#2988" class="Bound Operator">≤?</a> <a id="3007" href="Relation.Binary.Properties.Poset.html#2995" class="Bound">y</a> <a id="3009" class="Symbol">|</a> <a id="3011" href="Relation.Binary.Properties.Poset.html#2995" class="Bound">y</a> <a id="3013" href="Relation.Binary.Properties.Poset.html#2988" class="Bound Operator">≤?</a> <a id="3016" href="Relation.Binary.Properties.Poset.html#2993" class="Bound">x</a>
<a id="3018" class="Symbol">...</a> <a id="3022" class="Symbol">|</a> <a id="3024" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3028" href="Relation.Binary.Properties.Poset.html#3028" class="Bound">x≤y</a> <a id="3032" class="Symbol">|</a> <a id="3034" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3038" href="Relation.Binary.Properties.Poset.html#3038" class="Bound">y≤x</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a> <a id="3057" href="Relation.Binary.Properties.Poset.html#3028" class="Bound">x≤y</a> <a id="3061" href="Relation.Binary.Properties.Poset.html#3038" class="Bound">y≤x</a><a id="3064" class="Symbol">)</a>
<a id="3066" class="Symbol">...</a> <a id="3070" class="Symbol">|</a> <a id="3072" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3076" href="Relation.Binary.Properties.Poset.html#3076" class="Bound">x≤y</a> <a id="3080" class="Symbol">|</a> <a id="3082" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="3086" href="Relation.Binary.Properties.Poset.html#3086" class="Bound">y≰x</a> <a id="3090" class="Symbol">=</a> <a id="3092" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3095" class="Symbol">λ</a> <a id="3097" href="Relation.Binary.Properties.Poset.html#3097" class="Bound">x≈y</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3117" class="Symbol">(</a><a id="3118" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="3136" href="Relation.Binary.Properties.Poset.html#3097" class="Bound">x≈y</a><a id="3139" class="Symbol">))</a> <a id="3142" href="Relation.Binary.Properties.Poset.html#3086" class="Bound">y≰x</a>
<a id="3146" class="Symbol">...</a> <a id="3150" class="Symbol">|</a> <a id="3152" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a>  <a id="3156" href="Relation.Binary.Properties.Poset.html#3156" class="Bound">x≰y</a> <a id="3160" class="Symbol">|</a> <a id="3162" class="Symbol">_</a>       <a id="3170" class="Symbol">=</a> <a id="3172" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3175" class="Symbol">λ</a> <a id="3177" href="Relation.Binary.Properties.Poset.html#3177" class="Bound">x≈y</a> <a id="3181" class="Symbol">→</a> <a id="3183" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="3208" href="Relation.Binary.Properties.Poset.html#3177" class="Bound">x≈y</a><a id="3211" class="Symbol">)</a> <a id="3213" href="Relation.Binary.Properties.Poset.html#3156" class="Bound">x≰y</a>

<a id="≤-dec⇒isDecPartialOrder"></a><a id="3218" href="Relation.Binary.Properties.Poset.html#3218" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3254" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> <a id="3258" class="Symbol">→</a> <a id="3260" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="3278" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3282" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a>
<a id="3286" href="Relation.Binary.Properties.Poset.html#3218" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3310" href="Relation.Binary.Properties.Poset.html#3310" class="Bound Operator">_≤?_</a> <a id="3315" class="Symbol">=</a> <a id="3317" class="Keyword">record</a>
  <a id="3326" class="Symbol">{</a> <a id="3328" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a>
  <a id="3362" class="Symbol">;</a> <a id="3364" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>            <a id="3379" class="Symbol">=</a> <a id="3381" href="Relation.Binary.Properties.Poset.html#2932" class="Function">≤-dec⇒≈-dec</a> <a id="3393" href="Relation.Binary.Properties.Poset.html#3310" class="Bound Operator">_≤?_</a>
  <a id="3400" class="Symbol">;</a> <a id="3402" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>           <a id="3417" class="Symbol">=</a> <a id="3419" href="Relation.Binary.Properties.Poset.html#3310" class="Bound Operator">_≤?_</a>
  <a id="3426" class="Symbol">}</a>

<a id="3429" class="Comment">------------------------------------------------------------------------</a>
<a id="3502" class="Comment">-- Other properties</a>

<a id="mono⇒cong"></a><a id="3523" href="Relation.Binary.Properties.Poset.html#3523" class="Function">mono⇒cong</a> <a id="3533" class="Symbol">:</a> <a id="3535" class="Symbol">∀</a> <a id="3537" class="Symbol">{</a><a id="3538" href="Relation.Binary.Properties.Poset.html#3538" class="Bound">f</a><a id="3539" class="Symbol">}</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Relation.Binary.Properties.Poset.html#3538" class="Bound">f</a> <a id="3545" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3555" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> <a id="3559" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3561" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> <a id="3565" class="Symbol">→</a> <a id="3567" href="Relation.Binary.Properties.Poset.html#3538" class="Bound">f</a> <a id="3569" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3579" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3583" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3585" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>
<a id="3589" href="Relation.Binary.Properties.Poset.html#3523" class="Function">mono⇒cong</a> <a id="3599" class="Symbol">=</a> <a id="3601" href="Relation.Binary.Consequences.html#3042" class="Function">Consequences.mono⇒cong</a> <a id="3624" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3628" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3632" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="3639" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="3649" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>

<a id="antimono⇒cong"></a><a id="3658" href="Relation.Binary.Properties.Poset.html#3658" class="Function">antimono⇒cong</a> <a id="3672" class="Symbol">:</a> <a id="3674" class="Symbol">∀</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Relation.Binary.Properties.Poset.html#3677" class="Bound">f</a><a id="3678" class="Symbol">}</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Relation.Binary.Properties.Poset.html#3677" class="Bound">f</a> <a id="3684" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3694" href="Relation.Binary.Bundles.html#3669" class="Field Operator">_≤_</a> <a id="3698" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3700" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a> <a id="3704" class="Symbol">→</a> <a id="3706" href="Relation.Binary.Properties.Poset.html#3677" class="Bound">f</a> <a id="3708" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3718" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3722" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3724" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a>
<a id="3728" href="Relation.Binary.Properties.Poset.html#3658" class="Function">antimono⇒cong</a> <a id="3742" class="Symbol">=</a> <a id="3744" href="Relation.Binary.Consequences.html#3281" class="Function">Consequences.antimono⇒cong</a> <a id="3771" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3775" href="Relation.Binary.Bundles.html#3633" class="Field Operator">_≈_</a> <a id="3779" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="3786" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="3796" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a>
</pre></body></html>

==> anc/Relation.Binary.Properties.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by preorders</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="313" class="Symbol">;</a> <a id="315" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="321" class="Symbol">)</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="379" class="Symbol">)</a>

<a id="382" class="Keyword">module</a> <a id="389" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a>
  <a id="427" class="Symbol">{</a><a id="428" href="Relation.Binary.Properties.Preorder.html#428" class="Bound">p₁</a> <a id="431" href="Relation.Binary.Properties.Preorder.html#431" class="Bound">p₂</a> <a id="434" href="Relation.Binary.Properties.Preorder.html#434" class="Bound">p₃</a><a id="436" class="Symbol">}</a> <a id="438" class="Symbol">(</a><a id="439" href="Relation.Binary.Properties.Preorder.html#439" class="Bound">P</a> <a id="441" class="Symbol">:</a> <a id="443" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="452" href="Relation.Binary.Properties.Preorder.html#428" class="Bound">p₁</a> <a id="455" href="Relation.Binary.Properties.Preorder.html#431" class="Bound">p₂</a> <a id="458" href="Relation.Binary.Properties.Preorder.html#434" class="Bound">p₃</a><a id="460" class="Symbol">)</a> <a id="462" class="Keyword">where</a>

<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Function.Base.html" class="Module">Function.Base</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Function.Base.html#1638" class="Function">flip</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="538" class="Symbol">as</a> <a id="541" class="Module">Prod</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="556" class="Symbol">;</a> <a id="558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="561" class="Symbol">;</a> <a id="563" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">import</a> <a id="576" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">EqAndOrd</a>

<a id="629" class="Keyword">open</a> <a id="634" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="643" href="Relation.Binary.Properties.Preorder.html#439" class="Bound">P</a>


<a id="647" class="Comment">------------------------------------------------------------------------</a>
<a id="720" class="Comment">-- The converse relation is also a preorder.</a>

<a id="converse-isPreorder"></a><a id="766" href="Relation.Binary.Properties.Preorder.html#766" class="Function">converse-isPreorder</a> <a id="786" class="Symbol">:</a> <a id="788" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="799" href="Relation.Binary.Bundles.html#2223" class="Field Operator">_≈_</a> <a id="803" href="Relation.Binary.Bundles.html#2641" class="Function Operator">_≳_</a>
<a id="807" href="Relation.Binary.Properties.Preorder.html#766" class="Function">converse-isPreorder</a> <a id="827" class="Symbol">=</a> <a id="829" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3323" class="Function">EqAndOrd.isPreorder</a> <a id="849" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a>

<a id="converse-preorder"></a><a id="861" href="Relation.Binary.Properties.Preorder.html#861" class="Function">converse-preorder</a> <a id="879" class="Symbol">:</a> <a id="881" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="890" href="Relation.Binary.Properties.Preorder.html#428" class="Bound">p₁</a> <a id="893" href="Relation.Binary.Properties.Preorder.html#431" class="Bound">p₂</a> <a id="896" href="Relation.Binary.Properties.Preorder.html#434" class="Bound">p₃</a>
<a id="899" href="Relation.Binary.Properties.Preorder.html#861" class="Function">converse-preorder</a> <a id="917" class="Symbol">=</a> <a id="919" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5462" class="Function">EqAndOrd.preorder</a> <a id="937" href="Relation.Binary.Properties.Preorder.html#439" class="Bound">P</a>

<a id="940" class="Comment">------------------------------------------------------------------------</a>
<a id="1013" class="Comment">-- For every preorder there is an induced equivalence</a>

<a id="InducedEquivalence"></a><a id="1068" href="Relation.Binary.Properties.Preorder.html#1068" class="Function">InducedEquivalence</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1096" class="Symbol">_</a> <a id="1098" class="Symbol">_</a>
<a id="1100" href="Relation.Binary.Properties.Preorder.html#1068" class="Function">InducedEquivalence</a> <a id="1119" class="Symbol">=</a> <a id="1121" class="Keyword">record</a>
  <a id="1130" class="Symbol">{</a> <a id="1132" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="1146" class="Symbol">=</a> <a id="1148" class="Symbol">λ</a> <a id="1150" href="Relation.Binary.Properties.Preorder.html#1150" class="Bound">x</a> <a id="1152" href="Relation.Binary.Properties.Preorder.html#1152" class="Bound">y</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Relation.Binary.Properties.Preorder.html#1150" class="Bound">x</a> <a id="1158" href="Relation.Binary.Bundles.html#2284" class="Field Operator">≲</a> <a id="1160" href="Relation.Binary.Properties.Preorder.html#1152" class="Bound">y</a> <a id="1162" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1164" href="Relation.Binary.Properties.Preorder.html#1150" class="Bound">x</a> <a id="1166" href="Relation.Binary.Bundles.html#2641" class="Function Operator">≳</a> <a id="1168" href="Relation.Binary.Properties.Preorder.html#1152" class="Bound">y</a>
  <a id="1172" class="Symbol">;</a> <a id="1174" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="1188" class="Symbol">=</a> <a id="1190" class="Keyword">record</a>
    <a id="1201" class="Symbol">{</a> <a id="1203" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1209" class="Symbol">=</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Relation.Binary.Structures.html#2466" class="Function">refl</a><a id="1223" class="Symbol">)</a>
    <a id="1229" class="Symbol">;</a> <a id="1231" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1237" class="Symbol">=</a> <a id="1239" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="1248" class="Symbol">;</a> <a id="1250" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="1267" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Function.Base.html#1638" class="Function">flip</a> <a id="1279" href="Relation.Binary.Structures.html#2389" class="Function">trans</a><a id="1284" class="Symbol">)</a>
    <a id="1290" class="Symbol">}</a>
  <a id="1294" class="Symbol">}</a>



<a id="1299" class="Comment">------------------------------------------------------------------------</a>
<a id="1372" class="Comment">-- DEPRECATED NAMES</a>
<a id="1392" class="Comment">------------------------------------------------------------------------</a>
<a id="1465" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1536" class="Comment">-- not guaranteed.</a>

<a id="1556" class="Comment">-- Version 2.0</a>

<a id="invIsPreorder"></a><a id="1572" href="Relation.Binary.Properties.Preorder.html#1572" class="Function">invIsPreorder</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Relation.Binary.Properties.Preorder.html#766" class="Function">converse-isPreorder</a>
<a id="1608" class="Symbol">{-#</a> <a id="1612" class="Keyword">WARNING_ON_USAGE</a> <a id="1629" class="Pragma">invIsPreorder</a>
<a id="1643" class="String">&quot;Warning: invIsPreorder was deprecated in v2.0.
Please use converse-isPreorder instead.&quot;</a>
<a id="1732" class="Symbol">#-}</a>
<a id="invPreorder"></a><a id="1736" href="Relation.Binary.Properties.Preorder.html#1736" class="Function">invPreorder</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Relation.Binary.Properties.Preorder.html#861" class="Function">converse-preorder</a>
<a id="1768" class="Symbol">{-#</a> <a id="1772" class="Keyword">WARNING_ON_USAGE</a> <a id="1789" class="Pragma">invPreorder</a>
<a id="1801" class="String">&quot;Warning: invPreorder was deprecated in v2.0.
Please use converse-preorder instead.&quot;</a>
<a id="1886" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Relation.Binary.Properties.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Additional properties for setoids</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="292" class="Keyword">using</a> <a id="298" class="Symbol">(</a><a id="299" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="302" class="Symbol">)</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Function.Base.html" class="Module">Function.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="340" class="Symbol">;</a> <a id="342" href="Function.Base.html#704" class="Function">id</a><a id="344" class="Symbol">;</a> <a id="346" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="349" class="Symbol">;</a> <a id="351" href="Function.Base.html#1638" class="Function">flip</a><a id="355" class="Symbol">)</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="466" class="Symbol">as</a> <a id="469" class="Module">P</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="532" class="Symbol">;</a> <a id="534" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="542" class="Symbol">;</a> <a id="544" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="549" class="Symbol">)</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a><a id="609" class="Symbol">;</a> <a id="611" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a><a id="622" class="Symbol">;</a> <a id="624" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a><a id="635" class="Symbol">;</a> <a id="637" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="648" class="Symbol">)</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="706" class="Symbol">;</a> <a id="708" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="722" class="Symbol">)</a>

<a id="725" class="Keyword">module</a> <a id="732" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="766" class="Symbol">{</a><a id="767" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="769" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a><a id="770" class="Symbol">}</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Binary.Properties.Setoid.html#773" class="Bound">S</a> <a id="775" class="Symbol">:</a> <a id="777" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="784" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="786" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a><a id="787" class="Symbol">)</a> <a id="789" class="Keyword">where</a>

<a id="796" class="Keyword">open</a> <a id="801" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="808" href="Relation.Binary.Properties.Setoid.html#773" class="Bound">S</a>

<a id="811" class="Comment">------------------------------------------------------------------------</a>
<a id="884" class="Comment">-- Every setoid is a preorder and partial order with respect to</a>
<a id="948" class="Comment">-- propositional equality</a>

<a id="isPreorder"></a><a id="975" href="Relation.Binary.Properties.Setoid.html#975" class="Function">isPreorder</a> <a id="986" class="Symbol">:</a> <a id="988" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="999" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1003" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="1007" href="Relation.Binary.Properties.Setoid.html#975" class="Function">isPreorder</a> <a id="1018" class="Symbol">=</a> <a id="1020" class="Keyword">record</a>
  <a id="1029" class="Symbol">{</a> <a id="1031" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="1045" class="Symbol">=</a> <a id="1047" class="Keyword">record</a>
    <a id="1058" class="Symbol">{</a> <a id="1060" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1066" class="Symbol">=</a> <a id="1068" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a>
    <a id="1079" class="Symbol">;</a> <a id="1081" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1087" class="Symbol">=</a> <a id="1089" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a>
    <a id="1099" class="Symbol">;</a> <a id="1101" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1107" class="Symbol">=</a> <a id="1109" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">P.trans</a>
    <a id="1121" class="Symbol">}</a>
  <a id="1125" class="Symbol">;</a> <a id="1127" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="1141" class="Symbol">=</a> <a id="1143" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a>
  <a id="1155" class="Symbol">;</a> <a id="1157" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="1171" class="Symbol">=</a> <a id="1173" href="Relation.Binary.Structures.html#1226" class="Function">trans</a>
  <a id="1181" class="Symbol">}</a>

<a id="≈-isPreorder"></a><a id="1184" href="Relation.Binary.Properties.Setoid.html#1184" class="Function">≈-isPreorder</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1210" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1214" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="1218" href="Relation.Binary.Properties.Setoid.html#1184" class="Function">≈-isPreorder</a> <a id="1231" class="Symbol">=</a> <a id="1233" class="Keyword">record</a>
  <a id="1242" class="Symbol">{</a> <a id="1244" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="1258" class="Symbol">=</a> <a id="1260" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a>
  <a id="1276" class="Symbol">;</a> <a id="1278" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="1292" class="Symbol">=</a> <a id="1294" href="Function.Base.html#704" class="Function">id</a>
  <a id="1299" class="Symbol">;</a> <a id="1301" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="1315" class="Symbol">=</a> <a id="1317" href="Relation.Binary.Structures.html#1226" class="Function">trans</a>
  <a id="1325" class="Symbol">}</a>

<a id="≈-isPartialOrder"></a><a id="1328" href="Relation.Binary.Properties.Setoid.html#1328" class="Function">≈-isPartialOrder</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="1362" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1366" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="1370" href="Relation.Binary.Properties.Setoid.html#1328" class="Function">≈-isPartialOrder</a> <a id="1387" class="Symbol">=</a> <a id="1389" class="Keyword">record</a>
  <a id="1398" class="Symbol">{</a> <a id="1400" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="1411" class="Symbol">=</a> <a id="1413" href="Relation.Binary.Properties.Setoid.html#1184" class="Function">≈-isPreorder</a>
  <a id="1428" class="Symbol">;</a> <a id="1430" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="1441" class="Symbol">=</a> <a id="1443" class="Symbol">λ</a> <a id="1445" href="Relation.Binary.Properties.Setoid.html#1445" class="Bound">i≈j</a> <a id="1449" href="Relation.Binary.Properties.Setoid.html#1449" class="Bound">_</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Relation.Binary.Properties.Setoid.html#1445" class="Bound">i≈j</a>
  <a id="1459" class="Symbol">}</a>

<a id="preorder"></a><a id="1462" href="Relation.Binary.Properties.Setoid.html#1462" class="Function">preorder</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="1482" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="1484" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="1486" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a>
<a id="1488" href="Relation.Binary.Properties.Setoid.html#1462" class="Function">preorder</a> <a id="1497" class="Symbol">=</a> <a id="1499" class="Keyword">record</a>
  <a id="1508" class="Symbol">{</a> <a id="1510" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="1521" class="Symbol">=</a> <a id="1523" href="Relation.Binary.Properties.Setoid.html#975" class="Function">isPreorder</a>
  <a id="1536" class="Symbol">}</a>

<a id="≈-preorder"></a><a id="1539" href="Relation.Binary.Properties.Setoid.html#1539" class="Function">≈-preorder</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="1561" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="1563" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a> <a id="1565" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a>
<a id="1567" href="Relation.Binary.Properties.Setoid.html#1539" class="Function">≈-preorder</a> <a id="1578" class="Symbol">=</a> <a id="1580" class="Keyword">record</a>
  <a id="1589" class="Symbol">{</a> <a id="1591" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="1602" class="Symbol">=</a> <a id="1604" href="Relation.Binary.Properties.Setoid.html#1184" class="Function">≈-isPreorder</a>
  <a id="1619" class="Symbol">}</a>

<a id="≈-poset"></a><a id="1622" href="Relation.Binary.Properties.Setoid.html#1622" class="Function">≈-poset</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="1638" href="Relation.Binary.Properties.Setoid.html#767" class="Bound">a</a> <a id="1640" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a> <a id="1642" href="Relation.Binary.Properties.Setoid.html#769" class="Bound">ℓ</a>
<a id="1644" href="Relation.Binary.Properties.Setoid.html#1622" class="Function">≈-poset</a> <a id="1652" class="Symbol">=</a> <a id="1654" class="Keyword">record</a>
  <a id="1663" class="Symbol">{</a> <a id="1665" href="Relation.Binary.Bundles.html#3705" class="Field">isPartialOrder</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Relation.Binary.Properties.Setoid.html#1328" class="Function">≈-isPartialOrder</a>
  <a id="1701" class="Symbol">}</a>

<a id="1704" class="Comment">------------------------------------------------------------------------</a>
<a id="1777" class="Comment">-- Properties of _≉_</a>

<a id="≉-sym"></a><a id="1799" href="Relation.Binary.Properties.Setoid.html#1799" class="Function">≉-sym</a> <a id="1805" class="Symbol">:</a>  <a id="1808" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1818" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a>
<a id="1822" href="Relation.Binary.Properties.Setoid.html#1799" class="Function">≉-sym</a> <a id="1828" href="Relation.Binary.Properties.Setoid.html#1828" class="Bound">x≉y</a> <a id="1832" class="Symbol">=</a>  <a id="1835" href="Relation.Binary.Properties.Setoid.html#1828" class="Bound">x≉y</a> <a id="1839" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1841" href="Relation.Binary.Structures.html#1200" class="Function">sym</a>

<a id="≉-respˡ"></a><a id="1846" href="Relation.Binary.Properties.Setoid.html#1846" class="Function">≉-respˡ</a> <a id="1854" class="Symbol">:</a> <a id="1856" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a> <a id="1860" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="1870" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="1874" href="Relation.Binary.Properties.Setoid.html#1846" class="Function">≉-respˡ</a> <a id="1882" href="Relation.Binary.Properties.Setoid.html#1882" class="Bound">x≈x′</a> <a id="1887" href="Relation.Binary.Properties.Setoid.html#1887" class="Bound">x≉y</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Binary.Properties.Setoid.html#1887" class="Bound">x≉y</a> <a id="1897" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1899" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="1905" href="Relation.Binary.Properties.Setoid.html#1882" class="Bound">x≈x′</a>

<a id="≉-respʳ"></a><a id="1911" href="Relation.Binary.Properties.Setoid.html#1911" class="Function">≉-respʳ</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a> <a id="1925" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="1935" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="1939" href="Relation.Binary.Properties.Setoid.html#1911" class="Function">≉-respʳ</a> <a id="1947" href="Relation.Binary.Properties.Setoid.html#1947" class="Bound">y≈y′</a> <a id="1952" href="Relation.Binary.Properties.Setoid.html#1952" class="Bound">x≉y</a> <a id="1956" href="Relation.Binary.Properties.Setoid.html#1956" class="Bound">x≈y′</a> <a id="1961" class="Symbol">=</a> <a id="1963" href="Relation.Binary.Properties.Setoid.html#1952" class="Bound">x≉y</a> <a id="1967" href="Function.Base.html#1974" class="Function Operator">$</a> <a id="1969" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="1975" href="Relation.Binary.Properties.Setoid.html#1956" class="Bound">x≈y′</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="1985" href="Relation.Binary.Properties.Setoid.html#1947" class="Bound">y≈y′</a><a id="1989" class="Symbol">)</a>

<a id="≉-resp₂"></a><a id="1992" href="Relation.Binary.Properties.Setoid.html#1992" class="Function">≉-resp₂</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Relation.Binary.Bundles.html#1031" class="Function Operator">_≉_</a> <a id="2006" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2016" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>
<a id="2020" href="Relation.Binary.Properties.Setoid.html#1992" class="Function">≉-resp₂</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Relation.Binary.Properties.Setoid.html#1911" class="Function">≉-respʳ</a> <a id="2038" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2040" href="Relation.Binary.Properties.Setoid.html#1846" class="Function">≉-respˡ</a>

<a id="2049" class="Comment">------------------------------------------------------------------------</a>
<a id="2122" class="Comment">-- Other properties</a>

<a id="respʳ-flip"></a><a id="2143" href="Relation.Binary.Properties.Setoid.html#2143" class="Function">respʳ-flip</a> <a id="2154" class="Symbol">:</a> <a id="2156" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2160" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Function.Base.html#1638" class="Function">flip</a> <a id="2176" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="2179" class="Symbol">)</a>
<a id="2181" href="Relation.Binary.Properties.Setoid.html#2143" class="Function">respʳ-flip</a> <a id="2192" href="Relation.Binary.Properties.Setoid.html#2192" class="Bound">y≈z</a> <a id="2196" href="Relation.Binary.Properties.Setoid.html#2196" class="Bound">x≈z</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Binary.Structures.html#1226" class="Function">trans</a> <a id="2208" href="Relation.Binary.Properties.Setoid.html#2196" class="Bound">x≈z</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="2217" href="Relation.Binary.Properties.Setoid.html#2192" class="Bound">y≈z</a><a id="2220" class="Symbol">)</a>

<a id="respˡ-flip"></a><a id="2223" href="Relation.Binary.Properties.Setoid.html#2223" class="Function">respˡ-flip</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="2240" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Function.Base.html#1638" class="Function">flip</a> <a id="2256" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="2259" class="Symbol">)</a>
<a id="2261" href="Relation.Binary.Properties.Setoid.html#2223" class="Function">respˡ-flip</a> <a id="2272" class="Symbol">=</a> <a id="2274" href="Relation.Binary.Structures.html#1226" class="Function">trans</a>
</pre></body></html>

==> anc/Relation.Binary.Properties.TotalOrder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Properties.TotalOrder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by total orders</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a><a id="318" class="Symbol">;</a> <a id="320" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a><a id="333" class="Symbol">)</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="391" class="Symbol">)</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a><a id="451" class="Symbol">)</a>

<a id="454" class="Keyword">module</a> <a id="461" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a>
  <a id="501" class="Symbol">{</a><a id="502" href="Relation.Binary.Properties.TotalOrder.html#502" class="Bound">t₁</a> <a id="505" href="Relation.Binary.Properties.TotalOrder.html#505" class="Bound">t₂</a> <a id="508" href="Relation.Binary.Properties.TotalOrder.html#508" class="Bound">t₃</a><a id="510" class="Symbol">}</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.Properties.TotalOrder.html#513" class="Bound">T</a> <a id="515" class="Symbol">:</a> <a id="517" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="528" href="Relation.Binary.Properties.TotalOrder.html#502" class="Bound">t₁</a> <a id="531" href="Relation.Binary.Properties.TotalOrder.html#505" class="Bound">t₂</a> <a id="534" href="Relation.Binary.Properties.TotalOrder.html#508" class="Bound">t₃</a><a id="536" class="Symbol">)</a> <a id="538" class="Keyword">where</a>

<a id="545" class="Keyword">open</a> <a id="550" href="Relation.Binary.Bundles.html#6458" class="Module">TotalOrder</a> <a id="561" href="Relation.Binary.Properties.TotalOrder.html#513" class="Bound">T</a>

<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="645" class="Symbol">;</a> <a id="647" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">import</a> <a id="660" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="700" class="Symbol">as</a> <a id="703" class="Module">EqAndOrd</a>
<a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="763" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a> <a id="767" href="Relation.Binary.Bundles.html#6598" class="Field Operator">_≤_</a> as <a id="ToStrict"></a><a id="774" href="Relation.Binary.Properties.TotalOrder.html#774" class="Module">ToStrict</a>
<a id="783" class="Keyword">import</a> <a id="790" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="823" href="Relation.Binary.Bundles.html#6763" class="Function">poset</a> as <a id="PosetProperties"></a><a id="832" href="Relation.Binary.Properties.TotalOrder.html#832" class="Module">PosetProperties</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>

<a id="890" class="Comment">------------------------------------------------------------------------</a>
<a id="963" class="Comment">-- Total orders are almost decidable total orders</a>

<a id="decTotalOrder"></a><a id="1014" href="Relation.Binary.Properties.TotalOrder.html#1014" class="Function">decTotalOrder</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1040" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a> <a id="1044" class="Symbol">→</a> <a id="1046" href="Relation.Binary.Bundles.html#7041" class="Record">DecTotalOrder</a> <a id="1060" class="Symbol">_</a> <a id="1062" class="Symbol">_</a> <a id="1064" class="Symbol">_</a>
<a id="1066" href="Relation.Binary.Properties.TotalOrder.html#1014" class="Function">decTotalOrder</a> <a id="1080" href="Relation.Binary.Properties.TotalOrder.html#1080" class="Bound">≟</a> <a id="1082" class="Symbol">=</a> <a id="1084" class="Keyword">record</a>
  <a id="1093" class="Symbol">{</a> <a id="1095" href="Relation.Binary.Bundles.html#7227" class="Field">isDecTotalOrder</a> <a id="1111" class="Symbol">=</a> <a id="1113" class="Keyword">record</a>
    <a id="1124" class="Symbol">{</a> <a id="1126" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a>
    <a id="1158" class="Symbol">;</a> <a id="1160" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="1173" class="Symbol">=</a> <a id="1175" href="Relation.Binary.Properties.TotalOrder.html#1080" class="Bound">≟</a>
    <a id="1181" class="Symbol">;</a> <a id="1183" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="1196" class="Symbol">=</a> <a id="1198" href="Relation.Binary.Consequences.html#2706" class="Function">total∧dec⇒dec</a> <a id="1212" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="1222" href="Relation.Binary.Structures.html#3623" class="Function">antisym</a> <a id="1230" href="Relation.Binary.Structures.html#5615" class="Function">total</a> <a id="1236" href="Relation.Binary.Properties.TotalOrder.html#1080" class="Bound">≟</a>
    <a id="1242" class="Symbol">}</a>
  <a id="1246" class="Symbol">}</a>

<a id="1249" class="Comment">------------------------------------------------------------------------</a>
<a id="1322" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="1375" class="Keyword">open</a> <a id="1380" href="Relation.Binary.Properties.TotalOrder.html#832" class="Module">PosetProperties</a> <a id="1396" class="Keyword">public</a>
  <a id="1405" class="Keyword">using</a>
  <a id="1413" class="Symbol">(</a> <a id="1415" href="Relation.Binary.Properties.Poset.html#1644" class="Function">≥-refl</a>
  <a id="1424" class="Symbol">;</a> <a id="1426" href="Relation.Binary.Properties.Poset.html#1668" class="Function">≥-reflexive</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Relation.Binary.Properties.Poset.html#1697" class="Function">≥-trans</a>
  <a id="1452" class="Symbol">;</a> <a id="1454" href="Relation.Binary.Properties.Poset.html#1722" class="Function">≥-antisym</a>
  <a id="1466" class="Symbol">;</a> <a id="1468" href="Relation.Binary.Properties.Poset.html#1303" class="Function">≥-isPreorder</a>
  <a id="1483" class="Symbol">;</a> <a id="1485" href="Relation.Binary.Properties.Poset.html#1359" class="Function">≥-isPartialOrder</a>
  <a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Properties.Poset.html#1343" class="Function">≥-preorder</a>
  <a id="1519" class="Symbol">;</a> <a id="1521" href="Relation.Binary.Properties.Poset.html#1496" class="Function">≥-poset</a>
  <a id="1531" class="Symbol">)</a>

<a id="≥-isTotalOrder"></a><a id="1534" href="Relation.Binary.Properties.TotalOrder.html#1534" class="Function">≥-isTotalOrder</a> <a id="1549" class="Symbol">:</a> <a id="1551" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="1564" href="Relation.Binary.Bundles.html#6564" class="Field Operator">_≈_</a> <a id="1568" href="Relation.Binary.Bundles.html#4023" class="Function Operator">_≥_</a>
<a id="1572" href="Relation.Binary.Properties.TotalOrder.html#1534" class="Function">≥-isTotalOrder</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3996" class="Function">EqAndOrd.isTotalOrder</a> <a id="1611" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a>

<a id="≥-totalOrder"></a><a id="1625" href="Relation.Binary.Properties.TotalOrder.html#1625" class="Function">≥-totalOrder</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Relation.Binary.Bundles.html#6458" class="Record">TotalOrder</a> <a id="1651" class="Symbol">_</a> <a id="1653" class="Symbol">_</a> <a id="1655" class="Symbol">_</a>
<a id="1657" href="Relation.Binary.Properties.TotalOrder.html#1625" class="Function">≥-totalOrder</a> <a id="1670" class="Symbol">=</a> <a id="1672" class="Keyword">record</a>
  <a id="1681" class="Symbol">{</a> <a id="1683" href="Relation.Binary.Bundles.html#6632" class="Field">isTotalOrder</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Relation.Binary.Properties.TotalOrder.html#1534" class="Function">≥-isTotalOrder</a>
  <a id="1715" class="Symbol">}</a>

<a id="1718" class="Keyword">open</a> <a id="1723" href="Relation.Binary.Bundles.html#6458" class="Module">TotalOrder</a> <a id="1734" href="Relation.Binary.Properties.TotalOrder.html#1625" class="Function">≥-totalOrder</a> <a id="1747" class="Keyword">public</a>
  <a id="1756" class="Keyword">using</a> <a id="1762" class="Symbol">()</a> <a id="1765" class="Keyword">renaming</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Relation.Binary.Structures.html#5615" class="Function">total</a> <a id="1781" class="Symbol">to</a> <a id="1784" class="Function">≥-total</a><a id="1791" class="Symbol">)</a>

<a id="1794" class="Comment">------------------------------------------------------------------------</a>
<a id="1867" class="Comment">-- _&lt;_ - the strict version is a strict partial order</a>

<a id="1922" class="Comment">-- Note that total orders can NOT be turned into strict total orders as</a>
<a id="1994" class="Comment">-- in order to distinguish between the _≤_ and _&lt;_ cases we must have</a>
<a id="2064" class="Comment">-- decidable equality _≈_.</a>

<a id="2092" class="Keyword">open</a> <a id="2097" href="Relation.Binary.Properties.TotalOrder.html#832" class="Module">PosetProperties</a> <a id="2113" class="Keyword">public</a>
  <a id="2122" class="Keyword">using</a>
  <a id="2130" class="Symbol">(</a> <a id="2132" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">_&lt;_</a>
  <a id="2138" class="Symbol">;</a> <a id="2140" href="Relation.Binary.Structures.html#4482" class="Function">&lt;-resp-≈</a>
  <a id="2151" class="Symbol">;</a> <a id="2153" href="Relation.Binary.Structures.html#4652" class="Function">&lt;-respʳ-≈</a>
  <a id="2165" class="Symbol">;</a> <a id="2167" href="Relation.Binary.Structures.html#4714" class="Function">&lt;-respˡ-≈</a>
  <a id="2179" class="Symbol">;</a> <a id="2181" href="Relation.Binary.Properties.Poset.html#2537" class="Function">&lt;-irrefl</a>
  <a id="2192" class="Symbol">;</a> <a id="2194" href="Relation.Binary.Properties.Poset.html#2560" class="Function">&lt;-asym</a>
  <a id="2203" class="Symbol">;</a> <a id="2205" href="Relation.Binary.Properties.Poset.html#2581" class="Function">&lt;-trans</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Relation.Binary.Properties.Poset.html#2154" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2242" class="Symbol">;</a> <a id="2244" href="Relation.Binary.Properties.Poset.html#2281" class="Function">&lt;-strictPartialOrder</a>
  <a id="2267" class="Symbol">;</a> <a id="2269" href="Relation.Binary.Properties.Poset.html#2594" class="Function">&lt;⇒≉</a>
  <a id="2275" class="Symbol">;</a> <a id="2277" href="Relation.Binary.Properties.Poset.html#2644" class="Function">≤∧≉⇒&lt;</a>
  <a id="2285" class="Symbol">;</a> <a id="2287" href="Relation.Binary.Properties.Poset.html#2708" class="Function">&lt;⇒≱</a>
  <a id="2293" class="Symbol">;</a> <a id="2295" href="Relation.Binary.Properties.Poset.html#2766" class="Function">≤⇒≯</a>
  <a id="2301" class="Symbol">)</a>

<a id="2304" class="Comment">------------------------------------------------------------------------</a>
<a id="2377" class="Comment">-- _≰_ - the negated order</a>

<a id="2405" class="Keyword">open</a> <a id="2410" href="Relation.Binary.Properties.TotalOrder.html#832" class="Module">PosetProperties</a> <a id="2426" class="Keyword">public</a>
  <a id="2435" class="Keyword">using</a>
  <a id="2443" class="Symbol">(</a> <a id="2445" href="Relation.Binary.Properties.Poset.html#1901" class="Function">≰-respʳ-≈</a>
  <a id="2457" class="Symbol">;</a> <a id="2459" href="Relation.Binary.Properties.Poset.html#1828" class="Function">≰-respˡ-≈</a>
  <a id="2471" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="2474" href="Relation.Binary.Properties.TotalOrder.html#2474" class="Function">≰⇒&gt;</a> <a id="2478" class="Symbol">:</a> <a id="2480" class="Symbol">∀</a> <a id="2482" class="Symbol">{</a><a id="2483" href="Relation.Binary.Properties.TotalOrder.html#2483" class="Bound">x</a> <a id="2485" href="Relation.Binary.Properties.TotalOrder.html#2485" class="Bound">y</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Relation.Binary.Properties.TotalOrder.html#2483" class="Bound">x</a> <a id="2492" href="Relation.Binary.Bundles.html#4011" class="Function Operator">≰</a> <a id="2494" href="Relation.Binary.Properties.TotalOrder.html#2485" class="Bound">y</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Relation.Binary.Properties.TotalOrder.html#2485" class="Bound">y</a> <a id="2500" href="Relation.Binary.Properties.Poset.html#2120" class="Function Operator">&lt;</a> <a id="2502" href="Relation.Binary.Properties.TotalOrder.html#2483" class="Bound">x</a>
<a id="2504" href="Relation.Binary.Properties.TotalOrder.html#2474" class="Function">≰⇒&gt;</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Relation.Binary.Construct.NonStrictToStrict.html#1801" class="Function">ToStrict.≰⇒&gt;</a> <a id="2523" href="Relation.Binary.Structures.html#1200" class="Function">Eq.sym</a> <a id="2530" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="2540" href="Relation.Binary.Structures.html#5615" class="Function">total</a>

<a id="≰⇒≥"></a><a id="2547" href="Relation.Binary.Properties.TotalOrder.html#2547" class="Function">≰⇒≥</a> <a id="2551" class="Symbol">:</a> <a id="2553" class="Symbol">∀</a> <a id="2555" class="Symbol">{</a><a id="2556" href="Relation.Binary.Properties.TotalOrder.html#2556" class="Bound">x</a> <a id="2558" href="Relation.Binary.Properties.TotalOrder.html#2558" class="Bound">y</a><a id="2559" class="Symbol">}</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Relation.Binary.Properties.TotalOrder.html#2556" class="Bound">x</a> <a id="2565" href="Relation.Binary.Bundles.html#4011" class="Function Operator">≰</a> <a id="2567" href="Relation.Binary.Properties.TotalOrder.html#2558" class="Bound">y</a> <a id="2569" class="Symbol">→</a> <a id="2571" href="Relation.Binary.Properties.TotalOrder.html#2558" class="Bound">y</a> <a id="2573" href="Relation.Binary.Bundles.html#6598" class="Field Operator">≤</a> <a id="2575" href="Relation.Binary.Properties.TotalOrder.html#2556" class="Bound">x</a>
<a id="2577" href="Relation.Binary.Properties.TotalOrder.html#2547" class="Function">≰⇒≥</a> <a id="2581" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">x≰y</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Relation.Binary.Properties.TotalOrder.html#2474" class="Function">≰⇒&gt;</a> <a id="2598" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">x≰y</a><a id="2601" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.PropositionalEquality.Algebra.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Algebra</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality - Algebraic structures</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Algebra.html" class="Module">Algebra</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Level.html" class="Module">Level</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>

<a id="503" class="Keyword">private</a>
  <a id="513" class="Keyword">variable</a>
    <a id="526" href="Relation.Binary.PropositionalEquality.Algebra.html#526" class="Generalizable">a</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="540" href="Relation.Binary.PropositionalEquality.Algebra.html#540" class="Generalizable">A</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="548" href="Relation.Binary.PropositionalEquality.Algebra.html#526" class="Generalizable">a</a>

<a id="551" class="Comment">------------------------------------------------------------------------</a>
<a id="624" class="Comment">-- Any operation forms a magma over _≡_</a>

<a id="isMagma"></a><a id="665" href="Relation.Binary.PropositionalEquality.Algebra.html#665" class="Function">isMagma</a> <a id="673" class="Symbol">:</a> <a id="675" class="Symbol">(</a><a id="676" href="Relation.Binary.PropositionalEquality.Algebra.html#676" class="Bound Operator">_∙_</a> <a id="680" class="Symbol">:</a> <a id="682" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="686" href="Relation.Binary.PropositionalEquality.Algebra.html#540" class="Generalizable">A</a><a id="687" class="Symbol">)</a> <a id="689" class="Symbol">→</a> <a id="691" href="Algebra.Structures.html#1225" class="Record">IsMagma</a> <a id="699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="703" href="Relation.Binary.PropositionalEquality.Algebra.html#676" class="Bound Operator">_∙_</a>
<a id="707" href="Relation.Binary.PropositionalEquality.Algebra.html#665" class="Function">isMagma</a> <a id="715" href="Relation.Binary.PropositionalEquality.Algebra.html#715" class="Bound Operator">_∙_</a> <a id="719" class="Symbol">=</a> <a id="721" class="Keyword">record</a>
  <a id="730" class="Symbol">{</a> <a id="732" href="Algebra.Structures.html#1277" class="Field">isEquivalence</a> <a id="746" class="Symbol">=</a> <a id="748" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="764" class="Symbol">;</a> <a id="766" href="Algebra.Structures.html#1315" class="Field">∙-cong</a>        <a id="780" class="Symbol">=</a> <a id="782" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="788" href="Relation.Binary.PropositionalEquality.Algebra.html#715" class="Bound Operator">_∙_</a>
  <a id="794" class="Symbol">}</a>

<a id="magma"></a><a id="797" href="Relation.Binary.PropositionalEquality.Algebra.html#797" class="Function">magma</a> <a id="803" class="Symbol">:</a> <a id="805" class="Symbol">(</a><a id="806" href="Relation.Binary.PropositionalEquality.Algebra.html#806" class="Bound Operator">_∙_</a> <a id="810" class="Symbol">:</a> <a id="812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="816" href="Relation.Binary.PropositionalEquality.Algebra.html#540" class="Generalizable">A</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">→</a> <a id="821" href="Algebra.Bundles.html#1141" class="Record">Magma</a> <a id="827" class="Symbol">_</a> <a id="829" class="Symbol">_</a>
<a id="831" href="Relation.Binary.PropositionalEquality.Algebra.html#797" class="Function">magma</a> <a id="837" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a> <a id="841" class="Symbol">=</a> <a id="843" class="Keyword">record</a>
  <a id="852" class="Symbol">{</a> <a id="854" href="Algebra.Bundles.html#1293" class="Field">isMagma</a> <a id="862" class="Symbol">=</a> <a id="864" href="Relation.Binary.PropositionalEquality.Algebra.html#665" class="Function">isMagma</a> <a id="872" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a>
  <a id="878" class="Symbol">}</a>
</pre></body></html>

==> anc/Relation.Binary.PropositionalEquality.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="204" class="Comment">-- Relation.Binary.PropositionalEquality.</a>
<a id="246" class="Comment">------------------------------------------------------------------------</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">OPTIONS</a> <a id="332" class="Pragma">--cubical-compatible</a> <a id="353" class="Pragma">--safe</a> <a id="360" class="Symbol">#-}</a>

<a id="365" class="Keyword">module</a> <a id="372" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="415" class="Keyword">where</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Base.html" class="Module">Function.Base</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Level.html" class="Module">Level</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="636" class="Keyword">using</a> <a id="642" class="Symbol">(</a><a id="643" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="645" class="Symbol">)</a>

<a id="648" class="Keyword">private</a>
  <a id="658" class="Keyword">variable</a>
    <a id="671" href="Relation.Binary.PropositionalEquality.Core.html#671" class="Generalizable">a</a> <a id="673" href="Relation.Binary.PropositionalEquality.Core.html#673" class="Generalizable">b</a> <a id="675" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a> <a id="677" class="Symbol">:</a> <a id="679" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="689" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a> <a id="693" href="Relation.Binary.PropositionalEquality.Core.html#693" class="Generalizable">C</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" href="Relation.Binary.PropositionalEquality.Core.html#671" class="Generalizable">a</a>

<a id="704" class="Comment">------------------------------------------------------------------------</a>
<a id="777" class="Comment">-- Propositional equality</a>

<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="838" class="Keyword">public</a>

<a id="846" class="Keyword">infix</a> <a id="852" class="Number">4</a> <a id="854" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a>
<a id="_≢_"></a><a id="858" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a> <a id="862" class="Symbol">:</a> <a id="864" class="Symbol">{</a><a id="865" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Bound">A</a> <a id="867" class="Symbol">:</a> <a id="869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="873" href="Relation.Binary.PropositionalEquality.Core.html#671" class="Generalizable">a</a><a id="874" class="Symbol">}</a> <a id="876" class="Symbol">→</a> <a id="878" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="882" href="Relation.Binary.PropositionalEquality.Core.html#865" class="Bound">A</a> <a id="884" href="Relation.Binary.PropositionalEquality.Core.html#671" class="Generalizable">a</a>
<a id="886" href="Relation.Binary.PropositionalEquality.Core.html#886" class="Bound">x</a> <a id="888" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="890" href="Relation.Binary.PropositionalEquality.Core.html#890" class="Bound">y</a> <a id="892" class="Symbol">=</a> <a id="894" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="896" href="Relation.Binary.PropositionalEquality.Core.html#886" class="Bound">x</a> <a id="898" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="900" href="Relation.Binary.PropositionalEquality.Core.html#890" class="Bound">y</a>

<a id="903" class="Comment">------------------------------------------------------------------------</a>
<a id="976" class="Comment">-- A variant of `refl` where the argument is explicit</a>

<a id="1031" class="Keyword">pattern</a> <a id="erefl"></a><a id="1039" href="Relation.Binary.PropositionalEquality.Core.html#1039" class="InductiveConstructor">erefl</a> <a id="1045" href="Relation.Binary.PropositionalEquality.Core.html#1059" class="Bound">x</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1054" class="Symbol">{</a><a id="1055" class="Argument">x</a> <a id="1057" class="Symbol">=</a> <a id="1059" href="Relation.Binary.PropositionalEquality.Core.html#1059" class="Bound">x</a><a id="1060" class="Symbol">}</a>

<a id="1063" class="Comment">------------------------------------------------------------------------</a>
<a id="1136" class="Comment">-- Congruence lemmas</a>

<a id="cong"></a><a id="1158" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Binary.PropositionalEquality.Core.html#1168" class="Bound">f</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">{</a><a id="1180" href="Relation.Binary.PropositionalEquality.Core.html#1180" class="Bound">x</a> <a id="1182" href="Relation.Binary.PropositionalEquality.Core.html#1182" class="Bound">y</a><a id="1183" class="Symbol">}</a> <a id="1185" class="Symbol">→</a> <a id="1187" href="Relation.Binary.PropositionalEquality.Core.html#1180" class="Bound">x</a> <a id="1189" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1191" href="Relation.Binary.PropositionalEquality.Core.html#1182" class="Bound">y</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Relation.Binary.PropositionalEquality.Core.html#1168" class="Bound">f</a> <a id="1197" href="Relation.Binary.PropositionalEquality.Core.html#1180" class="Bound">x</a> <a id="1199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1201" href="Relation.Binary.PropositionalEquality.Core.html#1168" class="Bound">f</a> <a id="1203" href="Relation.Binary.PropositionalEquality.Core.html#1182" class="Bound">y</a>
<a id="1205" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1210" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">f</a> <a id="1212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1217" class="Symbol">=</a> <a id="1219" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong′"></a><a id="1225" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1231" class="Symbol">:</a> <a id="1233" class="Symbol">∀</a> <a id="1235" class="Symbol">{</a><a id="1236" href="Relation.Binary.PropositionalEquality.Core.html#1236" class="Bound">f</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a><a id="1245" class="Symbol">}</a> <a id="1247" href="Relation.Binary.PropositionalEquality.Core.html#1247" class="Bound">x</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Relation.Binary.PropositionalEquality.Core.html#1236" class="Bound">f</a> <a id="1253" href="Relation.Binary.PropositionalEquality.Core.html#1247" class="Bound">x</a> <a id="1255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1257" href="Relation.Binary.PropositionalEquality.Core.html#1236" class="Bound">f</a> <a id="1259" href="Relation.Binary.PropositionalEquality.Core.html#1247" class="Bound">x</a>
<a id="1261" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a> <a id="1267" class="Symbol">_</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="icong"></a><a id="1277" href="Relation.Binary.PropositionalEquality.Core.html#1277" class="Function">icong</a> <a id="1283" class="Symbol">:</a> <a id="1285" class="Symbol">∀</a> <a id="1287" class="Symbol">{</a><a id="1288" href="Relation.Binary.PropositionalEquality.Core.html#1288" class="Bound">f</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1294" class="Symbol">→</a> <a id="1296" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Relation.Binary.PropositionalEquality.Core.html#1300" class="Bound">x</a> <a id="1302" href="Relation.Binary.PropositionalEquality.Core.html#1302" class="Bound">y</a><a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">→</a> <a id="1307" href="Relation.Binary.PropositionalEquality.Core.html#1300" class="Bound">x</a> <a id="1309" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1311" href="Relation.Binary.PropositionalEquality.Core.html#1302" class="Bound">y</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Relation.Binary.PropositionalEquality.Core.html#1288" class="Bound">f</a> <a id="1317" href="Relation.Binary.PropositionalEquality.Core.html#1300" class="Bound">x</a> <a id="1319" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1321" href="Relation.Binary.PropositionalEquality.Core.html#1288" class="Bound">f</a> <a id="1323" href="Relation.Binary.PropositionalEquality.Core.html#1302" class="Bound">y</a>
<a id="1325" href="Relation.Binary.PropositionalEquality.Core.html#1277" class="Function">icong</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="1338" class="Symbol">_</a>

<a id="icong′"></a><a id="1341" href="Relation.Binary.PropositionalEquality.Core.html#1341" class="Function">icong′</a> <a id="1348" class="Symbol">:</a> <a id="1350" class="Symbol">∀</a> <a id="1352" class="Symbol">{</a><a id="1353" href="Relation.Binary.PropositionalEquality.Core.html#1353" class="Bound">f</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a><a id="1362" class="Symbol">}</a> <a id="1364" href="Relation.Binary.PropositionalEquality.Core.html#1364" class="Bound">x</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Core.html#1353" class="Bound">f</a> <a id="1370" href="Relation.Binary.PropositionalEquality.Core.html#1364" class="Bound">x</a> <a id="1372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1374" href="Relation.Binary.PropositionalEquality.Core.html#1353" class="Bound">f</a> <a id="1376" href="Relation.Binary.PropositionalEquality.Core.html#1364" class="Bound">x</a>
<a id="1378" href="Relation.Binary.PropositionalEquality.Core.html#1341" class="Function">icong′</a> <a id="1385" class="Symbol">_</a> <a id="1387" class="Symbol">=</a> <a id="1389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂"></a><a id="1395" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="1401" class="Symbol">:</a> <a id="1403" class="Symbol">∀</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Relation.Binary.PropositionalEquality.Core.html#1406" class="Bound">f</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a> <a id="1416" class="Symbol">→</a> <a id="1418" href="Relation.Binary.PropositionalEquality.Core.html#693" class="Generalizable">C</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">{</a><a id="1422" href="Relation.Binary.PropositionalEquality.Core.html#1422" class="Bound">x</a> <a id="1424" href="Relation.Binary.PropositionalEquality.Core.html#1424" class="Bound">y</a> <a id="1426" href="Relation.Binary.PropositionalEquality.Core.html#1426" class="Bound">u</a> <a id="1428" href="Relation.Binary.PropositionalEquality.Core.html#1428" class="Bound">v</a><a id="1429" class="Symbol">}</a> <a id="1431" class="Symbol">→</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Core.html#1422" class="Bound">x</a> <a id="1435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1437" href="Relation.Binary.PropositionalEquality.Core.html#1424" class="Bound">y</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Relation.Binary.PropositionalEquality.Core.html#1426" class="Bound">u</a> <a id="1443" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1445" href="Relation.Binary.PropositionalEquality.Core.html#1428" class="Bound">v</a> <a id="1447" class="Symbol">→</a> <a id="1449" href="Relation.Binary.PropositionalEquality.Core.html#1406" class="Bound">f</a> <a id="1451" href="Relation.Binary.PropositionalEquality.Core.html#1422" class="Bound">x</a> <a id="1453" href="Relation.Binary.PropositionalEquality.Core.html#1426" class="Bound">u</a> <a id="1455" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1457" href="Relation.Binary.PropositionalEquality.Core.html#1406" class="Bound">f</a> <a id="1459" href="Relation.Binary.PropositionalEquality.Core.html#1424" class="Bound">y</a> <a id="1461" href="Relation.Binary.PropositionalEquality.Core.html#1428" class="Bound">v</a>
<a id="1463" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="1469" href="Relation.Binary.PropositionalEquality.Core.html#1469" class="Bound">f</a> <a id="1471" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1476" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1481" class="Symbol">=</a> <a id="1483" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-app"></a><a id="1489" href="Relation.Binary.PropositionalEquality.Core.html#1489" class="Function">cong-app</a> <a id="1498" class="Symbol">:</a> <a id="1500" class="Symbol">∀</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">A</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1511" href="Relation.Binary.PropositionalEquality.Core.html#671" class="Generalizable">a</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Relation.Binary.PropositionalEquality.Core.html#1515" class="Bound">B</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">A</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1527" href="Relation.Binary.PropositionalEquality.Core.html#673" class="Generalizable">b</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">{</a><a id="1531" href="Relation.Binary.PropositionalEquality.Core.html#1531" class="Bound">f</a> <a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1533" class="Bound">g</a> <a id="1535" class="Symbol">:</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Relation.Binary.PropositionalEquality.Core.html#1538" class="Bound">x</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">A</a><a id="1543" class="Symbol">)</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Relation.Binary.PropositionalEquality.Core.html#1515" class="Bound">B</a> <a id="1549" href="Relation.Binary.PropositionalEquality.Core.html#1538" class="Bound">x</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">→</a>
           <a id="1565" href="Relation.Binary.PropositionalEquality.Core.html#1531" class="Bound">f</a> <a id="1567" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1569" href="Relation.Binary.PropositionalEquality.Core.html#1533" class="Bound">g</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Relation.Binary.PropositionalEquality.Core.html#1574" class="Bound">x</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">A</a><a id="1579" class="Symbol">)</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Relation.Binary.PropositionalEquality.Core.html#1531" class="Bound">f</a> <a id="1585" href="Relation.Binary.PropositionalEquality.Core.html#1574" class="Bound">x</a> <a id="1587" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1589" href="Relation.Binary.PropositionalEquality.Core.html#1533" class="Bound">g</a> <a id="1591" href="Relation.Binary.PropositionalEquality.Core.html#1574" class="Bound">x</a>
<a id="1593" href="Relation.Binary.PropositionalEquality.Core.html#1489" class="Function">cong-app</a> <a id="1602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1607" href="Relation.Binary.PropositionalEquality.Core.html#1607" class="Bound">x</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1617" class="Comment">------------------------------------------------------------------------</a>
<a id="1690" class="Comment">-- Properties of _≡_</a>

<a id="sym"></a><a id="1712" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1728" class="Symbol">{</a><a id="1729" class="Argument">A</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a><a id="1734" class="Symbol">}</a> <a id="1736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1740" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="1744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans"></a><a id="1757" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1776" class="Symbol">{</a><a id="1777" class="Argument">A</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a><a id="1782" class="Symbol">}</a> <a id="1784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1788" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="1794" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1799" href="Relation.Binary.PropositionalEquality.Core.html#1799" class="Bound">eq</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="Relation.Binary.PropositionalEquality.Core.html#1799" class="Bound">eq</a>

<a id="subst"></a><a id="1808" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Relation.Binary.Definitions.html#5955" class="Function">Substitutive</a> <a id="1829" class="Symbol">{</a><a id="1830" class="Argument">A</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a><a id="1835" class="Symbol">}</a> <a id="1837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1841" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a>
<a id="1843" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1849" href="Relation.Binary.PropositionalEquality.Core.html#1849" class="Bound">P</a> <a id="1851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1856" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">p</a> <a id="1858" class="Symbol">=</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">p</a>

<a id="subst₂"></a><a id="1863" href="Relation.Binary.PropositionalEquality.Core.html#1863" class="Function">subst₂</a> <a id="1870" class="Symbol">:</a> <a id="1872" class="Symbol">∀</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Relation.Binary.PropositionalEquality.Core.html#1875" class="Bound Operator">_∼_</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1885" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1887" href="Relation.Binary.PropositionalEquality.Core.html#691" class="Generalizable">B</a> <a id="1889" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Relation.Binary.PropositionalEquality.Core.html#1893" class="Bound">x</a> <a id="1895" href="Relation.Binary.PropositionalEquality.Core.html#1895" class="Bound">y</a> <a id="1897" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">u</a> <a id="1899" href="Relation.Binary.PropositionalEquality.Core.html#1899" class="Bound">v</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Relation.Binary.PropositionalEquality.Core.html#1893" class="Bound">x</a> <a id="1906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1908" href="Relation.Binary.PropositionalEquality.Core.html#1895" class="Bound">y</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">u</a> <a id="1914" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1916" href="Relation.Binary.PropositionalEquality.Core.html#1899" class="Bound">v</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.PropositionalEquality.Core.html#1893" class="Bound">x</a> <a id="1922" href="Relation.Binary.PropositionalEquality.Core.html#1875" class="Bound Operator">∼</a> <a id="1924" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">u</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Relation.Binary.PropositionalEquality.Core.html#1895" class="Bound">y</a> <a id="1930" href="Relation.Binary.PropositionalEquality.Core.html#1875" class="Bound Operator">∼</a> <a id="1932" href="Relation.Binary.PropositionalEquality.Core.html#1899" class="Bound">v</a>
<a id="1934" href="Relation.Binary.PropositionalEquality.Core.html#1863" class="Function">subst₂</a> <a id="1941" class="Symbol">_</a> <a id="1943" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1953" href="Relation.Binary.PropositionalEquality.Core.html#1953" class="Bound">p</a> <a id="1955" class="Symbol">=</a> <a id="1957" href="Relation.Binary.PropositionalEquality.Core.html#1953" class="Bound">p</a>

<a id="resp"></a><a id="1960" href="Relation.Binary.PropositionalEquality.Core.html#1960" class="Function">resp</a> <a id="1965" class="Symbol">:</a> <a id="1967" class="Symbol">∀</a> <a id="1969" class="Symbol">(</a><a id="1970" href="Relation.Binary.PropositionalEquality.Core.html#1970" class="Bound">P</a> <a id="1972" class="Symbol">:</a> <a id="1974" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="1976" class="Symbol">→</a> <a id="1978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1982" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">→</a> <a id="1987" href="Relation.Binary.PropositionalEquality.Core.html#1970" class="Bound">P</a> <a id="1989" href="Relation.Binary.Definitions.html#5179" class="Function Operator">Respects</a> <a id="1998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2002" href="Relation.Binary.PropositionalEquality.Core.html#1960" class="Function">resp</a> <a id="2007" href="Relation.Binary.PropositionalEquality.Core.html#2007" class="Bound">P</a> <a id="2009" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2014" href="Relation.Binary.PropositionalEquality.Core.html#2014" class="Bound">p</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="Relation.Binary.PropositionalEquality.Core.html#2014" class="Bound">p</a>

<a id="respˡ"></a><a id="2021" href="Relation.Binary.PropositionalEquality.Core.html#2021" class="Function">respˡ</a> <a id="2027" class="Symbol">:</a> <a id="2029" class="Symbol">∀</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Relation.Binary.PropositionalEquality.Core.html#2032" class="Bound">∼</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2040" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="2042" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a><a id="2043" class="Symbol">)</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Relation.Binary.PropositionalEquality.Core.html#2032" class="Bound">∼</a> <a id="2049" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#2021" class="Function">respˡ</a> <a id="2069" href="Relation.Binary.PropositionalEquality.Core.html#2069" class="Bound Operator">_∼_</a> <a id="2073" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Core.html#2078" class="Bound">x∼y</a> <a id="2082" class="Symbol">=</a> <a id="2084" href="Relation.Binary.PropositionalEquality.Core.html#2078" class="Bound">x∼y</a>

<a id="respʳ"></a><a id="2089" href="Relation.Binary.PropositionalEquality.Core.html#2089" class="Function">respʳ</a> <a id="2095" class="Symbol">:</a> <a id="2097" class="Symbol">∀</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Relation.Binary.PropositionalEquality.Core.html#2100" class="Bound">∼</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2108" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="2110" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Relation.Binary.PropositionalEquality.Core.html#2100" class="Bound">∼</a> <a id="2117" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2127" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#2089" class="Function">respʳ</a> <a id="2137" href="Relation.Binary.PropositionalEquality.Core.html#2137" class="Bound Operator">_∼_</a> <a id="2141" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html#2146" class="Bound">x∼y</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Relation.Binary.PropositionalEquality.Core.html#2146" class="Bound">x∼y</a>

<a id="resp₂"></a><a id="2157" href="Relation.Binary.PropositionalEquality.Core.html#2157" class="Function">resp₂</a> <a id="2163" class="Symbol">:</a> <a id="2165" class="Symbol">∀</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Relation.Binary.PropositionalEquality.Core.html#2168" class="Bound">∼</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2176" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a> <a id="2178" href="Relation.Binary.PropositionalEquality.Core.html#675" class="Generalizable">ℓ</a><a id="2179" class="Symbol">)</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="Relation.Binary.PropositionalEquality.Core.html#2168" class="Bound">∼</a> <a id="2185" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2195" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2199" href="Relation.Binary.PropositionalEquality.Core.html#2157" class="Function">resp₂</a> <a id="2205" href="Relation.Binary.PropositionalEquality.Core.html#2205" class="Bound Operator">_∼_</a> <a id="2209" class="Symbol">=</a> <a id="2211" href="Relation.Binary.PropositionalEquality.Core.html#2089" class="Function">respʳ</a> <a id="2217" href="Relation.Binary.PropositionalEquality.Core.html#2205" class="Bound Operator">_∼_</a> <a id="2221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2223" href="Relation.Binary.PropositionalEquality.Core.html#2021" class="Function">respˡ</a> <a id="2229" href="Relation.Binary.PropositionalEquality.Core.html#2205" class="Bound Operator">_∼_</a>

<a id="2234" class="Comment">------------------------------------------------------------------------</a>
<a id="2307" class="Comment">-- Properties of _≢_</a>

<a id="≢-sym"></a><a id="2329" href="Relation.Binary.PropositionalEquality.Core.html#2329" class="Function">≢-sym</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="2347" class="Symbol">{</a><a id="2348" class="Argument">A</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Relation.Binary.PropositionalEquality.Core.html#689" class="Generalizable">A</a><a id="2353" class="Symbol">}</a> <a id="2355" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">_≢_</a>
<a id="2359" href="Relation.Binary.PropositionalEquality.Core.html#2329" class="Function">≢-sym</a> <a id="2365" href="Relation.Binary.PropositionalEquality.Core.html#2365" class="Bound">x≢y</a> <a id="2369" class="Symbol">=</a>  <a id="2372" href="Relation.Binary.PropositionalEquality.Core.html#2365" class="Bound">x≢y</a> <a id="2376" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2378" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a>
</pre></body></html>

==> anc/Relation.Binary.PropositionalEquality.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core properies of propositional equality</a>
<a id="203" class="Comment">-- which are re-exported by Relation.Binary.PropositionalEquality. They</a>
<a id="275" class="Comment">-- are ``equality rearrangement&#39;&#39; lemmas.</a>
<a id="317" class="Comment">------------------------------------------------------------------------</a>

<a id="391" class="Symbol">{-#</a> <a id="395" class="Keyword">OPTIONS</a> <a id="403" class="Pragma">--cubical-compatible</a> <a id="424" class="Pragma">--safe</a> <a id="431" class="Symbol">#-}</a>

<a id="436" class="Keyword">module</a> <a id="443" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="492" class="Keyword">where</a>

<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Function.Base.html" class="Module">Function.Base</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Function.Base.html#704" class="Function">id</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Level.html" class="Module">Level</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="624" class="Symbol">;</a> <a id="626" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a><a id="635" class="Symbol">;</a> <a id="637" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a><a id="715" class="Symbol">;</a> <a id="717" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="745" class="Symbol">;</a> <a id="747" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a><a id="761" class="Symbol">)</a>
<a id="763" class="Keyword">open</a> <a id="768" class="Keyword">import</a> <a id="775" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="805" class="Keyword">using</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="821" class="Symbol">;</a> <a id="823" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a><a id="840" class="Symbol">)</a>
<a id="842" class="Keyword">import</a> <a id="849" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="883" class="Symbol">as</a> <a id="886" class="Module">Setoid</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="948" class="Keyword">open</a> <a id="953" class="Keyword">import</a> <a id="960" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="975" class="Keyword">using</a> <a id="981" class="Symbol">(</a><a id="982" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="986" class="Symbol">)</a>
<a id="988" class="Keyword">open</a> <a id="993" class="Keyword">import</a> <a id="1000" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>


<a id="1035" class="Keyword">private</a>
  <a id="1045" class="Keyword">variable</a>
    <a id="1058" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a> <a id="1060" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a> <a id="1062" href="Relation.Binary.PropositionalEquality.Properties.html#1062" class="Generalizable">c</a> <a id="1064" href="Relation.Binary.PropositionalEquality.Properties.html#1064" class="Generalizable">p</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1078" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="1080" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a> <a id="1082" href="Relation.Binary.PropositionalEquality.Properties.html#1082" class="Generalizable">C</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1090" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a>

<a id="1093" class="Comment">------------------------------------------------------------------------</a>
<a id="1166" class="Comment">-- Standard eliminator for the propositional equality type</a>

<a id="J"></a><a id="1226" href="Relation.Binary.PropositionalEquality.Properties.html#1226" class="Function">J</a> <a id="1228" class="Symbol">:</a> <a id="1230" class="Symbol">{</a><a id="1231" href="Relation.Binary.PropositionalEquality.Properties.html#1231" class="Bound">A</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">{</a><a id="1243" href="Relation.Binary.PropositionalEquality.Properties.html#1243" class="Bound">x</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Relation.Binary.PropositionalEquality.Properties.html#1231" class="Bound">A</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Relation.Binary.PropositionalEquality.Properties.html#1251" class="Bound">B</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Relation.Binary.PropositionalEquality.Properties.html#1256" class="Bound">y</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Relation.Binary.PropositionalEquality.Properties.html#1231" class="Bound">A</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Relation.Binary.PropositionalEquality.Properties.html#1243" class="Bound">x</a> <a id="1267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1269" href="Relation.Binary.PropositionalEquality.Properties.html#1256" class="Bound">y</a> <a id="1271" class="Symbol">→</a> <a id="1273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1277" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a><a id="1278" class="Symbol">)</a>
    <a id="1284" class="Symbol">{</a><a id="1285" href="Relation.Binary.PropositionalEquality.Properties.html#1285" class="Bound">y</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Relation.Binary.PropositionalEquality.Properties.html#1231" class="Bound">A</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">(</a><a id="1293" href="Relation.Binary.PropositionalEquality.Properties.html#1293" class="Bound">p</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Relation.Binary.PropositionalEquality.Properties.html#1243" class="Bound">x</a> <a id="1299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1301" href="Relation.Binary.PropositionalEquality.Properties.html#1285" class="Bound">y</a><a id="1302" class="Symbol">)</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="Relation.Binary.PropositionalEquality.Properties.html#1251" class="Bound">B</a> <a id="1308" href="Relation.Binary.PropositionalEquality.Properties.html#1243" class="Bound">x</a> <a id="1310" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1315" class="Symbol">→</a> <a id="1317" href="Relation.Binary.PropositionalEquality.Properties.html#1251" class="Bound">B</a> <a id="1319" href="Relation.Binary.PropositionalEquality.Properties.html#1285" class="Bound">y</a> <a id="1321" href="Relation.Binary.PropositionalEquality.Properties.html#1293" class="Bound">p</a>
<a id="1323" href="Relation.Binary.PropositionalEquality.Properties.html#1226" class="Function">J</a> <a id="1325" href="Relation.Binary.PropositionalEquality.Properties.html#1325" class="Bound">B</a> <a id="1327" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1332" href="Relation.Binary.PropositionalEquality.Properties.html#1332" class="Bound">b</a> <a id="1334" class="Symbol">=</a> <a id="1336" href="Relation.Binary.PropositionalEquality.Properties.html#1332" class="Bound">b</a>

<a id="1339" class="Comment">------------------------------------------------------------------------</a>
<a id="1412" class="Comment">-- Binary and/or dependent versions of standard operations on equality</a>

<a id="dcong"></a><a id="1484" href="Relation.Binary.PropositionalEquality.Properties.html#1484" class="Function">dcong</a> <a id="1490" class="Symbol">:</a> <a id="1492" class="Symbol">∀</a> <a id="1494" class="Symbol">{</a><a id="1495" href="Relation.Binary.PropositionalEquality.Properties.html#1495" class="Bound">A</a> <a id="1497" class="Symbol">:</a> <a id="1499" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1503" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a><a id="1504" class="Symbol">}</a> <a id="1506" class="Symbol">{</a><a id="1507" href="Relation.Binary.PropositionalEquality.Properties.html#1507" class="Bound">B</a> <a id="1509" class="Symbol">:</a> <a id="1511" href="Relation.Binary.PropositionalEquality.Properties.html#1495" class="Bound">A</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1519" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a><a id="1520" class="Symbol">}</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Relation.Binary.PropositionalEquality.Properties.html#1523" class="Bound">f</a> <a id="1525" class="Symbol">:</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Relation.Binary.PropositionalEquality.Properties.html#1528" class="Bound">x</a> <a id="1530" class="Symbol">:</a> <a id="1532" href="Relation.Binary.PropositionalEquality.Properties.html#1495" class="Bound">A</a><a id="1533" class="Symbol">)</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Relation.Binary.PropositionalEquality.Properties.html#1507" class="Bound">B</a> <a id="1539" href="Relation.Binary.PropositionalEquality.Properties.html#1528" class="Bound">x</a><a id="1540" class="Symbol">)</a> <a id="1542" class="Symbol">{</a><a id="1543" href="Relation.Binary.PropositionalEquality.Properties.html#1543" class="Bound">x</a> <a id="1545" href="Relation.Binary.PropositionalEquality.Properties.html#1545" class="Bound">y</a><a id="1546" class="Symbol">}</a>
      <a id="1554" class="Symbol">→</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Relation.Binary.PropositionalEquality.Properties.html#1557" class="Bound">p</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Relation.Binary.PropositionalEquality.Properties.html#1543" class="Bound">x</a> <a id="1563" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1565" href="Relation.Binary.PropositionalEquality.Properties.html#1545" class="Bound">y</a><a id="1566" class="Symbol">)</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1576" href="Relation.Binary.PropositionalEquality.Properties.html#1507" class="Bound">B</a> <a id="1578" href="Relation.Binary.PropositionalEquality.Properties.html#1557" class="Bound">p</a> <a id="1580" class="Symbol">(</a><a id="1581" href="Relation.Binary.PropositionalEquality.Properties.html#1523" class="Bound">f</a> <a id="1583" href="Relation.Binary.PropositionalEquality.Properties.html#1543" class="Bound">x</a><a id="1584" class="Symbol">)</a> <a id="1586" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1588" href="Relation.Binary.PropositionalEquality.Properties.html#1523" class="Bound">f</a> <a id="1590" href="Relation.Binary.PropositionalEquality.Properties.html#1545" class="Bound">y</a>
<a id="1592" href="Relation.Binary.PropositionalEquality.Properties.html#1484" class="Function">dcong</a> <a id="1598" href="Relation.Binary.PropositionalEquality.Properties.html#1598" class="Bound">f</a> <a id="1600" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dcong₂"></a><a id="1613" href="Relation.Binary.PropositionalEquality.Properties.html#1613" class="Function">dcong₂</a> <a id="1620" class="Symbol">:</a> <a id="1622" class="Symbol">∀</a> <a id="1624" class="Symbol">{</a><a id="1625" href="Relation.Binary.PropositionalEquality.Properties.html#1625" class="Bound">A</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1633" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a><a id="1634" class="Symbol">}</a> <a id="1636" class="Symbol">{</a><a id="1637" href="Relation.Binary.PropositionalEquality.Properties.html#1637" class="Bound">B</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.PropositionalEquality.Properties.html#1625" class="Bound">A</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1649" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a><a id="1650" class="Symbol">}</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">C</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Properties.html#1062" class="Generalizable">c</a><a id="1662" class="Symbol">}</a>
         <a id="1673" class="Symbol">(</a><a id="1674" href="Relation.Binary.PropositionalEquality.Properties.html#1674" class="Bound">f</a> <a id="1676" class="Symbol">:</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Relation.Binary.PropositionalEquality.Properties.html#1679" class="Bound">x</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Relation.Binary.PropositionalEquality.Properties.html#1625" class="Bound">A</a><a id="1684" class="Symbol">)</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Relation.Binary.PropositionalEquality.Properties.html#1637" class="Bound">B</a> <a id="1690" href="Relation.Binary.PropositionalEquality.Properties.html#1679" class="Bound">x</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">C</a><a id="1695" class="Symbol">)</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Relation.Binary.PropositionalEquality.Properties.html#1698" class="Bound">x₁</a> <a id="1701" href="Relation.Binary.PropositionalEquality.Properties.html#1701" class="Bound">x₂</a> <a id="1704" href="Relation.Binary.PropositionalEquality.Properties.html#1704" class="Bound">y₁</a> <a id="1707" href="Relation.Binary.PropositionalEquality.Properties.html#1707" class="Bound">y₂</a><a id="1709" class="Symbol">}</a>
       <a id="1718" class="Symbol">→</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Bound">p</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Relation.Binary.PropositionalEquality.Properties.html#1698" class="Bound">x₁</a> <a id="1728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1730" href="Relation.Binary.PropositionalEquality.Properties.html#1701" class="Bound">x₂</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1742" href="Relation.Binary.PropositionalEquality.Properties.html#1637" class="Bound">B</a> <a id="1744" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Bound">p</a> <a id="1746" href="Relation.Binary.PropositionalEquality.Properties.html#1704" class="Bound">y₁</a> <a id="1749" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1751" href="Relation.Binary.PropositionalEquality.Properties.html#1707" class="Bound">y₂</a>
       <a id="1761" class="Symbol">→</a> <a id="1763" href="Relation.Binary.PropositionalEquality.Properties.html#1674" class="Bound">f</a> <a id="1765" href="Relation.Binary.PropositionalEquality.Properties.html#1698" class="Bound">x₁</a> <a id="1768" href="Relation.Binary.PropositionalEquality.Properties.html#1704" class="Bound">y₁</a> <a id="1771" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1773" href="Relation.Binary.PropositionalEquality.Properties.html#1674" class="Bound">f</a> <a id="1775" href="Relation.Binary.PropositionalEquality.Properties.html#1701" class="Bound">x₂</a> <a id="1778" href="Relation.Binary.PropositionalEquality.Properties.html#1707" class="Bound">y₂</a>
<a id="1781" href="Relation.Binary.PropositionalEquality.Properties.html#1613" class="Function">dcong₂</a> <a id="1788" href="Relation.Binary.PropositionalEquality.Properties.html#1788" class="Bound">f</a> <a id="1790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1795" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1800" class="Symbol">=</a> <a id="1802" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dsubst₂"></a><a id="1808" href="Relation.Binary.PropositionalEquality.Properties.html#1808" class="Function">dsubst₂</a> <a id="1816" class="Symbol">:</a> <a id="1818" class="Symbol">∀</a> <a id="1820" class="Symbol">{</a><a id="1821" href="Relation.Binary.PropositionalEquality.Properties.html#1821" class="Bound">A</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1829" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a><a id="1830" class="Symbol">}</a> <a id="1832" class="Symbol">{</a><a id="1833" href="Relation.Binary.PropositionalEquality.Properties.html#1833" class="Bound">B</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.PropositionalEquality.Properties.html#1821" class="Bound">A</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1845" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Relation.Binary.PropositionalEquality.Properties.html#1849" class="Bound">C</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#1854" class="Bound">x</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.PropositionalEquality.Properties.html#1821" class="Bound">A</a><a id="1859" class="Symbol">)</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Relation.Binary.PropositionalEquality.Properties.html#1833" class="Bound">B</a> <a id="1865" href="Relation.Binary.PropositionalEquality.Properties.html#1854" class="Bound">x</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Properties.html#1062" class="Generalizable">c</a><a id="1874" class="Symbol">)</a>
          <a id="1886" class="Symbol">{</a><a id="1887" href="Relation.Binary.PropositionalEquality.Properties.html#1887" class="Bound">x₁</a> <a id="1890" href="Relation.Binary.PropositionalEquality.Properties.html#1890" class="Bound">x₂</a> <a id="1893" href="Relation.Binary.PropositionalEquality.Properties.html#1893" class="Bound">y₁</a> <a id="1896" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">y₂</a><a id="1898" class="Symbol">}</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Relation.Binary.PropositionalEquality.Properties.html#1901" class="Bound">p</a> <a id="1903" class="Symbol">:</a> <a id="1905" href="Relation.Binary.PropositionalEquality.Properties.html#1887" class="Bound">x₁</a> <a id="1908" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1910" href="Relation.Binary.PropositionalEquality.Properties.html#1890" class="Bound">x₂</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="1922" href="Relation.Binary.PropositionalEquality.Properties.html#1833" class="Bound">B</a> <a id="1924" href="Relation.Binary.PropositionalEquality.Properties.html#1901" class="Bound">p</a> <a id="1926" href="Relation.Binary.PropositionalEquality.Properties.html#1893" class="Bound">y₁</a> <a id="1929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1931" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">y₂</a>
        <a id="1942" class="Symbol">→</a> <a id="1944" href="Relation.Binary.PropositionalEquality.Properties.html#1849" class="Bound">C</a> <a id="1946" href="Relation.Binary.PropositionalEquality.Properties.html#1887" class="Bound">x₁</a> <a id="1949" href="Relation.Binary.PropositionalEquality.Properties.html#1893" class="Bound">y₁</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Relation.Binary.PropositionalEquality.Properties.html#1849" class="Bound">C</a> <a id="1956" href="Relation.Binary.PropositionalEquality.Properties.html#1890" class="Bound">x₂</a> <a id="1959" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">y₂</a>
<a id="1962" href="Relation.Binary.PropositionalEquality.Properties.html#1808" class="Function">dsubst₂</a> <a id="1970" href="Relation.Binary.PropositionalEquality.Properties.html#1970" class="Bound">C</a> <a id="1972" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1982" href="Relation.Binary.PropositionalEquality.Properties.html#1982" class="Bound">c</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="Relation.Binary.PropositionalEquality.Properties.html#1982" class="Bound">c</a>

<a id="ddcong₂"></a><a id="1989" href="Relation.Binary.PropositionalEquality.Properties.html#1989" class="Function">ddcong₂</a> <a id="1997" class="Symbol">:</a> <a id="1999" class="Symbol">∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Relation.Binary.PropositionalEquality.Properties.html#2002" class="Bound">A</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2010" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Relation.Binary.PropositionalEquality.Properties.html#2014" class="Bound">B</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Relation.Binary.PropositionalEquality.Properties.html#2002" class="Bound">A</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2026" href="Relation.Binary.PropositionalEquality.Properties.html#1060" class="Generalizable">b</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">{</a><a id="2030" href="Relation.Binary.PropositionalEquality.Properties.html#2030" class="Bound">C</a> <a id="2032" class="Symbol">:</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Relation.Binary.PropositionalEquality.Properties.html#2035" class="Bound">x</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Binary.PropositionalEquality.Properties.html#2002" class="Bound">A</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Relation.Binary.PropositionalEquality.Properties.html#2014" class="Bound">B</a> <a id="2046" href="Relation.Binary.PropositionalEquality.Properties.html#2035" class="Bound">x</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Properties.html#1062" class="Generalizable">c</a><a id="2055" class="Symbol">}</a>
         <a id="2066" class="Symbol">(</a><a id="2067" href="Relation.Binary.PropositionalEquality.Properties.html#2067" class="Bound">f</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Relation.Binary.PropositionalEquality.Properties.html#2072" class="Bound">x</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Properties.html#2002" class="Bound">A</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Relation.Binary.PropositionalEquality.Properties.html#2080" class="Bound">y</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Relation.Binary.PropositionalEquality.Properties.html#2014" class="Bound">B</a> <a id="2086" href="Relation.Binary.PropositionalEquality.Properties.html#2072" class="Bound">x</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">→</a> <a id="2091" href="Relation.Binary.PropositionalEquality.Properties.html#2030" class="Bound">C</a> <a id="2093" href="Relation.Binary.PropositionalEquality.Properties.html#2072" class="Bound">x</a> <a id="2095" href="Relation.Binary.PropositionalEquality.Properties.html#2080" class="Bound">y</a><a id="2096" class="Symbol">)</a> <a id="2098" class="Symbol">{</a><a id="2099" href="Relation.Binary.PropositionalEquality.Properties.html#2099" class="Bound">x₁</a> <a id="2102" href="Relation.Binary.PropositionalEquality.Properties.html#2102" class="Bound">x₂</a> <a id="2105" href="Relation.Binary.PropositionalEquality.Properties.html#2105" class="Bound">y₁</a> <a id="2108" href="Relation.Binary.PropositionalEquality.Properties.html#2108" class="Bound">y₂</a><a id="2110" class="Symbol">}</a>
         <a id="2121" class="Symbol">(</a><a id="2122" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">p</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Relation.Binary.PropositionalEquality.Properties.html#2099" class="Bound">x₁</a> <a id="2129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2131" href="Relation.Binary.PropositionalEquality.Properties.html#2102" class="Bound">x₂</a><a id="2133" class="Symbol">)</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Relation.Binary.PropositionalEquality.Properties.html#2136" class="Bound">q</a> <a id="2138" class="Symbol">:</a> <a id="2140" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Properties.html#2014" class="Bound">B</a> <a id="2148" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">p</a> <a id="2150" href="Relation.Binary.PropositionalEquality.Properties.html#2105" class="Bound">y₁</a> <a id="2153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2155" href="Relation.Binary.PropositionalEquality.Properties.html#2108" class="Bound">y₂</a><a id="2157" class="Symbol">)</a>
       <a id="2166" class="Symbol">→</a> <a id="2168" href="Relation.Binary.PropositionalEquality.Properties.html#1808" class="Function">dsubst₂</a> <a id="2176" href="Relation.Binary.PropositionalEquality.Properties.html#2030" class="Bound">C</a> <a id="2178" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">p</a> <a id="2180" href="Relation.Binary.PropositionalEquality.Properties.html#2136" class="Bound">q</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Relation.Binary.PropositionalEquality.Properties.html#2067" class="Bound">f</a> <a id="2185" href="Relation.Binary.PropositionalEquality.Properties.html#2099" class="Bound">x₁</a> <a id="2188" href="Relation.Binary.PropositionalEquality.Properties.html#2105" class="Bound">y₁</a><a id="2190" class="Symbol">)</a> <a id="2192" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2194" href="Relation.Binary.PropositionalEquality.Properties.html#2067" class="Bound">f</a> <a id="2196" href="Relation.Binary.PropositionalEquality.Properties.html#2102" class="Bound">x₂</a> <a id="2199" href="Relation.Binary.PropositionalEquality.Properties.html#2108" class="Bound">y₂</a>
<a id="2202" href="Relation.Binary.PropositionalEquality.Properties.html#1989" class="Function">ddcong₂</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">f</a> <a id="2212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2222" class="Symbol">=</a> <a id="2224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2230" class="Comment">------------------------------------------------------------------------</a>
<a id="2303" class="Comment">-- Various equality rearrangement lemmas</a>

<a id="trans-reflʳ"></a><a id="2345" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2357" class="Symbol">:</a> <a id="2359" class="Symbol">∀</a> <a id="2361" class="Symbol">{</a><a id="2362" href="Relation.Binary.PropositionalEquality.Properties.html#2362" class="Bound">x</a> <a id="2364" href="Relation.Binary.PropositionalEquality.Properties.html#2364" class="Bound">y</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">(</a><a id="2372" href="Relation.Binary.PropositionalEquality.Properties.html#2372" class="Bound">p</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Relation.Binary.PropositionalEquality.Properties.html#2362" class="Bound">x</a> <a id="2378" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2380" href="Relation.Binary.PropositionalEquality.Properties.html#2364" class="Bound">y</a><a id="2381" class="Symbol">)</a> <a id="2383" class="Symbol">→</a> <a id="2385" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2391" href="Relation.Binary.PropositionalEquality.Properties.html#2372" class="Bound">p</a> <a id="2393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2400" href="Relation.Binary.PropositionalEquality.Properties.html#2372" class="Bound">p</a>
<a id="2402" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2419" class="Symbol">=</a> <a id="2421" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-assoc"></a><a id="2427" href="Relation.Binary.PropositionalEquality.Properties.html#2427" class="Function">trans-assoc</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">∀</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Relation.Binary.PropositionalEquality.Properties.html#2444" class="Bound">x</a> <a id="2446" href="Relation.Binary.PropositionalEquality.Properties.html#2446" class="Bound">y</a> <a id="2448" href="Relation.Binary.PropositionalEquality.Properties.html#2448" class="Bound">z</a> <a id="2450" href="Relation.Binary.PropositionalEquality.Properties.html#2450" class="Bound">u</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.PropositionalEquality.Properties.html#2458" class="Bound">p</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.PropositionalEquality.Properties.html#2444" class="Bound">x</a> <a id="2464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2466" href="Relation.Binary.PropositionalEquality.Properties.html#2446" class="Bound">y</a><a id="2467" class="Symbol">)</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">q</a> <a id="2472" class="Symbol">:</a> <a id="2474" href="Relation.Binary.PropositionalEquality.Properties.html#2446" class="Bound">y</a> <a id="2476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2478" href="Relation.Binary.PropositionalEquality.Properties.html#2448" class="Bound">z</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">{</a><a id="2482" href="Relation.Binary.PropositionalEquality.Properties.html#2482" class="Bound">r</a> <a id="2484" class="Symbol">:</a> <a id="2486" href="Relation.Binary.PropositionalEquality.Properties.html#2448" class="Bound">z</a> <a id="2488" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2490" href="Relation.Binary.PropositionalEquality.Properties.html#2450" class="Bound">u</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">→</a>
  <a id="2497" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2510" href="Relation.Binary.PropositionalEquality.Properties.html#2458" class="Bound">p</a> <a id="2512" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">q</a><a id="2513" class="Symbol">)</a> <a id="2515" href="Relation.Binary.PropositionalEquality.Properties.html#2482" class="Bound">r</a> <a id="2517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2519" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2525" href="Relation.Binary.PropositionalEquality.Properties.html#2458" class="Bound">p</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2534" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">q</a> <a id="2536" href="Relation.Binary.PropositionalEquality.Properties.html#2482" class="Bound">r</a><a id="2537" class="Symbol">)</a>
<a id="2539" href="Relation.Binary.PropositionalEquality.Properties.html#2427" class="Function">trans-assoc</a> <a id="2551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2556" class="Symbol">=</a> <a id="2558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symˡ"></a><a id="2564" href="Relation.Binary.PropositionalEquality.Properties.html#2564" class="Function">trans-symˡ</a> <a id="2575" class="Symbol">:</a> <a id="2577" class="Symbol">∀</a> <a id="2579" class="Symbol">{</a><a id="2580" href="Relation.Binary.PropositionalEquality.Properties.html#2580" class="Bound">x</a> <a id="2582" href="Relation.Binary.PropositionalEquality.Properties.html#2582" class="Bound">y</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">p</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Relation.Binary.PropositionalEquality.Properties.html#2580" class="Bound">x</a> <a id="2596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2598" href="Relation.Binary.PropositionalEquality.Properties.html#2582" class="Bound">y</a><a id="2599" class="Symbol">)</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2614" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">p</a><a id="2615" class="Symbol">)</a> <a id="2617" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">p</a> <a id="2619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2621" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2626" href="Relation.Binary.PropositionalEquality.Properties.html#2564" class="Function">trans-symˡ</a> <a id="2637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symʳ"></a><a id="2650" href="Relation.Binary.PropositionalEquality.Properties.html#2650" class="Function">trans-symʳ</a> <a id="2661" class="Symbol">:</a> <a id="2663" class="Symbol">∀</a> <a id="2665" class="Symbol">{</a><a id="2666" href="Relation.Binary.PropositionalEquality.Properties.html#2666" class="Bound">x</a> <a id="2668" href="Relation.Binary.PropositionalEquality.Properties.html#2668" class="Bound">y</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2673" class="Symbol">}</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Relation.Binary.PropositionalEquality.Properties.html#2676" class="Bound">p</a> <a id="2678" class="Symbol">:</a> <a id="2680" href="Relation.Binary.PropositionalEquality.Properties.html#2666" class="Bound">x</a> <a id="2682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2684" href="Relation.Binary.PropositionalEquality.Properties.html#2668" class="Bound">y</a><a id="2685" class="Symbol">)</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2695" href="Relation.Binary.PropositionalEquality.Properties.html#2676" class="Bound">p</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2702" href="Relation.Binary.PropositionalEquality.Properties.html#2676" class="Bound">p</a><a id="2703" class="Symbol">)</a> <a id="2705" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2707" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2712" href="Relation.Binary.PropositionalEquality.Properties.html#2650" class="Function">trans-symʳ</a> <a id="2723" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-injectiveˡ"></a><a id="2736" href="Relation.Binary.PropositionalEquality.Properties.html#2736" class="Function">trans-injectiveˡ</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Bound">x</a> <a id="2760" href="Relation.Binary.PropositionalEquality.Properties.html#2760" class="Bound">y</a> <a id="2762" href="Relation.Binary.PropositionalEquality.Properties.html#2762" class="Bound">z</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2767" class="Symbol">}</a> <a id="2769" class="Symbol">{</a><a id="2770" href="Relation.Binary.PropositionalEquality.Properties.html#2770" class="Bound">p₁</a> <a id="2773" href="Relation.Binary.PropositionalEquality.Properties.html#2773" class="Bound">p₂</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Bound">x</a> <a id="2780" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2782" href="Relation.Binary.PropositionalEquality.Properties.html#2760" class="Bound">y</a><a id="2783" class="Symbol">}</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Relation.Binary.PropositionalEquality.Properties.html#2786" class="Bound">q</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Relation.Binary.PropositionalEquality.Properties.html#2760" class="Bound">y</a> <a id="2792" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2794" href="Relation.Binary.PropositionalEquality.Properties.html#2762" class="Bound">z</a><a id="2795" class="Symbol">)</a> <a id="2797" class="Symbol">→</a>
                   <a id="2818" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2824" href="Relation.Binary.PropositionalEquality.Properties.html#2770" class="Bound">p₁</a> <a id="2827" href="Relation.Binary.PropositionalEquality.Properties.html#2786" class="Bound">q</a> <a id="2829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2831" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2837" href="Relation.Binary.PropositionalEquality.Properties.html#2773" class="Bound">p₂</a> <a id="2840" href="Relation.Binary.PropositionalEquality.Properties.html#2786" class="Bound">q</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Relation.Binary.PropositionalEquality.Properties.html#2770" class="Bound">p₁</a> <a id="2847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2849" href="Relation.Binary.PropositionalEquality.Properties.html#2773" class="Bound">p₂</a>
<a id="2852" href="Relation.Binary.PropositionalEquality.Properties.html#2736" class="Function">trans-injectiveˡ</a> <a id="2869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2874" class="Symbol">=</a> <a id="2876" href="Relation.Binary.PropositionalEquality.Core.html#1863" class="Function">subst₂</a> <a id="2883" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2887" class="Symbol">(</a><a id="2888" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2900" class="Symbol">_)</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2916" class="Symbol">_)</a>

<a id="trans-injectiveʳ"></a><a id="2920" href="Relation.Binary.PropositionalEquality.Properties.html#2920" class="Function">trans-injectiveʳ</a> <a id="2937" class="Symbol">:</a> <a id="2939" class="Symbol">∀</a> <a id="2941" class="Symbol">{</a><a id="2942" href="Relation.Binary.PropositionalEquality.Properties.html#2942" class="Bound">x</a> <a id="2944" href="Relation.Binary.PropositionalEquality.Properties.html#2944" class="Bound">y</a> <a id="2946" href="Relation.Binary.PropositionalEquality.Properties.html#2946" class="Bound">z</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="2951" class="Symbol">}</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Relation.Binary.PropositionalEquality.Properties.html#2954" class="Bound">p</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Relation.Binary.PropositionalEquality.Properties.html#2942" class="Bound">x</a> <a id="2960" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2962" href="Relation.Binary.PropositionalEquality.Properties.html#2944" class="Bound">y</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Symbol">{</a><a id="2966" href="Relation.Binary.PropositionalEquality.Properties.html#2966" class="Bound">q₁</a> <a id="2969" href="Relation.Binary.PropositionalEquality.Properties.html#2969" class="Bound">q₂</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="Relation.Binary.PropositionalEquality.Properties.html#2944" class="Bound">y</a> <a id="2976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2978" href="Relation.Binary.PropositionalEquality.Properties.html#2946" class="Bound">z</a><a id="2979" class="Symbol">}</a> <a id="2981" class="Symbol">→</a>
                   <a id="3002" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3008" href="Relation.Binary.PropositionalEquality.Properties.html#2954" class="Bound">p</a> <a id="3010" href="Relation.Binary.PropositionalEquality.Properties.html#2966" class="Bound">q₁</a> <a id="3013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3015" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3021" href="Relation.Binary.PropositionalEquality.Properties.html#2954" class="Bound">p</a> <a id="3023" href="Relation.Binary.PropositionalEquality.Properties.html#2969" class="Bound">q₂</a> <a id="3026" class="Symbol">→</a> <a id="3028" href="Relation.Binary.PropositionalEquality.Properties.html#2966" class="Bound">q₁</a> <a id="3031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3033" href="Relation.Binary.PropositionalEquality.Properties.html#2969" class="Bound">q₂</a>
<a id="3036" href="Relation.Binary.PropositionalEquality.Properties.html#2920" class="Function">trans-injectiveʳ</a> <a id="3053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3058" href="Relation.Binary.PropositionalEquality.Properties.html#3058" class="Bound">eq</a> <a id="3061" class="Symbol">=</a> <a id="3063" href="Relation.Binary.PropositionalEquality.Properties.html#3058" class="Bound">eq</a>

<a id="cong-id"></a><a id="3067" href="Relation.Binary.PropositionalEquality.Properties.html#3067" class="Function">cong-id</a> <a id="3075" class="Symbol">:</a> <a id="3077" class="Symbol">∀</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Relation.Binary.PropositionalEquality.Properties.html#3080" class="Bound">x</a> <a id="3082" href="Relation.Binary.PropositionalEquality.Properties.html#3082" class="Bound">y</a> <a id="3084" class="Symbol">:</a> <a id="3086" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="3087" class="Symbol">}</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Relation.Binary.PropositionalEquality.Properties.html#3090" class="Bound">p</a> <a id="3092" class="Symbol">:</a> <a id="3094" href="Relation.Binary.PropositionalEquality.Properties.html#3080" class="Bound">x</a> <a id="3096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3098" href="Relation.Binary.PropositionalEquality.Properties.html#3082" class="Bound">y</a><a id="3099" class="Symbol">)</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3108" href="Function.Base.html#704" class="Function">id</a> <a id="3111" href="Relation.Binary.PropositionalEquality.Properties.html#3090" class="Bound">p</a> <a id="3113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3115" href="Relation.Binary.PropositionalEquality.Properties.html#3090" class="Bound">p</a>
<a id="3117" href="Relation.Binary.PropositionalEquality.Properties.html#3067" class="Function">cong-id</a> <a id="3125" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-∘"></a><a id="3138" href="Relation.Binary.PropositionalEquality.Properties.html#3138" class="Function">cong-∘</a> <a id="3145" class="Symbol">:</a> <a id="3147" class="Symbol">∀</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Relation.Binary.PropositionalEquality.Properties.html#3150" class="Bound">x</a> <a id="3152" href="Relation.Binary.PropositionalEquality.Properties.html#3152" class="Bound">y</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="3157" class="Symbol">}</a> <a id="3159" class="Symbol">{</a><a id="3160" href="Relation.Binary.PropositionalEquality.Properties.html#3160" class="Bound">f</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a> <a id="3166" class="Symbol">→</a> <a id="3168" href="Relation.Binary.PropositionalEquality.Properties.html#1082" class="Generalizable">C</a><a id="3169" class="Symbol">}</a> <a id="3171" class="Symbol">{</a><a id="3172" href="Relation.Binary.PropositionalEquality.Properties.html#3172" class="Bound">g</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a><a id="3181" class="Symbol">}</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Relation.Binary.PropositionalEquality.Properties.html#3184" class="Bound">p</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Relation.Binary.PropositionalEquality.Properties.html#3150" class="Bound">x</a> <a id="3190" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3192" href="Relation.Binary.PropositionalEquality.Properties.html#3152" class="Bound">y</a><a id="3193" class="Symbol">)</a> <a id="3195" class="Symbol">→</a>
         <a id="3206" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Relation.Binary.PropositionalEquality.Properties.html#3160" class="Bound">f</a> <a id="3214" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3216" href="Relation.Binary.PropositionalEquality.Properties.html#3172" class="Bound">g</a><a id="3217" class="Symbol">)</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Properties.html#3184" class="Bound">p</a> <a id="3221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3223" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3228" href="Relation.Binary.PropositionalEquality.Properties.html#3160" class="Bound">f</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3236" href="Relation.Binary.PropositionalEquality.Properties.html#3172" class="Bound">g</a> <a id="3238" href="Relation.Binary.PropositionalEquality.Properties.html#3184" class="Bound">p</a><a id="3239" class="Symbol">)</a>
<a id="3241" href="Relation.Binary.PropositionalEquality.Properties.html#3138" class="Function">cong-∘</a> <a id="3248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3253" class="Symbol">=</a> <a id="3255" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-cong"></a><a id="3261" href="Relation.Binary.PropositionalEquality.Properties.html#3261" class="Function">sym-cong</a> <a id="3270" class="Symbol">:</a> <a id="3272" class="Symbol">∀</a> <a id="3274" class="Symbol">{</a><a id="3275" href="Relation.Binary.PropositionalEquality.Properties.html#3275" class="Bound">x</a> <a id="3277" href="Relation.Binary.PropositionalEquality.Properties.html#3277" class="Bound">y</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="3282" class="Symbol">}</a> <a id="3284" class="Symbol">{</a><a id="3285" href="Relation.Binary.PropositionalEquality.Properties.html#3285" class="Bound">f</a> <a id="3287" class="Symbol">:</a> <a id="3289" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3291" class="Symbol">→</a> <a id="3293" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a><a id="3294" class="Symbol">}</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Relation.Binary.PropositionalEquality.Properties.html#3297" class="Bound">p</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Relation.Binary.PropositionalEquality.Properties.html#3275" class="Bound">x</a> <a id="3303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3305" href="Relation.Binary.PropositionalEquality.Properties.html#3277" class="Bound">y</a><a id="3306" class="Symbol">)</a> <a id="3308" class="Symbol">→</a> <a id="3310" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3320" href="Relation.Binary.PropositionalEquality.Properties.html#3285" class="Bound">f</a> <a id="3322" href="Relation.Binary.PropositionalEquality.Properties.html#3297" class="Bound">p</a><a id="3323" class="Symbol">)</a> <a id="3325" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3327" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3332" href="Relation.Binary.PropositionalEquality.Properties.html#3285" class="Bound">f</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3339" href="Relation.Binary.PropositionalEquality.Properties.html#3297" class="Bound">p</a><a id="3340" class="Symbol">)</a>
<a id="3342" href="Relation.Binary.PropositionalEquality.Properties.html#3261" class="Function">sym-cong</a> <a id="3351" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-cong"></a><a id="3364" href="Relation.Binary.PropositionalEquality.Properties.html#3364" class="Function">trans-cong</a> <a id="3375" class="Symbol">:</a> <a id="3377" class="Symbol">∀</a> <a id="3379" class="Symbol">{</a><a id="3380" href="Relation.Binary.PropositionalEquality.Properties.html#3380" class="Bound">x</a> <a id="3382" href="Relation.Binary.PropositionalEquality.Properties.html#3382" class="Bound">y</a> <a id="3384" href="Relation.Binary.PropositionalEquality.Properties.html#3384" class="Bound">z</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="3389" class="Symbol">}</a> <a id="3391" class="Symbol">{</a><a id="3392" href="Relation.Binary.PropositionalEquality.Properties.html#3392" class="Bound">f</a> <a id="3394" class="Symbol">:</a> <a id="3396" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a><a id="3401" class="Symbol">}</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Relation.Binary.PropositionalEquality.Properties.html#3404" class="Bound">p</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Relation.Binary.PropositionalEquality.Properties.html#3380" class="Bound">x</a> <a id="3410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3412" href="Relation.Binary.PropositionalEquality.Properties.html#3382" class="Bound">y</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">{</a><a id="3416" href="Relation.Binary.PropositionalEquality.Properties.html#3416" class="Bound">q</a> <a id="3418" class="Symbol">:</a> <a id="3420" href="Relation.Binary.PropositionalEquality.Properties.html#3382" class="Bound">y</a> <a id="3422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3424" href="Relation.Binary.PropositionalEquality.Properties.html#3384" class="Bound">z</a><a id="3425" class="Symbol">}</a> <a id="3427" class="Symbol">→</a>
             <a id="3442" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3454" href="Relation.Binary.PropositionalEquality.Properties.html#3392" class="Bound">f</a> <a id="3456" href="Relation.Binary.PropositionalEquality.Properties.html#3404" class="Bound">p</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3465" href="Relation.Binary.PropositionalEquality.Properties.html#3392" class="Bound">f</a> <a id="3467" href="Relation.Binary.PropositionalEquality.Properties.html#3416" class="Bound">q</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3472" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3477" href="Relation.Binary.PropositionalEquality.Properties.html#3392" class="Bound">f</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3486" href="Relation.Binary.PropositionalEquality.Properties.html#3404" class="Bound">p</a> <a id="3488" href="Relation.Binary.PropositionalEquality.Properties.html#3416" class="Bound">q</a><a id="3489" class="Symbol">)</a>
<a id="3491" href="Relation.Binary.PropositionalEquality.Properties.html#3364" class="Function">trans-cong</a> <a id="3502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3507" class="Symbol">=</a> <a id="3509" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflˡ"></a><a id="3515" href="Relation.Binary.PropositionalEquality.Properties.html#3515" class="Function">cong₂-reflˡ</a> <a id="3527" class="Symbol">:</a> <a id="3529" class="Symbol">∀</a> <a id="3531" class="Symbol">{</a><a id="3532" href="Relation.Binary.PropositionalEquality.Properties.html#3532" class="Bound Operator">_∙_</a> <a id="3536" class="Symbol">:</a> <a id="3538" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3540" class="Symbol">→</a> <a id="3542" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a> <a id="3544" class="Symbol">→</a> <a id="3546" href="Relation.Binary.PropositionalEquality.Properties.html#1082" class="Generalizable">C</a><a id="3547" class="Symbol">}</a> <a id="3549" class="Symbol">{</a><a id="3550" href="Relation.Binary.PropositionalEquality.Properties.html#3550" class="Bound">x</a> <a id="3552" href="Relation.Binary.PropositionalEquality.Properties.html#3552" class="Bound">u</a> <a id="3554" href="Relation.Binary.PropositionalEquality.Properties.html#3554" class="Bound">v</a><a id="3555" class="Symbol">}</a> <a id="3557" class="Symbol">→</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Relation.Binary.PropositionalEquality.Properties.html#3560" class="Bound">p</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="Relation.Binary.PropositionalEquality.Properties.html#3552" class="Bound">u</a> <a id="3566" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3568" href="Relation.Binary.PropositionalEquality.Properties.html#3554" class="Bound">v</a><a id="3569" class="Symbol">)</a> <a id="3571" class="Symbol">→</a>
              <a id="3587" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3593" href="Relation.Binary.PropositionalEquality.Properties.html#3532" class="Bound Operator">_∙_</a> <a id="3597" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3602" href="Relation.Binary.PropositionalEquality.Properties.html#3560" class="Bound">p</a> <a id="3604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3606" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3611" class="Symbol">(</a><a id="3612" href="Relation.Binary.PropositionalEquality.Properties.html#3550" class="Bound">x</a> <a id="3614" href="Relation.Binary.PropositionalEquality.Properties.html#3532" class="Bound Operator">∙_</a><a id="3616" class="Symbol">)</a> <a id="3618" href="Relation.Binary.PropositionalEquality.Properties.html#3560" class="Bound">p</a>
<a id="3620" href="Relation.Binary.PropositionalEquality.Properties.html#3515" class="Function">cong₂-reflˡ</a> <a id="3632" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3637" class="Symbol">=</a> <a id="3639" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflʳ"></a><a id="3645" href="Relation.Binary.PropositionalEquality.Properties.html#3645" class="Function">cong₂-reflʳ</a> <a id="3657" class="Symbol">:</a> <a id="3659" class="Symbol">∀</a> <a id="3661" class="Symbol">{</a><a id="3662" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound Operator">_∙_</a> <a id="3666" class="Symbol">:</a> <a id="3668" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Relation.Binary.PropositionalEquality.Properties.html#1082" class="Generalizable">C</a><a id="3677" class="Symbol">}</a> <a id="3679" class="Symbol">{</a><a id="3680" href="Relation.Binary.PropositionalEquality.Properties.html#3680" class="Bound">x</a> <a id="3682" href="Relation.Binary.PropositionalEquality.Properties.html#3682" class="Bound">y</a> <a id="3684" href="Relation.Binary.PropositionalEquality.Properties.html#3684" class="Bound">u</a><a id="3685" class="Symbol">}</a> <a id="3687" class="Symbol">→</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Relation.Binary.PropositionalEquality.Properties.html#3690" class="Bound">p</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Relation.Binary.PropositionalEquality.Properties.html#3680" class="Bound">x</a> <a id="3696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3698" href="Relation.Binary.PropositionalEquality.Properties.html#3682" class="Bound">y</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Symbol">→</a>
              <a id="3717" href="Relation.Binary.PropositionalEquality.Core.html#1395" class="Function">cong₂</a> <a id="3723" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound Operator">_∙_</a> <a id="3727" href="Relation.Binary.PropositionalEquality.Properties.html#3690" class="Bound">p</a> <a id="3729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3736" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound Operator">_∙</a> <a id="3745" href="Relation.Binary.PropositionalEquality.Properties.html#3684" class="Bound">u</a><a id="3746" class="Symbol">)</a> <a id="3748" href="Relation.Binary.PropositionalEquality.Properties.html#3690" class="Bound">p</a>
<a id="3750" href="Relation.Binary.PropositionalEquality.Properties.html#3645" class="Function">cong₂-reflʳ</a> <a id="3762" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3767" class="Symbol">=</a> <a id="3769" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3775" class="Keyword">module</a> <a id="3782" href="Relation.Binary.PropositionalEquality.Properties.html#3782" class="Module">_</a> <a id="3784" class="Symbol">{</a><a id="3785" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="3787" class="Symbol">:</a> <a id="3789" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3794" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="3796" href="Relation.Binary.PropositionalEquality.Properties.html#1064" class="Generalizable">p</a><a id="3797" class="Symbol">}</a> <a id="3799" class="Symbol">{</a><a id="3800" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a> <a id="3802" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a> <a id="3804" class="Symbol">:</a> <a id="3806" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="3807" class="Symbol">}</a> <a id="3809" class="Keyword">where</a>

  <a id="3818" href="Relation.Binary.PropositionalEquality.Properties.html#3818" class="Function">subst-injective</a> <a id="3834" class="Symbol">:</a> <a id="3836" class="Symbol">∀</a> <a id="3838" class="Symbol">(</a><a id="3839" href="Relation.Binary.PropositionalEquality.Properties.html#3839" class="Bound">x≡y</a> <a id="3843" class="Symbol">:</a> <a id="3845" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a> <a id="3847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3849" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a><a id="3850" class="Symbol">)</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Relation.Binary.PropositionalEquality.Properties.html#3853" class="Bound">p</a> <a id="3855" href="Relation.Binary.PropositionalEquality.Properties.html#3855" class="Bound">q</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="3861" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Symbol">→</a>
                    <a id="3886" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="3892" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="3894" href="Relation.Binary.PropositionalEquality.Properties.html#3839" class="Bound">x≡y</a> <a id="3898" href="Relation.Binary.PropositionalEquality.Properties.html#3853" class="Bound">p</a> <a id="3900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3902" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="3908" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="3910" href="Relation.Binary.PropositionalEquality.Properties.html#3839" class="Bound">x≡y</a> <a id="3914" href="Relation.Binary.PropositionalEquality.Properties.html#3855" class="Bound">q</a> <a id="3916" class="Symbol">→</a> <a id="3918" href="Relation.Binary.PropositionalEquality.Properties.html#3853" class="Bound">p</a> <a id="3920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3922" href="Relation.Binary.PropositionalEquality.Properties.html#3855" class="Bound">q</a>
  <a id="3926" href="Relation.Binary.PropositionalEquality.Properties.html#3818" class="Function">subst-injective</a> <a id="3942" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3947" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">p≡q</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">p≡q</a>

  <a id="3960" href="Relation.Binary.PropositionalEquality.Properties.html#3960" class="Function">subst-subst</a> <a id="3972" class="Symbol">:</a> <a id="3974" class="Symbol">∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Relation.Binary.PropositionalEquality.Properties.html#3977" class="Bound">z</a><a id="3978" class="Symbol">}</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Relation.Binary.PropositionalEquality.Properties.html#3981" class="Bound">x≡y</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a> <a id="3989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3991" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a><a id="3992" class="Symbol">)</a> <a id="3994" class="Symbol">{</a><a id="3995" href="Relation.Binary.PropositionalEquality.Properties.html#3995" class="Bound">y≡z</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a> <a id="4003" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4005" href="Relation.Binary.PropositionalEquality.Properties.html#3977" class="Bound">z</a><a id="4006" class="Symbol">}</a> <a id="4008" class="Symbol">{</a><a id="4009" href="Relation.Binary.PropositionalEquality.Properties.html#4009" class="Bound">p</a> <a id="4011" class="Symbol">:</a> <a id="4013" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4015" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a><a id="4016" class="Symbol">}</a> <a id="4018" class="Symbol">→</a>
                <a id="4036" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4042" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4044" href="Relation.Binary.PropositionalEquality.Properties.html#3995" class="Bound">y≡z</a> <a id="4048" class="Symbol">(</a><a id="4049" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4055" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4057" href="Relation.Binary.PropositionalEquality.Properties.html#3981" class="Bound">x≡y</a> <a id="4061" href="Relation.Binary.PropositionalEquality.Properties.html#4009" class="Bound">p</a><a id="4062" class="Symbol">)</a> <a id="4064" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4066" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4072" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="4081" href="Relation.Binary.PropositionalEquality.Properties.html#3981" class="Bound">x≡y</a> <a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#3995" class="Bound">y≡z</a><a id="4088" class="Symbol">)</a> <a id="4090" href="Relation.Binary.PropositionalEquality.Properties.html#4009" class="Bound">p</a>
  <a id="4094" href="Relation.Binary.PropositionalEquality.Properties.html#3960" class="Function">subst-subst</a> <a id="4106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4121" href="Relation.Binary.PropositionalEquality.Properties.html#4121" class="Function">subst-subst-sym</a> <a id="4137" class="Symbol">:</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Relation.Binary.PropositionalEquality.Properties.html#4140" class="Bound">x≡y</a> <a id="4144" class="Symbol">:</a> <a id="4146" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a> <a id="4148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4150" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">{</a><a id="4154" href="Relation.Binary.PropositionalEquality.Properties.html#4154" class="Bound">p</a> <a id="4156" class="Symbol">:</a> <a id="4158" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4160" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a><a id="4161" class="Symbol">}</a> <a id="4163" class="Symbol">→</a>
                    <a id="4185" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4191" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4193" href="Relation.Binary.PropositionalEquality.Properties.html#4140" class="Bound">x≡y</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4204" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4211" href="Relation.Binary.PropositionalEquality.Properties.html#4140" class="Bound">x≡y</a><a id="4214" class="Symbol">)</a> <a id="4216" href="Relation.Binary.PropositionalEquality.Properties.html#4154" class="Bound">p</a><a id="4217" class="Symbol">)</a> <a id="4219" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4221" href="Relation.Binary.PropositionalEquality.Properties.html#4154" class="Bound">p</a>
  <a id="4225" href="Relation.Binary.PropositionalEquality.Properties.html#4121" class="Function">subst-subst-sym</a> <a id="4241" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4256" href="Relation.Binary.PropositionalEquality.Properties.html#4256" class="Function">subst-sym-subst</a> <a id="4272" class="Symbol">:</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Relation.Binary.PropositionalEquality.Properties.html#4275" class="Bound">x≡y</a> <a id="4279" class="Symbol">:</a> <a id="4281" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a> <a id="4283" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4285" href="Relation.Binary.PropositionalEquality.Properties.html#3802" class="Bound">y</a><a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">{</a><a id="4289" href="Relation.Binary.PropositionalEquality.Properties.html#4289" class="Bound">p</a> <a id="4291" class="Symbol">:</a> <a id="4293" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4295" href="Relation.Binary.PropositionalEquality.Properties.html#3800" class="Bound">x</a><a id="4296" class="Symbol">}</a> <a id="4298" class="Symbol">→</a>
                    <a id="4320" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4326" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="4333" href="Relation.Binary.PropositionalEquality.Properties.html#4275" class="Bound">x≡y</a><a id="4336" class="Symbol">)</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4345" href="Relation.Binary.PropositionalEquality.Properties.html#3785" class="Bound">P</a> <a id="4347" href="Relation.Binary.PropositionalEquality.Properties.html#4275" class="Bound">x≡y</a> <a id="4351" href="Relation.Binary.PropositionalEquality.Properties.html#4289" class="Bound">p</a><a id="4352" class="Symbol">)</a> <a id="4354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4356" href="Relation.Binary.PropositionalEquality.Properties.html#4289" class="Bound">p</a>
  <a id="4360" href="Relation.Binary.PropositionalEquality.Properties.html#4256" class="Function">subst-sym-subst</a> <a id="4376" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4381" class="Symbol">=</a> <a id="4383" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-∘"></a><a id="4389" href="Relation.Binary.PropositionalEquality.Properties.html#4389" class="Function">subst-∘</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">∀</a> <a id="4401" class="Symbol">{</a><a id="4402" href="Relation.Binary.PropositionalEquality.Properties.html#4402" class="Bound">x</a> <a id="4404" href="Relation.Binary.PropositionalEquality.Properties.html#4404" class="Bound">y</a> <a id="4406" class="Symbol">:</a> <a id="4408" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="4409" class="Symbol">}</a> <a id="4411" class="Symbol">{</a><a id="4412" href="Relation.Binary.PropositionalEquality.Properties.html#4412" class="Bound">P</a> <a id="4414" class="Symbol">:</a> <a id="4416" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4421" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a> <a id="4423" href="Relation.Binary.PropositionalEquality.Properties.html#1064" class="Generalizable">p</a><a id="4424" class="Symbol">}</a> <a id="4426" class="Symbol">{</a><a id="4427" href="Relation.Binary.PropositionalEquality.Properties.html#4427" class="Bound">f</a> <a id="4429" class="Symbol">:</a> <a id="4431" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="4433" class="Symbol">→</a> <a id="4435" href="Relation.Binary.PropositionalEquality.Properties.html#1080" class="Generalizable">B</a><a id="4436" class="Symbol">}</a>
          <a id="4448" class="Symbol">(</a><a id="4449" href="Relation.Binary.PropositionalEquality.Properties.html#4449" class="Bound">x≡y</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Relation.Binary.PropositionalEquality.Properties.html#4402" class="Bound">x</a> <a id="4457" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4459" href="Relation.Binary.PropositionalEquality.Properties.html#4404" class="Bound">y</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">{</a><a id="4463" href="Relation.Binary.PropositionalEquality.Properties.html#4463" class="Bound">p</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Relation.Binary.PropositionalEquality.Properties.html#4412" class="Bound">P</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Relation.Binary.PropositionalEquality.Properties.html#4427" class="Bound">f</a> <a id="4472" href="Relation.Binary.PropositionalEquality.Properties.html#4402" class="Bound">x</a><a id="4473" class="Symbol">)}</a> <a id="4476" class="Symbol">→</a>
          <a id="4488" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4494" class="Symbol">(</a><a id="4495" href="Relation.Binary.PropositionalEquality.Properties.html#4412" class="Bound">P</a> <a id="4497" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="4499" href="Relation.Binary.PropositionalEquality.Properties.html#4427" class="Bound">f</a><a id="4500" class="Symbol">)</a> <a id="4502" href="Relation.Binary.PropositionalEquality.Properties.html#4449" class="Bound">x≡y</a> <a id="4506" href="Relation.Binary.PropositionalEquality.Properties.html#4463" class="Bound">p</a> <a id="4508" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4510" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4516" href="Relation.Binary.PropositionalEquality.Properties.html#4412" class="Bound">P</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="4524" href="Relation.Binary.PropositionalEquality.Properties.html#4427" class="Bound">f</a> <a id="4526" href="Relation.Binary.PropositionalEquality.Properties.html#4449" class="Bound">x≡y</a><a id="4529" class="Symbol">)</a> <a id="4531" href="Relation.Binary.PropositionalEquality.Properties.html#4463" class="Bound">p</a>
<a id="4533" href="Relation.Binary.PropositionalEquality.Properties.html#4389" class="Function">subst-∘</a> <a id="4541" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4546" class="Symbol">=</a> <a id="4548" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4554" class="Comment">-- Lemma 2.3.11 in the HoTT book, and `transport_map` in the UniMath</a>
<a id="4623" class="Comment">-- library</a>
<a id="subst-application′"></a><a id="4634" href="Relation.Binary.PropositionalEquality.Properties.html#4634" class="Function">subst-application′</a> <a id="4653" class="Symbol">:</a> <a id="4655" class="Symbol">∀</a> <a id="4657" class="Symbol">{</a><a id="4658" href="Relation.Binary.PropositionalEquality.Properties.html#4658" class="Bound">a</a> <a id="4660" href="Relation.Binary.PropositionalEquality.Properties.html#4660" class="Bound">b₁</a> <a id="4663" href="Relation.Binary.PropositionalEquality.Properties.html#4663" class="Bound">b₂</a><a id="4665" class="Symbol">}</a> <a id="4667" class="Symbol">{</a><a id="4668" href="Relation.Binary.PropositionalEquality.Properties.html#4668" class="Bound">A</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4676" href="Relation.Binary.PropositionalEquality.Properties.html#4658" class="Bound">a</a><a id="4677" class="Symbol">}</a>
                     <a id="4700" class="Symbol">(</a><a id="4701" href="Relation.Binary.PropositionalEquality.Properties.html#4701" class="Bound">B₁</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Binary.PropositionalEquality.Properties.html#4668" class="Bound">A</a> <a id="4708" class="Symbol">→</a> <a id="4710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4714" href="Relation.Binary.PropositionalEquality.Properties.html#4660" class="Bound">b₁</a><a id="4716" class="Symbol">)</a> <a id="4718" class="Symbol">{</a><a id="4719" href="Relation.Binary.PropositionalEquality.Properties.html#4719" class="Bound">B₂</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Relation.Binary.PropositionalEquality.Properties.html#4668" class="Bound">A</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4732" href="Relation.Binary.PropositionalEquality.Properties.html#4663" class="Bound">b₂</a><a id="4734" class="Symbol">}</a>
                     <a id="4757" class="Symbol">{</a><a id="4758" href="Relation.Binary.PropositionalEquality.Properties.html#4758" class="Bound">x₁</a> <a id="4761" href="Relation.Binary.PropositionalEquality.Properties.html#4761" class="Bound">x₂</a> <a id="4764" class="Symbol">:</a> <a id="4766" href="Relation.Binary.PropositionalEquality.Properties.html#4668" class="Bound">A</a><a id="4767" class="Symbol">}</a> <a id="4769" class="Symbol">{</a><a id="4770" href="Relation.Binary.PropositionalEquality.Properties.html#4770" class="Bound">y</a> <a id="4772" class="Symbol">:</a> <a id="4774" href="Relation.Binary.PropositionalEquality.Properties.html#4701" class="Bound">B₁</a> <a id="4777" href="Relation.Binary.PropositionalEquality.Properties.html#4758" class="Bound">x₁</a><a id="4779" class="Symbol">}</a>
                     <a id="4802" class="Symbol">(</a><a id="4803" href="Relation.Binary.PropositionalEquality.Properties.html#4803" class="Bound">g</a> <a id="4805" class="Symbol">:</a> <a id="4807" class="Symbol">∀</a> <a id="4809" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">x</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Relation.Binary.PropositionalEquality.Properties.html#4701" class="Bound">B₁</a> <a id="4816" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">x</a> <a id="4818" class="Symbol">→</a> <a id="4820" href="Relation.Binary.PropositionalEquality.Properties.html#4719" class="Bound">B₂</a> <a id="4823" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">x</a><a id="4824" class="Symbol">)</a> <a id="4826" class="Symbol">(</a><a id="4827" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">eq</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Relation.Binary.PropositionalEquality.Properties.html#4758" class="Bound">x₁</a> <a id="4835" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4837" href="Relation.Binary.PropositionalEquality.Properties.html#4761" class="Bound">x₂</a><a id="4839" class="Symbol">)</a> <a id="4841" class="Symbol">→</a>
                     <a id="4864" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4870" href="Relation.Binary.PropositionalEquality.Properties.html#4719" class="Bound">B₂</a> <a id="4873" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">eq</a> <a id="4876" class="Symbol">(</a><a id="4877" href="Relation.Binary.PropositionalEquality.Properties.html#4803" class="Bound">g</a> <a id="4879" href="Relation.Binary.PropositionalEquality.Properties.html#4758" class="Bound">x₁</a> <a id="4882" href="Relation.Binary.PropositionalEquality.Properties.html#4770" class="Bound">y</a><a id="4883" class="Symbol">)</a> <a id="4885" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4887" href="Relation.Binary.PropositionalEquality.Properties.html#4803" class="Bound">g</a> <a id="4889" href="Relation.Binary.PropositionalEquality.Properties.html#4761" class="Bound">x₂</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="4899" href="Relation.Binary.PropositionalEquality.Properties.html#4701" class="Bound">B₁</a> <a id="4902" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">eq</a> <a id="4905" href="Relation.Binary.PropositionalEquality.Properties.html#4770" class="Bound">y</a><a id="4906" class="Symbol">)</a>
<a id="4908" href="Relation.Binary.PropositionalEquality.Properties.html#4634" class="Function">subst-application′</a> <a id="4927" class="Symbol">_</a> <a id="4929" class="Symbol">_</a> <a id="4931" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-application"></a><a id="4944" href="Relation.Binary.PropositionalEquality.Properties.html#4944" class="Function">subst-application</a> <a id="4962" class="Symbol">:</a> <a id="4964" class="Symbol">∀</a> <a id="4966" class="Symbol">{</a><a id="4967" href="Relation.Binary.PropositionalEquality.Properties.html#4967" class="Bound">a₁</a> <a id="4970" href="Relation.Binary.PropositionalEquality.Properties.html#4970" class="Bound">a₂</a> <a id="4973" href="Relation.Binary.PropositionalEquality.Properties.html#4973" class="Bound">b₁</a> <a id="4976" href="Relation.Binary.PropositionalEquality.Properties.html#4976" class="Bound">b₂</a><a id="4978" class="Symbol">}</a> <a id="4980" class="Symbol">{</a><a id="4981" href="Relation.Binary.PropositionalEquality.Properties.html#4981" class="Bound">A₁</a> <a id="4984" class="Symbol">:</a> <a id="4986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4990" href="Relation.Binary.PropositionalEquality.Properties.html#4967" class="Bound">a₁</a><a id="4992" class="Symbol">}</a> <a id="4994" class="Symbol">{</a><a id="4995" href="Relation.Binary.PropositionalEquality.Properties.html#4995" class="Bound">A₂</a> <a id="4998" class="Symbol">:</a> <a id="5000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5004" href="Relation.Binary.PropositionalEquality.Properties.html#4970" class="Bound">a₂</a><a id="5006" class="Symbol">}</a>
                    <a id="5028" class="Symbol">(</a><a id="5029" href="Relation.Binary.PropositionalEquality.Properties.html#5029" class="Bound">B₁</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Relation.Binary.PropositionalEquality.Properties.html#4981" class="Bound">A₁</a> <a id="5037" class="Symbol">→</a> <a id="5039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5043" href="Relation.Binary.PropositionalEquality.Properties.html#4973" class="Bound">b₁</a><a id="5045" class="Symbol">)</a> <a id="5047" class="Symbol">{</a><a id="5048" href="Relation.Binary.PropositionalEquality.Properties.html#5048" class="Bound">B₂</a> <a id="5051" class="Symbol">:</a> <a id="5053" href="Relation.Binary.PropositionalEquality.Properties.html#4995" class="Bound">A₂</a> <a id="5056" class="Symbol">→</a> <a id="5058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5062" href="Relation.Binary.PropositionalEquality.Properties.html#4976" class="Bound">b₂</a><a id="5064" class="Symbol">}</a>
                    <a id="5086" class="Symbol">{</a><a id="5087" href="Relation.Binary.PropositionalEquality.Properties.html#5087" class="Bound">f</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Relation.Binary.PropositionalEquality.Properties.html#4995" class="Bound">A₂</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="Relation.Binary.PropositionalEquality.Properties.html#4981" class="Bound">A₁</a><a id="5098" class="Symbol">}</a> <a id="5100" class="Symbol">{</a><a id="5101" href="Relation.Binary.PropositionalEquality.Properties.html#5101" class="Bound">x₁</a> <a id="5104" href="Relation.Binary.PropositionalEquality.Properties.html#5104" class="Bound">x₂</a> <a id="5107" class="Symbol">:</a> <a id="5109" href="Relation.Binary.PropositionalEquality.Properties.html#4995" class="Bound">A₂</a><a id="5111" class="Symbol">}</a> <a id="5113" class="Symbol">{</a><a id="5114" href="Relation.Binary.PropositionalEquality.Properties.html#5114" class="Bound">y</a> <a id="5116" class="Symbol">:</a> <a id="5118" href="Relation.Binary.PropositionalEquality.Properties.html#5029" class="Bound">B₁</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Relation.Binary.PropositionalEquality.Properties.html#5087" class="Bound">f</a> <a id="5124" href="Relation.Binary.PropositionalEquality.Properties.html#5101" class="Bound">x₁</a><a id="5126" class="Symbol">)}</a>
                    <a id="5149" class="Symbol">(</a><a id="5150" href="Relation.Binary.PropositionalEquality.Properties.html#5150" class="Bound">g</a> <a id="5152" class="Symbol">:</a> <a id="5154" class="Symbol">∀</a> <a id="5156" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">x</a> <a id="5158" class="Symbol">→</a> <a id="5160" href="Relation.Binary.PropositionalEquality.Properties.html#5029" class="Bound">B₁</a> <a id="5163" class="Symbol">(</a><a id="5164" href="Relation.Binary.PropositionalEquality.Properties.html#5087" class="Bound">f</a> <a id="5166" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">x</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">→</a> <a id="5171" href="Relation.Binary.PropositionalEquality.Properties.html#5048" class="Bound">B₂</a> <a id="5174" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">x</a><a id="5175" class="Symbol">)</a> <a id="5177" class="Symbol">(</a><a id="5178" href="Relation.Binary.PropositionalEquality.Properties.html#5178" class="Bound">eq</a> <a id="5181" class="Symbol">:</a> <a id="5183" href="Relation.Binary.PropositionalEquality.Properties.html#5101" class="Bound">x₁</a> <a id="5186" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5188" href="Relation.Binary.PropositionalEquality.Properties.html#5104" class="Bound">x₂</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">→</a>
                    <a id="5214" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="5220" href="Relation.Binary.PropositionalEquality.Properties.html#5048" class="Bound">B₂</a> <a id="5223" href="Relation.Binary.PropositionalEquality.Properties.html#5178" class="Bound">eq</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Relation.Binary.PropositionalEquality.Properties.html#5150" class="Bound">g</a> <a id="5229" href="Relation.Binary.PropositionalEquality.Properties.html#5101" class="Bound">x₁</a> <a id="5232" href="Relation.Binary.PropositionalEquality.Properties.html#5114" class="Bound">y</a><a id="5233" class="Symbol">)</a> <a id="5235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5237" href="Relation.Binary.PropositionalEquality.Properties.html#5150" class="Bound">g</a> <a id="5239" href="Relation.Binary.PropositionalEquality.Properties.html#5104" class="Bound">x₂</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">subst</a> <a id="5249" href="Relation.Binary.PropositionalEquality.Properties.html#5029" class="Bound">B₁</a> <a id="5252" class="Symbol">(</a><a id="5253" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="5258" href="Relation.Binary.PropositionalEquality.Properties.html#5087" class="Bound">f</a> <a id="5260" href="Relation.Binary.PropositionalEquality.Properties.html#5178" class="Bound">eq</a><a id="5262" class="Symbol">)</a> <a id="5264" href="Relation.Binary.PropositionalEquality.Properties.html#5114" class="Bound">y</a><a id="5265" class="Symbol">)</a>
<a id="5267" href="Relation.Binary.PropositionalEquality.Properties.html#4944" class="Function">subst-application</a> <a id="5285" class="Symbol">_</a> <a id="5287" class="Symbol">_</a> <a id="5289" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5294" class="Symbol">=</a> <a id="5296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="5302" class="Comment">------------------------------------------------------------------------</a>
<a id="5375" class="Comment">-- Structure of equality as a binary relation</a>

<a id="isEquivalence"></a><a id="5422" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a> <a id="5436" class="Symbol">:</a> <a id="5438" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="5452" class="Symbol">{</a><a id="5453" class="Argument">A</a> <a id="5455" class="Symbol">=</a> <a id="5457" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="5458" class="Symbol">}</a> <a id="5460" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5464" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a> <a id="5478" class="Symbol">=</a> <a id="5480" class="Keyword">record</a>
  <a id="5489" class="Symbol">{</a> <a id="5491" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="5497" class="Symbol">=</a> <a id="5499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5506" class="Symbol">;</a> <a id="5508" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="5514" class="Symbol">=</a> <a id="5516" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a>
  <a id="5522" class="Symbol">;</a> <a id="5524" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a>
  <a id="5540" class="Symbol">}</a>

<a id="isDecEquivalence"></a><a id="5543" href="Relation.Binary.PropositionalEquality.Properties.html#5543" class="Function">isDecEquivalence</a> <a id="5560" class="Symbol">:</a> <a id="5562" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5576" class="Symbol">→</a> <a id="5578" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="5595" class="Symbol">{</a><a id="5596" class="Argument">A</a> <a id="5598" class="Symbol">=</a> <a id="5600" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="5601" class="Symbol">}</a> <a id="5603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5607" href="Relation.Binary.PropositionalEquality.Properties.html#5543" class="Function">isDecEquivalence</a> <a id="5624" href="Relation.Binary.PropositionalEquality.Properties.html#5624" class="Bound Operator">_≟_</a> <a id="5628" class="Symbol">=</a> <a id="5630" class="Keyword">record</a>
  <a id="5639" class="Symbol">{</a> <a id="5641" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="5655" class="Symbol">=</a> <a id="5657" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="5673" class="Symbol">;</a> <a id="5675" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="5689" class="Symbol">=</a> <a id="5691" href="Relation.Binary.PropositionalEquality.Properties.html#5624" class="Bound Operator">_≟_</a>
  <a id="5697" class="Symbol">}</a>

<a id="setoid"></a><a id="5700" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="5707" class="Symbol">:</a> <a id="5709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5713" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="5724" class="Symbol">_</a> <a id="5726" class="Symbol">_</a>
<a id="5728" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="5735" href="Relation.Binary.PropositionalEquality.Properties.html#5735" class="Bound">A</a> <a id="5737" class="Symbol">=</a> <a id="5739" class="Keyword">record</a>
  <a id="5748" class="Symbol">{</a> <a id="5750" href="Relation.Binary.Bundles.html#1143" class="Field">Carrier</a>       <a id="5764" class="Symbol">=</a> <a id="5766" href="Relation.Binary.PropositionalEquality.Properties.html#5735" class="Bound">A</a>
  <a id="5770" class="Symbol">;</a> <a id="5772" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a>           <a id="5786" class="Symbol">=</a> <a id="5788" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5794" class="Symbol">;</a> <a id="5796" href="Relation.Binary.Bundles.html#1203" class="Field">isEquivalence</a> <a id="5810" class="Symbol">=</a> <a id="5812" href="Relation.Binary.PropositionalEquality.Properties.html#5422" class="Function">isEquivalence</a>
  <a id="5828" class="Symbol">}</a>

<a id="decSetoid"></a><a id="5831" href="Relation.Binary.PropositionalEquality.Properties.html#5831" class="Function">decSetoid</a> <a id="5841" class="Symbol">:</a> <a id="5843" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="5861" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Relation.Binary.Bundles.html#1548" class="Record">DecSetoid</a> <a id="5875" class="Symbol">_</a> <a id="5877" class="Symbol">_</a>
<a id="5879" href="Relation.Binary.PropositionalEquality.Properties.html#5831" class="Function">decSetoid</a> <a id="5889" href="Relation.Binary.PropositionalEquality.Properties.html#5889" class="Bound Operator">_≟_</a> <a id="5893" class="Symbol">=</a> <a id="5895" class="Keyword">record</a>
  <a id="5904" class="Symbol">{</a> <a id="5906" href="Relation.Binary.Bundles.html#1643" class="Field Operator">_≈_</a>              <a id="5923" class="Symbol">=</a> <a id="5925" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5931" class="Symbol">;</a> <a id="5933" href="Relation.Binary.Bundles.html#1680" class="Field">isDecEquivalence</a> <a id="5950" class="Symbol">=</a> <a id="5952" href="Relation.Binary.PropositionalEquality.Properties.html#5543" class="Function">isDecEquivalence</a> <a id="5969" href="Relation.Binary.PropositionalEquality.Properties.html#5889" class="Bound Operator">_≟_</a>
  <a id="5975" class="Symbol">}</a>

<a id="5978" class="Comment">------------------------------------------------------------------------</a>
<a id="6051" class="Comment">-- Bundles for equality as a binary relation</a>

<a id="isPreorder"></a><a id="6097" href="Relation.Binary.PropositionalEquality.Properties.html#6097" class="Function">isPreorder</a> <a id="6108" class="Symbol">:</a> <a id="6110" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="6121" class="Symbol">{</a><a id="6122" class="Argument">A</a> <a id="6124" class="Symbol">=</a> <a id="6126" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="6127" class="Symbol">}</a> <a id="6129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6133" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6137" href="Relation.Binary.PropositionalEquality.Properties.html#6097" class="Function">isPreorder</a> <a id="6148" class="Symbol">=</a> <a id="6150" href="Relation.Binary.Properties.Setoid.html#1184" class="Function">Setoid.≈-isPreorder</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="6178" class="Symbol">_)</a>

<a id="isPartialOrder"></a><a id="6182" href="Relation.Binary.PropositionalEquality.Properties.html#6182" class="Function">isPartialOrder</a> <a id="6197" class="Symbol">:</a> <a id="6199" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="6214" class="Symbol">{</a><a id="6215" class="Argument">A</a> <a id="6217" class="Symbol">=</a> <a id="6219" href="Relation.Binary.PropositionalEquality.Properties.html#1078" class="Generalizable">A</a><a id="6220" class="Symbol">}</a> <a id="6222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6226" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6230" href="Relation.Binary.PropositionalEquality.Properties.html#6182" class="Function">isPartialOrder</a> <a id="6245" class="Symbol">=</a> <a id="6247" href="Relation.Binary.Properties.Setoid.html#1328" class="Function">Setoid.≈-isPartialOrder</a> <a id="6271" class="Symbol">(</a><a id="6272" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="6279" class="Symbol">_)</a>

<a id="preorder"></a><a id="6283" href="Relation.Binary.PropositionalEquality.Properties.html#6283" class="Function">preorder</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6298" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a> <a id="6300" class="Symbol">→</a> <a id="6302" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="6311" class="Symbol">_</a> <a id="6313" class="Symbol">_</a> <a id="6315" class="Symbol">_</a>
<a id="6317" href="Relation.Binary.PropositionalEquality.Properties.html#6283" class="Function">preorder</a> <a id="6326" href="Relation.Binary.PropositionalEquality.Properties.html#6326" class="Bound">A</a> <a id="6328" class="Symbol">=</a> <a id="6330" href="Relation.Binary.Properties.Setoid.html#1539" class="Function">Setoid.≈-preorder</a> <a id="6348" class="Symbol">(</a><a id="6349" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="6356" href="Relation.Binary.PropositionalEquality.Properties.html#6326" class="Bound">A</a><a id="6357" class="Symbol">)</a>

<a id="poset"></a><a id="6360" href="Relation.Binary.PropositionalEquality.Properties.html#6360" class="Function">poset</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6372" href="Relation.Binary.PropositionalEquality.Properties.html#1058" class="Generalizable">a</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Relation.Binary.Bundles.html#3530" class="Record">Poset</a> <a id="6382" class="Symbol">_</a> <a id="6384" class="Symbol">_</a> <a id="6386" class="Symbol">_</a>
<a id="6388" href="Relation.Binary.PropositionalEquality.Properties.html#6360" class="Function">poset</a> <a id="6394" href="Relation.Binary.PropositionalEquality.Properties.html#6394" class="Bound">A</a> <a id="6396" class="Symbol">=</a> <a id="6398" href="Relation.Binary.Properties.Setoid.html#1622" class="Function">Setoid.≈-poset</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="6421" href="Relation.Binary.PropositionalEquality.Properties.html#6394" class="Bound">A</a><a id="6422" class="Symbol">)</a>

<a id="6425" class="Comment">------------------------------------------------------------------------</a>
<a id="6498" class="Comment">-- Reasoning</a>

<a id="6512" class="Comment">-- This is a special instance of `Relation.Binary.Reasoning.Setoid`.</a>
<a id="6581" class="Comment">-- Rather than instantiating the latter with (setoid A), we reimplement</a>
<a id="6653" class="Comment">-- equation chains from scratch since then goals are printed much more</a>
<a id="6724" class="Comment">-- readably.</a>
<a id="6737" class="Keyword">module</a> <a id="≡-Reasoning"></a><a id="6744" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a> <a id="6756" class="Symbol">{</a><a id="6757" href="Relation.Binary.PropositionalEquality.Properties.html#6757" class="Bound">a</a><a id="6758" class="Symbol">}</a> <a id="6760" class="Symbol">{</a><a id="6761" href="Relation.Binary.PropositionalEquality.Properties.html#6761" class="Bound">A</a> <a id="6763" class="Symbol">:</a> <a id="6765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6769" href="Relation.Binary.PropositionalEquality.Properties.html#6757" class="Bound">a</a><a id="6770" class="Symbol">}</a> <a id="6772" class="Keyword">where</a>

  <a id="6781" class="Keyword">open</a> <a id="6786" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a> <a id="6799" class="Symbol">{</a><a id="6800" class="Argument">A</a> <a id="6802" class="Symbol">=</a> <a id="6804" href="Relation.Binary.PropositionalEquality.Properties.html#6761" class="Bound">A</a><a id="6805" class="Symbol">}</a> <a id="6807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6811" href="Function.Base.html#704" class="Function">id</a> <a id="6814" class="Keyword">public</a>
  <a id="6823" class="Keyword">open</a> <a id="6828" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a> <a id="6837" class="Symbol">{</a><a id="6838" class="Argument">A</a> <a id="6840" class="Symbol">=</a> <a id="6842" href="Relation.Binary.PropositionalEquality.Properties.html#6761" class="Bound">A</a><a id="6843" class="Symbol">}</a> <a id="6845" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6849" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="6855" class="Keyword">public</a>
  <a id="6864" class="Keyword">open</a> <a id="6869" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a> <a id="6880" class="Symbol">{</a><a id="6881" class="Argument">A</a> <a id="6883" class="Symbol">=</a> <a id="6885" href="Relation.Binary.PropositionalEquality.Properties.html#6761" class="Bound">A</a><a id="6886" class="Symbol">}</a> <a id="6888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6892" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6897" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.PropositionalEquality.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.PropositionalEquality</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Base.html" class="Module">Function.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Function.Base.html#704" class="Function">id</a><a id="397" class="Symbol">;</a> <a id="399" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">import</a> <a id="411" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="438" class="Symbol">as</a> <a id="441" class="Module">Dependent</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Indexed.Relation.Binary.Equality.html#572" class="Function">≡-setoid</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Level.html" class="Module">Level</a> <a id="540" class="Keyword">using</a> <a id="546" class="Symbol">(</a><a id="547" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="552" class="Symbol">;</a> <a id="554" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Relation.Nullary.html#755" class="Function">Irrelevant</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="656" class="Symbol">;</a> <a id="658" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Nullary.Decidable.html#2798" class="Function">dec-yes-irr</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Nullary.Decidable.html#2687" class="Function">dec-no</a><a id="681" class="Symbol">)</a>
<a id="683" class="Keyword">open</a> <a id="688" class="Keyword">import</a> <a id="695" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a><a id="798" class="Symbol">)</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="852" class="Keyword">using</a> <a id="858" class="Symbol">(</a><a id="859" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a><a id="872" class="Symbol">)</a>
<a id="874" class="Keyword">import</a> <a id="881" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="939" class="Symbol">as</a> <a id="942" class="Module">Trivial</a>

<a id="951" class="Keyword">private</a>
  <a id="961" class="Keyword">variable</a>
    <a id="974" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a> <a id="976" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a> <a id="978" href="Relation.Binary.PropositionalEquality.html#978" class="Generalizable">c</a> <a id="980" href="Relation.Binary.PropositionalEquality.html#980" class="Generalizable">ℓ</a> <a id="982" href="Relation.Binary.PropositionalEquality.html#982" class="Generalizable">p</a> <a id="984" class="Symbol">:</a> <a id="986" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="996" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a> <a id="998" href="Relation.Binary.PropositionalEquality.html#998" class="Generalizable">B</a> <a id="1000" href="Relation.Binary.PropositionalEquality.html#1000" class="Generalizable">C</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a>

<a id="1011" class="Comment">------------------------------------------------------------------------</a>
<a id="1084" class="Comment">-- Re-export contents modules that make up the parts</a>

<a id="1138" class="Keyword">open</a> <a id="1143" class="Keyword">import</a> <a id="1150" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1193" class="Keyword">public</a>
<a id="1200" class="Keyword">open</a> <a id="1205" class="Keyword">import</a> <a id="1212" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1261" class="Keyword">public</a>
<a id="1268" class="Keyword">open</a> <a id="1273" class="Keyword">import</a> <a id="1280" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="1326" class="Keyword">public</a>

<a id="1334" class="Comment">------------------------------------------------------------------------</a>
<a id="1407" class="Comment">-- Pointwise equality</a>

<a id="1430" class="Keyword">infix</a> <a id="1436" class="Number">4</a> <a id="1438" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a>

<a id="_→-setoid_"></a><a id="1443" href="Relation.Binary.PropositionalEquality.html#1443" class="Function Operator">_→-setoid_</a> <a id="1454" class="Symbol">:</a> <a id="1456" class="Symbol">∀</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Relation.Binary.PropositionalEquality.html#1459" class="Bound">A</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1467" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a><a id="1468" class="Symbol">)</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Relation.Binary.PropositionalEquality.html#1471" class="Bound">B</a> <a id="1473" class="Symbol">:</a> <a id="1475" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1479" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1491" class="Symbol">_</a> <a id="1493" class="Symbol">_</a>
<a id="1495" href="Relation.Binary.PropositionalEquality.html#1495" class="Bound">A</a> <a id="1497" href="Relation.Binary.PropositionalEquality.html#1443" class="Function Operator">→-setoid</a> <a id="1506" href="Relation.Binary.PropositionalEquality.html#1506" class="Bound">B</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Function.Indexed.Relation.Binary.Equality.html#572" class="Function">≡-setoid</a> <a id="1519" href="Relation.Binary.PropositionalEquality.html#1495" class="Bound">A</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1484" class="Function">Trivial.indexedSetoid</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1552" href="Relation.Binary.PropositionalEquality.html#1506" class="Bound">B</a><a id="1553" class="Symbol">))</a>

<a id="_≗_"></a><a id="1557" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a> <a id="1561" class="Symbol">:</a> <a id="1563" class="Symbol">(</a><a id="1564" href="Relation.Binary.PropositionalEquality.html#1564" class="Bound">f</a> <a id="1566" href="Relation.Binary.PropositionalEquality.html#1566" class="Bound">g</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Binary.PropositionalEquality.html#998" class="Generalizable">B</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1583" class="Symbol">_</a>
<a id="1585" href="Relation.Binary.PropositionalEquality.html#1557" class="Function Operator">_≗_</a> <a id="1589" class="Symbol">{</a><a id="1590" class="Argument">A</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Relation.Binary.PropositionalEquality.html#1594" class="Bound">A</a><a id="1595" class="Symbol">}</a> <a id="1597" class="Symbol">{</a><a id="1598" class="Argument">B</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Relation.Binary.PropositionalEquality.html#1602" class="Bound">B</a><a id="1603" class="Symbol">}</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Relation.Binary.PropositionalEquality.html#1594" class="Bound">A</a> <a id="1621" href="Relation.Binary.PropositionalEquality.html#1443" class="Function Operator">→-setoid</a> <a id="1630" href="Relation.Binary.PropositionalEquality.html#1602" class="Bound">B</a><a id="1631" class="Symbol">)</a>

<a id=":→-to-Π"></a><a id="1634" href="Relation.Binary.PropositionalEquality.html#1634" class="Function">:→-to-Π</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">∀</a> <a id="1646" class="Symbol">{</a><a id="1647" href="Relation.Binary.PropositionalEquality.html#1647" class="Bound">A</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1655" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a><a id="1656" class="Symbol">}</a> <a id="1658" class="Symbol">{</a><a id="1659" href="Relation.Binary.PropositionalEquality.html#1659" class="Bound">B</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#803" class="Record">IndexedSetoid</a> <a id="1677" href="Relation.Binary.PropositionalEquality.html#1647" class="Bound">A</a> <a id="1679" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a> <a id="1681" href="Relation.Binary.PropositionalEquality.html#980" class="Generalizable">ℓ</a><a id="1682" class="Symbol">}</a> <a id="1684" class="Symbol">→</a>
          <a id="1696" class="Symbol">((</a><a id="1698" href="Relation.Binary.PropositionalEquality.html#1698" class="Bound">x</a> <a id="1700" class="Symbol">:</a> <a id="1702" href="Relation.Binary.PropositionalEquality.html#1647" class="Bound">A</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#893" class="Field">IndexedSetoid.Carrier</a> <a id="1729" href="Relation.Binary.PropositionalEquality.html#1659" class="Bound">B</a> <a id="1731" href="Relation.Binary.PropositionalEquality.html#1698" class="Bound">x</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a>
          <a id="1746" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1769" href="Relation.Binary.PropositionalEquality.html#1647" class="Bound">A</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Relation.Binary.PropositionalEquality.html#1659" class="Bound">B</a>
<a id="1774" href="Relation.Binary.PropositionalEquality.html#1634" class="Function">:→-to-Π</a> <a id="1782" class="Symbol">{</a><a id="1783" class="Argument">B</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Relation.Binary.PropositionalEquality.html#1787" class="Bound">B</a><a id="1788" class="Symbol">}</a> <a id="1790" href="Relation.Binary.PropositionalEquality.html#1790" class="Bound">f</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
  <a id="1803" class="Symbol">{</a> <a id="1805" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Relation.Binary.PropositionalEquality.html#1790" class="Bound">f</a>
  <a id="1814" class="Symbol">;</a> <a id="1816" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1821" class="Symbol">=</a> <a id="1823" class="Symbol">λ</a> <a id="1825" class="Symbol">{</a> <a id="1827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#923" class="Function">IndexedSetoid.refl</a> <a id="1853" href="Relation.Binary.PropositionalEquality.html#1787" class="Bound">B</a> <a id="1855" class="Symbol">}</a>
  <a id="1859" class="Symbol">}</a>

<a id="→-to-⟶"></a><a id="1862" href="Relation.Binary.PropositionalEquality.html#1862" class="Function">→-to-⟶</a> <a id="1869" class="Symbol">:</a> <a id="1871" class="Symbol">∀</a> <a id="1873" class="Symbol">{</a><a id="1874" href="Relation.Binary.PropositionalEquality.html#1874" class="Bound">A</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1882" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a><a id="1883" class="Symbol">}</a> <a id="1885" class="Symbol">{</a><a id="1886" href="Relation.Binary.PropositionalEquality.html#1886" class="Bound">B</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1897" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a> <a id="1899" href="Relation.Binary.PropositionalEquality.html#980" class="Generalizable">ℓ</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">→</a>
         <a id="1913" class="Symbol">(</a><a id="1914" href="Relation.Binary.PropositionalEquality.html#1874" class="Bound">A</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1933" href="Relation.Binary.PropositionalEquality.html#1886" class="Bound">B</a><a id="1934" class="Symbol">)</a> <a id="1936" class="Symbol">→</a>
         <a id="1947" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="1970" href="Relation.Binary.PropositionalEquality.html#1874" class="Bound">A</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1484" class="Function">Trivial.indexedSetoid</a> <a id="1996" href="Relation.Binary.PropositionalEquality.html#1886" class="Bound">B</a><a id="1997" class="Symbol">)</a>
<a id="1999" href="Relation.Binary.PropositionalEquality.html#1862" class="Function">→-to-⟶</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Relation.Binary.PropositionalEquality.html#1634" class="Function">:→-to-Π</a>

<a id="2017" class="Comment">------------------------------------------------------------------------</a>
<a id="2090" class="Comment">-- More complex rearrangement lemmas</a>

<a id="2128" class="Comment">-- A lemma that is very similar to Lemma 2.4.3 from the HoTT book.</a>

<a id="naturality"></a><a id="2196" href="Relation.Binary.PropositionalEquality.html#2196" class="Function">naturality</a> <a id="2207" class="Symbol">:</a> <a id="2209" class="Symbol">∀</a> <a id="2211" class="Symbol">{</a><a id="2212" href="Relation.Binary.PropositionalEquality.html#2212" class="Bound">x</a> <a id="2214" href="Relation.Binary.PropositionalEquality.html#2214" class="Bound">y</a><a id="2215" class="Symbol">}</a> <a id="2217" class="Symbol">{</a><a id="2218" href="Relation.Binary.PropositionalEquality.html#2218" class="Bound">x≡y</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Relation.Binary.PropositionalEquality.html#2212" class="Bound">x</a> <a id="2226" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2228" href="Relation.Binary.PropositionalEquality.html#2214" class="Bound">y</a><a id="2229" class="Symbol">}</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Relation.Binary.PropositionalEquality.html#2232" class="Bound">f</a> <a id="2234" href="Relation.Binary.PropositionalEquality.html#2234" class="Bound">g</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Relation.Binary.PropositionalEquality.html#998" class="Generalizable">B</a><a id="2243" class="Symbol">}</a>
             <a id="2258" class="Symbol">(</a><a id="2259" href="Relation.Binary.PropositionalEquality.html#2259" class="Bound">f≡g</a> <a id="2263" class="Symbol">:</a> <a id="2265" class="Symbol">∀</a> <a id="2267" href="Relation.Binary.PropositionalEquality.html#2267" class="Bound">x</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Relation.Binary.PropositionalEquality.html#2232" class="Bound">f</a> <a id="2273" href="Relation.Binary.PropositionalEquality.html#2267" class="Bound">x</a> <a id="2275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2277" href="Relation.Binary.PropositionalEquality.html#2234" class="Bound">g</a> <a id="2279" href="Relation.Binary.PropositionalEquality.html#2267" class="Bound">x</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">→</a>
             <a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2309" href="Relation.Binary.PropositionalEquality.html#2232" class="Bound">f</a> <a id="2311" href="Relation.Binary.PropositionalEquality.html#2218" class="Bound">x≡y</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Relation.Binary.PropositionalEquality.html#2259" class="Bound">f≡g</a> <a id="2321" href="Relation.Binary.PropositionalEquality.html#2214" class="Bound">y</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2326" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Relation.Binary.PropositionalEquality.html#2259" class="Bound">f≡g</a> <a id="2337" href="Relation.Binary.PropositionalEquality.html#2212" class="Bound">x</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2346" href="Relation.Binary.PropositionalEquality.html#2234" class="Bound">g</a> <a id="2348" href="Relation.Binary.PropositionalEquality.html#2218" class="Bound">x≡y</a><a id="2351" class="Symbol">)</a>
<a id="2353" href="Relation.Binary.PropositionalEquality.html#2196" class="Function">naturality</a> <a id="2364" class="Symbol">{</a><a id="2365" class="Argument">x</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Relation.Binary.PropositionalEquality.html#2369" class="Bound">x</a><a id="2370" class="Symbol">}</a> <a id="2372" class="Symbol">{</a><a id="2373" class="Argument">x≡y</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2383" class="Symbol">}</a> <a id="2385" href="Relation.Binary.PropositionalEquality.html#2385" class="Bound">f≡g</a> <a id="2389" class="Symbol">=</a>
  <a id="2393" href="Relation.Binary.PropositionalEquality.html#2385" class="Bound">f≡g</a> <a id="2397" href="Relation.Binary.PropositionalEquality.html#2369" class="Bound">x</a>               <a id="2413" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2416" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2433" class="Symbol">_)</a> <a id="2436" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2440" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Relation.Binary.PropositionalEquality.html#2385" class="Bound">f≡g</a> <a id="2451" href="Relation.Binary.PropositionalEquality.html#2369" class="Bound">x</a><a id="2452" class="Symbol">)</a> <a id="2454" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="2464" class="Keyword">where</a> <a id="2470" class="Keyword">open</a> <a id="2475" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a>

<a id="2488" class="Comment">-- A lemma that is very similar to Corollary 2.4.4 from the HoTT book.</a>

<a id="cong-≡id"></a><a id="2560" href="Relation.Binary.PropositionalEquality.html#2560" class="Function">cong-≡id</a> <a id="2569" class="Symbol">:</a> <a id="2571" class="Symbol">∀</a> <a id="2573" class="Symbol">{</a><a id="2574" href="Relation.Binary.PropositionalEquality.html#2574" class="Bound">f</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a> <a id="2580" class="Symbol">→</a> <a id="2582" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a><a id="2583" class="Symbol">}</a> <a id="2585" class="Symbol">{</a><a id="2586" href="Relation.Binary.PropositionalEquality.html#2586" class="Bound">x</a> <a id="2588" class="Symbol">:</a> <a id="2590" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a><a id="2591" class="Symbol">}</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Relation.Binary.PropositionalEquality.html#2594" class="Bound">f≡id</a> <a id="2599" class="Symbol">:</a> <a id="2601" class="Symbol">∀</a> <a id="2603" href="Relation.Binary.PropositionalEquality.html#2603" class="Bound">x</a> <a id="2605" class="Symbol">→</a> <a id="2607" href="Relation.Binary.PropositionalEquality.html#2574" class="Bound">f</a> <a id="2609" href="Relation.Binary.PropositionalEquality.html#2603" class="Bound">x</a> <a id="2611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2613" href="Relation.Binary.PropositionalEquality.html#2603" class="Bound">x</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">→</a>
           <a id="2629" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2634" href="Relation.Binary.PropositionalEquality.html#2574" class="Bound">f</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Relation.Binary.PropositionalEquality.html#2594" class="Bound">f≡id</a> <a id="2642" href="Relation.Binary.PropositionalEquality.html#2586" class="Bound">x</a><a id="2643" class="Symbol">)</a> <a id="2645" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2647" href="Relation.Binary.PropositionalEquality.html#2594" class="Bound">f≡id</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Relation.Binary.PropositionalEquality.html#2574" class="Bound">f</a> <a id="2655" href="Relation.Binary.PropositionalEquality.html#2586" class="Bound">x</a><a id="2656" class="Symbol">)</a>
<a id="2658" href="Relation.Binary.PropositionalEquality.html#2560" class="Function">cong-≡id</a> <a id="2667" class="Symbol">{</a><a id="2668" class="Argument">f</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a><a id="2673" class="Symbol">}</a> <a id="2675" class="Symbol">{</a><a id="2676" href="Relation.Binary.PropositionalEquality.html#2676" class="Bound">x</a><a id="2677" class="Symbol">}</a> <a id="2679" href="Relation.Binary.PropositionalEquality.html#2679" class="Bound">f≡id</a> <a id="2684" class="Symbol">=</a> <a id="2686" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="2694" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2699" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="2701" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a>                                    <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2744" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="2761" class="Symbol">_)</a> <a id="2764" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2768" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2780" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="2782" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2786" class="Symbol">)</a> <a id="2788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                       <a id="2815" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2818" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2830" class="Symbol">_)</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2838" class="Symbol">(</a><a id="2839" href="Relation.Binary.PropositionalEquality.Properties.html#2650" class="Function">trans-symʳ</a> <a id="2850" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2861" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2873" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="2875" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2888" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2898" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2902" class="Symbol">))</a>    <a id="2908" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2911" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Relation.Binary.PropositionalEquality.Properties.html#2427" class="Function">trans-assoc</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2934" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="2936" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2940" class="Symbol">))</a> <a id="2943" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="2947" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="2966" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="2968" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2972" class="Symbol">)</a> <a id="2974" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2978" class="Symbol">)</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="2985" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="2989" class="Symbol">)</a>    <a id="2994" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="2997" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3002" class="Symbol">(λ</a> <a id="3005" href="Relation.Binary.PropositionalEquality.html#3005" class="Bound">p</a> <a id="3007" class="Symbol">→</a> <a id="3009" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3015" href="Relation.Binary.PropositionalEquality.html#3005" class="Bound">p</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3022" class="Symbol">_))</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Relation.Binary.PropositionalEquality.html#2196" class="Function">naturality</a> <a id="3038" href="Relation.Binary.PropositionalEquality.html#2679" class="Bound">f≡id</a><a id="3042" class="Symbol">)</a> <a id="3044" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3048" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3054" class="Symbol">(</a><a id="3055" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3061" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3067" class="Symbol">(</a><a id="3068" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3073" href="Function.Base.html#704" class="Function">id</a> <a id="3076" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3080" class="Symbol">))</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3088" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3092" class="Symbol">)</a>  <a id="3095" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3098" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3103" class="Symbol">(λ</a> <a id="3106" href="Relation.Binary.PropositionalEquality.html#3106" class="Bound">p</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3123" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3129" href="Relation.Binary.PropositionalEquality.html#3106" class="Bound">p</a><a id="3130" class="Symbol">)</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3137" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3141" class="Symbol">))</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Relation.Binary.PropositionalEquality.Properties.html#3067" class="Function">cong-id</a> <a id="3153" class="Symbol">_)</a> <a id="3156" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3160" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3173" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3179" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3183" class="Symbol">)</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3190" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3194" class="Symbol">)</a>            <a id="3207" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3210" href="Relation.Binary.PropositionalEquality.Properties.html#2427" class="Function">trans-assoc</a> <a id="3222" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3228" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3232" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3238" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3244" class="Symbol">(</a><a id="3245" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3251" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">sym</a> <a id="3261" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3265" class="Symbol">))</a>            <a id="3279" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3282" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3294" class="Symbol">_)</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Relation.Binary.PropositionalEquality.Properties.html#2650" class="Function">trans-symʳ</a> <a id="3309" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3319" href="Relation.Binary.PropositionalEquality.Core.html#1757" class="Function">trans</a> <a id="3325" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3331" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                               <a id="3366" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="3369" href="Relation.Binary.PropositionalEquality.Properties.html#2345" class="Function">trans-reflʳ</a> <a id="3381" class="Symbol">_</a> <a id="3383" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
  <a id="3387" href="Relation.Binary.PropositionalEquality.html#2679" class="Bound">f≡id</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="3395" href="Relation.Binary.PropositionalEquality.html#2676" class="Bound">x</a><a id="3396" class="Symbol">)</a>                                     <a id="3434" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="3438" class="Keyword">where</a> <a id="3444" class="Keyword">open</a> <a id="3449" href="Relation.Binary.PropositionalEquality.Properties.html#6744" class="Module">≡-Reasoning</a><a id="3460" class="Symbol">;</a> <a id="3462" href="Relation.Binary.PropositionalEquality.html#3462" class="Function">fx≡x</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Relation.Binary.PropositionalEquality.html#2679" class="Bound">f≡id</a> <a id="3474" href="Relation.Binary.PropositionalEquality.html#2676" class="Bound">x</a><a id="3475" class="Symbol">;</a> <a id="3477" href="Relation.Binary.PropositionalEquality.html#3477" class="Function">f²x≡x</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Relation.Binary.PropositionalEquality.html#2679" class="Bound">f≡id</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Relation.Binary.PropositionalEquality.html#2672" class="Bound">f</a> <a id="3493" href="Relation.Binary.PropositionalEquality.html#2676" class="Bound">x</a><a id="3494" class="Symbol">)</a>

<a id="3497" class="Keyword">module</a> <a id="3504" href="Relation.Binary.PropositionalEquality.html#3504" class="Module">_</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">_≟_</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Relation.Binary.Definitions.html#6469" class="Function">DecidableEquality</a> <a id="3531" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a><a id="3532" class="Symbol">)</a> <a id="3534" class="Symbol">{</a><a id="3535" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3537" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="Relation.Binary.PropositionalEquality.html#996" class="Generalizable">A</a><a id="3542" class="Symbol">}</a> <a id="3544" class="Keyword">where</a>

  <a id="3553" href="Relation.Binary.PropositionalEquality.html#3553" class="Function">≡-≟-identity</a> <a id="3566" class="Symbol">:</a> <a id="3568" class="Symbol">(</a><a id="3569" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3578" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a><a id="3579" class="Symbol">)</a> <a id="3581" class="Symbol">→</a> <a id="3583" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3585" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">≟</a> <a id="3587" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a> <a id="3589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3591" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3595" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a>
  <a id="3600" href="Relation.Binary.PropositionalEquality.html#3553" class="Function">≡-≟-identity</a> <a id="3613" href="Relation.Binary.PropositionalEquality.html#3613" class="Bound">eq</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Relation.Nullary.Decidable.html#2798" class="Function">dec-yes-irr</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3633" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">≟</a> <a id="3635" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Axiom.UniquenessOfIdentityProofs.html#2697" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="3666" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">_≟_</a><a id="3669" class="Symbol">)</a> <a id="3671" href="Relation.Binary.PropositionalEquality.html#3613" class="Bound">eq</a>

  <a id="3677" href="Relation.Binary.PropositionalEquality.html#3677" class="Function">≢-≟-identity</a> <a id="3690" class="Symbol">:</a> <a id="3692" class="Symbol">(</a><a id="3693" href="Relation.Binary.PropositionalEquality.html#3693" class="Bound">x≢y</a> <a id="3697" class="Symbol">:</a> <a id="3699" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3701" href="Relation.Binary.PropositionalEquality.Core.html#858" class="Function Operator">≢</a> <a id="3703" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a><a id="3704" class="Symbol">)</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3710" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">≟</a> <a id="3712" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a> <a id="3714" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3716" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3719" href="Relation.Binary.PropositionalEquality.html#3693" class="Bound">x≢y</a>
  <a id="3725" href="Relation.Binary.PropositionalEquality.html#3677" class="Function">≢-≟-identity</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Relation.Nullary.Decidable.html#2687" class="Function">dec-no</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Relation.Binary.PropositionalEquality.html#3535" class="Bound">x</a> <a id="3750" href="Relation.Binary.PropositionalEquality.html#3507" class="Bound Operator">≟</a> <a id="3752" href="Relation.Binary.PropositionalEquality.html#3537" class="Bound">y</a><a id="3753" class="Symbol">)</a>


<a id="3757" class="Comment">------------------------------------------------------------------------</a>
<a id="3830" class="Comment">-- Inspect</a>

<a id="3842" class="Comment">-- Inspect can be used when you want to pattern match on the result r</a>
<a id="3912" class="Comment">-- of some expression e, and you also need to &quot;remember&quot; that r ≡ e.</a>

<a id="3982" class="Comment">-- See README.Inspect for an explanation of how/why to use this.</a>

<a id="4048" class="Comment">-- Normally (but not always) the new `with ... in` syntax described at</a>
<a id="4119" class="Comment">-- https://agda.readthedocs.io/en/v2.6.4/language/with-abstraction.html#with-abstraction-equality</a>
<a id="4217" class="Comment">-- can be used instead.&quot;</a>

<a id="4243" class="Keyword">record</a> <a id="Reveal_·_is_"></a><a id="4250" href="Relation.Binary.PropositionalEquality.html#4250" class="Record Operator">Reveal_·_is_</a> <a id="4263" class="Symbol">{</a><a id="4264" href="Relation.Binary.PropositionalEquality.html#4264" class="Bound">A</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4272" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a><a id="4273" class="Symbol">}</a> <a id="4275" class="Symbol">{</a><a id="4276" href="Relation.Binary.PropositionalEquality.html#4276" class="Bound">B</a> <a id="4278" class="Symbol">:</a> <a id="4280" href="Relation.Binary.PropositionalEquality.html#4264" class="Bound">A</a> <a id="4282" class="Symbol">→</a> <a id="4284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4288" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a><a id="4289" class="Symbol">}</a>
                    <a id="4311" class="Symbol">(</a><a id="4312" href="Relation.Binary.PropositionalEquality.html#4312" class="Bound">f</a> <a id="4314" class="Symbol">:</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Relation.Binary.PropositionalEquality.html#4317" class="Bound">x</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Relation.Binary.PropositionalEquality.html#4264" class="Bound">A</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Relation.Binary.PropositionalEquality.html#4276" class="Bound">B</a> <a id="4328" href="Relation.Binary.PropositionalEquality.html#4317" class="Bound">x</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Relation.Binary.PropositionalEquality.html#4332" class="Bound">x</a> <a id="4334" class="Symbol">:</a> <a id="4336" href="Relation.Binary.PropositionalEquality.html#4264" class="Bound">A</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Relation.Binary.PropositionalEquality.html#4340" class="Bound">y</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Relation.Binary.PropositionalEquality.html#4276" class="Bound">B</a> <a id="4346" href="Relation.Binary.PropositionalEquality.html#4332" class="Bound">x</a><a id="4347" class="Symbol">)</a> <a id="4349" class="Symbol">:</a>
                    <a id="4371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Relation.Binary.PropositionalEquality.html#4272" class="Bound">a</a> <a id="4378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4380" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">b</a><a id="4381" class="Symbol">)</a> <a id="4383" class="Keyword">where</a>
  <a id="4391" class="Keyword">constructor</a> <a id="[_]"></a><a id="4403" href="Relation.Binary.PropositionalEquality.html#4403" class="InductiveConstructor Operator">[_]</a>
  <a id="4409" class="Keyword">field</a> <a id="Reveal_·_is_.eq"></a><a id="4415" href="Relation.Binary.PropositionalEquality.html#4415" class="Field">eq</a> <a id="4418" class="Symbol">:</a> <a id="4420" href="Relation.Binary.PropositionalEquality.html#4312" class="Bound">f</a> <a id="4422" href="Relation.Binary.PropositionalEquality.html#4332" class="Bound">x</a> <a id="4424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4426" href="Relation.Binary.PropositionalEquality.html#4340" class="Bound">y</a>

<a id="inspect"></a><a id="4429" href="Relation.Binary.PropositionalEquality.html#4429" class="Function">inspect</a> <a id="4437" class="Symbol">:</a> <a id="4439" class="Symbol">∀</a> <a id="4441" class="Symbol">{</a><a id="4442" href="Relation.Binary.PropositionalEquality.html#4442" class="Bound">A</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4450" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a><a id="4451" class="Symbol">}</a> <a id="4453" class="Symbol">{</a><a id="4454" href="Relation.Binary.PropositionalEquality.html#4454" class="Bound">B</a> <a id="4456" class="Symbol">:</a> <a id="4458" href="Relation.Binary.PropositionalEquality.html#4442" class="Bound">A</a> <a id="4460" class="Symbol">→</a> <a id="4462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4466" href="Relation.Binary.PropositionalEquality.html#976" class="Generalizable">b</a><a id="4467" class="Symbol">}</a>
          <a id="4479" class="Symbol">(</a><a id="4480" href="Relation.Binary.PropositionalEquality.html#4480" class="Bound">f</a> <a id="4482" class="Symbol">:</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Relation.Binary.PropositionalEquality.html#4485" class="Bound">x</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Relation.Binary.PropositionalEquality.html#4442" class="Bound">A</a><a id="4490" class="Symbol">)</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Relation.Binary.PropositionalEquality.html#4454" class="Bound">B</a> <a id="4496" href="Relation.Binary.PropositionalEquality.html#4485" class="Bound">x</a><a id="4497" class="Symbol">)</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Relation.Binary.PropositionalEquality.html#4500" class="Bound">x</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Relation.Binary.PropositionalEquality.html#4442" class="Bound">A</a><a id="4505" class="Symbol">)</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Relation.Binary.PropositionalEquality.html#4250" class="Record Operator">Reveal</a> <a id="4516" href="Relation.Binary.PropositionalEquality.html#4480" class="Bound">f</a> <a id="4518" href="Relation.Binary.PropositionalEquality.html#4250" class="Record Operator">·</a> <a id="4520" href="Relation.Binary.PropositionalEquality.html#4500" class="Bound">x</a> <a id="4522" href="Relation.Binary.PropositionalEquality.html#4250" class="Record Operator">is</a> <a id="4525" href="Relation.Binary.PropositionalEquality.html#4480" class="Bound">f</a> <a id="4527" href="Relation.Binary.PropositionalEquality.html#4500" class="Bound">x</a>
<a id="4529" href="Relation.Binary.PropositionalEquality.html#4429" class="Function">inspect</a> <a id="4537" href="Relation.Binary.PropositionalEquality.html#4537" class="Bound">f</a> <a id="4539" href="Relation.Binary.PropositionalEquality.html#4539" class="Bound">x</a> <a id="4541" class="Symbol">=</a> <a id="4543" href="Relation.Binary.PropositionalEquality.html#4403" class="InductiveConstructor Operator">[</a> <a id="4545" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4550" href="Relation.Binary.PropositionalEquality.html#4403" class="InductiveConstructor Operator">]</a>


<a id="4554" class="Comment">------------------------------------------------------------------------</a>
<a id="4627" class="Comment">-- DEPRECATED NAMES</a>
<a id="4647" class="Comment">------------------------------------------------------------------------</a>
<a id="4720" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4791" class="Comment">-- not guaranteed.</a>

<a id="4811" class="Comment">-- Version 2.0</a>

<a id="isPropositional"></a><a id="4827" href="Relation.Binary.PropositionalEquality.html#4827" class="Function">isPropositional</a> <a id="4843" class="Symbol">:</a> <a id="4845" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4849" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a> <a id="4851" class="Symbol">→</a> <a id="4853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4857" href="Relation.Binary.PropositionalEquality.html#974" class="Generalizable">a</a>
<a id="4859" href="Relation.Binary.PropositionalEquality.html#4827" class="Function">isPropositional</a> <a id="4875" class="Symbol">=</a> <a id="4877" href="Relation.Nullary.html#755" class="Function">Irrelevant</a>

<a id="4889" class="Symbol">{-#</a> <a id="4893" class="Keyword">WARNING_ON_USAGE</a> <a id="4910" class="Pragma">isPropositional</a>
<a id="4926" class="String">&quot;Warning: isPropositional was deprecated in v2.0.
Please use Relation.Nullary.Irrelevant instead. &quot;</a>
<a id="5026" class="Symbol">#-}</a>

</pre></body></html>

==> anc/Relation.Binary.Reasoning.Base.Double.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Double</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with two relations:</a>
<a id="169" class="Comment">-- equality and some other ordering.</a>
<a id="206" class="Comment">------------------------------------------------------------------------</a>
<a id="279" class="Comment">--</a>
<a id="282" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="355" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="407" class="Symbol">{-#</a> <a id="411" class="Keyword">OPTIONS</a> <a id="419" class="Pragma">--cubical-compatible</a> <a id="440" class="Pragma">--safe</a> <a id="447" class="Symbol">#-}</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Level.html" class="Module">Level</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Function.html" class="Module">Function</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Function.Base.html#4042" class="Function Operator">case_of_</a><a id="518" class="Symbol">)</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="574" class="Symbol">;</a> <a id="576" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="579" class="Symbol">;</a> <a id="581" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="583" class="Symbol">)</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="618" class="Keyword">using</a> <a id="624" class="Symbol">(</a><a id="625" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="628" class="Symbol">;</a> <a id="630" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="691" class="Symbol">;</a> <a id="693" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">P</a> <a id="818" class="Keyword">using</a> <a id="824" class="Symbol">(</a><a id="825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>


<a id="877" class="Keyword">module</a> <a id="884" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="922" class="Symbol">{</a><a id="923" href="Relation.Binary.Reasoning.Base.Double.html#923" class="Bound">a</a> <a id="925" href="Relation.Binary.Reasoning.Base.Double.html#925" class="Bound">ℓ₁</a> <a id="928" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">ℓ₂</a><a id="930" class="Symbol">}</a> <a id="932" class="Symbol">{</a><a id="933" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">A</a> <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="941" href="Relation.Binary.Reasoning.Base.Double.html#923" class="Bound">a</a><a id="942" class="Symbol">}</a>
  <a id="946" class="Symbol">{</a><a id="947" href="Relation.Binary.Reasoning.Base.Double.html#947" class="Bound Operator">_≈_</a> <a id="951" class="Symbol">:</a> <a id="953" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="957" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">A</a> <a id="959" href="Relation.Binary.Reasoning.Base.Double.html#925" class="Bound">ℓ₁</a><a id="961" class="Symbol">}</a> <a id="963" class="Symbol">{</a><a id="964" href="Relation.Binary.Reasoning.Base.Double.html#964" class="Bound Operator">_≲_</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">A</a> <a id="976" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">ℓ₂</a><a id="978" class="Symbol">}</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Binary.Reasoning.Base.Double.html#981" class="Bound">isPreorder</a> <a id="992" class="Symbol">:</a> <a id="994" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1005" href="Relation.Binary.Reasoning.Base.Double.html#947" class="Bound Operator">_≈_</a> <a id="1009" href="Relation.Binary.Reasoning.Base.Double.html#964" class="Bound Operator">_≲_</a><a id="1012" class="Symbol">)</a>
  <a id="1016" class="Keyword">where</a>

<a id="1023" class="Keyword">open</a> <a id="1028" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="1039" href="Relation.Binary.Reasoning.Base.Double.html#981" class="Bound">isPreorder</a>

<a id="1051" class="Comment">------------------------------------------------------------------------</a>
<a id="1124" class="Comment">-- A datatype to hide the current relation type</a>

<a id="1173" class="Keyword">infix</a> <a id="1179" class="Number">4</a> <a id="1181" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1196" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1201" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="1215" class="Symbol">(</a><a id="1216" href="Relation.Binary.Reasoning.Base.Double.html#1216" class="Bound">x</a> <a id="1218" href="Relation.Binary.Reasoning.Base.Double.html#1218" class="Bound">y</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">A</a><a id="1223" class="Symbol">)</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Relation.Binary.Reasoning.Base.Double.html#923" class="Bound">a</a> <a id="1234" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1236" href="Relation.Binary.Reasoning.Base.Double.html#925" class="Bound">ℓ₁</a> <a id="1239" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1241" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">ℓ₂</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Keyword">where</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1253" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1263" class="Symbol">:</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Relation.Binary.Reasoning.Base.Double.html#1266" class="Bound">x≲y</a> <a id="1270" class="Symbol">:</a> <a id="1272" href="Relation.Binary.Reasoning.Base.Double.html#1216" class="Bound">x</a> <a id="1274" href="Relation.Binary.Reasoning.Base.Double.html#964" class="Bound Operator">≲</a> <a id="1276" href="Relation.Binary.Reasoning.Base.Double.html#1218" class="Bound">y</a><a id="1277" class="Symbol">)</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Relation.Binary.Reasoning.Base.Double.html#1216" class="Bound">x</a> <a id="1283" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">IsRelatedTo</a> <a id="1295" href="Relation.Binary.Reasoning.Base.Double.html#1218" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1299" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a>    <a id="1309" class="Symbol">:</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Relation.Binary.Reasoning.Base.Double.html#1312" class="Bound">x≈y</a> <a id="1316" class="Symbol">:</a> <a id="1318" href="Relation.Binary.Reasoning.Base.Double.html#1216" class="Bound">x</a> <a id="1320" href="Relation.Binary.Reasoning.Base.Double.html#947" class="Bound Operator">≈</a> <a id="1322" href="Relation.Binary.Reasoning.Base.Double.html#1218" class="Bound">y</a><a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">→</a> <a id="1327" href="Relation.Binary.Reasoning.Base.Double.html#1216" class="Bound">x</a> <a id="1329" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">IsRelatedTo</a> <a id="1341" href="Relation.Binary.Reasoning.Base.Double.html#1218" class="Bound">y</a>

<a id="start"></a><a id="1344" href="Relation.Binary.Reasoning.Base.Double.html#1344" class="Function">start</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="1366" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1368" href="Relation.Binary.Reasoning.Base.Double.html#964" class="Bound Operator">_≲_</a>
<a id="1372" href="Relation.Binary.Reasoning.Base.Double.html#1344" class="Function">start</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1386" href="Relation.Binary.Reasoning.Base.Double.html#1386" class="Bound">x≈y</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="1403" href="Relation.Binary.Reasoning.Base.Double.html#1386" class="Bound">x≈y</a>
<a id="1407" href="Relation.Binary.Reasoning.Base.Double.html#1344" class="Function">start</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1424" href="Relation.Binary.Reasoning.Base.Double.html#1424" class="Bound">x≲y</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Relation.Binary.Reasoning.Base.Double.html#1424" class="Bound">x≲y</a>

<a id="≡-go"></a><a id="1436" href="Relation.Binary.Reasoning.Base.Double.html#1436" class="Function">≡-go</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1453" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="1467" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1481" href="Relation.Binary.Reasoning.Base.Double.html#1436" class="Function">≡-go</a> <a id="1486" href="Relation.Binary.Reasoning.Base.Double.html#1486" class="Bound">x≡y</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1498" href="Relation.Binary.Reasoning.Base.Double.html#1498" class="Bound">y≈z</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="1518" href="Relation.Binary.Reasoning.Base.Double.html#1486" class="Bound">x≡y</a> <a id="1522" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="1525" class="Symbol">λ</a> <a id="1527" class="Keyword">where</a> <a id="1533" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Relation.Binary.Reasoning.Base.Double.html#1498" class="Bound">y≈z</a><a id="1545" class="Symbol">)</a>
<a id="1547" href="Relation.Binary.Reasoning.Base.Double.html#1436" class="Function">≡-go</a> <a id="1552" href="Relation.Binary.Reasoning.Base.Double.html#1552" class="Bound">x≡y</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Double.html#1567" class="Bound">y≤z</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">=</a> <a id="1574" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="1590" href="Relation.Binary.Reasoning.Base.Double.html#1552" class="Bound">x≡y</a> <a id="1594" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="1597" class="Symbol">λ</a> <a id="1599" class="Keyword">where</a> <a id="1605" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Reasoning.Base.Double.html#1567" class="Bound">y≤z</a><a id="1617" class="Symbol">)</a>

<a id="≲-go"></a><a id="1620" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1633" href="Relation.Binary.Reasoning.Base.Double.html#964" class="Bound Operator">_≲_</a> <a id="1637" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="1651" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1665" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="1670" href="Relation.Binary.Reasoning.Base.Double.html#1670" class="Bound">x≲y</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1682" href="Relation.Binary.Reasoning.Base.Double.html#1682" class="Bound">y≈z</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Relation.Binary.Structures.html#2898" class="Function">∼-respʳ-≈</a> <a id="1710" href="Relation.Binary.Reasoning.Base.Double.html#1682" class="Bound">y≈z</a> <a id="1714" href="Relation.Binary.Reasoning.Base.Double.html#1670" class="Bound">x≲y</a><a id="1717" class="Symbol">)</a>
<a id="1719" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="1724" href="Relation.Binary.Reasoning.Base.Double.html#1724" class="Bound">x≲y</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1739" href="Relation.Binary.Reasoning.Base.Double.html#1739" class="Bound">y≲z</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">=</a> <a id="1746" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="1763" href="Relation.Binary.Reasoning.Base.Double.html#1724" class="Bound">x≲y</a> <a id="1767" href="Relation.Binary.Reasoning.Base.Double.html#1739" class="Bound">y≲z</a><a id="1770" class="Symbol">)</a>

<a id="≈-go"></a><a id="1773" href="Relation.Binary.Reasoning.Base.Double.html#1773" class="Function">≈-go</a> <a id="1778" class="Symbol">:</a> <a id="1780" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1786" href="Relation.Binary.Reasoning.Base.Double.html#947" class="Bound Operator">_≈_</a> <a id="1790" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="1804" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1818" href="Relation.Binary.Reasoning.Base.Double.html#1773" class="Function">≈-go</a> <a id="1823" href="Relation.Binary.Reasoning.Base.Double.html#1823" class="Bound">x≈y</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1835" href="Relation.Binary.Reasoning.Base.Double.html#1835" class="Bound">y≈z</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Relation.Binary.Structures.html#1648" class="Function">Eq.trans</a> <a id="1859" href="Relation.Binary.Reasoning.Base.Double.html#1823" class="Bound">x≈y</a> <a id="1863" href="Relation.Binary.Reasoning.Base.Double.html#1835" class="Bound">y≈z</a><a id="1866" class="Symbol">)</a>
<a id="1868" href="Relation.Binary.Reasoning.Base.Double.html#1773" class="Function">≈-go</a> <a id="1873" href="Relation.Binary.Reasoning.Base.Double.html#1873" class="Bound">x≈y</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1888" href="Relation.Binary.Reasoning.Base.Double.html#1888" class="Bound">y≲z</a><a id="1891" class="Symbol">)</a> <a id="1893" class="Symbol">=</a> <a id="1895" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="1905" class="Symbol">(</a><a id="1906" href="Relation.Binary.Structures.html#2755" class="Function">∼-respˡ-≈</a> <a id="1916" class="Symbol">(</a><a id="1917" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="1924" href="Relation.Binary.Reasoning.Base.Double.html#1873" class="Bound">x≈y</a><a id="1927" class="Symbol">)</a> <a id="1929" href="Relation.Binary.Reasoning.Base.Double.html#1888" class="Bound">y≲z</a><a id="1932" class="Symbol">)</a>

<a id="stop"></a><a id="1935" href="Relation.Binary.Reasoning.Base.Double.html#1935" class="Function">stop</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1952" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1966" href="Relation.Binary.Reasoning.Base.Double.html#1935" class="Function">stop</a> <a id="1971" class="Symbol">=</a> <a id="1973" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="1980" href="Relation.Binary.Structures.html#1596" class="Function">Eq.refl</a>

<a id="1989" class="Comment">------------------------------------------------------------------------</a>
<a id="2062" class="Comment">-- A record that is used to ensure that the final relation proved by the</a>
<a id="2135" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2203" class="Keyword">data</a> <a id="IsEquality"></a><a id="2208" href="Relation.Binary.Reasoning.Base.Double.html#2208" class="Datatype">IsEquality</a> <a id="2219" class="Symbol">{</a><a id="2220" href="Relation.Binary.Reasoning.Base.Double.html#2220" class="Bound">x</a> <a id="2222" href="Relation.Binary.Reasoning.Base.Double.html#2222" class="Bound">y</a><a id="2223" class="Symbol">}</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Relation.Binary.Reasoning.Base.Double.html#2220" class="Bound">x</a> <a id="2229" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">IsRelatedTo</a> <a id="2241" href="Relation.Binary.Reasoning.Base.Double.html#2222" class="Bound">y</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Relation.Binary.Reasoning.Base.Double.html#923" class="Bound">a</a> <a id="2252" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2254" href="Relation.Binary.Reasoning.Base.Double.html#925" class="Bound">ℓ₁</a> <a id="2257" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2259" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">ℓ₂</a><a id="2261" class="Symbol">)</a> <a id="2263" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="2271" href="Relation.Binary.Reasoning.Base.Double.html#2271" class="InductiveConstructor">isEquality</a> <a id="2282" class="Symbol">:</a> <a id="2284" class="Symbol">∀</a> <a id="2286" href="Relation.Binary.Reasoning.Base.Double.html#2286" class="Bound">x≈y</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Binary.Reasoning.Base.Double.html#2208" class="Datatype">IsEquality</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="2311" href="Relation.Binary.Reasoning.Base.Double.html#2286" class="Bound">x≈y</a><a id="2314" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="2317" href="Relation.Binary.Reasoning.Base.Double.html#2317" class="Function">IsEquality?</a> <a id="2329" class="Symbol">:</a> <a id="2331" class="Symbol">∀</a> <a id="2333" class="Symbol">{</a><a id="2334" href="Relation.Binary.Reasoning.Base.Double.html#2334" class="Bound">x</a> <a id="2336" href="Relation.Binary.Reasoning.Base.Double.html#2336" class="Bound">y</a><a id="2337" class="Symbol">}</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Relation.Binary.Reasoning.Base.Double.html#2340" class="Bound">x≲y</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Relation.Binary.Reasoning.Base.Double.html#2334" class="Bound">x</a> <a id="2348" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">IsRelatedTo</a> <a id="2360" href="Relation.Binary.Reasoning.Base.Double.html#2336" class="Bound">y</a><a id="2361" class="Symbol">)</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Relation.Binary.Reasoning.Base.Double.html#2208" class="Datatype">IsEquality</a> <a id="2381" href="Relation.Binary.Reasoning.Base.Double.html#2340" class="Bound">x≲y</a><a id="2384" class="Symbol">)</a>
<a id="2386" href="Relation.Binary.Reasoning.Base.Double.html#2317" class="Function">IsEquality?</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Relation.Binary.Reasoning.Base.Double.html#1253" class="InductiveConstructor">nonstrict</a> <a id="2409" class="Symbol">_)</a> <a id="2412" class="Symbol">=</a> <a id="2414" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2417" class="Symbol">λ()</a>
<a id="2421" href="Relation.Binary.Reasoning.Base.Double.html#2317" class="Function">IsEquality?</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Relation.Binary.Reasoning.Base.Double.html#1299" class="InductiveConstructor">equals</a> <a id="2441" href="Relation.Binary.Reasoning.Base.Double.html#2441" class="Bound">x≈y</a><a id="2444" class="Symbol">)</a>  <a id="2447" class="Symbol">=</a> <a id="2449" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Relation.Binary.Reasoning.Base.Double.html#2271" class="InductiveConstructor">isEquality</a> <a id="2465" href="Relation.Binary.Reasoning.Base.Double.html#2441" class="Bound">x≈y</a><a id="2468" class="Symbol">)</a>

<a id="extractEquality"></a><a id="2471" href="Relation.Binary.Reasoning.Base.Double.html#2471" class="Function">extractEquality</a> <a id="2487" class="Symbol">:</a> <a id="2489" class="Symbol">∀</a> <a id="2491" class="Symbol">{</a><a id="2492" href="Relation.Binary.Reasoning.Base.Double.html#2492" class="Bound">x</a> <a id="2494" href="Relation.Binary.Reasoning.Base.Double.html#2494" class="Bound">y</a><a id="2495" class="Symbol">}</a> <a id="2497" class="Symbol">{</a><a id="2498" href="Relation.Binary.Reasoning.Base.Double.html#2498" class="Bound">x≲y</a> <a id="2502" class="Symbol">:</a> <a id="2504" href="Relation.Binary.Reasoning.Base.Double.html#2492" class="Bound">x</a> <a id="2506" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">IsRelatedTo</a> <a id="2518" href="Relation.Binary.Reasoning.Base.Double.html#2494" class="Bound">y</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">→</a> <a id="2523" href="Relation.Binary.Reasoning.Base.Double.html#2208" class="Datatype">IsEquality</a> <a id="2534" href="Relation.Binary.Reasoning.Base.Double.html#2498" class="Bound">x≲y</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Relation.Binary.Reasoning.Base.Double.html#2492" class="Bound">x</a> <a id="2542" href="Relation.Binary.Reasoning.Base.Double.html#947" class="Bound Operator">≈</a> <a id="2544" href="Relation.Binary.Reasoning.Base.Double.html#2494" class="Bound">y</a>
<a id="2546" href="Relation.Binary.Reasoning.Base.Double.html#2471" class="Function">extractEquality</a> <a id="2562" class="Symbol">(</a><a id="2563" href="Relation.Binary.Reasoning.Base.Double.html#2271" class="InductiveConstructor">isEquality</a> <a id="2574" href="Relation.Binary.Reasoning.Base.Double.html#2574" class="Bound">x≈y</a><a id="2577" class="Symbol">)</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Relation.Binary.Reasoning.Base.Double.html#2574" class="Bound">x≈y</a>

<a id="equalitySubRelation"></a><a id="2586" href="Relation.Binary.Reasoning.Base.Double.html#2586" class="Function">equalitySubRelation</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a>  <a id="2621" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="2635" class="Symbol">_</a> <a id="2637" class="Symbol">_</a>
<a id="2639" href="Relation.Binary.Reasoning.Base.Double.html#2586" class="Function">equalitySubRelation</a> <a id="2659" class="Symbol">=</a> <a id="2661" class="Keyword">record</a>
  <a id="2670" class="Symbol">{</a> <a id="2672" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Relation.Binary.Reasoning.Base.Double.html#2208" class="Datatype">IsEquality</a>
  <a id="2691" class="Symbol">;</a> <a id="2693" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Field">IsS?</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Relation.Binary.Reasoning.Base.Double.html#2317" class="Function">IsEquality?</a>
  <a id="2714" class="Symbol">;</a> <a id="2716" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Field">extract</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Relation.Binary.Reasoning.Base.Double.html#2471" class="Function">extractEquality</a>
  <a id="2744" class="Symbol">}</a>

<a id="2747" class="Comment">------------------------------------------------------------------------</a>
<a id="2820" class="Comment">-- Reasoning combinators</a>

<a id="2846" class="Keyword">open</a> <a id="2851" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a>  <a id="2865" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="2879" href="Relation.Binary.Reasoning.Base.Double.html#1344" class="Function">start</a> <a id="2885" class="Keyword">public</a>
<a id="2892" class="Keyword">open</a> <a id="2897" href="Relation.Binary.Reasoning.Syntax.html#2412" class="Module">begin-equality-syntax</a>  <a id="2920" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="2934" href="Relation.Binary.Reasoning.Base.Double.html#2586" class="Function">equalitySubRelation</a> <a id="2954" class="Keyword">public</a>
<a id="2961" class="Keyword">open</a> <a id="2966" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a> <a id="2975" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="2989" href="Relation.Binary.Reasoning.Base.Double.html#1436" class="Function">≡-go</a> <a id="2994" class="Keyword">public</a>
<a id="3001" class="Keyword">open</a> <a id="3006" href="Relation.Binary.Reasoning.Syntax.html#6995" class="Module">≈-syntax</a> <a id="3015" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3029" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3043" href="Relation.Binary.Reasoning.Base.Double.html#1773" class="Function">≈-go</a> <a id="3048" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="3055" class="Keyword">public</a>
<a id="3062" class="Keyword">open</a> <a id="3067" href="Relation.Binary.Reasoning.Syntax.html#5305" class="Module">≲-syntax</a> <a id="3076" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3090" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3104" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="3109" class="Keyword">public</a>
<a id="3116" class="Keyword">open</a> <a id="3121" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a> <a id="3132" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3146" href="Relation.Binary.Reasoning.Base.Double.html#1935" class="Function">stop</a> <a id="3151" class="Keyword">public</a>


<a id="3160" class="Comment">------------------------------------------------------------------------</a>
<a id="3233" class="Comment">-- DEPRECATED NAMES</a>
<a id="3253" class="Comment">------------------------------------------------------------------------</a>
<a id="3326" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3397" class="Comment">-- not guaranteed.</a>

<a id="3417" class="Comment">-- Version 2.0</a>

<a id="3433" class="Keyword">open</a> <a id="3438" href="Relation.Binary.Reasoning.Syntax.html#5172" class="Module">∼-syntax</a> <a id="3447" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3461" href="Relation.Binary.Reasoning.Base.Double.html#1201" class="Datatype Operator">_IsRelatedTo_</a> <a id="3475" href="Relation.Binary.Reasoning.Base.Double.html#1620" class="Function">≲-go</a> <a id="3480" class="Keyword">public</a>
<a id="3487" class="Symbol">{-#</a> <a id="3491" class="Keyword">WARNING_ON_USAGE</a> <a id="3508" class="Pragma">step-∼</a>
<a id="3515" class="String">&quot;Warning: step-∼ and _∼⟨_⟩_ syntax was deprecated in v2.0.
Please use step-≲ and _≲⟨_⟩_ instead. &quot;</a>
<a id="3614" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Relation.Binary.Reasoning.Base.Single.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Single</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with a single relation</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Function.Base.html" class="Module">Function.Base</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Function.Base.html#4042" class="Function Operator">case_of_</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="407" class="Symbol">;</a> <a id="409" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="482" class="Symbol">;</a> <a id="484" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="546" class="Symbol">as</a> <a id="549" class="Module">P</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="609" class="Keyword">module</a> <a id="616" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a>
  <a id="656" class="Symbol">{</a><a id="657" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a> <a id="659" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="671" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">(</a><a id="675" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="679" class="Symbol">:</a> <a id="681" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="685" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="687" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="688" class="Symbol">)</a>
  <a id="692" class="Symbol">(</a><a id="693" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a> <a id="698" class="Symbol">:</a> <a id="700" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="710" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="722" class="Symbol">:</a> <a id="724" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="735" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">where</a>

<a id="749" class="Comment">------------------------------------------------------------------------</a>
<a id="822" class="Comment">-- Definition of &quot;related to&quot;</a>

<a id="853" class="Comment">-- This seemingly unnecessary type is used to make it possible to</a>
<a id="919" class="Comment">-- infer arguments even if the underlying equality evaluates.</a>

<a id="982" class="Keyword">infix</a> <a id="988" class="Number">4</a> <a id="990" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1005" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1010" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1027" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1040" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a> <a id="1042" class="Keyword">where</a>
  <a id="_IsRelatedTo_.relTo"></a><a id="1050" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Relation.Binary.Reasoning.Base.Single.html#1059" class="Bound">x∼y</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1067" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">∼</a> <a id="1069" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1076" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="1088" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a>

<a id="start"></a><a id="1091" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1115" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a>
<a id="1119" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1132" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a>

<a id="∼-go"></a><a id="1144" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1157" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="1161" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1175" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1189" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1194" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1205" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="1225" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1229" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1232" class="Symbol">)</a>

<a id="≡-go"></a><a id="1235" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1252" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1266" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1280" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1285" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1296" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="1315" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1319" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="1322" class="Symbol">λ</a> <a id="1324" class="Keyword">where</a> <a id="1330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1342" class="Symbol">)</a>

<a id="stop"></a><a id="1345" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1362" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1376" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1389" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Reasoning combinators</a>

<a id="1494" class="Keyword">open</a> <a id="1499" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a> <a id="1512" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1526" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1532" class="Keyword">public</a>
<a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a> <a id="1553" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1572" class="Keyword">public</a>
<a id="1579" class="Keyword">open</a> <a id="1584" href="Relation.Binary.Reasoning.Syntax.html#5172" class="Module">∼-syntax</a> <a id="1593" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1621" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1626" class="Keyword">public</a>
<a id="1633" class="Keyword">open</a> <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a> <a id="1649" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1663" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1668" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Reasoning.Base.Triple.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Base.Triple</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with three relations:</a>
<a id="171" class="Comment">-- equality, strict ordering and non-strict ordering.</a>
<a id="225" class="Comment">------------------------------------------------------------------------</a>
<a id="298" class="Comment">--</a>
<a id="301" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="374" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="513" class="Symbol">;</a> <a id="515" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Level.html" class="Module">Level</a> <a id="540" class="Keyword">using</a> <a id="546" class="Symbol">(</a><a id="547" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="550" class="Symbol">)</a>
<a id="552" class="Keyword">open</a> <a id="557" class="Keyword">import</a> <a id="564" href="Function.html" class="Module">Function</a> <a id="573" class="Keyword">using</a> <a id="579" class="Symbol">(</a><a id="580" href="Function.Base.html#4042" class="Function Operator">case_of_</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="636" class="Keyword">using</a> <a id="642" class="Symbol">(</a><a id="643" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="646" class="Symbol">;</a> <a id="648" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="651" class="Symbol">;</a> <a id="653" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="655" class="Symbol">)</a>
<a id="657" class="Keyword">open</a> <a id="662" class="Keyword">import</a> <a id="669" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="700" class="Symbol">;</a> <a id="702" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="746" class="Keyword">using</a> <a id="752" class="Symbol">(</a><a id="753" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a><a id="763" class="Symbol">)</a>
<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a><a id="824" class="Symbol">;</a> <a id="826" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a><a id="855" class="Symbol">;</a> <a id="857" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a><a id="868" class="Symbol">;</a> <a id="870" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a><a id="880" class="Symbol">)</a>
<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="937" class="Symbol">as</a> <a id="940" class="Module">P</a> <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="952" class="Symbol">)</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="1000" class="Keyword">module</a> <a id="1007" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a> <a id="1045" class="Symbol">{</a><a id="1046" href="Relation.Binary.Reasoning.Base.Triple.html#1046" class="Bound">a</a> <a id="1048" href="Relation.Binary.Reasoning.Base.Triple.html#1048" class="Bound">ℓ₁</a> <a id="1051" href="Relation.Binary.Reasoning.Base.Triple.html#1051" class="Bound">ℓ₂</a> <a id="1054" href="Relation.Binary.Reasoning.Base.Triple.html#1054" class="Bound">ℓ₃</a><a id="1056" class="Symbol">}</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Relation.Binary.Reasoning.Base.Triple.html#1059" class="Bound">A</a> <a id="1061" class="Symbol">:</a> <a id="1063" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1067" href="Relation.Binary.Reasoning.Base.Triple.html#1046" class="Bound">a</a><a id="1068" class="Symbol">}</a>
  <a id="1072" class="Symbol">{</a><a id="1073" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">_≈_</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1083" href="Relation.Binary.Reasoning.Base.Triple.html#1059" class="Bound">A</a> <a id="1085" href="Relation.Binary.Reasoning.Base.Triple.html#1048" class="Bound">ℓ₁</a><a id="1087" class="Symbol">}</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1100" href="Relation.Binary.Reasoning.Base.Triple.html#1059" class="Bound">A</a> <a id="1102" href="Relation.Binary.Reasoning.Base.Triple.html#1051" class="Bound">ℓ₂</a><a id="1104" class="Symbol">}</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1117" href="Relation.Binary.Reasoning.Base.Triple.html#1059" class="Bound">A</a> <a id="1119" href="Relation.Binary.Reasoning.Base.Triple.html#1054" class="Bound">ℓ₃</a><a id="1121" class="Symbol">}</a>
  <a id="1125" class="Symbol">(</a><a id="1126" href="Relation.Binary.Reasoning.Base.Triple.html#1126" class="Bound">isPreorder</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="1150" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">_≈_</a> <a id="1154" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a><a id="1157" class="Symbol">)</a>
  <a id="1161" class="Symbol">(</a><a id="1162" href="Relation.Binary.Reasoning.Base.Triple.html#1162" class="Bound">&lt;-asym</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="1182" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Relation.Binary.Reasoning.Base.Triple.html#1188" class="Bound">&lt;-trans</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1209" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a><a id="1212" class="Symbol">)</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Relation.Binary.Reasoning.Base.Triple.html#1215" class="Bound">&lt;-resp-≈</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="1230" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="1240" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">_≈_</a><a id="1243" class="Symbol">)</a>
  <a id="1247" class="Symbol">(</a><a id="1248" href="Relation.Binary.Reasoning.Base.Triple.html#1248" class="Bound">&lt;⇒≤</a> <a id="1252" class="Symbol">:</a> <a id="1254" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="1258" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1260" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a><a id="1263" class="Symbol">)</a>
  <a id="1267" class="Symbol">(</a><a id="1268" href="Relation.Binary.Reasoning.Base.Triple.html#1268" class="Bound">&lt;-≤-trans</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1286" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="1290" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a> <a id="1294" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">(</a><a id="1300" href="Relation.Binary.Reasoning.Base.Triple.html#1300" class="Bound">≤-&lt;-trans</a> <a id="1310" class="Symbol">:</a> <a id="1312" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1318" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a> <a id="1322" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="1326" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a><a id="1329" class="Symbol">)</a>
  <a id="1333" class="Keyword">where</a>

<a id="1340" class="Keyword">open</a> <a id="1345" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="1356" href="Relation.Binary.Reasoning.Base.Triple.html#1126" class="Bound">isPreorder</a>

<a id="1368" class="Comment">------------------------------------------------------------------------</a>
<a id="1441" class="Comment">-- A datatype to abstract over the current relation</a>

<a id="1494" class="Keyword">infix</a> <a id="1500" class="Number">4</a> <a id="1502" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1517" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1522" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1539" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Reasoning.Base.Triple.html#1059" class="Bound">A</a><a id="1544" class="Symbol">)</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Relation.Binary.Reasoning.Base.Triple.html#1046" class="Bound">a</a> <a id="1555" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1557" href="Relation.Binary.Reasoning.Base.Triple.html#1048" class="Bound">ℓ₁</a> <a id="1560" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1562" href="Relation.Binary.Reasoning.Base.Triple.html#1051" class="Bound">ℓ₂</a> <a id="1565" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Triple.html#1054" class="Bound">ℓ₃</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Keyword">where</a>
  <a id="_IsRelatedTo_.strict"></a><a id="1579" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a>    <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Relation.Binary.Reasoning.Base.Triple.html#1592" class="Bound">x&lt;y</a> <a id="1596" class="Symbol">:</a> <a id="1598" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1600" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">&lt;</a> <a id="1602" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a><a id="1603" class="Symbol">)</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1609" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="1621" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1625" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="1635" class="Symbol">:</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Relation.Binary.Reasoning.Base.Triple.html#1638" class="Bound">x≤y</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1646" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">≤</a> <a id="1648" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">→</a> <a id="1653" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1655" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="1667" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1671" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a>    <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Relation.Binary.Reasoning.Base.Triple.html#1684" class="Bound">x≈y</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1692" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">≈</a> <a id="1694" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a><a id="1695" class="Symbol">)</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Relation.Binary.Reasoning.Base.Triple.html#1537" class="Bound">x</a> <a id="1701" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="1713" href="Relation.Binary.Reasoning.Base.Triple.html#1539" class="Bound">y</a>

<a id="start"></a><a id="1716" href="Relation.Binary.Reasoning.Base.Triple.html#1716" class="Function">start</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="1738" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1740" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a>
<a id="1744" href="Relation.Binary.Reasoning.Base.Triple.html#1716" class="Function">start</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="1758" href="Relation.Binary.Reasoning.Base.Triple.html#1758" class="Bound">x≈y</a><a id="1761" class="Symbol">)</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Relation.Binary.Structures.html#2359" class="Function">reflexive</a> <a id="1775" href="Relation.Binary.Reasoning.Base.Triple.html#1758" class="Bound">x≈y</a>
<a id="1779" href="Relation.Binary.Reasoning.Base.Triple.html#1716" class="Function">start</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="1796" href="Relation.Binary.Reasoning.Base.Triple.html#1796" class="Bound">x≤y</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Relation.Binary.Reasoning.Base.Triple.html#1796" class="Bound">x≤y</a>
<a id="1807" href="Relation.Binary.Reasoning.Base.Triple.html#1716" class="Function">start</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="1821" href="Relation.Binary.Reasoning.Base.Triple.html#1821" class="Bound">x&lt;y</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Triple.html#1248" class="Bound">&lt;⇒≤</a> <a id="1832" href="Relation.Binary.Reasoning.Base.Triple.html#1821" class="Bound">x&lt;y</a>

<a id="≡-go"></a><a id="1837" href="Relation.Binary.Reasoning.Base.Triple.html#1837" class="Function">≡-go</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1854" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="1868" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1882" href="Relation.Binary.Reasoning.Base.Triple.html#1837" class="Function">≡-go</a> <a id="1887" href="Relation.Binary.Reasoning.Base.Triple.html#1887" class="Bound">x≡y</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="1899" href="Relation.Binary.Reasoning.Base.Triple.html#1899" class="Bound">y≈z</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="1919" href="Relation.Binary.Reasoning.Base.Triple.html#1887" class="Bound">x≡y</a> <a id="1923" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="1926" class="Symbol">λ</a> <a id="1928" class="Keyword">where</a> <a id="1934" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1941" class="Symbol">→</a> <a id="1943" href="Relation.Binary.Reasoning.Base.Triple.html#1899" class="Bound">y≈z</a><a id="1946" class="Symbol">)</a>
<a id="1948" href="Relation.Binary.Reasoning.Base.Triple.html#1837" class="Function">≡-go</a> <a id="1953" href="Relation.Binary.Reasoning.Base.Triple.html#1953" class="Bound">x≡y</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="1968" href="Relation.Binary.Reasoning.Base.Triple.html#1968" class="Bound">y≤z</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="1991" href="Relation.Binary.Reasoning.Base.Triple.html#1953" class="Bound">x≡y</a> <a id="1995" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="1998" class="Symbol">λ</a> <a id="2000" class="Keyword">where</a> <a id="2006" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="Relation.Binary.Reasoning.Base.Triple.html#1968" class="Bound">y≤z</a><a id="2018" class="Symbol">)</a>
<a id="2020" href="Relation.Binary.Reasoning.Base.Triple.html#1837" class="Function">≡-go</a> <a id="2025" href="Relation.Binary.Reasoning.Base.Triple.html#2025" class="Bound">x≡y</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2037" href="Relation.Binary.Reasoning.Base.Triple.html#2037" class="Bound">y&lt;z</a><a id="2040" class="Symbol">)</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Function.Base.html#4042" class="Function Operator">case</a> <a id="2057" href="Relation.Binary.Reasoning.Base.Triple.html#2025" class="Bound">x≡y</a> <a id="2061" href="Function.Base.html#4042" class="Function Operator">of</a> <a id="2064" class="Symbol">λ</a> <a id="2066" class="Keyword">where</a> <a id="2072" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Relation.Binary.Reasoning.Base.Triple.html#2037" class="Bound">y&lt;z</a><a id="2084" class="Symbol">)</a>

<a id="≈-go"></a><a id="2087" href="Relation.Binary.Reasoning.Base.Triple.html#2087" class="Function">≈-go</a> <a id="2092" class="Symbol">:</a> <a id="2094" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2100" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">_≈_</a> <a id="2104" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="2118" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2132" href="Relation.Binary.Reasoning.Base.Triple.html#2087" class="Function">≈-go</a> <a id="2137" href="Relation.Binary.Reasoning.Base.Triple.html#2137" class="Bound">x≈y</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="2149" href="Relation.Binary.Reasoning.Base.Triple.html#2149" class="Bound">y≈z</a><a id="2152" class="Symbol">)</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Relation.Binary.Structures.html#1648" class="Function">Eq.trans</a> <a id="2173" href="Relation.Binary.Reasoning.Base.Triple.html#2137" class="Bound">x≈y</a> <a id="2177" href="Relation.Binary.Reasoning.Base.Triple.html#2149" class="Bound">y≈z</a><a id="2180" class="Symbol">)</a>
<a id="2182" href="Relation.Binary.Reasoning.Base.Triple.html#2087" class="Function">≈-go</a> <a id="2187" href="Relation.Binary.Reasoning.Base.Triple.html#2187" class="Bound">x≈y</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2202" href="Relation.Binary.Reasoning.Base.Triple.html#2202" class="Bound">y≤z</a><a id="2205" class="Symbol">)</a> <a id="2207" class="Symbol">=</a> <a id="2209" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Relation.Binary.Structures.html#2755" class="Function">∼-respˡ-≈</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="2238" href="Relation.Binary.Reasoning.Base.Triple.html#2187" class="Bound">x≈y</a><a id="2241" class="Symbol">)</a> <a id="2243" href="Relation.Binary.Reasoning.Base.Triple.html#2202" class="Bound">y≤z</a><a id="2246" class="Symbol">)</a>
<a id="2248" href="Relation.Binary.Reasoning.Base.Triple.html#2087" class="Function">≈-go</a> <a id="2253" href="Relation.Binary.Reasoning.Base.Triple.html#2253" class="Bound">x≈y</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2265" href="Relation.Binary.Reasoning.Base.Triple.html#2265" class="Bound">y&lt;z</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2279" class="Symbol">(</a><a id="2280" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2286" href="Relation.Binary.Reasoning.Base.Triple.html#1215" class="Bound">&lt;-resp-≈</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="2303" href="Relation.Binary.Reasoning.Base.Triple.html#2253" class="Bound">x≈y</a><a id="2306" class="Symbol">)</a> <a id="2308" href="Relation.Binary.Reasoning.Base.Triple.html#2265" class="Bound">y&lt;z</a><a id="2311" class="Symbol">)</a>

<a id="≤-go"></a><a id="2314" href="Relation.Binary.Reasoning.Base.Triple.html#2314" class="Function">≤-go</a> <a id="2319" class="Symbol">:</a> <a id="2321" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2327" href="Relation.Binary.Reasoning.Base.Triple.html#1090" class="Bound Operator">_≤_</a> <a id="2331" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="2345" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2359" href="Relation.Binary.Reasoning.Base.Triple.html#2314" class="Function">≤-go</a> <a id="2364" href="Relation.Binary.Reasoning.Base.Triple.html#2364" class="Bound">x≤y</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="2376" href="Relation.Binary.Reasoning.Base.Triple.html#2376" class="Bound">y≈z</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Relation.Binary.Structures.html#2898" class="Function">∼-respʳ-≈</a> <a id="2404" href="Relation.Binary.Reasoning.Base.Triple.html#2376" class="Bound">y≈z</a> <a id="2408" href="Relation.Binary.Reasoning.Base.Triple.html#2364" class="Bound">x≤y</a><a id="2411" class="Symbol">)</a>
<a id="2413" href="Relation.Binary.Reasoning.Base.Triple.html#2314" class="Function">≤-go</a> <a id="2418" href="Relation.Binary.Reasoning.Base.Triple.html#2418" class="Bound">x≤y</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2433" href="Relation.Binary.Reasoning.Base.Triple.html#2433" class="Bound">y≤z</a><a id="2436" class="Symbol">)</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Relation.Binary.Structures.html#2389" class="Function">trans</a> <a id="2457" href="Relation.Binary.Reasoning.Base.Triple.html#2418" class="Bound">x≤y</a> <a id="2461" href="Relation.Binary.Reasoning.Base.Triple.html#2433" class="Bound">y≤z</a><a id="2464" class="Symbol">)</a>
<a id="2466" href="Relation.Binary.Reasoning.Base.Triple.html#2314" class="Function">≤-go</a> <a id="2471" href="Relation.Binary.Reasoning.Base.Triple.html#2471" class="Bound">x≤y</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2483" href="Relation.Binary.Reasoning.Base.Triple.html#2483" class="Bound">y&lt;z</a><a id="2486" class="Symbol">)</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Relation.Binary.Reasoning.Base.Triple.html#1300" class="Bound">≤-&lt;-trans</a> <a id="2508" href="Relation.Binary.Reasoning.Base.Triple.html#2471" class="Bound">x≤y</a> <a id="2512" href="Relation.Binary.Reasoning.Base.Triple.html#2483" class="Bound">y&lt;z</a><a id="2515" class="Symbol">)</a>

<a id="&lt;-go"></a><a id="2518" href="Relation.Binary.Reasoning.Base.Triple.html#2518" class="Function">&lt;-go</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2531" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">_&lt;_</a> <a id="2535" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="2549" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2563" href="Relation.Binary.Reasoning.Base.Triple.html#2518" class="Function">&lt;-go</a> <a id="2568" href="Relation.Binary.Reasoning.Base.Triple.html#2568" class="Bound">x&lt;y</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="2580" href="Relation.Binary.Reasoning.Base.Triple.html#2580" class="Bound">y≈z</a><a id="2583" class="Symbol">)</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2601" href="Relation.Binary.Reasoning.Base.Triple.html#1215" class="Bound">&lt;-resp-≈</a> <a id="2610" href="Relation.Binary.Reasoning.Base.Triple.html#2580" class="Bound">y≈z</a> <a id="2614" href="Relation.Binary.Reasoning.Base.Triple.html#2568" class="Bound">x&lt;y</a><a id="2617" class="Symbol">)</a>
<a id="2619" href="Relation.Binary.Reasoning.Base.Triple.html#2518" class="Function">&lt;-go</a> <a id="2624" href="Relation.Binary.Reasoning.Base.Triple.html#2624" class="Bound">x&lt;y</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="2639" href="Relation.Binary.Reasoning.Base.Triple.html#2639" class="Bound">y≤z</a><a id="2642" class="Symbol">)</a> <a id="2644" class="Symbol">=</a> <a id="2646" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Relation.Binary.Reasoning.Base.Triple.html#1268" class="Bound">&lt;-≤-trans</a> <a id="2664" href="Relation.Binary.Reasoning.Base.Triple.html#2624" class="Bound">x&lt;y</a> <a id="2668" href="Relation.Binary.Reasoning.Base.Triple.html#2639" class="Bound">y≤z</a><a id="2671" class="Symbol">)</a>
<a id="2673" href="Relation.Binary.Reasoning.Base.Triple.html#2518" class="Function">&lt;-go</a> <a id="2678" href="Relation.Binary.Reasoning.Base.Triple.html#2678" class="Bound">x&lt;y</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2690" href="Relation.Binary.Reasoning.Base.Triple.html#2690" class="Bound">y&lt;z</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Relation.Binary.Reasoning.Base.Triple.html#1188" class="Bound">&lt;-trans</a> <a id="2713" href="Relation.Binary.Reasoning.Base.Triple.html#2678" class="Bound">x&lt;y</a> <a id="2717" href="Relation.Binary.Reasoning.Base.Triple.html#2690" class="Bound">y&lt;z</a><a id="2720" class="Symbol">)</a>

<a id="stop"></a><a id="2723" href="Relation.Binary.Reasoning.Base.Triple.html#2723" class="Function">stop</a> <a id="2728" class="Symbol">:</a> <a id="2730" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2740" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2754" href="Relation.Binary.Reasoning.Base.Triple.html#2723" class="Function">stop</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="2768" href="Relation.Binary.Structures.html#1596" class="Function">Eq.refl</a>


<a id="2778" class="Comment">------------------------------------------------------------------------</a>
<a id="2851" class="Comment">-- Types that are used to ensure that the final relation proved by the</a>
<a id="2922" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2990" class="Keyword">data</a> <a id="IsStrict"></a><a id="2995" href="Relation.Binary.Reasoning.Base.Triple.html#2995" class="Datatype">IsStrict</a> <a id="3004" class="Symbol">{</a><a id="3005" href="Relation.Binary.Reasoning.Base.Triple.html#3005" class="Bound">x</a> <a id="3007" href="Relation.Binary.Reasoning.Base.Triple.html#3007" class="Bound">y</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">:</a> <a id="3012" href="Relation.Binary.Reasoning.Base.Triple.html#3005" class="Bound">x</a> <a id="3014" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3026" href="Relation.Binary.Reasoning.Base.Triple.html#3007" class="Bound">y</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Relation.Binary.Reasoning.Base.Triple.html#1046" class="Bound">a</a> <a id="3037" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3039" href="Relation.Binary.Reasoning.Base.Triple.html#1048" class="Bound">ℓ₁</a> <a id="3042" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3044" href="Relation.Binary.Reasoning.Base.Triple.html#1051" class="Bound">ℓ₂</a> <a id="3047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3049" href="Relation.Binary.Reasoning.Base.Triple.html#1054" class="Bound">ℓ₃</a><a id="3051" class="Symbol">)</a> <a id="3053" class="Keyword">where</a>
  <a id="IsStrict.isStrict"></a><a id="3061" href="Relation.Binary.Reasoning.Base.Triple.html#3061" class="InductiveConstructor">isStrict</a> <a id="3070" class="Symbol">:</a> <a id="3072" class="Symbol">∀</a> <a id="3074" href="Relation.Binary.Reasoning.Base.Triple.html#3074" class="Bound">x&lt;y</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Relation.Binary.Reasoning.Base.Triple.html#2995" class="Datatype">IsStrict</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a> <a id="3097" href="Relation.Binary.Reasoning.Base.Triple.html#3074" class="Bound">x&lt;y</a><a id="3100" class="Symbol">)</a>

<a id="IsStrict?"></a><a id="3103" href="Relation.Binary.Reasoning.Base.Triple.html#3103" class="Function">IsStrict?</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" class="Symbol">{</a><a id="3118" href="Relation.Binary.Reasoning.Base.Triple.html#3118" class="Bound">x</a> <a id="3120" href="Relation.Binary.Reasoning.Base.Triple.html#3120" class="Bound">y</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Relation.Binary.Reasoning.Base.Triple.html#3124" class="Bound">x≲y</a> <a id="3128" class="Symbol">:</a> <a id="3130" href="Relation.Binary.Reasoning.Base.Triple.html#3118" class="Bound">x</a> <a id="3132" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3144" href="Relation.Binary.Reasoning.Base.Triple.html#3120" class="Bound">y</a><a id="3145" class="Symbol">)</a> <a id="3147" class="Symbol">→</a> <a id="3149" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3153" class="Symbol">(</a><a id="3154" href="Relation.Binary.Reasoning.Base.Triple.html#2995" class="Datatype">IsStrict</a> <a id="3163" href="Relation.Binary.Reasoning.Base.Triple.html#3124" class="Bound">x≲y</a><a id="3166" class="Symbol">)</a>
<a id="3168" href="Relation.Binary.Reasoning.Base.Triple.html#3103" class="Function">IsStrict?</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a>    <a id="3189" href="Relation.Binary.Reasoning.Base.Triple.html#3189" class="Bound">x&lt;y</a><a id="3192" class="Symbol">)</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Relation.Binary.Reasoning.Base.Triple.html#3061" class="InductiveConstructor">isStrict</a> <a id="3210" href="Relation.Binary.Reasoning.Base.Triple.html#3189" class="Bound">x&lt;y</a><a id="3213" class="Symbol">)</a>
<a id="3215" href="Relation.Binary.Reasoning.Base.Triple.html#3103" class="Function">IsStrict?</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="3236" class="Symbol">_)</a>   <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3246" class="Symbol">λ()</a>
<a id="3250" href="Relation.Binary.Reasoning.Base.Triple.html#3103" class="Function">IsStrict?</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a>    <a id="3271" class="Symbol">_)</a>   <a id="3276" class="Symbol">=</a> <a id="3278" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3281" class="Symbol">λ()</a>

<a id="extractStrict"></a><a id="3286" href="Relation.Binary.Reasoning.Base.Triple.html#3286" class="Function">extractStrict</a> <a id="3300" class="Symbol">:</a> <a id="3302" class="Symbol">∀</a> <a id="3304" class="Symbol">{</a><a id="3305" href="Relation.Binary.Reasoning.Base.Triple.html#3305" class="Bound">x</a> <a id="3307" href="Relation.Binary.Reasoning.Base.Triple.html#3307" class="Bound">y</a><a id="3308" class="Symbol">}</a> <a id="3310" class="Symbol">{</a><a id="3311" href="Relation.Binary.Reasoning.Base.Triple.html#3311" class="Bound">x≲y</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="Relation.Binary.Reasoning.Base.Triple.html#3305" class="Bound">x</a> <a id="3319" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3331" href="Relation.Binary.Reasoning.Base.Triple.html#3307" class="Bound">y</a><a id="3332" class="Symbol">}</a> <a id="3334" class="Symbol">→</a> <a id="3336" href="Relation.Binary.Reasoning.Base.Triple.html#2995" class="Datatype">IsStrict</a> <a id="3345" href="Relation.Binary.Reasoning.Base.Triple.html#3311" class="Bound">x≲y</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Relation.Binary.Reasoning.Base.Triple.html#3305" class="Bound">x</a> <a id="3353" href="Relation.Binary.Reasoning.Base.Triple.html#1107" class="Bound Operator">&lt;</a> <a id="3355" href="Relation.Binary.Reasoning.Base.Triple.html#3307" class="Bound">y</a>
<a id="3357" href="Relation.Binary.Reasoning.Base.Triple.html#3286" class="Function">extractStrict</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Relation.Binary.Reasoning.Base.Triple.html#3061" class="InductiveConstructor">isStrict</a> <a id="3381" href="Relation.Binary.Reasoning.Base.Triple.html#3381" class="Bound">x&lt;y</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">=</a> <a id="3388" href="Relation.Binary.Reasoning.Base.Triple.html#3381" class="Bound">x&lt;y</a>

<a id="strictRelation"></a><a id="3393" href="Relation.Binary.Reasoning.Base.Triple.html#3393" class="Function">strictRelation</a> <a id="3408" class="Symbol">:</a> <a id="3410" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="3422" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="3436" class="Symbol">_</a> <a id="3438" class="Symbol">_</a>
<a id="3440" href="Relation.Binary.Reasoning.Base.Triple.html#3393" class="Function">strictRelation</a> <a id="3455" class="Symbol">=</a> <a id="3457" class="Keyword">record</a>
  <a id="3466" class="Symbol">{</a> <a id="3468" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Relation.Binary.Reasoning.Base.Triple.html#2995" class="Datatype">IsStrict</a>
  <a id="3485" class="Symbol">;</a> <a id="3487" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Field">IsS?</a> <a id="3492" class="Symbol">=</a> <a id="3494" href="Relation.Binary.Reasoning.Base.Triple.html#3103" class="Function">IsStrict?</a>
  <a id="3506" class="Symbol">;</a> <a id="3508" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Field">extract</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Relation.Binary.Reasoning.Base.Triple.html#3286" class="Function">extractStrict</a>
  <a id="3534" class="Symbol">}</a>

<a id="3537" class="Comment">------------------------------------------------------------------------</a>
<a id="3610" class="Comment">-- Equality sub-relation</a>

<a id="3636" class="Keyword">data</a> <a id="IsEquality"></a><a id="3641" href="Relation.Binary.Reasoning.Base.Triple.html#3641" class="Datatype">IsEquality</a> <a id="3652" class="Symbol">{</a><a id="3653" href="Relation.Binary.Reasoning.Base.Triple.html#3653" class="Bound">x</a> <a id="3655" href="Relation.Binary.Reasoning.Base.Triple.html#3655" class="Bound">y</a><a id="3656" class="Symbol">}</a> <a id="3658" class="Symbol">:</a> <a id="3660" href="Relation.Binary.Reasoning.Base.Triple.html#3653" class="Bound">x</a> <a id="3662" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3674" href="Relation.Binary.Reasoning.Base.Triple.html#3655" class="Bound">y</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3682" class="Symbol">(</a><a id="3683" href="Relation.Binary.Reasoning.Base.Triple.html#1046" class="Bound">a</a> <a id="3685" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3687" href="Relation.Binary.Reasoning.Base.Triple.html#1048" class="Bound">ℓ₁</a> <a id="3690" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3692" href="Relation.Binary.Reasoning.Base.Triple.html#1051" class="Bound">ℓ₂</a> <a id="3695" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3697" href="Relation.Binary.Reasoning.Base.Triple.html#1054" class="Bound">ℓ₃</a><a id="3699" class="Symbol">)</a> <a id="3701" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="3709" href="Relation.Binary.Reasoning.Base.Triple.html#3709" class="InductiveConstructor">isEquality</a> <a id="3720" class="Symbol">:</a> <a id="3722" class="Symbol">∀</a> <a id="3724" href="Relation.Binary.Reasoning.Base.Triple.html#3724" class="Bound">x≈y</a> <a id="3728" class="Symbol">→</a> <a id="3730" href="Relation.Binary.Reasoning.Base.Triple.html#3641" class="Datatype">IsEquality</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="3749" href="Relation.Binary.Reasoning.Base.Triple.html#3724" class="Bound">x≈y</a><a id="3752" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="3755" href="Relation.Binary.Reasoning.Base.Triple.html#3755" class="Function">IsEquality?</a> <a id="3767" class="Symbol">:</a> <a id="3769" class="Symbol">∀</a> <a id="3771" class="Symbol">{</a><a id="3772" href="Relation.Binary.Reasoning.Base.Triple.html#3772" class="Bound">x</a> <a id="3774" href="Relation.Binary.Reasoning.Base.Triple.html#3774" class="Bound">y</a><a id="3775" class="Symbol">}</a> <a id="3777" class="Symbol">(</a><a id="3778" href="Relation.Binary.Reasoning.Base.Triple.html#3778" class="Bound">x≲y</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Relation.Binary.Reasoning.Base.Triple.html#3772" class="Bound">x</a> <a id="3786" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3798" href="Relation.Binary.Reasoning.Base.Triple.html#3774" class="Bound">y</a><a id="3799" class="Symbol">)</a> <a id="3801" class="Symbol">→</a> <a id="3803" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Relation.Binary.Reasoning.Base.Triple.html#3641" class="Datatype">IsEquality</a> <a id="3819" href="Relation.Binary.Reasoning.Base.Triple.html#3778" class="Bound">x≲y</a><a id="3822" class="Symbol">)</a>
<a id="3824" href="Relation.Binary.Reasoning.Base.Triple.html#3755" class="Function">IsEquality?</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Relation.Binary.Reasoning.Base.Triple.html#1579" class="InductiveConstructor">strict</a>    <a id="3847" class="Symbol">_)</a> <a id="3850" class="Symbol">=</a> <a id="3852" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3855" class="Symbol">λ()</a>
<a id="3859" href="Relation.Binary.Reasoning.Base.Triple.html#3755" class="Function">IsEquality?</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Relation.Binary.Reasoning.Base.Triple.html#1625" class="InductiveConstructor">nonstrict</a> <a id="3882" class="Symbol">_)</a> <a id="3885" class="Symbol">=</a> <a id="3887" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3890" class="Symbol">λ()</a>
<a id="3894" href="Relation.Binary.Reasoning.Base.Triple.html#3755" class="Function">IsEquality?</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Relation.Binary.Reasoning.Base.Triple.html#1671" class="InductiveConstructor">equals</a> <a id="3914" href="Relation.Binary.Reasoning.Base.Triple.html#3914" class="Bound">x≈y</a><a id="3917" class="Symbol">)</a>  <a id="3920" class="Symbol">=</a> <a id="3922" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Relation.Binary.Reasoning.Base.Triple.html#3709" class="InductiveConstructor">isEquality</a> <a id="3938" href="Relation.Binary.Reasoning.Base.Triple.html#3914" class="Bound">x≈y</a><a id="3941" class="Symbol">)</a>

<a id="extractEquality"></a><a id="3944" href="Relation.Binary.Reasoning.Base.Triple.html#3944" class="Function">extractEquality</a> <a id="3960" class="Symbol">:</a> <a id="3962" class="Symbol">∀</a> <a id="3964" class="Symbol">{</a><a id="3965" href="Relation.Binary.Reasoning.Base.Triple.html#3965" class="Bound">x</a> <a id="3967" href="Relation.Binary.Reasoning.Base.Triple.html#3967" class="Bound">y</a><a id="3968" class="Symbol">}</a> <a id="3970" class="Symbol">{</a><a id="3971" href="Relation.Binary.Reasoning.Base.Triple.html#3971" class="Bound">x≲y</a> <a id="3975" class="Symbol">:</a> <a id="3977" href="Relation.Binary.Reasoning.Base.Triple.html#3965" class="Bound">x</a> <a id="3979" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">IsRelatedTo</a> <a id="3991" href="Relation.Binary.Reasoning.Base.Triple.html#3967" class="Bound">y</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">→</a> <a id="3996" href="Relation.Binary.Reasoning.Base.Triple.html#3641" class="Datatype">IsEquality</a> <a id="4007" href="Relation.Binary.Reasoning.Base.Triple.html#3971" class="Bound">x≲y</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Relation.Binary.Reasoning.Base.Triple.html#3965" class="Bound">x</a> <a id="4015" href="Relation.Binary.Reasoning.Base.Triple.html#1073" class="Bound Operator">≈</a> <a id="4017" href="Relation.Binary.Reasoning.Base.Triple.html#3967" class="Bound">y</a>
<a id="4019" href="Relation.Binary.Reasoning.Base.Triple.html#3944" class="Function">extractEquality</a> <a id="4035" class="Symbol">(</a><a id="4036" href="Relation.Binary.Reasoning.Base.Triple.html#3709" class="InductiveConstructor">isEquality</a> <a id="4047" href="Relation.Binary.Reasoning.Base.Triple.html#4047" class="Bound">x≈y</a><a id="4050" class="Symbol">)</a> <a id="4052" class="Symbol">=</a> <a id="4054" href="Relation.Binary.Reasoning.Base.Triple.html#4047" class="Bound">x≈y</a>

<a id="eqRelation"></a><a id="4059" href="Relation.Binary.Reasoning.Base.Triple.html#4059" class="Function">eqRelation</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="4084" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4098" class="Symbol">_</a> <a id="4100" class="Symbol">_</a>
<a id="4102" href="Relation.Binary.Reasoning.Base.Triple.html#4059" class="Function">eqRelation</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
  <a id="4124" class="Symbol">{</a> <a id="4126" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="4130" class="Symbol">=</a> <a id="4132" href="Relation.Binary.Reasoning.Base.Triple.html#3641" class="Datatype">IsEquality</a>
  <a id="4145" class="Symbol">;</a> <a id="4147" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Field">IsS?</a> <a id="4152" class="Symbol">=</a> <a id="4154" href="Relation.Binary.Reasoning.Base.Triple.html#3755" class="Function">IsEquality?</a>
  <a id="4168" class="Symbol">;</a> <a id="4170" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Field">extract</a> <a id="4178" class="Symbol">=</a> <a id="4180" href="Relation.Binary.Reasoning.Base.Triple.html#3944" class="Function">extractEquality</a>
  <a id="4198" class="Symbol">}</a>

<a id="4201" class="Comment">------------------------------------------------------------------------</a>
<a id="4274" class="Comment">-- Reasoning combinators</a>

<a id="4300" class="Keyword">open</a> <a id="4305" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a> <a id="4318" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4332" href="Relation.Binary.Reasoning.Base.Triple.html#1716" class="Function">start</a> <a id="4338" class="Keyword">public</a>
<a id="4345" class="Keyword">open</a> <a id="4350" href="Relation.Binary.Reasoning.Syntax.html#2412" class="Module">begin-equality-syntax</a> <a id="4372" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4386" href="Relation.Binary.Reasoning.Base.Triple.html#4059" class="Function">eqRelation</a> <a id="4397" class="Keyword">public</a>
<a id="4404" class="Keyword">open</a> <a id="4409" href="Relation.Binary.Reasoning.Syntax.html#2803" class="Module">begin-strict-syntax</a> <a id="4429" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4443" href="Relation.Binary.Reasoning.Base.Triple.html#3393" class="Function">strictRelation</a> <a id="4458" class="Keyword">public</a>
<a id="4465" class="Keyword">open</a> <a id="4470" href="Relation.Binary.Reasoning.Syntax.html#3541" class="Module">begin-contradiction-syntax</a> <a id="4497" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4511" href="Relation.Binary.Reasoning.Base.Triple.html#3393" class="Function">strictRelation</a> <a id="4526" href="Relation.Binary.Reasoning.Base.Triple.html#1162" class="Bound">&lt;-asym</a> <a id="4533" class="Keyword">public</a>
<a id="4540" class="Keyword">open</a> <a id="4545" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a> <a id="4554" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4568" href="Relation.Binary.Reasoning.Base.Triple.html#1837" class="Function">≡-go</a> <a id="4573" class="Keyword">public</a>
<a id="4580" class="Keyword">open</a> <a id="4585" href="Relation.Binary.Reasoning.Syntax.html#6995" class="Module">≈-syntax</a> <a id="4594" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4608" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4622" href="Relation.Binary.Reasoning.Base.Triple.html#2087" class="Function">≈-go</a> <a id="4627" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="4634" class="Keyword">public</a>
<a id="4641" class="Keyword">open</a> <a id="4646" href="Relation.Binary.Reasoning.Syntax.html#5443" class="Module">≤-syntax</a> <a id="4655" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4669" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4683" href="Relation.Binary.Reasoning.Base.Triple.html#2314" class="Function">≤-go</a> <a id="4688" class="Keyword">public</a>
<a id="4695" class="Keyword">open</a> <a id="4700" href="Relation.Binary.Reasoning.Syntax.html#5588" class="Module">&lt;-syntax</a> <a id="4709" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4723" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4737" href="Relation.Binary.Reasoning.Base.Triple.html#2518" class="Function">&lt;-go</a> <a id="4742" class="Keyword">public</a>
<a id="4749" class="Keyword">open</a> <a id="4754" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a> <a id="4765" href="Relation.Binary.Reasoning.Base.Triple.html#1522" class="Datatype Operator">_IsRelatedTo_</a> <a id="4779" href="Relation.Binary.Reasoning.Base.Triple.html#2723" class="Function">stop</a> <a id="4784" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Reasoning.Preorder.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Preorder</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for &quot;equational reasoning&quot; using a preorder</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Comment">-- Example uses:</a>
<a id="262" class="Comment">--</a>
<a id="265" class="Comment">--    u∼y : u ∼ y</a>
<a id="283" class="Comment">--    u∼y = begin</a>
<a id="301" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="321" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="341" class="Comment">--      w  ∼⟨ w∼y ⟩</a>
<a id="361" class="Comment">--      y  ≈⟨ z≈y ⟩</a>
<a id="381" class="Comment">--      z  ∎</a>
<a id="394" class="Comment">--</a>
<a id="397" class="Comment">--    u≈w : u ≈ w</a>
<a id="415" class="Comment">--    u≈w = begin-equality</a>
<a id="442" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="462" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="482" class="Comment">--      w  ≡⟨ x≡w ⟨</a>
<a id="502" class="Comment">--      x  ∎</a>

<a id="516" class="Symbol">{-#</a> <a id="520" class="Keyword">OPTIONS</a> <a id="528" class="Pragma">--cubical-compatible</a> <a id="549" class="Pragma">--safe</a> <a id="556" class="Symbol">#-}</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="612" class="Symbol">)</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a>
  <a id="659" class="Symbol">{</a><a id="660" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="663" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="666" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a> <a id="673" class="Symbol">:</a> <a id="675" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a> <a id="684" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="687" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="690" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="692" class="Symbol">)</a> <a id="694" class="Keyword">where</a>

<a id="701" class="Keyword">open</a> <a id="706" href="Relation.Binary.Bundles.html#2121" class="Module">Preorder</a> <a id="715" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a>

<a id="718" class="Comment">------------------------------------------------------------------------</a>
<a id="791" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="896" href="Relation.Binary.Bundles.html#2334" class="Field">isPreorder</a> <a id="907" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Reasoning.Setoid.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Setoid</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for reasoning with a setoid</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- Example use:</a>

<a id="246" class="Comment">-- n*0≡0 : ∀ n → n * 0 ≡ 0</a>
<a id="273" class="Comment">-- n*0≡0 zero    = refl</a>
<a id="297" class="Comment">-- n*0≡0 (suc n) = begin</a>
<a id="322" class="Comment">--   suc n * 0 ≈⟨ refl ⟩</a>
<a id="347" class="Comment">--   n * 0 + 0 ≈⟨ ... ⟩</a>
<a id="371" class="Comment">--   n * 0     ≈⟨ n*0≡0 n ⟩</a>
<a id="399" class="Comment">--   0         ∎</a>

<a id="417" class="Comment">-- Module `≡-Reasoning` in `Relation.Binary.PropositionalEquality`</a>
<a id="484" class="Comment">-- is recommended for equational reasoning when the underlying equality</a>
<a id="556" class="Comment">-- is `_≡_`.</a>

<a id="570" class="Symbol">{-#</a> <a id="574" class="Keyword">OPTIONS</a> <a id="582" class="Pragma">--cubical-compatible</a> <a id="603" class="Pragma">--safe</a> <a id="610" class="Symbol">#-}</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="712" class="Keyword">module</a> <a id="719" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="752" class="Symbol">{</a><a id="753" href="Relation.Binary.Reasoning.Setoid.html#753" class="Bound">s₁</a> <a id="756" href="Relation.Binary.Reasoning.Setoid.html#756" class="Bound">s₂</a><a id="758" class="Symbol">}</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Binary.Reasoning.Setoid.html#761" class="Bound">S</a> <a id="763" class="Symbol">:</a> <a id="765" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="772" href="Relation.Binary.Reasoning.Setoid.html#753" class="Bound">s₁</a> <a id="775" href="Relation.Binary.Reasoning.Setoid.html#756" class="Bound">s₂</a><a id="777" class="Symbol">)</a> <a id="779" class="Keyword">where</a>

<a id="786" class="Keyword">open</a> <a id="791" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="798" href="Relation.Binary.Reasoning.Setoid.html#761" class="Bound">S</a>

<a id="801" class="Keyword">import</a> <a id="808" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a> <a id="846" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="850" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="855" href="Relation.Binary.Structures.html#1226" class="Function">trans</a>
  as <a id="SingleRelReasoning"></a><a id="866" href="Relation.Binary.Reasoning.Setoid.html#866" class="Module">SingleRelReasoning</a>

<a id="886" class="Comment">------------------------------------------------------------------------</a>
<a id="959" class="Comment">-- Reasoning combinators</a>

<a id="985" class="Comment">-- Export the combinators for single relation reasoning, hiding the</a>
<a id="1053" class="Comment">-- single misnamed combinator.</a>
<a id="1084" class="Keyword">open</a> <a id="1089" href="Relation.Binary.Reasoning.Setoid.html#866" class="Module">SingleRelReasoning</a> <a id="1108" class="Keyword">public</a>
  <a id="1117" class="Keyword">hiding</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">step-∼</a><a id="1131" class="Symbol">)</a>
  <a id="1135" class="Keyword">renaming</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1150" class="Symbol">to</a> <a id="1153" class="Function">≈-go</a><a id="1157" class="Symbol">)</a>

<a id="1160" class="Comment">-- Re-export the equality-based combinators instead</a>
<a id="1212" class="Keyword">open</a> <a id="1217" href="Relation.Binary.Reasoning.Syntax.html#6995" class="Module">≈-syntax</a> <a id="1226" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1240" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1254" href="Relation.Binary.Reasoning.Setoid.html#1153" class="Function">≈-go</a> <a id="1259" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="1263" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Binary.Reasoning.Syntax.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reasoning.Syntax</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Syntax for the building blocks of equational reasoning modules</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="321" class="Symbol">;</a> <a id="323" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="326" class="Symbol">;</a> <a id="328" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="389" class="Symbol">;</a> <a id="391" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a><a id="395" class="Symbol">;</a> <a id="397" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a><a id="406" class="Symbol">)</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a><a id="466" class="Symbol">)</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="511" class="Symbol">;</a> <a id="513" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="516" class="Symbol">;</a> <a id="518" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="618" class="Symbol">as</a> <a id="621" class="Module">P</a>
  <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="635" class="Symbol">)</a>

<a id="638" class="Comment">-- List of `Reasoning` modules that do not use this framework and so</a>
<a id="707" class="Comment">-- need to be updated manually if the syntax changes.</a>
<a id="761" class="Comment">--</a>
<a id="764" class="Comment">--   Data/Vec/Relation/Binary/Equality/Cast</a>
<a id="808" class="Comment">--   Relation/Binary/HeterogeneousEquality</a>
<a id="851" class="Comment">--   Effect/Monad/Partiality</a>
<a id="880" class="Comment">--   Effect/Monad/Partiality/All</a>
<a id="913" class="Comment">--   Codata/Guarded/Stream/Relation/Binary/Pointwise</a>
<a id="966" class="Comment">--   Function/Reasoning</a>

<a id="991" class="Keyword">module</a> <a id="998" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="1031" class="Keyword">where</a>

<a id="1038" class="Keyword">private</a>
  <a id="1048" class="Keyword">variable</a>
    <a id="1061" href="Relation.Binary.Reasoning.Syntax.html#1061" class="Generalizable">a</a> <a id="1063" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a> <a id="1066" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="1069" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a> <a id="1072" href="Relation.Binary.Reasoning.Syntax.html#1072" class="Generalizable">ℓ₄</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1087" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="1089" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="1091" href="Relation.Binary.Reasoning.Syntax.html#1091" class="Generalizable">C</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1099" href="Relation.Binary.Reasoning.Syntax.html#1061" class="Generalizable">a</a>
    <a id="1105" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="1107" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a> <a id="1109" href="Relation.Binary.Reasoning.Syntax.html#1109" class="Generalizable">z</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a>

<a id="1116" class="Comment">------------------------------------------------------------------------</a>
<a id="1189" class="Comment">-- Syntax for beginning a reasoning chain</a>
<a id="1231" class="Comment">------------------------------------------------------------------------</a>

<a id="1305" class="Comment">------------------------------------------------------------------------</a>
<a id="1378" class="Comment">-- Basic begin syntax</a>

<a id="1401" class="Keyword">module</a> <a id="begin-syntax"></a><a id="1408" href="Relation.Binary.Reasoning.Syntax.html#1408" class="Module">begin-syntax</a>
  <a id="1423" class="Symbol">(</a><a id="1424" href="Relation.Binary.Reasoning.Syntax.html#1424" class="Bound">R</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1432" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="1434" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="1436" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="1438" class="Symbol">)</a>
  <a id="1442" class="Symbol">{</a><a id="1443" href="Relation.Binary.Reasoning.Syntax.html#1443" class="Bound">S</a> <a id="1445" class="Symbol">:</a> <a id="1447" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1451" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="1453" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="1455" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a><a id="1457" class="Symbol">}</a>
  <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Binary.Reasoning.Syntax.html#1462" class="Bound">reflexive</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Relation.Binary.Reasoning.Syntax.html#1424" class="Bound">R</a> <a id="1476" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1478" href="Relation.Binary.Reasoning.Syntax.html#1443" class="Bound">S</a><a id="1479" class="Symbol">)</a>
  <a id="1483" class="Keyword">where</a>

  <a id="1492" class="Keyword">infix</a> <a id="1498" class="Number">1</a> <a id="1500" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin_</a>

  <a id="begin-syntax.begin_"></a><a id="1510" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin_</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Relation.Binary.Reasoning.Syntax.html#1424" class="Bound">R</a> <a id="1521" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="1523" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a> <a id="1525" class="Symbol">→</a> <a id="1527" href="Relation.Binary.Reasoning.Syntax.html#1443" class="Bound">S</a> <a id="1529" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="1531" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a>
  <a id="1535" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin_</a> <a id="1542" class="Symbol">=</a> <a id="1544" href="Relation.Binary.Reasoning.Syntax.html#1462" class="Bound">reflexive</a>

<a id="1555" class="Comment">------------------------------------------------------------------------</a>
<a id="1628" class="Comment">-- Begin subrelation syntax</a>

<a id="1657" class="Comment">-- Sometimes we want to support sub-relations with the</a>
<a id="1712" class="Comment">-- same reasoning operators as the main relations (e.g. perform equality</a>
<a id="1785" class="Comment">-- proofs with non-strict reasoning operators). This record bundles all</a>
<a id="1857" class="Comment">-- the parts needed to extract the sub-relation proofs.</a>
<a id="1913" class="Keyword">record</a> <a id="SubRelation"></a><a id="1920" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="1932" class="Symbol">{</a><a id="1933" href="Relation.Binary.Reasoning.Syntax.html#1933" class="Bound">A</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1941" href="Relation.Binary.Reasoning.Syntax.html#1061" class="Generalizable">a</a><a id="1942" class="Symbol">}</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Relation.Binary.Reasoning.Syntax.html#1945" class="Bound">R</a> <a id="1947" class="Symbol">:</a> <a id="1949" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1953" href="Relation.Binary.Reasoning.Syntax.html#1933" class="Bound">A</a> <a id="1955" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="1957" class="Symbol">)</a> <a id="1959" href="Relation.Binary.Reasoning.Syntax.html#1959" class="Bound">ℓ₂</a> <a id="1962" href="Relation.Binary.Reasoning.Syntax.html#1962" class="Bound">ℓ₃</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Relation.Binary.Reasoning.Syntax.html#1941" class="Bound">a</a> <a id="1974" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1976" href="Relation.Binary.Reasoning.Syntax.html#1955" class="Bound">ℓ₁</a> <a id="1979" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1981" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1985" href="Relation.Binary.Reasoning.Syntax.html#1959" class="Bound">ℓ₂</a> <a id="1988" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1990" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1994" href="Relation.Binary.Reasoning.Syntax.html#1962" class="Bound">ℓ₃</a><a id="1996" class="Symbol">)</a> <a id="1998" class="Keyword">where</a>
  <a id="2006" class="Keyword">field</a>
    <a id="SubRelation.S"></a><a id="2016" href="Relation.Binary.Reasoning.Syntax.html#2016" class="Field">S</a> <a id="2018" class="Symbol">:</a> <a id="2020" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2024" href="Relation.Binary.Reasoning.Syntax.html#1933" class="Bound">A</a> <a id="2026" href="Relation.Binary.Reasoning.Syntax.html#1959" class="Bound">ℓ₂</a>
    <a id="SubRelation.IsS"></a><a id="2033" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Binary.Reasoning.Syntax.html#1945" class="Bound">R</a> <a id="2041" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="2043" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2051" href="Relation.Binary.Reasoning.Syntax.html#1962" class="Bound">ℓ₃</a>
    <a id="SubRelation.IsS?"></a><a id="2058" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Field">IsS?</a> <a id="2063" class="Symbol">:</a> <a id="2065" class="Symbol">∀</a> <a id="2067" class="Symbol">(</a><a id="2068" href="Relation.Binary.Reasoning.Syntax.html#2068" class="Bound">xRy</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Relation.Binary.Reasoning.Syntax.html#1945" class="Bound">R</a> <a id="2076" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="2078" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a><a id="2079" class="Symbol">)</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="2092" href="Relation.Binary.Reasoning.Syntax.html#2068" class="Bound">xRy</a><a id="2095" class="Symbol">)</a>
    <a id="SubRelation.extract"></a><a id="2101" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Field">extract</a> <a id="2109" class="Symbol">:</a> <a id="2111" class="Symbol">∀</a> <a id="2113" class="Symbol">{</a><a id="2114" href="Relation.Binary.Reasoning.Syntax.html#2114" class="Bound">xRy</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Relation.Binary.Reasoning.Syntax.html#1945" class="Bound">R</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="2124" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a><a id="2125" class="Symbol">}</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="Relation.Binary.Reasoning.Syntax.html#2033" class="Field">IsS</a> <a id="2133" href="Relation.Binary.Reasoning.Syntax.html#2114" class="Bound">xRy</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Relation.Binary.Reasoning.Syntax.html#2016" class="Field">S</a> <a id="2141" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="2143" href="Relation.Binary.Reasoning.Syntax.html#1107" class="Generalizable">y</a>

<a id="2146" class="Keyword">module</a> <a id="begin-subrelation-syntax"></a><a id="2153" href="Relation.Binary.Reasoning.Syntax.html#2153" class="Module">begin-subrelation-syntax</a>
  <a id="2180" class="Symbol">(</a><a id="2181" href="Relation.Binary.Reasoning.Syntax.html#2181" class="Bound">R</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2189" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="2193" class="Symbol">)</a>
  <a id="2197" class="Symbol">(</a><a id="2198" href="Relation.Binary.Reasoning.Syntax.html#2198" class="Bound">sub</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#2181" class="Bound">R</a> <a id="2218" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="2221" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="2223" class="Symbol">)</a>
  <a id="2227" class="Keyword">where</a>
  <a id="2235" class="Keyword">open</a> <a id="2240" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Module">SubRelation</a> <a id="2252" href="Relation.Binary.Reasoning.Syntax.html#2198" class="Bound">sub</a>

  <a id="2259" class="Keyword">infix</a> <a id="2265" class="Number">1</a> <a id="2267" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a>

  <a id="begin-subrelation-syntax.begin_"></a><a id="2277" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a> <a id="2284" class="Symbol">:</a> <a id="2286" class="Symbol">∀</a> <a id="2288" class="Symbol">{</a><a id="2289" href="Relation.Binary.Reasoning.Syntax.html#2289" class="Bound">x</a> <a id="2291" href="Relation.Binary.Reasoning.Syntax.html#2291" class="Bound">y</a><a id="2292" class="Symbol">}</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Relation.Binary.Reasoning.Syntax.html#2295" class="Bound">xRy</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Relation.Binary.Reasoning.Syntax.html#2181" class="Bound">R</a> <a id="2303" href="Relation.Binary.Reasoning.Syntax.html#2289" class="Bound">x</a> <a id="2305" href="Relation.Binary.Reasoning.Syntax.html#2291" class="Bound">y</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">→</a> <a id="2310" class="Symbol">{</a><a id="2311" href="Relation.Binary.Reasoning.Syntax.html#2311" class="Bound">s</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Field">IsS?</a> <a id="2326" href="Relation.Binary.Reasoning.Syntax.html#2295" class="Bound">xRy</a><a id="2329" class="Symbol">)}</a> <a id="2332" class="Symbol">→</a> <a id="2334" href="Relation.Binary.Reasoning.Syntax.html#2016" class="Field">S</a> <a id="2336" href="Relation.Binary.Reasoning.Syntax.html#2289" class="Bound">x</a> <a id="2338" href="Relation.Binary.Reasoning.Syntax.html#2291" class="Bound">y</a>
  <a id="2342" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a> <a id="2349" href="Relation.Binary.Reasoning.Syntax.html#2349" class="Bound">r</a> <a id="2351" class="Symbol">{</a><a id="2352" href="Relation.Binary.Reasoning.Syntax.html#2352" class="Bound">s</a><a id="2353" class="Symbol">}</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Field">extract</a> <a id="2365" class="Symbol">(</a><a id="2366" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="2376" href="Relation.Binary.Reasoning.Syntax.html#2352" class="Bound">s</a><a id="2377" class="Symbol">)</a>

<a id="2380" class="Comment">-- Begin equality syntax</a>
<a id="2405" class="Keyword">module</a> <a id="begin-equality-syntax"></a><a id="2412" href="Relation.Binary.Reasoning.Syntax.html#2412" class="Module">begin-equality-syntax</a>
  <a id="2436" class="Symbol">(</a><a id="2437" href="Relation.Binary.Reasoning.Syntax.html#2437" class="Bound">R</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2445" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="2449" class="Symbol">)</a>
  <a id="2453" class="Symbol">(</a><a id="2454" href="Relation.Binary.Reasoning.Syntax.html#2454" class="Bound">sub</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="2472" href="Relation.Binary.Reasoning.Syntax.html#2437" class="Bound">R</a> <a id="2474" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="2477" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="2479" class="Symbol">)</a> <a id="2481" class="Keyword">where</a>

  <a id="2490" class="Keyword">open</a> <a id="2495" href="Relation.Binary.Reasoning.Syntax.html#2153" class="Module">begin-subrelation-syntax</a> <a id="2520" href="Relation.Binary.Reasoning.Syntax.html#2437" class="Bound">R</a> <a id="2522" href="Relation.Binary.Reasoning.Syntax.html#2454" class="Bound">sub</a> <a id="2526" class="Keyword">public</a>
    <a id="2537" class="Keyword">renaming</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a> <a id="2554" class="Symbol">to</a> <a id="2557" class="Function Operator">begin-equality_</a><a id="2572" class="Symbol">)</a>

<a id="2575" class="Comment">-- Begin apartness syntax</a>
<a id="2601" class="Keyword">module</a> <a id="begin-apartness-syntax"></a><a id="2608" href="Relation.Binary.Reasoning.Syntax.html#2608" class="Module">begin-apartness-syntax</a>
  <a id="2633" class="Symbol">(</a><a id="2634" href="Relation.Binary.Reasoning.Syntax.html#2634" class="Bound">R</a> <a id="2636" class="Symbol">:</a> <a id="2638" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2642" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="2644" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="2646" class="Symbol">)</a>
  <a id="2650" class="Symbol">(</a><a id="2651" href="Relation.Binary.Reasoning.Syntax.html#2651" class="Bound">sub</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="2669" href="Relation.Binary.Reasoning.Syntax.html#2634" class="Bound">R</a> <a id="2671" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="2674" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Keyword">where</a>

  <a id="2687" class="Keyword">open</a> <a id="2692" href="Relation.Binary.Reasoning.Syntax.html#2153" class="Module">begin-subrelation-syntax</a> <a id="2717" href="Relation.Binary.Reasoning.Syntax.html#2634" class="Bound">R</a> <a id="2719" href="Relation.Binary.Reasoning.Syntax.html#2651" class="Bound">sub</a> <a id="2723" class="Keyword">public</a>
    <a id="2734" class="Keyword">renaming</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a> <a id="2751" class="Symbol">to</a> <a id="2754" class="Function Operator">begin-apartness_</a><a id="2770" class="Symbol">)</a>

<a id="2773" class="Comment">-- Begin strict syntax</a>
<a id="2796" class="Keyword">module</a> <a id="begin-strict-syntax"></a><a id="2803" href="Relation.Binary.Reasoning.Syntax.html#2803" class="Module">begin-strict-syntax</a>
  <a id="2825" class="Symbol">(</a><a id="2826" href="Relation.Binary.Reasoning.Syntax.html#2826" class="Bound">R</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2834" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="2836" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="2838" class="Symbol">)</a>
  <a id="2842" class="Symbol">(</a><a id="2843" href="Relation.Binary.Reasoning.Syntax.html#2843" class="Bound">sub</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="2861" href="Relation.Binary.Reasoning.Syntax.html#2826" class="Bound">R</a> <a id="2863" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="2866" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Keyword">where</a>

  <a id="2879" class="Keyword">open</a> <a id="2884" href="Relation.Binary.Reasoning.Syntax.html#2153" class="Module">begin-subrelation-syntax</a> <a id="2909" href="Relation.Binary.Reasoning.Syntax.html#2826" class="Bound">R</a> <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#2843" class="Bound">sub</a> <a id="2915" class="Keyword">public</a>
    <a id="2926" class="Keyword">renaming</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Relation.Binary.Reasoning.Syntax.html#2277" class="Function Operator">begin_</a> <a id="2943" class="Symbol">to</a> <a id="2946" class="Function Operator">begin-strict_</a><a id="2959" class="Symbol">)</a>

<a id="2962" class="Comment">------------------------------------------------------------------------</a>
<a id="3035" class="Comment">-- Begin membership syntax</a>

<a id="3063" class="Keyword">module</a> <a id="begin-membership-syntax"></a><a id="3070" href="Relation.Binary.Reasoning.Syntax.html#3070" class="Module">begin-membership-syntax</a>
  <a id="3096" class="Symbol">(</a><a id="3097" href="Relation.Binary.Reasoning.Syntax.html#3097" class="Bound">R</a> <a id="3099" class="Symbol">:</a> <a id="3101" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3105" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="3109" class="Symbol">)</a>
  <a id="3113" class="Symbol">(</a><a id="3114" href="Relation.Binary.Reasoning.Syntax.html#3114" class="Bound Operator">_∈_</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3124" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="3126" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="3128" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a><a id="3130" class="Symbol">)</a>
  <a id="3134" class="Symbol">(</a><a id="3135" href="Relation.Binary.Reasoning.Syntax.html#3135" class="Bound">resp</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Relation.Binary.Reasoning.Syntax.html#3114" class="Bound Operator">_∈_</a> <a id="3146" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="3156" href="Relation.Binary.Reasoning.Syntax.html#3097" class="Bound">R</a><a id="3157" class="Symbol">)</a> <a id="3159" class="Keyword">where</a>

  <a id="3168" class="Keyword">infix</a>  <a id="3175" class="Number">1</a> <a id="3177" href="Relation.Binary.Reasoning.Syntax.html#3187" class="Function">step-∈</a>

  <a id="begin-membership-syntax.step-∈"></a><a id="3187" href="Relation.Binary.Reasoning.Syntax.html#3187" class="Function">step-∈</a> <a id="3194" class="Symbol">:</a> <a id="3196" class="Symbol">∀</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Relation.Binary.Reasoning.Syntax.html#3199" class="Bound">x</a> <a id="3201" class="Symbol">:</a> <a id="3203" href="Relation.Binary.Reasoning.Syntax.html#3124" class="Bound">B</a><a id="3204" class="Symbol">)</a> <a id="3206" class="Symbol">{</a><a id="3207" href="Relation.Binary.Reasoning.Syntax.html#3207" class="Bound">xs</a> <a id="3210" href="Relation.Binary.Reasoning.Syntax.html#3210" class="Bound">ys</a><a id="3212" class="Symbol">}</a> <a id="3214" class="Symbol">→</a> <a id="3216" href="Relation.Binary.Reasoning.Syntax.html#3097" class="Bound">R</a> <a id="3218" href="Relation.Binary.Reasoning.Syntax.html#3207" class="Bound">xs</a> <a id="3221" href="Relation.Binary.Reasoning.Syntax.html#3210" class="Bound">ys</a> <a id="3224" class="Symbol">→</a> <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#3199" class="Bound">x</a> <a id="3228" href="Relation.Binary.Reasoning.Syntax.html#3114" class="Bound Operator">∈</a> <a id="3230" href="Relation.Binary.Reasoning.Syntax.html#3207" class="Bound">xs</a> <a id="3233" class="Symbol">→</a> <a id="3235" href="Relation.Binary.Reasoning.Syntax.html#3199" class="Bound">x</a> <a id="3237" href="Relation.Binary.Reasoning.Syntax.html#3114" class="Bound Operator">∈</a> <a id="3239" href="Relation.Binary.Reasoning.Syntax.html#3210" class="Bound">ys</a>
  <a id="3244" href="Relation.Binary.Reasoning.Syntax.html#3187" class="Function">step-∈</a> <a id="3251" href="Relation.Binary.Reasoning.Syntax.html#3251" class="Bound">x</a> <a id="3253" class="Symbol">=</a> <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#3135" class="Bound">resp</a>

  <a id="3263" class="Keyword">syntax</a> <a id="3270" href="Relation.Binary.Reasoning.Syntax.html#3187" class="Function">step-∈</a> <a id="3277" class="Bound">x</a>  <a id="3280" class="Bound">xs⊆ys</a> <a id="3286" class="Bound">x∈xs</a>  <a id="3292" class="Symbol">=</a> <a id="3294" class="Bound">x</a> <a id="3296" class="Function">∈⟨</a> <a id="3299" class="Bound">x∈xs</a> <a id="3304" class="Function">⟩</a> <a id="3306" class="Bound">xs⊆ys</a>

<a id="3313" class="Comment">------------------------------------------------------------------------</a>
<a id="3386" class="Comment">-- Begin contradiction syntax</a>

<a id="3417" class="Comment">-- Used with asymmetric subrelations to derive a contradiction from a</a>
<a id="3487" class="Comment">-- proof that an element is related to itself.</a>
<a id="3534" class="Keyword">module</a> <a id="begin-contradiction-syntax"></a><a id="3541" href="Relation.Binary.Reasoning.Syntax.html#3541" class="Module">begin-contradiction-syntax</a>
  <a id="3570" class="Symbol">(</a><a id="3571" href="Relation.Binary.Reasoning.Syntax.html#3571" class="Bound">R</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3579" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="3581" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="3583" class="Symbol">)</a>
  <a id="3587" class="Symbol">(</a><a id="3588" href="Relation.Binary.Reasoning.Syntax.html#3588" class="Bound">sub</a> <a id="3592" class="Symbol">:</a> <a id="3594" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Record">SubRelation</a> <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#3571" class="Bound">R</a> <a id="3608" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a> <a id="3611" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="3613" class="Symbol">)</a>
  <a id="3617" class="Symbol">(</a><a id="3618" href="Relation.Binary.Reasoning.Syntax.html#3618" class="Bound">asym</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="3636" class="Symbol">(</a><a id="3637" href="Relation.Binary.Reasoning.Syntax.html#2016" class="Field">SubRelation.S</a> <a id="3651" href="Relation.Binary.Reasoning.Syntax.html#3588" class="Bound">sub</a><a id="3654" class="Symbol">))</a>
  <a id="3659" class="Keyword">where</a>

  <a id="3668" class="Keyword">open</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#1920" class="Module">SubRelation</a> <a id="3685" href="Relation.Binary.Reasoning.Syntax.html#3588" class="Bound">sub</a>

  <a id="3692" class="Keyword">infix</a> <a id="3698" class="Number">1</a> <a id="3700" href="Relation.Binary.Reasoning.Syntax.html#3724" class="Function Operator">begin-contradiction_</a>

  <a id="begin-contradiction-syntax.begin-contradiction_"></a><a id="3724" href="Relation.Binary.Reasoning.Syntax.html#3724" class="Function Operator">begin-contradiction_</a> <a id="3745" class="Symbol">:</a> <a id="3747" class="Symbol">∀</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Relation.Binary.Reasoning.Syntax.html#3750" class="Bound">xRx</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Relation.Binary.Reasoning.Syntax.html#3571" class="Bound">R</a> <a id="3758" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a> <a id="3760" href="Relation.Binary.Reasoning.Syntax.html#1105" class="Generalizable">x</a><a id="3761" class="Symbol">)</a> <a id="3763" class="Symbol">{</a><a id="3764" href="Relation.Binary.Reasoning.Syntax.html#3764" class="Bound">s</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Relation.Binary.Reasoning.Syntax.html#2058" class="Function">IsS?</a> <a id="3779" href="Relation.Binary.Reasoning.Syntax.html#3750" class="Bound">xRx</a><a id="3782" class="Symbol">)}</a> <a id="3785" class="Symbol">→</a>
                         <a id="3812" class="Symbol">∀</a> <a id="3814" class="Symbol">{</a><a id="3815" href="Relation.Binary.Reasoning.Syntax.html#3815" class="Bound">b</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">{</a><a id="3819" href="Relation.Binary.Reasoning.Syntax.html#3819" class="Bound">B</a> <a id="3821" class="Symbol">:</a> <a id="3823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3827" href="Relation.Binary.Reasoning.Syntax.html#3815" class="Bound">b</a><a id="3828" class="Symbol">}</a> <a id="3830" class="Symbol">→</a> <a id="3832" href="Relation.Binary.Reasoning.Syntax.html#3819" class="Bound">B</a>
  <a id="3836" href="Relation.Binary.Reasoning.Syntax.html#3724" class="Function Operator">begin-contradiction_</a> <a id="3857" class="Symbol">{</a><a id="3858" href="Relation.Binary.Reasoning.Syntax.html#3858" class="Bound">x</a><a id="3859" class="Symbol">}</a> <a id="3861" href="Relation.Binary.Reasoning.Syntax.html#3861" class="Bound">r</a> <a id="3863" class="Symbol">{</a><a id="3864" href="Relation.Binary.Reasoning.Syntax.html#3864" class="Bound">s</a><a id="3865" class="Symbol">}</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3883" href="Relation.Binary.Reasoning.Syntax.html#3912" class="Function">x&lt;x</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Relation.Binary.Reasoning.Syntax.html#3618" class="Bound">asym</a> <a id="3893" href="Relation.Binary.Reasoning.Syntax.html#3912" class="Function">x&lt;x</a><a id="3896" class="Symbol">)</a>
    <a id="3902" class="Keyword">where</a>
    <a id="3912" href="Relation.Binary.Reasoning.Syntax.html#3912" class="Function">x&lt;x</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Relation.Binary.Reasoning.Syntax.html#2016" class="Function">S</a> <a id="3920" href="Relation.Binary.Reasoning.Syntax.html#3858" class="Bound">x</a> <a id="3922" href="Relation.Binary.Reasoning.Syntax.html#3858" class="Bound">x</a>
    <a id="3928" href="Relation.Binary.Reasoning.Syntax.html#3912" class="Function">x&lt;x</a> <a id="3932" class="Symbol">=</a> <a id="3934" href="Relation.Binary.Reasoning.Syntax.html#2101" class="Function">extract</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="3953" href="Relation.Binary.Reasoning.Syntax.html#3864" class="Bound">s</a><a id="3954" class="Symbol">)</a>

<a id="3957" class="Comment">------------------------------------------------------------------------</a>
<a id="4030" class="Comment">-- Syntax for continuing a chain of reasoning steps</a>
<a id="4082" class="Comment">------------------------------------------------------------------------</a>

<a id="4156" class="Comment">-- Note that the arguments to the `step`s are not provided in their</a>
<a id="4224" class="Comment">-- &quot;natural&quot; order and syntax declarations are later used to re-order</a>
<a id="4294" class="Comment">-- them. This is because the `step` ordering allows the type-checker to</a>
<a id="4366" class="Comment">-- better infer the middle argument `y` from the `_IsRelatedTo_`</a>
<a id="4431" class="Comment">-- argument (see issue 622).</a>
<a id="4460" class="Comment">--</a>
<a id="4463" class="Comment">-- This has two practical benefits. First it speeds up type-checking by</a>
<a id="4535" class="Comment">-- approximately a factor of 5. Secondly it allows the combinators to be</a>
<a id="4608" class="Comment">-- used with macros that use reflection, e.g. `Tactic.RingSolver`, where</a>
<a id="4681" class="Comment">-- they need to be able to extract `y` using reflection.</a>

<a id="4739" class="Comment">------------------------------------------------------------------------</a>
<a id="4812" class="Comment">-- Syntax for unidirectional relations</a>

<a id="4852" class="Comment">-- See https://github.com/agda/agda-stdlib/issues/2150 for a possible</a>
<a id="4922" class="Comment">-- simplification.</a>

<a id="4942" class="Keyword">module</a> <a id="4949" href="Relation.Binary.Reasoning.Syntax.html#4949" class="Module">_</a>
  <a id="4953" class="Symbol">{</a><a id="4954" href="Relation.Binary.Reasoning.Syntax.html#4954" class="Bound">R</a> <a id="4956" class="Symbol">:</a> <a id="4958" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="4962" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="4964" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="4966" href="Relation.Binary.Reasoning.Syntax.html#1066" class="Generalizable">ℓ₂</a><a id="4968" class="Symbol">}</a>
  <a id="4972" class="Symbol">(</a><a id="4973" href="Relation.Binary.Reasoning.Syntax.html#4973" class="Bound">S</a> <a id="4975" class="Symbol">:</a> <a id="4977" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="4981" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="4983" href="Relation.Binary.Reasoning.Syntax.html#1091" class="Generalizable">C</a> <a id="4985" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="4987" class="Symbol">)</a>
  <a id="4991" class="Symbol">(</a><a id="4992" href="Relation.Binary.Reasoning.Syntax.html#4992" class="Bound">T</a> <a id="4994" class="Symbol">:</a> <a id="4996" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5000" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="5002" href="Relation.Binary.Reasoning.Syntax.html#1091" class="Generalizable">C</a> <a id="5004" href="Relation.Binary.Reasoning.Syntax.html#1069" class="Generalizable">ℓ₃</a><a id="5006" class="Symbol">)</a>
  <a id="5010" class="Symbol">(</a><a id="5011" href="Relation.Binary.Reasoning.Syntax.html#5011" class="Bound">step</a> <a id="5016" class="Symbol">:</a> <a id="5018" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#4954" class="Bound">R</a> <a id="5026" href="Relation.Binary.Reasoning.Syntax.html#4973" class="Bound">S</a> <a id="5028" href="Relation.Binary.Reasoning.Syntax.html#4992" class="Bound">T</a><a id="5029" class="Symbol">)</a>
  <a id="5033" class="Keyword">where</a>

  <a id="5042" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a> <a id="5050" class="Symbol">:</a> <a id="5052" class="Symbol">∀</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Relation.Binary.Reasoning.Syntax.html#5055" class="Bound">x</a> <a id="5057" class="Symbol">:</a> <a id="5059" href="Relation.Binary.Reasoning.Syntax.html#4962" class="Bound">A</a><a id="5060" class="Symbol">)</a> <a id="5062" class="Symbol">{</a><a id="5063" href="Relation.Binary.Reasoning.Syntax.html#5063" class="Bound">y</a> <a id="5065" href="Relation.Binary.Reasoning.Syntax.html#5065" class="Bound">z</a><a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">→</a> <a id="5070" href="Relation.Binary.Reasoning.Syntax.html#4973" class="Bound">S</a> <a id="5072" href="Relation.Binary.Reasoning.Syntax.html#5063" class="Bound">y</a> <a id="5074" href="Relation.Binary.Reasoning.Syntax.html#5065" class="Bound">z</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Relation.Binary.Reasoning.Syntax.html#4954" class="Bound">R</a> <a id="5080" href="Relation.Binary.Reasoning.Syntax.html#5055" class="Bound">x</a> <a id="5082" href="Relation.Binary.Reasoning.Syntax.html#5063" class="Bound">y</a> <a id="5084" class="Symbol">→</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#4992" class="Bound">T</a> <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#5055" class="Bound">x</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#5065" class="Bound">z</a>
  <a id="5094" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a> <a id="5102" href="Relation.Binary.Reasoning.Syntax.html#5102" class="Bound">x</a> <a id="5104" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Bound">yRz</a> <a id="5108" href="Relation.Binary.Reasoning.Syntax.html#5108" class="Bound">x∼y</a> <a id="5112" class="Symbol">=</a> <a id="5114" href="Relation.Binary.Reasoning.Syntax.html#5011" class="Bound">step</a> <a id="5119" class="Symbol">{</a><a id="5120" href="Relation.Binary.Reasoning.Syntax.html#5102" class="Bound">x</a><a id="5121" class="Symbol">}</a> <a id="5123" href="Relation.Binary.Reasoning.Syntax.html#5108" class="Bound">x∼y</a> <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Bound">yRz</a>

  <a id="5134" class="Comment">-- Arbitrary relation syntax</a>
  <a id="5165" class="Keyword">module</a> <a id="5172" href="Relation.Binary.Reasoning.Syntax.html#5172" class="Module">∼-syntax</a> <a id="5181" class="Keyword">where</a>
    <a id="5191" class="Keyword">infixr</a> <a id="5198" class="Number">2</a> <a id="5200" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">step-∼</a>
    <a id="5211" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">step-∼</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5232" class="Keyword">syntax</a> <a id="5239" href="Relation.Binary.Reasoning.Syntax.html#5211" class="Function">step-∼</a> <a id="5246" class="Bound">x</a> <a id="5248" class="Bound">yRz</a> <a id="5252" class="Bound">x∼y</a> <a id="5256" class="Symbol">=</a> <a id="5258" class="Bound">x</a> <a id="5260" class="Function">∼⟨</a> <a id="5263" class="Bound">x∼y</a> <a id="5267" class="Function">⟩</a> <a id="5269" class="Bound">yRz</a>


  <a id="5277" class="Comment">-- Preorder syntax</a>
  <a id="5298" class="Keyword">module</a> <a id="5305" href="Relation.Binary.Reasoning.Syntax.html#5305" class="Module">≲-syntax</a> <a id="5314" class="Keyword">where</a>
    <a id="5324" class="Keyword">infixr</a> <a id="5331" class="Number">2</a> <a id="5333" href="Relation.Binary.Reasoning.Syntax.html#5344" class="Function">step-≲</a>
    <a id="5344" href="Relation.Binary.Reasoning.Syntax.html#5344" class="Function">step-≲</a> <a id="5351" class="Symbol">=</a> <a id="5353" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5365" class="Keyword">syntax</a> <a id="5372" href="Relation.Binary.Reasoning.Syntax.html#5344" class="Function">step-≲</a> <a id="5379" class="Bound">x</a> <a id="5381" class="Bound">yRz</a> <a id="5385" class="Bound">x≲y</a> <a id="5389" class="Symbol">=</a> <a id="5391" class="Bound">x</a> <a id="5393" class="Function">≲⟨</a> <a id="5396" class="Bound">x≲y</a> <a id="5400" class="Function">⟩</a> <a id="5402" class="Bound">yRz</a>


  <a id="5410" class="Comment">-- Partial order syntax</a>
  <a id="5436" class="Keyword">module</a> <a id="5443" href="Relation.Binary.Reasoning.Syntax.html#5443" class="Module">≤-syntax</a> <a id="5452" class="Keyword">where</a>
    <a id="5462" class="Keyword">infixr</a> <a id="5469" class="Number">2</a> <a id="5471" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">step-≤</a>
    <a id="5482" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">step-≤</a> <a id="5489" class="Symbol">=</a> <a id="5491" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5503" class="Keyword">syntax</a> <a id="5510" href="Relation.Binary.Reasoning.Syntax.html#5482" class="Function">step-≤</a> <a id="5517" class="Bound">x</a> <a id="5519" class="Bound">yRz</a> <a id="5523" class="Bound">x≤y</a> <a id="5527" class="Symbol">=</a> <a id="5529" class="Bound">x</a> <a id="5531" class="Function">≤⟨</a> <a id="5534" class="Bound">x≤y</a> <a id="5538" class="Function">⟩</a> <a id="5540" class="Bound">yRz</a>


  <a id="5548" class="Comment">-- Strict partial order syntax</a>
  <a id="5581" class="Keyword">module</a> <a id="5588" href="Relation.Binary.Reasoning.Syntax.html#5588" class="Module">&lt;-syntax</a> <a id="5597" class="Keyword">where</a>
    <a id="5607" class="Keyword">infixr</a> <a id="5614" class="Number">2</a> <a id="5616" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">step-&lt;</a>
    <a id="5627" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">step-&lt;</a> <a id="5634" class="Symbol">=</a> <a id="5636" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5648" class="Keyword">syntax</a> <a id="5655" href="Relation.Binary.Reasoning.Syntax.html#5627" class="Function">step-&lt;</a> <a id="5662" class="Bound">x</a> <a id="5664" class="Bound">yRz</a> <a id="5668" class="Bound">x&lt;y</a> <a id="5672" class="Symbol">=</a> <a id="5674" class="Bound">x</a> <a id="5676" class="Function">&lt;⟨</a> <a id="5679" class="Bound">x&lt;y</a> <a id="5683" class="Function">⟩</a> <a id="5685" class="Bound">yRz</a>


  <a id="5693" class="Comment">-- Subset order syntax</a>
  <a id="5718" class="Keyword">module</a> <a id="5725" href="Relation.Binary.Reasoning.Syntax.html#5725" class="Module">⊆-syntax</a> <a id="5734" class="Keyword">where</a>
    <a id="5744" class="Keyword">infixr</a> <a id="5751" class="Number">2</a> <a id="5753" href="Relation.Binary.Reasoning.Syntax.html#5764" class="Function">step-⊆</a>
    <a id="5764" href="Relation.Binary.Reasoning.Syntax.html#5764" class="Function">step-⊆</a> <a id="5771" class="Symbol">=</a> <a id="5773" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5785" class="Keyword">syntax</a> <a id="5792" href="Relation.Binary.Reasoning.Syntax.html#5764" class="Function">step-⊆</a> <a id="5799" class="Bound">x</a> <a id="5801" class="Bound">yRz</a> <a id="5805" class="Bound">x⊆y</a> <a id="5809" class="Symbol">=</a> <a id="5811" class="Bound">x</a> <a id="5813" class="Function">⊆⟨</a> <a id="5816" class="Bound">x⊆y</a> <a id="5820" class="Function">⟩</a> <a id="5822" class="Bound">yRz</a>


  <a id="5830" class="Comment">-- Strict subset order syntax</a>
  <a id="5862" class="Keyword">module</a> <a id="5869" href="Relation.Binary.Reasoning.Syntax.html#5869" class="Module">⊂-syntax</a> <a id="5878" class="Keyword">where</a>
    <a id="5888" class="Keyword">infixr</a> <a id="5895" class="Number">2</a> <a id="5897" href="Relation.Binary.Reasoning.Syntax.html#5908" class="Function">step-⊂</a>
    <a id="5908" href="Relation.Binary.Reasoning.Syntax.html#5908" class="Function">step-⊂</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="5929" class="Keyword">syntax</a> <a id="5936" href="Relation.Binary.Reasoning.Syntax.html#5908" class="Function">step-⊂</a> <a id="5943" class="Bound">x</a> <a id="5945" class="Bound">yRz</a> <a id="5949" class="Bound">x⊂y</a> <a id="5953" class="Symbol">=</a> <a id="5955" class="Bound">x</a> <a id="5957" class="Function">⊂⟨</a> <a id="5960" class="Bound">x⊂y</a> <a id="5964" class="Function">⟩</a> <a id="5966" class="Bound">yRz</a>


  <a id="5974" class="Comment">-- Square subset order syntax</a>
  <a id="6006" class="Keyword">module</a> <a id="6013" href="Relation.Binary.Reasoning.Syntax.html#6013" class="Module">⊑-syntax</a> <a id="6022" class="Keyword">where</a>
    <a id="6032" class="Keyword">infixr</a> <a id="6039" class="Number">2</a> <a id="6041" href="Relation.Binary.Reasoning.Syntax.html#6052" class="Function">step-⊑</a>
    <a id="6052" href="Relation.Binary.Reasoning.Syntax.html#6052" class="Function">step-⊑</a> <a id="6059" class="Symbol">=</a> <a id="6061" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="6073" class="Keyword">syntax</a> <a id="6080" href="Relation.Binary.Reasoning.Syntax.html#6052" class="Function">step-⊑</a> <a id="6087" class="Bound">x</a> <a id="6089" class="Bound">yRz</a> <a id="6093" class="Bound">x⊑y</a> <a id="6097" class="Symbol">=</a> <a id="6099" class="Bound">x</a> <a id="6101" class="Function">⊑⟨</a> <a id="6104" class="Bound">x⊑y</a> <a id="6108" class="Function">⟩</a> <a id="6110" class="Bound">yRz</a>


  <a id="6118" class="Comment">-- Strict square subset order syntax</a>
  <a id="6157" class="Keyword">module</a> <a id="6164" href="Relation.Binary.Reasoning.Syntax.html#6164" class="Module">⊏-syntax</a> <a id="6173" class="Keyword">where</a>
    <a id="6183" class="Keyword">infixr</a> <a id="6190" class="Number">2</a> <a id="6192" href="Relation.Binary.Reasoning.Syntax.html#6203" class="Function">step-⊏</a>
    <a id="6203" href="Relation.Binary.Reasoning.Syntax.html#6203" class="Function">step-⊏</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="6224" class="Keyword">syntax</a> <a id="6231" href="Relation.Binary.Reasoning.Syntax.html#6203" class="Function">step-⊏</a> <a id="6238" class="Bound">x</a> <a id="6240" class="Bound">yRz</a> <a id="6244" class="Bound">x⊏y</a> <a id="6248" class="Symbol">=</a> <a id="6250" class="Bound">x</a> <a id="6252" class="Function">⊏⟨</a> <a id="6255" class="Bound">x⊏y</a> <a id="6259" class="Function">⟩</a> <a id="6261" class="Bound">yRz</a>


  <a id="6269" class="Comment">-- Divisibility syntax</a>
  <a id="6294" class="Keyword">module</a> <a id="6301" href="Relation.Binary.Reasoning.Syntax.html#6301" class="Module">∣-syntax</a> <a id="6310" class="Keyword">where</a>
    <a id="6320" class="Keyword">infixr</a> <a id="6327" class="Number">2</a> <a id="6329" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">step-∣</a>
    <a id="6340" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">step-∣</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="6361" class="Keyword">syntax</a> <a id="6368" href="Relation.Binary.Reasoning.Syntax.html#6340" class="Function">step-∣</a> <a id="6375" class="Bound">x</a> <a id="6377" class="Bound">yRz</a> <a id="6381" class="Bound">x∣y</a> <a id="6385" class="Symbol">=</a> <a id="6387" class="Bound">x</a> <a id="6389" class="Function">∣⟨</a> <a id="6392" class="Bound">x∣y</a> <a id="6396" class="Function">⟩</a> <a id="6398" class="Bound">yRz</a>


  <a id="6406" class="Comment">-- Single-step syntax</a>
  <a id="6430" class="Keyword">module</a> <a id="6437" href="Relation.Binary.Reasoning.Syntax.html#6437" class="Module">⟶-syntax</a> <a id="6446" class="Keyword">where</a>
    <a id="6456" class="Keyword">infixr</a> <a id="6463" class="Number">2</a> <a id="6465" href="Relation.Binary.Reasoning.Syntax.html#6476" class="Function">step-⟶</a>
    <a id="6476" href="Relation.Binary.Reasoning.Syntax.html#6476" class="Function">step-⟶</a> <a id="6483" class="Symbol">=</a> <a id="6485" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="6497" class="Keyword">syntax</a> <a id="6504" href="Relation.Binary.Reasoning.Syntax.html#6476" class="Function">step-⟶</a> <a id="6511" class="Bound">x</a> <a id="6513" class="Bound">yRz</a> <a id="6517" class="Bound">x∣y</a> <a id="6521" class="Symbol">=</a> <a id="6523" class="Bound">x</a> <a id="6525" class="Function">⟶⟨</a> <a id="6528" class="Bound">x∣y</a> <a id="6532" class="Function">⟩</a> <a id="6534" class="Bound">yRz</a>


  <a id="6542" class="Comment">-- Multi-step syntax</a>
  <a id="6565" class="Keyword">module</a> <a id="6572" href="Relation.Binary.Reasoning.Syntax.html#6572" class="Module">⟶*-syntax</a> <a id="6582" class="Keyword">where</a>
    <a id="6592" class="Keyword">infixr</a> <a id="6599" class="Number">2</a> <a id="6601" href="Relation.Binary.Reasoning.Syntax.html#6613" class="Function">step-⟶*</a>
    <a id="6613" href="Relation.Binary.Reasoning.Syntax.html#6613" class="Function">step-⟶*</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
    <a id="6635" class="Keyword">syntax</a> <a id="6642" href="Relation.Binary.Reasoning.Syntax.html#6613" class="Function">step-⟶*</a> <a id="6650" class="Bound">x</a> <a id="6652" class="Bound">yRz</a> <a id="6656" class="Bound">x∣y</a> <a id="6660" class="Symbol">=</a> <a id="6662" class="Bound">x</a> <a id="6664" class="Function">⟶*⟨</a> <a id="6668" class="Bound">x∣y</a> <a id="6672" class="Function">⟩</a> <a id="6674" class="Bound">yRz</a>


<a id="6680" class="Comment">------------------------------------------------------------------------</a>
<a id="6753" class="Comment">-- Syntax for bidirectional relations</a>

  <a id="6794" class="Keyword">module</a> <a id="6801" href="Relation.Binary.Reasoning.Syntax.html#6801" class="Module">_</a>
    <a id="6807" class="Symbol">{</a><a id="6808" href="Relation.Binary.Reasoning.Syntax.html#6808" class="Bound">U</a> <a id="6810" class="Symbol">:</a> <a id="6812" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6816" href="Relation.Binary.Reasoning.Syntax.html#4964" class="Bound">B</a> <a id="6818" href="Relation.Binary.Reasoning.Syntax.html#4962" class="Bound">A</a> <a id="6820" href="Relation.Binary.Reasoning.Syntax.html#1072" class="Generalizable">ℓ₄</a><a id="6822" class="Symbol">}</a>
    <a id="6828" class="Symbol">(</a><a id="6829" href="Relation.Binary.Reasoning.Syntax.html#6829" class="Bound">sym</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="6839" href="Relation.Binary.Reasoning.Syntax.html#6808" class="Bound">U</a> <a id="6841" href="Relation.Binary.Reasoning.Syntax.html#4954" class="Bound">R</a><a id="6842" class="Symbol">)</a>
    <a id="6848" class="Keyword">where</a>

    <a id="6859" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a> <a id="6868" class="Symbol">:</a> <a id="6870" class="Symbol">∀</a> <a id="6872" href="Relation.Binary.Reasoning.Syntax.html#6872" class="Bound">x</a> <a id="6874" class="Symbol">{</a><a id="6875" href="Relation.Binary.Reasoning.Syntax.html#6875" class="Bound">y</a> <a id="6877" href="Relation.Binary.Reasoning.Syntax.html#6877" class="Bound">z</a><a id="6878" class="Symbol">}</a> <a id="6880" class="Symbol">→</a> <a id="6882" href="Relation.Binary.Reasoning.Syntax.html#4973" class="Bound">S</a> <a id="6884" href="Relation.Binary.Reasoning.Syntax.html#6875" class="Bound">y</a> <a id="6886" href="Relation.Binary.Reasoning.Syntax.html#6877" class="Bound">z</a> <a id="6888" class="Symbol">→</a> <a id="6890" href="Relation.Binary.Reasoning.Syntax.html#6808" class="Bound">U</a> <a id="6892" href="Relation.Binary.Reasoning.Syntax.html#6875" class="Bound">y</a> <a id="6894" href="Relation.Binary.Reasoning.Syntax.html#6872" class="Bound">x</a> <a id="6896" class="Symbol">→</a> <a id="6898" href="Relation.Binary.Reasoning.Syntax.html#4992" class="Bound">T</a> <a id="6900" href="Relation.Binary.Reasoning.Syntax.html#6872" class="Bound">x</a> <a id="6902" href="Relation.Binary.Reasoning.Syntax.html#6877" class="Bound">z</a>
    <a id="6908" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a> <a id="6917" href="Relation.Binary.Reasoning.Syntax.html#6917" class="Bound">x</a> <a id="6919" href="Relation.Binary.Reasoning.Syntax.html#6919" class="Bound">yRz</a> <a id="6923" href="Relation.Binary.Reasoning.Syntax.html#6923" class="Bound">x≈y</a> <a id="6927" class="Symbol">=</a> <a id="6929" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a> <a id="6937" href="Relation.Binary.Reasoning.Syntax.html#6917" class="Bound">x</a> <a id="6939" href="Relation.Binary.Reasoning.Syntax.html#6919" class="Bound">yRz</a> <a id="6943" class="Symbol">(</a><a id="6944" href="Relation.Binary.Reasoning.Syntax.html#6829" class="Bound">sym</a> <a id="6948" href="Relation.Binary.Reasoning.Syntax.html#6923" class="Bound">x≈y</a><a id="6951" class="Symbol">)</a>

    <a id="6958" class="Comment">-- Setoid equality syntax</a>
    <a id="6988" class="Keyword">module</a> <a id="6995" href="Relation.Binary.Reasoning.Syntax.html#6995" class="Module">≈-syntax</a> <a id="7004" class="Keyword">where</a>
      <a id="7016" class="Keyword">infixr</a> <a id="7023" class="Number">2</a> <a id="7025" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a> <a id="7034" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a>
      <a id="7049" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a> <a id="7058" class="Symbol">=</a> <a id="7060" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="7074" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="7100" class="Keyword">syntax</a> <a id="7107" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a> <a id="7116" class="Bound">x</a> <a id="7118" class="Bound">yRz</a> <a id="7122" class="Bound">x≈y</a> <a id="7126" class="Symbol">=</a> <a id="7128" class="Bound">x</a> <a id="7130" class="Function">≈⟨</a> <a id="7133" class="Bound">x≈y</a> <a id="7137" class="Function">⟩</a> <a id="7139" class="Bound">yRz</a>
      <a id="7149" class="Keyword">syntax</a> <a id="7156" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a> <a id="7165" class="Bound">x</a> <a id="7167" class="Bound">yRz</a> <a id="7171" class="Bound">y≈x</a> <a id="7175" class="Symbol">=</a> <a id="7177" class="Bound">x</a> <a id="7179" class="Function">≈⟨</a> <a id="7182" class="Bound">y≈x</a> <a id="7186" class="Function">⟨</a> <a id="7188" class="Bound">yRz</a>

      <a id="7199" class="Comment">-- Deprecated</a>
      <a id="7219" class="Keyword">infixr</a> <a id="7226" class="Number">2</a> <a id="7228" href="Relation.Binary.Reasoning.Syntax.html#7249" class="Function">step-≈</a> <a id="7235" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">step-≈˘</a>
      <a id="7249" href="Relation.Binary.Reasoning.Syntax.html#7249" class="Function">step-≈</a> <a id="7256" class="Symbol">=</a> <a id="7258" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">step-≈-⟩</a>
      <a id="7273" class="Symbol">{-#</a> <a id="7277" class="Keyword">WARNING_ON_USAGE</a> <a id="7294" class="Pragma">step-≈</a>
      <a id="7307" class="String">&quot;Warning: step-≈ was deprecated in v2.0.
      Please use step-≈-⟩ instead.&quot;</a>
      <a id="7390" class="Symbol">#-}</a>
      <a id="7400" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">step-≈˘</a> <a id="7408" class="Symbol">=</a> <a id="7410" href="Relation.Binary.Reasoning.Syntax.html#7074" class="Function">step-≈-⟨</a>
      <a id="7425" class="Symbol">{-#</a> <a id="7429" class="Keyword">WARNING_ON_USAGE</a> <a id="7446" class="Pragma">step-≈˘</a>
      <a id="7460" class="String">&quot;Warning: step-≈˘ and _≈˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≈-⟨ and _≈⟨_⟨_ instead.&quot;</a>
      <a id="7567" class="Symbol">#-}</a>
      <a id="7577" class="Keyword">syntax</a> <a id="7584" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">step-≈˘</a> <a id="7592" class="Bound">x</a> <a id="7594" class="Bound">yRz</a> <a id="7598" class="Bound">y≈x</a> <a id="7602" class="Symbol">=</a> <a id="7604" class="Bound">x</a> <a id="7606" class="Function">≈˘⟨</a> <a id="7610" class="Bound">y≈x</a> <a id="7614" class="Function">⟩</a> <a id="7616" class="Bound">yRz</a>


    <a id="7626" class="Comment">-- Container equality syntax</a>
    <a id="7659" class="Keyword">module</a> <a id="7666" href="Relation.Binary.Reasoning.Syntax.html#7666" class="Module">≋-syntax</a> <a id="7675" class="Keyword">where</a>
      <a id="7687" class="Keyword">infixr</a> <a id="7694" class="Number">2</a> <a id="7696" href="Relation.Binary.Reasoning.Syntax.html#7720" class="Function">step-≋-⟩</a> <a id="7705" href="Relation.Binary.Reasoning.Syntax.html#7745" class="Function">step-≋-⟨</a>
      <a id="7720" href="Relation.Binary.Reasoning.Syntax.html#7720" class="Function">step-≋-⟩</a> <a id="7729" class="Symbol">=</a> <a id="7731" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="7745" href="Relation.Binary.Reasoning.Syntax.html#7745" class="Function">step-≋-⟨</a> <a id="7754" class="Symbol">=</a> <a id="7756" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="7771" class="Keyword">syntax</a> <a id="7778" href="Relation.Binary.Reasoning.Syntax.html#7720" class="Function">step-≋-⟩</a> <a id="7787" class="Bound">x</a> <a id="7789" class="Bound">yRz</a> <a id="7793" class="Bound">x≋y</a> <a id="7797" class="Symbol">=</a> <a id="7799" class="Bound">x</a> <a id="7801" class="Function">≋⟨</a> <a id="7804" class="Bound">x≋y</a> <a id="7808" class="Function">⟩</a> <a id="7810" class="Bound">yRz</a>
      <a id="7820" class="Keyword">syntax</a> <a id="7827" href="Relation.Binary.Reasoning.Syntax.html#7745" class="Function">step-≋-⟨</a> <a id="7836" class="Bound">x</a> <a id="7838" class="Bound">yRz</a> <a id="7842" class="Bound">y≋x</a> <a id="7846" class="Symbol">=</a> <a id="7848" class="Bound">x</a> <a id="7850" class="Function">≋⟨</a> <a id="7853" class="Bound">y≋x</a> <a id="7857" class="Function">⟨</a> <a id="7859" class="Bound">yRz</a>


      <a id="7871" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="7947" class="Keyword">infixr</a> <a id="7954" class="Number">2</a> <a id="7956" href="Relation.Binary.Reasoning.Syntax.html#7977" class="Function">step-≋</a> <a id="7963" href="Relation.Binary.Reasoning.Syntax.html#8128" class="Function">step-≋˘</a>
      <a id="7977" href="Relation.Binary.Reasoning.Syntax.html#7977" class="Function">step-≋</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Relation.Binary.Reasoning.Syntax.html#7720" class="Function">step-≋-⟩</a>
      <a id="8001" class="Symbol">{-#</a> <a id="8005" class="Keyword">WARNING_ON_USAGE</a> <a id="8022" class="Pragma">step-≋</a>
      <a id="8035" class="String">&quot;Warning: step-≋ was deprecated in v2.0.
      Please use step-≋-⟩ instead.&quot;</a>
      <a id="8118" class="Symbol">#-}</a>
      <a id="8128" href="Relation.Binary.Reasoning.Syntax.html#8128" class="Function">step-≋˘</a> <a id="8136" class="Symbol">=</a> <a id="8138" href="Relation.Binary.Reasoning.Syntax.html#7745" class="Function">step-≋-⟨</a>
      <a id="8153" class="Symbol">{-#</a> <a id="8157" class="Keyword">WARNING_ON_USAGE</a> <a id="8174" class="Pragma">step-≋˘</a>
      <a id="8188" class="String">&quot;Warning: step-≋˘ and _≋˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≋-⟨ and _≋⟨_⟨_ instead.&quot;</a>
      <a id="8295" class="Symbol">#-}</a>
      <a id="8305" class="Keyword">syntax</a> <a id="8312" href="Relation.Binary.Reasoning.Syntax.html#8128" class="Function">step-≋˘</a> <a id="8320" class="Bound">x</a> <a id="8322" class="Bound">yRz</a> <a id="8326" class="Bound">y≋x</a> <a id="8330" class="Symbol">=</a> <a id="8332" class="Bound">x</a> <a id="8334" class="Function">≋˘⟨</a> <a id="8338" class="Bound">y≋x</a> <a id="8342" class="Function">⟩</a> <a id="8344" class="Bound">yRz</a>


    <a id="8354" class="Comment">-- Other equality syntax</a>
    <a id="8383" class="Keyword">module</a> <a id="8390" href="Relation.Binary.Reasoning.Syntax.html#8390" class="Module">≃-syntax</a> <a id="8399" class="Keyword">where</a>
      <a id="8411" class="Keyword">infixr</a> <a id="8418" class="Number">2</a> <a id="8420" href="Relation.Binary.Reasoning.Syntax.html#8444" class="Function">step-≃-⟩</a> <a id="8429" href="Relation.Binary.Reasoning.Syntax.html#8469" class="Function">step-≃-⟨</a>
      <a id="8444" href="Relation.Binary.Reasoning.Syntax.html#8444" class="Function">step-≃-⟩</a> <a id="8453" class="Symbol">=</a> <a id="8455" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="8469" href="Relation.Binary.Reasoning.Syntax.html#8469" class="Function">step-≃-⟨</a> <a id="8478" class="Symbol">=</a> <a id="8480" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="8495" class="Keyword">syntax</a> <a id="8502" href="Relation.Binary.Reasoning.Syntax.html#8444" class="Function">step-≃-⟩</a> <a id="8511" class="Bound">x</a> <a id="8513" class="Bound">yRz</a> <a id="8517" class="Bound">x≃y</a> <a id="8521" class="Symbol">=</a> <a id="8523" class="Bound">x</a> <a id="8525" class="Function">≃⟨</a> <a id="8528" class="Bound">x≃y</a> <a id="8532" class="Function">⟩</a> <a id="8534" class="Bound">yRz</a>
      <a id="8544" class="Keyword">syntax</a> <a id="8551" href="Relation.Binary.Reasoning.Syntax.html#8469" class="Function">step-≃-⟨</a> <a id="8560" class="Bound">x</a> <a id="8562" class="Bound">yRz</a> <a id="8566" class="Bound">y≃x</a> <a id="8570" class="Symbol">=</a> <a id="8572" class="Bound">x</a> <a id="8574" class="Function">≃⟨</a> <a id="8577" class="Bound">y≃x</a> <a id="8581" class="Function">⟨</a> <a id="8583" class="Bound">yRz</a>


    <a id="8593" class="Comment">-- Apartness relation syntax</a>
    <a id="8626" class="Keyword">module</a> <a id="8633" href="Relation.Binary.Reasoning.Syntax.html#8633" class="Module">#-syntax</a> <a id="8642" class="Keyword">where</a>
      <a id="8654" class="Keyword">infixr</a> <a id="8661" class="Number">2</a> <a id="8663" href="Relation.Binary.Reasoning.Syntax.html#8687" class="Function">step-#-⟩</a> <a id="8672" href="Relation.Binary.Reasoning.Syntax.html#8712" class="Function">step-#-⟨</a>
      <a id="8687" href="Relation.Binary.Reasoning.Syntax.html#8687" class="Function">step-#-⟩</a> <a id="8696" class="Symbol">=</a> <a id="8698" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="8712" href="Relation.Binary.Reasoning.Syntax.html#8712" class="Function">step-#-⟨</a> <a id="8721" class="Symbol">=</a> <a id="8723" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="8738" class="Keyword">syntax</a> <a id="8745" href="Relation.Binary.Reasoning.Syntax.html#8687" class="Function">step-#-⟩</a> <a id="8754" class="Bound">x</a> <a id="8756" class="Bound">yRz</a> <a id="8760" class="Bound">x#y</a> <a id="8764" class="Symbol">=</a> <a id="8766" class="Bound">x</a> <a id="8768" class="Function">#⟨</a> <a id="8771" class="Bound">x#y</a> <a id="8775" class="Function">⟩</a> <a id="8777" class="Bound">yRz</a>
      <a id="8787" class="Keyword">syntax</a> <a id="8794" href="Relation.Binary.Reasoning.Syntax.html#8712" class="Function">step-#-⟨</a> <a id="8803" class="Bound">x</a> <a id="8805" class="Bound">yRz</a> <a id="8809" class="Bound">y#x</a> <a id="8813" class="Symbol">=</a> <a id="8815" class="Bound">x</a> <a id="8817" class="Function">#⟨</a> <a id="8820" class="Bound">y#x</a> <a id="8824" class="Function">⟨</a> <a id="8826" class="Bound">yRz</a>

      <a id="8837" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8913" class="Keyword">infixr</a> <a id="8920" class="Number">2</a> <a id="8922" href="Relation.Binary.Reasoning.Syntax.html#8943" class="Function">step-#</a> <a id="8929" href="Relation.Binary.Reasoning.Syntax.html#9094" class="Function">step-#˘</a>
      <a id="8943" href="Relation.Binary.Reasoning.Syntax.html#8943" class="Function">step-#</a> <a id="8950" class="Symbol">=</a> <a id="8952" href="Relation.Binary.Reasoning.Syntax.html#8687" class="Function">step-#-⟩</a>
      <a id="8967" class="Symbol">{-#</a> <a id="8971" class="Keyword">WARNING_ON_USAGE</a> <a id="8988" class="Pragma">step-#</a>
      <a id="9001" class="String">&quot;Warning: step-# was deprecated in v2.0.
      Please use step-#-⟩ instead.&quot;</a>
      <a id="9084" class="Symbol">#-}</a>
      <a id="9094" href="Relation.Binary.Reasoning.Syntax.html#9094" class="Function">step-#˘</a> <a id="9102" class="Symbol">=</a> <a id="9104" href="Relation.Binary.Reasoning.Syntax.html#8712" class="Function">step-#-⟨</a>
      <a id="9119" class="Symbol">{-#</a> <a id="9123" class="Keyword">WARNING_ON_USAGE</a> <a id="9140" class="Pragma">step-#˘</a>
      <a id="9154" class="String">&quot;Warning: step-#˘ and _#˘⟨_⟩_ was deprecated in v2.0.
      Please use step-#-⟨ and _#⟨_⟨_ instead.&quot;</a>
      <a id="9261" class="Symbol">#-}</a>
      <a id="9271" class="Keyword">syntax</a> <a id="9278" href="Relation.Binary.Reasoning.Syntax.html#9094" class="Function">step-#˘</a> <a id="9286" class="Bound">x</a> <a id="9288" class="Bound">yRz</a> <a id="9292" class="Bound">y#x</a> <a id="9296" class="Symbol">=</a> <a id="9298" class="Bound">x</a> <a id="9300" class="Function">#˘⟨</a> <a id="9304" class="Bound">y#x</a> <a id="9308" class="Function">⟩</a> <a id="9310" class="Bound">yRz</a>


    <a id="9320" class="Comment">-- Bijection syntax</a>
    <a id="9344" class="Keyword">module</a> <a id="9351" href="Relation.Binary.Reasoning.Syntax.html#9351" class="Module">⤖-syntax</a> <a id="9360" class="Keyword">where</a>
      <a id="9372" class="Keyword">infixr</a> <a id="9379" class="Number">2</a> <a id="9381" href="Relation.Binary.Reasoning.Syntax.html#9401" class="Function">step-⤖</a> <a id="9388" href="Relation.Binary.Reasoning.Syntax.html#9424" class="Function">step-⬻</a>
      <a id="9401" href="Relation.Binary.Reasoning.Syntax.html#9401" class="Function">step-⤖</a> <a id="9408" class="Symbol">=</a> <a id="9410" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="9424" href="Relation.Binary.Reasoning.Syntax.html#9424" class="Function">step-⬻</a> <a id="9431" class="Symbol">=</a> <a id="9433" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="9448" class="Keyword">syntax</a> <a id="9455" href="Relation.Binary.Reasoning.Syntax.html#9401" class="Function">step-⤖</a> <a id="9462" class="Bound">x</a> <a id="9464" class="Bound">yRz</a> <a id="9468" class="Bound">x⤖y</a> <a id="9472" class="Symbol">=</a> <a id="9474" class="Bound">x</a> <a id="9476" class="Function">⤖⟨</a> <a id="9479" class="Bound">x⤖y</a> <a id="9483" class="Function">⟩</a> <a id="9485" class="Bound">yRz</a>
      <a id="9495" class="Keyword">syntax</a> <a id="9502" href="Relation.Binary.Reasoning.Syntax.html#9424" class="Function">step-⬻</a> <a id="9509" class="Bound">x</a> <a id="9511" class="Bound">yRz</a> <a id="9515" class="Bound">y⤖x</a> <a id="9519" class="Symbol">=</a> <a id="9521" class="Bound">x</a> <a id="9523" class="Function">⬻⟨</a> <a id="9526" class="Bound">y⤖x</a> <a id="9530" class="Function">⟩</a> <a id="9532" class="Bound">yRz</a>


    <a id="9542" class="Comment">-- Inverse syntax</a>
    <a id="9564" class="Keyword">module</a> <a id="9571" href="Relation.Binary.Reasoning.Syntax.html#9571" class="Module">↔-syntax</a> <a id="9580" class="Keyword">where</a>
      <a id="9592" class="Keyword">infixr</a> <a id="9599" class="Number">2</a> <a id="9601" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">step-↔-⟩</a> <a id="9610" href="Relation.Binary.Reasoning.Syntax.html#9650" class="Function">step-↔-⟨</a>
      <a id="9625" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">step-↔-⟩</a> <a id="9634" class="Symbol">=</a> <a id="9636" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="9650" href="Relation.Binary.Reasoning.Syntax.html#9650" class="Function">step-↔-⟨</a> <a id="9659" class="Symbol">=</a> <a id="9661" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="9676" class="Keyword">syntax</a> <a id="9683" href="Relation.Binary.Reasoning.Syntax.html#9625" class="Function">step-↔-⟩</a> <a id="9692" class="Bound">x</a> <a id="9694" class="Bound">yRz</a> <a id="9698" class="Bound">x↔y</a> <a id="9702" class="Symbol">=</a> <a id="9704" class="Bound">x</a> <a id="9706" class="Function">↔⟨</a> <a id="9709" class="Bound">x↔y</a> <a id="9713" class="Function">⟩</a> <a id="9715" class="Bound">yRz</a>
      <a id="9725" class="Keyword">syntax</a> <a id="9732" href="Relation.Binary.Reasoning.Syntax.html#9650" class="Function">step-↔-⟨</a> <a id="9741" class="Bound">x</a> <a id="9743" class="Bound">yRz</a> <a id="9747" class="Bound">y↔x</a> <a id="9751" class="Symbol">=</a> <a id="9753" class="Bound">x</a> <a id="9755" class="Function">↔⟨</a> <a id="9758" class="Bound">y↔x</a> <a id="9762" class="Function">⟨</a> <a id="9764" class="Bound">yRz</a>


    <a id="9774" class="Comment">-- Inverse syntax</a>
    <a id="9796" class="Keyword">module</a> <a id="9803" href="Relation.Binary.Reasoning.Syntax.html#9803" class="Module">↭-syntax</a> <a id="9812" class="Keyword">where</a>
      <a id="9824" class="Keyword">infixr</a> <a id="9831" class="Number">2</a> <a id="9833" href="Relation.Binary.Reasoning.Syntax.html#9857" class="Function">step-↭-⟩</a> <a id="9842" href="Relation.Binary.Reasoning.Syntax.html#9882" class="Function">step-↭-⟨</a>
      <a id="9857" href="Relation.Binary.Reasoning.Syntax.html#9857" class="Function">step-↭-⟩</a> <a id="9866" class="Symbol">=</a> <a id="9868" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="9882" href="Relation.Binary.Reasoning.Syntax.html#9882" class="Function">step-↭-⟨</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="9908" class="Keyword">syntax</a> <a id="9915" href="Relation.Binary.Reasoning.Syntax.html#9857" class="Function">step-↭-⟩</a> <a id="9924" class="Bound">x</a> <a id="9926" class="Bound">yRz</a> <a id="9930" class="Bound">x↭y</a> <a id="9934" class="Symbol">=</a> <a id="9936" class="Bound">x</a> <a id="9938" class="Function">↭⟨</a> <a id="9941" class="Bound">x↭y</a> <a id="9945" class="Function">⟩</a> <a id="9947" class="Bound">yRz</a>
      <a id="9957" class="Keyword">syntax</a> <a id="9964" href="Relation.Binary.Reasoning.Syntax.html#9882" class="Function">step-↭-⟨</a> <a id="9973" class="Bound">x</a> <a id="9975" class="Bound">yRz</a> <a id="9979" class="Bound">y↭x</a> <a id="9983" class="Symbol">=</a> <a id="9985" class="Bound">x</a> <a id="9987" class="Function">↭⟨</a> <a id="9990" class="Bound">y↭x</a> <a id="9994" class="Function">⟨</a> <a id="9996" class="Bound">yRz</a>


      <a id="10008" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="10084" class="Keyword">infixr</a> <a id="10091" class="Number">2</a> <a id="10093" href="Relation.Binary.Reasoning.Syntax.html#10114" class="Function">step-↭</a> <a id="10100" href="Relation.Binary.Reasoning.Syntax.html#10264" class="Function">step-↭˘</a>
      <a id="10114" href="Relation.Binary.Reasoning.Syntax.html#10114" class="Function">step-↭</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a>
      <a id="10137" class="Symbol">{-#</a> <a id="10141" class="Keyword">WARNING_ON_USAGE</a> <a id="10158" class="Pragma">step-↭</a>
      <a id="10171" class="String">&quot;Warning: step-↭ was deprecated in v2.0.
      Please use step-↭-⟩ instead.&quot;</a>
      <a id="10254" class="Symbol">#-}</a>
      <a id="10264" href="Relation.Binary.Reasoning.Syntax.html#10264" class="Function">step-↭˘</a> <a id="10272" class="Symbol">=</a> <a id="10274" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a>
      <a id="10289" class="Symbol">{-#</a> <a id="10293" class="Keyword">WARNING_ON_USAGE</a> <a id="10310" class="Pragma">step-↭˘</a>
      <a id="10324" class="String">&quot;Warning: step-↭˘ and _↭˘⟨_⟩_ was deprecated in v2.0.
      Please use step-↭-⟨ and _↭⟨_⟨_ instead.&quot;</a>
      <a id="10431" class="Symbol">#-}</a>
      <a id="10441" class="Keyword">syntax</a> <a id="10448" href="Relation.Binary.Reasoning.Syntax.html#10264" class="Function">step-↭˘</a> <a id="10456" class="Bound">x</a> <a id="10458" class="Bound">yRz</a> <a id="10462" class="Bound">y↭x</a> <a id="10466" class="Symbol">=</a> <a id="10468" class="Bound">x</a> <a id="10470" class="Function">↭˘⟨</a> <a id="10474" class="Bound">y↭x</a> <a id="10478" class="Function">⟩</a> <a id="10480" class="Bound">yRz</a>

<a id="10485" class="Comment">------------------------------------------------------------------------</a>
<a id="10558" class="Comment">-- Propositional equality</a>

<a id="10585" class="Comment">-- Crucially often the step function cannot just be `subst` or pattern</a>
<a id="10656" class="Comment">-- match on `refl` as we often want to compute which constructor the</a>
<a id="10725" class="Comment">-- relation begins with, in order for the implicit subrelation</a>
<a id="10788" class="Comment">-- arguments to resolve. See `≡-noncomputable-syntax` below if this</a>
<a id="10856" class="Comment">-- is not required.</a>
<a id="10876" class="Keyword">module</a> <a id="≡-syntax"></a><a id="10883" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a>
  <a id="10894" class="Symbol">(</a><a id="10895" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="10897" class="Symbol">:</a> <a id="10899" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10903" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="10905" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="10907" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="10909" class="Symbol">)</a>
  <a id="10913" class="Symbol">(</a><a id="10914" href="Relation.Binary.Reasoning.Syntax.html#10914" class="Bound">step</a> <a id="10919" class="Symbol">:</a> <a id="10921" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="10927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10931" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="10933" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a><a id="10934" class="Symbol">)</a>
  <a id="10938" class="Keyword">where</a>

  <a id="10947" class="Keyword">infixr</a> <a id="10954" class="Number">2</a> <a id="10956" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">step-≡-⟩</a>  <a id="10966" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">step-≡-∣</a> <a id="10975" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">step-≡-⟨</a>
  <a id="≡-syntax.step-≡-⟩"></a><a id="10986" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">step-≡-⟩</a> <a id="10995" class="Symbol">=</a> <a id="10997" href="Relation.Binary.Reasoning.Syntax.html#5042" class="Function">forward</a> <a id="11005" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11007" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11009" href="Relation.Binary.Reasoning.Syntax.html#10914" class="Bound">step</a>

  <a id="≡-syntax.step-≡-∣"></a><a id="11017" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">step-≡-∣</a> <a id="11026" class="Symbol">:</a> <a id="11028" class="Symbol">∀</a> <a id="11030" href="Relation.Binary.Reasoning.Syntax.html#11030" class="Bound">x</a> <a id="11032" class="Symbol">{</a><a id="11033" href="Relation.Binary.Reasoning.Syntax.html#11033" class="Bound">y</a><a id="11034" class="Symbol">}</a> <a id="11036" class="Symbol">→</a> <a id="11038" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11040" href="Relation.Binary.Reasoning.Syntax.html#11030" class="Bound">x</a> <a id="11042" href="Relation.Binary.Reasoning.Syntax.html#11033" class="Bound">y</a> <a id="11044" class="Symbol">→</a> <a id="11046" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11048" href="Relation.Binary.Reasoning.Syntax.html#11030" class="Bound">x</a> <a id="11050" href="Relation.Binary.Reasoning.Syntax.html#11033" class="Bound">y</a>
  <a id="11054" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">step-≡-∣</a> <a id="11063" href="Relation.Binary.Reasoning.Syntax.html#11063" class="Bound">x</a> <a id="11065" href="Relation.Binary.Reasoning.Syntax.html#11065" class="Bound">xRy</a> <a id="11069" class="Symbol">=</a> <a id="11071" href="Relation.Binary.Reasoning.Syntax.html#11065" class="Bound">xRy</a>

  <a id="≡-syntax.step-≡-⟨"></a><a id="11078" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">step-≡-⟨</a> <a id="11087" class="Symbol">=</a> <a id="11089" href="Relation.Binary.Reasoning.Syntax.html#6859" class="Function">backward</a> <a id="11098" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11100" href="Relation.Binary.Reasoning.Syntax.html#10895" class="Bound">R</a> <a id="11102" href="Relation.Binary.Reasoning.Syntax.html#10914" class="Bound">step</a> <a id="11107" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a>

  <a id="11116" class="Keyword">syntax</a> <a id="11123" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">step-≡-⟩</a> <a id="11132" class="Bound">x</a> <a id="11134" class="Bound">yRz</a> <a id="11138" class="Bound">x≡y</a> <a id="11142" class="Symbol">=</a> <a id="11144" class="Bound">x</a> <a id="11146" class="Function">≡⟨</a> <a id="11149" class="Bound">x≡y</a> <a id="11153" class="Function">⟩</a> <a id="11155" class="Bound">yRz</a>
  <a id="11161" class="Keyword">syntax</a> <a id="11168" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">step-≡-∣</a> <a id="11177" class="Bound">x</a> <a id="11179" class="Bound">xRy</a>     <a id="11187" class="Symbol">=</a> <a id="11189" class="Bound">x</a> <a id="11191" class="Function">≡⟨⟩</a> <a id="11195" class="Bound">xRy</a>
  <a id="11201" class="Keyword">syntax</a> <a id="11208" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">step-≡-⟨</a> <a id="11217" class="Bound">x</a> <a id="11219" class="Bound">yRz</a> <a id="11223" class="Bound">y≡x</a> <a id="11227" class="Symbol">=</a> <a id="11229" class="Bound">x</a> <a id="11231" class="Function">≡⟨</a> <a id="11234" class="Bound">y≡x</a> <a id="11238" class="Function">⟨</a> <a id="11240" class="Bound">yRz</a>


  <a id="11248" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
  <a id="11320" class="Keyword">infixr</a> <a id="11327" class="Number">2</a> <a id="11329" href="Relation.Binary.Reasoning.Syntax.html#11346" class="Function">step-≡</a> <a id="11336" href="Relation.Binary.Reasoning.Syntax.html#11477" class="Function">step-≡˘</a>
  <a id="≡-syntax.step-≡"></a><a id="11346" href="Relation.Binary.Reasoning.Syntax.html#11346" class="Function">step-≡</a> <a id="11353" class="Symbol">=</a> <a id="11355" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">step-≡-⟩</a>
  <a id="11366" class="Symbol">{-#</a> <a id="11370" class="Keyword">WARNING_ON_USAGE</a> <a id="11387" class="Pragma">step-≡</a>
  <a id="11396" class="String">&quot;Warning: step-≡ was deprecated in v2.0.
  Please use step-≡-⟩ instead.&quot;</a>
  <a id="11471" class="Symbol">#-}</a>
  <a id="≡-syntax.step-≡˘"></a><a id="11477" href="Relation.Binary.Reasoning.Syntax.html#11477" class="Function">step-≡˘</a> <a id="11485" class="Symbol">=</a> <a id="11487" href="Relation.Binary.Reasoning.Syntax.html#11078" class="Function">step-≡-⟨</a>
  <a id="11498" class="Symbol">{-#</a> <a id="11502" class="Keyword">WARNING_ON_USAGE</a> <a id="11519" class="Pragma">step-≡˘</a>
  <a id="11529" class="String">&quot;Warning: step-≡˘ and _≡˘⟨_⟩_ was deprecated in v2.0.
  Please use step-≡-⟨ and _≡⟨_⟨_ instead.&quot;</a>
  <a id="11628" class="Symbol">#-}</a>
  <a id="11634" class="Keyword">syntax</a> <a id="11641" href="Relation.Binary.Reasoning.Syntax.html#11477" class="Function">step-≡˘</a> <a id="11649" class="Bound">x</a> <a id="11651" class="Bound">yRz</a> <a id="11655" class="Bound">y≡x</a> <a id="11659" class="Symbol">=</a> <a id="11661" class="Bound">x</a> <a id="11663" class="Function">≡˘⟨</a> <a id="11667" class="Bound">y≡x</a> <a id="11671" class="Function">⟩</a> <a id="11673" class="Bound">yRz</a>


<a id="11679" class="Comment">-- Unlike ≡-syntax above, chains of reasoning using this syntax will not</a>
<a id="11752" class="Comment">-- reduce when proofs of propositional equality which are not definitionally</a>
<a id="11829" class="Comment">-- equal to `refl` are passed.</a>
<a id="11860" class="Keyword">module</a> <a id="≡-noncomputing-syntax"></a><a id="11867" href="Relation.Binary.Reasoning.Syntax.html#11867" class="Module">≡-noncomputing-syntax</a> <a id="11889" class="Symbol">(</a><a id="11890" href="Relation.Binary.Reasoning.Syntax.html#11890" class="Bound">R</a> <a id="11892" class="Symbol">:</a> <a id="11894" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="11898" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="11900" href="Relation.Binary.Reasoning.Syntax.html#1089" class="Generalizable">B</a> <a id="11902" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="11904" class="Symbol">)</a> <a id="11906" class="Keyword">where</a>

  <a id="11915" class="Keyword">private</a>
    <a id="≡-noncomputing-syntax.step"></a><a id="11927" href="Relation.Binary.Reasoning.Syntax.html#11927" class="Function">step</a> <a id="11932" class="Symbol">:</a> <a id="11934" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="11940" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11944" href="Relation.Binary.Reasoning.Syntax.html#11890" class="Bound">R</a> <a id="11946" href="Relation.Binary.Reasoning.Syntax.html#11890" class="Bound">R</a>
    <a id="11952" href="Relation.Binary.Reasoning.Syntax.html#11927" class="Function">step</a> <a id="11957" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="11964" href="Relation.Binary.Reasoning.Syntax.html#11964" class="Bound">xRy</a> <a id="11968" class="Symbol">=</a> <a id="11970" href="Relation.Binary.Reasoning.Syntax.html#11964" class="Bound">xRy</a>

  <a id="11977" class="Keyword">open</a> <a id="11982" href="Relation.Binary.Reasoning.Syntax.html#10883" class="Module">≡-syntax</a> <a id="11991" href="Relation.Binary.Reasoning.Syntax.html#11890" class="Bound">R</a> <a id="11993" href="Relation.Binary.Reasoning.Syntax.html#11927" class="Function">step</a> <a id="11998" class="Keyword">public</a>

<a id="12006" class="Comment">------------------------------------------------------------------------</a>
<a id="12079" class="Comment">-- Syntax for ending a chain of reasoning</a>
<a id="12121" class="Comment">------------------------------------------------------------------------</a>

<a id="12195" class="Keyword">module</a> <a id="end-syntax"></a><a id="12202" href="Relation.Binary.Reasoning.Syntax.html#12202" class="Module">end-syntax</a>
  <a id="12215" class="Symbol">(</a><a id="12216" href="Relation.Binary.Reasoning.Syntax.html#12216" class="Bound">R</a> <a id="12218" class="Symbol">:</a> <a id="12220" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12224" href="Relation.Binary.Reasoning.Syntax.html#1087" class="Generalizable">A</a> <a id="12226" href="Relation.Binary.Reasoning.Syntax.html#1063" class="Generalizable">ℓ₁</a><a id="12228" class="Symbol">)</a>
  <a id="12232" class="Symbol">(</a><a id="12233" href="Relation.Binary.Reasoning.Syntax.html#12233" class="Bound">reflexive</a> <a id="12243" class="Symbol">:</a> <a id="12245" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="12255" href="Relation.Binary.Reasoning.Syntax.html#12216" class="Bound">R</a><a id="12256" class="Symbol">)</a>
  <a id="12260" class="Keyword">where</a>

  <a id="12269" class="Keyword">infix</a> <a id="12275" class="Number">3</a> <a id="12277" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">_∎</a>

  <a id="end-syntax._∎"></a><a id="12283" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">_∎</a> <a id="12286" class="Symbol">:</a> <a id="12288" class="Symbol">∀</a> <a id="12290" href="Relation.Binary.Reasoning.Syntax.html#12290" class="Bound">x</a> <a id="12292" class="Symbol">→</a> <a id="12294" href="Relation.Binary.Reasoning.Syntax.html#12216" class="Bound">R</a> <a id="12296" href="Relation.Binary.Reasoning.Syntax.html#12290" class="Bound">x</a> <a id="12298" href="Relation.Binary.Reasoning.Syntax.html#12290" class="Bound">x</a>
  <a id="12302" href="Relation.Binary.Reasoning.Syntax.html#12302" class="Bound">x</a> <a id="12304" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a> <a id="12306" class="Symbol">=</a> <a id="12308" href="Relation.Binary.Reasoning.Syntax.html#12233" class="Bound">reflexive</a>

</pre></body></html>

==> anc/Relation.Binary.Reflection.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Reflection</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Helpers intended to ease the development of &quot;tactics&quot; which use</a>
<a id="173" class="Comment">-- proof by reflection</a>
<a id="196" class="Comment">------------------------------------------------------------------------</a>

<a id="270" class="Symbol">{-#</a> <a id="274" class="Keyword">OPTIONS</a> <a id="282" class="Pragma">--cubical-compatible</a> <a id="303" class="Pragma">--safe</a> <a id="310" class="Symbol">#-}</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">Vec</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a><a id="432" class="Symbol">;</a> <a id="434" href="Data.Vec.Base.html#6724" class="Function">allFin</a><a id="440" class="Symbol">)</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Function.Base.html" class="Module">Function.Base</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Function.Base.html#704" class="Function">id</a><a id="477" class="Symbol">;</a> <a id="479" href="Function.Base.html#4322" class="Function Operator">_⟨_⟩_</a><a id="484" class="Symbol">)</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" class="Keyword">module</a> <a id="529" href="Function.Bundles.html#4752" class="Module">Equivalence</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Level.html" class="Module">Level</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">import</a> <a id="632" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="675" class="Symbol">as</a> <a id="678" class="Module">P</a>

<a id="681" class="Comment">-- Think of the parameters as follows:</a>
<a id="720" class="Comment">--</a>
<a id="723" class="Comment">-- * Expr:    A representation of code.</a>
<a id="763" class="Comment">-- * var:     The Expr type should support a notion of variables.</a>
<a id="829" class="Comment">-- * ⟦_⟧:     Computes the semantics of an expression. Takes an</a>
<a id="893" class="Comment">--            environment mapping variables to something.</a>
<a id="951" class="Comment">-- * ⟦_⇓⟧:    Computes the semantics of the normal form of the</a>
<a id="1014" class="Comment">--            expression.</a>
<a id="1040" class="Comment">-- * correct: Normalisation preserves the semantics.</a>
<a id="1093" class="Comment">--</a>
<a id="1096" class="Comment">-- Given these parameters two &quot;tactics&quot; are returned, prove and solve.</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">-- For an example of the use of this module, see Algebra.RingSolver.</a>

<a id="1240" class="Keyword">module</a> <a id="1247" href="Relation.Binary.Reflection.html" class="Module">Relation.Binary.Reflection</a>
         <a id="1283" class="Symbol">{</a><a id="1284" href="Relation.Binary.Reflection.html#1284" class="Bound">e</a> <a id="1286" href="Relation.Binary.Reflection.html#1286" class="Bound">a</a> <a id="1288" href="Relation.Binary.Reflection.html#1288" class="Bound">s</a><a id="1289" class="Symbol">}</a>
         <a id="1300" class="Symbol">{</a><a id="1301" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1316" href="Relation.Binary.Reflection.html#1284" class="Bound">e</a><a id="1317" class="Symbol">}</a> <a id="1319" class="Symbol">{</a><a id="1320" href="Relation.Binary.Reflection.html#1320" class="Bound">A</a> <a id="1322" class="Symbol">:</a> <a id="1324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1328" href="Relation.Binary.Reflection.html#1286" class="Bound">a</a><a id="1329" class="Symbol">}</a>
         <a id="1340" class="Symbol">(</a><a id="1341" href="Relation.Binary.Reflection.html#1341" class="Bound">Sem</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1354" href="Relation.Binary.Reflection.html#1286" class="Bound">a</a> <a id="1356" href="Relation.Binary.Reflection.html#1288" class="Bound">s</a><a id="1357" class="Symbol">)</a>
         <a id="1368" class="Symbol">(</a><a id="1369" href="Relation.Binary.Reflection.html#1369" class="Bound">var</a> <a id="1373" class="Symbol">:</a> <a id="1375" class="Symbol">∀</a> <a id="1377" class="Symbol">{</a><a id="1378" href="Relation.Binary.Reflection.html#1378" class="Bound">n</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="1387" href="Relation.Binary.Reflection.html#1378" class="Bound">n</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="1396" href="Relation.Binary.Reflection.html#1378" class="Bound">n</a><a id="1397" class="Symbol">)</a>
         <a id="1408" class="Symbol">(</a><a id="1409" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦_⟧</a> <a id="1413" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦_⇓⟧</a> <a id="1418" class="Symbol">:</a> <a id="1420" class="Symbol">∀</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Relation.Binary.Reflection.html#1423" class="Bound">n</a><a id="1424" class="Symbol">}</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="1433" href="Relation.Binary.Reflection.html#1423" class="Bound">n</a> <a id="1435" class="Symbol">→</a> <a id="1437" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1441" href="Relation.Binary.Reflection.html#1320" class="Bound">A</a> <a id="1443" href="Relation.Binary.Reflection.html#1423" class="Bound">n</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1462" href="Relation.Binary.Reflection.html#1341" class="Bound">Sem</a><a id="1465" class="Symbol">)</a>
         <a id="1476" class="Symbol">(</a><a id="1477" href="Relation.Binary.Reflection.html#1477" class="Bound">correct</a> <a id="1485" class="Symbol">:</a> <a id="1487" class="Symbol">∀</a> <a id="1489" class="Symbol">{</a><a id="1490" href="Relation.Binary.Reflection.html#1490" class="Bound">n</a><a id="1491" class="Symbol">}</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Relation.Binary.Reflection.html#1494" class="Bound">e</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="1503" href="Relation.Binary.Reflection.html#1490" class="Bound">n</a><a id="1504" class="Symbol">)</a> <a id="1506" href="Relation.Binary.Reflection.html#1506" class="Bound">ρ</a> <a id="1508" class="Symbol">→</a>
                    <a id="1530" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="1532" href="Relation.Binary.Reflection.html#1494" class="Bound">e</a> <a id="1534" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="1537" href="Relation.Binary.Reflection.html#1506" class="Bound">ρ</a> <a id="1539" href="Function.Base.html#4322" class="Function Operator">⟨</a> <a id="1541" href="Relation.Binary.Bundles.html#1169" class="Field Operator">Setoid._≈_</a> <a id="1552" href="Relation.Binary.Reflection.html#1341" class="Bound">Sem</a> <a id="1556" href="Function.Base.html#4322" class="Function Operator">⟩</a> <a id="1558" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="1560" href="Relation.Binary.Reflection.html#1494" class="Bound">e</a> <a id="1562" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="1564" href="Relation.Binary.Reflection.html#1506" class="Bound">ρ</a><a id="1565" class="Symbol">)</a>
         <a id="1576" class="Keyword">where</a>

<a id="1583" class="Keyword">open</a> <a id="1588" class="Keyword">import</a> <a id="1595" href="Data.Vec.N-ary.html" class="Module">Data.Vec.N-ary</a>
<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1640" class="Keyword">using</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1650" class="Symbol">;</a> <a id="1652" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1655" class="Symbol">;</a> <a id="1657" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1662" class="Symbol">;</a> <a id="1664" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1669" class="Symbol">)</a>
<a id="1671" class="Keyword">import</a> <a id="1678" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1711" class="Symbol">as</a> <a id="1714" class="Module">Eq</a>

<a id="1718" class="Keyword">open</a> <a id="1723" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1730" href="Relation.Binary.Reflection.html#1341" class="Bound">Sem</a>
<a id="1734" class="Keyword">open</a> <a id="1739" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Eq</a> <a id="1742" href="Relation.Binary.Reflection.html#1341" class="Bound">Sem</a>

<a id="1747" class="Comment">-- If two normalised expressions are semantically equal, then their</a>
<a id="1815" class="Comment">-- non-normalised forms are also equal.</a>

<a id="prove"></a><a id="1856" href="Relation.Binary.Reflection.html#1856" class="Function">prove</a> <a id="1862" class="Symbol">:</a> <a id="1864" class="Symbol">∀</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Relation.Binary.Reflection.html#1867" class="Bound">n</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Relation.Binary.Reflection.html#1871" class="Bound">ρ</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Data.Vec.Base.html#1111" class="Datatype">Vec</a> <a id="1879" href="Relation.Binary.Reflection.html#1320" class="Bound">A</a> <a id="1881" href="Relation.Binary.Reflection.html#1867" class="Bound">n</a><a id="1882" class="Symbol">)</a> <a id="1884" href="Relation.Binary.Reflection.html#1884" class="Bound">e₁</a> <a id="1887" href="Relation.Binary.Reflection.html#1887" class="Bound">e₂</a> <a id="1890" class="Symbol">→</a>
        <a id="1900" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="1902" href="Relation.Binary.Reflection.html#1884" class="Bound">e₁</a> <a id="1905" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="1908" href="Relation.Binary.Reflection.html#1871" class="Bound">ρ</a> <a id="1910" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="1912" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="1914" href="Relation.Binary.Reflection.html#1887" class="Bound">e₂</a> <a id="1917" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="1920" href="Relation.Binary.Reflection.html#1871" class="Bound">ρ</a> <a id="1922" class="Symbol">→</a>
        <a id="1932" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="1934" href="Relation.Binary.Reflection.html#1884" class="Bound">e₁</a>  <a id="1938" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="1940" href="Relation.Binary.Reflection.html#1871" class="Bound">ρ</a> <a id="1942" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="1944" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="1946" href="Relation.Binary.Reflection.html#1887" class="Bound">e₂</a>  <a id="1950" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="1952" href="Relation.Binary.Reflection.html#1871" class="Bound">ρ</a>
<a id="1954" href="Relation.Binary.Reflection.html#1856" class="Function">prove</a> <a id="1960" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="1962" href="Relation.Binary.Reflection.html#1962" class="Bound">e₁</a> <a id="1965" href="Relation.Binary.Reflection.html#1965" class="Bound">e₂</a> <a id="1968" href="Relation.Binary.Reflection.html#1968" class="Bound">hyp</a> <a id="1972" class="Symbol">=</a> <a id="1974" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="1982" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="1984" href="Relation.Binary.Reflection.html#1962" class="Bound">e₁</a>  <a id="1988" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="1990" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="1992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="1995" href="Relation.Binary.Structures.html#1200" class="Function">sym</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Relation.Binary.Reflection.html#1477" class="Bound">correct</a> <a id="2008" href="Relation.Binary.Reflection.html#1962" class="Bound">e₁</a> <a id="2011" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a><a id="2012" class="Symbol">)</a> <a id="2014" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2018" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2020" href="Relation.Binary.Reflection.html#1962" class="Bound">e₁</a> <a id="2023" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="2026" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2031" href="Relation.Binary.Reflection.html#1968" class="Bound">hyp</a> <a id="2035" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2039" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2041" href="Relation.Binary.Reflection.html#1965" class="Bound">e₂</a> <a id="2044" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="2047" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="2049" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2052" href="Relation.Binary.Reflection.html#1477" class="Bound">correct</a> <a id="2060" href="Relation.Binary.Reflection.html#1965" class="Bound">e₂</a> <a id="2063" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="2065" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="2069" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="2071" href="Relation.Binary.Reflection.html#1965" class="Bound">e₂</a>  <a id="2075" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="2077" href="Relation.Binary.Reflection.html#1960" class="Bound">ρ</a> <a id="2079" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="2082" class="Comment">-- Applies the function to all possible &quot;variables&quot;.</a>

<a id="close"></a><a id="2136" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2142" class="Symbol">:</a> <a id="2144" class="Symbol">∀</a> <a id="2146" class="Symbol">{</a><a id="2147" href="Relation.Binary.Reflection.html#2147" class="Bound">A</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" href="Relation.Binary.Reflection.html#1284" class="Bound">e</a><a id="2156" class="Symbol">}</a> <a id="2158" href="Relation.Binary.Reflection.html#2158" class="Bound">n</a> <a id="2160" class="Symbol">→</a> <a id="2162" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2168" href="Relation.Binary.Reflection.html#2158" class="Bound">n</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="2176" href="Relation.Binary.Reflection.html#2158" class="Bound">n</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Relation.Binary.Reflection.html#2147" class="Bound">A</a> <a id="2181" class="Symbol">→</a> <a id="2183" href="Relation.Binary.Reflection.html#2147" class="Bound">A</a>
<a id="2185" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2191" href="Relation.Binary.Reflection.html#2191" class="Bound">n</a> <a id="2193" href="Relation.Binary.Reflection.html#2193" class="Bound">f</a> <a id="2195" class="Symbol">=</a> <a id="2197" href="Relation.Binary.Reflection.html#2193" class="Bound">f</a> <a id="2199" href="Data.Vec.N-ary.html#1513" class="Function Operator">$ⁿ</a> <a id="2202" href="Data.Vec.Base.html#2947" class="Function">Vec.map</a> <a id="2210" href="Relation.Binary.Reflection.html#1369" class="Bound">var</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Vec.Base.html#6724" class="Function">allFin</a> <a id="2222" href="Relation.Binary.Reflection.html#2191" class="Bound">n</a><a id="2223" class="Symbol">)</a>

<a id="2226" class="Comment">-- A variant of prove which should in many cases be easier to use,</a>
<a id="2293" class="Comment">-- because variables and environments are handled in a less explicit</a>
<a id="2362" class="Comment">-- way.</a>
<a id="2370" class="Comment">--</a>
<a id="2373" class="Comment">-- If the type signature of solve is a bit daunting, then it may be</a>
<a id="2441" class="Comment">-- helpful to instantiate n with a small natural number and normalise</a>
<a id="2511" class="Comment">-- the remainder of the type.</a>

<a id="solve"></a><a id="2542" href="Relation.Binary.Reflection.html#2542" class="Function">solve</a> <a id="2548" class="Symbol">:</a> <a id="2550" class="Symbol">∀</a> <a id="2552" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Relation.Binary.Reflection.html#2555" class="Bound">f</a> <a id="2557" class="Symbol">:</a> <a id="2559" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="2565" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="2573" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a><a id="2574" class="Symbol">)</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="2582" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2584" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2586" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="2591" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a><a id="2592" class="Symbol">))</a> <a id="2595" class="Symbol">→</a>
  <a id="2599" href="Data.Vec.N-ary.html#2523" class="Function">Eqʰ</a> <a id="2603" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2605" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2617" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2619" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2632" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2634" href="Relation.Binary.Reflection.html#2555" class="Bound">f</a><a id="2635" class="Symbol">)</a> <a id="2637" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a><a id="2639" class="Symbol">)</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2649" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2651" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2664" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2666" href="Relation.Binary.Reflection.html#2555" class="Bound">f</a><a id="2667" class="Symbol">)</a> <a id="2669" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a><a id="2671" class="Symbol">)</a> <a id="2673" class="Symbol">→</a>
  <a id="2677" href="Data.Vec.N-ary.html#2279" class="Function">Eq</a>  <a id="2681" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2683" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2695" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="2697" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2710" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2712" href="Relation.Binary.Reflection.html#2555" class="Bound">f</a><a id="2713" class="Symbol">)</a>  <a id="2716" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="2727" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="2729" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2742" href="Relation.Binary.Reflection.html#2552" class="Bound">n</a> <a id="2744" href="Relation.Binary.Reflection.html#2555" class="Bound">f</a><a id="2745" class="Symbol">)</a>  <a id="2748" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="Relation.Binary.Reflection.html#2542" class="Function">solve</a> <a id="2757" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2759" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a> <a id="2761" href="Relation.Binary.Reflection.html#2761" class="Bound">hyp</a> <a id="2765" class="Symbol">=</a>
  <a id="2769" href="Data.Vec.N-ary.html#4264" class="Function">curryⁿ-cong</a> <a id="2781" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="2785" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="2787" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2800" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2802" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="2807" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="2809" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2822" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2824" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2825" class="Symbol">)</a> <a id="2827" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a>
    <a id="2833" class="Symbol">(λ</a> <a id="2836" href="Relation.Binary.Reflection.html#2836" class="Bound">ρ</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Relation.Binary.Reflection.html#1856" class="Function">prove</a> <a id="2846" href="Relation.Binary.Reflection.html#2836" class="Bound">ρ</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2862" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2864" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2865" class="Symbol">))</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2882" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2884" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2885" class="Symbol">))</a>
             <a id="2901" class="Symbol">(</a><a id="2902" href="Data.Vec.N-ary.html#4558" class="Function">curryⁿ-cong⁻¹</a> <a id="2916" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a>
                <a id="2936" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2938" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2951" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2953" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2954" class="Symbol">)</a> <a id="2956" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="2959" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="2961" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="2974" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="2976" href="Relation.Binary.Reflection.html#2759" class="Bound">f</a><a id="2977" class="Symbol">)</a> <a id="2979" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a>
                <a id="2998" class="Symbol">(</a><a id="2999" href="Data.Vec.N-ary.html#5583" class="Function">Eqʰ-to-Eq</a> <a id="3009" href="Relation.Binary.Reflection.html#2757" class="Bound">n</a> <a id="3011" href="Relation.Binary.Bundles.html#1169" class="Function Operator">_≈_</a> <a id="3015" href="Relation.Binary.Reflection.html#2761" class="Bound">hyp</a><a id="3018" class="Symbol">)</a> <a id="3020" href="Relation.Binary.Reflection.html#2836" class="Bound">ρ</a><a id="3021" class="Symbol">))</a>

<a id="3025" class="Comment">-- A variant of solve which does not require that the normal form</a>
<a id="3091" class="Comment">-- equality is proved for an arbitrary environment.</a>

<a id="solve₁"></a><a id="3144" href="Relation.Binary.Reflection.html#3144" class="Function">solve₁</a> <a id="3151" class="Symbol">:</a> <a id="3153" class="Symbol">∀</a> <a id="3155" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Binary.Reflection.html#3158" class="Bound">f</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Data.Vec.N-ary.html#1165" class="Function">N-ary</a> <a id="3168" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3176" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a><a id="3177" class="Symbol">)</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3185" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3187" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3189" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3194" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a><a id="3195" class="Symbol">))</a> <a id="3198" class="Symbol">→</a>
         <a id="3209" href="Data.Vec.N-ary.html#1748" class="Function">∀ⁿ</a> <a id="3212" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Data.Vec.N-ary.html#1376" class="Function">curryⁿ</a> <a id="3222" class="Symbol">λ</a> <a id="3224" href="Relation.Binary.Reflection.html#3224" class="Bound">ρ</a> <a id="3226" class="Symbol">→</a>
                 <a id="3245" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="3247" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3260" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3262" href="Relation.Binary.Reflection.html#3158" class="Bound">f</a><a id="3263" class="Symbol">)</a> <a id="3265" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="3268" href="Relation.Binary.Reflection.html#3224" class="Bound">ρ</a> <a id="3270" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="3272" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⟦</a> <a id="3274" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3287" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3289" href="Relation.Binary.Reflection.html#3158" class="Bound">f</a><a id="3290" class="Symbol">)</a> <a id="3292" href="Relation.Binary.Reflection.html#1413" class="Bound Operator">⇓⟧</a> <a id="3295" href="Relation.Binary.Reflection.html#3224" class="Bound">ρ</a> <a id="3297" class="Symbol">→</a>
                 <a id="3316" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="3318" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3331" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3333" href="Relation.Binary.Reflection.html#3158" class="Bound">f</a><a id="3334" class="Symbol">)</a>  <a id="3337" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="3339" href="Relation.Binary.Reflection.html#3224" class="Bound">ρ</a> <a id="3341" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="3343" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟦</a> <a id="3345" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3358" href="Relation.Binary.Reflection.html#3155" class="Bound">n</a> <a id="3360" href="Relation.Binary.Reflection.html#3158" class="Bound">f</a><a id="3361" class="Symbol">)</a>  <a id="3364" href="Relation.Binary.Reflection.html#1409" class="Bound Operator">⟧</a> <a id="3366" href="Relation.Binary.Reflection.html#3224" class="Bound">ρ</a><a id="3367" class="Symbol">)</a>
<a id="3369" href="Relation.Binary.Reflection.html#3144" class="Function">solve₁</a> <a id="3376" href="Relation.Binary.Reflection.html#3376" class="Bound">n</a> <a id="3378" href="Relation.Binary.Reflection.html#3378" class="Bound">f</a> <a id="3380" class="Symbol">=</a>
  <a id="3384" href="Function.Bundles.html#4834" class="Field">Equivalence.from</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Data.Vec.N-ary.html#3246" class="Function">uncurry-∀ⁿ</a> <a id="3413" href="Relation.Binary.Reflection.html#3376" class="Bound">n</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">λ</a> <a id="3418" href="Relation.Binary.Reflection.html#3418" class="Bound">ρ</a> <a id="3420" class="Symbol">→</a>
    <a id="3426" href="Relation.Binary.PropositionalEquality.Core.html#1808" class="Function">P.subst</a> <a id="3434" href="Function.Base.html#704" class="Function">id</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Relation.Binary.PropositionalEquality.Core.html#1712" class="Function">P.sym</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Data.Vec.N-ary.html#2847" class="Function">left-inverse</a> <a id="3458" class="Symbol">(λ</a> <a id="3461" href="Relation.Binary.Reflection.html#3461" class="Bound">_</a> <a id="3463" class="Symbol">→</a> <a id="3465" class="Symbol">_</a> <a id="3467" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="3469" class="Symbol">_</a> <a id="3471" class="Symbol">→</a> <a id="3473" class="Symbol">_</a> <a id="3475" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="3477" class="Symbol">_)</a> <a id="3480" href="Relation.Binary.Reflection.html#3418" class="Bound">ρ</a><a id="3481" class="Symbol">))</a>
      <a id="3490" class="Symbol">(</a><a id="3491" href="Relation.Binary.Reflection.html#1856" class="Function">prove</a> <a id="3497" href="Relation.Binary.Reflection.html#3418" class="Bound">ρ</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3513" href="Relation.Binary.Reflection.html#3376" class="Bound">n</a> <a id="3515" href="Relation.Binary.Reflection.html#3378" class="Bound">f</a><a id="3516" class="Symbol">))</a> <a id="3519" class="Symbol">(</a><a id="3520" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Relation.Binary.Reflection.html#2136" class="Function">close</a> <a id="3533" href="Relation.Binary.Reflection.html#3376" class="Bound">n</a> <a id="3535" href="Relation.Binary.Reflection.html#3378" class="Bound">f</a><a id="3536" class="Symbol">)))</a>

<a id="3541" class="Comment">-- A variant of _,_ which is intended to make uses of solve and solve₁</a>
<a id="3612" class="Comment">-- look a bit nicer.</a>

<a id="3634" class="Keyword">infix</a> <a id="3640" class="Number">4</a> <a id="3642" href="Relation.Binary.Reflection.html#3647" class="Function Operator">_⊜_</a>

<a id="_⊜_"></a><a id="3647" href="Relation.Binary.Reflection.html#3647" class="Function Operator">_⊜_</a> <a id="3651" class="Symbol">:</a> <a id="3653" class="Symbol">∀</a> <a id="3655" class="Symbol">{</a><a id="3656" href="Relation.Binary.Reflection.html#3656" class="Bound">n</a><a id="3657" class="Symbol">}</a> <a id="3659" class="Symbol">→</a> <a id="3661" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3666" href="Relation.Binary.Reflection.html#3656" class="Bound">n</a> <a id="3668" class="Symbol">→</a> <a id="3670" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3675" href="Relation.Binary.Reflection.html#3656" class="Bound">n</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3684" href="Relation.Binary.Reflection.html#3656" class="Bound">n</a> <a id="3686" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3688" href="Relation.Binary.Reflection.html#1301" class="Bound">Expr</a> <a id="3693" href="Relation.Binary.Reflection.html#3656" class="Bound">n</a>
<a id="3695" href="Relation.Binary.Reflection.html#3647" class="Function Operator">_⊜_</a> <a id="3699" class="Symbol">=</a> <a id="3701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
</pre></body></html>

==> anc/Relation.Binary.Structures.Biased.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures.Biased</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others</a>
<a id="207" class="Comment">------------------------------------------------------------------------</a>

<a id="281" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="355" class="Symbol">{-#</a> <a id="359" class="Keyword">OPTIONS</a> <a id="367" class="Pragma">--cubical-compatible</a> <a id="388" class="Pragma">--safe</a> <a id="395" class="Symbol">#-}</a>

<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="434" class="Keyword">module</a> <a id="441" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
  <a id="477" class="Symbol">{</a><a id="478" href="Relation.Binary.Structures.Biased.html#478" class="Bound">a</a> <a id="480" href="Relation.Binary.Structures.Biased.html#480" class="Bound">ℓ</a><a id="481" class="Symbol">}</a> <a id="483" class="Symbol">{</a><a id="484" href="Relation.Binary.Structures.Biased.html#484" class="Bound">A</a> <a id="486" class="Symbol">:</a> <a id="488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="492" href="Relation.Binary.Structures.Biased.html#478" class="Bound">a</a><a id="493" class="Symbol">}</a> <a id="495" class="Comment">-- The underlying set</a>
  <a id="519" class="Symbol">(</a><a id="520" href="Relation.Binary.Structures.Biased.html#520" class="Bound Operator">_≈_</a> <a id="524" class="Symbol">:</a> <a id="526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="530" href="Relation.Binary.Structures.Biased.html#484" class="Bound">A</a> <a id="532" href="Relation.Binary.Structures.Biased.html#480" class="Bound">ℓ</a><a id="533" class="Symbol">)</a>   <a id="537" class="Comment">-- The underlying equality relation</a>
  <a id="575" class="Keyword">where</a>

<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Level.html" class="Module">Level</a> <a id="600" class="Keyword">using</a> <a id="606" class="Symbol">(</a><a id="607" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="612" class="Symbol">;</a> <a id="614" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="739" href="Relation.Binary.Structures.Biased.html#520" class="Bound Operator">_≈_</a>

<a id="744" class="Keyword">private</a>
  <a id="754" class="Keyword">variable</a>
    <a id="767" href="Relation.Binary.Structures.Biased.html#767" class="Generalizable">ℓ₂</a> <a id="770" class="Symbol">:</a> <a id="772" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="779" class="Comment">-- To construct a StrictTotalOrder you only need to prove transitivity and</a>
<a id="854" class="Comment">-- trichotomy as the current implementation of `Trichotomous` subsumes</a>
<a id="925" class="Comment">-- irreflexivity and asymmetry.</a>
<a id="957" class="Keyword">record</a> <a id="IsStrictTotalOrderᶜ"></a><a id="964" href="Relation.Binary.Structures.Biased.html#964" class="Record">IsStrictTotalOrderᶜ</a> <a id="984" class="Symbol">(</a><a id="985" href="Relation.Binary.Structures.Biased.html#985" class="Bound Operator">_&lt;_</a> <a id="989" class="Symbol">:</a> <a id="991" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="995" href="Relation.Binary.Structures.Biased.html#484" class="Bound">A</a> <a id="997" href="Relation.Binary.Structures.Biased.html#767" class="Generalizable">ℓ₂</a><a id="999" class="Symbol">)</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Relation.Binary.Structures.Biased.html#478" class="Bound">a</a> <a id="1010" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1012" href="Relation.Binary.Structures.Biased.html#480" class="Bound">ℓ</a> <a id="1014" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1016" href="Relation.Binary.Structures.Biased.html#997" class="Bound">ℓ₂</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Keyword">where</a>
  <a id="1028" class="Keyword">field</a>
    <a id="IsStrictTotalOrderᶜ.isEquivalence"></a><a id="1038" href="Relation.Binary.Structures.Biased.html#1038" class="Field">isEquivalence</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a>
    <a id="IsStrictTotalOrderᶜ.trans"></a><a id="1072" href="Relation.Binary.Structures.Biased.html#1072" class="Field">trans</a>         <a id="1086" class="Symbol">:</a> <a id="1088" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1099" href="Relation.Binary.Structures.Biased.html#985" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrderᶜ.compare"></a><a id="1107" href="Relation.Binary.Structures.Biased.html#1107" class="Field">compare</a>       <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="1136" href="Relation.Binary.Structures.Biased.html#520" class="Bound Operator">_≈_</a> <a id="1140" href="Relation.Binary.Structures.Biased.html#985" class="Bound Operator">_&lt;_</a>

  <a id="IsStrictTotalOrderᶜ.isStrictTotalOrderᶜ"></a><a id="1147" href="Relation.Binary.Structures.Biased.html#1147" class="Function">isStrictTotalOrderᶜ</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="1188" href="Relation.Binary.Structures.Biased.html#985" class="Bound Operator">_&lt;_</a>
  <a id="1194" href="Relation.Binary.Structures.Biased.html#1147" class="Function">isStrictTotalOrderᶜ</a> <a id="1214" class="Symbol">=</a> <a id="1216" class="Keyword">record</a>
    <a id="1227" class="Symbol">{</a> <a id="1229" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="1250" class="Symbol">=</a> <a id="1252" class="Keyword">record</a>
      <a id="1265" class="Symbol">{</a> <a id="1267" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="Relation.Binary.Structures.Biased.html#1038" class="Field">isEquivalence</a>
      <a id="1303" class="Symbol">;</a> <a id="1305" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a> <a id="1312" class="Symbol">=</a> <a id="1314" href="Relation.Binary.Consequences.html#4890" class="Function">tri⇒irr</a> <a id="1322" href="Relation.Binary.Structures.Biased.html#1107" class="Field">compare</a>
      <a id="1336" class="Symbol">;</a> <a id="1338" href="Relation.Binary.Structures.html#4447" class="Field">trans</a> <a id="1344" class="Symbol">=</a> <a id="1346" href="Relation.Binary.Structures.Biased.html#1072" class="Field">trans</a>
      <a id="1358" class="Symbol">;</a> <a id="1360" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Relation.Binary.Consequences.html#6210" class="Function">trans∧tri⇒resp</a> <a id="1386" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="1393" href="Relation.Binary.Structures.html#1648" class="Function">Eq.trans</a> <a id="1402" href="Relation.Binary.Structures.Biased.html#1072" class="Field">trans</a> <a id="1408" href="Relation.Binary.Structures.Biased.html#1107" class="Field">compare</a>
      <a id="1422" class="Symbol">}</a>
    <a id="1428" class="Symbol">;</a> <a id="1430" href="Relation.Binary.Structures.html#6857" class="Field">compare</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.Structures.Biased.html#1107" class="Field">compare</a>
    <a id="1452" class="Symbol">}</a> <a id="1454" class="Keyword">where</a> <a id="1460" class="Keyword">module</a> <a id="1467" href="Relation.Binary.Structures.Biased.html#1467" class="Module">Eq</a> <a id="1470" class="Symbol">=</a> <a id="1472" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="1486" href="Relation.Binary.Structures.Biased.html#1038" class="Field">isEquivalence</a>

<a id="1501" class="Keyword">open</a> <a id="1506" href="Relation.Binary.Structures.Biased.html#964" class="Module">IsStrictTotalOrderᶜ</a> <a id="1526" class="Keyword">public</a>
  <a id="1535" class="Keyword">using</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Relation.Binary.Structures.Biased.html#1147" class="Function">isStrictTotalOrderᶜ</a><a id="1561" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.Structures.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary.Structures</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for homogeneous binary relations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="301" class="Symbol">{-#</a> <a id="305" class="Keyword">OPTIONS</a> <a id="313" class="Pragma">--cubical-compatible</a> <a id="334" class="Pragma">--safe</a> <a id="341" class="Symbol">#-}</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="380" class="Keyword">module</a> <a id="387" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="416" class="Symbol">{</a><a id="417" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="419" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">{</a><a id="423" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="425" class="Symbol">:</a> <a id="427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="431" href="Relation.Binary.Structures.html#417" class="Bound">a</a><a id="432" class="Symbol">}</a> <a id="434" class="Comment">-- The underlying set</a>
  <a id="458" class="Symbol">(</a><a id="459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="463" class="Symbol">:</a> <a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="469" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="471" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="472" class="Symbol">)</a>   <a id="476" class="Comment">-- The underlying equality relation</a>
  <a id="514" class="Keyword">where</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="563" class="Symbol">;</a> <a id="565" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="570" class="Symbol">;</a> <a id="572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="575" class="Symbol">)</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Level.html" class="Module">Level</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="607" class="Symbol">;</a> <a id="609" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">P</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>

<a id="822" class="Keyword">private</a>
  <a id="832" class="Keyword">variable</a>
    <a id="845" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="857" class="Comment">------------------------------------------------------------------------</a>
<a id="930" class="Comment">-- Equivalences</a>
<a id="946" class="Comment">------------------------------------------------------------------------</a>
<a id="1019" class="Comment">-- Note all the following equivalences refer to the equality provided</a>
<a id="1089" class="Comment">-- as a module parameter at the top of this file.</a>

<a id="1140" class="Keyword">record</a> <a id="IsPartialEquivalence"></a><a id="1147" href="Relation.Binary.Structures.html#1147" class="Record">IsPartialEquivalence</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1177" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1179" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Keyword">where</a>
  <a id="1190" class="Keyword">field</a>
    <a id="IsPartialEquivalence.sym"></a><a id="1200" href="Relation.Binary.Structures.html#1200" class="Field">sym</a>   <a id="1206" class="Symbol">:</a> <a id="1208" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1218" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsPartialEquivalence.trans"></a><a id="1226" href="Relation.Binary.Structures.html#1226" class="Field">trans</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1245" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

<a id="1250" class="Comment">-- The preorders of this library are defined in terms of an underlying</a>
<a id="1321" class="Comment">-- equivalence relation, and hence equivalence relations are not</a>
<a id="1386" class="Comment">-- defined in terms of preorders.</a>

<a id="1421" class="Comment">-- To preserve backwards compatability, equivalence relations are</a>
<a id="1487" class="Comment">-- not defined in terms of their partial counterparts.</a>

<a id="1543" class="Keyword">record</a> <a id="IsEquivalence"></a><a id="1550" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1573" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1575" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Keyword">where</a>
  <a id="1586" class="Keyword">field</a>
    <a id="IsEquivalence.refl"></a><a id="1596" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>  <a id="1602" class="Symbol">:</a> <a id="1604" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1614" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.sym"></a><a id="1622" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>   <a id="1628" class="Symbol">:</a> <a id="1630" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="1640" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.trans"></a><a id="1648" href="Relation.Binary.Structures.html#1648" class="Field">trans</a> <a id="1654" class="Symbol">:</a> <a id="1656" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="1667" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="IsEquivalence.reflexive"></a><a id="1674" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1690" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1692" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="1698" href="Relation.Binary.Structures.html#1674" class="Function">reflexive</a> <a id="1708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">P.refl</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="Relation.Binary.Structures.html#1596" class="Field">refl</a>

  <a id="IsEquivalence.isPartialEquivalence"></a><a id="1725" href="Relation.Binary.Structures.html#1725" class="Function">isPartialEquivalence</a> <a id="1746" class="Symbol">:</a> <a id="1748" href="Relation.Binary.Structures.html#1147" class="Record">IsPartialEquivalence</a>
  <a id="1771" href="Relation.Binary.Structures.html#1725" class="Function">isPartialEquivalence</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
    <a id="1805" class="Symbol">{</a> <a id="1807" href="Relation.Binary.Structures.html#1200" class="Field">sym</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Relation.Binary.Structures.html#1622" class="Field">sym</a>
    <a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Structures.html#1226" class="Field">trans</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Relation.Binary.Structures.html#1648" class="Field">trans</a>
    <a id="1841" class="Symbol">}</a>


<a id="1845" class="Keyword">record</a> <a id="IsDecEquivalence"></a><a id="1852" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1878" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1880" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Keyword">where</a>
  <a id="1891" class="Keyword">infix</a> <a id="1897" class="Number">4</a> <a id="1899" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>
  <a id="1905" class="Keyword">field</a>
    <a id="IsDecEquivalence.isEquivalence"></a><a id="1915" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="1929" class="Symbol">:</a> <a id="1931" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a>
    <a id="IsDecEquivalence._≟_"></a><a id="1949" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="1963" class="Symbol">:</a> <a id="1965" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1975" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="1982" class="Keyword">open</a> <a id="1987" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="2001" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="2015" class="Keyword">public</a>


<a id="2024" class="Comment">------------------------------------------------------------------------</a>
<a id="2097" class="Comment">-- Preorders</a>
<a id="2110" class="Comment">------------------------------------------------------------------------</a>

<a id="2184" class="Keyword">record</a> <a id="IsPreorder"></a><a id="2191" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2213" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="2215" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="2228" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2230" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="2232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2234" href="Relation.Binary.Structures.html#2215" class="Bound">ℓ₂</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Keyword">where</a>
  <a id="2246" class="Keyword">field</a>
    <a id="IsPreorder.isEquivalence"></a><a id="2256" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a>
    <a id="2290" class="Comment">-- Reflexivity is expressed in terms of the underlying equality:</a>
    <a id="IsPreorder.reflexive"></a><a id="2359" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a>     <a id="2373" class="Symbol">:</a> <a id="2375" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="2379" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2381" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a>
    <a id="IsPreorder.trans"></a><a id="2389" href="Relation.Binary.Structures.html#2389" class="Field">trans</a>         <a id="2403" class="Symbol">:</a> <a id="2405" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="2416" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a>

  <a id="2423" class="Keyword">module</a> <a id="IsPreorder.Eq"></a><a id="2430" href="Relation.Binary.Structures.html#2430" class="Module">Eq</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="2449" href="Relation.Binary.Structures.html#2256" class="Field">isEquivalence</a>

  <a id="IsPreorder.refl"></a><a id="2466" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="2471" class="Symbol">:</a> <a id="2473" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="2483" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a>
  <a id="2489" href="Relation.Binary.Structures.html#2466" class="Function">refl</a> <a id="2494" class="Symbol">=</a> <a id="2496" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="2506" href="Relation.Binary.Structures.html#1596" class="Function">Eq.refl</a>

  <a id="IsPreorder.≲-respˡ-≈"></a><a id="2517" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a> <a id="2527" class="Symbol">:</a> <a id="2529" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a> <a id="2533" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="2543" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2549" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a> <a id="2559" href="Relation.Binary.Structures.html#2559" class="Bound">x≈y</a> <a id="2563" href="Relation.Binary.Structures.html#2563" class="Bound">x∼z</a> <a id="2567" class="Symbol">=</a> <a id="2569" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Relation.Binary.Structures.html#1622" class="Function">Eq.sym</a> <a id="2594" href="Relation.Binary.Structures.html#2559" class="Bound">x≈y</a><a id="2597" class="Symbol">))</a> <a id="2600" href="Relation.Binary.Structures.html#2563" class="Bound">x∼z</a>

  <a id="IsPreorder.≲-respʳ-≈"></a><a id="2607" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a> <a id="2623" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="2633" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2639" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="2649" href="Relation.Binary.Structures.html#2649" class="Bound">x≈y</a> <a id="2653" href="Relation.Binary.Structures.html#2653" class="Bound">z∼x</a> <a id="2657" class="Symbol">=</a> <a id="2659" href="Relation.Binary.Structures.html#2389" class="Field">trans</a> <a id="2665" href="Relation.Binary.Structures.html#2653" class="Bound">z∼x</a> <a id="2669" class="Symbol">(</a><a id="2670" href="Relation.Binary.Structures.html#2359" class="Field">reflexive</a> <a id="2680" href="Relation.Binary.Structures.html#2649" class="Bound">x≈y</a><a id="2683" class="Symbol">)</a>

  <a id="IsPreorder.≲-resp-≈"></a><a id="2688" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Relation.Binary.Structures.html#2203" class="Bound Operator">_≲_</a> <a id="2703" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="2713" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2719" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a> <a id="2728" class="Symbol">=</a> <a id="2730" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a> <a id="2740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2742" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a>

  <a id="IsPreorder.∼-respˡ-≈"></a><a id="2755" href="Relation.Binary.Structures.html#2755" class="Function">∼-respˡ-≈</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Relation.Binary.Structures.html#2517" class="Function">≲-respˡ-≈</a>
  <a id="2779" class="Symbol">{-#</a> <a id="2783" class="Keyword">WARNING_ON_USAGE</a> <a id="2800" class="Pragma">∼-respˡ-≈</a>
  <a id="2812" class="String">&quot;Warning: ∼-respˡ-≈ was deprecated in v2.0.
  Please use ≲-respˡ-≈ instead. &quot;</a>
  <a id="2892" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-respʳ-≈"></a><a id="2898" href="Relation.Binary.Structures.html#2898" class="Function">∼-respʳ-≈</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Relation.Binary.Structures.html#2607" class="Function">≲-respʳ-≈</a>
  <a id="2922" class="Symbol">{-#</a> <a id="2926" class="Keyword">WARNING_ON_USAGE</a> <a id="2943" class="Pragma">∼-respʳ-≈</a>
  <a id="2955" class="String">&quot;Warning: ∼-respʳ-≈ was deprecated in v2.0.
  Please use ≲-respʳ-≈ instead. &quot;</a>
  <a id="3035" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-resp-≈"></a><a id="3041" href="Relation.Binary.Structures.html#3041" class="Function">∼-resp-≈</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Relation.Binary.Structures.html#2688" class="Function">≲-resp-≈</a>
  <a id="3063" class="Symbol">{-#</a> <a id="3067" class="Keyword">WARNING_ON_USAGE</a> <a id="3084" class="Pragma">∼-resp-≈</a>
  <a id="3095" class="String">&quot;Warning: ∼-resp-≈ was deprecated in v2.0.
  Please use ≲-resp-≈ instead. &quot;</a>
  <a id="3173" class="Symbol">#-}</a>


<a id="3179" class="Keyword">record</a> <a id="IsTotalPreorder"></a><a id="3186" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Relation.Binary.Structures.html#3203" class="Bound Operator">_≲_</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3213" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3215" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">:</a> <a id="3221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3228" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3230" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3234" href="Relation.Binary.Structures.html#3215" class="Bound">ℓ₂</a><a id="3236" class="Symbol">)</a> <a id="3238" class="Keyword">where</a>
  <a id="3246" class="Keyword">field</a>
    <a id="IsTotalPreorder.isPreorder"></a><a id="3256" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3280" href="Relation.Binary.Structures.html#3203" class="Bound Operator">_≲_</a>
    <a id="IsTotalPreorder.total"></a><a id="3288" href="Relation.Binary.Structures.html#3288" class="Field">total</a>      <a id="3299" class="Symbol">:</a> <a id="3301" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="3307" href="Relation.Binary.Structures.html#3203" class="Bound Operator">_≲_</a>

  <a id="3314" class="Keyword">open</a> <a id="3319" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="3330" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a> <a id="3341" class="Keyword">public</a>


<a id="3350" class="Comment">------------------------------------------------------------------------</a>
<a id="3423" class="Comment">-- Partial orders</a>
<a id="3441" class="Comment">------------------------------------------------------------------------</a>

<a id="3515" class="Keyword">record</a> <a id="IsPartialOrder"></a><a id="3522" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Relation.Binary.Structures.html#3538" class="Bound Operator">_≤_</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3548" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3550" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="3552" class="Symbol">)</a> <a id="3554" class="Symbol">:</a> <a id="3556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3565" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3567" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3569" href="Relation.Binary.Structures.html#3550" class="Bound">ℓ₂</a><a id="3571" class="Symbol">)</a> <a id="3573" class="Keyword">where</a>
  <a id="3581" class="Keyword">field</a>
    <a id="IsPartialOrder.isPreorder"></a><a id="3591" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Relation.Binary.Structures.html#2191" class="Record">IsPreorder</a> <a id="3615" href="Relation.Binary.Structures.html#3538" class="Bound Operator">_≤_</a>
    <a id="IsPartialOrder.antisym"></a><a id="3623" href="Relation.Binary.Structures.html#3623" class="Field">antisym</a>    <a id="3634" class="Symbol">:</a> <a id="3636" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3650" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="3654" href="Relation.Binary.Structures.html#3538" class="Bound Operator">_≤_</a>

  <a id="3661" class="Keyword">open</a> <a id="3666" href="Relation.Binary.Structures.html#2191" class="Module">IsPreorder</a> <a id="3677" href="Relation.Binary.Structures.html#3591" class="Field">isPreorder</a> <a id="3688" class="Keyword">public</a>
    <a id="3699" class="Keyword">renaming</a>
    <a id="3712" class="Symbol">(</a> <a id="3714" href="Relation.Binary.Structures.html#2755" class="Function">∼-respˡ-≈</a> <a id="3724" class="Symbol">to</a> <a id="3727" class="Function">≤-respˡ-≈</a>
    <a id="3741" class="Symbol">;</a> <a id="3743" href="Relation.Binary.Structures.html#2898" class="Function">∼-respʳ-≈</a> <a id="3753" class="Symbol">to</a> <a id="3756" class="Function">≤-respʳ-≈</a>
    <a id="3770" class="Symbol">;</a> <a id="3772" href="Relation.Binary.Structures.html#3041" class="Function">∼-resp-≈</a>  <a id="3782" class="Symbol">to</a> <a id="3785" class="Function">≤-resp-≈</a>
    <a id="3798" class="Symbol">)</a>


<a id="3802" class="Keyword">record</a> <a id="IsDecPartialOrder"></a><a id="3809" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Relation.Binary.Structures.html#3828" class="Bound Operator">_≤_</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3838" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3840" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="3842" class="Symbol">)</a> <a id="3844" class="Symbol">:</a> <a id="3846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3853" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3855" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3857" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3859" href="Relation.Binary.Structures.html#3840" class="Bound">ℓ₂</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Keyword">where</a>
  <a id="3871" class="Keyword">infix</a> <a id="3877" class="Number">4</a> <a id="3879" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a> <a id="3883" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>
  <a id="3890" class="Keyword">field</a>
    <a id="IsDecPartialOrder.isPartialOrder"></a><a id="3900" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="3932" href="Relation.Binary.Structures.html#3828" class="Bound Operator">_≤_</a>
    <a id="IsDecPartialOrder._≟_"></a><a id="3940" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>            <a id="3955" class="Symbol">:</a> <a id="3957" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="3967" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPartialOrder._≤?_"></a><a id="3975" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>           <a id="3990" class="Symbol">:</a> <a id="3992" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4002" href="Relation.Binary.Structures.html#3828" class="Bound Operator">_≤_</a>

  <a id="4009" class="Keyword">open</a> <a id="4014" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="4029" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="4044" class="Keyword">public</a>
    <a id="4055" class="Keyword">hiding</a> <a id="4062" class="Symbol">(</a><a id="4063" class="Keyword">module</a> <a id="4070" href="Relation.Binary.Structures.html#2430" class="Module">Eq</a><a id="4072" class="Symbol">)</a>

  <a id="4077" class="Keyword">module</a> <a id="IsDecPartialOrder.Eq"></a><a id="4084" href="Relation.Binary.Structures.html#4084" class="Module">Eq</a> <a id="4087" class="Keyword">where</a>

    <a id="IsDecPartialOrder.Eq.isDecEquivalence"></a><a id="4098" href="Relation.Binary.Structures.html#4098" class="Function">isDecEquivalence</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a>
    <a id="4138" href="Relation.Binary.Structures.html#4098" class="Function">isDecEquivalence</a> <a id="4155" class="Symbol">=</a> <a id="4157" class="Keyword">record</a>
      <a id="4170" class="Symbol">{</a> <a id="4172" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="4186" class="Symbol">=</a> <a id="4188" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
      <a id="4208" class="Symbol">;</a> <a id="4210" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="4224" class="Symbol">=</a> <a id="4226" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>
      <a id="4236" class="Symbol">}</a>

    <a id="4243" class="Keyword">open</a> <a id="4248" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="4265" href="Relation.Binary.Structures.html#4098" class="Function">isDecEquivalence</a> <a id="4282" class="Keyword">public</a>


<a id="4291" class="Keyword">record</a> <a id="IsStrictPartialOrder"></a><a id="4298" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a> <a id="4324" class="Symbol">:</a> <a id="4326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4330" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4332" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="4334" class="Symbol">)</a> <a id="4336" class="Symbol">:</a> <a id="4338" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4345" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4347" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4349" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4351" href="Relation.Binary.Structures.html#4332" class="Bound">ℓ₂</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Keyword">where</a>
  <a id="4363" class="Keyword">field</a>
    <a id="IsStrictPartialOrder.isEquivalence"></a><a id="4373" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Relation.Binary.Structures.html#1550" class="Record">IsEquivalence</a>
    <a id="IsStrictPartialOrder.irrefl"></a><a id="4407" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a>        <a id="4421" class="Symbol">:</a> <a id="4423" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4435" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4439" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.trans"></a><a id="4447" href="Relation.Binary.Structures.html#4447" class="Field">trans</a>         <a id="4461" class="Symbol">:</a> <a id="4463" href="Relation.Binary.Definitions.html#2103" class="Function">Transitive</a> <a id="4474" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.&lt;-resp-≈"></a><a id="4482" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>      <a id="4496" class="Symbol">:</a> <a id="4498" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a> <a id="4502" href="Relation.Binary.Definitions.html#5663" class="Function Operator">Respects₂</a> <a id="4512" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="4519" class="Keyword">module</a> <a id="IsStrictPartialOrder.Eq"></a><a id="4526" href="Relation.Binary.Structures.html#4526" class="Module">Eq</a> <a id="4529" class="Symbol">=</a> <a id="4531" href="Relation.Binary.Structures.html#1550" class="Module">IsEquivalence</a> <a id="4545" href="Relation.Binary.Structures.html#4373" class="Field">isEquivalence</a>

  <a id="IsStrictPartialOrder.asym"></a><a id="4562" href="Relation.Binary.Structures.html#4562" class="Function">asym</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="4580" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a>
  <a id="4586" href="Relation.Binary.Structures.html#4562" class="Function">asym</a> <a id="4591" class="Symbol">{</a><a id="4592" href="Relation.Binary.Structures.html#4592" class="Bound">x</a><a id="4593" class="Symbol">}</a> <a id="4595" class="Symbol">{</a><a id="4596" href="Relation.Binary.Structures.html#4596" class="Bound">y</a><a id="4597" class="Symbol">}</a> <a id="4599" class="Symbol">=</a> <a id="4601" href="Relation.Binary.Consequences.html#4018" class="Function">trans∧irr⇒asym</a> <a id="4616" href="Relation.Binary.Structures.html#1596" class="Function">Eq.refl</a> <a id="4624" href="Relation.Binary.Structures.html#4447" class="Field">trans</a> <a id="4630" href="Relation.Binary.Structures.html#4407" class="Field">irrefl</a> <a id="4637" class="Symbol">{</a><a id="4638" class="Argument">x</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Relation.Binary.Structures.html#4592" class="Bound">x</a><a id="4643" class="Symbol">}</a> <a id="4645" class="Symbol">{</a><a id="4646" href="Relation.Binary.Structures.html#4596" class="Bound">y</a><a id="4647" class="Symbol">}</a>

  <a id="IsStrictPartialOrder.&lt;-respʳ-≈"></a><a id="4652" href="Relation.Binary.Structures.html#4652" class="Function">&lt;-respʳ-≈</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a> <a id="4668" href="Relation.Binary.Definitions.html#5335" class="Function Operator">Respectsʳ</a> <a id="4678" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="4684" href="Relation.Binary.Structures.html#4652" class="Function">&lt;-respʳ-≈</a> <a id="4694" class="Symbol">=</a> <a id="4696" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4702" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>

  <a id="IsStrictPartialOrder.&lt;-respˡ-≈"></a><a id="4714" href="Relation.Binary.Structures.html#4714" class="Function">&lt;-respˡ-≈</a> <a id="4724" class="Symbol">:</a> <a id="4726" href="Relation.Binary.Structures.html#4320" class="Bound Operator">_&lt;_</a> <a id="4730" href="Relation.Binary.Definitions.html#5500" class="Function Operator">Respectsˡ</a> <a id="4740" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="4746" href="Relation.Binary.Structures.html#4714" class="Function">&lt;-respˡ-≈</a> <a id="4756" class="Symbol">=</a> <a id="4758" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4764" href="Relation.Binary.Structures.html#4482" class="Field">&lt;-resp-≈</a>


<a id="4775" class="Keyword">record</a> <a id="IsDecStrictPartialOrder"></a><a id="4782" href="Relation.Binary.Structures.html#4782" class="Record">IsDecStrictPartialOrder</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Relation.Binary.Structures.html#4807" class="Bound Operator">_&lt;_</a> <a id="4811" class="Symbol">:</a> <a id="4813" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4817" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4819" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="4821" class="Symbol">)</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4832" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4834" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4836" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4838" href="Relation.Binary.Structures.html#4819" class="Bound">ℓ₂</a><a id="4840" class="Symbol">)</a> <a id="4842" class="Keyword">where</a>
  <a id="4850" class="Keyword">infix</a> <a id="4856" class="Number">4</a> <a id="4858" href="Relation.Binary.Structures.html#4931" class="Field Operator">_≟_</a> <a id="4862" href="Relation.Binary.Structures.html#4972" class="Field Operator">_&lt;?_</a>
  <a id="4869" class="Keyword">field</a>
    <a id="IsDecStrictPartialOrder.isStrictPartialOrder"></a><a id="4879" href="Relation.Binary.Structures.html#4879" class="Field">isStrictPartialOrder</a> <a id="4900" class="Symbol">:</a> <a id="4902" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="4923" href="Relation.Binary.Structures.html#4807" class="Bound Operator">_&lt;_</a>
    <a id="IsDecStrictPartialOrder._≟_"></a><a id="4931" href="Relation.Binary.Structures.html#4931" class="Field Operator">_≟_</a>                  <a id="4952" class="Symbol">:</a> <a id="4954" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="4964" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecStrictPartialOrder._&lt;?_"></a><a id="4972" href="Relation.Binary.Structures.html#4972" class="Field Operator">_&lt;?_</a>                 <a id="4993" class="Symbol">:</a> <a id="4995" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5005" href="Relation.Binary.Structures.html#4807" class="Bound Operator">_&lt;_</a>

  <a id="5012" class="Keyword">private</a>
    <a id="5024" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.SPO"></a><a id="5031" href="Relation.Binary.Structures.html#5031" class="Module">SPO</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="5058" href="Relation.Binary.Structures.html#4879" class="Field">isStrictPartialOrder</a>

  <a id="5082" class="Keyword">open</a> <a id="5087" href="Relation.Binary.Structures.html#5031" class="Module">SPO</a> <a id="5091" class="Keyword">public</a> <a id="5098" class="Keyword">hiding</a> <a id="5105" class="Symbol">(</a><a id="5106" class="Keyword">module</a> <a id="5113" href="Relation.Binary.Structures.html#4526" class="Module">Eq</a><a id="5115" class="Symbol">)</a>

  <a id="5120" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.Eq"></a><a id="5127" href="Relation.Binary.Structures.html#5127" class="Module">Eq</a> <a id="5130" class="Keyword">where</a>

    <a id="IsDecStrictPartialOrder.Eq.isDecEquivalence"></a><a id="5141" href="Relation.Binary.Structures.html#5141" class="Function">isDecEquivalence</a> <a id="5158" class="Symbol">:</a> <a id="5160" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a>
    <a id="5181" href="Relation.Binary.Structures.html#5141" class="Function">isDecEquivalence</a> <a id="5198" class="Symbol">=</a> <a id="5200" class="Keyword">record</a>
      <a id="5213" class="Symbol">{</a> <a id="5215" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Relation.Binary.Structures.html#4373" class="Function">SPO.isEquivalence</a>
      <a id="5255" class="Symbol">;</a> <a id="5257" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="5271" class="Symbol">=</a> <a id="5273" href="Relation.Binary.Structures.html#4931" class="Field Operator">_≟_</a>
      <a id="5283" class="Symbol">}</a>

    <a id="5290" class="Keyword">open</a> <a id="5295" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="5312" href="Relation.Binary.Structures.html#5141" class="Function">isDecEquivalence</a> <a id="5329" class="Keyword">public</a>


<a id="5338" class="Comment">------------------------------------------------------------------------</a>
<a id="5411" class="Comment">-- Total orders</a>
<a id="5427" class="Comment">------------------------------------------------------------------------</a>

<a id="5501" class="Keyword">record</a> <a id="IsTotalOrder"></a><a id="5508" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Relation.Binary.Structures.html#5522" class="Bound Operator">_≤_</a> <a id="5526" class="Symbol">:</a> <a id="5528" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5532" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="5534" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="5536" class="Symbol">)</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5544" class="Symbol">(</a><a id="5545" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="5547" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5549" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="5551" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5553" href="Relation.Binary.Structures.html#5534" class="Bound">ℓ₂</a><a id="5555" class="Symbol">)</a> <a id="5557" class="Keyword">where</a>
  <a id="5565" class="Keyword">field</a>
    <a id="IsTotalOrder.isPartialOrder"></a><a id="5575" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="5590" class="Symbol">:</a> <a id="5592" href="Relation.Binary.Structures.html#3522" class="Record">IsPartialOrder</a> <a id="5607" href="Relation.Binary.Structures.html#5522" class="Bound Operator">_≤_</a>
    <a id="IsTotalOrder.total"></a><a id="5615" href="Relation.Binary.Structures.html#5615" class="Field">total</a>          <a id="5630" class="Symbol">:</a> <a id="5632" href="Relation.Binary.Definitions.html#2910" class="Function">Total</a> <a id="5638" href="Relation.Binary.Structures.html#5522" class="Bound Operator">_≤_</a>

  <a id="5645" class="Keyword">open</a> <a id="5650" href="Relation.Binary.Structures.html#3522" class="Module">IsPartialOrder</a> <a id="5665" href="Relation.Binary.Structures.html#5575" class="Field">isPartialOrder</a> <a id="5680" class="Keyword">public</a>

  <a id="IsTotalOrder.isTotalPreorder"></a><a id="5690" href="Relation.Binary.Structures.html#5690" class="Function">isTotalPreorder</a> <a id="5706" class="Symbol">:</a> <a id="5708" href="Relation.Binary.Structures.html#3186" class="Record">IsTotalPreorder</a> <a id="5724" href="Relation.Binary.Structures.html#5522" class="Bound Operator">_≤_</a>
  <a id="5730" href="Relation.Binary.Structures.html#5690" class="Function">isTotalPreorder</a> <a id="5746" class="Symbol">=</a> <a id="5748" class="Keyword">record</a>
    <a id="5759" class="Symbol">{</a> <a id="5761" href="Relation.Binary.Structures.html#3256" class="Field">isPreorder</a> <a id="5772" class="Symbol">=</a> <a id="5774" href="Relation.Binary.Structures.html#3591" class="Function">isPreorder</a>
    <a id="5789" class="Symbol">;</a> <a id="5791" href="Relation.Binary.Structures.html#3288" class="Field">total</a>      <a id="5802" class="Symbol">=</a> <a id="5804" href="Relation.Binary.Structures.html#5615" class="Field">total</a>
    <a id="5814" class="Symbol">}</a>


<a id="5818" class="Keyword">record</a> <a id="IsDecTotalOrder"></a><a id="5825" href="Relation.Binary.Structures.html#5825" class="Record">IsDecTotalOrder</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Relation.Binary.Structures.html#5842" class="Bound Operator">_≤_</a> <a id="5846" class="Symbol">:</a> <a id="5848" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5852" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="5854" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">:</a> <a id="5860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="5867" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5869" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="5871" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5873" href="Relation.Binary.Structures.html#5854" class="Bound">ℓ₂</a><a id="5875" class="Symbol">)</a> <a id="5877" class="Keyword">where</a>
  <a id="5885" class="Keyword">infix</a> <a id="5891" class="Number">4</a> <a id="5893" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a> <a id="5897" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>
  <a id="5904" class="Keyword">field</a>
    <a id="IsDecTotalOrder.isTotalOrder"></a><a id="5914" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Relation.Binary.Structures.html#5508" class="Record">IsTotalOrder</a> <a id="5942" href="Relation.Binary.Structures.html#5842" class="Bound Operator">_≤_</a>
    <a id="IsDecTotalOrder._≟_"></a><a id="5950" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>          <a id="5963" class="Symbol">:</a> <a id="5965" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="5975" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecTotalOrder._≤?_"></a><a id="5983" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>         <a id="5996" class="Symbol">:</a> <a id="5998" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="6008" href="Relation.Binary.Structures.html#5842" class="Bound Operator">_≤_</a>

  <a id="6015" class="Keyword">open</a> <a id="6020" href="Relation.Binary.Structures.html#5508" class="Module">IsTotalOrder</a> <a id="6033" href="Relation.Binary.Structures.html#5914" class="Field">isTotalOrder</a> <a id="6046" class="Keyword">public</a>
    <a id="6057" class="Keyword">hiding</a> <a id="6064" class="Symbol">(</a><a id="6065" class="Keyword">module</a> <a id="6072" href="Relation.Binary.Structures.html#2430" class="Module">Eq</a><a id="6074" class="Symbol">)</a>

  <a id="IsDecTotalOrder.isDecPartialOrder"></a><a id="6079" href="Relation.Binary.Structures.html#6079" class="Function">isDecPartialOrder</a> <a id="6097" class="Symbol">:</a> <a id="6099" href="Relation.Binary.Structures.html#3809" class="Record">IsDecPartialOrder</a> <a id="6117" href="Relation.Binary.Structures.html#5842" class="Bound Operator">_≤_</a>
  <a id="6123" href="Relation.Binary.Structures.html#6079" class="Function">isDecPartialOrder</a> <a id="6141" class="Symbol">=</a> <a id="6143" class="Keyword">record</a>
    <a id="6154" class="Symbol">{</a> <a id="6156" href="Relation.Binary.Structures.html#3900" class="Field">isPartialOrder</a> <a id="6171" class="Symbol">=</a> <a id="6173" href="Relation.Binary.Structures.html#5575" class="Function">isPartialOrder</a>
    <a id="6192" class="Symbol">;</a> <a id="6194" href="Relation.Binary.Structures.html#3940" class="Field Operator">_≟_</a>            <a id="6209" class="Symbol">=</a> <a id="6211" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>
    <a id="6219" class="Symbol">;</a> <a id="6221" href="Relation.Binary.Structures.html#3975" class="Field Operator">_≤?_</a>           <a id="6236" class="Symbol">=</a> <a id="6238" href="Relation.Binary.Structures.html#5983" class="Field Operator">_≤?_</a>
    <a id="6247" class="Symbol">}</a>

  <a id="6252" class="Keyword">module</a> <a id="IsDecTotalOrder.Eq"></a><a id="6259" href="Relation.Binary.Structures.html#6259" class="Module">Eq</a> <a id="6262" class="Keyword">where</a>

    <a id="IsDecTotalOrder.Eq.isDecEquivalence"></a><a id="6273" href="Relation.Binary.Structures.html#6273" class="Function">isDecEquivalence</a> <a id="6290" class="Symbol">:</a> <a id="6292" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a>
    <a id="6313" href="Relation.Binary.Structures.html#6273" class="Function">isDecEquivalence</a> <a id="6330" class="Symbol">=</a> <a id="6332" class="Keyword">record</a>
      <a id="6345" class="Symbol">{</a> <a id="6347" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="6361" class="Symbol">=</a> <a id="6363" href="Relation.Binary.Structures.html#2256" class="Function">isEquivalence</a>
      <a id="6383" class="Symbol">;</a> <a id="6385" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="6399" class="Symbol">=</a> <a id="6401" href="Relation.Binary.Structures.html#5950" class="Field Operator">_≟_</a>
      <a id="6411" class="Symbol">}</a>

    <a id="6418" class="Keyword">open</a> <a id="6423" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="6440" href="Relation.Binary.Structures.html#6273" class="Function">isDecEquivalence</a> <a id="6457" class="Keyword">public</a>


<a id="6466" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="6534" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. See</a>
<a id="6597" class="Comment">-- `Relation.Binary.Structures.Biased` for ways of constructing this</a>
<a id="6666" class="Comment">-- record without having to prove `isStrictPartialOrder`.</a>

<a id="6725" class="Keyword">record</a> <a id="IsStrictTotalOrder"></a><a id="6732" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="6751" class="Symbol">(</a><a id="6752" href="Relation.Binary.Structures.html#6752" class="Bound Operator">_&lt;_</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6762" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6764" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="6766" class="Symbol">)</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6774" class="Symbol">(</a><a id="6775" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6777" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6779" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6781" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6783" href="Relation.Binary.Structures.html#6764" class="Bound">ℓ₂</a><a id="6785" class="Symbol">)</a> <a id="6787" class="Keyword">where</a>
  <a id="6795" class="Keyword">field</a>
    <a id="IsStrictTotalOrder.isStrictPartialOrder"></a><a id="6805" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="Relation.Binary.Structures.html#4298" class="Record">IsStrictPartialOrder</a> <a id="6849" href="Relation.Binary.Structures.html#6752" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrder.compare"></a><a id="6857" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>              <a id="6878" class="Symbol">:</a> <a id="6880" href="Relation.Binary.Definitions.html#3281" class="Function">Trichotomous</a> <a id="6893" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="6897" href="Relation.Binary.Structures.html#6752" class="Bound Operator">_&lt;_</a>

  <a id="6904" class="Keyword">open</a> <a id="6909" href="Relation.Binary.Structures.html#4298" class="Module">IsStrictPartialOrder</a> <a id="6930" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a> <a id="6951" class="Keyword">public</a>
    <a id="6962" class="Keyword">hiding</a> <a id="6969" class="Symbol">(</a><a id="6970" class="Keyword">module</a> <a id="6977" href="Relation.Binary.Structures.html#4526" class="Module">Eq</a><a id="6979" class="Symbol">)</a>

  <a id="6984" class="Comment">-- `Trichotomous` necessarily separates out the equality case so</a>
  <a id="7051" class="Comment">--  it implies decidability.</a>
  <a id="7082" class="Keyword">infix</a> <a id="7088" class="Number">4</a> <a id="7090" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a> <a id="7094" href="Relation.Binary.Structures.html#7150" class="Function Operator">_&lt;?_</a>

  <a id="IsStrictTotalOrder._≟_"></a><a id="7102" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="7118" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="7124" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a> <a id="7128" class="Symbol">=</a> <a id="7130" href="Relation.Binary.Consequences.html#5102" class="Function">tri⇒dec≈</a> <a id="7139" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>

  <a id="IsStrictTotalOrder._&lt;?_"></a><a id="7150" href="Relation.Binary.Structures.html#7150" class="Function Operator">_&lt;?_</a> <a id="7155" class="Symbol">:</a> <a id="7157" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="7167" href="Relation.Binary.Structures.html#6752" class="Bound Operator">_&lt;_</a>
  <a id="7173" href="Relation.Binary.Structures.html#7150" class="Function Operator">_&lt;?_</a> <a id="7178" class="Symbol">=</a> <a id="7180" href="Relation.Binary.Consequences.html#5286" class="Function">tri⇒dec&lt;</a> <a id="7189" href="Relation.Binary.Structures.html#6857" class="Field">compare</a>

  <a id="IsStrictTotalOrder.isDecStrictPartialOrder"></a><a id="7200" href="Relation.Binary.Structures.html#7200" class="Function">isDecStrictPartialOrder</a> <a id="7224" class="Symbol">:</a> <a id="7226" href="Relation.Binary.Structures.html#4782" class="Record">IsDecStrictPartialOrder</a> <a id="7250" href="Relation.Binary.Structures.html#6752" class="Bound Operator">_&lt;_</a>
  <a id="7256" href="Relation.Binary.Structures.html#7200" class="Function">isDecStrictPartialOrder</a> <a id="7280" class="Symbol">=</a> <a id="7282" class="Keyword">record</a>
    <a id="7293" class="Symbol">{</a> <a id="7295" href="Relation.Binary.Structures.html#4879" class="Field">isStrictPartialOrder</a> <a id="7316" class="Symbol">=</a> <a id="7318" href="Relation.Binary.Structures.html#6805" class="Field">isStrictPartialOrder</a>
    <a id="7343" class="Symbol">;</a> <a id="7345" href="Relation.Binary.Structures.html#4931" class="Field Operator">_≟_</a>                  <a id="7366" class="Symbol">=</a> <a id="7368" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a>
    <a id="7376" class="Symbol">;</a> <a id="7378" href="Relation.Binary.Structures.html#4972" class="Field Operator">_&lt;?_</a>                 <a id="7399" class="Symbol">=</a> <a id="7401" href="Relation.Binary.Structures.html#7150" class="Function Operator">_&lt;?_</a>
    <a id="7410" class="Symbol">}</a>

  <a id="7415" class="Comment">-- Redefine the `Eq` module to include decidability proofs</a>
  <a id="7476" class="Keyword">module</a> <a id="IsStrictTotalOrder.Eq"></a><a id="7483" href="Relation.Binary.Structures.html#7483" class="Module">Eq</a> <a id="7486" class="Keyword">where</a>

    <a id="IsStrictTotalOrder.Eq.isDecEquivalence"></a><a id="7497" href="Relation.Binary.Structures.html#7497" class="Function">isDecEquivalence</a> <a id="7514" class="Symbol">:</a> <a id="7516" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a>
    <a id="7537" href="Relation.Binary.Structures.html#7497" class="Function">isDecEquivalence</a> <a id="7554" class="Symbol">=</a> <a id="7556" class="Keyword">record</a>
      <a id="7569" class="Symbol">{</a> <a id="7571" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="7585" class="Symbol">=</a> <a id="7587" href="Relation.Binary.Structures.html#4373" class="Function">isEquivalence</a>
      <a id="7607" class="Symbol">;</a> <a id="7609" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="7623" class="Symbol">=</a> <a id="7625" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a>
      <a id="7635" class="Symbol">}</a>

    <a id="7642" class="Keyword">open</a> <a id="7647" href="Relation.Binary.Structures.html#1852" class="Module">IsDecEquivalence</a> <a id="7664" href="Relation.Binary.Structures.html#7497" class="Function">isDecEquivalence</a> <a id="7681" class="Keyword">public</a>

  <a id="IsStrictTotalOrder.isDecEquivalence"></a><a id="7691" href="Relation.Binary.Structures.html#7691" class="Function">isDecEquivalence</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a>
  <a id="7729" href="Relation.Binary.Structures.html#7691" class="Function">isDecEquivalence</a> <a id="7746" class="Symbol">=</a> <a id="7748" class="Keyword">record</a>
    <a id="7759" class="Symbol">{</a> <a id="7761" href="Relation.Binary.Structures.html#1915" class="Field">isEquivalence</a> <a id="7775" class="Symbol">=</a> <a id="7777" href="Relation.Binary.Structures.html#4373" class="Function">isEquivalence</a>
    <a id="7795" class="Symbol">;</a> <a id="7797" href="Relation.Binary.Structures.html#1949" class="Field Operator">_≟_</a>           <a id="7811" class="Symbol">=</a> <a id="7813" href="Relation.Binary.Structures.html#7102" class="Function Operator">_≟_</a>
    <a id="7821" class="Symbol">}</a>
  <a id="7825" class="Symbol">{-#</a> <a id="7829" class="Keyword">WARNING_ON_USAGE</a> <a id="7846" class="Pragma">isDecEquivalence</a>
  <a id="7865" class="String">&quot;Warning: isDecEquivalence was deprecated in v2.0.
  Please use Eq.isDecEquivalence instead. &quot;</a>
  <a id="7962" class="Symbol">#-}</a>

<a id="7967" class="Keyword">record</a> <a id="IsDenseLinearOrder"></a><a id="7974" href="Relation.Binary.Structures.html#7974" class="Record">IsDenseLinearOrder</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Relation.Binary.Structures.html#7994" class="Bound Operator">_&lt;_</a> <a id="7998" class="Symbol">:</a> <a id="8000" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8004" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8006" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="8008" class="Symbol">)</a> <a id="8010" class="Symbol">:</a> <a id="8012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8016" class="Symbol">(</a><a id="8017" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8019" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8021" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8023" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8025" href="Relation.Binary.Structures.html#8006" class="Bound">ℓ₂</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Keyword">where</a>
  <a id="8037" class="Keyword">field</a>
    <a id="IsDenseLinearOrder.isStrictTotalOrder"></a><a id="8047" href="Relation.Binary.Structures.html#8047" class="Field">isStrictTotalOrder</a> <a id="8066" class="Symbol">:</a> <a id="8068" href="Relation.Binary.Structures.html#6732" class="Record">IsStrictTotalOrder</a> <a id="8087" href="Relation.Binary.Structures.html#7994" class="Bound Operator">_&lt;_</a>
    <a id="IsDenseLinearOrder.dense"></a><a id="8095" href="Relation.Binary.Structures.html#8095" class="Field">dense</a>              <a id="8114" class="Symbol">:</a> <a id="8116" href="Relation.Binary.Definitions.html#2677" class="Function">Dense</a> <a id="8122" href="Relation.Binary.Structures.html#7994" class="Bound Operator">_&lt;_</a>

  <a id="8129" class="Keyword">open</a> <a id="8134" href="Relation.Binary.Structures.html#6732" class="Module">IsStrictTotalOrder</a> <a id="8153" href="Relation.Binary.Structures.html#8047" class="Field">isStrictTotalOrder</a> <a id="8172" class="Keyword">public</a>


<a id="8181" class="Comment">------------------------------------------------------------------------</a>
<a id="8254" class="Comment">-- Apartness relations</a>
<a id="8277" class="Comment">------------------------------------------------------------------------</a>

<a id="8351" class="Keyword">record</a> <a id="IsApartnessRelation"></a><a id="8358" href="Relation.Binary.Structures.html#8358" class="Record">IsApartnessRelation</a> <a id="8378" class="Symbol">(</a><a id="8379" href="Relation.Binary.Structures.html#8379" class="Bound Operator">_#_</a> <a id="8383" class="Symbol">:</a> <a id="8385" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8389" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8391" href="Relation.Binary.Structures.html#845" class="Generalizable">ℓ₂</a><a id="8393" class="Symbol">)</a> <a id="8395" class="Symbol">:</a> <a id="8397" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8404" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8406" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8408" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8410" href="Relation.Binary.Structures.html#8391" class="Bound">ℓ₂</a><a id="8412" class="Symbol">)</a> <a id="8414" class="Keyword">where</a>
  <a id="8422" class="Keyword">field</a>
    <a id="IsApartnessRelation.irrefl"></a><a id="8432" href="Relation.Binary.Structures.html#8432" class="Field">irrefl</a>  <a id="8440" class="Symbol">:</a> <a id="8442" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="8454" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="8458" href="Relation.Binary.Structures.html#8379" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.sym"></a><a id="8466" href="Relation.Binary.Structures.html#8466" class="Field">sym</a>     <a id="8474" class="Symbol">:</a> <a id="8476" href="Relation.Binary.Definitions.html#1587" class="Function">Symmetric</a> <a id="8486" href="Relation.Binary.Structures.html#8379" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.cotrans"></a><a id="8494" href="Relation.Binary.Structures.html#8494" class="Field">cotrans</a> <a id="8502" class="Symbol">:</a> <a id="8504" href="Relation.Binary.Definitions.html#3829" class="Function">Cotransitive</a> <a id="8517" href="Relation.Binary.Structures.html#8379" class="Bound Operator">_#_</a>

  <a id="IsApartnessRelation._¬#_"></a><a id="8524" href="Relation.Binary.Structures.html#8524" class="Function Operator">_¬#_</a> <a id="8529" class="Symbol">:</a> <a id="8531" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8533" class="Symbol">→</a> <a id="8535" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8537" class="Symbol">→</a> <a id="8539" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8543" class="Symbol">_</a>
  <a id="8547" href="Relation.Binary.Structures.html#8547" class="Bound">x</a> <a id="8549" href="Relation.Binary.Structures.html#8524" class="Function Operator">¬#</a> <a id="8552" href="Relation.Binary.Structures.html#8552" class="Bound">y</a> <a id="8554" class="Symbol">=</a> <a id="8556" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="8558" class="Symbol">(</a><a id="8559" href="Relation.Binary.Structures.html#8547" class="Bound">x</a> <a id="8561" href="Relation.Binary.Structures.html#8379" class="Bound Operator">#</a> <a id="8563" href="Relation.Binary.Structures.html#8552" class="Bound">y</a><a id="8564" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Binary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Binary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of homogeneous binary relations</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Comment">------------------------------------------------------------------------</a>
<a id="374" class="Comment">-- Re-export various components of the binary relation hierarchy</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">public</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="520" class="Keyword">public</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="566" class="Keyword">public</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a> <a id="619" class="Keyword">public</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="662" class="Keyword">public</a>
</pre></body></html>

==> anc/Relation.Nullary.Decidable.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">--</a>
<a id="164" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="233" class="Comment">-- Relation.Nullary.Decidable</a>
<a id="263" class="Comment">------------------------------------------------------------------------</a>

<a id="337" class="Symbol">{-#</a> <a id="341" class="Keyword">OPTIONS</a> <a id="349" class="Pragma">--cubical-compatible</a> <a id="370" class="Pragma">--safe</a> <a id="377" class="Symbol">#-}</a>

<a id="382" class="Keyword">module</a> <a id="389" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="421" class="Keyword">where</a>

<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Level.html" class="Module">Level</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="458" class="Symbol">;</a> <a id="460" href="Level.html#409" class="Record">Lift</a><a id="464" class="Symbol">)</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.Bool.Base.html#1348" class="Function">T</a><a id="507" class="Symbol">;</a> <a id="509" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="514" class="Symbol">;</a> <a id="516" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="520" class="Symbol">;</a> <a id="522" href="Data.Bool.Base.html#941" class="Function">not</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.Bool.Base.html#995" class="Function Operator">_∧_</a><a id="530" class="Symbol">;</a> <a id="532" href="Data.Bool.Base.html#1053" class="Function Operator">_∨_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Data.Empty.html#895" class="Function">⊥</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Data.Empty.Irrelevant.html" class="Module">Data.Empty.Irrelevant</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a><a id="654" class="Symbol">)</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="686" class="Keyword">using</a> <a id="692" class="Symbol">(</a><a id="693" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="696" class="Symbol">)</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Function.Base.html" class="Module">Function.Base</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="772" class="Symbol">;</a> <a id="774" href="Function.Base.html#725" class="Function">const</a><a id="779" class="Symbol">;</a> <a id="781" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="784" class="Symbol">;</a> <a id="786" href="Function.Base.html#1638" class="Function">flip</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>

<a id="874" class="Keyword">private</a>
  <a id="884" class="Keyword">variable</a>
    <a id="897" href="Relation.Nullary.Decidable.Core.html#897" class="Generalizable">a</a> <a id="899" href="Relation.Nullary.Decidable.Core.html#899" class="Generalizable">b</a> <a id="901" class="Symbol">:</a> <a id="903" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="913" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="915" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" href="Relation.Nullary.Decidable.Core.html#897" class="Generalizable">a</a>

<a id="926" class="Comment">------------------------------------------------------------------------</a>
<a id="999" class="Comment">-- Definition.</a>

<a id="1015" class="Comment">-- Decidability proofs have two parts: the `does` term which contains</a>
<a id="1085" class="Comment">-- the boolean result and the `proof` term which contains a proof that</a>
<a id="1156" class="Comment">-- reflects the boolean result. This definition allows the boolean</a>
<a id="1223" class="Comment">-- part of the decision procedure to compute independently from the</a>
<a id="1291" class="Comment">-- proof. This leads to better computational behaviour when we only care</a>
<a id="1364" class="Comment">-- about the result and not the proof. See README.Design.Decidability</a>
<a id="1434" class="Comment">-- for further details.</a>

<a id="1459" class="Keyword">infix</a> <a id="1465" class="Number">2</a> <a id="1467" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a>

<a id="1478" class="Keyword">record</a> <a id="Dec"></a><a id="1485" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Relation.Nullary.Decidable.Core.html#1490" class="Bound">A</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1498" href="Relation.Nullary.Decidable.Core.html#897" class="Generalizable">a</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">:</a> <a id="1503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1507" href="Relation.Nullary.Decidable.Core.html#1498" class="Bound">a</a> <a id="1509" class="Keyword">where</a>
  <a id="1517" class="Keyword">constructor</a> <a id="_because_"></a><a id="1529" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">_because_</a>
  <a id="1541" class="Keyword">field</a>
    <a id="Dec.does"></a><a id="1551" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="Dec.proof"></a><a id="1568" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1585" href="Relation.Nullary.Decidable.Core.html#1490" class="Bound">A</a> <a id="1587" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>

<a id="1593" class="Keyword">open</a> <a id="1598" href="Relation.Nullary.Decidable.Core.html#1485" class="Module">Dec</a> <a id="1602" class="Keyword">public</a>

<a id="1610" class="Keyword">pattern</a> <a id="yes"></a><a id="1618" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1622" href="Relation.Nullary.Decidable.Core.html#1645" class="Bound">a</a> <a id="1624" class="Symbol">=</a>  <a id="1627" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1632" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1640" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="1645" href="Relation.Nullary.Decidable.Core.html#1645" class="Bound">a</a>
<a id="1647" class="Keyword">pattern</a> <a id="no"></a><a id="1655" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1658" href="Relation.Nullary.Decidable.Core.html#1681" class="Bound">¬a</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1669" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1677" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="1681" href="Relation.Nullary.Decidable.Core.html#1681" class="Bound">¬a</a>

<a id="1685" class="Comment">------------------------------------------------------------------------</a>
<a id="1758" class="Comment">-- Flattening</a>

<a id="1773" class="Keyword">module</a> <a id="1780" href="Relation.Nullary.Decidable.Core.html#1780" class="Module">_</a> <a id="1782" class="Symbol">{</a><a id="1783" href="Relation.Nullary.Decidable.Core.html#1783" class="Bound">A</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1791" href="Relation.Nullary.Decidable.Core.html#897" class="Generalizable">a</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Keyword">where</a>

  <a id="1803" href="Relation.Nullary.Decidable.Core.html#1803" class="Function">From-yes</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1818" href="Relation.Nullary.Decidable.Core.html#1783" class="Bound">A</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1826" href="Relation.Nullary.Decidable.Core.html#1791" class="Bound">a</a>
  <a id="1830" href="Relation.Nullary.Decidable.Core.html#1803" class="Function">From-yes</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1846" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1854" class="Symbol">_)</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Relation.Nullary.Decidable.Core.html#1783" class="Bound">A</a>
  <a id="1863" href="Relation.Nullary.Decidable.Core.html#1803" class="Function">From-yes</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1879" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1887" class="Symbol">_)</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Level.html#409" class="Record">Lift</a> <a id="1897" href="Relation.Nullary.Decidable.Core.html#1791" class="Bound">a</a> <a id="1899" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="1904" href="Relation.Nullary.Decidable.Core.html#1904" class="Function">From-no</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1918" href="Relation.Nullary.Decidable.Core.html#1783" class="Bound">A</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1926" href="Relation.Nullary.Decidable.Core.html#1791" class="Bound">a</a>
  <a id="1930" href="Relation.Nullary.Decidable.Core.html#1904" class="Function">From-no</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1945" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1953" class="Symbol">_)</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1960" href="Relation.Nullary.Decidable.Core.html#1783" class="Bound">A</a>
  <a id="1964" href="Relation.Nullary.Decidable.Core.html#1904" class="Function">From-no</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1979" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1987" class="Symbol">_)</a> <a id="1990" class="Symbol">=</a> <a id="1992" href="Level.html#409" class="Record">Lift</a> <a id="1997" href="Relation.Nullary.Decidable.Core.html#1791" class="Bound">a</a> <a id="1999" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="2002" class="Comment">------------------------------------------------------------------------</a>
<a id="2075" class="Comment">-- Recompute</a>

<a id="2089" class="Comment">-- Given an irrelevant proof of a decidable type, a proof can</a>
<a id="2151" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>
<a id="recompute"></a><a id="2212" href="Relation.Nullary.Decidable.Core.html#2212" class="Function">recompute</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2228" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2230" class="Symbol">→</a> <a id="2232" class="Symbol">.</a><a id="2233" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a>
<a id="2239" href="Relation.Nullary.Decidable.Core.html#2212" class="Function">recompute</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2254" href="Relation.Nullary.Decidable.Core.html#2254" class="Bound">a</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">_</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Relation.Nullary.Decidable.Core.html#2254" class="Bound">a</a>
<a id="2263" href="Relation.Nullary.Decidable.Core.html#2212" class="Function">recompute</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2277" href="Relation.Nullary.Decidable.Core.html#2277" class="Bound">¬a</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Relation.Nullary.Decidable.Core.html#2281" class="Bound">a</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Relation.Nullary.Decidable.Core.html#2277" class="Bound">¬a</a> <a id="2296" href="Relation.Nullary.Decidable.Core.html#2281" class="Bound">a</a><a id="2297" class="Symbol">)</a>

<a id="2300" class="Comment">------------------------------------------------------------------------</a>
<a id="2373" class="Comment">-- Interaction with negation, sum, product etc.</a>

<a id="2422" class="Keyword">infixr</a> <a id="2429" class="Number">1</a> <a id="2431" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a>
<a id="2439" class="Keyword">infixr</a> <a id="2446" class="Number">2</a> <a id="2448" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a> <a id="2456" href="Relation.Nullary.Decidable.Core.html#2869" class="Function Operator">_→-dec_</a>

<a id="T?"></a><a id="2465" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="2468" class="Symbol">:</a> <a id="2470" class="Symbol">∀</a> <a id="2472" href="Relation.Nullary.Decidable.Core.html#2472" class="Bound">x</a> <a id="2474" class="Symbol">→</a> <a id="2476" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2480" class="Symbol">(</a><a id="2481" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="2483" href="Relation.Nullary.Decidable.Core.html#2472" class="Bound">x</a><a id="2484" class="Symbol">)</a>
<a id="2486" href="Relation.Nullary.Decidable.Core.html#2465" class="Function">T?</a> <a id="2489" href="Relation.Nullary.Decidable.Core.html#2489" class="Bound">x</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Relation.Nullary.Decidable.Core.html#2489" class="Bound">x</a> <a id="2495" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2503" href="Relation.Nullary.Reflects.html#1858" class="Function">T-reflects</a> <a id="2514" href="Relation.Nullary.Decidable.Core.html#2489" class="Bound">x</a>

<a id="¬?"></a><a id="2517" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2526" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2528" class="Symbol">→</a> <a id="2530" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2537" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="2538" class="Symbol">)</a>
<a id="2540" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="2546" class="Symbol">(</a><a id="2547" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="2550" href="Relation.Nullary.Decidable.Core.html#2550" class="Bound">a?</a><a id="2552" class="Symbol">)</a> <a id="2554" class="Symbol">=</a> <a id="2556" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2566" href="Relation.Nullary.Decidable.Core.html#2550" class="Bound">a?</a><a id="2568" class="Symbol">)</a>
<a id="2570" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="2580" href="Relation.Nullary.Decidable.Core.html#2580" class="Bound">a?</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Relation.Nullary.Reflects.html#2000" class="Function">¬-reflects</a> <a id="2597" class="Symbol">(</a><a id="2598" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2604" href="Relation.Nullary.Decidable.Core.html#2580" class="Bound">a?</a><a id="2606" class="Symbol">)</a>

<a id="_×-dec_"></a><a id="2609" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a> <a id="2617" class="Symbol">:</a> <a id="2619" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2623" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2631" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a> <a id="2633" class="Symbol">→</a> <a id="2635" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2642" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2644" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a><a id="2645" class="Symbol">)</a>
<a id="2647" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="2653" class="Symbol">(</a><a id="2654" href="Relation.Nullary.Decidable.Core.html#2654" class="Bound">a?</a> <a id="2657" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="2663" href="Relation.Nullary.Decidable.Core.html#2663" class="Bound">b?</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2674" href="Relation.Nullary.Decidable.Core.html#2654" class="Bound">a?</a> <a id="2677" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="2679" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2684" href="Relation.Nullary.Decidable.Core.html#2663" class="Bound">b?</a>
<a id="2687" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Relation.Nullary.Decidable.Core.html#2694" class="Bound">a?</a> <a id="2697" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="2703" href="Relation.Nullary.Decidable.Core.html#2703" class="Bound">b?</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2715" href="Relation.Nullary.Decidable.Core.html#2694" class="Bound">a?</a> <a id="2718" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">×-reflects</a> <a id="2729" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2735" href="Relation.Nullary.Decidable.Core.html#2703" class="Bound">b?</a>

<a id="_⊎-dec_"></a><a id="2739" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2753" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2755" class="Symbol">→</a> <a id="2757" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2761" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a> <a id="2763" class="Symbol">→</a> <a id="2765" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2772" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2774" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a><a id="2775" class="Symbol">)</a>
<a id="2777" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="2783" class="Symbol">(</a><a id="2784" href="Relation.Nullary.Decidable.Core.html#2784" class="Bound">a?</a> <a id="2787" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="2793" href="Relation.Nullary.Decidable.Core.html#2793" class="Bound">b?</a><a id="2795" class="Symbol">)</a> <a id="2797" class="Symbol">=</a> <a id="2799" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2804" href="Relation.Nullary.Decidable.Core.html#2784" class="Bound">a?</a> <a id="2807" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="2809" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2814" href="Relation.Nullary.Decidable.Core.html#2793" class="Bound">b?</a>
<a id="2817" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Relation.Nullary.Decidable.Core.html#2824" class="Bound">a?</a> <a id="2827" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="2833" href="Relation.Nullary.Decidable.Core.html#2833" class="Bound">b?</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2845" href="Relation.Nullary.Decidable.Core.html#2824" class="Bound">a?</a> <a id="2848" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">⊎-reflects</a> <a id="2859" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2865" href="Relation.Nullary.Decidable.Core.html#2833" class="Bound">b?</a>

<a id="_→-dec_"></a><a id="2869" href="Relation.Nullary.Decidable.Core.html#2869" class="Function Operator">_→-dec_</a> <a id="2877" class="Symbol">:</a> <a id="2879" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2883" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2891" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a><a id="2905" class="Symbol">)</a>
<a id="2907" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="2913" class="Symbol">(</a><a id="2914" href="Relation.Nullary.Decidable.Core.html#2914" class="Bound">a?</a> <a id="2917" href="Relation.Nullary.Decidable.Core.html#2869" class="Function Operator">→-dec</a> <a id="2923" href="Relation.Nullary.Decidable.Core.html#2923" class="Bound">b?</a><a id="2925" class="Symbol">)</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="2933" class="Symbol">(</a><a id="2934" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2939" href="Relation.Nullary.Decidable.Core.html#2914" class="Bound">a?</a><a id="2941" class="Symbol">)</a> <a id="2943" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="2945" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2950" href="Relation.Nullary.Decidable.Core.html#2923" class="Bound">b?</a>
<a id="2953" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Relation.Nullary.Decidable.Core.html#2960" class="Bound">a?</a> <a id="2963" href="Relation.Nullary.Decidable.Core.html#2869" class="Function Operator">→-dec</a> <a id="2969" href="Relation.Nullary.Decidable.Core.html#2969" class="Bound">b?</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">=</a> <a id="2975" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="2981" href="Relation.Nullary.Decidable.Core.html#2960" class="Bound">a?</a> <a id="2984" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">→-reflects</a> <a id="2995" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="3001" href="Relation.Nullary.Decidable.Core.html#2969" class="Bound">b?</a>

<a id="3005" class="Comment">------------------------------------------------------------------------</a>
<a id="3078" class="Comment">-- Relationship with booleans</a>

<a id="3109" class="Comment">-- `isYes` is a stricter version of `does`. The lack of computation</a>
<a id="3177" class="Comment">-- means that we can recover the proposition `P` from `isYes a?` by</a>
<a id="3245" class="Comment">-- unification. This is useful when we are using the decision procedure</a>
<a id="3317" class="Comment">-- for proof automation.</a>

<a id="isYes"></a><a id="3343" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3355" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3364" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3377" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="3385" class="Symbol">_)</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3395" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3408" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="3416" class="Symbol">_)</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="isNo"></a><a id="3428" href="Relation.Nullary.Decidable.Core.html#3428" class="Function">isNo</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3439" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3448" href="Relation.Nullary.Decidable.Core.html#3428" class="Function">isNo</a> <a id="3453" class="Symbol">=</a> <a id="3455" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="3459" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3461" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a>

<a id="True"></a><a id="3468" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3479" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="3481" class="Symbol">→</a> <a id="3483" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3487" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="3492" class="Symbol">=</a> <a id="3494" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="3496" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3498" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a>

<a id="False"></a><a id="3505" href="Relation.Nullary.Decidable.Core.html#3505" class="Function">False</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3517" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="3519" class="Symbol">→</a> <a id="3521" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3525" href="Relation.Nullary.Decidable.Core.html#3505" class="Function">False</a> <a id="3531" class="Symbol">=</a> <a id="3533" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="3535" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3537" href="Relation.Nullary.Decidable.Core.html#3428" class="Function">isNo</a>

<a id="3543" class="Comment">-- The traditional name for isYes is ⌊_⌋, indicating the stripping of evidence.</a>
<a id="⌊_⌋"></a><a id="3623" href="Relation.Nullary.Decidable.Core.html#3623" class="Function Operator">⌊_⌋</a> <a id="3627" class="Symbol">=</a> <a id="3629" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a>

<a id="3636" class="Comment">------------------------------------------------------------------------</a>
<a id="3709" class="Comment">-- Witnesses</a>

<a id="3723" class="Comment">-- Gives a witness to the &quot;truth&quot;.</a>
<a id="toWitness"></a><a id="3758" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="3768" class="Symbol">:</a> <a id="3770" class="Symbol">{</a><a id="3771" href="Relation.Nullary.Decidable.Core.html#3771" class="Bound">a?</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3780" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="3781" class="Symbol">}</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="3790" href="Relation.Nullary.Decidable.Core.html#3771" class="Bound">a?</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a>
<a id="3797" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="3807" class="Symbol">{</a><a id="3808" class="Argument">a?</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3819" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="3827" href="Relation.Nullary.Decidable.Core.html#3827" class="Bound">[a]</a><a id="3830" class="Symbol">}</a> <a id="3832" class="Symbol">_</a>  <a id="3835" class="Symbol">=</a> <a id="3837" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="3844" href="Relation.Nullary.Decidable.Core.html#3827" class="Bound">[a]</a>
<a id="3848" href="Relation.Nullary.Decidable.Core.html#3758" class="Function">toWitness</a> <a id="3858" class="Symbol">{</a><a id="3859" class="Argument">a?</a> <a id="3862" class="Symbol">=</a> <a id="3864" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3870" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="3879" class="Symbol">_</a> <a id="3881" class="Symbol">}</a> <a id="3883" class="Symbol">()</a>

<a id="3887" class="Comment">-- Establishes a &quot;truth&quot;, given a witness.</a>
<a id="fromWitness"></a><a id="3930" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">{</a><a id="3945" href="Relation.Nullary.Decidable.Core.html#3945" class="Bound">a?</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3954" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="3955" class="Symbol">}</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="3961" class="Symbol">→</a> <a id="3963" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="3968" href="Relation.Nullary.Decidable.Core.html#3945" class="Bound">a?</a>
<a id="3971" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a> <a id="3983" class="Symbol">{</a><a id="3984" class="Argument">a?</a> <a id="3987" class="Symbol">=</a> <a id="3989" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3995" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="4005" class="Symbol">_</a> <a id="4007" class="Symbol">}</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Function.Base.html#725" class="Function">const</a> <a id="4017" class="Symbol">_</a>
<a id="4019" href="Relation.Nullary.Decidable.Core.html#3930" class="Function">fromWitness</a> <a id="4031" class="Symbol">{</a><a id="4032" class="Argument">a?</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4043" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4051" href="Relation.Nullary.Decidable.Core.html#4051" class="Bound">[¬a]</a><a id="4055" class="Symbol">}</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="4066" href="Relation.Nullary.Decidable.Core.html#4051" class="Bound">[¬a]</a>

<a id="4072" class="Comment">-- Variants for False.</a>
<a id="toWitnessFalse"></a><a id="4095" href="Relation.Nullary.Decidable.Core.html#4095" class="Function">toWitnessFalse</a> <a id="4110" class="Symbol">:</a> <a id="4112" class="Symbol">{</a><a id="4113" href="Relation.Nullary.Decidable.Core.html#4113" class="Bound">a?</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4122" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="4123" class="Symbol">}</a> <a id="4125" class="Symbol">→</a> <a id="4127" href="Relation.Nullary.Decidable.Core.html#3505" class="Function">False</a> <a id="4133" href="Relation.Nullary.Decidable.Core.html#4113" class="Bound">a?</a> <a id="4136" class="Symbol">→</a> <a id="4138" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4140" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a>
<a id="4142" href="Relation.Nullary.Decidable.Core.html#4095" class="Function">toWitnessFalse</a> <a id="4157" class="Symbol">{</a><a id="4158" class="Argument">a?</a> <a id="4161" class="Symbol">=</a> <a id="4163" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4169" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="4179" class="Symbol">_</a> <a id="4181" class="Symbol">}</a> <a id="4183" class="Symbol">()</a>
<a id="4186" href="Relation.Nullary.Decidable.Core.html#4095" class="Function">toWitnessFalse</a> <a id="4201" class="Symbol">{</a><a id="4202" class="Argument">a?</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4213" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4221" href="Relation.Nullary.Decidable.Core.html#4221" class="Bound">[¬a]</a><a id="4225" class="Symbol">}</a> <a id="4227" class="Symbol">_</a>  <a id="4230" class="Symbol">=</a> <a id="4232" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="4239" href="Relation.Nullary.Decidable.Core.html#4221" class="Bound">[¬a]</a>

<a id="fromWitnessFalse"></a><a id="4245" href="Relation.Nullary.Decidable.Core.html#4245" class="Function">fromWitnessFalse</a> <a id="4262" class="Symbol">:</a> <a id="4264" class="Symbol">{</a><a id="4265" href="Relation.Nullary.Decidable.Core.html#4265" class="Bound">a?</a> <a id="4268" class="Symbol">:</a> <a id="4270" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4274" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="4275" class="Symbol">}</a> <a id="4277" class="Symbol">→</a> <a id="4279" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="4281" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Relation.Nullary.Decidable.Core.html#3505" class="Function">False</a> <a id="4291" href="Relation.Nullary.Decidable.Core.html#4265" class="Bound">a?</a>
<a id="4294" href="Relation.Nullary.Decidable.Core.html#4245" class="Function">fromWitnessFalse</a> <a id="4311" class="Symbol">{</a><a id="4312" class="Argument">a?</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4323" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4331" href="Relation.Nullary.Decidable.Core.html#4331" class="Bound">[a]</a><a id="4334" class="Symbol">}</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Function.Base.html#1638" class="Function">flip</a> <a id="4343" href="Function.Base.html#1974" class="Function Operator">_$_</a> <a id="4347" class="Symbol">(</a><a id="4348" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="4355" href="Relation.Nullary.Decidable.Core.html#4331" class="Bound">[a]</a><a id="4358" class="Symbol">)</a>
<a id="4360" href="Relation.Nullary.Decidable.Core.html#4245" class="Function">fromWitnessFalse</a> <a id="4377" class="Symbol">{</a><a id="4378" class="Argument">a?</a> <a id="4381" class="Symbol">=</a> <a id="4383" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4389" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="4398" class="Symbol">_</a> <a id="4400" class="Symbol">}</a> <a id="4402" class="Symbol">=</a> <a id="4404" href="Function.Base.html#725" class="Function">const</a> <a id="4410" class="Symbol">_</a>

<a id="4413" class="Comment">-- If a decision procedure returns &quot;yes&quot;, then we can extract the</a>
<a id="4479" class="Comment">-- proof using from-yes.</a>
<a id="from-yes"></a><a id="4504" href="Relation.Nullary.Decidable.Core.html#4504" class="Function">from-yes</a> <a id="4513" class="Symbol">:</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Relation.Nullary.Decidable.Core.html#4516" class="Bound">a?</a> <a id="4519" class="Symbol">:</a> <a id="4521" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4525" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="4526" class="Symbol">)</a> <a id="4528" class="Symbol">→</a> <a id="4530" href="Relation.Nullary.Decidable.Core.html#1803" class="Function">From-yes</a> <a id="4539" href="Relation.Nullary.Decidable.Core.html#4516" class="Bound">a?</a>
<a id="4542" href="Relation.Nullary.Decidable.Core.html#4504" class="Function">from-yes</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4558" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4566" href="Relation.Nullary.Decidable.Core.html#4566" class="Bound">[a]</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">=</a> <a id="4573" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="4580" href="Relation.Nullary.Decidable.Core.html#4566" class="Bound">[a]</a>
<a id="4584" href="Relation.Nullary.Decidable.Core.html#4504" class="Function">from-yes</a> <a id="4593" class="Symbol">(</a><a id="4594" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4600" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4608" class="Symbol">_</a> <a id="4610" class="Symbol">)</a> <a id="4612" class="Symbol">=</a> <a id="4614" class="Symbol">_</a>

<a id="4617" class="Comment">-- If a decision procedure returns &quot;no&quot;, then we can extract the proof</a>
<a id="4688" class="Comment">-- using from-no.</a>
<a id="from-no"></a><a id="4706" href="Relation.Nullary.Decidable.Core.html#4706" class="Function">from-no</a> <a id="4714" class="Symbol">:</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Relation.Nullary.Decidable.Core.html#4717" class="Bound">a?</a> <a id="4720" class="Symbol">:</a> <a id="4722" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4726" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">→</a> <a id="4731" href="Relation.Nullary.Decidable.Core.html#1904" class="Function">From-no</a> <a id="4739" href="Relation.Nullary.Decidable.Core.html#4717" class="Bound">a?</a>
<a id="4742" href="Relation.Nullary.Decidable.Core.html#4706" class="Function">from-no</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4757" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="4765" href="Relation.Nullary.Decidable.Core.html#4765" class="Bound">[¬a]</a><a id="4769" class="Symbol">)</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="4780" href="Relation.Nullary.Decidable.Core.html#4765" class="Bound">[¬a]</a>
<a id="4785" href="Relation.Nullary.Decidable.Core.html#4706" class="Function">from-no</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4800" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="4810" class="Symbol">_</a> <a id="4812" class="Symbol">)</a> <a id="4814" class="Symbol">=</a> <a id="4816" class="Symbol">_</a>

<a id="4819" class="Comment">------------------------------------------------------------------------</a>
<a id="4892" class="Comment">-- Maps</a>

<a id="map′"></a><a id="4901" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="4906" class="Symbol">:</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="4911" class="Symbol">→</a> <a id="4913" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a><a id="4914" class="Symbol">)</a> <a id="4916" class="Symbol">→</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a> <a id="4921" class="Symbol">→</a> <a id="4923" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4932" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="4934" class="Symbol">→</a> <a id="4936" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="4940" href="Relation.Nullary.Decidable.Core.html#915" class="Generalizable">B</a>
<a id="4942" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a>  <a id="4948" class="Symbol">(</a><a id="4949" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="4954" href="Relation.Nullary.Decidable.Core.html#4954" class="Bound">A→B</a> <a id="4958" href="Relation.Nullary.Decidable.Core.html#4958" class="Bound">B→A</a> <a id="4962" href="Relation.Nullary.Decidable.Core.html#4962" class="Bound">a?</a><a id="4964" class="Symbol">)</a>                   <a id="4984" class="Symbol">=</a> <a id="4986" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="4991" href="Relation.Nullary.Decidable.Core.html#4962" class="Bound">a?</a>
<a id="4994" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="5006" href="Relation.Nullary.Decidable.Core.html#5006" class="Bound">A→B</a> <a id="5010" href="Relation.Nullary.Decidable.Core.html#5010" class="Bound">B→A</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5021" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="5030" href="Relation.Nullary.Decidable.Core.html#5030" class="Bound">[a]</a><a id="5033" class="Symbol">))</a> <a id="5036" class="Symbol">=</a> <a id="5038" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="5042" class="Symbol">(</a><a id="5043" href="Relation.Nullary.Decidable.Core.html#5006" class="Bound">A→B</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="5055" href="Relation.Nullary.Decidable.Core.html#5030" class="Bound">[a]</a><a id="5058" class="Symbol">))</a>
<a id="5061" href="Relation.Nullary.Decidable.Core.html#1568" class="Field">proof</a> <a id="5067" class="Symbol">(</a><a id="5068" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="5073" href="Relation.Nullary.Decidable.Core.html#5073" class="Bound">A→B</a> <a id="5077" href="Relation.Nullary.Decidable.Core.html#5077" class="Bound">B→A</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5088" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="5096" href="Relation.Nullary.Decidable.Core.html#5096" class="Bound">[¬a]</a><a id="5100" class="Symbol">))</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="5117" href="Relation.Nullary.Decidable.Core.html#5096" class="Bound">[¬a]</a> <a id="5122" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="5124" href="Relation.Nullary.Decidable.Core.html#5077" class="Bound">B→A</a><a id="5127" class="Symbol">)</a>

<a id="5130" class="Comment">------------------------------------------------------------------------</a>
<a id="5203" class="Comment">-- Relationship with double-negation</a>

<a id="5241" class="Comment">-- Decidable predicates are stable.</a>

<a id="decidable-stable"></a><a id="5278" href="Relation.Nullary.Decidable.Core.html#5278" class="Function">decidable-stable</a> <a id="5295" class="Symbol">:</a> <a id="5297" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="5301" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Relation.Nullary.Negation.Core.html#930" class="Function">Stable</a> <a id="5312" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a>
<a id="5314" href="Relation.Nullary.Decidable.Core.html#5278" class="Function">decidable-stable</a> <a id="5331" class="Symbol">(</a><a id="5332" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="5336" href="Relation.Nullary.Decidable.Core.html#5336" class="Bound">a</a><a id="5337" class="Symbol">)</a> <a id="5339" href="Relation.Nullary.Decidable.Core.html#5339" class="Bound">¬¬a</a> <a id="5343" class="Symbol">=</a> <a id="5345" href="Relation.Nullary.Decidable.Core.html#5336" class="Bound">a</a>
<a id="5347" href="Relation.Nullary.Decidable.Core.html#5278" class="Function">decidable-stable</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="5368" href="Relation.Nullary.Decidable.Core.html#5368" class="Bound">¬a</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Relation.Nullary.Decidable.Core.html#5372" class="Bound">¬¬a</a> <a id="5376" class="Symbol">=</a> <a id="5378" href="Data.Empty.Irrelevant.html#336" class="Function">⊥-elim</a> <a id="5385" class="Symbol">(</a><a id="5386" href="Relation.Nullary.Decidable.Core.html#5372" class="Bound">¬¬a</a> <a id="5390" href="Relation.Nullary.Decidable.Core.html#5368" class="Bound">¬a</a><a id="5392" class="Symbol">)</a>

<a id="¬-drop-Dec"></a><a id="5395" href="Relation.Nullary.Decidable.Core.html#5395" class="Function">¬-drop-Dec</a> <a id="5406" class="Symbol">:</a> <a id="5408" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="5412" class="Symbol">(</a><a id="5413" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="5415" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="5417" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="5418" class="Symbol">)</a> <a id="5420" class="Symbol">→</a> <a id="5422" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="5429" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="5430" class="Symbol">)</a>
<a id="5432" href="Relation.Nullary.Decidable.Core.html#5395" class="Function">¬-drop-Dec</a> <a id="5443" href="Relation.Nullary.Decidable.Core.html#5443" class="Bound">¬¬a?</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="5455" href="Relation.Nullary.Negation.Core.html#1711" class="Function">negated-stable</a> <a id="5470" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="5488" href="Relation.Nullary.Decidable.Core.html#5443" class="Bound">¬¬a?</a><a id="5492" class="Symbol">)</a>

<a id="5495" class="Comment">-- A double-negation-translated variant of excluded middle (or: every</a>
<a id="5565" class="Comment">-- nullary relation is decidable in the double-negation monad).</a>

<a id="¬¬-excluded-middle"></a><a id="5630" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a> <a id="5649" class="Symbol">:</a> <a id="5651" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="5671" href="Relation.Nullary.Decidable.Core.html#913" class="Generalizable">A</a><a id="5672" class="Symbol">)</a>
<a id="5674" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a> <a id="5693" href="Relation.Nullary.Decidable.Core.html#5693" class="Bound">¬?a</a> <a id="5697" class="Symbol">=</a> <a id="5699" href="Relation.Nullary.Decidable.Core.html#5693" class="Bound">¬?a</a> <a id="5703" class="Symbol">(</a><a id="5704" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="5707" class="Symbol">(λ</a> <a id="5710" href="Relation.Nullary.Decidable.Core.html#5710" class="Bound">a</a> <a id="5712" class="Symbol">→</a> <a id="5714" href="Relation.Nullary.Decidable.Core.html#5693" class="Bound">¬?a</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="5723" href="Relation.Nullary.Decidable.Core.html#5710" class="Bound">a</a><a id="5724" class="Symbol">)))</a>


<a id="5730" class="Comment">------------------------------------------------------------------------</a>
<a id="5803" class="Comment">-- DEPRECATED NAMES</a>
<a id="5823" class="Comment">------------------------------------------------------------------------</a>
<a id="5896" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="5967" class="Comment">-- not guaranteed.</a>

<a id="5987" class="Comment">-- Version 2.0</a>

<a id="excluded-middle"></a><a id="6003" href="Relation.Nullary.Decidable.Core.html#6003" class="Function">excluded-middle</a> <a id="6019" class="Symbol">=</a> <a id="6021" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a>
<a id="6040" class="Symbol">{-#</a> <a id="6044" class="Keyword">WARNING_ON_USAGE</a> <a id="6061" class="Pragma">excluded-middle</a>
<a id="6077" class="String">&quot;Warning: excluded-middle was deprecated in v2.0.
Please use ¬¬-excluded-middle instead.&quot;</a>
<a id="6167" class="Symbol">#-}</a>
</pre></body></html>

==> anc/Relation.Nullary.Decidable.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Decidable</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Level.html" class="Module">Level</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a><a id="413" class="Symbol">)</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="451" class="Symbol">)</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Data.Product.Base.html#852" class="Function">∃</a><a id="491" class="Symbol">;</a> <a id="493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Function.Base.html" class="Module">Function.Base</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="553" class="Keyword">using</a>
  <a id="561" class="Symbol">(</a><a id="562" href="Function.Bundles.html#2415" class="Record">Injection</a><a id="571" class="Symbol">;</a> <a id="573" class="Keyword">module</a> <a id="580" href="Function.Bundles.html#2415" class="Module">Injection</a><a id="589" class="Symbol">;</a> <a id="591" class="Keyword">module</a> <a id="598" href="Function.Bundles.html#4752" class="Module">Equivalence</a><a id="609" class="Symbol">;</a> <a id="611" href="Function.Bundles.html#12039" class="Function Operator">_⇔_</a><a id="614" class="Symbol">;</a> <a id="616" href="Function.Bundles.html#12340" class="Function Operator">_↔_</a><a id="619" class="Symbol">;</a> <a id="621" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a><a id="626" class="Symbol">)</a>
<a id="628" class="Keyword">open</a> <a id="633" class="Keyword">import</a> <a id="640" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="677" class="Symbol">;</a> <a id="679" class="Keyword">module</a> <a id="686" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a><a id="692" class="Symbol">)</a>
<a id="694" class="Keyword">open</a> <a id="699" class="Keyword">import</a> <a id="706" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="734" class="Keyword">using</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="819" class="Keyword">using</a> <a id="825" class="Symbol">(</a><a id="826" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="889" class="Keyword">using</a> <a id="895" class="Symbol">(</a><a id="896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="899" class="Symbol">;</a> <a id="901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="905" class="Symbol">;</a> <a id="907" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a><a id="912" class="Symbol">)</a>

<a id="915" class="Keyword">private</a>
  <a id="925" class="Keyword">variable</a>
    <a id="938" href="Relation.Nullary.Decidable.html#938" class="Generalizable">a</a> <a id="940" href="Relation.Nullary.Decidable.html#940" class="Generalizable">b</a> <a id="942" href="Relation.Nullary.Decidable.html#942" class="Generalizable">ℓ₁</a> <a id="945" href="Relation.Nullary.Decidable.html#945" class="Generalizable">ℓ₂</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="960" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="962" href="Relation.Nullary.Decidable.html#962" class="Generalizable">B</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Relation.Nullary.Decidable.html#938" class="Generalizable">a</a>

<a id="973" class="Comment">------------------------------------------------------------------------</a>
<a id="1046" class="Comment">-- Re-exporting the core definitions</a>

<a id="1084" class="Keyword">open</a> <a id="1089" class="Keyword">import</a> <a id="1096" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1128" class="Keyword">public</a>

<a id="1136" class="Comment">------------------------------------------------------------------------</a>
<a id="1209" class="Comment">-- Maps</a>

<a id="map"></a><a id="1218" href="Relation.Nullary.Decidable.html#1218" class="Function">map</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="1226" href="Function.Bundles.html#12039" class="Function Operator">⇔</a> <a id="1228" href="Relation.Nullary.Decidable.html#962" class="Generalizable">B</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1236" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="1238" class="Symbol">→</a> <a id="1240" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1244" href="Relation.Nullary.Decidable.html#962" class="Generalizable">B</a>
<a id="1246" href="Relation.Nullary.Decidable.html#1218" class="Function">map</a> <a id="1250" href="Relation.Nullary.Decidable.html#1250" class="Bound">A⇔B</a> <a id="1254" class="Symbol">=</a> <a id="1256" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="1261" href="Function.Bundles.html#4810" class="Field">to</a> <a id="1264" href="Function.Bundles.html#4834" class="Field">from</a>
  <a id="1271" class="Keyword">where</a> <a id="1277" class="Keyword">open</a> <a id="1282" href="Function.Bundles.html#4752" class="Module">Equivalence</a> <a id="1294" href="Relation.Nullary.Decidable.html#1250" class="Bound">A⇔B</a>

<a id="1299" class="Comment">-- If there is an injection from one setoid to another, and the</a>
<a id="1363" class="Comment">-- latter&#39;s equivalence relation is decidable, then the former&#39;s</a>
<a id="1428" class="Comment">-- equivalence relation is also decidable.</a>
<a id="via-injection"></a><a id="1471" href="Relation.Nullary.Decidable.html#1471" class="Function">via-injection</a> <a id="1485" class="Symbol">:</a> <a id="1487" class="Symbol">{</a><a id="1488" href="Relation.Nullary.Decidable.html#1488" class="Bound">S</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1499" href="Relation.Nullary.Decidable.html#938" class="Generalizable">a</a> <a id="1501" href="Relation.Nullary.Decidable.html#942" class="Generalizable">ℓ₁</a><a id="1503" class="Symbol">}</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Relation.Nullary.Decidable.html#1506" class="Bound">T</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="1517" href="Relation.Nullary.Decidable.html#940" class="Generalizable">b</a> <a id="1519" href="Relation.Nullary.Decidable.html#945" class="Generalizable">ℓ₂</a><a id="1521" class="Symbol">}</a>
                <a id="1539" class="Symbol">(</a><a id="1540" href="Relation.Nullary.Decidable.html#1540" class="Bound">inj</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Function.Bundles.html#2415" class="Record">Injection</a> <a id="1556" href="Relation.Nullary.Decidable.html#1488" class="Bound">S</a> <a id="1558" href="Relation.Nullary.Decidable.html#1506" class="Bound">T</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">(</a><a id="1562" class="Keyword">open</a> <a id="1567" href="Function.Bundles.html#2415" class="Module">Injection</a> <a id="1577" href="Relation.Nullary.Decidable.html#1540" class="Bound">inj</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Symbol">→</a>
                <a id="1600" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1610" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₂._≈_</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a> <a id="1630" href="Relation.Binary.Bundles.html#1169" class="Function Operator">Eq₁._≈_</a>
<a id="1638" href="Relation.Nullary.Decidable.html#1471" class="Function">via-injection</a> <a id="1652" href="Relation.Nullary.Decidable.html#1652" class="Bound">inj</a> <a id="1656" href="Relation.Nullary.Decidable.html#1656" class="Bound Operator">_≟_</a> <a id="1660" href="Relation.Nullary.Decidable.html#1660" class="Bound">x</a> <a id="1662" href="Relation.Nullary.Decidable.html#1662" class="Bound">y</a> <a id="1664" class="Symbol">=</a> <a id="1666" href="Relation.Nullary.Decidable.Core.html#4901" class="Function">map′</a> <a id="1671" href="Function.Bundles.html#2540" class="Function">injective</a> <a id="1681" href="Function.Bundles.html#2497" class="Function">cong</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Function.Bundles.html#2471" class="Function">to</a> <a id="1690" href="Relation.Nullary.Decidable.html#1660" class="Bound">x</a> <a id="1692" href="Relation.Nullary.Decidable.html#1656" class="Bound Operator">≟</a> <a id="1694" href="Function.Bundles.html#2471" class="Function">to</a> <a id="1697" href="Relation.Nullary.Decidable.html#1662" class="Bound">y</a><a id="1698" class="Symbol">)</a>
  <a id="1702" class="Keyword">where</a> <a id="1708" class="Keyword">open</a> <a id="1713" href="Function.Bundles.html#2415" class="Module">Injection</a> <a id="1723" href="Relation.Nullary.Decidable.html#1652" class="Bound">inj</a>

<a id="1728" class="Comment">------------------------------------------------------------------------</a>
<a id="1801" class="Comment">-- A lemma relating True and Dec</a>

<a id="True-↔"></a><a id="1835" href="Relation.Nullary.Decidable.html#1835" class="Function">True-↔</a> <a id="1842" class="Symbol">:</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Relation.Nullary.Decidable.html#1845" class="Bound">a?</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="1854" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="1855" class="Symbol">)</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Relation.Nullary.html#755" class="Function">Irrelevant</a> <a id="1870" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="1879" href="Relation.Nullary.Decidable.html#1845" class="Bound">a?</a> <a id="1882" href="Function.Bundles.html#12340" class="Function Operator">↔</a> <a id="1884" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a>
<a id="1886" href="Relation.Nullary.Decidable.html#1835" class="Function">True-↔</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1900" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1908" href="Relation.Nullary.Decidable.html#1908" class="Bound">[a]</a><a id="1911" class="Symbol">)</a> <a id="1913" href="Relation.Nullary.Decidable.html#1913" class="Bound">irr</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="1925" class="Symbol">(λ</a> <a id="1928" href="Relation.Nullary.Decidable.html#1928" class="Bound">_</a> <a id="1930" class="Symbol">→</a> <a id="1932" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1939" href="Relation.Nullary.Decidable.html#1908" class="Bound">[a]</a><a id="1942" class="Symbol">)</a> <a id="1944" class="Symbol">_</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Nullary.Decidable.html#1913" class="Bound">irr</a> <a id="1951" class="Symbol">(</a><a id="1952" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1959" href="Relation.Nullary.Decidable.html#1908" class="Bound">[a]</a><a id="1962" class="Symbol">))</a> <a id="1965" href="Relation.Binary.PropositionalEquality.Core.html#1225" class="Function">cong′</a>
<a id="1971" href="Relation.Nullary.Decidable.html#1835" class="Function">True-↔</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1985" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="1993" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="1997" href="Relation.Nullary.Decidable.html#1997" class="Bound">¬a</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">_</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Function.Bundles.html#14563" class="Function">mk↔ₛ′</a> <a id="2011" class="Symbol">(λ</a> <a id="2014" class="Symbol">())</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2031" href="Relation.Nullary.Decidable.html#1997" class="Bound">¬a</a><a id="2033" class="Symbol">))</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2044" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2046" href="Relation.Nullary.Decidable.html#1997" class="Bound">¬a</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">λ</a> <a id="2052" class="Symbol">()</a>

<a id="2056" class="Comment">------------------------------------------------------------------------</a>
<a id="2129" class="Comment">-- Result of decidability</a>

<a id="isYes≗does"></a><a id="2156" href="Relation.Nullary.Decidable.html#2156" class="Function">isYes≗does</a> <a id="2167" class="Symbol">:</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Relation.Nullary.Decidable.html#2170" class="Bound">a?</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2179" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2180" class="Symbol">)</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Relation.Nullary.Decidable.Core.html#3343" class="Function">isYes</a> <a id="2190" href="Relation.Nullary.Decidable.html#2170" class="Bound">a?</a> <a id="2193" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2195" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2200" href="Relation.Nullary.Decidable.html#2170" class="Bound">a?</a>
<a id="2203" href="Relation.Nullary.Decidable.html#2156" class="Function">isYes≗does</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2221" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2229" class="Symbol">_)</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2239" href="Relation.Nullary.Decidable.html#2156" class="Function">isYes≗does</a> <a id="2250" class="Symbol">(</a><a id="2251" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2257" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2265" class="Symbol">_)</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-true"></a><a id="2276" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Relation.Nullary.Decidable.html#2288" class="Bound">a?</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2297" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="2304" class="Symbol">→</a> <a id="2306" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2311" href="Relation.Nullary.Decidable.html#2288" class="Bound">a?</a> <a id="2314" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2316" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2321" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2337" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>   <a id="2347" class="Symbol">_</a> <a id="2349" class="Symbol">)</a> <a id="2351" href="Relation.Nullary.Decidable.html#2351" class="Bound">a</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2360" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2376" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2384" href="Relation.Nullary.Decidable.html#2384" class="Bound">[¬a]</a><a id="2388" class="Symbol">)</a> <a id="2390" href="Relation.Nullary.Decidable.html#2390" class="Bound">a</a> <a id="2392" class="Symbol">=</a> <a id="2394" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2409" href="Relation.Nullary.Decidable.html#2384" class="Bound">[¬a]</a> <a id="2414" href="Relation.Nullary.Decidable.html#2390" class="Bound">a</a><a id="2415" class="Symbol">)</a>

<a id="dec-false"></a><a id="2418" href="Relation.Nullary.Decidable.html#2418" class="Function">dec-false</a> <a id="2428" class="Symbol">:</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Relation.Nullary.Decidable.html#2431" class="Bound">a?</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2440" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2441" class="Symbol">)</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2447" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="2449" class="Symbol">→</a> <a id="2451" href="Relation.Nullary.Decidable.Core.html#1551" class="Field">does</a> <a id="2456" href="Relation.Nullary.Decidable.html#2431" class="Bound">a?</a> <a id="2459" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2461" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2467" href="Relation.Nullary.Decidable.html#2418" class="Function">dec-false</a> <a id="2477" class="Symbol">(</a><a id="2478" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2484" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a>  <a id="2493" class="Symbol">_</a> <a id="2495" class="Symbol">)</a> <a id="2497" href="Relation.Nullary.Decidable.html#2497" class="Bound">¬a</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2507" href="Relation.Nullary.Decidable.html#2418" class="Function">dec-false</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2524" href="Relation.Nullary.Decidable.Core.html#1529" class="InductiveConstructor Operator">because</a> <a id="2532" href="Relation.Nullary.Decidable.html#2532" class="Bound">[a]</a><a id="2535" class="Symbol">)</a> <a id="2537" href="Relation.Nullary.Decidable.html#2537" class="Bound">¬a</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Nullary.Decidable.html#2537" class="Bound">¬a</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="2561" href="Relation.Nullary.Decidable.html#2532" class="Bound">[a]</a><a id="2564" class="Symbol">))</a>

<a id="dec-yes"></a><a id="2568" href="Relation.Nullary.Decidable.html#2568" class="Function">dec-yes</a> <a id="2576" class="Symbol">:</a> <a id="2578" class="Symbol">(</a><a id="2579" href="Relation.Nullary.Decidable.html#2579" class="Bound">a?</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2588" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2589" class="Symbol">)</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="2595" class="Symbol">→</a> <a id="2597" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2599" class="Symbol">λ</a> <a id="2601" href="Relation.Nullary.Decidable.html#2601" class="Bound">a</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Relation.Nullary.Decidable.html#2579" class="Bound">a?</a> <a id="2608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2610" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2614" href="Relation.Nullary.Decidable.html#2601" class="Bound">a</a>
<a id="2616" href="Relation.Nullary.Decidable.html#2568" class="Function">dec-yes</a> <a id="2624" href="Relation.Nullary.Decidable.html#2624" class="Bound">a?</a> <a id="2627" href="Relation.Nullary.Decidable.html#2627" class="Bound">a</a> <a id="2629" class="Keyword">with</a> <a id="2634" href="Relation.Nullary.Decidable.html#2276" class="Function">dec-true</a> <a id="2643" href="Relation.Nullary.Decidable.html#2624" class="Bound">a?</a> <a id="2646" href="Relation.Nullary.Decidable.html#2627" class="Bound">a</a>
<a id="2648" href="Relation.Nullary.Decidable.html#2568" class="Function">dec-yes</a> <a id="2656" class="Symbol">(</a><a id="2657" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2661" href="Relation.Nullary.Decidable.html#2661" class="Bound">a′</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Relation.Nullary.Decidable.html#2665" class="Bound">a</a> <a id="2667" class="Symbol">|</a> <a id="2669" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Relation.Nullary.Decidable.html#2661" class="Bound">a′</a> <a id="2679" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-no"></a><a id="2687" href="Relation.Nullary.Decidable.html#2687" class="Function">dec-no</a> <a id="2694" class="Symbol">:</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Relation.Nullary.Decidable.html#2697" class="Bound">a?</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2706" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Relation.Nullary.Decidable.html#2710" class="Bound">¬a</a> <a id="2713" class="Symbol">:</a> <a id="2715" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2717" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2718" class="Symbol">)</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Nullary.Decidable.html#2697" class="Bound">a?</a> <a id="2725" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2727" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2730" href="Relation.Nullary.Decidable.html#2710" class="Bound">¬a</a>
<a id="2733" href="Relation.Nullary.Decidable.html#2687" class="Function">dec-no</a> <a id="2740" href="Relation.Nullary.Decidable.html#2740" class="Bound">a?</a> <a id="2743" href="Relation.Nullary.Decidable.html#2743" class="Bound">¬a</a> <a id="2746" class="Keyword">with</a> <a id="2751" href="Relation.Nullary.Decidable.html#2418" class="Function">dec-false</a> <a id="2761" href="Relation.Nullary.Decidable.html#2740" class="Bound">a?</a> <a id="2764" href="Relation.Nullary.Decidable.html#2743" class="Bound">¬a</a>
<a id="2767" href="Relation.Nullary.Decidable.html#2687" class="Function">dec-no</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2778" class="Symbol">_)</a> <a id="2781" class="Symbol">_</a> <a id="2783" class="Symbol">|</a> <a id="2785" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2790" class="Symbol">=</a> <a id="2792" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-yes-irr"></a><a id="2798" href="Relation.Nullary.Decidable.html#2798" class="Function">dec-yes-irr</a> <a id="2810" class="Symbol">:</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Relation.Nullary.Decidable.html#2813" class="Bound">a?</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2822" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2823" class="Symbol">)</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Relation.Nullary.html#755" class="Function">Irrelevant</a> <a id="2838" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a> <a id="2840" class="Symbol">→</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Relation.Nullary.Decidable.html#2843" class="Bound">a</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="Relation.Nullary.Decidable.html#960" class="Generalizable">A</a><a id="2848" class="Symbol">)</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Relation.Nullary.Decidable.html#2813" class="Bound">a?</a> <a id="2855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2857" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2861" href="Relation.Nullary.Decidable.html#2843" class="Bound">a</a>
<a id="2863" href="Relation.Nullary.Decidable.html#2798" class="Function">dec-yes-irr</a> <a id="2875" href="Relation.Nullary.Decidable.html#2875" class="Bound">a?</a> <a id="2878" href="Relation.Nullary.Decidable.html#2878" class="Bound">irr</a> <a id="2882" href="Relation.Nullary.Decidable.html#2882" class="Bound">a</a> <a id="2884" class="Keyword">with</a> <a id="2889" href="Relation.Nullary.Decidable.html#2568" class="Function">dec-yes</a> <a id="2897" href="Relation.Nullary.Decidable.html#2875" class="Bound">a?</a> <a id="2900" href="Relation.Nullary.Decidable.html#2882" class="Bound">a</a>
<a id="2902" class="Symbol">...</a> <a id="2906" class="Symbol">|</a> <a id="2908" href="Relation.Nullary.Decidable.html#2908" class="Bound">a′</a> <a id="2911" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2913" href="Relation.Nullary.Decidable.html#2913" class="Bound">eq</a> <a id="2916" class="Keyword">rewrite</a> <a id="2924" class="Bound">irr</a> <a id="2928" class="Bound">a</a> <a id="2930" href="Relation.Nullary.Decidable.html#2908" class="Bound">a′</a> <a id="2933" class="Symbol">=</a> <a id="2935" href="Relation.Nullary.Decidable.html#2913" class="Bound">eq</a>
</pre></body></html>

==> anc/Relation.Nullary.Indexed.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Indexed</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Negation indexed by a Level</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="288" class="Keyword">where</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="318" class="Keyword">hiding</a> <a id="325" class="Symbol">(</a><a id="326" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Level.html" class="Module">Level</a>

<a id="353" class="Comment">------------------------------------------------------------------------</a>
<a id="426" class="Comment">-- Negation.</a>

<a id="440" class="Comment">-- level polymorphic version of ¬</a>
<a id="¬"></a><a id="474" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="476" class="Symbol">:</a> <a id="478" class="Symbol">∀</a> <a id="480" class="Symbol">{</a><a id="481" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a><a id="482" class="Symbol">}</a> <a id="484" class="Symbol">(</a><a id="485" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" class="Symbol">(</a><a id="511" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="515" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a><a id="516" class="Symbol">)</a>
<a id="518" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="520" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="522" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="524" class="Symbol">=</a> <a id="526" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="528" class="Symbol">→</a> <a id="530" href="Level.html#409" class="Record">Lift</a> <a id="535" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="537" href="Data.Empty.html#895" class="Function">⊥</a>
</pre></body></html>

==> anc/Relation.Nullary.Negation.Core.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation.Core</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to negation</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Data.Bool.Base.html#941" class="Function">not</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="371" class="Keyword">using</a> <a id="377" class="Symbol">(</a><a id="378" href="Data.Empty.html#895" class="Function">⊥</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="425" class="Symbol">;</a> <a id="427" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="432" class="Symbol">;</a> <a id="434" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="438" class="Symbol">;</a> <a id="440" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Function.Base.html" class="Module">Function.Base</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Function.Base.html#1638" class="Function">flip</a><a id="483" class="Symbol">;</a> <a id="485" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="488" class="Symbol">;</a> <a id="490" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="493" class="Symbol">;</a> <a id="495" href="Function.Base.html#725" class="Function">const</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Level.html" class="Module">Level</a>

<a id="521" class="Keyword">private</a>
  <a id="531" class="Keyword">variable</a>
    <a id="544" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a> <a id="546" href="Relation.Nullary.Negation.Core.html#546" class="Generalizable">p</a> <a id="548" href="Relation.Nullary.Negation.Core.html#548" class="Generalizable">q</a> <a id="550" href="Relation.Nullary.Negation.Core.html#550" class="Generalizable">w</a> <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="564" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="566" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="568" href="Relation.Nullary.Negation.Core.html#568" class="Generalizable">C</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="576" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a>
    <a id="582" href="Relation.Nullary.Negation.Core.html#582" class="Generalizable">Whatever</a> <a id="591" class="Symbol">:</a> <a id="593" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="597" href="Relation.Nullary.Negation.Core.html#550" class="Generalizable">w</a>

<a id="600" class="Comment">------------------------------------------------------------------------</a>
<a id="673" class="Comment">-- Negation.</a>

<a id="687" class="Keyword">infix</a> <a id="693" class="Number">3</a> <a id="695" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a>
<a id="¬_"></a><a id="698" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a> <a id="701" class="Symbol">:</a> <a id="703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="707" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a>
<a id="717" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="719" href="Relation.Nullary.Negation.Core.html#719" class="Bound">A</a> <a id="721" class="Symbol">=</a> <a id="723" href="Relation.Nullary.Negation.Core.html#719" class="Bound">A</a> <a id="725" class="Symbol">→</a> <a id="727" href="Data.Empty.html#895" class="Function">⊥</a>

<a id="730" class="Comment">------------------------------------------------------------------------</a>
<a id="803" class="Comment">-- Stability.</a>

<a id="818" class="Comment">-- Double-negation</a>
<a id="DoubleNegation"></a><a id="837" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="858" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a> <a id="860" class="Symbol">→</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a>
<a id="868" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="883" href="Relation.Nullary.Negation.Core.html#883" class="Bound">A</a> <a id="885" class="Symbol">=</a> <a id="887" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="889" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="891" href="Relation.Nullary.Negation.Core.html#883" class="Bound">A</a>

<a id="894" class="Comment">-- Stability under double-negation.</a>
<a id="Stable"></a><a id="930" href="Relation.Nullary.Negation.Core.html#930" class="Function">Stable</a> <a id="937" class="Symbol">:</a> <a id="939" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="943" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a> <a id="945" class="Symbol">→</a> <a id="947" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="951" href="Relation.Nullary.Negation.Core.html#544" class="Generalizable">a</a>
<a id="953" href="Relation.Nullary.Negation.Core.html#930" class="Function">Stable</a> <a id="960" href="Relation.Nullary.Negation.Core.html#960" class="Bound">A</a> <a id="962" class="Symbol">=</a> <a id="964" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="966" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="968" href="Relation.Nullary.Negation.Core.html#960" class="Bound">A</a> <a id="970" class="Symbol">→</a> <a id="972" href="Relation.Nullary.Negation.Core.html#960" class="Bound">A</a>

<a id="975" class="Comment">------------------------------------------------------------------------</a>
<a id="1048" class="Comment">-- Relationship to sum</a>

<a id="1072" class="Keyword">infixr</a> <a id="1079" class="Number">1</a> <a id="1081" href="Relation.Nullary.Negation.Core.html#1087" class="Function Operator">_¬-⊎_</a>
<a id="_¬-⊎_"></a><a id="1087" href="Relation.Nullary.Negation.Core.html#1087" class="Function Operator">_¬-⊎_</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1097" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1103" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1112" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1114" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a><a id="1115" class="Symbol">)</a>
<a id="1117" href="Relation.Nullary.Negation.Core.html#1087" class="Function Operator">_¬-⊎_</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="1132" class="Comment">------------------------------------------------------------------------</a>
<a id="1205" class="Comment">-- Uses of negation</a>

<a id="contradiction"></a><a id="1226" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1248" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Relation.Nullary.Negation.Core.html#582" class="Generalizable">Whatever</a>
<a id="1261" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1275" href="Relation.Nullary.Negation.Core.html#1275" class="Bound">a</a> <a id="1277" href="Relation.Nullary.Negation.Core.html#1277" class="Bound">¬a</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Relation.Nullary.Negation.Core.html#1277" class="Bound">¬a</a> <a id="1293" href="Relation.Nullary.Negation.Core.html#1275" class="Bound">a</a><a id="1294" class="Symbol">)</a>

<a id="contradiction₂"></a><a id="1297" href="Relation.Nullary.Negation.Core.html#1297" class="Function">contradiction₂</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1316" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1318" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1324" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1326" class="Symbol">→</a> <a id="1328" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1330" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="1332" class="Symbol">→</a> <a id="1334" href="Relation.Nullary.Negation.Core.html#582" class="Generalizable">Whatever</a>
<a id="1343" href="Relation.Nullary.Negation.Core.html#1297" class="Function">contradiction₂</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1364" href="Relation.Nullary.Negation.Core.html#1364" class="Bound">a</a><a id="1365" class="Symbol">)</a> <a id="1367" href="Relation.Nullary.Negation.Core.html#1367" class="Bound">¬a</a> <a id="1370" href="Relation.Nullary.Negation.Core.html#1370" class="Bound">¬b</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1389" href="Relation.Nullary.Negation.Core.html#1364" class="Bound">a</a> <a id="1391" href="Relation.Nullary.Negation.Core.html#1367" class="Bound">¬a</a>
<a id="1394" href="Relation.Nullary.Negation.Core.html#1297" class="Function">contradiction₂</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1415" href="Relation.Nullary.Negation.Core.html#1415" class="Bound">b</a><a id="1416" class="Symbol">)</a> <a id="1418" href="Relation.Nullary.Negation.Core.html#1418" class="Bound">¬a</a> <a id="1421" href="Relation.Nullary.Negation.Core.html#1421" class="Bound">¬b</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1440" href="Relation.Nullary.Negation.Core.html#1415" class="Bound">b</a> <a id="1442" href="Relation.Nullary.Negation.Core.html#1421" class="Bound">¬b</a>

<a id="contraposition"></a><a id="1446" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a> <a id="1461" class="Symbol">:</a> <a id="1463" class="Symbol">(</a><a id="1464" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1466" class="Symbol">→</a> <a id="1468" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1475" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="1477" class="Symbol">→</a> <a id="1479" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1481" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a>
<a id="1483" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a> <a id="1498" href="Relation.Nullary.Negation.Core.html#1498" class="Bound">f</a> <a id="1500" href="Relation.Nullary.Negation.Core.html#1500" class="Bound">¬b</a> <a id="1503" href="Relation.Nullary.Negation.Core.html#1503" class="Bound">a</a> <a id="1505" class="Symbol">=</a> <a id="1507" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Relation.Nullary.Negation.Core.html#1498" class="Bound">f</a> <a id="1524" href="Relation.Nullary.Negation.Core.html#1503" class="Bound">a</a><a id="1525" class="Symbol">)</a> <a id="1527" href="Relation.Nullary.Negation.Core.html#1500" class="Bound">¬b</a>

<a id="1531" class="Comment">-- Everything is stable in the double-negation monad.</a>
<a id="stable"></a><a id="1585" href="Relation.Nullary.Negation.Core.html#1585" class="Function">stable</a> <a id="1592" class="Symbol">:</a> <a id="1594" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1596" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1598" href="Relation.Nullary.Negation.Core.html#930" class="Function">Stable</a> <a id="1605" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a>
<a id="1607" href="Relation.Nullary.Negation.Core.html#1585" class="Function">stable</a> <a id="1614" href="Relation.Nullary.Negation.Core.html#1614" class="Bound">¬[¬¬a→a]</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Nullary.Negation.Core.html#1614" class="Bound">¬[¬¬a→a]</a> <a id="1634" class="Symbol">(λ</a> <a id="1637" href="Relation.Nullary.Negation.Core.html#1637" class="Bound">¬¬a</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Relation.Nullary.Negation.Core.html#1637" class="Bound">¬¬a</a> <a id="1655" class="Symbol">(</a><a id="1656" href="Relation.Nullary.Negation.Core.html#1614" class="Bound">¬[¬¬a→a]</a> <a id="1665" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1667" href="Function.Base.html#725" class="Function">const</a><a id="1672" class="Symbol">)))</a>

<a id="1677" class="Comment">-- Negated predicates are stable.</a>
<a id="negated-stable"></a><a id="1711" href="Relation.Nullary.Negation.Core.html#1711" class="Function">negated-stable</a> <a id="1726" class="Symbol">:</a> <a id="1728" href="Relation.Nullary.Negation.Core.html#930" class="Function">Stable</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1738" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a><a id="1739" class="Symbol">)</a>
<a id="1741" href="Relation.Nullary.Negation.Core.html#1711" class="Function">negated-stable</a> <a id="1756" href="Relation.Nullary.Negation.Core.html#1756" class="Bound">¬¬¬a</a> <a id="1761" href="Relation.Nullary.Negation.Core.html#1761" class="Bound">a</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Relation.Nullary.Negation.Core.html#1756" class="Bound">¬¬¬a</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Function.Base.html#1974" class="Function Operator">_$</a> <a id="1774" href="Relation.Nullary.Negation.Core.html#1761" class="Bound">a</a><a id="1775" class="Symbol">)</a>

<a id="¬¬-map"></a><a id="1778" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="1785" class="Symbol">:</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1799" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1801" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1807" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1809" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a>
<a id="1811" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="1818" href="Relation.Nullary.Negation.Core.html#1818" class="Bound">f</a> <a id="1820" class="Symbol">=</a> <a id="1822" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Relation.Nullary.Negation.Core.html#1446" class="Function">contraposition</a> <a id="1853" href="Relation.Nullary.Negation.Core.html#1818" class="Bound">f</a><a id="1854" class="Symbol">)</a>

<a id="1857" class="Comment">-- Note also the following use of flip:</a>
<a id="1897" class="Keyword">private</a>
  <a id="note"></a><a id="1907" href="Relation.Nullary.Negation.Core.html#1907" class="Function">note</a> <a id="1912" class="Symbol">:</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1921" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Relation.Nullary.Negation.Core.html#566" class="Generalizable">B</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1932" href="Relation.Nullary.Negation.Core.html#564" class="Generalizable">A</a>
  <a id="1936" href="Relation.Nullary.Negation.Core.html#1907" class="Function">note</a> <a id="1941" class="Symbol">=</a> <a id="1943" href="Function.Base.html#1638" class="Function">flip</a>
</pre></body></html>

==> anc/Relation.Nullary.Negation.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Negation</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to negation</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Effect.Monad.html#779" class="Record">RawMonad</a><a id="339" class="Symbol">;</a> <a id="341" href="Effect.Monad.html#1683" class="Function">mkRawMonad</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="398" class="Symbol">;</a> <a id="400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Bool.Base.html#1505" class="Function Operator">if_then_else_</a><a id="419" class="Symbol">;</a> <a id="421" href="Data.Bool.Base.html#941" class="Function">not</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Data.Empty.html#1050" class="Function">⊥-elim</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="494" class="Symbol">as</a> <a id="497" class="Module">Prod</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="512" class="Symbol">;</a> <a id="514" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="515" class="Symbol">;</a> <a id="517" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.Product.Base.html#852" class="Function">∃</a><a id="528" class="Symbol">;</a> <a id="530" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="572" class="Symbol">as</a> <a id="575" class="Module">Sum</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="589" class="Symbol">;</a> <a id="591" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="595" class="Symbol">;</a> <a id="597" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="601" class="Symbol">;</a> <a id="603" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="608" class="Symbol">)</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Function.Base.html" class="Module">Function.Base</a> <a id="636" class="Keyword">using</a> <a id="642" class="Symbol">(</a><a id="643" href="Function.Base.html#1638" class="Function">flip</a><a id="647" class="Symbol">;</a> <a id="649" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Base.html#725" class="Function">const</a><a id="659" class="Symbol">;</a> <a id="661" href="Function.Base.html#3626" class="Function Operator">_∘′_</a><a id="665" class="Symbol">)</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Level.html" class="Module">Level</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="697" class="Symbol">)</a>
<a id="699" class="Keyword">open</a> <a id="704" class="Keyword">import</a> <a id="711" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="753" class="Symbol">;</a> <a id="755" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="758" class="Symbol">;</a> <a id="760" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="762" class="Symbol">;</a> <a id="764" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a><a id="782" class="Symbol">)</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="811" class="Keyword">using</a> <a id="817" class="Symbol">(</a><a id="818" href="Relation.Unary.html#3491" class="Function">Universal</a><a id="827" class="Symbol">;</a> <a id="829" href="Relation.Unary.html#1232" class="Function">Pred</a><a id="833" class="Symbol">)</a>

<a id="836" class="Keyword">private</a>
  <a id="846" class="Keyword">variable</a>
    <a id="859" href="Relation.Nullary.Negation.html#859" class="Generalizable">a</a> <a id="861" href="Relation.Nullary.Negation.html#861" class="Generalizable">b</a> <a id="863" href="Relation.Nullary.Negation.html#863" class="Generalizable">c</a> <a id="865" href="Relation.Nullary.Negation.html#865" class="Generalizable">d</a> <a id="867" href="Relation.Nullary.Negation.html#867" class="Generalizable">p</a> <a id="869" href="Relation.Nullary.Negation.html#869" class="Generalizable">w</a> <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="883" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="885" href="Relation.Nullary.Negation.html#885" class="Generalizable">B</a> <a id="887" href="Relation.Nullary.Negation.html#887" class="Generalizable">C</a> <a id="889" href="Relation.Nullary.Negation.html#889" class="Generalizable">D</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" href="Relation.Nullary.Negation.html#859" class="Generalizable">a</a>
    <a id="903" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="905" class="Symbol">:</a> <a id="907" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="912" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="914" href="Relation.Nullary.Negation.html#867" class="Generalizable">p</a>
    <a id="920" href="Relation.Nullary.Negation.html#920" class="Generalizable">Whatever</a> <a id="929" class="Symbol">:</a> <a id="931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="935" href="Relation.Nullary.Negation.html#869" class="Generalizable">w</a>

<a id="938" class="Comment">------------------------------------------------------------------------</a>
<a id="1011" class="Comment">-- Re-export public definitions</a>

<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1087" class="Keyword">public</a>

<a id="1095" class="Comment">------------------------------------------------------------------------</a>
<a id="1168" class="Comment">-- Quantifier juggling</a>

<a id="∃⟶¬∀¬"></a><a id="1192" href="Relation.Nullary.Negation.html#1192" class="Function">∃⟶¬∀¬</a> <a id="1198" class="Symbol">:</a> <a id="1200" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1202" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1208" class="Symbol">(∀</a> <a id="1211" href="Relation.Nullary.Negation.html#1211" class="Bound">x</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1217" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1219" href="Relation.Nullary.Negation.html#1211" class="Bound">x</a><a id="1220" class="Symbol">)</a>
<a id="1222" href="Relation.Nullary.Negation.html#1192" class="Function">∃⟶¬∀¬</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Function.Base.html#1638" class="Function">flip</a> <a id="1235" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∀⟶¬∃¬"></a><a id="1244" href="Relation.Nullary.Negation.html#1244" class="Function">∀⟶¬∃¬</a> <a id="1250" class="Symbol">:</a> <a id="1252" class="Symbol">(∀</a> <a id="1255" href="Relation.Nullary.Negation.html#1255" class="Bound">x</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1261" href="Relation.Nullary.Negation.html#1255" class="Bound">x</a><a id="1262" class="Symbol">)</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1268" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1270" class="Symbol">λ</a> <a id="1272" href="Relation.Nullary.Negation.html#1272" class="Bound">x</a> <a id="1274" class="Symbol">→</a> <a id="1276" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1278" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1280" href="Relation.Nullary.Negation.html#1272" class="Bound">x</a>
<a id="1282" href="Relation.Nullary.Negation.html#1244" class="Function">∀⟶¬∃¬</a> <a id="1288" href="Relation.Nullary.Negation.html#1288" class="Bound">∀xPx</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a> <a id="1296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1298" href="Relation.Nullary.Negation.html#1298" class="Bound">¬Px</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Relation.Nullary.Negation.html#1298" class="Bound">¬Px</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Relation.Nullary.Negation.html#1288" class="Bound">∀xPx</a> <a id="1315" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a><a id="1316" class="Symbol">)</a>

<a id="¬∃⟶∀¬"></a><a id="1319" href="Relation.Nullary.Negation.html#1319" class="Function">¬∃⟶∀¬</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1329" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1331" class="Symbol">(λ</a> <a id="1334" href="Relation.Nullary.Negation.html#1334" class="Bound">x</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1340" href="Relation.Nullary.Negation.html#1334" class="Bound">x</a><a id="1341" class="Symbol">)</a> <a id="1343" class="Symbol">→</a> <a id="1345" class="Symbol">∀</a> <a id="1347" href="Relation.Nullary.Negation.html#1347" class="Bound">x</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1353" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1355" href="Relation.Nullary.Negation.html#1347" class="Bound">x</a>
<a id="1357" href="Relation.Nullary.Negation.html#1319" class="Function">¬∃⟶∀¬</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="∀¬⟶¬∃"></a><a id="1372" href="Relation.Nullary.Negation.html#1372" class="Function">∀¬⟶¬∃</a> <a id="1378" class="Symbol">:</a> <a id="1380" class="Symbol">(∀</a> <a id="1383" href="Relation.Nullary.Negation.html#1383" class="Bound">x</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1389" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1391" href="Relation.Nullary.Negation.html#1383" class="Bound">x</a><a id="1392" class="Symbol">)</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1398" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1400" class="Symbol">(λ</a> <a id="1403" href="Relation.Nullary.Negation.html#1403" class="Bound">x</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1409" href="Relation.Nullary.Negation.html#1403" class="Bound">x</a><a id="1410" class="Symbol">)</a>
<a id="1412" href="Relation.Nullary.Negation.html#1372" class="Function">∀¬⟶¬∃</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∃¬⟶¬∀"></a><a id="1429" href="Relation.Nullary.Negation.html#1429" class="Function">∃¬⟶¬∀</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1439" class="Symbol">(λ</a> <a id="1442" href="Relation.Nullary.Negation.html#1442" class="Bound">x</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1448" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1450" href="Relation.Nullary.Negation.html#1442" class="Bound">x</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">→</a> <a id="1455" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1457" class="Symbol">(∀</a> <a id="1460" href="Relation.Nullary.Negation.html#1460" class="Bound">x</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1466" href="Relation.Nullary.Negation.html#1460" class="Bound">x</a><a id="1467" class="Symbol">)</a>
<a id="1469" href="Relation.Nullary.Negation.html#1429" class="Function">∃¬⟶¬∀</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Function.Base.html#1638" class="Function">flip</a> <a id="1482" href="Relation.Nullary.Negation.html#1244" class="Function">∀⟶¬∃¬</a>

<a id="1489" class="Comment">------------------------------------------------------------------------</a>
<a id="1562" class="Comment">-- Double Negation</a>

<a id="1582" class="Comment">-- Double-negation is a monad (if we assume that all elements of ¬ ¬ P</a>
<a id="1653" class="Comment">-- are equal).</a>

<a id="¬¬-Monad"></a><a id="1669" href="Relation.Nullary.Negation.html#1669" class="Function">¬¬-Monad</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Effect.Monad.html#779" class="Record">RawMonad</a> <a id="1689" class="Symbol">{</a><a id="1690" href="Relation.Nullary.Negation.html#859" class="Generalizable">a</a><a id="1691" class="Symbol">}</a> <a id="1693" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a>
<a id="1708" href="Relation.Nullary.Negation.html#1669" class="Function">¬¬-Monad</a> <a id="1717" class="Symbol">=</a> <a id="1719" href="Effect.Monad.html#1683" class="Function">mkRawMonad</a>
  <a id="1732" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a>
  <a id="1749" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a>
  <a id="1765" class="Symbol">(λ</a> <a id="1768" href="Relation.Nullary.Negation.html#1768" class="Bound">x</a> <a id="1770" href="Relation.Nullary.Negation.html#1770" class="Bound">f</a> <a id="1772" class="Symbol">→</a> <a id="1774" href="Relation.Nullary.Negation.Core.html#1711" class="Function">negated-stable</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="1797" href="Relation.Nullary.Negation.html#1770" class="Bound">f</a> <a id="1799" href="Relation.Nullary.Negation.html#1768" class="Bound">x</a><a id="1800" class="Symbol">))</a>

<a id="¬¬-push"></a><a id="1804" href="Relation.Nullary.Negation.html#1804" class="Function">¬¬-push</a> <a id="1812" class="Symbol">:</a> <a id="1814" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="1829" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="1832" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1834" href="Relation.Unary.html#3491" class="Function">]</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Relation.Unary.html#3491" class="Function">Π[</a> <a id="1841" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="1856" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="1858" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="1860" href="Relation.Unary.html#3491" class="Function">]</a>
<a id="1862" href="Relation.Nullary.Negation.html#1804" class="Function">¬¬-push</a> <a id="1870" href="Relation.Nullary.Negation.html#1870" class="Bound">¬¬∀P</a> <a id="1875" href="Relation.Nullary.Negation.html#1875" class="Bound">a</a> <a id="1877" href="Relation.Nullary.Negation.html#1877" class="Bound">¬Pa</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Relation.Nullary.Negation.html#1870" class="Bound">¬¬∀P</a> <a id="1888" class="Symbol">(λ</a> <a id="1891" href="Relation.Nullary.Negation.html#1891" class="Bound">∀P</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Relation.Nullary.Negation.html#1877" class="Bound">¬Pa</a> <a id="1900" class="Symbol">(</a><a id="1901" href="Relation.Nullary.Negation.html#1891" class="Bound">∀P</a> <a id="1904" href="Relation.Nullary.Negation.html#1875" class="Bound">a</a><a id="1905" class="Symbol">))</a>

<a id="1909" class="Comment">-- If Whatever is instantiated with ¬ ¬ something, then this function</a>
<a id="1979" class="Comment">-- is call with current continuation in the double-negation monad, or,</a>
<a id="2050" class="Comment">-- if you will, a double-negation translation of Peirce&#39;s law.</a>
<a id="2113" class="Comment">--</a>
<a id="2116" class="Comment">-- In order to prove ¬ ¬ P one can assume ¬ P and prove ⊥. However,</a>
<a id="2184" class="Comment">-- sometimes it is nice to avoid leaving the double-negation monad; in</a>
<a id="2255" class="Comment">-- that case this function can be used (with Whatever instantiated to</a>
<a id="2325" class="Comment">-- ⊥).</a>

<a id="call/cc"></a><a id="2333" href="Relation.Nullary.Negation.html#2333" class="Function">call/cc</a> <a id="2341" class="Symbol">:</a> <a id="2343" class="Symbol">((</a><a id="2345" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2347" class="Symbol">→</a> <a id="2349" href="Relation.Nullary.Negation.html#920" class="Generalizable">Whatever</a><a id="2357" class="Symbol">)</a> <a id="2359" class="Symbol">→</a> <a id="2361" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="2376" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="2396" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a>
<a id="2398" href="Relation.Nullary.Negation.html#2333" class="Function">call/cc</a> <a id="2406" href="Relation.Nullary.Negation.html#2406" class="Bound">hyp</a> <a id="2410" href="Relation.Nullary.Negation.html#2410" class="Bound">¬a</a> <a id="2413" class="Symbol">=</a> <a id="2415" href="Relation.Nullary.Negation.html#2406" class="Bound">hyp</a> <a id="2419" class="Symbol">(λ</a> <a id="2422" href="Relation.Nullary.Negation.html#2422" class="Bound">a</a> <a id="2424" class="Symbol">→</a> <a id="2426" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Relation.Nullary.Negation.html#2410" class="Bound">¬a</a> <a id="2437" href="Relation.Nullary.Negation.html#2422" class="Bound">a</a><a id="2438" class="Symbol">))</a> <a id="2441" href="Relation.Nullary.Negation.html#2410" class="Bound">¬a</a>

<a id="2445" class="Comment">-- The &quot;independence of premise&quot; rule, in the double-negation monad.</a>
<a id="2514" class="Comment">-- It is assumed that the index set (A) is inhabited.</a>

<a id="independence-of-premise"></a><a id="2569" href="Relation.Nullary.Negation.html#2569" class="Function">independence-of-premise</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2597" class="Symbol">→</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Relation.Nullary.Negation.html#885" class="Generalizable">B</a> <a id="2602" class="Symbol">→</a> <a id="2604" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2606" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2608" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a><a id="2609" class="Symbol">)</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2632" href="Relation.Nullary.Negation.html#2632" class="Bound">x</a> <a id="2634" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2636" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2638" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Relation.Nullary.Negation.html#885" class="Generalizable">B</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Relation.Nullary.Negation.html#903" class="Generalizable">P</a> <a id="2647" href="Relation.Nullary.Negation.html#2632" class="Bound">x</a><a id="2648" class="Symbol">))</a>
<a id="2651" href="Relation.Nullary.Negation.html#2569" class="Function">independence-of-premise</a> <a id="2675" class="Symbol">{</a><a id="2676" class="Argument">A</a> <a id="2678" class="Symbol">=</a> <a id="2680" href="Relation.Nullary.Negation.html#2680" class="Bound">A</a><a id="2681" class="Symbol">}</a> <a id="2683" class="Symbol">{</a><a id="2684" class="Argument">B</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Relation.Nullary.Negation.html#2688" class="Bound">B</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">{</a><a id="2692" class="Argument">P</a> <a id="2694" class="Symbol">=</a> <a id="2696" href="Relation.Nullary.Negation.html#2696" class="Bound">P</a><a id="2697" class="Symbol">}</a> <a id="2699" href="Relation.Nullary.Negation.html#2699" class="Bound">q</a> <a id="2701" href="Relation.Nullary.Negation.html#2701" class="Bound">f</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="2712" href="Relation.Nullary.Negation.html#2748" class="Function">helper</a> <a id="2719" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a>
  <a id="2740" class="Keyword">where</a>
  <a id="2748" href="Relation.Nullary.Negation.html#2748" class="Function">helper</a> <a id="2755" class="Symbol">:</a> <a id="2757" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="2761" href="Relation.Nullary.Negation.html#2688" class="Bound">B</a> <a id="2763" class="Symbol">→</a> <a id="2765" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2768" href="Relation.Nullary.Negation.html#2768" class="Bound">x</a> <a id="2770" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2772" href="Relation.Nullary.Negation.html#2680" class="Bound">A</a> <a id="2774" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Relation.Nullary.Negation.html#2688" class="Bound">B</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Relation.Nullary.Negation.html#2696" class="Bound">P</a> <a id="2783" href="Relation.Nullary.Negation.html#2768" class="Bound">x</a><a id="2784" class="Symbol">)</a>
  <a id="2788" href="Relation.Nullary.Negation.html#2748" class="Function">helper</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="2800" href="Relation.Nullary.Negation.html#2800" class="Bound">p</a><a id="2801" class="Symbol">)</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="2815" href="Function.Base.html#725" class="Function">const</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Relation.Nullary.Negation.html#2701" class="Bound">f</a> <a id="2824" href="Relation.Nullary.Negation.html#2800" class="Bound">p</a><a id="2825" class="Symbol">)</a>
  <a id="2829" href="Relation.Nullary.Negation.html#2748" class="Function">helper</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="2840" href="Relation.Nullary.Negation.html#2840" class="Bound">¬p</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">=</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Relation.Nullary.Negation.html#2699" class="Bound">q</a> <a id="2849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2851" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2858" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="2861" href="Relation.Nullary.Negation.html#2840" class="Bound">¬p</a><a id="2863" class="Symbol">)</a>

<a id="2866" class="Comment">-- The independence of premise rule for binary sums.</a>

<a id="independence-of-premise-⊎"></a><a id="2920" href="Relation.Nullary.Negation.html#2920" class="Function">independence-of-premise-⊎</a> <a id="2946" class="Symbol">:</a> <a id="2948" class="Symbol">(</a><a id="2949" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Relation.Nullary.Negation.html#885" class="Generalizable">B</a> <a id="2955" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2957" href="Relation.Nullary.Negation.html#887" class="Generalizable">C</a><a id="2958" class="Symbol">)</a> <a id="2960" class="Symbol">→</a> <a id="2962" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="2977" class="Symbol">((</a><a id="2979" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Relation.Nullary.Negation.html#885" class="Generalizable">B</a><a id="2984" class="Symbol">)</a> <a id="2986" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="2991" class="Symbol">→</a> <a id="2993" href="Relation.Nullary.Negation.html#887" class="Generalizable">C</a><a id="2994" class="Symbol">))</a>
<a id="2997" href="Relation.Nullary.Negation.html#2920" class="Function">independence-of-premise-⊎</a> <a id="3023" class="Symbol">{</a><a id="3024" class="Argument">A</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Relation.Nullary.Negation.html#3028" class="Bound">A</a><a id="3029" class="Symbol">}</a> <a id="3031" class="Symbol">{</a><a id="3032" class="Argument">B</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Relation.Nullary.Negation.html#3036" class="Bound">B</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">{</a><a id="3040" class="Argument">C</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Relation.Nullary.Negation.html#3044" class="Bound">C</a><a id="3045" class="Symbol">}</a> <a id="3047" href="Relation.Nullary.Negation.html#3047" class="Bound">f</a> <a id="3049" class="Symbol">=</a> <a id="3051" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="3058" href="Relation.Nullary.Negation.html#3094" class="Function">helper</a> <a id="3065" href="Relation.Nullary.Decidable.Core.html#5630" class="Function">¬¬-excluded-middle</a>
  <a id="3086" class="Keyword">where</a>
  <a id="3094" href="Relation.Nullary.Negation.html#3094" class="Function">helper</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3107" href="Relation.Nullary.Negation.html#3028" class="Bound">A</a> <a id="3109" class="Symbol">→</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Relation.Nullary.Negation.html#3028" class="Bound">A</a> <a id="3114" class="Symbol">→</a> <a id="3116" href="Relation.Nullary.Negation.html#3036" class="Bound">B</a><a id="3117" class="Symbol">)</a> <a id="3119" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Relation.Nullary.Negation.html#3028" class="Bound">A</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Relation.Nullary.Negation.html#3044" class="Bound">C</a><a id="3127" class="Symbol">)</a>
  <a id="3131" href="Relation.Nullary.Negation.html#3094" class="Function">helper</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="3143" href="Relation.Nullary.Negation.html#3143" class="Bound">p</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">=</a> <a id="3148" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3156" href="Function.Base.html#725" class="Function">const</a> <a id="3162" href="Function.Base.html#725" class="Function">const</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Relation.Nullary.Negation.html#3047" class="Bound">f</a> <a id="3171" href="Relation.Nullary.Negation.html#3143" class="Bound">p</a><a id="3172" class="Symbol">)</a>
  <a id="3176" href="Relation.Nullary.Negation.html#3094" class="Function">helper</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="3187" href="Relation.Nullary.Negation.html#3187" class="Bound">¬p</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="3206" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3209" href="Relation.Nullary.Negation.html#3187" class="Bound">¬p</a><a id="3211" class="Symbol">)</a>

<a id="3214" class="Keyword">private</a>

  <a id="3225" class="Comment">-- Note that independence-of-premise-⊎ is a consequence of</a>
  <a id="3286" class="Comment">-- independence-of-premise (for simplicity it is assumed that Q and</a>
  <a id="3356" class="Comment">-- R have the same type here):</a>

  <a id="corollary"></a><a id="3390" href="Relation.Nullary.Negation.html#3390" class="Function">corollary</a> <a id="3400" class="Symbol">:</a> <a id="3402" class="Symbol">{</a><a id="3403" href="Relation.Nullary.Negation.html#3403" class="Bound">B</a> <a id="3405" href="Relation.Nullary.Negation.html#3405" class="Bound">C</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3413" href="Relation.Nullary.Negation.html#861" class="Generalizable">b</a><a id="3414" class="Symbol">}</a> <a id="3416" class="Symbol">→</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="3421" class="Symbol">→</a> <a id="3423" href="Relation.Nullary.Negation.html#3403" class="Bound">B</a> <a id="3425" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3427" href="Relation.Nullary.Negation.html#3405" class="Bound">C</a><a id="3428" class="Symbol">)</a> <a id="3430" class="Symbol">→</a> <a id="3432" href="Relation.Nullary.Negation.Core.html#837" class="Function">DoubleNegation</a> <a id="3447" class="Symbol">((</a><a id="3449" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Relation.Nullary.Negation.html#3403" class="Bound">B</a><a id="3454" class="Symbol">)</a> <a id="3456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3458" class="Symbol">(</a><a id="3459" href="Relation.Nullary.Negation.html#883" class="Generalizable">A</a> <a id="3461" class="Symbol">→</a> <a id="3463" href="Relation.Nullary.Negation.html#3405" class="Bound">C</a><a id="3464" class="Symbol">))</a>
  <a id="3469" href="Relation.Nullary.Negation.html#3390" class="Function">corollary</a> <a id="3479" class="Symbol">{</a><a id="3480" class="Argument">A</a> <a id="3482" class="Symbol">=</a> <a id="3484" href="Relation.Nullary.Negation.html#3484" class="Bound">A</a><a id="3485" class="Symbol">}</a> <a id="3487" class="Symbol">{</a><a id="3488" class="Argument">B</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Nullary.Negation.html#3492" class="Bound">B</a><a id="3493" class="Symbol">}</a> <a id="3495" class="Symbol">{</a><a id="3496" class="Argument">C</a> <a id="3498" class="Symbol">=</a> <a id="3500" href="Relation.Nullary.Negation.html#3500" class="Bound">C</a><a id="3501" class="Symbol">}</a> <a id="3503" href="Relation.Nullary.Negation.html#3503" class="Bound">f</a> <a id="3505" class="Symbol">=</a>
    <a id="3511" href="Relation.Nullary.Negation.Core.html#1778" class="Function">¬¬-map</a> <a id="3518" href="Relation.Nullary.Negation.html#3602" class="Function">helper</a> <a id="3525" class="Symbol">(</a><a id="3526" href="Relation.Nullary.Negation.html#2569" class="Function">independence-of-premise</a> <a id="3550" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3558" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3562" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3567" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3579" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3581" href="Function.Base.html#3626" class="Function Operator">∘′</a> <a id="3584" href="Relation.Nullary.Negation.html#3503" class="Bound">f</a><a id="3585" class="Symbol">))</a>
    <a id="3592" class="Keyword">where</a>
    <a id="3602" href="Relation.Nullary.Negation.html#3602" class="Function">helper</a> <a id="3609" class="Symbol">:</a> <a id="3611" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3613" class="Symbol">(λ</a> <a id="3616" href="Relation.Nullary.Negation.html#3616" class="Bound">b</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Relation.Nullary.Negation.html#3484" class="Bound">A</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="3627" href="Relation.Nullary.Negation.html#3616" class="Bound">b</a> <a id="3629" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="3634" href="Relation.Nullary.Negation.html#3492" class="Bound">B</a> <a id="3636" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="3641" href="Relation.Nullary.Negation.html#3500" class="Bound">C</a><a id="3642" class="Symbol">)</a> <a id="3644" class="Symbol">→</a> <a id="3646" class="Symbol">(</a><a id="3647" href="Relation.Nullary.Negation.html#3484" class="Bound">A</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Relation.Nullary.Negation.html#3492" class="Bound">B</a><a id="3652" class="Symbol">)</a> <a id="3654" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Relation.Nullary.Negation.html#3484" class="Bound">A</a> <a id="3659" class="Symbol">→</a> <a id="3661" href="Relation.Nullary.Negation.html#3500" class="Bound">C</a><a id="3662" class="Symbol">)</a>
    <a id="3668" href="Relation.Nullary.Negation.html#3602" class="Function">helper</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3684" href="Relation.Nullary.Negation.html#3684" class="Bound">f</a><a id="3685" class="Symbol">)</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3694" href="Relation.Nullary.Negation.html#3684" class="Bound">f</a>
    <a id="3700" href="Relation.Nullary.Negation.html#3602" class="Function">helper</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3716" href="Relation.Nullary.Negation.html#3716" class="Bound">f</a><a id="3717" class="Symbol">)</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3726" href="Relation.Nullary.Negation.html#3716" class="Bound">f</a>
</pre></body></html>

==> anc/Relation.Nullary.Reflects.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary.Reflects</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the `Reflects` construct</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="396" class="Keyword">using</a> <a id="402" class="Symbol">(</a><a id="403" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="465" class="Symbol">;</a> <a id="467" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="471" class="Symbol">;</a> <a id="473" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="519" class="Symbol">;</a> <a id="521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="524" class="Symbol">;</a> <a id="526" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="531" class="Symbol">;</a> <a id="533" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="538" class="Symbol">)</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Level.html" class="Module">Level</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Function.Base.html" class="Module">Function.Base</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="608" class="Symbol">;</a> <a id="610" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="613" class="Symbol">;</a> <a id="615" href="Function.Base.html#725" class="Function">const</a><a id="620" class="Symbol">;</a> <a id="622" href="Function.Base.html#704" class="Function">id</a><a id="624" class="Symbol">)</a>

<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>

<a id="671" class="Keyword">private</a>
  <a id="681" class="Keyword">variable</a>
    <a id="694" href="Relation.Nullary.Reflects.html#694" class="Generalizable">a</a> <a id="696" class="Symbol">:</a> <a id="698" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="708" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="710" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a> <a id="712" class="Symbol">:</a> <a id="714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="718" href="Relation.Nullary.Reflects.html#694" class="Generalizable">a</a>

<a id="721" class="Comment">------------------------------------------------------------------------</a>
<a id="794" class="Comment">-- `Reflects` idiom.</a>

<a id="816" class="Comment">-- The truth value of A is reflected by a boolean value.</a>
<a id="873" class="Comment">-- `Reflects A b` is equivalent to `if b then A else ¬ A`.</a>

<a id="933" class="Keyword">data</a> <a id="Reflects"></a><a id="938" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="947" class="Symbol">(</a><a id="948" href="Relation.Nullary.Reflects.html#948" class="Bound">A</a> <a id="950" class="Symbol">:</a> <a id="952" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="956" href="Relation.Nullary.Reflects.html#694" class="Generalizable">a</a><a id="957" class="Symbol">)</a> <a id="959" class="Symbol">:</a> <a id="961" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="972" href="Relation.Nullary.Reflects.html#956" class="Bound">a</a> <a id="974" class="Keyword">where</a>
  <a id="Reflects.ofʸ"></a><a id="982" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="986" class="Symbol">:</a> <a id="988" class="Symbol">(</a> <a id="990" href="Relation.Nullary.Reflects.html#990" class="Bound">a</a> <a id="992" class="Symbol">:</a>   <a id="996" href="Relation.Nullary.Reflects.html#948" class="Bound">A</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">→</a> <a id="1001" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1010" href="Relation.Nullary.Reflects.html#948" class="Bound">A</a> <a id="1012" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="Reflects.ofⁿ"></a><a id="1019" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="1023" class="Symbol">:</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Relation.Nullary.Reflects.html#1026" class="Bound">¬a</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1033" href="Relation.Nullary.Reflects.html#948" class="Bound">A</a><a id="1034" class="Symbol">)</a> <a id="1036" class="Symbol">→</a> <a id="1038" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1047" href="Relation.Nullary.Reflects.html#948" class="Bound">A</a> <a id="1049" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Constructors and destructors</a>

<a id="1162" class="Comment">-- These lemmas are intended to be used mostly when `b` is a value, so</a>
<a id="1233" class="Comment">-- that the `if` expressions have already been evaluated away.</a>
<a id="1296" class="Comment">-- In this case, `of` works like the relevant constructor (`ofⁿ` or</a>
<a id="1364" class="Comment">-- `ofʸ`), and `invert` strips off the constructor to just give either</a>
<a id="1435" class="Comment">-- the proof of `A` or the proof of `¬ A`.</a>

<a id="of"></a><a id="1479" href="Relation.Nullary.Reflects.html#1479" class="Function">of</a> <a id="1482" class="Symbol">:</a> <a id="1484" class="Symbol">∀</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Relation.Nullary.Reflects.html#1487" class="Bound">b</a><a id="1488" class="Symbol">}</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="1495" href="Relation.Nullary.Reflects.html#1487" class="Bound">b</a> <a id="1497" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="1502" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="1504" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="1509" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1511" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1524" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="1526" href="Relation.Nullary.Reflects.html#1487" class="Bound">b</a>
<a id="1528" href="Relation.Nullary.Reflects.html#1479" class="Function">of</a> <a id="1531" class="Symbol">{</a><a id="1532" class="Argument">b</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1541" class="Symbol">}</a> <a id="1543" href="Relation.Nullary.Reflects.html#1543" class="Bound">¬a</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="1552" href="Relation.Nullary.Reflects.html#1543" class="Bound">¬a</a>
<a id="1555" href="Relation.Nullary.Reflects.html#1479" class="Function">of</a> <a id="1558" class="Symbol">{</a><a id="1559" class="Argument">b</a> <a id="1561" class="Symbol">=</a> <a id="1563" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1568" class="Symbol">}</a>  <a id="1571" href="Relation.Nullary.Reflects.html#1571" class="Bound">a</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="1579" href="Relation.Nullary.Reflects.html#1571" class="Bound">a</a>

<a id="invert"></a><a id="1582" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">∀</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Relation.Nullary.Reflects.html#1594" class="Bound">b</a><a id="1595" class="Symbol">}</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1608" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="1610" href="Relation.Nullary.Reflects.html#1594" class="Bound">b</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Data.Bool.Base.html#1505" class="Function Operator">if</a> <a id="1617" href="Relation.Nullary.Reflects.html#1594" class="Bound">b</a> <a id="1619" href="Data.Bool.Base.html#1505" class="Function Operator">then</a> <a id="1624" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="1626" href="Data.Bool.Base.html#1505" class="Function Operator">else</a> <a id="1631" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1633" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a>
<a id="1635" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="1648" href="Relation.Nullary.Reflects.html#1648" class="Bound">a</a><a id="1649" class="Symbol">)</a> <a id="1651" class="Symbol">=</a> <a id="1653" href="Relation.Nullary.Reflects.html#1648" class="Bound">a</a>
<a id="1655" href="Relation.Nullary.Reflects.html#1582" class="Function">invert</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="1667" href="Relation.Nullary.Reflects.html#1667" class="Bound">¬a</a><a id="1669" class="Symbol">)</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Relation.Nullary.Reflects.html#1667" class="Bound">¬a</a>

<a id="1677" class="Comment">------------------------------------------------------------------------</a>
<a id="1750" class="Comment">-- Interaction with negation, product, sums etc.</a>

<a id="1800" class="Keyword">infixr</a> <a id="1807" class="Number">1</a> <a id="1809" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">_⊎-reflects_</a>
<a id="1822" class="Keyword">infixr</a> <a id="1829" class="Number">2</a> <a id="1831" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">_×-reflects_</a> <a id="1844" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">_→-reflects_</a>

<a id="T-reflects"></a><a id="1858" href="Relation.Nullary.Reflects.html#1858" class="Function">T-reflects</a> <a id="1869" class="Symbol">:</a> <a id="1871" class="Symbol">∀</a> <a id="1873" href="Relation.Nullary.Reflects.html#1873" class="Bound">b</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="1886" class="Symbol">(</a><a id="1887" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="1889" href="Relation.Nullary.Reflects.html#1873" class="Bound">b</a><a id="1890" class="Symbol">)</a> <a id="1892" href="Relation.Nullary.Reflects.html#1873" class="Bound">b</a>
<a id="1894" href="Relation.Nullary.Reflects.html#1858" class="Function">T-reflects</a> <a id="1905" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Nullary.Reflects.html#1479" class="Function">of</a> <a id="1916" class="Symbol">_</a>
<a id="1918" href="Relation.Nullary.Reflects.html#1858" class="Function">T-reflects</a> <a id="1929" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Relation.Nullary.Reflects.html#1479" class="Function">of</a> <a id="1940" href="Function.Base.html#704" class="Function">id</a>

<a id="1944" class="Comment">-- If we can decide A, then we can decide its negation.</a>
<a id="¬-reflects"></a><a id="2000" href="Relation.Nullary.Reflects.html#2000" class="Function">¬-reflects</a> <a id="2011" class="Symbol">:</a> <a id="2013" class="Symbol">∀</a> <a id="2015" class="Symbol">{</a><a id="2016" href="Relation.Nullary.Reflects.html#2016" class="Bound">b</a><a id="2017" class="Symbol">}</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2030" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2032" href="Relation.Nullary.Reflects.html#2016" class="Bound">b</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2048" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="2056" href="Relation.Nullary.Reflects.html#2016" class="Bound">b</a><a id="2057" class="Symbol">)</a>
<a id="2059" href="Relation.Nullary.Reflects.html#2000" class="Function">¬-reflects</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2076" href="Relation.Nullary.Reflects.html#2076" class="Bound">a</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Function.Base.html#1974" class="Function Operator">_$</a> <a id="2089" href="Relation.Nullary.Reflects.html#2076" class="Bound">a</a><a id="2090" class="Symbol">)</a>
<a id="2092" href="Relation.Nullary.Reflects.html#2000" class="Function">¬-reflects</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2108" href="Relation.Nullary.Reflects.html#2108" class="Bound">¬a</a><a id="2110" class="Symbol">)</a> <a id="2112" class="Symbol">=</a> <a id="2114" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2118" href="Relation.Nullary.Reflects.html#2108" class="Bound">¬a</a>

<a id="2122" class="Comment">-- If we can decide A and Q then we can decide their product</a>
<a id="_×-reflects_"></a><a id="2183" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">_×-reflects_</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">∀</a> <a id="2200" class="Symbol">{</a><a id="2201" href="Relation.Nullary.Reflects.html#2201" class="Bound">a</a> <a id="2203" href="Relation.Nullary.Reflects.html#2203" class="Bound">b</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">→</a> <a id="2208" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2217" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2219" href="Relation.Nullary.Reflects.html#2201" class="Bound">a</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2232" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a> <a id="2234" href="Relation.Nullary.Reflects.html#2203" class="Bound">b</a> <a id="2236" class="Symbol">→</a>
               <a id="2253" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2262" class="Symbol">(</a><a id="2263" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2265" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2267" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Nullary.Reflects.html#2201" class="Bound">a</a> <a id="2273" href="Data.Bool.Base.html#995" class="Function Operator">∧</a> <a id="2275" href="Relation.Nullary.Reflects.html#2203" class="Bound">b</a><a id="2276" class="Symbol">)</a>
<a id="2278" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2283" href="Relation.Nullary.Reflects.html#2283" class="Bound">a</a> <a id="2285" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">×-reflects</a> <a id="2296" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2301" href="Relation.Nullary.Reflects.html#2301" class="Bound">b</a> <a id="2303" class="Symbol">=</a> <a id="2305" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Relation.Nullary.Reflects.html#2283" class="Bound">a</a> <a id="2312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2314" href="Relation.Nullary.Reflects.html#2301" class="Bound">b</a><a id="2315" class="Symbol">)</a>
<a id="2317" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2322" href="Relation.Nullary.Reflects.html#2322" class="Bound">a</a> <a id="2324" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">×-reflects</a> <a id="2335" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2339" href="Relation.Nullary.Reflects.html#2339" class="Bound">¬b</a> <a id="2342" class="Symbol">=</a> <a id="2344" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Relation.Nullary.Reflects.html#2339" class="Bound">¬b</a> <a id="2352" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2354" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="2359" class="Symbol">)</a>
<a id="2361" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2365" href="Relation.Nullary.Reflects.html#2365" class="Bound">¬a</a> <a id="2368" href="Relation.Nullary.Reflects.html#2183" class="Function Operator">×-reflects</a> <a id="2379" class="Symbol">_</a>      <a id="2386" class="Symbol">=</a> <a id="2388" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Relation.Nullary.Reflects.html#2365" class="Bound">¬a</a> <a id="2396" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2398" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="2403" class="Symbol">)</a>

<a id="_⊎-reflects_"></a><a id="2406" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">_⊎-reflects_</a> <a id="2419" class="Symbol">:</a> <a id="2421" class="Symbol">∀</a> <a id="2423" class="Symbol">{</a><a id="2424" href="Relation.Nullary.Reflects.html#2424" class="Bound">a</a> <a id="2426" href="Relation.Nullary.Reflects.html#2426" class="Bound">b</a><a id="2427" class="Symbol">}</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2440" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2442" href="Relation.Nullary.Reflects.html#2424" class="Bound">a</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2455" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a> <a id="2457" href="Relation.Nullary.Reflects.html#2426" class="Bound">b</a> <a id="2459" class="Symbol">→</a>
               <a id="2476" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2488" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2490" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a><a id="2491" class="Symbol">)</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Relation.Nullary.Reflects.html#2424" class="Bound">a</a> <a id="2496" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="2498" href="Relation.Nullary.Reflects.html#2426" class="Bound">b</a><a id="2499" class="Symbol">)</a>
<a id="2501" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2506" href="Relation.Nullary.Reflects.html#2506" class="Bound">a</a> <a id="2508" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">⊎-reflects</a>      <a id="2524" class="Symbol">_</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2538" href="Relation.Nullary.Reflects.html#2506" class="Bound">a</a><a id="2539" class="Symbol">)</a>
<a id="2541" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2545" href="Relation.Nullary.Reflects.html#2545" class="Bound">¬a</a> <a id="2548" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">⊎-reflects</a> <a id="2559" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2564" href="Relation.Nullary.Reflects.html#2564" class="Bound">b</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2578" href="Relation.Nullary.Reflects.html#2564" class="Bound">b</a><a id="2579" class="Symbol">)</a>
<a id="2581" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2585" href="Relation.Nullary.Reflects.html#2585" class="Bound">¬a</a> <a id="2588" href="Relation.Nullary.Reflects.html#2406" class="Function Operator">⊎-reflects</a> <a id="2599" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2603" href="Relation.Nullary.Reflects.html#2603" class="Bound">¬b</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Relation.Nullary.Reflects.html#2585" class="Bound">¬a</a> <a id="2616" href="Relation.Nullary.Negation.Core.html#1087" class="Function Operator">¬-⊎</a> <a id="2620" href="Relation.Nullary.Reflects.html#2603" class="Bound">¬b</a><a id="2622" class="Symbol">)</a>

<a id="_→-reflects_"></a><a id="2625" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">_→-reflects_</a> <a id="2638" class="Symbol">:</a> <a id="2640" class="Symbol">∀</a> <a id="2642" class="Symbol">{</a><a id="2643" href="Relation.Nullary.Reflects.html#2643" class="Bound">a</a> <a id="2645" href="Relation.Nullary.Reflects.html#2645" class="Bound">b</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2659" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2661" href="Relation.Nullary.Reflects.html#2643" class="Bound">a</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2674" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a> <a id="2676" href="Relation.Nullary.Reflects.html#2645" class="Bound">b</a> <a id="2678" class="Symbol">→</a>
                <a id="2696" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Relation.Nullary.Reflects.html#710" class="Generalizable">B</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.Bool.Base.html#941" class="Function">not</a> <a id="2718" href="Relation.Nullary.Reflects.html#2643" class="Bound">a</a> <a id="2720" href="Data.Bool.Base.html#1053" class="Function Operator">∨</a> <a id="2722" href="Relation.Nullary.Reflects.html#2645" class="Bound">b</a><a id="2723" class="Symbol">)</a>
<a id="2725" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2730" href="Relation.Nullary.Reflects.html#2730" class="Bound">a</a> <a id="2732" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">→-reflects</a> <a id="2743" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2748" href="Relation.Nullary.Reflects.html#2748" class="Bound">b</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Function.Base.html#725" class="Function">const</a> <a id="2763" href="Relation.Nullary.Reflects.html#2748" class="Bound">b</a><a id="2764" class="Symbol">)</a>
<a id="2766" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="2771" href="Relation.Nullary.Reflects.html#2771" class="Bound">a</a> <a id="2773" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">→-reflects</a> <a id="2784" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2788" href="Relation.Nullary.Reflects.html#2788" class="Bound">¬b</a> <a id="2791" class="Symbol">=</a> <a id="2793" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2797" class="Symbol">(</a><a id="2798" href="Relation.Nullary.Reflects.html#2788" class="Bound">¬b</a> <a id="2801" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2803" class="Symbol">(</a><a id="2804" href="Function.Base.html#1974" class="Function Operator">_$</a> <a id="2807" href="Relation.Nullary.Reflects.html#2771" class="Bound">a</a><a id="2808" class="Symbol">))</a>
<a id="2811" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="2815" href="Relation.Nullary.Reflects.html#2815" class="Bound">¬a</a> <a id="2818" href="Relation.Nullary.Reflects.html#2625" class="Function Operator">→-reflects</a> <a id="2829" class="Symbol">_</a>      <a id="2836" class="Symbol">=</a> <a id="2838" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Data.Empty.html#1050" class="Function">⊥-elim</a> <a id="2850" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="2852" href="Relation.Nullary.Reflects.html#2815" class="Bound">¬a</a><a id="2854" class="Symbol">)</a>

<a id="2857" class="Comment">------------------------------------------------------------------------</a>
<a id="2930" class="Comment">-- Other lemmas</a>

<a id="fromEquivalence"></a><a id="2947" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a> <a id="2963" class="Symbol">:</a> <a id="2965" class="Symbol">∀</a> <a id="2967" class="Symbol">{</a><a id="2968" href="Relation.Nullary.Reflects.html#2968" class="Bound">b</a><a id="2969" class="Symbol">}</a> <a id="2971" class="Symbol">→</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="2976" href="Relation.Nullary.Reflects.html#2968" class="Bound">b</a> <a id="2978" class="Symbol">→</a> <a id="2980" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">→</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="2988" class="Symbol">→</a> <a id="2990" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="2992" href="Relation.Nullary.Reflects.html#2968" class="Bound">b</a><a id="2993" class="Symbol">)</a> <a id="2995" class="Symbol">→</a> <a id="2997" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="3006" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="3008" href="Relation.Nullary.Reflects.html#2968" class="Bound">b</a>
<a id="3010" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a> <a id="3026" class="Symbol">{</a><a id="3027" class="Argument">b</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3035" class="Symbol">}</a>  <a id="3038" href="Relation.Nullary.Reflects.html#3038" class="Bound">sound</a> <a id="3044" href="Relation.Nullary.Reflects.html#3044" class="Bound">complete</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Relation.Nullary.Reflects.html#3038" class="Bound">sound</a> <a id="3066" class="Symbol">_)</a>
<a id="3069" href="Relation.Nullary.Reflects.html#2947" class="Function">fromEquivalence</a> <a id="3085" class="Symbol">{</a><a id="3086" class="Argument">b</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3095" class="Symbol">}</a> <a id="3097" href="Relation.Nullary.Reflects.html#3097" class="Bound">sound</a> <a id="3103" href="Relation.Nullary.Reflects.html#3103" class="Bound">complete</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="3118" href="Relation.Nullary.Reflects.html#3103" class="Bound">complete</a>

<a id="3128" class="Comment">-- `Reflects` is deterministic.</a>
<a id="det"></a><a id="3160" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3164" class="Symbol">:</a> <a id="3166" class="Symbol">∀</a> <a id="3168" class="Symbol">{</a><a id="3169" href="Relation.Nullary.Reflects.html#3169" class="Bound">b</a> <a id="3171" href="Relation.Nullary.Reflects.html#3171" class="Bound">b′</a><a id="3173" class="Symbol">}</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="3186" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="3188" href="Relation.Nullary.Reflects.html#3169" class="Bound">b</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="3201" href="Relation.Nullary.Reflects.html#708" class="Generalizable">A</a> <a id="3203" href="Relation.Nullary.Reflects.html#3171" class="Bound">b′</a> <a id="3206" class="Symbol">→</a> <a id="3208" href="Relation.Nullary.Reflects.html#3169" class="Bound">b</a> <a id="3210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3212" href="Relation.Nullary.Reflects.html#3171" class="Bound">b′</a>
<a id="3215" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="3225" href="Relation.Nullary.Reflects.html#3225" class="Bound">a</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="3234" class="Symbol">_)</a> <a id="3237" class="Symbol">=</a> <a id="3239" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3244" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="3254" href="Relation.Nullary.Reflects.html#3254" class="Bound">a</a><a id="3255" class="Symbol">)</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="3262" href="Relation.Nullary.Reflects.html#3262" class="Bound">¬a</a><a id="3264" class="Symbol">)</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3282" href="Relation.Nullary.Reflects.html#3254" class="Bound">a</a> <a id="3284" href="Relation.Nullary.Reflects.html#3262" class="Bound">¬a</a>
<a id="3287" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="3296" href="Relation.Nullary.Reflects.html#3296" class="Bound">¬a</a><a id="3298" class="Symbol">)</a> <a id="3300" class="Symbol">(</a><a id="3301" href="Relation.Nullary.Reflects.html#982" class="InductiveConstructor">ofʸ</a>  <a id="3306" href="Relation.Nullary.Reflects.html#3306" class="Bound">a</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">=</a> <a id="3311" href="Relation.Nullary.Negation.Core.html#1226" class="Function">contradiction</a> <a id="3325" href="Relation.Nullary.Reflects.html#3306" class="Bound">a</a> <a id="3327" href="Relation.Nullary.Reflects.html#3296" class="Bound">¬a</a>
<a id="3330" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a> <a id="3339" href="Relation.Nullary.Reflects.html#3339" class="Bound">¬a</a><a id="3341" class="Symbol">)</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Relation.Nullary.Reflects.html#1019" class="InductiveConstructor">ofⁿ</a>  <a id="3349" class="Symbol">_)</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T-reflects-elim"></a><a id="3360" href="Relation.Nullary.Reflects.html#3360" class="Function">T-reflects-elim</a> <a id="3376" class="Symbol">:</a> <a id="3378" class="Symbol">∀</a> <a id="3380" class="Symbol">{</a><a id="3381" href="Relation.Nullary.Reflects.html#3381" class="Bound">a</a> <a id="3383" href="Relation.Nullary.Reflects.html#3383" class="Bound">b</a><a id="3384" class="Symbol">}</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="Relation.Nullary.Reflects.html#938" class="Datatype">Reflects</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Data.Bool.Base.html#1348" class="Function">T</a> <a id="3400" href="Relation.Nullary.Reflects.html#3381" class="Bound">a</a><a id="3401" class="Symbol">)</a> <a id="3403" href="Relation.Nullary.Reflects.html#3383" class="Bound">b</a> <a id="3405" class="Symbol">→</a> <a id="3407" href="Relation.Nullary.Reflects.html#3383" class="Bound">b</a> <a id="3409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3411" href="Relation.Nullary.Reflects.html#3381" class="Bound">a</a>
<a id="3413" href="Relation.Nullary.Reflects.html#3360" class="Function">T-reflects-elim</a> <a id="3429" class="Symbol">{</a><a id="3430" href="Relation.Nullary.Reflects.html#3430" class="Bound">a</a><a id="3431" class="Symbol">}</a> <a id="3433" href="Relation.Nullary.Reflects.html#3433" class="Bound">r</a> <a id="3435" class="Symbol">=</a> <a id="3437" href="Relation.Nullary.Reflects.html#3160" class="Function">det</a> <a id="3441" href="Relation.Nullary.Reflects.html#3433" class="Bound">r</a> <a id="3443" class="Symbol">(</a><a id="3444" href="Relation.Nullary.Reflects.html#1858" class="Function">T-reflects</a> <a id="3455" href="Relation.Nullary.Reflects.html#3430" class="Bound">a</a><a id="3456" class="Symbol">)</a>
</pre></body></html>

==> anc/Relation.Nullary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Nullary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on nullary relations (like negation and decidability)</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- Some operations on/properties of nullary relations, i.e. sets.</a>

<a id="315" class="Symbol">{-#</a> <a id="319" class="Keyword">OPTIONS</a> <a id="327" class="Pragma">--cubical-compatible</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Symbol">#-}</a>

<a id="360" class="Keyword">module</a> <a id="367" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="384" class="Keyword">where</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="426" class="Comment">------------------------------------------------------------------------</a>
<a id="499" class="Comment">-- Re-exports</a>

<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="557" class="Keyword">public</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="602" class="Keyword">public</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="653" class="Keyword">public</a>

<a id="661" class="Comment">------------------------------------------------------------------------</a>
<a id="734" class="Comment">-- Irrelevant types</a>

<a id="Irrelevant"></a><a id="755" href="Relation.Nullary.html#755" class="Function">Irrelevant</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">∀</a> <a id="770" class="Symbol">{</a><a id="771" href="Relation.Nullary.html#771" class="Bound">p</a><a id="772" class="Symbol">}</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Relation.Nullary.html#771" class="Bound">p</a> <a id="782" class="Symbol">→</a> <a id="784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="788" href="Relation.Nullary.html#771" class="Bound">p</a>
<a id="790" href="Relation.Nullary.html#755" class="Function">Irrelevant</a> <a id="801" href="Relation.Nullary.html#801" class="Bound">P</a> <a id="803" class="Symbol">=</a> <a id="805" class="Symbol">∀</a> <a id="807" class="Symbol">(</a><a id="808" href="Relation.Nullary.html#808" class="Bound">p₁</a> <a id="811" href="Relation.Nullary.html#811" class="Bound">p₂</a> <a id="814" class="Symbol">:</a> <a id="816" href="Relation.Nullary.html#801" class="Bound">P</a><a id="817" class="Symbol">)</a> <a id="819" class="Symbol">→</a> <a id="821" href="Relation.Nullary.html#808" class="Bound">p₁</a> <a id="824" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="826" href="Relation.Nullary.html#811" class="Bound">p₂</a>
</pre></body></html>

==> anc/Relation.Unary.Properties.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary.Properties</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of constructions over unary relations</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">Product</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#4443" class="Function">zip′</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Level.html" class="Module">Level</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="542" class="Symbol">as</a> <a id="545" class="Module">Binary</a>
<a id="552" class="Keyword">open</a> <a id="557" class="Keyword">import</a> <a id="564" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="592" class="Keyword">hiding</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Binary.Definitions.html#6161" class="Function">Decidable</a><a id="609" class="Symbol">;</a> <a id="611" href="Relation.Binary.Definitions.html#6942" class="Function">Universal</a><a id="620" class="Symbol">;</a> <a id="622" href="Relation.Binary.Definitions.html#6651" class="Function">Irrelevant</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="768" class="Keyword">using</a> <a id="774" class="Symbol">(</a><a id="775" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a><a id="778" class="Symbol">;</a> <a id="780" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a><a id="782" class="Symbol">;</a> <a id="784" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">_⊎-dec_</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">_×-dec_</a><a id="800" class="Symbol">;</a> <a id="802" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Function.Base.html" class="Module">Function.Base</a> <a id="832" class="Keyword">using</a> <a id="838" class="Symbol">(</a><a id="839" href="Function.Base.html#704" class="Function">id</a><a id="841" class="Symbol">;</a> <a id="843" href="Function.Base.html#1974" class="Function Operator">_$_</a><a id="846" class="Symbol">;</a> <a id="848" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="851" class="Symbol">)</a>

<a id="854" class="Keyword">private</a>
  <a id="864" class="Keyword">variable</a>
    <a id="877" href="Relation.Unary.Properties.html#877" class="Generalizable">a</a> <a id="879" href="Relation.Unary.Properties.html#879" class="Generalizable">b</a> <a id="881" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a> <a id="883" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a> <a id="886" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a> <a id="889" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a> <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="904" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="906" class="Symbol">:</a> <a id="908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="912" href="Relation.Unary.Properties.html#877" class="Generalizable">a</a>
    <a id="918" href="Relation.Unary.Properties.html#918" class="Generalizable">B</a> <a id="920" class="Symbol">:</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="926" href="Relation.Unary.Properties.html#879" class="Generalizable">b</a>

<a id="929" class="Comment">------------------------------------------------------------------------</a>
<a id="1002" class="Comment">-- The empty set</a>

<a id="∅?"></a><a id="1020" href="Relation.Unary.Properties.html#1020" class="Function">∅?</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="1035" class="Symbol">{</a><a id="1036" class="Argument">A</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1041" class="Symbol">}</a> <a id="1043" href="Relation.Unary.html#1416" class="Function">∅</a>
<a id="1045" href="Relation.Unary.Properties.html#1020" class="Function">∅?</a> <a id="1048" class="Symbol">_</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Relation.Nullary.Decidable.Core.html#1655" class="InductiveConstructor">no</a> <a id="1055" class="Symbol">λ()</a>

<a id="∅-Empty"></a><a id="1060" href="Relation.Unary.Properties.html#1060" class="Function">∅-Empty</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Relation.Unary.html#3255" class="Function">Empty</a> <a id="1076" class="Symbol">{</a><a id="1077" class="Argument">A</a> <a id="1079" class="Symbol">=</a> <a id="1081" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1082" class="Symbol">}</a> <a id="1084" href="Relation.Unary.html#1416" class="Function">∅</a>
<a id="1086" href="Relation.Unary.Properties.html#1060" class="Function">∅-Empty</a> <a id="1094" href="Relation.Unary.Properties.html#1094" class="Bound">x</a> <a id="1096" class="Symbol">()</a>

<a id="∁∅-Universal"></a><a id="1100" href="Relation.Unary.Properties.html#1100" class="Function">∁∅-Universal</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="1125" class="Symbol">{</a><a id="1126" class="Argument">A</a> <a id="1128" class="Symbol">=</a> <a id="1130" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="1136" href="Relation.Unary.html#1416" class="Function">∅</a><a id="1137" class="Symbol">)</a>
<a id="1139" href="Relation.Unary.Properties.html#1100" class="Function">∁∅-Universal</a> <a id="1152" class="Symbol">=</a> <a id="1154" class="Symbol">λ</a> <a id="1156" href="Relation.Unary.Properties.html#1156" class="Bound">x</a> <a id="1158" href="Relation.Unary.Properties.html#1158" class="Bound">x∈∅</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Relation.Unary.Properties.html#1158" class="Bound">x∈∅</a>

<a id="1169" class="Comment">------------------------------------------------------------------------</a>
<a id="1242" class="Comment">-- The universe</a>

<a id="U?"></a><a id="1259" href="Relation.Unary.Properties.html#1259" class="Function">U?</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="1274" class="Symbol">{</a><a id="1275" class="Argument">A</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1280" class="Symbol">}</a> <a id="1282" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="1284" href="Relation.Unary.Properties.html#1259" class="Function">U?</a> <a id="1287" class="Symbol">_</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="Relation.Nullary.Decidable.Core.html#1618" class="InductiveConstructor">yes</a> <a id="1295" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="U-Universal"></a><a id="1299" href="Relation.Unary.Properties.html#1299" class="Function">U-Universal</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="1323" class="Symbol">{</a><a id="1324" class="Argument">A</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1329" class="Symbol">}</a> <a id="1331" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="1333" href="Relation.Unary.Properties.html#1299" class="Function">U-Universal</a> <a id="1345" class="Symbol">=</a> <a id="1347" class="Symbol">λ</a> <a id="1349" href="Relation.Unary.Properties.html#1349" class="Bound">_</a> <a id="1351" class="Symbol">→</a> <a id="1353" class="Symbol">_</a>

<a id="∁U-Empty"></a><a id="1356" href="Relation.Unary.Properties.html#1356" class="Function">∁U-Empty</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Relation.Unary.html#3255" class="Function">Empty</a> <a id="1373" class="Symbol">{</a><a id="1374" class="Argument">A</a> <a id="1376" class="Symbol">=</a> <a id="1378" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="1379" class="Symbol">}</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="1384" href="Relation.Unary.html#1522" class="Function">U</a><a id="1385" class="Symbol">)</a>
<a id="1387" href="Relation.Unary.Properties.html#1356" class="Function">∁U-Empty</a> <a id="1396" class="Symbol">=</a> <a id="1398" class="Symbol">λ</a> <a id="1400" href="Relation.Unary.Properties.html#1400" class="Bound">x</a> <a id="1402" href="Relation.Unary.Properties.html#1402" class="Bound">x∈∁U</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Relation.Unary.Properties.html#1402" class="Bound">x∈∁U</a> <a id="1414" class="Symbol">_</a>

<a id="1417" class="Comment">------------------------------------------------------------------------</a>
<a id="1490" class="Comment">-- Subset properties</a>

<a id="∅-⊆"></a><a id="1512" href="Relation.Unary.Properties.html#1512" class="Function">∅-⊆</a> <a id="1516" class="Symbol">:</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Relation.Unary.Properties.html#1519" class="Bound">P</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1528" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1530" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1531" class="Symbol">)</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Relation.Unary.html#1416" class="Function">∅</a> <a id="1537" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1539" href="Relation.Unary.Properties.html#1519" class="Bound">P</a>
<a id="1541" href="Relation.Unary.Properties.html#1512" class="Function">∅-⊆</a> <a id="1545" href="Relation.Unary.Properties.html#1545" class="Bound">P</a> <a id="1547" class="Symbol">()</a>

<a id="⊆-U"></a><a id="1551" href="Relation.Unary.Properties.html#1551" class="Function">⊆-U</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Relation.Unary.Properties.html#1558" class="Bound">P</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1567" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1569" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Unary.Properties.html#1558" class="Bound">P</a> <a id="1576" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1578" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="1580" href="Relation.Unary.Properties.html#1551" class="Function">⊆-U</a> <a id="1584" href="Relation.Unary.Properties.html#1584" class="Bound">P</a> <a id="1586" class="Symbol">_</a> <a id="1588" class="Symbol">=</a> <a id="1590" class="Symbol">_</a>

<a id="⊆-refl"></a><a id="1593" href="Relation.Unary.Properties.html#1593" class="Function">⊆-refl</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="1612" class="Symbol">{</a><a id="1613" class="Argument">A</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1622" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1624" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1625" class="Symbol">}</a> <a id="1627" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="1631" href="Relation.Unary.Properties.html#1593" class="Function">⊆-refl</a> <a id="1638" href="Relation.Unary.Properties.html#1638" class="Bound">x∈P</a> <a id="1642" class="Symbol">=</a> <a id="1644" href="Relation.Unary.Properties.html#1638" class="Bound">x∈P</a>

<a id="⊆-reflexive"></a><a id="1649" href="Relation.Unary.Properties.html#1649" class="Function">⊆-reflexive</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="1674" class="Symbol">{</a><a id="1675" class="Argument">A</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1684" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1686" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" class="Argument">B</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1700" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1702" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="1704" class="Symbol">}</a> <a id="1706" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="1710" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="1714" href="Relation.Unary.Properties.html#1649" class="Function">⊆-reflexive</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Relation.Unary.Properties.html#1727" class="Bound">P⊆Q</a> <a id="1731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1733" href="Relation.Unary.Properties.html#1733" class="Bound">Q⊆P</a><a id="1736" class="Symbol">)</a> <a id="1738" class="Symbol">=</a> <a id="1740" href="Relation.Unary.Properties.html#1727" class="Bound">P⊆Q</a>

<a id="⊆-trans"></a><a id="1745" href="Relation.Unary.Properties.html#1745" class="Function">⊆-trans</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="1761" class="Symbol">{</a><a id="1762" class="Argument">A</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1771" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1773" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="1775" class="Symbol">}</a> <a id="1777" class="Symbol">{</a><a id="1778" class="Argument">B</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1787" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1789" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">{</a><a id="1794" class="Argument">C</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1803" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1805" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="1807" class="Symbol">}</a> <a id="1809" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="1813" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="1817" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="1821" href="Relation.Unary.Properties.html#1745" class="Function">⊆-trans</a> <a id="1829" href="Relation.Unary.Properties.html#1829" class="Bound">P⊆Q</a> <a id="1833" href="Relation.Unary.Properties.html#1833" class="Bound">Q⊆R</a> <a id="1837" href="Relation.Unary.Properties.html#1837" class="Bound">x∈P</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Relation.Unary.Properties.html#1833" class="Bound">Q⊆R</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Relation.Unary.Properties.html#1829" class="Bound">P⊆Q</a> <a id="1852" href="Relation.Unary.Properties.html#1837" class="Bound">x∈P</a><a id="1855" class="Symbol">)</a>

<a id="⊆-antisym"></a><a id="1858" href="Relation.Unary.Properties.html#1858" class="Function">⊆-antisym</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="1884" class="Symbol">{</a><a id="1885" class="Argument">A</a> <a id="1887" class="Symbol">=</a> <a id="1889" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1894" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1896" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1897" class="Symbol">}</a> <a id="1899" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="1903" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="1907" href="Relation.Unary.Properties.html#1858" class="Function">⊆-antisym</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆-min"></a><a id="1924" href="Relation.Unary.Properties.html#1924" class="Function">⊆-min</a> <a id="1930" class="Symbol">:</a> <a id="1932" href="Relation.Binary.Definitions.html#3592" class="Function">Min</a> <a id="1936" class="Symbol">{</a><a id="1937" class="Argument">B</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1946" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1948" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1949" class="Symbol">}</a> <a id="1951" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="1955" href="Relation.Unary.html#1416" class="Function">∅</a>
<a id="1957" href="Relation.Unary.Properties.html#1924" class="Function">⊆-min</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Relation.Unary.Properties.html#1512" class="Function">∅-⊆</a>

<a id="⊆-max"></a><a id="1970" href="Relation.Unary.Properties.html#1970" class="Function">⊆-max</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a> <a id="1982" class="Symbol">{</a><a id="1983" class="Argument">A</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1992" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="1994" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="1995" class="Symbol">}</a> <a id="1997" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="2001" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="2003" href="Relation.Unary.Properties.html#1970" class="Function">⊆-max</a> <a id="2009" class="Symbol">=</a> <a id="2011" href="Relation.Unary.Properties.html#1551" class="Function">⊆-U</a>

<a id="⊂⇒⊆"></a><a id="2016" href="Relation.Unary.Properties.html#2016" class="Function">⊂⇒⊆</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="2033" class="Symbol">{</a><a id="2034" class="Argument">A</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2043" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2045" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">{</a><a id="2050" class="Argument">B</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2059" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2061" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2063" class="Symbol">}</a> <a id="2065" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2069" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="2073" href="Relation.Unary.Properties.html#2016" class="Function">⊂⇒⊆</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂-trans"></a><a id="2086" href="Relation.Unary.Properties.html#2086" class="Function">⊂-trans</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2102" class="Symbol">{</a><a id="2103" class="Argument">A</a> <a id="2105" class="Symbol">=</a> <a id="2107" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2112" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2114" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2116" class="Symbol">}</a> <a id="2118" class="Symbol">{</a><a id="2119" class="Argument">B</a> <a id="2121" class="Symbol">=</a> <a id="2123" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2128" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2130" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2132" class="Symbol">}</a> <a id="2134" class="Symbol">{</a><a id="2135" class="Argument">C</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2144" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2146" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="2148" class="Symbol">}</a> <a id="2150" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2154" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2158" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="2162" href="Relation.Unary.Properties.html#2086" class="Function">⊂-trans</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Unary.Properties.html#2171" class="Bound">P⊆Q</a> <a id="2175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2177" href="Relation.Unary.Properties.html#2177" class="Bound">Q⊈P</a><a id="2180" class="Symbol">)</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Relation.Unary.Properties.html#2183" class="Bound">Q⊆R</a> <a id="2187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2189" href="Relation.Unary.Properties.html#2189" class="Bound">R⊈Q</a><a id="2192" class="Symbol">)</a> <a id="2194" class="Symbol">=</a> <a id="2196" class="Symbol">(λ</a> <a id="2199" href="Relation.Unary.Properties.html#2199" class="Bound">x∈P</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.Properties.html#2183" class="Bound">Q⊆R</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Relation.Unary.Properties.html#2171" class="Bound">P⊆Q</a> <a id="2214" href="Relation.Unary.Properties.html#2199" class="Bound">x∈P</a><a id="2217" class="Symbol">))</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2222" class="Symbol">(λ</a> <a id="2225" href="Relation.Unary.Properties.html#2225" class="Bound">R⊆P</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Relation.Unary.Properties.html#2189" class="Bound">R⊈Q</a> <a id="2235" class="Symbol">(λ</a> <a id="2238" href="Relation.Unary.Properties.html#2238" class="Bound">x∈R</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Relation.Unary.Properties.html#2171" class="Bound">P⊆Q</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Relation.Unary.Properties.html#2225" class="Bound">R⊆P</a> <a id="2253" href="Relation.Unary.Properties.html#2238" class="Bound">x∈R</a><a id="2256" class="Symbol">)))</a>

<a id="⊂-⊆-trans"></a><a id="2261" href="Relation.Unary.Properties.html#2261" class="Function">⊂-⊆-trans</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2279" class="Symbol">{</a><a id="2280" class="Argument">A</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2289" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2291" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2293" class="Symbol">}</a> <a id="2295" class="Symbol">{</a><a id="2296" class="Argument">B</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2305" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2307" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2309" class="Symbol">}</a> <a id="2311" class="Symbol">{</a><a id="2312" class="Argument">C</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2321" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2323" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="2325" class="Symbol">}</a> <a id="2327" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2331" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="2335" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="2339" href="Relation.Unary.Properties.html#2261" class="Function">⊂-⊆-trans</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Relation.Unary.Properties.html#2350" class="Bound">P⊆Q</a> <a id="2354" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2356" href="Relation.Unary.Properties.html#2356" class="Bound">Q⊈P</a><a id="2359" class="Symbol">)</a> <a id="2361" href="Relation.Unary.Properties.html#2361" class="Bound">Q⊆R</a> <a id="2365" class="Symbol">=</a> <a id="2367" class="Symbol">(λ</a> <a id="2370" href="Relation.Unary.Properties.html#2370" class="Bound">x∈P</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="Relation.Unary.Properties.html#2361" class="Bound">Q⊆R</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Relation.Unary.Properties.html#2350" class="Bound">P⊆Q</a> <a id="2385" href="Relation.Unary.Properties.html#2370" class="Bound">x∈P</a><a id="2388" class="Symbol">))</a> <a id="2391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2393" class="Symbol">(λ</a> <a id="2396" href="Relation.Unary.Properties.html#2396" class="Bound">R⊆P</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Relation.Unary.Properties.html#2356" class="Bound">Q⊈P</a> <a id="2406" class="Symbol">(λ</a> <a id="2409" href="Relation.Unary.Properties.html#2409" class="Bound">x∈Q</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Relation.Unary.Properties.html#2396" class="Bound">R⊆P</a> <a id="2419" class="Symbol">(</a><a id="2420" href="Relation.Unary.Properties.html#2361" class="Bound">Q⊆R</a> <a id="2424" href="Relation.Unary.Properties.html#2409" class="Bound">x∈Q</a><a id="2427" class="Symbol">)))</a>

<a id="⊆-⊂-trans"></a><a id="2432" href="Relation.Unary.Properties.html#2432" class="Function">⊆-⊂-trans</a> <a id="2442" class="Symbol">:</a> <a id="2444" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="2450" class="Symbol">{</a><a id="2451" class="Argument">A</a> <a id="2453" class="Symbol">=</a> <a id="2455" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2460" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2462" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2464" class="Symbol">}</a> <a id="2466" class="Symbol">{</a><a id="2467" class="Argument">B</a> <a id="2469" class="Symbol">=</a> <a id="2471" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2476" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2478" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2480" class="Symbol">}</a> <a id="2482" class="Symbol">{</a><a id="2483" class="Argument">C</a> <a id="2485" class="Symbol">=</a> <a id="2487" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2492" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2494" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="2496" class="Symbol">}</a> <a id="2498" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="2502" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2506" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="2510" href="Relation.Unary.Properties.html#2432" class="Function">⊆-⊂-trans</a> <a id="2520" href="Relation.Unary.Properties.html#2520" class="Bound">P⊆Q</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Relation.Unary.Properties.html#2525" class="Bound">Q⊆R</a> <a id="2529" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2531" href="Relation.Unary.Properties.html#2531" class="Bound">R⊈Q</a><a id="2534" class="Symbol">)</a> <a id="2536" class="Symbol">=</a> <a id="2538" class="Symbol">(λ</a> <a id="2541" href="Relation.Unary.Properties.html#2541" class="Bound">x∈P</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Relation.Unary.Properties.html#2525" class="Bound">Q⊆R</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Relation.Unary.Properties.html#2520" class="Bound">P⊆Q</a> <a id="2556" href="Relation.Unary.Properties.html#2541" class="Bound">x∈P</a><a id="2559" class="Symbol">))</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" class="Symbol">(λ</a> <a id="2567" href="Relation.Unary.Properties.html#2567" class="Bound">R⊆P</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Relation.Unary.Properties.html#2531" class="Bound">R⊈Q</a> <a id="2577" class="Symbol">(λ</a> <a id="2580" href="Relation.Unary.Properties.html#2580" class="Bound">R⊆Q</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Relation.Unary.Properties.html#2520" class="Bound">P⊆Q</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Relation.Unary.Properties.html#2567" class="Bound">R⊆P</a> <a id="2595" href="Relation.Unary.Properties.html#2580" class="Bound">R⊆Q</a><a id="2598" class="Symbol">)))</a>

<a id="⊂-respʳ-≐"></a><a id="2603" href="Relation.Unary.Properties.html#2603" class="Function">⊂-respʳ-≐</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a> <a id="2627" class="Symbol">{</a><a id="2628" class="Argument">A</a> <a id="2630" class="Symbol">=</a> <a id="2632" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2637" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2639" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2641" class="Symbol">}</a> <a id="2643" class="Symbol">{</a><a id="2644" class="Argument">B</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2653" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2655" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2657" class="Symbol">}</a> <a id="2659" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2663" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="2667" href="Relation.Unary.Properties.html#2603" class="Function">⊂-respʳ-≐</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Relation.Unary.Properties.html#2678" class="Bound">Q⊆R</a> <a id="2682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2684" class="Symbol">_)</a> <a id="2687" href="Relation.Unary.Properties.html#2687" class="Bound">P⊂Q</a> <a id="2691" class="Symbol">=</a> <a id="2693" href="Relation.Unary.Properties.html#2261" class="Function">⊂-⊆-trans</a> <a id="2703" href="Relation.Unary.Properties.html#2687" class="Bound">P⊂Q</a> <a id="2707" href="Relation.Unary.Properties.html#2678" class="Bound">Q⊆R</a>

<a id="⊂-respˡ-≐"></a><a id="2712" href="Relation.Unary.Properties.html#2712" class="Function">⊂-respˡ-≐</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a> <a id="2736" class="Symbol">{</a><a id="2737" class="Argument">A</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2746" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2748" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2750" class="Symbol">}</a> <a id="2752" class="Symbol">{</a><a id="2753" class="Argument">B</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2762" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2764" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2766" class="Symbol">}</a> <a id="2768" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2772" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="2776" href="Relation.Unary.Properties.html#2712" class="Function">⊂-respˡ-≐</a> <a id="2786" class="Symbol">(_</a> <a id="2789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2791" href="Relation.Unary.Properties.html#2791" class="Bound">R⊆Q</a><a id="2794" class="Symbol">)</a> <a id="2796" href="Relation.Unary.Properties.html#2796" class="Bound">P⊂Q</a> <a id="2800" class="Symbol">=</a> <a id="2802" href="Relation.Unary.Properties.html#2432" class="Function">⊆-⊂-trans</a> <a id="2812" href="Relation.Unary.Properties.html#2791" class="Bound">R⊆Q</a> <a id="2816" href="Relation.Unary.Properties.html#2796" class="Bound">P⊂Q</a>

<a id="⊂-resp-≐"></a><a id="2821" href="Relation.Unary.Properties.html#2821" class="Function">⊂-resp-≐</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a> <a id="2844" class="Symbol">{</a><a id="2845" class="Argument">A</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2854" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2856" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="2857" class="Symbol">}</a> <a id="2859" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2863" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="2867" href="Relation.Unary.Properties.html#2821" class="Function">⊂-resp-≐</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Relation.Unary.Properties.html#2603" class="Function">⊂-respʳ-≐</a> <a id="2888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2890" href="Relation.Unary.Properties.html#2712" class="Function">⊂-respˡ-≐</a>

<a id="⊂-irrefl"></a><a id="2901" href="Relation.Unary.Properties.html#2901" class="Function">⊂-irrefl</a> <a id="2910" class="Symbol">:</a> <a id="2912" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="2924" class="Symbol">{</a><a id="2925" class="Argument">A</a> <a id="2927" class="Symbol">=</a> <a id="2929" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2934" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2936" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="2938" class="Symbol">}</a> <a id="2940" class="Symbol">{</a><a id="2941" class="Argument">B</a> <a id="2943" class="Symbol">=</a> <a id="2945" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2950" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="2952" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="2954" class="Symbol">}</a> <a id="2956" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="2960" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="2964" href="Relation.Unary.Properties.html#2901" class="Function">⊂-irrefl</a> <a id="2973" class="Symbol">(_</a> <a id="2976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2978" href="Relation.Unary.Properties.html#2978" class="Bound">Q⊆P</a><a id="2981" class="Symbol">)</a> <a id="2983" class="Symbol">(_</a> <a id="2986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2988" href="Relation.Unary.Properties.html#2988" class="Bound">Q⊈P</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Unary.Properties.html#2988" class="Bound">Q⊈P</a> <a id="2999" href="Relation.Unary.Properties.html#2978" class="Bound">Q⊆P</a>

<a id="⊂-antisym"></a><a id="3004" href="Relation.Unary.Properties.html#3004" class="Function">⊂-antisym</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3030" class="Symbol">{</a><a id="3031" class="Argument">A</a> <a id="3033" class="Symbol">=</a> <a id="3035" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3040" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3042" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3043" class="Symbol">}</a> <a id="3045" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="3049" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="3053" href="Relation.Unary.Properties.html#3004" class="Function">⊂-antisym</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Relation.Unary.Properties.html#3064" class="Bound">P⊆Q</a> <a id="3068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3070" class="Symbol">_)</a> <a id="3073" class="Symbol">(</a><a id="3074" href="Relation.Unary.Properties.html#3074" class="Bound">Q⊆P</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" class="Symbol">_)</a> <a id="3083" class="Symbol">=</a> <a id="3085" href="Relation.Unary.Properties.html#1858" class="Function">⊆-antisym</a> <a id="3095" href="Relation.Unary.Properties.html#3064" class="Bound">P⊆Q</a> <a id="3099" href="Relation.Unary.Properties.html#3074" class="Bound">Q⊆P</a>

<a id="⊂-asym"></a><a id="3104" href="Relation.Unary.Properties.html#3104" class="Function">⊂-asym</a> <a id="3111" class="Symbol">:</a> <a id="3113" href="Relation.Binary.Definitions.html#2590" class="Function">Asymmetric</a> <a id="3124" class="Symbol">{</a><a id="3125" class="Argument">A</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3134" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3136" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3137" class="Symbol">}</a> <a id="3139" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="3143" href="Relation.Unary.Properties.html#3104" class="Function">⊂-asym</a> <a id="3150" class="Symbol">(_</a> <a id="3153" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3155" href="Relation.Unary.Properties.html#3155" class="Bound">Q⊈P</a><a id="3158" class="Symbol">)</a> <a id="3160" class="Symbol">=</a> <a id="3162" href="Relation.Unary.Properties.html#3155" class="Bound">Q⊈P</a> <a id="3166" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="3168" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="∅-⊆′"></a><a id="3175" href="Relation.Unary.Properties.html#3175" class="Function">∅-⊆′</a> <a id="3180" class="Symbol">:</a> <a id="3182" class="Symbol">(</a><a id="3183" href="Relation.Unary.Properties.html#3183" class="Bound">P</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3192" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3194" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3195" class="Symbol">)</a> <a id="3197" class="Symbol">→</a> <a id="3199" href="Relation.Unary.html#1416" class="Function">∅</a> <a id="3201" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="3204" href="Relation.Unary.Properties.html#3183" class="Bound">P</a>
<a id="3206" href="Relation.Unary.Properties.html#3175" class="Function">∅-⊆′</a> <a id="3211" class="Symbol">_</a> <a id="3213" class="Symbol">_</a> <a id="3215" class="Symbol">=</a> <a id="3217" class="Symbol">λ</a> <a id="3219" class="Symbol">()</a>

<a id="⊆′-U"></a><a id="3223" href="Relation.Unary.Properties.html#3223" class="Function">⊆′-U</a> <a id="3228" class="Symbol">:</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Unary.Properties.html#3231" class="Bound">P</a> <a id="3233" class="Symbol">:</a> <a id="3235" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3240" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3242" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3243" class="Symbol">)</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="Relation.Unary.Properties.html#3231" class="Bound">P</a> <a id="3249" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="3252" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="3254" href="Relation.Unary.Properties.html#3223" class="Function">⊆′-U</a> <a id="3259" class="Symbol">_</a> <a id="3261" class="Symbol">_</a> <a id="3263" class="Symbol">_</a> <a id="3265" class="Symbol">=</a> <a id="3267" class="Symbol">_</a>

<a id="⊆′-refl"></a><a id="3270" href="Relation.Unary.Properties.html#3270" class="Function">⊆′-refl</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="3290" class="Symbol">{</a><a id="3291" class="Argument">A</a> <a id="3293" class="Symbol">=</a> <a id="3295" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3300" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3302" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3303" class="Symbol">}</a> <a id="3305" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="3310" href="Relation.Unary.Properties.html#3270" class="Function">⊆′-refl</a> <a id="3318" href="Relation.Unary.Properties.html#3318" class="Bound">x</a> <a id="3320" href="Relation.Unary.Properties.html#3320" class="Bound">x∈P</a> <a id="3324" class="Symbol">=</a> <a id="3326" href="Relation.Unary.Properties.html#3320" class="Bound">x∈P</a>

<a id="⊆′-reflexive"></a><a id="3331" href="Relation.Unary.Properties.html#3331" class="Function">⊆′-reflexive</a> <a id="3344" class="Symbol">:</a> <a id="3346" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3357" class="Symbol">{</a><a id="3358" class="Argument">A</a> <a id="3360" class="Symbol">=</a> <a id="3362" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3367" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3369" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="3371" class="Symbol">}</a> <a id="3373" class="Symbol">{</a><a id="3374" class="Argument">B</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3383" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3385" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="3387" class="Symbol">}</a> <a id="3389" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="3394" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="3399" href="Relation.Unary.Properties.html#3331" class="Function">⊆′-reflexive</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Relation.Unary.Properties.html#3413" class="Bound">P⊆Q</a> <a id="3417" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3419" href="Relation.Unary.Properties.html#3419" class="Bound">Q⊆P</a><a id="3422" class="Symbol">)</a> <a id="3424" class="Symbol">=</a> <a id="3426" href="Relation.Unary.Properties.html#3413" class="Bound">P⊆Q</a>

<a id="⊆′-trans"></a><a id="3431" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="3440" class="Symbol">:</a> <a id="3442" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="3448" class="Symbol">{</a><a id="3449" class="Argument">A</a> <a id="3451" class="Symbol">=</a> <a id="3453" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3458" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3460" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="3462" class="Symbol">}</a> <a id="3464" class="Symbol">{</a><a id="3465" class="Argument">B</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3474" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3476" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="3478" class="Symbol">}</a> <a id="3480" class="Symbol">{</a><a id="3481" class="Argument">C</a> <a id="3483" class="Symbol">=</a> <a id="3485" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3490" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3492" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="3494" class="Symbol">}</a> <a id="3496" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="3501" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="3506" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="3511" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="3520" href="Relation.Unary.Properties.html#3520" class="Bound">P⊆Q</a> <a id="3524" href="Relation.Unary.Properties.html#3524" class="Bound">Q⊆R</a> <a id="3528" href="Relation.Unary.Properties.html#3528" class="Bound">x</a> <a id="3530" href="Relation.Unary.Properties.html#3530" class="Bound">x∈P</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Relation.Unary.Properties.html#3524" class="Bound">Q⊆R</a> <a id="3540" href="Relation.Unary.Properties.html#3528" class="Bound">x</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Relation.Unary.Properties.html#3520" class="Bound">P⊆Q</a> <a id="3547" href="Relation.Unary.Properties.html#3528" class="Bound">x</a> <a id="3549" href="Relation.Unary.Properties.html#3530" class="Bound">x∈P</a><a id="3552" class="Symbol">)</a>

<a id="⊆′-antisym"></a><a id="3555" href="Relation.Unary.Properties.html#3555" class="Function">⊆′-antisym</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="3582" class="Symbol">{</a><a id="3583" class="Argument">A</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3592" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3594" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3595" class="Symbol">}</a> <a id="3597" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="3602" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="3607" href="Relation.Unary.Properties.html#3555" class="Function">⊆′-antisym</a> <a id="3618" class="Symbol">=</a> <a id="3620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆′-min"></a><a id="3625" href="Relation.Unary.Properties.html#3625" class="Function">⊆′-min</a> <a id="3632" class="Symbol">:</a> <a id="3634" href="Relation.Binary.Definitions.html#3592" class="Function">Min</a> <a id="3638" class="Symbol">{</a><a id="3639" class="Argument">B</a> <a id="3641" class="Symbol">=</a> <a id="3643" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3648" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3650" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3651" class="Symbol">}</a> <a id="3653" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="3658" href="Relation.Unary.html#1416" class="Function">∅</a>
<a id="3660" href="Relation.Unary.Properties.html#3625" class="Function">⊆′-min</a> <a id="3667" class="Symbol">=</a> <a id="3669" href="Relation.Unary.Properties.html#3175" class="Function">∅-⊆′</a>

<a id="⊆′-max"></a><a id="3675" href="Relation.Unary.Properties.html#3675" class="Function">⊆′-max</a> <a id="3682" class="Symbol">:</a> <a id="3684" href="Relation.Binary.Definitions.html#3440" class="Function">Max</a> <a id="3688" class="Symbol">{</a><a id="3689" class="Argument">A</a> <a id="3691" class="Symbol">=</a> <a id="3693" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3698" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3700" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="3701" class="Symbol">}</a> <a id="3703" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="3708" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="3710" href="Relation.Unary.Properties.html#3675" class="Function">⊆′-max</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Relation.Unary.Properties.html#3223" class="Function">⊆′-U</a>

<a id="⊂′⇒⊆′"></a><a id="3725" href="Relation.Unary.Properties.html#3725" class="Function">⊂′⇒⊆′</a> <a id="3731" class="Symbol">:</a> <a id="3733" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3744" class="Symbol">{</a><a id="3745" class="Argument">A</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3754" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3756" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="3758" class="Symbol">}</a> <a id="3760" class="Symbol">{</a><a id="3761" class="Argument">B</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3770" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3772" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="3774" class="Symbol">}</a> <a id="3776" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="3781" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="3786" href="Relation.Unary.Properties.html#3725" class="Function">⊂′⇒⊆′</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂′-trans"></a><a id="3801" href="Relation.Unary.Properties.html#3801" class="Function">⊂′-trans</a> <a id="3810" class="Symbol">:</a> <a id="3812" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="3818" class="Symbol">{</a><a id="3819" class="Argument">A</a> <a id="3821" class="Symbol">=</a> <a id="3823" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3828" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3830" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="3832" class="Symbol">}</a> <a id="3834" class="Symbol">{</a><a id="3835" class="Argument">B</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3844" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3846" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="3848" class="Symbol">}</a> <a id="3850" class="Symbol">{</a><a id="3851" class="Argument">C</a> <a id="3853" class="Symbol">=</a> <a id="3855" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3860" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3862" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="3864" class="Symbol">}</a> <a id="3866" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="3871" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="3876" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="3881" href="Relation.Unary.Properties.html#3801" class="Function">⊂′-trans</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Relation.Unary.Properties.html#3891" class="Bound">P⊆Q</a> <a id="3895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3897" href="Relation.Unary.Properties.html#3897" class="Bound">Q⊈P</a><a id="3900" class="Symbol">)</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Relation.Unary.Properties.html#3903" class="Bound">Q⊆R</a> <a id="3907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3909" href="Relation.Unary.Properties.html#3909" class="Bound">R⊈Q</a><a id="3912" class="Symbol">)</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="3925" href="Relation.Unary.Properties.html#3891" class="Bound">P⊆Q</a> <a id="3929" href="Relation.Unary.Properties.html#3903" class="Bound">Q⊆R</a> <a id="3933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3935" class="Symbol">λ</a> <a id="3937" href="Relation.Unary.Properties.html#3937" class="Bound">R⊆P</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Relation.Unary.Properties.html#3909" class="Bound">R⊈Q</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="3957" href="Relation.Unary.Properties.html#3937" class="Bound">R⊆P</a> <a id="3961" href="Relation.Unary.Properties.html#3891" class="Bound">P⊆Q</a><a id="3964" class="Symbol">)</a>

<a id="⊂′-⊆′-trans"></a><a id="3967" href="Relation.Unary.Properties.html#3967" class="Function">⊂′-⊆′-trans</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="3987" class="Symbol">{</a><a id="3988" class="Argument">A</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3997" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="3999" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">{</a><a id="4004" class="Argument">B</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4013" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4015" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4017" class="Symbol">}</a> <a id="4019" class="Symbol">{</a><a id="4020" class="Argument">C</a> <a id="4022" class="Symbol">=</a> <a id="4024" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4029" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4031" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="4033" class="Symbol">}</a> <a id="4035" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="4040" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="4045" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="4050" href="Relation.Unary.Properties.html#3967" class="Function">⊂′-⊆′-trans</a> <a id="4062" class="Symbol">(</a><a id="4063" href="Relation.Unary.Properties.html#4063" class="Bound">P⊆Q</a> <a id="4067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4069" href="Relation.Unary.Properties.html#4069" class="Bound">Q⊈P</a><a id="4072" class="Symbol">)</a> <a id="4074" href="Relation.Unary.Properties.html#4074" class="Bound">Q⊆R</a> <a id="4078" class="Symbol">=</a> <a id="4080" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="4089" href="Relation.Unary.Properties.html#4063" class="Bound">P⊆Q</a> <a id="4093" href="Relation.Unary.Properties.html#4074" class="Bound">Q⊆R</a> <a id="4097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4099" class="Symbol">λ</a> <a id="4101" href="Relation.Unary.Properties.html#4101" class="Bound">R⊆P</a> <a id="4105" class="Symbol">→</a> <a id="4107" href="Relation.Unary.Properties.html#4069" class="Bound">Q⊈P</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="4121" href="Relation.Unary.Properties.html#4074" class="Bound">Q⊆R</a> <a id="4125" href="Relation.Unary.Properties.html#4101" class="Bound">R⊆P</a><a id="4128" class="Symbol">)</a>

<a id="⊆′-⊂′-trans"></a><a id="4131" href="Relation.Unary.Properties.html#4131" class="Function">⊆′-⊂′-trans</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="4151" class="Symbol">{</a><a id="4152" class="Argument">A</a> <a id="4154" class="Symbol">=</a> <a id="4156" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4161" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4163" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4165" class="Symbol">}</a> <a id="4167" class="Symbol">{</a><a id="4168" class="Argument">B</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4177" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4179" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4181" class="Symbol">}</a> <a id="4183" class="Symbol">{</a><a id="4184" class="Argument">C</a> <a id="4186" class="Symbol">=</a> <a id="4188" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4193" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4195" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="4197" class="Symbol">}</a> <a id="4199" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="4204" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="4209" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="4214" href="Relation.Unary.Properties.html#4131" class="Function">⊆′-⊂′-trans</a> <a id="4226" href="Relation.Unary.Properties.html#4226" class="Bound">P⊆Q</a> <a id="4230" class="Symbol">(</a><a id="4231" href="Relation.Unary.Properties.html#4231" class="Bound">Q⊆R</a> <a id="4235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4237" href="Relation.Unary.Properties.html#4237" class="Bound">R⊈Q</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">=</a> <a id="4244" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="4253" href="Relation.Unary.Properties.html#4226" class="Bound">P⊆Q</a> <a id="4257" href="Relation.Unary.Properties.html#4231" class="Bound">Q⊆R</a> <a id="4261" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4263" class="Symbol">λ</a> <a id="4265" href="Relation.Unary.Properties.html#4265" class="Bound">R⊆P</a> <a id="4269" class="Symbol">→</a> <a id="4271" href="Relation.Unary.Properties.html#4237" class="Bound">R⊈Q</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Relation.Unary.Properties.html#3431" class="Function">⊆′-trans</a> <a id="4285" href="Relation.Unary.Properties.html#4265" class="Bound">R⊆P</a> <a id="4289" href="Relation.Unary.Properties.html#4226" class="Bound">P⊆Q</a><a id="4292" class="Symbol">)</a>

<a id="⊂′-respʳ-≐′"></a><a id="4295" href="Relation.Unary.Properties.html#4295" class="Function">⊂′-respʳ-≐′</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Relation.Binary.Definitions.html#5335" class="Function Operator">_Respectsʳ_</a> <a id="4321" class="Symbol">{</a><a id="4322" class="Argument">A</a> <a id="4324" class="Symbol">=</a> <a id="4326" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4331" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4333" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4335" class="Symbol">}</a> <a id="4337" class="Symbol">{</a><a id="4338" class="Argument">B</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4347" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4349" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4351" class="Symbol">}</a> <a id="4353" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="4358" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="4363" href="Relation.Unary.Properties.html#4295" class="Function">⊂′-respʳ-≐′</a> <a id="4375" class="Symbol">(</a><a id="4376" href="Relation.Unary.Properties.html#4376" class="Bound">Q⊆R</a> <a id="4380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4382" class="Symbol">_)</a> <a id="4385" href="Relation.Unary.Properties.html#4385" class="Bound">P⊂Q</a> <a id="4389" class="Symbol">=</a> <a id="4391" href="Relation.Unary.Properties.html#3967" class="Function">⊂′-⊆′-trans</a> <a id="4403" href="Relation.Unary.Properties.html#4385" class="Bound">P⊂Q</a> <a id="4407" href="Relation.Unary.Properties.html#4376" class="Bound">Q⊆R</a>

<a id="⊂′-respˡ-≐′"></a><a id="4412" href="Relation.Unary.Properties.html#4412" class="Function">⊂′-respˡ-≐′</a> <a id="4424" class="Symbol">:</a> <a id="4426" href="Relation.Binary.Definitions.html#5500" class="Function Operator">_Respectsˡ_</a> <a id="4438" class="Symbol">{</a><a id="4439" class="Argument">A</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4448" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4450" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" class="Argument">B</a> <a id="4457" class="Symbol">=</a> <a id="4459" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4464" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4466" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4468" class="Symbol">}</a> <a id="4470" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="4475" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="4480" href="Relation.Unary.Properties.html#4412" class="Function">⊂′-respˡ-≐′</a> <a id="4492" class="Symbol">(_</a> <a id="4495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4497" href="Relation.Unary.Properties.html#4497" class="Bound">R⊆Q</a><a id="4500" class="Symbol">)</a> <a id="4502" href="Relation.Unary.Properties.html#4502" class="Bound">P⊂Q</a> <a id="4506" class="Symbol">=</a> <a id="4508" href="Relation.Unary.Properties.html#4131" class="Function">⊆′-⊂′-trans</a> <a id="4520" href="Relation.Unary.Properties.html#4497" class="Bound">R⊆Q</a> <a id="4524" href="Relation.Unary.Properties.html#4502" class="Bound">P⊂Q</a>

<a id="⊂′-resp-≐′"></a><a id="4529" href="Relation.Unary.Properties.html#4529" class="Function">⊂′-resp-≐′</a> <a id="4540" class="Symbol">:</a> <a id="4542" href="Relation.Binary.Definitions.html#5663" class="Function Operator">_Respects₂_</a> <a id="4554" class="Symbol">{</a><a id="4555" class="Argument">A</a> <a id="4557" class="Symbol">=</a> <a id="4559" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4564" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4566" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4568" class="Symbol">}</a> <a id="4570" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="4575" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="4580" href="Relation.Unary.Properties.html#4529" class="Function">⊂′-resp-≐′</a> <a id="4591" class="Symbol">=</a> <a id="4593" href="Relation.Unary.Properties.html#4295" class="Function">⊂′-respʳ-≐′</a> <a id="4605" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4607" href="Relation.Unary.Properties.html#4412" class="Function">⊂′-respˡ-≐′</a>

<a id="⊂′-irrefl"></a><a id="4620" href="Relation.Unary.Properties.html#4620" class="Function">⊂′-irrefl</a> <a id="4630" class="Symbol">:</a> <a id="4632" href="Relation.Binary.Definitions.html#2478" class="Function">Irreflexive</a> <a id="4644" class="Symbol">{</a><a id="4645" class="Argument">A</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4654" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4656" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4658" class="Symbol">}</a> <a id="4660" class="Symbol">{</a><a id="4661" class="Argument">B</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4670" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4672" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4674" class="Symbol">}</a> <a id="4676" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="4681" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="4686" href="Relation.Unary.Properties.html#4620" class="Function">⊂′-irrefl</a> <a id="4696" class="Symbol">(_</a> <a id="4699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4701" href="Relation.Unary.Properties.html#4701" class="Bound">Q⊆P</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">(_</a> <a id="4709" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4711" href="Relation.Unary.Properties.html#4711" class="Bound">Q⊈P</a><a id="4714" class="Symbol">)</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Relation.Unary.Properties.html#4711" class="Bound">Q⊈P</a> <a id="4722" href="Relation.Unary.Properties.html#4701" class="Bound">Q⊆P</a>

<a id="⊂′-antisym"></a><a id="4727" href="Relation.Unary.Properties.html#4727" class="Function">⊂′-antisym</a> <a id="4738" class="Symbol">:</a> <a id="4740" href="Relation.Binary.Definitions.html#2319" class="Function">Antisymmetric</a> <a id="4754" class="Symbol">{</a><a id="4755" class="Argument">A</a> <a id="4757" class="Symbol">=</a> <a id="4759" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4764" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4766" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="4767" class="Symbol">}</a> <a id="4769" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="4774" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="4779" href="Relation.Unary.Properties.html#4727" class="Function">⊂′-antisym</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Relation.Unary.Properties.html#4791" class="Bound">P⊆Q</a> <a id="4795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4797" class="Symbol">_)</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Relation.Unary.Properties.html#4801" class="Bound">Q⊆P</a> <a id="4805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4807" class="Symbol">_)</a> <a id="4810" class="Symbol">=</a> <a id="4812" href="Relation.Unary.Properties.html#3555" class="Function">⊆′-antisym</a> <a id="4823" href="Relation.Unary.Properties.html#4791" class="Bound">P⊆Q</a> <a id="4827" href="Relation.Unary.Properties.html#4801" class="Bound">Q⊆P</a>

<a id="⊆⇒⊆′"></a><a id="4832" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4850" class="Symbol">{</a><a id="4851" class="Argument">A</a> <a id="4853" class="Symbol">=</a> <a id="4855" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4860" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4862" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4864" class="Symbol">}</a> <a id="4866" class="Symbol">{</a><a id="4867" class="Argument">B</a> <a id="4869" class="Symbol">=</a> <a id="4871" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4876" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4878" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4880" class="Symbol">}</a> <a id="4882" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="4886" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a>
<a id="4891" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a> <a id="4896" href="Relation.Unary.Properties.html#4896" class="Bound">P⊆Q</a> <a id="4900" class="Symbol">_</a> <a id="4902" href="Relation.Unary.Properties.html#4902" class="Bound">x∈P</a> <a id="4906" class="Symbol">=</a> <a id="4908" href="Relation.Unary.Properties.html#4896" class="Bound">P⊆Q</a> <a id="4912" href="Relation.Unary.Properties.html#4902" class="Bound">x∈P</a>

<a id="⊆′⇒⊆"></a><a id="4917" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4935" class="Symbol">{</a><a id="4936" class="Argument">A</a> <a id="4938" class="Symbol">=</a> <a id="4940" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4945" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4947" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="4949" class="Symbol">}</a> <a id="4951" class="Symbol">{</a><a id="4952" class="Argument">B</a> <a id="4954" class="Symbol">=</a> <a id="4956" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4961" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="4963" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="4965" class="Symbol">}</a> <a id="4967" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="4972" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a>
<a id="4976" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a> <a id="4981" href="Relation.Unary.Properties.html#4981" class="Bound">P⊆Q</a> <a id="4985" href="Relation.Unary.Properties.html#4985" class="Bound">x∈P</a> <a id="4989" class="Symbol">=</a> <a id="4991" href="Relation.Unary.Properties.html#4981" class="Bound">P⊆Q</a> <a id="4995" class="Symbol">_</a> <a id="4997" href="Relation.Unary.Properties.html#4985" class="Bound">x∈P</a>

<a id="⊂⇒⊂′"></a><a id="5002" href="Relation.Unary.Properties.html#5002" class="Function">⊂⇒⊂′</a> <a id="5007" class="Symbol">:</a> <a id="5009" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5020" class="Symbol">{</a><a id="5021" class="Argument">A</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5030" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5032" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5034" class="Symbol">}</a> <a id="5036" class="Symbol">{</a><a id="5037" class="Argument">B</a> <a id="5039" class="Symbol">=</a> <a id="5041" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5046" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5048" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5050" class="Symbol">}</a> <a id="5052" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="5056" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a>
<a id="5061" href="Relation.Unary.Properties.html#5002" class="Function">⊂⇒⊂′</a> <a id="5066" class="Symbol">=</a> <a id="5068" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5080" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Function.Base.html#1115" class="Function Operator">_∘</a> <a id="5089" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a><a id="5093" class="Symbol">)</a>

<a id="⊂′⇒⊂"></a><a id="5096" href="Relation.Unary.Properties.html#5096" class="Function">⊂′⇒⊂</a> <a id="5101" class="Symbol">:</a> <a id="5103" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5114" class="Symbol">{</a><a id="5115" class="Argument">A</a> <a id="5117" class="Symbol">=</a> <a id="5119" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5124" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5126" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">{</a><a id="5131" class="Argument">B</a> <a id="5133" class="Symbol">=</a> <a id="5135" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5140" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5142" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5144" class="Symbol">}</a> <a id="5146" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="5151" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a>
<a id="5155" href="Relation.Unary.Properties.html#5096" class="Function">⊂′⇒⊂</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5174" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Function.Base.html#1115" class="Function Operator">_∘</a> <a id="5183" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a><a id="5187" class="Symbol">)</a>

<a id="5190" class="Comment">------------------------------------------------------------------------</a>
<a id="5263" class="Comment">-- Equality properties</a>

<a id="≐-refl"></a><a id="5287" href="Relation.Unary.Properties.html#5287" class="Function">≐-refl</a> <a id="5294" class="Symbol">:</a> <a id="5296" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="5306" class="Symbol">{</a><a id="5307" class="Argument">A</a> <a id="5309" class="Symbol">=</a> <a id="5311" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5316" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5318" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="5319" class="Symbol">}</a> <a id="5321" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="5325" href="Relation.Unary.Properties.html#5287" class="Function">≐-refl</a> <a id="5332" class="Symbol">=</a> <a id="5334" href="Function.Base.html#704" class="Function">id</a> <a id="5337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5339" href="Function.Base.html#704" class="Function">id</a>

<a id="≐-sym"></a><a id="5343" href="Relation.Unary.Properties.html#5343" class="Function">≐-sym</a> <a id="5349" class="Symbol">:</a> <a id="5351" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="5355" class="Symbol">{</a><a id="5356" class="Argument">A</a> <a id="5358" class="Symbol">=</a> <a id="5360" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5365" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5367" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5369" class="Symbol">}</a> <a id="5371" class="Symbol">{</a><a id="5372" class="Argument">B</a> <a id="5374" class="Symbol">=</a> <a id="5376" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5381" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5383" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5385" class="Symbol">}</a> <a id="5387" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="5391" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="5395" href="Relation.Unary.Properties.html#5343" class="Function">≐-sym</a> <a id="5401" class="Symbol">=</a> <a id="5403" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐-trans"></a><a id="5409" href="Relation.Unary.Properties.html#5409" class="Function">≐-trans</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="5425" class="Symbol">{</a><a id="5426" class="Argument">A</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5435" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5437" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5439" class="Symbol">}</a> <a id="5441" class="Symbol">{</a><a id="5442" class="Argument">B</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5451" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5453" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5455" class="Symbol">}</a> <a id="5457" class="Symbol">{</a><a id="5458" class="Argument">C</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5467" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5469" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="5471" class="Symbol">}</a> <a id="5473" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="5477" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="5481" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="5485" href="Relation.Unary.Properties.html#5409" class="Function">≐-trans</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5500" class="Symbol">(λ</a> <a id="5503" href="Relation.Unary.Properties.html#5503" class="Bound">P⊆Q</a> <a id="5507" href="Relation.Unary.Properties.html#5507" class="Bound">Q⊆R</a> <a id="5511" href="Relation.Unary.Properties.html#5511" class="Bound">x∈P</a> <a id="5515" class="Symbol">→</a> <a id="5517" href="Relation.Unary.Properties.html#5507" class="Bound">Q⊆R</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Relation.Unary.Properties.html#5503" class="Bound">P⊆Q</a> <a id="5526" href="Relation.Unary.Properties.html#5511" class="Bound">x∈P</a><a id="5529" class="Symbol">))</a> <a id="5532" class="Symbol">(λ</a> <a id="5535" href="Relation.Unary.Properties.html#5535" class="Bound">Q⊆P</a> <a id="5539" href="Relation.Unary.Properties.html#5539" class="Bound">R⊆Q</a> <a id="5543" href="Relation.Unary.Properties.html#5543" class="Bound">x∈R</a> <a id="5547" class="Symbol">→</a> <a id="5549" href="Relation.Unary.Properties.html#5535" class="Bound">Q⊆P</a> <a id="5553" class="Symbol">(</a><a id="5554" href="Relation.Unary.Properties.html#5539" class="Bound">R⊆Q</a> <a id="5558" href="Relation.Unary.Properties.html#5543" class="Bound">x∈R</a><a id="5561" class="Symbol">))</a>

<a id="≐′-refl"></a><a id="5565" href="Relation.Unary.Properties.html#5565" class="Function">≐′-refl</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Relation.Binary.Definitions.html#1428" class="Function">Reflexive</a> <a id="5585" class="Symbol">{</a><a id="5586" class="Argument">A</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5595" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5597" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="5598" class="Symbol">}</a> <a id="5600" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="5605" href="Relation.Unary.Properties.html#5565" class="Function">≐′-refl</a> <a id="5613" class="Symbol">=</a> <a id="5615" class="Symbol">(λ</a> <a id="5618" href="Relation.Unary.Properties.html#5618" class="Bound">_</a> <a id="5620" class="Symbol">→</a> <a id="5622" href="Function.Base.html#704" class="Function">id</a><a id="5624" class="Symbol">)</a> <a id="5626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5628" class="Symbol">(λ</a> <a id="5631" href="Relation.Unary.Properties.html#5631" class="Bound">_</a> <a id="5633" class="Symbol">→</a> <a id="5635" href="Function.Base.html#704" class="Function">id</a><a id="5637" class="Symbol">)</a>

<a id="≐′-sym"></a><a id="5640" href="Relation.Unary.Properties.html#5640" class="Function">≐′-sym</a> <a id="5647" class="Symbol">:</a> <a id="5649" href="Relation.Binary.Definitions.html#1513" class="Function">Sym</a> <a id="5653" class="Symbol">{</a><a id="5654" class="Argument">A</a> <a id="5656" class="Symbol">=</a> <a id="5658" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5663" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5665" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5667" class="Symbol">}</a> <a id="5669" class="Symbol">{</a><a id="5670" class="Argument">B</a> <a id="5672" class="Symbol">=</a> <a id="5674" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5679" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5681" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5683" class="Symbol">}</a> <a id="5685" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="5690" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="5695" href="Relation.Unary.Properties.html#5640" class="Function">≐′-sym</a> <a id="5702" class="Symbol">=</a> <a id="5704" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐′-trans"></a><a id="5710" href="Relation.Unary.Properties.html#5710" class="Function">≐′-trans</a> <a id="5719" class="Symbol">:</a> <a id="5721" href="Relation.Binary.Definitions.html#1674" class="Function">Trans</a> <a id="5727" class="Symbol">{</a><a id="5728" class="Argument">A</a> <a id="5730" class="Symbol">=</a> <a id="5732" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5737" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5739" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5741" class="Symbol">}</a> <a id="5743" class="Symbol">{</a><a id="5744" class="Argument">B</a> <a id="5746" class="Symbol">=</a> <a id="5748" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5753" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5755" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5757" class="Symbol">}</a> <a id="5759" class="Symbol">{</a><a id="5760" class="Argument">C</a> <a id="5762" class="Symbol">=</a> <a id="5764" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5769" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5771" href="Relation.Unary.Properties.html#889" class="Generalizable">ℓ₃</a><a id="5773" class="Symbol">}</a> <a id="5775" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="5780" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="5785" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="5790" href="Relation.Unary.Properties.html#5710" class="Function">≐′-trans</a> <a id="5799" class="Symbol">=</a> <a id="5801" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5806" class="Symbol">(λ</a> <a id="5809" href="Relation.Unary.Properties.html#5809" class="Bound">P⊆Q</a> <a id="5813" href="Relation.Unary.Properties.html#5813" class="Bound">Q⊆R</a> <a id="5817" href="Relation.Unary.Properties.html#5817" class="Bound">x</a> <a id="5819" href="Relation.Unary.Properties.html#5819" class="Bound">x∈P</a> <a id="5823" class="Symbol">→</a> <a id="5825" href="Relation.Unary.Properties.html#5813" class="Bound">Q⊆R</a> <a id="5829" href="Relation.Unary.Properties.html#5817" class="Bound">x</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Relation.Unary.Properties.html#5809" class="Bound">P⊆Q</a> <a id="5836" href="Relation.Unary.Properties.html#5817" class="Bound">x</a> <a id="5838" href="Relation.Unary.Properties.html#5819" class="Bound">x∈P</a><a id="5841" class="Symbol">))</a> <a id="5844" class="Symbol">λ</a> <a id="5846" href="Relation.Unary.Properties.html#5846" class="Bound">Q⊆P</a> <a id="5850" href="Relation.Unary.Properties.html#5850" class="Bound">R⊆Q</a> <a id="5854" href="Relation.Unary.Properties.html#5854" class="Bound">x</a> <a id="5856" href="Relation.Unary.Properties.html#5856" class="Bound">x∈R</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Relation.Unary.Properties.html#5846" class="Bound">Q⊆P</a> <a id="5866" href="Relation.Unary.Properties.html#5854" class="Bound">x</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Relation.Unary.Properties.html#5850" class="Bound">R⊆Q</a> <a id="5873" href="Relation.Unary.Properties.html#5854" class="Bound">x</a> <a id="5875" href="Relation.Unary.Properties.html#5856" class="Bound">x∈R</a><a id="5878" class="Symbol">)</a>

<a id="≐⇒≐′"></a><a id="5881" href="Relation.Unary.Properties.html#5881" class="Function">≐⇒≐′</a> <a id="5886" class="Symbol">:</a> <a id="5888" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5899" class="Symbol">{</a><a id="5900" class="Argument">A</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5909" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5911" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="5913" class="Symbol">}</a> <a id="5915" class="Symbol">{</a><a id="5916" class="Argument">B</a> <a id="5918" class="Symbol">=</a> <a id="5920" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5925" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="5927" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="5929" class="Symbol">}</a> <a id="5931" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="5935" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>
<a id="5940" href="Relation.Unary.Properties.html#5881" class="Function">≐⇒≐′</a> <a id="5945" class="Symbol">=</a> <a id="5947" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5959" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a> <a id="5964" href="Relation.Unary.Properties.html#4832" class="Function">⊆⇒⊆′</a>

<a id="≐′⇒≐"></a><a id="5970" href="Relation.Unary.Properties.html#5970" class="Function">≐′⇒≐</a> <a id="5975" class="Symbol">:</a> <a id="5977" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5988" class="Symbol">{</a><a id="5989" class="Argument">A</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5998" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6000" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="6002" class="Symbol">}</a> <a id="6004" class="Symbol">{</a><a id="6005" class="Argument">B</a> <a id="6007" class="Symbol">=</a> <a id="6009" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6014" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6016" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="6018" class="Symbol">}</a> <a id="6020" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="6025" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a>
<a id="6029" href="Relation.Unary.Properties.html#5970" class="Function">≐′⇒≐</a> <a id="6034" class="Symbol">=</a> <a id="6036" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="6048" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a> <a id="6053" href="Relation.Unary.Properties.html#4917" class="Function">⊆′⇒⊆</a>

<a id="6059" class="Comment">------------------------------------------------------------------------</a>
<a id="6132" class="Comment">-- Decidability properties</a>

<a id="∁?"></a><a id="6160" href="Relation.Unary.Properties.html#6160" class="Function">∁?</a> <a id="6163" class="Symbol">:</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Relation.Unary.Properties.html#6166" class="Bound">P</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6175" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6177" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="6178" class="Symbol">}</a> <a id="6180" class="Symbol">→</a> <a id="6182" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6192" href="Relation.Unary.Properties.html#6166" class="Bound">P</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="6209" href="Relation.Unary.Properties.html#6166" class="Bound">P</a><a id="6210" class="Symbol">)</a>
<a id="6212" href="Relation.Unary.Properties.html#6160" class="Function">∁?</a> <a id="6215" href="Relation.Unary.Properties.html#6215" class="Bound">P?</a> <a id="6218" href="Relation.Unary.Properties.html#6218" class="Bound">x</a> <a id="6220" class="Symbol">=</a> <a id="6222" href="Relation.Nullary.Decidable.Core.html#2517" class="Function">¬?</a> <a id="6225" class="Symbol">(</a><a id="6226" href="Relation.Unary.Properties.html#6215" class="Bound">P?</a> <a id="6229" href="Relation.Unary.Properties.html#6218" class="Bound">x</a><a id="6230" class="Symbol">)</a>

<a id="6233" class="Keyword">infix</a> <a id="6239" class="Number">2</a> <a id="6241" href="Relation.Unary.Properties.html#6567" class="Function Operator">_×?_</a> <a id="6246" href="Relation.Unary.Properties.html#6705" class="Function Operator">_⊙?_</a>
<a id="6251" class="Keyword">infix</a> <a id="6257" class="Number">10</a> <a id="6260" href="Relation.Unary.Properties.html#6992" class="Function Operator">_~?</a>
<a id="6264" class="Keyword">infixr</a> <a id="6271" class="Number">1</a> <a id="6273" href="Relation.Unary.Properties.html#6843" class="Function Operator">_⊎?_</a>
<a id="6278" class="Keyword">infixr</a> <a id="6285" class="Number">7</a> <a id="6287" href="Relation.Unary.Properties.html#6437" class="Function Operator">_∩?_</a>
<a id="6292" class="Keyword">infixr</a> <a id="6299" class="Number">6</a> <a id="6301" href="Relation.Unary.Properties.html#6307" class="Function Operator">_∪?_</a>

<a id="_∪?_"></a><a id="6307" href="Relation.Unary.Properties.html#6307" class="Function Operator">_∪?_</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">{</a><a id="6315" href="Relation.Unary.Properties.html#6315" class="Bound">P</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6324" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6326" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="6328" class="Symbol">}</a> <a id="6330" class="Symbol">{</a><a id="6331" href="Relation.Unary.Properties.html#6331" class="Bound">Q</a> <a id="6333" class="Symbol">:</a> <a id="6335" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6340" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6342" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="6344" class="Symbol">}</a> <a id="6346" class="Symbol">→</a>
       <a id="6355" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6365" href="Relation.Unary.Properties.html#6315" class="Bound">P</a> <a id="6367" class="Symbol">→</a> <a id="6369" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6379" href="Relation.Unary.Properties.html#6331" class="Bound">Q</a> <a id="6381" class="Symbol">→</a> <a id="6383" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Relation.Unary.Properties.html#6315" class="Bound">P</a> <a id="6396" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="6398" href="Relation.Unary.Properties.html#6331" class="Bound">Q</a><a id="6399" class="Symbol">)</a>
<a id="6401" href="Relation.Unary.Properties.html#6307" class="Function Operator">_∪?_</a> <a id="6406" href="Relation.Unary.Properties.html#6406" class="Bound">P?</a> <a id="6409" href="Relation.Unary.Properties.html#6409" class="Bound">Q?</a> <a id="6412" href="Relation.Unary.Properties.html#6412" class="Bound">x</a> <a id="6414" class="Symbol">=</a> <a id="6416" class="Symbol">(</a><a id="6417" href="Relation.Unary.Properties.html#6406" class="Bound">P?</a> <a id="6420" href="Relation.Unary.Properties.html#6412" class="Bound">x</a><a id="6421" class="Symbol">)</a> <a id="6423" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Relation.Unary.Properties.html#6409" class="Bound">Q?</a> <a id="6433" href="Relation.Unary.Properties.html#6412" class="Bound">x</a><a id="6434" class="Symbol">)</a>

<a id="_∩?_"></a><a id="6437" href="Relation.Unary.Properties.html#6437" class="Function Operator">_∩?_</a> <a id="6442" class="Symbol">:</a> <a id="6444" class="Symbol">{</a><a id="6445" href="Relation.Unary.Properties.html#6445" class="Bound">P</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6454" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6456" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="6458" class="Symbol">}</a> <a id="6460" class="Symbol">{</a><a id="6461" href="Relation.Unary.Properties.html#6461" class="Bound">Q</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6470" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6472" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="6474" class="Symbol">}</a> <a id="6476" class="Symbol">→</a>
       <a id="6485" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6495" href="Relation.Unary.Properties.html#6445" class="Bound">P</a> <a id="6497" class="Symbol">→</a> <a id="6499" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6509" href="Relation.Unary.Properties.html#6461" class="Bound">Q</a> <a id="6511" class="Symbol">→</a> <a id="6513" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6523" class="Symbol">(</a><a id="6524" href="Relation.Unary.Properties.html#6445" class="Bound">P</a> <a id="6526" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="6528" href="Relation.Unary.Properties.html#6461" class="Bound">Q</a><a id="6529" class="Symbol">)</a>
<a id="6531" href="Relation.Unary.Properties.html#6437" class="Function Operator">_∩?_</a> <a id="6536" href="Relation.Unary.Properties.html#6536" class="Bound">P?</a> <a id="6539" href="Relation.Unary.Properties.html#6539" class="Bound">Q?</a> <a id="6542" href="Relation.Unary.Properties.html#6542" class="Bound">x</a> <a id="6544" class="Symbol">=</a> <a id="6546" class="Symbol">(</a><a id="6547" href="Relation.Unary.Properties.html#6536" class="Bound">P?</a> <a id="6550" href="Relation.Unary.Properties.html#6542" class="Bound">x</a><a id="6551" class="Symbol">)</a> <a id="6553" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Relation.Unary.Properties.html#6539" class="Bound">Q?</a> <a id="6563" href="Relation.Unary.Properties.html#6542" class="Bound">x</a><a id="6564" class="Symbol">)</a>

<a id="_×?_"></a><a id="6567" href="Relation.Unary.Properties.html#6567" class="Function Operator">_×?_</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">{</a><a id="6575" href="Relation.Unary.Properties.html#6575" class="Bound">P</a> <a id="6577" class="Symbol">:</a> <a id="6579" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6584" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6586" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="6588" class="Symbol">}</a> <a id="6590" class="Symbol">{</a><a id="6591" href="Relation.Unary.Properties.html#6591" class="Bound">Q</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6600" href="Relation.Unary.Properties.html#918" class="Generalizable">B</a> <a id="6602" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="6604" class="Symbol">}</a> <a id="6606" class="Symbol">→</a>
       <a id="6615" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6625" href="Relation.Unary.Properties.html#6575" class="Bound">P</a> <a id="6627" class="Symbol">→</a> <a id="6629" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6639" href="Relation.Unary.Properties.html#6591" class="Bound">Q</a> <a id="6641" class="Symbol">→</a> <a id="6643" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Relation.Unary.Properties.html#6575" class="Bound">P</a> <a id="6656" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="6660" href="Relation.Unary.Properties.html#6591" class="Bound">Q</a><a id="6661" class="Symbol">)</a>
<a id="6663" href="Relation.Unary.Properties.html#6567" class="Function Operator">_×?_</a> <a id="6668" href="Relation.Unary.Properties.html#6668" class="Bound">P?</a> <a id="6671" href="Relation.Unary.Properties.html#6671" class="Bound">Q?</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Relation.Unary.Properties.html#6675" class="Bound">a</a> <a id="6677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6679" href="Relation.Unary.Properties.html#6679" class="Bound">b</a><a id="6680" class="Symbol">)</a> <a id="6682" class="Symbol">=</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Relation.Unary.Properties.html#6668" class="Bound">P?</a> <a id="6688" href="Relation.Unary.Properties.html#6675" class="Bound">a</a><a id="6689" class="Symbol">)</a> <a id="6691" href="Relation.Nullary.Decidable.Core.html#2609" class="Function Operator">×-dec</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Relation.Unary.Properties.html#6671" class="Bound">Q?</a> <a id="6701" href="Relation.Unary.Properties.html#6679" class="Bound">b</a><a id="6702" class="Symbol">)</a>

<a id="_⊙?_"></a><a id="6705" href="Relation.Unary.Properties.html#6705" class="Function Operator">_⊙?_</a> <a id="6710" class="Symbol">:</a> <a id="6712" class="Symbol">{</a><a id="6713" href="Relation.Unary.Properties.html#6713" class="Bound">P</a> <a id="6715" class="Symbol">:</a> <a id="6717" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6722" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6724" href="Relation.Unary.Properties.html#883" class="Generalizable">ℓ₁</a><a id="6726" class="Symbol">}</a> <a id="6728" class="Symbol">{</a><a id="6729" href="Relation.Unary.Properties.html#6729" class="Bound">Q</a> <a id="6731" class="Symbol">:</a> <a id="6733" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6738" href="Relation.Unary.Properties.html#918" class="Generalizable">B</a> <a id="6740" href="Relation.Unary.Properties.html#886" class="Generalizable">ℓ₂</a><a id="6742" class="Symbol">}</a> <a id="6744" class="Symbol">→</a>
       <a id="6753" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6763" href="Relation.Unary.Properties.html#6713" class="Bound">P</a> <a id="6765" class="Symbol">→</a> <a id="6767" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6777" href="Relation.Unary.Properties.html#6729" class="Bound">Q</a> <a id="6779" class="Symbol">→</a> <a id="6781" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Relation.Unary.Properties.html#6713" class="Bound">P</a> <a id="6794" href="Relation.Unary.html#6034" class="Function Operator">⟨⊙⟩</a> <a id="6798" href="Relation.Unary.Properties.html#6729" class="Bound">Q</a><a id="6799" class="Symbol">)</a>
<a id="6801" href="Relation.Unary.Properties.html#6705" class="Function Operator">_⊙?_</a> <a id="6806" href="Relation.Unary.Properties.html#6806" class="Bound">P?</a> <a id="6809" href="Relation.Unary.Properties.html#6809" class="Bound">Q?</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Relation.Unary.Properties.html#6813" class="Bound">a</a> <a id="6815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6817" href="Relation.Unary.Properties.html#6817" class="Bound">b</a><a id="6818" class="Symbol">)</a> <a id="6820" class="Symbol">=</a> <a id="6822" class="Symbol">(</a><a id="6823" href="Relation.Unary.Properties.html#6806" class="Bound">P?</a> <a id="6826" href="Relation.Unary.Properties.html#6813" class="Bound">a</a><a id="6827" class="Symbol">)</a> <a id="6829" href="Relation.Nullary.Decidable.Core.html#2739" class="Function Operator">⊎-dec</a> <a id="6835" class="Symbol">(</a><a id="6836" href="Relation.Unary.Properties.html#6809" class="Bound">Q?</a> <a id="6839" href="Relation.Unary.Properties.html#6817" class="Bound">b</a><a id="6840" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="6843" href="Relation.Unary.Properties.html#6843" class="Function Operator">_⊎?_</a> <a id="6848" class="Symbol">:</a> <a id="6850" class="Symbol">{</a><a id="6851" href="Relation.Unary.Properties.html#6851" class="Bound">P</a> <a id="6853" class="Symbol">:</a> <a id="6855" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6860" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="6862" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="6863" class="Symbol">}</a> <a id="6865" class="Symbol">{</a><a id="6866" href="Relation.Unary.Properties.html#6866" class="Bound">Q</a> <a id="6868" class="Symbol">:</a> <a id="6870" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6875" href="Relation.Unary.Properties.html#918" class="Generalizable">B</a> <a id="6877" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="6878" class="Symbol">}</a> <a id="6880" class="Symbol">→</a>
       <a id="6889" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6899" href="Relation.Unary.Properties.html#6851" class="Bound">P</a> <a id="6901" class="Symbol">→</a> <a id="6903" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6913" href="Relation.Unary.Properties.html#6866" class="Bound">Q</a> <a id="6915" class="Symbol">→</a> <a id="6917" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Relation.Unary.Properties.html#6851" class="Bound">P</a> <a id="6930" href="Relation.Unary.html#5941" class="Function Operator">⟨⊎⟩</a> <a id="6934" href="Relation.Unary.Properties.html#6866" class="Bound">Q</a><a id="6935" class="Symbol">)</a>
<a id="6937" href="Relation.Unary.Properties.html#6843" class="Function Operator">_⊎?_</a> <a id="6942" href="Relation.Unary.Properties.html#6942" class="Bound">P?</a> <a id="6945" href="Relation.Unary.Properties.html#6945" class="Bound">Q?</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6954" href="Relation.Unary.Properties.html#6954" class="Bound">a</a><a id="6955" class="Symbol">)</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Relation.Unary.Properties.html#6942" class="Bound">P?</a> <a id="6962" href="Relation.Unary.Properties.html#6954" class="Bound">a</a>
<a id="6964" href="Relation.Unary.Properties.html#6843" class="Function Operator">_⊎?_</a> <a id="6969" href="Relation.Unary.Properties.html#6969" class="Bound">P?</a> <a id="6972" href="Relation.Unary.Properties.html#6972" class="Bound">Q?</a> <a id="6975" class="Symbol">(</a><a id="6976" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6981" href="Relation.Unary.Properties.html#6981" class="Bound">b</a><a id="6982" class="Symbol">)</a> <a id="6984" class="Symbol">=</a> <a id="6986" href="Relation.Unary.Properties.html#6972" class="Bound">Q?</a> <a id="6989" href="Relation.Unary.Properties.html#6981" class="Bound">b</a>

<a id="_~?"></a><a id="6992" href="Relation.Unary.Properties.html#6992" class="Function Operator">_~?</a> <a id="6996" class="Symbol">:</a> <a id="6998" class="Symbol">{</a><a id="6999" href="Relation.Unary.Properties.html#6999" class="Bound">P</a> <a id="7001" class="Symbol">:</a> <a id="7003" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="7011" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7013" href="Relation.Unary.Properties.html#918" class="Generalizable">B</a><a id="7014" class="Symbol">)</a> <a id="7016" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="7017" class="Symbol">}</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="7031" href="Relation.Unary.Properties.html#6999" class="Bound">P</a> <a id="7033" class="Symbol">→</a> <a id="7035" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Relation.Unary.Properties.html#6999" class="Bound">P</a> <a id="7048" href="Relation.Unary.html#6344" class="Function Operator">~</a><a id="7049" class="Symbol">)</a>
<a id="7051" href="Relation.Unary.Properties.html#6992" class="Function Operator">_~?</a> <a id="7055" href="Relation.Unary.Properties.html#7055" class="Bound">P?</a> <a id="7058" class="Symbol">=</a> <a id="7060" href="Relation.Unary.Properties.html#7055" class="Bound">P?</a> <a id="7063" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="7065" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="7071" class="Comment">------------------------------------------------------------------------</a>
<a id="7144" class="Comment">-- Irrelevant properties</a>

<a id="U-irrelevant"></a><a id="7170" href="Relation.Unary.Properties.html#7170" class="Function">U-irrelevant</a> <a id="7183" class="Symbol">:</a> <a id="7185" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="7196" class="Symbol">{</a><a id="7197" class="Argument">A</a> <a id="7199" class="Symbol">=</a> <a id="7201" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a><a id="7202" class="Symbol">}</a> <a id="7204" href="Relation.Unary.html#1522" class="Function">U</a>
<a id="7206" href="Relation.Unary.Properties.html#7170" class="Function">U-irrelevant</a> <a id="7219" href="Relation.Unary.Properties.html#7219" class="Bound">a</a> <a id="7221" href="Relation.Unary.Properties.html#7221" class="Bound">b</a> <a id="7223" class="Symbol">=</a> <a id="7225" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∁-irrelevant"></a><a id="7231" href="Relation.Unary.Properties.html#7231" class="Function">∁-irrelevant</a> <a id="7244" class="Symbol">:</a> <a id="7246" class="Symbol">(</a><a id="7247" href="Relation.Unary.Properties.html#7247" class="Bound">P</a> <a id="7249" class="Symbol">:</a> <a id="7251" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="7256" href="Relation.Unary.Properties.html#904" class="Generalizable">A</a> <a id="7258" href="Relation.Unary.Properties.html#881" class="Generalizable">ℓ</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="7277" href="Relation.Unary.Properties.html#7247" class="Bound">P</a><a id="7278" class="Symbol">)</a>
<a id="7280" href="Relation.Unary.Properties.html#7231" class="Function">∁-irrelevant</a> <a id="7293" href="Relation.Unary.Properties.html#7293" class="Bound">P</a> <a id="7295" href="Relation.Unary.Properties.html#7295" class="Bound">a</a> <a id="7297" href="Relation.Unary.Properties.html#7297" class="Bound">b</a> <a id="7299" class="Symbol">=</a> <a id="7301" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
</pre></body></html>

==> anc/Relation.Unary.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Relation.Unary</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Unary relations</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="266" class="Keyword">where</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Data.Empty.html#895" class="Function">⊥</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="383" class="Symbol">;</a> <a id="385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="388" class="Symbol">;</a> <a id="390" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Product.Base.html#852" class="Function">∃</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Function.Base.html" class="Module">Function.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Function.Base.html#1115" class="Function Operator">_∘_</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="542" class="Symbol">;</a> <a id="544" href="Level.html#521" class="Function">0ℓ</a><a id="546" class="Symbol">;</a> <a id="548" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="551" class="Symbol">;</a> <a id="553" href="Level.html#409" class="Record">Lift</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬_</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="740" class="Symbol">)</a>

<a id="743" class="Keyword">private</a>
  <a id="753" class="Keyword">variable</a>
    <a id="766" href="Relation.Unary.html#766" class="Generalizable">a</a> <a id="768" href="Relation.Unary.html#768" class="Generalizable">b</a> <a id="770" href="Relation.Unary.html#770" class="Generalizable">c</a> <a id="772" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="774" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="777" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="780" class="Symbol">:</a> <a id="782" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="792" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="794" class="Symbol">:</a> <a id="796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="800" href="Relation.Unary.html#766" class="Generalizable">a</a>
    <a id="806" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="814" href="Relation.Unary.html#768" class="Generalizable">b</a>
    <a id="820" href="Relation.Unary.html#820" class="Generalizable">C</a> <a id="822" class="Symbol">:</a> <a id="824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="828" href="Relation.Unary.html#770" class="Generalizable">c</a>

<a id="831" class="Comment">------------------------------------------------------------------------</a>
<a id="904" class="Comment">-- Definition</a>

<a id="919" class="Comment">-- Unary relations are known as predicates and `Pred A ℓ` can be viewed</a>
<a id="991" class="Comment">-- as some property that elements of type A might satisfy.</a>

<a id="1051" class="Comment">-- Consequently `P : Pred A ℓ` can also be seen as a subset of A</a>
<a id="1116" class="Comment">-- containing all the elements of A that satisfy property P. This view</a>
<a id="1187" class="Comment">-- informs much of the notation used below.</a>

<a id="Pred"></a><a id="1232" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">∀</a> <a id="1241" class="Symbol">{</a><a id="1242" href="Relation.Unary.html#1242" class="Bound">a</a><a id="1243" class="Symbol">}</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" href="Relation.Unary.html#1242" class="Bound">a</a> <a id="1253" class="Symbol">→</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Relation.Unary.html#1256" class="Bound">ℓ</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Relation.Unary.html#1242" class="Bound">a</a> <a id="1276" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1278" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1282" href="Relation.Unary.html#1256" class="Bound">ℓ</a><a id="1283" class="Symbol">)</a>
<a id="1285" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1290" href="Relation.Unary.html#1290" class="Bound">A</a> <a id="1292" href="Relation.Unary.html#1292" class="Bound">ℓ</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Relation.Unary.html#1290" class="Bound">A</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" href="Relation.Unary.html#1292" class="Bound">ℓ</a>

<a id="1307" class="Comment">------------------------------------------------------------------------</a>
<a id="1380" class="Comment">-- Special sets</a>

<a id="1397" class="Comment">-- The empty set.</a>

<a id="∅"></a><a id="1416" href="Relation.Unary.html#1416" class="Function">∅</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1425" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1427" href="Level.html#521" class="Function">0ℓ</a>
<a id="1430" href="Relation.Unary.html#1416" class="Function">∅</a> <a id="1432" class="Symbol">=</a> <a id="1434" class="Symbol">λ</a> <a id="1436" href="Relation.Unary.html#1436" class="Bound">_</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Data.Empty.html#895" class="Function">⊥</a>

<a id="1443" class="Comment">-- The singleton set.</a>

<a id="｛_｝"></a><a id="1466" href="Relation.Unary.html#1466" class="Function Operator">｛_｝</a> <a id="1470" class="Symbol">:</a> <a id="1472" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1481" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1483" class="Symbol">_</a>
<a id="1485" href="Relation.Unary.html#1466" class="Function Operator">｛</a> <a id="1487" href="Relation.Unary.html#1487" class="Bound">x</a> <a id="1489" href="Relation.Unary.html#1466" class="Function Operator">｝</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Relation.Unary.html#1487" class="Bound">x</a> <a id="1495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a>

<a id="1499" class="Comment">-- The universal set.</a>

<a id="U"></a><a id="1522" href="Relation.Unary.html#1522" class="Function">U</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1531" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1533" href="Level.html#521" class="Function">0ℓ</a>
<a id="1536" href="Relation.Unary.html#1522" class="Function">U</a> <a id="1538" class="Symbol">=</a> <a id="1540" class="Symbol">λ</a> <a id="1542" href="Relation.Unary.html#1542" class="Bound">_</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="1549" class="Comment">------------------------------------------------------------------------</a>
<a id="1622" class="Comment">-- Membership</a>

<a id="1637" class="Keyword">infix</a> <a id="1643" class="Number">4</a> <a id="1645" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a> <a id="1649" href="Relation.Unary.html#1694" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="1654" href="Relation.Unary.html#1654" class="Function Operator">_∈_</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1662" class="Symbol">→</a> <a id="1664" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1669" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1671" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1679" class="Symbol">_</a>
<a id="1681" href="Relation.Unary.html#1681" class="Bound">x</a> <a id="1683" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="1685" href="Relation.Unary.html#1685" class="Bound">P</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Relation.Unary.html#1685" class="Bound">P</a> <a id="1691" href="Relation.Unary.html#1681" class="Bound">x</a>

<a id="_∉_"></a><a id="1694" href="Relation.Unary.html#1694" class="Function Operator">_∉_</a> <a id="1698" class="Symbol">:</a> <a id="1700" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1709" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1711" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="1713" class="Symbol">→</a> <a id="1715" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1719" class="Symbol">_</a>
<a id="1721" href="Relation.Unary.html#1721" class="Bound">x</a> <a id="1723" href="Relation.Unary.html#1694" class="Function Operator">∉</a> <a id="1725" href="Relation.Unary.html#1725" class="Bound">P</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="1731" href="Relation.Unary.html#1721" class="Bound">x</a> <a id="1733" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="1735" href="Relation.Unary.html#1725" class="Bound">P</a>

<a id="1738" class="Comment">------------------------------------------------------------------------</a>
<a id="1811" class="Comment">-- Subset relations</a>

<a id="1832" class="Keyword">infix</a> <a id="1838" class="Number">4</a> <a id="1840" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="1844" href="Relation.Unary.html#1949" class="Function Operator">_⊇_</a> <a id="1848" href="Relation.Unary.html#2000" class="Function Operator">_⊈_</a> <a id="1852" href="Relation.Unary.html#2055" class="Function Operator">_⊉_</a> <a id="1856" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="1860" href="Relation.Unary.html#2169" class="Function Operator">_⊃_</a> <a id="1864" href="Relation.Unary.html#2220" class="Function Operator">_⊄_</a> <a id="1868" href="Relation.Unary.html#2275" class="Function Operator">_⊅_</a> <a id="1872" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="1876" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a>

<a id="_⊆_"></a><a id="1882" href="Relation.Unary.html#1882" class="Function Operator">_⊆_</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1893" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1895" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="1898" class="Symbol">→</a> <a id="1900" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1905" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1907" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1916" class="Symbol">_</a>
<a id="1918" href="Relation.Unary.html#1918" class="Bound">P</a> <a id="1920" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1922" href="Relation.Unary.html#1922" class="Bound">Q</a> <a id="1924" class="Symbol">=</a> <a id="1926" class="Symbol">∀</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Relation.Unary.html#1929" class="Bound">x</a><a id="1930" class="Symbol">}</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Unary.html#1929" class="Bound">x</a> <a id="1936" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="1938" href="Relation.Unary.html#1918" class="Bound">P</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Relation.Unary.html#1929" class="Bound">x</a> <a id="1944" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="1946" href="Relation.Unary.html#1922" class="Bound">Q</a>

<a id="_⊇_"></a><a id="1949" href="Relation.Unary.html#1949" class="Function Operator">_⊇_</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1960" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1962" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="1972" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="1974" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="1977" class="Symbol">→</a> <a id="1979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1983" class="Symbol">_</a>
<a id="1985" href="Relation.Unary.html#1985" class="Bound">P</a> <a id="1987" href="Relation.Unary.html#1949" class="Function Operator">⊇</a> <a id="1989" href="Relation.Unary.html#1989" class="Bound">Q</a> <a id="1991" class="Symbol">=</a> <a id="1993" href="Relation.Unary.html#1989" class="Bound">Q</a> <a id="1995" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="1997" href="Relation.Unary.html#1985" class="Bound">P</a>

<a id="_⊈_"></a><a id="2000" href="Relation.Unary.html#2000" class="Function Operator">_⊈_</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2011" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2013" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2023" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2025" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2034" class="Symbol">_</a>
<a id="2036" href="Relation.Unary.html#2036" class="Bound">P</a> <a id="2038" href="Relation.Unary.html#2000" class="Function Operator">⊈</a> <a id="2040" href="Relation.Unary.html#2040" class="Bound">Q</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Relation.Unary.html#2036" class="Bound">P</a> <a id="2049" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2051" href="Relation.Unary.html#2040" class="Bound">Q</a><a id="2052" class="Symbol">)</a>

<a id="_⊉_"></a><a id="2055" href="Relation.Unary.html#2055" class="Function Operator">_⊉_</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2066" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2068" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2078" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2080" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2083" class="Symbol">→</a> <a id="2085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2089" class="Symbol">_</a>
<a id="2091" href="Relation.Unary.html#2091" class="Bound">P</a> <a id="2093" href="Relation.Unary.html#2055" class="Function Operator">⊉</a> <a id="2095" href="Relation.Unary.html#2095" class="Bound">Q</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Relation.Unary.html#2091" class="Bound">P</a> <a id="2104" href="Relation.Unary.html#1949" class="Function Operator">⊇</a> <a id="2106" href="Relation.Unary.html#2095" class="Bound">Q</a><a id="2107" class="Symbol">)</a>

<a id="_⊂_"></a><a id="2110" href="Relation.Unary.html#2110" class="Function Operator">_⊂_</a> <a id="2114" class="Symbol">:</a> <a id="2116" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2121" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2123" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2126" class="Symbol">→</a> <a id="2128" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2133" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2135" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2144" class="Symbol">_</a>
<a id="2146" href="Relation.Unary.html#2146" class="Bound">P</a> <a id="2148" href="Relation.Unary.html#2110" class="Function Operator">⊂</a> <a id="2150" href="Relation.Unary.html#2150" class="Bound">Q</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Relation.Unary.html#2146" class="Bound">P</a> <a id="2156" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2158" href="Relation.Unary.html#2150" class="Bound">Q</a> <a id="2160" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2162" href="Relation.Unary.html#2150" class="Bound">Q</a> <a id="2164" href="Relation.Unary.html#2000" class="Function Operator">⊈</a> <a id="2166" href="Relation.Unary.html#2146" class="Bound">P</a>

<a id="_⊃_"></a><a id="2169" href="Relation.Unary.html#2169" class="Function Operator">_⊃_</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2180" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2182" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2192" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2194" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2203" class="Symbol">_</a>
<a id="2205" href="Relation.Unary.html#2205" class="Bound">P</a> <a id="2207" href="Relation.Unary.html#2169" class="Function Operator">⊃</a> <a id="2209" href="Relation.Unary.html#2209" class="Bound">Q</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Relation.Unary.html#2209" class="Bound">Q</a> <a id="2215" href="Relation.Unary.html#2110" class="Function Operator">⊂</a> <a id="2217" href="Relation.Unary.html#2205" class="Bound">P</a>

<a id="_⊄_"></a><a id="2220" href="Relation.Unary.html#2220" class="Function Operator">_⊄_</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2231" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2233" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2236" class="Symbol">→</a> <a id="2238" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2243" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2245" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2254" class="Symbol">_</a>
<a id="2256" href="Relation.Unary.html#2256" class="Bound">P</a> <a id="2258" href="Relation.Unary.html#2220" class="Function Operator">⊄</a> <a id="2260" href="Relation.Unary.html#2260" class="Bound">Q</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Relation.Unary.html#2256" class="Bound">P</a> <a id="2269" href="Relation.Unary.html#2110" class="Function Operator">⊂</a> <a id="2271" href="Relation.Unary.html#2260" class="Bound">Q</a><a id="2272" class="Symbol">)</a>

<a id="_⊅_"></a><a id="2275" href="Relation.Unary.html#2275" class="Function Operator">_⊅_</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2286" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2288" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2298" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2300" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2309" class="Symbol">_</a>
<a id="2311" href="Relation.Unary.html#2311" class="Bound">P</a> <a id="2313" href="Relation.Unary.html#2275" class="Function Operator">⊅</a> <a id="2315" href="Relation.Unary.html#2315" class="Bound">Q</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Relation.Unary.html#2311" class="Bound">P</a> <a id="2324" href="Relation.Unary.html#2169" class="Function Operator">⊃</a> <a id="2326" href="Relation.Unary.html#2315" class="Bound">Q</a><a id="2327" class="Symbol">)</a>

<a id="_≐_"></a><a id="2330" href="Relation.Unary.html#2330" class="Function Operator">_≐_</a> <a id="2334" class="Symbol">:</a> <a id="2336" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2341" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2343" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2353" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2355" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Relation.Unary.html#2366" class="Bound">P</a> <a id="2368" href="Relation.Unary.html#2330" class="Function Operator">≐</a> <a id="2370" href="Relation.Unary.html#2370" class="Bound">Q</a> <a id="2372" class="Symbol">=</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Relation.Unary.html#2366" class="Bound">P</a> <a id="2377" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2379" href="Relation.Unary.html#2370" class="Bound">Q</a><a id="2380" class="Symbol">)</a> <a id="2382" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Relation.Unary.html#2370" class="Bound">Q</a> <a id="2387" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="2389" href="Relation.Unary.html#2366" class="Bound">P</a><a id="2390" class="Symbol">)</a>

<a id="2393" class="Comment">-- The following primed variants of _⊆_ can be used when &#39;x&#39; can&#39;t</a>
<a id="2460" class="Comment">-- be inferred from &#39;x ∈ P&#39;.</a>

<a id="2490" class="Keyword">infix</a> <a id="2496" class="Number">4</a> <a id="2498" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="2503" href="Relation.Unary.html#2606" class="Function Operator">_⊇′_</a> <a id="2508" href="Relation.Unary.html#2660" class="Function Operator">_⊈′_</a> <a id="2513" href="Relation.Unary.html#2718" class="Function Operator">_⊉′_</a> <a id="2518" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="2523" href="Relation.Unary.html#2839" class="Function Operator">_⊃′_</a> <a id="2528" href="Relation.Unary.html#2893" class="Function Operator">_⊄′_</a> <a id="2533" href="Relation.Unary.html#2951" class="Function Operator">_⊅′_</a>

<a id="_⊆′_"></a><a id="2539" href="Relation.Unary.html#2539" class="Function Operator">_⊆′_</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2551" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2553" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2563" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2565" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2574" class="Symbol">_</a>
<a id="2576" href="Relation.Unary.html#2576" class="Bound">P</a> <a id="2578" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="2581" href="Relation.Unary.html#2581" class="Bound">Q</a> <a id="2583" class="Symbol">=</a> <a id="2585" class="Symbol">∀</a> <a id="2587" href="Relation.Unary.html#2587" class="Bound">x</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Relation.Unary.html#2587" class="Bound">x</a> <a id="2593" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="2595" href="Relation.Unary.html#2576" class="Bound">P</a> <a id="2597" class="Symbol">→</a> <a id="2599" href="Relation.Unary.html#2587" class="Bound">x</a> <a id="2601" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="2603" href="Relation.Unary.html#2581" class="Bound">Q</a>

<a id="_⊇′_"></a><a id="2606" href="Relation.Unary.html#2606" class="Function Operator">_⊇′_</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2618" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2620" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2630" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2632" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2641" class="Symbol">_</a>
<a id="2643" href="Relation.Unary.html#2643" class="Bound">Q</a> <a id="2645" href="Relation.Unary.html#2606" class="Function Operator">⊇′</a> <a id="2648" href="Relation.Unary.html#2648" class="Bound">P</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Relation.Unary.html#2648" class="Bound">P</a> <a id="2654" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="2657" href="Relation.Unary.html#2643" class="Bound">Q</a>

<a id="_⊈′_"></a><a id="2660" href="Relation.Unary.html#2660" class="Function Operator">_⊈′_</a> <a id="2665" class="Symbol">:</a> <a id="2667" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2672" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2674" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2684" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2686" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2695" class="Symbol">_</a>
<a id="2697" href="Relation.Unary.html#2697" class="Bound">P</a> <a id="2699" href="Relation.Unary.html#2660" class="Function Operator">⊈′</a> <a id="2702" href="Relation.Unary.html#2702" class="Bound">Q</a> <a id="2704" class="Symbol">=</a> <a id="2706" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Relation.Unary.html#2697" class="Bound">P</a> <a id="2711" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="2714" href="Relation.Unary.html#2702" class="Bound">Q</a><a id="2715" class="Symbol">)</a>

<a id="_⊉′_"></a><a id="2718" href="Relation.Unary.html#2718" class="Function Operator">_⊉′_</a> <a id="2723" class="Symbol">:</a> <a id="2725" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2730" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2732" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2742" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2744" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2747" class="Symbol">→</a> <a id="2749" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2753" class="Symbol">_</a>
<a id="2755" href="Relation.Unary.html#2755" class="Bound">P</a> <a id="2757" href="Relation.Unary.html#2718" class="Function Operator">⊉′</a> <a id="2760" href="Relation.Unary.html#2760" class="Bound">Q</a> <a id="2762" class="Symbol">=</a> <a id="2764" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Relation.Unary.html#2755" class="Bound">P</a> <a id="2769" href="Relation.Unary.html#2606" class="Function Operator">⊇′</a> <a id="2772" href="Relation.Unary.html#2760" class="Bound">Q</a><a id="2773" class="Symbol">)</a>

<a id="_⊂′_"></a><a id="2776" href="Relation.Unary.html#2776" class="Function Operator">_⊂′_</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2788" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2790" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2800" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2802" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2811" class="Symbol">_</a>
<a id="2813" href="Relation.Unary.html#2813" class="Bound">P</a> <a id="2815" href="Relation.Unary.html#2776" class="Function Operator">⊂′</a> <a id="2818" href="Relation.Unary.html#2818" class="Bound">Q</a> <a id="2820" class="Symbol">=</a> <a id="2822" href="Relation.Unary.html#2813" class="Bound">P</a> <a id="2824" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="2827" href="Relation.Unary.html#2818" class="Bound">Q</a> <a id="2829" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2831" href="Relation.Unary.html#2818" class="Bound">Q</a> <a id="2833" href="Relation.Unary.html#2660" class="Function Operator">⊈′</a> <a id="2836" href="Relation.Unary.html#2813" class="Bound">P</a>

<a id="_⊃′_"></a><a id="2839" href="Relation.Unary.html#2839" class="Function Operator">_⊃′_</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2851" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2853" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2863" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2865" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2874" class="Symbol">_</a>
<a id="2876" href="Relation.Unary.html#2876" class="Bound">P</a> <a id="2878" href="Relation.Unary.html#2839" class="Function Operator">⊃′</a> <a id="2881" href="Relation.Unary.html#2881" class="Bound">Q</a> <a id="2883" class="Symbol">=</a> <a id="2885" href="Relation.Unary.html#2881" class="Bound">Q</a> <a id="2887" href="Relation.Unary.html#2776" class="Function Operator">⊂′</a> <a id="2890" href="Relation.Unary.html#2876" class="Bound">P</a>

<a id="_⊄′_"></a><a id="2893" href="Relation.Unary.html#2893" class="Function Operator">_⊄′_</a> <a id="2898" class="Symbol">:</a> <a id="2900" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2905" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2907" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2917" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2919" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2922" class="Symbol">→</a> <a id="2924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2928" class="Symbol">_</a>
<a id="2930" href="Relation.Unary.html#2930" class="Bound">P</a> <a id="2932" href="Relation.Unary.html#2893" class="Function Operator">⊄′</a> <a id="2935" href="Relation.Unary.html#2935" class="Bound">Q</a> <a id="2937" class="Symbol">=</a> <a id="2939" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Relation.Unary.html#2930" class="Bound">P</a> <a id="2944" href="Relation.Unary.html#2776" class="Function Operator">⊂′</a> <a id="2947" href="Relation.Unary.html#2935" class="Bound">Q</a><a id="2948" class="Symbol">)</a>

<a id="_⊅′_"></a><a id="2951" href="Relation.Unary.html#2951" class="Function Operator">_⊅′_</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2963" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2965" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="2975" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="2977" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2986" class="Symbol">_</a>
<a id="2988" href="Relation.Unary.html#2988" class="Bound">P</a> <a id="2990" href="Relation.Unary.html#2951" class="Function Operator">⊅′</a> <a id="2993" href="Relation.Unary.html#2993" class="Bound">Q</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Relation.Nullary.Negation.Core.html#698" class="Function Operator">¬</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Relation.Unary.html#2988" class="Bound">P</a> <a id="3002" href="Relation.Unary.html#2839" class="Function Operator">⊃′</a> <a id="3005" href="Relation.Unary.html#2993" class="Bound">Q</a><a id="3006" class="Symbol">)</a>

<a id="_≐′_"></a><a id="3009" href="Relation.Unary.html#3009" class="Function Operator">_≐′_</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3021" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3023" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="3026" class="Symbol">→</a> <a id="3028" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3033" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3035" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3044" class="Symbol">_</a>
<a id="3046" href="Relation.Unary.html#3046" class="Bound">P</a> <a id="3048" href="Relation.Unary.html#3009" class="Function Operator">≐′</a> <a id="3051" href="Relation.Unary.html#3051" class="Bound">Q</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Relation.Unary.html#3046" class="Bound">P</a> <a id="3058" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="3061" href="Relation.Unary.html#3051" class="Bound">Q</a><a id="3062" class="Symbol">)</a> <a id="3064" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Relation.Unary.html#3051" class="Bound">Q</a> <a id="3069" href="Relation.Unary.html#2539" class="Function Operator">⊆′</a> <a id="3072" href="Relation.Unary.html#3046" class="Bound">P</a><a id="3073" class="Symbol">)</a>

<a id="3076" class="Comment">------------------------------------------------------------------------</a>
<a id="3149" class="Comment">-- Properties of sets</a>

<a id="3172" class="Keyword">infix</a> <a id="3178" class="Number">10</a> <a id="3181" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="3193" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="3203" href="Relation.Unary.html#3629" class="Function">IUniversal</a>

<a id="3215" class="Comment">-- Emptiness - no element satisfies P.</a>

<a id="Empty"></a><a id="3255" href="Relation.Unary.html#3255" class="Function">Empty</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3268" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3270" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3278" class="Symbol">_</a>
<a id="3280" href="Relation.Unary.html#3255" class="Function">Empty</a> <a id="3286" href="Relation.Unary.html#3286" class="Bound">P</a> <a id="3288" class="Symbol">=</a> <a id="3290" class="Symbol">∀</a> <a id="3292" href="Relation.Unary.html#3292" class="Bound">x</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="Relation.Unary.html#3292" class="Bound">x</a> <a id="3298" href="Relation.Unary.html#1694" class="Function Operator">∉</a> <a id="3300" href="Relation.Unary.html#3286" class="Bound">P</a>

<a id="3303" class="Comment">-- Satisfiable - at least one element satisfies P.</a>

<a id="Satisfiable"></a><a id="3355" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="3367" class="Symbol">:</a> <a id="3369" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3374" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3376" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3384" class="Symbol">_</a>
<a id="3386" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="3398" href="Relation.Unary.html#3398" class="Bound">P</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3404" class="Symbol">λ</a> <a id="3406" href="Relation.Unary.html#3406" class="Bound">x</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Relation.Unary.html#3406" class="Bound">x</a> <a id="3412" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="3414" href="Relation.Unary.html#3398" class="Bound">P</a>

<a id="3417" class="Keyword">syntax</a> <a id="3424" href="Relation.Unary.html#3355" class="Function">Satisfiable</a> <a id="3436" class="Bound">P</a> <a id="3438" class="Symbol">=</a> <a id="3440" class="Function">∃⟨</a> <a id="3443" class="Bound">P</a> <a id="3445" class="Function">⟩</a>

<a id="3448" class="Comment">-- Universality - all elements satisfy P.</a>

<a id="Universal"></a><a id="3491" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3508" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3510" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="3512" class="Symbol">→</a> <a id="3514" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3518" class="Symbol">_</a>
<a id="3520" href="Relation.Unary.html#3491" class="Function">Universal</a> <a id="3530" href="Relation.Unary.html#3530" class="Bound">P</a> <a id="3532" class="Symbol">=</a> <a id="3534" class="Symbol">∀</a> <a id="3536" href="Relation.Unary.html#3536" class="Bound">x</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Relation.Unary.html#3536" class="Bound">x</a> <a id="3542" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="3544" href="Relation.Unary.html#3530" class="Bound">P</a>

<a id="3547" class="Keyword">syntax</a> <a id="3554" href="Relation.Unary.html#3491" class="Function">Universal</a>  <a id="3565" class="Bound">P</a> <a id="3567" class="Symbol">=</a> <a id="3569" class="Function">Π[</a> <a id="3572" class="Bound">P</a> <a id="3574" class="Function">]</a>

<a id="3577" class="Comment">-- Implicit universality - all elements satisfy P.</a>

<a id="IUniversal"></a><a id="3629" href="Relation.Unary.html#3629" class="Function">IUniversal</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3647" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3649" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="3651" class="Symbol">→</a> <a id="3653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3657" class="Symbol">_</a>
<a id="3659" href="Relation.Unary.html#3629" class="Function">IUniversal</a> <a id="3670" href="Relation.Unary.html#3670" class="Bound">P</a> <a id="3672" class="Symbol">=</a> <a id="3674" class="Symbol">∀</a> <a id="3676" class="Symbol">{</a><a id="3677" href="Relation.Unary.html#3677" class="Bound">x</a><a id="3678" class="Symbol">}</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Relation.Unary.html#3677" class="Bound">x</a> <a id="3684" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="3686" href="Relation.Unary.html#3670" class="Bound">P</a>

<a id="3689" class="Keyword">syntax</a> <a id="3696" href="Relation.Unary.html#3629" class="Function">IUniversal</a> <a id="3707" class="Bound">P</a> <a id="3709" class="Symbol">=</a> <a id="3711" class="Function">∀[</a> <a id="3714" class="Bound">P</a> <a id="3716" class="Function">]</a>

<a id="3719" class="Comment">-- Decidability - it is possible to determine if an arbitrary element</a>
<a id="3789" class="Comment">-- satisfies P.</a>

<a id="Decidable"></a><a id="3806" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3823" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3825" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="3827" class="Symbol">→</a> <a id="3829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3833" class="Symbol">_</a>
<a id="3835" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="3845" href="Relation.Unary.html#3845" class="Bound">P</a> <a id="3847" class="Symbol">=</a> <a id="3849" class="Symbol">∀</a> <a id="3851" href="Relation.Unary.html#3851" class="Bound">x</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Relation.Nullary.Decidable.Core.html#1485" class="Record">Dec</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Relation.Unary.html#3845" class="Bound">P</a> <a id="3862" href="Relation.Unary.html#3851" class="Bound">x</a><a id="3863" class="Symbol">)</a>

<a id="3866" class="Comment">-- Erasure: A decidable predicate gives rise to another one, more</a>
<a id="3932" class="Comment">-- amenable to η-expansion</a>

<a id="⌊_⌋"></a><a id="3960" href="Relation.Unary.html#3960" class="Function Operator">⌊_⌋</a> <a id="3964" class="Symbol">:</a> <a id="3966" class="Symbol">{</a><a id="3967" href="Relation.Unary.html#3967" class="Bound">P</a> <a id="3969" class="Symbol">:</a> <a id="3971" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="3976" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="3978" href="Relation.Unary.html#772" class="Generalizable">ℓ</a><a id="3979" class="Symbol">}</a> <a id="3981" class="Symbol">→</a> <a id="3983" href="Relation.Unary.html#3806" class="Function">Decidable</a> <a id="3993" href="Relation.Unary.html#3967" class="Bound">P</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4002" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4004" href="Relation.Unary.html#772" class="Generalizable">ℓ</a>
<a id="4006" href="Relation.Unary.html#3960" class="Function Operator">⌊</a> <a id="4008" href="Relation.Unary.html#4008" class="Bound">P?</a> <a id="4011" href="Relation.Unary.html#3960" class="Function Operator">⌋</a> <a id="4013" href="Relation.Unary.html#4013" class="Bound">a</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Level.html#409" class="Record">Lift</a> <a id="4022" class="Symbol">_</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Nullary.Decidable.Core.html#3468" class="Function">True</a> <a id="4030" class="Symbol">(</a><a id="4031" href="Relation.Unary.html#4008" class="Bound">P?</a> <a id="4034" href="Relation.Unary.html#4013" class="Bound">a</a><a id="4035" class="Symbol">))</a>

<a id="4039" class="Comment">-- Irrelevance - any two proofs that an element satifies P are</a>
<a id="4102" class="Comment">-- indistinguishable.</a>

<a id="Irrelevant"></a><a id="4125" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4143" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4145" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4153" class="Symbol">_</a>
<a id="4155" href="Relation.Unary.html#4125" class="Function">Irrelevant</a> <a id="4166" href="Relation.Unary.html#4166" class="Bound">P</a> <a id="4168" class="Symbol">=</a> <a id="4170" class="Symbol">∀</a> <a id="4172" class="Symbol">{</a><a id="4173" href="Relation.Unary.html#4173" class="Bound">x</a><a id="4174" class="Symbol">}</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Relation.Unary.html#4177" class="Bound">a</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Relation.Unary.html#4166" class="Bound">P</a> <a id="4183" href="Relation.Unary.html#4173" class="Bound">x</a><a id="4184" class="Symbol">)</a> <a id="4186" class="Symbol">(</a><a id="4187" href="Relation.Unary.html#4187" class="Bound">b</a> <a id="4189" class="Symbol">:</a> <a id="4191" href="Relation.Unary.html#4166" class="Bound">P</a> <a id="4193" href="Relation.Unary.html#4173" class="Bound">x</a><a id="4194" class="Symbol">)</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Relation.Unary.html#4177" class="Bound">a</a> <a id="4200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4202" href="Relation.Unary.html#4187" class="Bound">b</a>

<a id="4205" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="4267" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="4287" href="Relation.Unary.html#4287" class="Function">Recomputable</a> <a id="4300" class="Symbol">:</a> <a id="4302" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4307" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4309" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4317" class="Symbol">_</a>
<a id="4319" href="Relation.Unary.html#4287" class="Function">Recomputable</a> <a id="4332" href="Relation.Unary.html#4332" class="Bound">P</a> <a id="4334" class="Symbol">=</a> <a id="4336" class="Symbol">∀</a> <a id="4338" class="Symbol">{</a><a id="4339" href="Relation.Unary.html#4339" class="Bound">x</a><a id="4340" class="Symbol">}</a> <a id="4342" class="Symbol">→</a> <a id="4344" class="Symbol">.(</a><a id="4346" href="Relation.Unary.html#4332" class="Bound">P</a> <a id="4348" href="Relation.Unary.html#4339" class="Bound">x</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Relation.Unary.html#4332" class="Bound">P</a> <a id="4355" href="Relation.Unary.html#4339" class="Bound">x</a>

<a id="4358" class="Comment">------------------------------------------------------------------------</a>
<a id="4431" class="Comment">-- Operations on sets</a>

<a id="4454" class="Keyword">infix</a> <a id="4460" class="Number">10</a> <a id="4463" href="Relation.Unary.html#4960" class="Function">⋃</a> <a id="4465" href="Relation.Unary.html#5108" class="Function">⋂</a>
<a id="4467" class="Keyword">infixr</a> <a id="4474" class="Number">9</a> <a id="4476" href="Relation.Unary.html#5366" class="Function Operator">_⊢_</a>
<a id="4480" class="Keyword">infixr</a> <a id="4487" class="Number">8</a> <a id="4489" href="Relation.Unary.html#4621" class="Function Operator">_⇒_</a>
<a id="4493" class="Keyword">infixr</a> <a id="4500" class="Number">7</a> <a id="4502" href="Relation.Unary.html#4786" class="Function Operator">_∩_</a>
<a id="4506" class="Keyword">infixr</a> <a id="4513" class="Number">6</a> <a id="4515" href="Relation.Unary.html#4700" class="Function Operator">_∪_</a>
<a id="4519" class="Keyword">infixr</a> <a id="4526" class="Number">6</a> <a id="4528" href="Relation.Unary.html#4870" class="Function Operator">_∖_</a>
<a id="4532" class="Keyword">infix</a> <a id="4538" class="Number">4</a> <a id="4540" href="Relation.Unary.html#5287" class="Function Operator">_≬_</a>

<a id="4545" class="Comment">-- Complement.</a>

<a id="∁"></a><a id="4561" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4570" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4572" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4581" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4583" href="Relation.Unary.html#772" class="Generalizable">ℓ</a>
<a id="4585" href="Relation.Unary.html#4561" class="Function">∁</a> <a id="4587" href="Relation.Unary.html#4587" class="Bound">P</a> <a id="4589" class="Symbol">=</a> <a id="4591" class="Symbol">λ</a> <a id="4593" href="Relation.Unary.html#4593" class="Bound">x</a> <a id="4595" class="Symbol">→</a> <a id="4597" href="Relation.Unary.html#4593" class="Bound">x</a> <a id="4599" href="Relation.Unary.html#1694" class="Function Operator">∉</a> <a id="4601" href="Relation.Unary.html#4587" class="Bound">P</a>

<a id="4604" class="Comment">-- Implication.</a>

<a id="_⇒_"></a><a id="4621" href="Relation.Unary.html#4621" class="Function Operator">_⇒_</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4632" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4634" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="4637" class="Symbol">→</a> <a id="4639" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4644" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4646" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4656" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4658" class="Symbol">_</a>
<a id="4660" href="Relation.Unary.html#4660" class="Bound">P</a> <a id="4662" href="Relation.Unary.html#4621" class="Function Operator">⇒</a> <a id="4664" href="Relation.Unary.html#4664" class="Bound">Q</a> <a id="4666" class="Symbol">=</a> <a id="4668" class="Symbol">λ</a> <a id="4670" href="Relation.Unary.html#4670" class="Bound">x</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="Relation.Unary.html#4670" class="Bound">x</a> <a id="4676" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4678" href="Relation.Unary.html#4660" class="Bound">P</a> <a id="4680" class="Symbol">→</a> <a id="4682" href="Relation.Unary.html#4670" class="Bound">x</a> <a id="4684" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4686" href="Relation.Unary.html#4664" class="Bound">Q</a>

<a id="4689" class="Comment">-- Union.</a>

<a id="_∪_"></a><a id="4700" href="Relation.Unary.html#4700" class="Function Operator">_∪_</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4711" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4713" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4723" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4725" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="4728" class="Symbol">→</a> <a id="4730" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4735" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4737" class="Symbol">_</a>
<a id="4739" href="Relation.Unary.html#4739" class="Bound">P</a> <a id="4741" href="Relation.Unary.html#4700" class="Function Operator">∪</a> <a id="4743" href="Relation.Unary.html#4743" class="Bound">Q</a> <a id="4745" class="Symbol">=</a> <a id="4747" class="Symbol">λ</a> <a id="4749" href="Relation.Unary.html#4749" class="Bound">x</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Relation.Unary.html#4749" class="Bound">x</a> <a id="4755" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4757" href="Relation.Unary.html#4739" class="Bound">P</a> <a id="4759" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4761" href="Relation.Unary.html#4749" class="Bound">x</a> <a id="4763" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4765" href="Relation.Unary.html#4743" class="Bound">Q</a>

<a id="4768" class="Comment">-- Intersection.</a>

<a id="_∩_"></a><a id="4786" href="Relation.Unary.html#4786" class="Function Operator">_∩_</a> <a id="4790" class="Symbol">:</a> <a id="4792" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4797" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4799" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="4802" class="Symbol">→</a> <a id="4804" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4809" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4811" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="4814" class="Symbol">→</a> <a id="4816" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4821" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4823" class="Symbol">_</a>
<a id="4825" href="Relation.Unary.html#4825" class="Bound">P</a> <a id="4827" href="Relation.Unary.html#4786" class="Function Operator">∩</a> <a id="4829" href="Relation.Unary.html#4829" class="Bound">Q</a> <a id="4831" class="Symbol">=</a> <a id="4833" class="Symbol">λ</a> <a id="4835" href="Relation.Unary.html#4835" class="Bound">x</a> <a id="4837" class="Symbol">→</a> <a id="4839" href="Relation.Unary.html#4835" class="Bound">x</a> <a id="4841" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4843" href="Relation.Unary.html#4825" class="Bound">P</a> <a id="4845" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4847" href="Relation.Unary.html#4835" class="Bound">x</a> <a id="4849" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4851" href="Relation.Unary.html#4829" class="Bound">Q</a>

<a id="4854" class="Comment">-- Difference.</a>

<a id="_∖_"></a><a id="4870" href="Relation.Unary.html#4870" class="Function Operator">_∖_</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4881" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4883" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="4886" class="Symbol">→</a> <a id="4888" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4893" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4895" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="4898" class="Symbol">→</a> <a id="4900" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4905" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4907" class="Symbol">_</a>
<a id="4909" href="Relation.Unary.html#4909" class="Bound">P</a> <a id="4911" href="Relation.Unary.html#4870" class="Function Operator">∖</a> <a id="4913" href="Relation.Unary.html#4913" class="Bound">Q</a> <a id="4915" class="Symbol">=</a> <a id="4917" class="Symbol">λ</a> <a id="4919" href="Relation.Unary.html#4919" class="Bound">x</a> <a id="4921" class="Symbol">→</a> <a id="4923" href="Relation.Unary.html#4919" class="Bound">x</a> <a id="4925" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="4927" href="Relation.Unary.html#4909" class="Bound">P</a> <a id="4929" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4931" href="Relation.Unary.html#4919" class="Bound">x</a> <a id="4933" href="Relation.Unary.html#1694" class="Function Operator">∉</a> <a id="4935" href="Relation.Unary.html#4913" class="Bound">Q</a>

<a id="4938" class="Comment">-- Infinitary union.</a>

<a id="⋃"></a><a id="4960" href="Relation.Unary.html#4960" class="Function">⋃</a> <a id="4962" class="Symbol">:</a> <a id="4964" class="Symbol">∀</a> <a id="4966" class="Symbol">{</a><a id="4967" href="Relation.Unary.html#4967" class="Bound">i</a><a id="4968" class="Symbol">}</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Relation.Unary.html#4971" class="Bound">I</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4979" href="Relation.Unary.html#4967" class="Bound">i</a><a id="4980" class="Symbol">)</a> <a id="4982" class="Symbol">→</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Relation.Unary.html#4971" class="Bound">I</a> <a id="4987" class="Symbol">→</a> <a id="4989" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="4994" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="4996" href="Relation.Unary.html#772" class="Generalizable">ℓ</a><a id="4997" class="Symbol">)</a> <a id="4999" class="Symbol">→</a> <a id="5001" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5006" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5008" class="Symbol">_</a>
<a id="5010" href="Relation.Unary.html#4960" class="Function">⋃</a> <a id="5012" href="Relation.Unary.html#5012" class="Bound">I</a> <a id="5014" href="Relation.Unary.html#5014" class="Bound">P</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Relation.Unary.html#5020" class="Bound">x</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5027" href="Relation.Unary.html#5027" class="Bound">i</a> <a id="5029" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5031" href="Relation.Unary.html#5012" class="Bound">I</a> <a id="5033" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5035" href="Relation.Unary.html#5014" class="Bound">P</a> <a id="5037" href="Relation.Unary.html#5027" class="Bound">i</a> <a id="5039" href="Relation.Unary.html#5020" class="Bound">x</a>

<a id="5042" class="Keyword">syntax</a> <a id="5049" href="Relation.Unary.html#4960" class="Function">⋃</a> <a id="5051" class="Bound">I</a> <a id="5053" class="Symbol">(λ</a> <a id="5056" class="Bound">i</a> <a id="5058" class="Symbol">→</a> <a id="5060" class="Bound">P</a><a id="5061" class="Symbol">)</a> <a id="5063" class="Symbol">=</a> <a id="5065" class="Function">⋃[</a> <a id="5068" class="Bound">i</a> <a id="5070" class="Function">∶</a> <a id="5072" class="Bound">I</a> <a id="5074" class="Function">]</a> <a id="5076" class="Bound">P</a>

<a id="5079" class="Comment">-- Infinitary intersection.</a>

<a id="⋂"></a><a id="5108" href="Relation.Unary.html#5108" class="Function">⋂</a> <a id="5110" class="Symbol">:</a> <a id="5112" class="Symbol">∀</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Relation.Unary.html#5115" class="Bound">i</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">(</a><a id="5119" href="Relation.Unary.html#5119" class="Bound">I</a> <a id="5121" class="Symbol">:</a> <a id="5123" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5127" href="Relation.Unary.html#5115" class="Bound">i</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Symbol">→</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Relation.Unary.html#5119" class="Bound">I</a> <a id="5135" class="Symbol">→</a> <a id="5137" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5142" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5144" href="Relation.Unary.html#772" class="Generalizable">ℓ</a><a id="5145" class="Symbol">)</a> <a id="5147" class="Symbol">→</a> <a id="5149" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5154" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5156" class="Symbol">_</a>
<a id="5158" href="Relation.Unary.html#5108" class="Function">⋂</a> <a id="5160" href="Relation.Unary.html#5160" class="Bound">I</a> <a id="5162" href="Relation.Unary.html#5162" class="Bound">P</a> <a id="5164" class="Symbol">=</a> <a id="5166" class="Symbol">λ</a> <a id="5168" href="Relation.Unary.html#5168" class="Bound">x</a> <a id="5170" class="Symbol">→</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Relation.Unary.html#5173" class="Bound">i</a> <a id="5175" class="Symbol">:</a> <a id="5177" href="Relation.Unary.html#5160" class="Bound">I</a><a id="5178" class="Symbol">)</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Relation.Unary.html#5162" class="Bound">P</a> <a id="5184" href="Relation.Unary.html#5173" class="Bound">i</a> <a id="5186" href="Relation.Unary.html#5168" class="Bound">x</a>

<a id="5189" class="Keyword">syntax</a> <a id="5196" href="Relation.Unary.html#5108" class="Function">⋂</a> <a id="5198" class="Bound">I</a> <a id="5200" class="Symbol">(λ</a> <a id="5203" class="Bound">i</a> <a id="5205" class="Symbol">→</a> <a id="5207" class="Bound">P</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">=</a> <a id="5212" class="Function">⋂[</a> <a id="5215" class="Bound">i</a> <a id="5217" class="Function">∶</a> <a id="5219" class="Bound">I</a> <a id="5221" class="Function">]</a> <a id="5223" class="Bound">P</a>

<a id="5226" class="Comment">-- Positive version of non-disjointness, dual to inclusion.</a>

<a id="_≬_"></a><a id="5287" href="Relation.Unary.html#5287" class="Function Operator">_≬_</a> <a id="5291" class="Symbol">:</a> <a id="5293" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5298" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5300" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5310" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5312" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="5315" class="Symbol">→</a> <a id="5317" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5321" class="Symbol">_</a>
<a id="5323" href="Relation.Unary.html#5323" class="Bound">P</a> <a id="5325" href="Relation.Unary.html#5287" class="Function Operator">≬</a> <a id="5327" href="Relation.Unary.html#5327" class="Bound">Q</a> <a id="5329" class="Symbol">=</a> <a id="5331" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5333" class="Symbol">λ</a> <a id="5335" href="Relation.Unary.html#5335" class="Bound">x</a> <a id="5337" class="Symbol">→</a> <a id="5339" href="Relation.Unary.html#5335" class="Bound">x</a> <a id="5341" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="5343" href="Relation.Unary.html#5323" class="Bound">P</a> <a id="5345" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5347" href="Relation.Unary.html#5335" class="Bound">x</a> <a id="5349" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="5351" href="Relation.Unary.html#5327" class="Bound">Q</a>

<a id="5354" class="Comment">-- Update.</a>

<a id="_⊢_"></a><a id="5366" href="Relation.Unary.html#5366" class="Function Operator">_⊢_</a> <a id="5370" class="Symbol">:</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5375" class="Symbol">→</a> <a id="5377" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">→</a> <a id="5382" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5387" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="5389" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5398" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5400" href="Relation.Unary.html#772" class="Generalizable">ℓ</a>
<a id="5402" href="Relation.Unary.html#5402" class="Bound">f</a> <a id="5404" href="Relation.Unary.html#5366" class="Function Operator">⊢</a> <a id="5406" href="Relation.Unary.html#5406" class="Bound">P</a> <a id="5408" class="Symbol">=</a> <a id="5410" class="Symbol">λ</a> <a id="5412" href="Relation.Unary.html#5412" class="Bound">x</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Relation.Unary.html#5406" class="Bound">P</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Relation.Unary.html#5402" class="Bound">f</a> <a id="5421" href="Relation.Unary.html#5412" class="Bound">x</a><a id="5422" class="Symbol">)</a>

<a id="5425" class="Comment">------------------------------------------------------------------------</a>
<a id="5498" class="Comment">-- Predicate combinators</a>

<a id="5524" class="Comment">-- These differ from the set operations above, as the carrier set of the</a>
<a id="5597" class="Comment">-- resulting predicates are not the same as the carrier set of the</a>
<a id="5664" class="Comment">-- component predicates.</a>

<a id="5690" class="Keyword">infixr</a>  <a id="5698" class="Number">2</a> <a id="5700" href="Relation.Unary.html#5833" class="Function Operator">_⟨×⟩_</a>
<a id="5706" class="Keyword">infixr</a>  <a id="5714" class="Number">2</a> <a id="5716" href="Relation.Unary.html#6034" class="Function Operator">_⟨⊙⟩_</a>
<a id="5722" class="Keyword">infixr</a>  <a id="5730" class="Number">1</a> <a id="5732" href="Relation.Unary.html#5941" class="Function Operator">_⟨⊎⟩_</a>
<a id="5738" class="Keyword">infixr</a>  <a id="5746" class="Number">0</a> <a id="5748" href="Relation.Unary.html#6133" class="Function Operator">_⟨→⟩_</a>
<a id="5754" class="Keyword">infixl</a>  <a id="5762" class="Number">9</a> <a id="5764" href="Relation.Unary.html#6218" class="Function Operator">_⟨·⟩_</a>
<a id="5770" class="Keyword">infix</a>  <a id="5777" class="Number">10</a> <a id="5780" href="Relation.Unary.html#6344" class="Function Operator">_~</a>
<a id="5783" class="Keyword">infixr</a>  <a id="5791" class="Number">9</a> <a id="5793" href="Relation.Unary.html#6414" class="Function Operator">_⟨∘⟩_</a>
<a id="5799" class="Keyword">infixr</a>  <a id="5807" class="Number">2</a> <a id="5809" href="Relation.Unary.html#6547" class="Function Operator">_//_</a> <a id="5814" href="Relation.Unary.html#6667" class="Function Operator">_\\_</a>

<a id="5820" class="Comment">-- Product.</a>

<a id="_⟨×⟩_"></a><a id="5833" href="Relation.Unary.html#5833" class="Function Operator">_⟨×⟩_</a> <a id="5839" class="Symbol">:</a> <a id="5841" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5846" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5848" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5858" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="5860" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5873" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5875" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="5876" class="Symbol">)</a> <a id="5878" class="Symbol">_</a>
<a id="5880" class="Symbol">(</a><a id="5881" href="Relation.Unary.html#5881" class="Bound">P</a> <a id="5883" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="5887" href="Relation.Unary.html#5887" class="Bound">Q</a><a id="5888" class="Symbol">)</a> <a id="5890" class="Symbol">(</a><a id="5891" href="Relation.Unary.html#5891" class="Bound">x</a> <a id="5893" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5895" href="Relation.Unary.html#5895" class="Bound">y</a><a id="5896" class="Symbol">)</a> <a id="5898" class="Symbol">=</a> <a id="5900" href="Relation.Unary.html#5891" class="Bound">x</a> <a id="5902" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="5904" href="Relation.Unary.html#5881" class="Bound">P</a> <a id="5906" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5908" href="Relation.Unary.html#5895" class="Bound">y</a> <a id="5910" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="5912" href="Relation.Unary.html#5887" class="Bound">Q</a>

<a id="5915" class="Comment">-- Sum over one element.</a>

<a id="_⟨⊎⟩_"></a><a id="5941" href="Relation.Unary.html#5941" class="Function Operator">_⟨⊎⟩_</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5954" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5956" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="5958" class="Symbol">→</a> <a id="5960" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5965" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="5967" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="5979" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5981" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="5982" class="Symbol">)</a> <a id="5984" class="Symbol">_</a>
<a id="5986" href="Relation.Unary.html#5986" class="Bound">P</a> <a id="5988" href="Relation.Unary.html#5941" class="Function Operator">⟨⊎⟩</a> <a id="5992" href="Relation.Unary.html#5992" class="Bound">Q</a> <a id="5994" class="Symbol">=</a> <a id="5996" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="5998" href="Relation.Unary.html#5986" class="Bound">P</a> <a id="6000" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6002" href="Relation.Unary.html#5992" class="Bound">Q</a> <a id="6004" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="6007" class="Comment">-- Sum over two elements.</a>

<a id="_⟨⊙⟩_"></a><a id="6034" href="Relation.Unary.html#6034" class="Function Operator">_⟨⊙⟩_</a> <a id="6040" class="Symbol">:</a> <a id="6042" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6047" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6049" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="6052" class="Symbol">→</a> <a id="6054" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6059" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6061" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6074" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6076" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6077" class="Symbol">)</a> <a id="6079" class="Symbol">_</a>
<a id="6081" class="Symbol">(</a><a id="6082" href="Relation.Unary.html#6082" class="Bound">P</a> <a id="6084" href="Relation.Unary.html#6034" class="Function Operator">⟨⊙⟩</a> <a id="6088" href="Relation.Unary.html#6088" class="Bound">Q</a><a id="6089" class="Symbol">)</a> <a id="6091" class="Symbol">(</a><a id="6092" href="Relation.Unary.html#6092" class="Bound">x</a> <a id="6094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6096" href="Relation.Unary.html#6096" class="Bound">y</a><a id="6097" class="Symbol">)</a> <a id="6099" class="Symbol">=</a> <a id="6101" href="Relation.Unary.html#6092" class="Bound">x</a> <a id="6103" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="6105" href="Relation.Unary.html#6082" class="Bound">P</a> <a id="6107" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6109" href="Relation.Unary.html#6096" class="Bound">y</a> <a id="6111" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="6113" href="Relation.Unary.html#6088" class="Bound">Q</a>

<a id="6116" class="Comment">-- Implication.</a>

<a id="_⟨→⟩_"></a><a id="6133" href="Relation.Unary.html#6133" class="Function Operator">_⟨→⟩_</a> <a id="6139" class="Symbol">:</a> <a id="6141" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6146" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6148" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="6151" class="Symbol">→</a> <a id="6153" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6158" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6160" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="6163" class="Symbol">→</a> <a id="6165" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6173" class="Symbol">→</a> <a id="6175" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6176" class="Symbol">)</a> <a id="6178" class="Symbol">_</a>
<a id="6180" class="Symbol">(</a><a id="6181" href="Relation.Unary.html#6181" class="Bound">P</a> <a id="6183" href="Relation.Unary.html#6133" class="Function Operator">⟨→⟩</a> <a id="6187" href="Relation.Unary.html#6187" class="Bound">Q</a><a id="6188" class="Symbol">)</a> <a id="6190" href="Relation.Unary.html#6190" class="Bound">f</a> <a id="6192" class="Symbol">=</a> <a id="6194" href="Relation.Unary.html#6181" class="Bound">P</a> <a id="6196" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="6198" href="Relation.Unary.html#6187" class="Bound">Q</a> <a id="6200" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6202" href="Relation.Unary.html#6190" class="Bound">f</a>

<a id="6205" class="Comment">-- Product.</a>

<a id="_⟨·⟩_"></a><a id="6218" href="Relation.Unary.html#6218" class="Function Operator">_⟨·⟩_</a> <a id="6224" class="Symbol">:</a> <a id="6226" class="Symbol">(</a><a id="6227" href="Relation.Unary.html#6227" class="Bound">P</a> <a id="6229" class="Symbol">:</a> <a id="6231" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6236" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6238" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a><a id="6240" class="Symbol">)</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Relation.Unary.html#6243" class="Bound">Q</a> <a id="6245" class="Symbol">:</a> <a id="6247" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6252" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6254" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a><a id="6256" class="Symbol">)</a> <a id="6258" class="Symbol">→</a>
        <a id="6268" class="Symbol">(</a><a id="6269" href="Relation.Unary.html#6227" class="Bound">P</a> <a id="6271" href="Relation.Unary.html#5833" class="Function Operator">⟨×⟩</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Relation.Unary.html#6227" class="Bound">P</a> <a id="6278" href="Relation.Unary.html#6133" class="Function Operator">⟨→⟩</a> <a id="6282" href="Relation.Unary.html#6243" class="Bound">Q</a><a id="6283" class="Symbol">))</a> <a id="6286" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="6288" href="Relation.Unary.html#6243" class="Bound">Q</a> <a id="6290" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6292" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6300" href="Function.Base.html#2127" class="Function Operator">_|&gt;_</a>
<a id="6305" class="Symbol">(</a><a id="6306" href="Relation.Unary.html#6306" class="Bound">P</a> <a id="6308" href="Relation.Unary.html#6218" class="Function Operator">⟨·⟩</a> <a id="6312" href="Relation.Unary.html#6312" class="Bound">Q</a><a id="6313" class="Symbol">)</a> <a id="6315" class="Symbol">(</a><a id="6316" href="Relation.Unary.html#6316" class="Bound">p</a> <a id="6318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6320" href="Relation.Unary.html#6320" class="Bound">f</a><a id="6321" class="Symbol">)</a> <a id="6323" class="Symbol">=</a> <a id="6325" href="Relation.Unary.html#6320" class="Bound">f</a> <a id="6327" href="Relation.Unary.html#6316" class="Bound">p</a>

<a id="6330" class="Comment">-- Converse.</a>

<a id="_~"></a><a id="6344" href="Relation.Unary.html#6344" class="Function Operator">_~</a> <a id="6347" class="Symbol">:</a> <a id="6349" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6357" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6359" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6360" class="Symbol">)</a> <a id="6362" href="Relation.Unary.html#772" class="Generalizable">ℓ</a> <a id="6364" class="Symbol">→</a> <a id="6366" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6371" class="Symbol">(</a><a id="6372" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6374" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6376" href="Relation.Unary.html#792" class="Generalizable">A</a><a id="6377" class="Symbol">)</a> <a id="6379" href="Relation.Unary.html#772" class="Generalizable">ℓ</a>
<a id="6381" href="Relation.Unary.html#6381" class="Bound">P</a> <a id="6383" href="Relation.Unary.html#6344" class="Function Operator">~</a> <a id="6385" class="Symbol">=</a> <a id="6387" href="Relation.Unary.html#6381" class="Bound">P</a> <a id="6389" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6391" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="6397" class="Comment">-- Composition.</a>

<a id="_⟨∘⟩_"></a><a id="6414" href="Relation.Unary.html#6414" class="Function Operator">_⟨∘⟩_</a> <a id="6420" class="Symbol">:</a> <a id="6422" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6430" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6432" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6433" class="Symbol">)</a> <a id="6435" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6445" class="Symbol">(</a><a id="6446" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6448" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6450" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6451" class="Symbol">)</a> <a id="6453" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6466" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6468" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6469" class="Symbol">)</a> <a id="6471" class="Symbol">_</a>
<a id="6473" class="Symbol">(</a><a id="6474" href="Relation.Unary.html#6474" class="Bound">P</a> <a id="6476" href="Relation.Unary.html#6414" class="Function Operator">⟨∘⟩</a> <a id="6480" href="Relation.Unary.html#6480" class="Bound">Q</a><a id="6481" class="Symbol">)</a> <a id="6483" class="Symbol">(</a><a id="6484" href="Relation.Unary.html#6484" class="Bound">x</a> <a id="6486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6488" href="Relation.Unary.html#6488" class="Bound">z</a><a id="6489" class="Symbol">)</a> <a id="6491" class="Symbol">=</a> <a id="6493" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6495" class="Symbol">λ</a> <a id="6497" href="Relation.Unary.html#6497" class="Bound">y</a> <a id="6499" class="Symbol">→</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Relation.Unary.html#6484" class="Bound">x</a> <a id="6504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6506" href="Relation.Unary.html#6497" class="Bound">y</a><a id="6507" class="Symbol">)</a> <a id="6509" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="6511" href="Relation.Unary.html#6474" class="Bound">P</a> <a id="6513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6515" class="Symbol">(</a><a id="6516" href="Relation.Unary.html#6497" class="Bound">y</a> <a id="6518" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6520" href="Relation.Unary.html#6488" class="Bound">z</a><a id="6521" class="Symbol">)</a> <a id="6523" href="Relation.Unary.html#1654" class="Function Operator">∈</a> <a id="6525" href="Relation.Unary.html#6480" class="Bound">Q</a>

<a id="6528" class="Comment">-- Post-division.</a>

<a id="_//_"></a><a id="6547" href="Relation.Unary.html#6547" class="Function Operator">_//_</a> <a id="6552" class="Symbol">:</a> <a id="6554" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6562" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6564" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6565" class="Symbol">)</a> <a id="6567" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="6570" class="Symbol">→</a> <a id="6572" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6577" class="Symbol">(</a><a id="6578" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6580" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6582" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6583" class="Symbol">)</a> <a id="6585" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="6588" class="Symbol">→</a> <a id="6590" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6595" class="Symbol">(</a><a id="6596" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6598" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6600" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6601" class="Symbol">)</a> <a id="6603" class="Symbol">_</a>
<a id="6605" class="Symbol">(</a><a id="6606" href="Relation.Unary.html#6606" class="Bound">P</a> <a id="6608" href="Relation.Unary.html#6547" class="Function Operator">//</a> <a id="6611" href="Relation.Unary.html#6611" class="Bound">Q</a><a id="6612" class="Symbol">)</a> <a id="6614" class="Symbol">(</a><a id="6615" href="Relation.Unary.html#6615" class="Bound">x</a> <a id="6617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6619" href="Relation.Unary.html#6619" class="Bound">y</a><a id="6620" class="Symbol">)</a> <a id="6622" class="Symbol">=</a> <a id="6624" href="Relation.Unary.html#6611" class="Bound">Q</a> <a id="6626" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6628" class="Symbol">(</a><a id="6629" href="Relation.Unary.html#6619" class="Bound">y</a> <a id="6631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="6633" class="Symbol">)</a> <a id="6635" href="Relation.Unary.html#1882" class="Function Operator">⊆</a> <a id="6637" href="Relation.Unary.html#6606" class="Bound">P</a> <a id="6639" href="Function.Base.html#1115" class="Function Operator">∘</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Relation.Unary.html#6615" class="Bound">x</a> <a id="6644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="6646" class="Symbol">)</a>

<a id="6649" class="Comment">-- Pre-division.</a>

<a id="_\\_"></a><a id="6667" href="Relation.Unary.html#6667" class="Function Operator">_\\_</a> <a id="6672" class="Symbol">:</a> <a id="6674" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6682" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6684" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6685" class="Symbol">)</a> <a id="6687" href="Relation.Unary.html#774" class="Generalizable">ℓ₁</a> <a id="6690" class="Symbol">→</a> <a id="6692" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Relation.Unary.html#792" class="Generalizable">A</a> <a id="6700" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6702" href="Relation.Unary.html#806" class="Generalizable">B</a><a id="6703" class="Symbol">)</a> <a id="6705" href="Relation.Unary.html#777" class="Generalizable">ℓ₂</a> <a id="6708" class="Symbol">→</a> <a id="6710" href="Relation.Unary.html#1232" class="Function">Pred</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Relation.Unary.html#806" class="Generalizable">B</a> <a id="6718" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6720" href="Relation.Unary.html#820" class="Generalizable">C</a><a id="6721" class="Symbol">)</a> <a id="6723" class="Symbol">_</a>
<a id="6725" href="Relation.Unary.html#6725" class="Bound">P</a> <a id="6727" href="Relation.Unary.html#6667" class="Function Operator">\\</a> <a id="6730" href="Relation.Unary.html#6730" class="Bound">Q</a> <a id="6732" class="Symbol">=</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Relation.Unary.html#6725" class="Bound">P</a> <a id="6737" href="Relation.Unary.html#6344" class="Function Operator">~</a> <a id="6739" href="Relation.Unary.html#6547" class="Function Operator">//</a> <a id="6742" href="Relation.Unary.html#6730" class="Bound">Q</a> <a id="6744" href="Relation.Unary.html#6344" class="Function Operator">~</a><a id="6745" class="Symbol">)</a> <a id="6747" href="Relation.Unary.html#6344" class="Function Operator">~</a>
</pre></body></html>

==> anc/Setoids-Accessible.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Setoids-Accessible</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>
<a id="54" class="Keyword">import</a> <a id="61" href="Level.html" class="Module">Level</a> <a id="67" class="Symbol">as</a> <a id="70" class="Module">L</a>


<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="102" class="Keyword">using</a> <a id="108" class="Symbol">(</a><a id="109" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="115" class="Symbol">)</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="199" class="Keyword">open</a> <a id="204" class="Keyword">import</a> <a id="211" href="Categories.Category.Lift.html" class="Module">Categories.Category.Lift</a>
<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Categories.Functor.html" class="Module">Categories.Functor</a> <a id="267" class="Keyword">hiding</a> <a id="274" class="Symbol">(</a><a id="275" href="Categories.Functor.html#349" class="Function">id</a><a id="277" class="Symbol">)</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Filtered.html" class="Module">Filtered</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">import</a> <a id="373" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="382" class="Keyword">import</a> <a id="389" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="403" class="Symbol">as</a> <a id="406" class="Module">Sum</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="476" class="Keyword">hiding</a> <a id="483" class="Symbol">(</a><a id="484" href="Data.Fin.Base.html#5732" class="Function">lift</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Data.Fin.Instances.html" class="Module">Data.Fin.Instances</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Data.Fin.Instances.html#357" class="Function">Fin-≡-isDecEquivalence</a><a id="550" class="Symbol">)</a>
<a id="552" class="Keyword">open</a> <a id="557" class="Keyword">import</a> <a id="564" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Data.Fin.Properties.html#42572" class="Function">splitAt-inject+</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a><a id="618" class="Symbol">;</a> <a id="620" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a><a id="630" class="Symbol">;</a> <a id="632" href="Data.Fin.Properties.html#42828" class="Function">splitAt-raise</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Data.Product.html" class="Module">Data.Product</a>
<a id="672" class="Comment">-- open import Function.Equality hiding (setoid; _∘_; cong) renaming (id to ⟶id)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Relation.Binary.Structures.html#1852" class="Record">IsDecEquivalence</a><a id="844" class="Symbol">)</a>
<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a><a id="907" class="Symbol">;</a> <a id="909" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="913" class="Symbol">)</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
<a id="976" class="Comment">-- open import Relation.Binary.PropositionalEquality using (→-to-⟶)</a>
<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="1082" class="Keyword">open</a> <a id="1087" class="Keyword">import</a> <a id="1094" href="Categories.Diagram.Cocone.Properties.html" class="Module">Categories.Diagram.Cocone.Properties</a>
<a id="1131" class="Keyword">open</a> <a id="1136" class="Keyword">import</a> <a id="1143" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a> <a id="1170" class="Keyword">using</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a><a id="1184" class="Symbol">)</a>
<a id="1186" class="Keyword">open</a> <a id="1191" class="Keyword">import</a> <a id="1198" href="Categories.Functor.Construction.LiftSetoids.html" class="Module">Categories.Functor.Construction.LiftSetoids</a>
<a id="1242" class="Keyword">import</a> <a id="1249" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1282" class="Symbol">as</a> <a id="1285" class="Module">SetoidR</a>
<a id="1293" class="Keyword">open</a> <a id="1298" class="Keyword">import</a> <a id="1305" href="Relation.Binary.Construct.Closure.Equivalence.html" class="Module">Relation.Binary.Construct.Closure.Equivalence</a> <a id="1351" class="Keyword">using</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Relation.Binary.Construct.Closure.Equivalence.html#1133" class="Function">EqClosure</a><a id="1367" class="Symbol">)</a>
<a id="1369" class="Keyword">open</a> <a id="1374" class="Keyword">import</a> <a id="1381" href="Relation.Binary.Construct.Closure.ReflexiveTransitive.html" class="Module">Relation.Binary.Construct.Closure.ReflexiveTransitive</a>
<a id="1435" class="Keyword">open</a> <a id="1440" class="Keyword">import</a> <a id="1447" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
<a id="1471" class="Keyword">open</a> <a id="1476" class="Keyword">import</a> <a id="1483" href="Categories.Category.Monoidal.Instance.Setoids.html" class="Module">Categories.Category.Monoidal.Instance.Setoids</a> <a id="1529" class="Keyword">using</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Categories.Category.Monoidal.Instance.Setoids.html#2220" class="Function">Setoids-Cocartesian</a><a id="1555" class="Symbol">)</a>
<a id="1557" class="Keyword">open</a> <a id="1562" class="Keyword">import</a> <a id="1569" href="Categories.Category.Cocartesian.html" class="Module">Categories.Category.Cocartesian</a> <a id="1601" class="Keyword">using</a> <a id="1607" class="Symbol">(</a><a id="1608" href="Categories.Category.Cocartesian.html#3385" class="Record">Cocartesian</a><a id="1619" class="Symbol">;</a> <a id="1621" href="Categories.Category.Cocartesian.html#1360" class="Record">BinaryCoproducts</a><a id="1637" class="Symbol">)</a>


<a id="1641" class="Keyword">open</a> <a id="1646" class="Keyword">import</a> <a id="1653" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a>
<a id="1669" class="Keyword">open</a> <a id="1674" class="Keyword">import</a> <a id="1681" href="Setoids-Choice.html" class="Module">Setoids-Choice</a>
<a id="1696" class="Keyword">open</a> <a id="1701" class="Keyword">import</a> <a id="1708" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="1723" class="Keyword">open</a> <a id="1728" class="Keyword">import</a> <a id="1735" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a>
<a id="1754" class="Keyword">open</a> <a id="1759" class="Keyword">import</a> <a id="1766" href="FinCoequalizer.html" class="Module">FinCoequalizer</a>

<a id="1782" class="Keyword">module</a> <a id="1789" href="Setoids-Accessible.html" class="Module">Setoids-Accessible</a> <a id="1808" class="Keyword">where</a>

<a id="1815" class="Keyword">private</a>
  <a id="1825" class="Comment">-- WARNING: it seems to be impossible to raise the levels of the diagrams! Even</a>
  <a id="1907" class="Comment">-- if the colimit of a diagram scheme from a higher level exists, it is impossible</a>
  <a id="1992" class="Comment">-- to apply the Setoids-Choice principle!</a>
  <a id="Setoids&#39;"></a><a id="2036" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a> <a id="2045" class="Symbol">=</a> <a id="2047" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="2055" href="Level.html#521" class="Function">0ℓ</a> <a id="2058" href="Level.html#521" class="Function">0ℓ</a>

<a id="id-filtered"></a><a id="2062" href="Setoids-Accessible.html#2062" class="Function">id-filtered</a> <a id="2074" class="Symbol">:</a> <a id="2076" class="Symbol">∀</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Setoids-Accessible.html#2079" class="Bound">o</a> <a id="2081" href="Setoids-Accessible.html#2081" class="Bound">ℓ</a> <a id="2083" href="Setoids-Accessible.html#2083" class="Bound">e</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2092" class="Symbol">}</a> <a id="2094" class="Symbol">{</a><a id="2095" href="Setoids-Accessible.html#2095" class="Bound">𝒟</a><a id="2096" class="Symbol">}</a> <a id="2098" class="Symbol">→</a> <a id="2100" href="Filtered.html#2499" class="Record">filtered</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Setoids-Accessible.html#2079" class="Bound">o</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">{</a><a id="2114" href="Setoids-Accessible.html#2081" class="Bound">ℓ</a><a id="2115" class="Symbol">}</a> <a id="2117" class="Symbol">{</a><a id="2118" href="Setoids-Accessible.html#2083" class="Bound">e</a><a id="2119" class="Symbol">}</a> <a id="2121" href="Setoids-Accessible.html#2095" class="Bound">𝒟</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Filtered.html#2499" class="Record">filtered</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Setoids-Accessible.html#2079" class="Bound">o</a><a id="2136" class="Symbol">}</a> <a id="2138" class="Symbol">{</a><a id="2139" href="Setoids-Accessible.html#2081" class="Bound">ℓ</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Setoids-Accessible.html#2083" class="Bound">e</a><a id="2144" class="Symbol">}</a> <a id="2146" href="Setoids-Accessible.html#2095" class="Bound">𝒟</a>
<a id="2148" href="Setoids-Accessible.html#2062" class="Function">id-filtered</a> <a id="2160" href="Setoids-Accessible.html#2160" class="Bound">f</a> <a id="2162" class="Symbol">=</a> <a id="2164" href="Setoids-Accessible.html#2160" class="Bound">f</a>

<a id="→-to-⟶"></a><a id="2167" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="2174" class="Symbol">:</a> <a id="2176" class="Symbol">∀</a> <a id="2178" class="Symbol">{</a><a id="2179" href="Setoids-Accessible.html#2179" class="Bound">a</a> <a id="2181" href="Setoids-Accessible.html#2181" class="Bound">b</a> <a id="2183" href="Setoids-Accessible.html#2183" class="Bound">ℓ</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2192" class="Symbol">}</a> <a id="2194" class="Symbol">{</a><a id="2195" href="Setoids-Accessible.html#2195" class="Bound">A</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2203" href="Setoids-Accessible.html#2179" class="Bound">a</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Setoids-Accessible.html#2207" class="Bound">B</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2218" href="Setoids-Accessible.html#2181" class="Bound">b</a> <a id="2220" href="Setoids-Accessible.html#2183" class="Bound">ℓ</a><a id="2221" class="Symbol">}</a> <a id="2223" class="Symbol">→</a>
         <a id="2234" class="Symbol">(</a><a id="2235" href="Setoids-Accessible.html#2195" class="Bound">A</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="2254" href="Setoids-Accessible.html#2207" class="Bound">B</a><a id="2255" class="Symbol">)</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="2272" href="Setoids-Accessible.html#2195" class="Bound">A</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Setoids-Accessible.html#2207" class="Bound">B</a>
<a id="2277" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="2284" class="Symbol">{</a><a id="2285" class="Argument">B</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Setoids-Accessible.html#2289" class="Bound">B</a><a id="2290" class="Symbol">}</a> <a id="2292" href="Setoids-Accessible.html#2292" class="Bound">f</a> <a id="2294" class="Symbol">=</a> <a id="2296" class="Keyword">record</a>
  <a id="2305" class="Symbol">{</a> <a id="2307" href="Function.Bundles.html#2094" class="Field">to</a> <a id="2310" class="Symbol">=</a> <a id="2312" href="Setoids-Accessible.html#2292" class="Bound">f</a>
  <a id="2316" class="Symbol">;</a> <a id="2318" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="2323" class="Symbol">=</a> <a id="2325" class="Symbol">λ</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="2347" href="Setoids-Accessible.html#2289" class="Bound">B</a> <a id="2349" class="Symbol">}</a>
  <a id="2353" class="Symbol">}</a>

<a id="const"></a><a id="2356" href="Setoids-Accessible.html#2356" class="Function">const</a> <a id="2362" class="Symbol">:</a> <a id="2364" class="Symbol">∀</a> <a id="2366" class="Symbol">{</a><a id="2367" href="Setoids-Accessible.html#2367" class="Bound">a</a> <a id="2369" href="Setoids-Accessible.html#2369" class="Bound">b</a> <a id="2371" href="Setoids-Accessible.html#2371" class="Bound">ℓ</a> <a id="2373" class="Symbol">:</a> <a id="2375" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2380" class="Symbol">}</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Setoids-Accessible.html#2383" class="Bound">A</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2391" href="Setoids-Accessible.html#2367" class="Bound">a</a><a id="2392" class="Symbol">}</a> <a id="2394" class="Symbol">{</a><a id="2395" href="Setoids-Accessible.html#2395" class="Bound">B</a> <a id="2397" class="Symbol">:</a> <a id="2399" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="2406" href="Setoids-Accessible.html#2369" class="Bound">b</a> <a id="2408" href="Setoids-Accessible.html#2371" class="Bound">ℓ</a><a id="2409" class="Symbol">}</a> <a id="2411" class="Symbol">→</a>
         <a id="2422" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="2437" href="Setoids-Accessible.html#2395" class="Bound">B</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="2454" href="Setoids-Accessible.html#2383" class="Bound">A</a><a id="2455" class="Symbol">)</a> <a id="2457" href="Setoids-Accessible.html#2395" class="Bound">B</a>
<a id="2459" href="Setoids-Accessible.html#2356" class="Function">const</a> <a id="2465" href="Setoids-Accessible.html#2465" class="Bound">x</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="2476" class="Symbol">(λ</a> <a id="2479" href="Setoids-Accessible.html#2479" class="Bound">_</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Setoids-Accessible.html#2465" class="Bound">x</a><a id="2484" class="Symbol">)</a>

<a id="2487" class="Keyword">open</a> <a id="2492" class="Keyword">import</a> <a id="2499" href="Canonical-Cocone.html" class="Module">Canonical-Cocone</a> <a id="2516" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a>
<a id="2525" class="Keyword">open</a> <a id="2530" class="Keyword">import</a> <a id="2537" href="Accessible-Category.html" class="Module">Accessible-Category</a> <a id="2557" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a> <a id="2566" href="Level.html#521" class="Function">0ℓ</a> <a id="2569" href="Level.html#521" class="Function">0ℓ</a> <a id="2572" href="Level.html#521" class="Function">0ℓ</a> <a id="2575" href="Filtered.html#2499" class="Record">filtered</a> <a id="2584" href="Setoids-Accessible.html#2062" class="Function">id-filtered</a>
<a id="2596" class="Keyword">open</a> <a id="2601" class="Keyword">import</a> <a id="2608" href="Presentable.html" class="Module">Presentable</a> <a id="2620" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a> <a id="2629" href="Level.html#521" class="Function">0ℓ</a> <a id="2632" href="Level.html#521" class="Function">0ℓ</a> <a id="2635" href="Level.html#521" class="Function">0ℓ</a> <a id="2638" href="Filtered.html#2499" class="Record">filtered</a>
<a id="2647" class="Keyword">open</a> <a id="2652" class="Keyword">import</a> <a id="2659" href="Categories.Category.Slice.html" class="Module">Categories.Category.Slice</a> <a id="2685" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a>
<a id="2694" class="Keyword">open</a> <a id="2699" href="Hom-Colimit-Choice.html#901" class="Module">LiftHom</a> <a id="2707" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a> <a id="2716" href="Level.html#521" class="Function">0ℓ</a> <a id="2719" href="Level.html#521" class="Function">0ℓ</a> <a id="2722" href="Level.html#521" class="Function">0ℓ</a>

<a id="2726" class="Comment">-- -- we use a custom &#39;setoid&#39; variation to achieve arbitrary levels o, ℓ</a>
<a id="2800" class="Comment">-- ≡-setoid : ∀ {o ℓ : Level} → Set 0ℓ → Setoid o ℓ</a>
<a id="2852" class="Comment">-- ≡-setoid {o} {ℓ} X =</a>
<a id="2876" class="Comment">--   record { Carrier = Lift o X</a>
<a id="2909" class="Comment">--   ; _≈_ = λ (lift x₁) (lift x₂) → L.Lift ℓ (x₁ ≡ x₂)</a>
<a id="2965" class="Comment">--   ; isEquivalence =</a>
<a id="2988" class="Comment">--     record {</a>
<a id="3004" class="Comment">--       refl = Level.lift refl ;</a>
<a id="3038" class="Comment">--       sym = λ (L.lift eq) → Level.lift (sym eq) ;</a>
<a id="3091" class="Comment">--       trans = λ (L.lift x≡y) (L.lift y≡z) → Level.lift (trans x≡y y≡z) } }</a>

<a id="Fin≈"></a><a id="3170" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="3175" class="Symbol">:</a> <a id="3177" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="3188" href="Level.html#521" class="Function">0ℓ</a> <a id="3191" href="Level.html#521" class="Function">0ℓ</a>
<a id="3194" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="3199" href="Setoids-Accessible.html#3199" class="Bound">n</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Relation.Binary.PropositionalEquality.Properties.html#5700" class="Function">setoid</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3215" href="Setoids-Accessible.html#3199" class="Bound">n</a><a id="3216" class="Symbol">)</a>

<a id="Fin≈-zero-empty"></a><a id="3219" href="Setoids-Accessible.html#3219" class="Function">Fin≈-zero-empty</a> <a id="3235" class="Symbol">:</a> <a id="3237" class="Symbol">{</a><a id="3238" href="Setoids-Accessible.html#3238" class="Bound">ℓ-a</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3249" class="Symbol">}</a> <a id="3251" class="Symbol">{</a><a id="3252" href="Setoids-Accessible.html#3252" class="Bound">a</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3260" href="Setoids-Accessible.html#3238" class="Bound">ℓ-a</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">→</a> <a id="3267" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3271" class="Number">0</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Setoids-Accessible.html#3252" class="Bound">a</a>
<a id="3277" href="Setoids-Accessible.html#3219" class="Function">Fin≈-zero-empty</a> <a id="3293" class="Symbol">()</a>

<a id="Fin-is-presentable"></a><a id="3297" href="Setoids-Accessible.html#3297" class="Function">Fin-is-presentable</a> <a id="3316" class="Symbol">:</a> <a id="3318" class="Symbol">∀</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Setoids-Accessible.html#3321" class="Bound">n</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Presentable.html#1094" class="Function">presentable</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="3348" href="Setoids-Accessible.html#3321" class="Bound">n</a><a id="3349" class="Symbol">)</a>
<a id="3351" href="Setoids-Accessible.html#3297" class="Function">Fin-is-presentable</a> <a id="3370" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="3372" href="Setoids-Accessible.html#3372" class="Bound">𝒟</a> <a id="3374" href="Setoids-Accessible.html#3374" class="Bound">𝒟-filtered</a> <a id="3385" href="Setoids-Accessible.html#3385" class="Bound">J</a> <a id="3387" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="3393" class="Symbol">=</a>
  <a id="3397" class="Comment">-- see where-clause at the end</a>
  <a id="3430" href="Setoids-Colimit.html#7102" class="Function">bounded-colimiting</a>
    <a id="3453" class="Symbol">(</a><a id="3454" href="Setoids-Accessible.html#6390" class="Function">lift-hom-n</a> <a id="3465" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="3468" href="Setoids-Accessible.html#3385" class="Bound">J</a><a id="3469" class="Symbol">)</a>
    <a id="3475" class="Symbol">(</a><a id="3476" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="3490" href="Setoids-Accessible.html#6390" class="Function">lift-hom-n</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a><a id="3515" class="Symbol">))</a>
    <a id="3522" href="Filtered.html#2544" class="Function">𝒟-filtered.bounds</a>
    <a id="3544" class="Symbol">(λ</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="3553" href="Setoids-Accessible.html#3553" class="Bound">f</a><a id="3554" class="Symbol">)</a> <a id="3556" class="Symbol">→</a>
      <a id="3564" class="Keyword">let</a>
        <a id="3576" class="Comment">-- f is essentially a tuple of elements of the colimit:</a>
        <a id="3640" href="Setoids-Accessible.html#3640" class="Bound">_</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3648" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="3650" class="Symbol">→</a> <a id="3652" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="3667" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a>
        <a id="3688" class="Symbol">_</a> <a id="3690" class="Symbol">=</a> <a id="3692" class="Symbol">λ</a> <a id="3694" href="Setoids-Accessible.html#3694" class="Bound">k</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="3700" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3704" href="Setoids-Accessible.html#3694" class="Bound">k</a>
        <a id="3714" class="Comment">-- since &#39;colim&#39; is a colimit in setoids, every element</a>
        <a id="3778" class="Comment">-- of the family &#39;f&#39; comes from some object in the diagram</a>
        <a id="3845" href="Setoids-Accessible.html#3845" class="Bound">source-objects</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="3866" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
        <a id="3884" href="Setoids-Accessible.html#3845" class="Bound">source-objects</a> <a id="3899" href="Setoids-Accessible.html#3899" class="Bound">k</a> <a id="3901" class="Symbol">=</a> <a id="3903" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="3925" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="3934" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3938" href="Setoids-Accessible.html#3899" class="Bound">k</a><a id="3939" class="Symbol">))</a>

        <a id="3951" class="Comment">-- the diagram is filtered, so these objects have an upper bound:</a>
        <a id="4025" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4027" class="Symbol">:</a> <a id="4029" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a>
        <a id="4043" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4045" class="Symbol">=</a> <a id="4047" href="Filtered.html#964" class="Function">𝒟-filtered.fin-upper-bound</a> <a id="4074" href="Setoids-Accessible.html#3845" class="Bound">source-objects</a>

        <a id="4098" class="Comment">-- and so f factors through it:</a>
        <a id="4138" href="Setoids-Accessible.html#4138" class="Bound">g</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4146" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="4170" href="Setoids-Accessible.html#4025" class="Bound">B</a><a id="4171" class="Symbol">)</a>
        <a id="4181" href="Setoids-Accessible.html#4138" class="Bound">g</a> <a id="4183" href="Setoids-Accessible.html#4183" class="Bound">k</a> <a id="4185" class="Symbol">=</a>
          <a id="4197" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="4201" class="Symbol">(</a><a id="4202" href="Filtered.html#1169" class="Function">𝒟-filtered.fin-is-above</a> <a id="4226" href="Setoids-Accessible.html#3845" class="Bound">source-objects</a> <a id="4241" href="Setoids-Accessible.html#4183" class="Bound">k</a><a id="4242" class="Symbol">)</a>
          <a id="4254" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4258" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4264" class="Symbol">(</a><a id="4265" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="4280" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="4289" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4293" href="Setoids-Accessible.html#4183" class="Bound">k</a><a id="4294" class="Symbol">))</a>


        <a id="4307" class="Keyword">open</a> <a id="4312" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="4319" class="Keyword">renaming</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="4333" class="Symbol">to</a> <a id="4336" class="Field Operator">_[[_≈_]]</a><a id="4344" class="Symbol">)</a>
        <a id="4354" href="Setoids-Accessible.html#4354" class="Bound">g-correct</a> <a id="4364" class="Symbol">:</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Setoids-Accessible.html#4367" class="Bound">k</a> <a id="4369" class="Symbol">:</a> <a id="4371" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="4375" href="Setoids-Accessible.html#3370" class="Bound">n</a><a id="4376" class="Symbol">)</a> <a id="4378" class="Symbol">→</a> <a id="4380" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a> <a id="4393" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="4399" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4403" href="Setoids-Accessible.html#4367" class="Bound">k</a><a id="4404" class="Symbol">)</a> <a id="4406" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="4408" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4419" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4421" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Setoids-Accessible.html#4138" class="Bound">g</a> <a id="4428" href="Setoids-Accessible.html#4367" class="Bound">k</a><a id="4429" class="Symbol">)</a> <a id="4431" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a>
        <a id="4442" href="Setoids-Accessible.html#4354" class="Bound">g-correct</a> <a id="4452" href="Setoids-Accessible.html#4452" class="Bound">k</a> <a id="4454" class="Symbol">=</a>
          <a id="4466" class="Keyword">let</a>
            <a id="4482" class="Keyword">open</a> <a id="4487" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="4495" class="Symbol">(</a><a id="4496" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="4508" class="Symbol">)</a>
            <a id="4522" href="Setoids-Accessible.html#4522" class="Bound">X</a> <a id="4524" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4526" href="Setoids-Accessible.html#4526" class="Bound">xₖ</a> <a id="4529" class="Symbol">=</a> <a id="4531" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="4546" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="4552" class="Symbol">(</a><a id="4553" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="4555" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4559" href="Setoids-Accessible.html#4452" class="Bound">k</a><a id="4560" class="Symbol">)</a>
            <a id="4574" href="Setoids-Accessible.html#4574" class="Bound">connecting-morph</a> <a id="4591" class="Symbol">=</a> <a id="4593" href="Filtered.html#1169" class="Function">𝒟-filtered.fin-is-above</a> <a id="4617" href="Setoids-Accessible.html#3845" class="Bound">source-objects</a> <a id="4632" href="Setoids-Accessible.html#4452" class="Bound">k</a>
          <a id="4644" class="Keyword">in</a>
          <a id="4657" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="4673" class="Symbol">(</a><a id="4674" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="4676" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4680" href="Setoids-Accessible.html#4452" class="Bound">k</a><a id="4681" class="Symbol">)</a>                   <a id="4701" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4704" href="Setoids-Choice.html#2598" class="Function">colimit-choice-correct</a> <a id="4727" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="4733" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="4745" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4756" href="Setoids-Accessible.html#4522" class="Bound">X</a> <a id="4758" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4762" href="Setoids-Accessible.html#4526" class="Bound">xₖ</a>         <a id="4773" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4777" href="Categories.Diagram.Colimit.html#1221" class="Function">colim.colimit-commute</a> <a id="4799" href="Setoids-Accessible.html#4574" class="Bound">connecting-morph</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="4834" href="Setoids-Accessible.html#4522" class="Bound">X</a><a id="4835" class="Symbol">))</a> <a id="4838" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="4850" class="Symbol">(</a><a id="4851" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4862" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4864" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4866" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="4870" href="Setoids-Accessible.html#4574" class="Bound">connecting-morph</a><a id="4886" class="Symbol">)</a> <a id="4888" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4892" href="Setoids-Accessible.html#4526" class="Bound">xₖ</a>        <a id="4902" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="4916" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4927" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4929" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4933" class="Symbol">(</a><a id="4934" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="4938" href="Setoids-Accessible.html#4574" class="Bound">connecting-morph</a> <a id="4955" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4959" href="Setoids-Accessible.html#4526" class="Bound">xₖ</a><a id="4961" class="Symbol">)</a>       <a id="4969" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="4983" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="4994" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="4996" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Setoids-Accessible.html#4138" class="Bound">g</a> <a id="5003" href="Setoids-Accessible.html#4452" class="Bound">k</a><a id="5004" class="Symbol">)</a>
          <a id="5016" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

        <a id="5027" href="Setoids-Accessible.html#5027" class="Bound">g≈</a> <a id="5030" class="Symbol">:</a> <a id="5032" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="5037" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="5039" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5041" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5045" href="Setoids-Accessible.html#4025" class="Bound">B</a>
        <a id="5055" href="Setoids-Accessible.html#5027" class="Bound">g≈</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="5067" href="Setoids-Accessible.html#4138" class="Bound">g</a>
      <a id="5075" class="Keyword">in</a>
      <a id="5084" class="Keyword">record</a> <a id="5091" class="Symbol">{</a>
        <a id="5101" href="Setoids-Colimit.html#6613" class="Field">i</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="5107" class="Symbol">;</a>
        <a id="5117" href="Setoids-Colimit.html#6631" class="Field">preimage</a> <a id="5126" class="Symbol">=</a> <a id="5128" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="5139" href="Setoids-Accessible.html#5027" class="Bound">g≈</a> <a id="5142" class="Symbol">;</a>
        <a id="5152" href="Setoids-Colimit.html#6674" class="Field">x-sent-to-c</a> <a id="5164" class="Symbol">=</a> <a id="5166" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="5177" class="Symbol">(λ</a> <a id="5180" class="Symbol">{</a><a id="5181" href="Setoids-Accessible.html#5181" class="Bound">k</a><a id="5182" class="Symbol">}</a> <a id="5184" class="Symbol">{</a><a id="5185" href="Setoids-Accessible.html#5185" class="Bound">k&#39;</a><a id="5187" class="Symbol">}</a> <a id="5189" href="Setoids-Accessible.html#5189" class="Bound">eq</a> <a id="5192" class="Symbol">→</a>
          <a id="5204" class="Keyword">let</a>
            <a id="5220" class="Keyword">open</a> <a id="5225" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a><a id="5246" class="Symbol">)</a>
          <a id="5258" class="Keyword">in</a>
          <a id="5271" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="5287" class="Symbol">(</a><a id="5288" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5299" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="5301" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5303" href="Setoids-Accessible.html#5027" class="Bound">g≈</a> <a id="5306" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5308" href="Categories.Category.Core.html#630" class="Function">id</a><a id="5310" class="Symbol">)</a> <a id="5312" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5316" href="Setoids-Accessible.html#5181" class="Bound">k</a> <a id="5318" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="5332" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="5343" href="Setoids-Accessible.html#4025" class="Bound">B</a> <a id="5345" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5349" class="Symbol">(</a><a id="5350" href="Setoids-Accessible.html#4138" class="Bound">g</a> <a id="5352" href="Setoids-Accessible.html#5181" class="Bound">k</a><a id="5353" class="Symbol">)</a> <a id="5355" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5359" href="Setoids-Accessible.html#4354" class="Bound">g-correct</a> <a id="5369" href="Setoids-Accessible.html#5181" class="Bound">k</a> <a id="5371" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="5383" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="5385" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5389" href="Setoids-Accessible.html#5181" class="Bound">k</a> <a id="5391" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5394" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="5404" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="5406" href="Setoids-Accessible.html#5189" class="Bound">eq</a> <a id="5409" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="5421" href="Setoids-Accessible.html#3553" class="Bound">f</a> <a id="5423" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5427" href="Setoids-Accessible.html#5185" class="Bound">k&#39;</a>
          <a id="5440" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="5452" class="Symbol">)</a>
        <a id="5462" class="Symbol">})</a>
    <a id="5469" class="Symbol">λ</a> <a id="5471" class="Symbol">{</a><a id="5472" href="Setoids-Accessible.html#5472" class="Bound">i</a><a id="5473" class="Symbol">}</a> <a id="5475" href="Setoids-Accessible.html#5475" class="Bound">kp</a> <a id="5478" class="Symbol">→</a>
      <a id="5486" class="Keyword">let</a>
        <a id="5498" class="Keyword">module</a> <a id="5505" href="Setoids-Accessible.html#5505" class="Module">kp</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Setoids-Colimit.html#6222" class="Module">KernelPairs</a> <a id="5522" href="Setoids-Accessible.html#5475" class="Bound">kp</a>
        <a id="5533" href="Setoids-Accessible.html#5533" class="Bound">F-colim</a> <a id="5541" class="Symbol">=</a> <a id="5543" href="Categories.Diagram.Cocone.Properties.html#724" class="Function">F-map-Coconeˡ</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="5573" href="Setoids-Accessible.html#3370" class="Bound">n</a><a id="5574" class="Symbol">)</a> <a id="5576" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a> <a id="5580" class="Symbol">)</a> <a id="5582" href="Categories.Diagram.Colimit.html#1122" class="Function">colim.colimit</a>
        <a id="5604" class="Keyword">module</a> <a id="5611" href="Setoids-Accessible.html#5611" class="Module">F-colim</a> <a id="5619" class="Symbol">=</a> <a id="5621" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Setoids-Accessible.html#5533" class="Bound">F-colim</a><a id="5636" class="Symbol">)</a>
        <a id="5646" class="Comment">-- we are given two tuples:</a>
        <a id="5682" href="Setoids-Accessible.html#5682" class="Bound">f</a> <a id="5684" class="Symbol">:</a> <a id="5686" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="5691" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="5693" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5695" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5699" href="Setoids-Accessible.html#5472" class="Bound">i</a>
        <a id="5709" href="Setoids-Accessible.html#5682" class="Bound">f</a> <a id="5711" class="Symbol">=</a> <a id="5713" href="Level.html#479" class="Field">Lift.lower</a> <a id="5724" href="Setoids-Colimit.html#6332" class="Field">kp.pr₁</a>
        <a id="5739" href="Setoids-Accessible.html#5739" class="Bound">g</a> <a id="5741" class="Symbol">:</a> <a id="5743" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="5748" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="5750" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="5752" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="5756" href="Setoids-Accessible.html#5472" class="Bound">i</a>
        <a id="5766" href="Setoids-Accessible.html#5739" class="Bound">g</a> <a id="5768" class="Symbol">=</a> <a id="5770" href="Level.html#479" class="Field">Lift.lower</a> <a id="5781" href="Setoids-Colimit.html#6363" class="Field">kp.pr₂</a>
        <a id="5796" class="Comment">-- which are identified in the cocone</a>
        <a id="5842" class="Keyword">open</a> <a id="5847" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="5854" class="Keyword">renaming</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="5868" class="Symbol">to</a> <a id="5871" class="Field Operator">_[[_≈_]]</a><a id="5879" class="Symbol">)</a>
        <a id="5889" href="Setoids-Accessible.html#5889" class="Bound">F-identified</a> <a id="5902" class="Symbol">:</a> <a id="5904" href="Categories.Diagram.Cocone.html#588" class="Function">F-colim.N</a> <a id="5914" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="5917" href="Categories.Diagram.Cocone.html#425" class="Function">F-colim.ψ</a> <a id="5927" href="Setoids-Accessible.html#5472" class="Bound">i</a> <a id="5929" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5933" href="Setoids-Colimit.html#6332" class="Field">kp.pr₁</a> <a id="5940" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="5942" href="Categories.Diagram.Cocone.html#425" class="Function">F-colim.ψ</a> <a id="5952" href="Setoids-Accessible.html#5472" class="Bound">i</a> <a id="5954" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5958" href="Setoids-Colimit.html#6363" class="Field">kp.pr₂</a> <a id="5965" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a>
        <a id="5976" href="Setoids-Accessible.html#5889" class="Bound">F-identified</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="Setoids-Colimit.html#6394" class="Field">kp.identified</a>
        <a id="6013" class="Comment">-- expanding the definition of F yields:</a>
        <a id="6062" href="Setoids-Accessible.html#6062" class="Bound">identified</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="6086" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="6089" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6100" href="Setoids-Accessible.html#5472" class="Bound">i</a> <a id="6102" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6104" href="Setoids-Accessible.html#5682" class="Bound">f</a> <a id="6106" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6108" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6111" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="6113" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6124" href="Setoids-Accessible.html#5472" class="Bound">i</a> <a id="6126" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6128" href="Setoids-Accessible.html#5739" class="Bound">g</a> <a id="6130" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6132" href="Categories.Category.Core.html#630" class="Function">id</a> <a id="6135" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a>
        <a id="6146" href="Setoids-Accessible.html#6062" class="Bound">identified</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Level.html#479" class="Field">Lift.lower</a> <a id="6170" href="Setoids-Colimit.html#6394" class="Field">kp.identified</a>

        <a id="6193" href="Setoids-Accessible.html#6193" class="Bound">i&#39;</a> <a id="6196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6198" class="Symbol">(</a> <a id="6200" href="Setoids-Accessible.html#6200" class="Bound">h</a> <a id="6202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6204" href="Setoids-Accessible.html#6204" class="Bound">eq</a> <a id="6207" class="Symbol">)</a> <a id="6209" class="Symbol">=</a> <a id="6211" href="Setoids-Accessible.html#6629" class="Function">induction</a> <a id="6221" href="Setoids-Accessible.html#3370" class="Bound">n</a> <a id="6223" href="Setoids-Accessible.html#5472" class="Bound">i</a> <a id="6225" href="Setoids-Accessible.html#5682" class="Bound">f</a> <a id="6227" href="Setoids-Accessible.html#5739" class="Bound">g</a> <a id="6229" href="Setoids-Accessible.html#6062" class="Bound">identified</a>
      <a id="6246" class="Keyword">in</a>
      <a id="6255" class="Keyword">record</a> <a id="6262" class="Symbol">{</a> <a id="6264" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="6266" class="Symbol">=</a> <a id="6268" href="Setoids-Accessible.html#6193" class="Bound">i&#39;</a> <a id="6271" class="Symbol">;</a> <a id="6273" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="6278" class="Symbol">=</a> <a id="6280" href="Setoids-Accessible.html#6200" class="Bound">h</a> <a id="6282" class="Symbol">;</a> <a id="6284" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="6289" class="Symbol">=</a> <a id="6291" href="Setoids-Accessible.html#6200" class="Bound">h</a> <a id="6293" class="Symbol">;</a> <a id="6295" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="6306" class="Symbol">=</a> <a id="6308" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="6319" href="Setoids-Accessible.html#6204" class="Bound">eq</a> <a id="6322" class="Symbol">}</a>
  <a id="6326" class="Keyword">where</a>
    <a id="6336" class="Keyword">open</a> <a id="6341" href="Categories.Functor.Hom.html#625" class="Module">Hom</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a><a id="6354" class="Symbol">)</a>
    <a id="6360" href="Setoids-Accessible.html#6360" class="Function">hom-n</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="Categories.Functor.Hom.html#2600" class="Function Operator">Hom[</a> <a id="6373" class="Symbol">(</a><a id="6374" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="6379" href="Setoids-Accessible.html#3370" class="Bound">n</a><a id="6380" class="Symbol">)</a> <a id="6382" href="Categories.Functor.Hom.html#2600" class="Function Operator">,-]</a>
    <a id="6390" href="Setoids-Accessible.html#6390" class="Function">lift-hom-n</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Hom-Colimit-Choice.html#1063" class="Function Operator">LiftHom[</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="6418" href="Setoids-Accessible.html#3370" class="Bound">n</a><a id="6419" class="Symbol">)</a> <a id="6421" href="Hom-Colimit-Choice.html#1063" class="Function Operator">,-]</a>
    <a id="6429" class="Keyword">module</a> <a id="6436" href="Setoids-Accessible.html#6436" class="Module">colim</a> <a id="6442" class="Symbol">=</a> <a id="6444" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="6452" href="Setoids-Accessible.html#3387" class="Bound">colim</a>
    <a id="6462" class="Keyword">open</a> <a id="6467" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Setoids-Accessible.html#2036" class="Function">Setoids&#39;</a><a id="6485" class="Symbol">)</a>
    <a id="6491" class="Keyword">module</a> <a id="6498" href="Setoids-Accessible.html#6498" class="Module">𝒟</a> <a id="6500" class="Symbol">=</a> <a id="6502" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6511" href="Setoids-Accessible.html#3372" class="Bound">𝒟</a>
    <a id="6517" class="Keyword">module</a> <a id="6524" href="Setoids-Accessible.html#6524" class="Module">J</a> <a id="6526" class="Symbol">=</a> <a id="6528" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="6536" href="Setoids-Accessible.html#3385" class="Bound">J</a>
    <a id="6542" class="Keyword">module</a> <a id="6549" href="Setoids-Accessible.html#6549" class="Module">𝒟-filtered</a> <a id="6560" class="Symbol">=</a> <a id="6562" href="Filtered.html#2499" class="Module">filtered</a> <a id="6571" href="Setoids-Accessible.html#3374" class="Bound">𝒟-filtered</a>
    <a id="6586" class="Keyword">open</a> <a id="6591" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="6598" class="Keyword">renaming</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="6612" class="Symbol">to</a> <a id="6615" class="Field Operator">_[[_≈_]]</a><a id="6623" class="Symbol">)</a>
    <a id="6629" href="Setoids-Accessible.html#6629" class="Function">induction</a> <a id="6639" class="Symbol">:</a> <a id="6641" class="Symbol">∀</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Setoids-Accessible.html#6644" class="Bound">k</a> <a id="6646" class="Symbol">:</a> <a id="6648" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Setoids-Accessible.html#6652" class="Bound">j</a> <a id="6654" class="Symbol">:</a> <a id="6656" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="6669" href="Setoids-Accessible.html#3372" class="Bound">𝒟</a><a id="6670" class="Symbol">)</a> <a id="6672" class="Symbol">→</a>
                  <a id="6692" class="Symbol">(</a><a id="6693" href="Setoids-Accessible.html#6693" class="Bound">s</a> <a id="6695" href="Setoids-Accessible.html#6695" class="Bound">t</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="6704" href="Setoids-Accessible.html#6644" class="Bound">k</a> <a id="6706" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="6708" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="6712" href="Setoids-Accessible.html#6652" class="Bound">j</a><a id="6713" class="Symbol">)</a> <a id="6715" class="Symbol">→</a>
                  <a id="6735" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="6746" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="6749" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6760" href="Setoids-Accessible.html#6652" class="Bound">j</a> <a id="6762" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6764" href="Setoids-Accessible.html#6693" class="Bound">s</a> <a id="6766" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="6768" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="6779" href="Setoids-Accessible.html#6652" class="Bound">j</a> <a id="6781" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6783" href="Setoids-Accessible.html#6695" class="Bound">t</a> <a id="6785" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a> <a id="6788" class="Symbol">→</a>
                  <a id="6808" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="6811" href="Setoids-Accessible.html#6811" class="Bound">j&#39;</a> <a id="6814" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="6816" href="Categories.Category.Core.html#559" class="Function">𝒟.Obj</a> <a id="6822" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="6828" href="Setoids-Accessible.html#6828" class="Bound">h</a> <a id="6830" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="6832" href="Setoids-Accessible.html#6652" class="Bound">j</a> <a id="6834" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="6838" href="Setoids-Accessible.html#6811" class="Bound">j&#39;</a> <a id="6841" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="6843" class="Symbol">(</a> <a id="6845" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="6856" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="6859" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6863" href="Setoids-Accessible.html#6828" class="Bound">h</a> <a id="6865" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6867" href="Setoids-Accessible.html#6693" class="Bound">s</a> <a id="6869" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="6871" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="6875" href="Setoids-Accessible.html#6828" class="Bound">h</a> <a id="6877" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6879" href="Setoids-Accessible.html#6695" class="Bound">t</a> <a id="6881" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a><a id="6883" class="Symbol">))</a>
    <a id="6890" href="Setoids-Accessible.html#6629" class="Function">induction</a> <a id="6900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="6907" href="Setoids-Accessible.html#6907" class="Bound">j</a> <a id="6909" href="Setoids-Accessible.html#6909" class="Bound">s</a> <a id="6911" href="Setoids-Accessible.html#6911" class="Bound">t</a> <a id="6913" href="Setoids-Accessible.html#6913" class="Bound">eq-proj</a> <a id="6921" class="Symbol">=</a> <a id="6923" href="Setoids-Accessible.html#6907" class="Bound">j</a> <a id="6925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6927" class="Symbol">(</a><a id="6928" href="Categories.Category.Core.html#630" class="Function">𝒟.id</a> <a id="6933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6935" class="Symbol">(λ</a> <a id="6938" class="Symbol">{</a><a id="6939" href="Setoids-Accessible.html#6939" class="Bound">k</a><a id="6940" class="Symbol">}</a> <a id="6942" href="Setoids-Accessible.html#6942" class="Bound">_</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Setoids-Accessible.html#3219" class="Function">Fin≈-zero-empty</a> <a id="6962" href="Setoids-Accessible.html#6939" class="Bound">k</a> <a id="6964" class="Symbol">))</a>
    <a id="6971" href="Setoids-Accessible.html#6629" class="Function">induction</a> <a id="6981" class="Symbol">(</a><a id="6982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6988" href="Setoids-Accessible.html#6988" class="Bound">k</a><a id="6989" class="Symbol">)</a> <a id="6991" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="6993" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="6995" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="6997" href="Setoids-Accessible.html#6997" class="Bound">eq-proj</a> <a id="7005" class="Symbol">=</a>
      <a id="7013" class="Keyword">let</a>
        <a id="7025" class="Comment">-- the elements s 0 and t 0 are identified in the colimit:</a>
        <a id="7092" href="Setoids-Accessible.html#7092" class="Bound">proj-identifies-0</a> <a id="7110" class="Symbol">:</a> <a id="7112" href="Categories.Diagram.Colimit.html#1191" class="Function">colim.coapex</a> <a id="7125" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="7128" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7139" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="7141" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7145" class="Symbol">(</a><a id="7146" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="7148" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7152" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="7160" class="Symbol">)</a> <a id="7162" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="7164" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="7175" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="7177" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="7184" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7188" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="7196" class="Symbol">)</a> <a id="7198" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a>
        <a id="7209" href="Setoids-Accessible.html#7092" class="Bound">proj-identifies-0</a> <a id="7227" class="Symbol">=</a> <a id="7229" href="Setoids-Accessible.html#6997" class="Bound">eq-proj</a> <a id="7237" class="Symbol">(</a><a id="7238" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="7256" class="Symbol">(</a><a id="7257" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="7263" href="Setoids-Accessible.html#6988" class="Bound">k</a><a id="7264" class="Symbol">)))</a>

        <a id="7277" class="Comment">-- and so s 0 and t 0 are identified somewhere in the diagram:</a>
        <a id="7348" href="Setoids-Accessible.html#7348" class="Bound">ident-in-dia-0</a> <a id="7363" class="Symbol">:</a> <a id="7365" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="7387" href="Setoids-Accessible.html#3385" class="Bound">J</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="7392" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7396" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="7409" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7413" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="7421" class="Symbol">)</a>
        <a id="7431" href="Setoids-Accessible.html#7348" class="Bound">ident-in-dia-0</a> <a id="7446" class="Symbol">=</a> <a id="7448" href="Setoids-Colimit.html#5365" class="Function">filtered-identification-colim</a> <a id="7478" href="Setoids-Accessible.html#3385" class="Bound">J</a> <a id="7480" href="Setoids-Accessible.html#3387" class="Bound">colim</a> <a id="7486" href="Setoids-Accessible.html#3374" class="Bound">𝒟-filtered</a> <a id="7497" href="Setoids-Accessible.html#7092" class="Bound">proj-identifies-0</a>
        <a id="7523" class="Keyword">module</a> <a id="7530" href="Setoids-Accessible.html#7530" class="Module">ident-in-dia-0</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Setoids-Colimit.html#1492" class="Module">identified-in-diagram</a> <a id="7569" href="Setoids-Accessible.html#7348" class="Bound">ident-in-dia-0</a>
        <a id="7592" href="Setoids-Accessible.html#7592" class="Bound">M</a> <a id="7594" class="Symbol">=</a> <a id="7596" href="Filtered.html#2096" class="Function">𝒟-filtered.merge-all</a> <a id="7617" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a> <a id="7637" href="Setoids-Colimit.html#1809" class="Function">ident-in-dia-0.inj₂</a>
        <a id="7665" class="Keyword">module</a> <a id="7672" href="Setoids-Accessible.html#7672" class="Module">M</a> <a id="7674" class="Symbol">=</a> <a id="7676" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="7692" href="Setoids-Accessible.html#7592" class="Bound">M</a>
        <a id="7702" href="Setoids-Accessible.html#7702" class="Bound">j-0</a> <a id="7706" class="Symbol">=</a> <a id="7708" href="Filtered.html#1849" class="Function">M.tip</a>
        <a id="7722" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="Filtered.html#1903" class="Function">M.merge</a>
        <a id="7745" href="Setoids-Accessible.html#7745" class="Bound">coeq-prop</a> <a id="7755" class="Symbol">=</a> <a id="7757" href="Filtered.html#1979" class="Function">M.prop</a>
        <a id="7772" href="Setoids-Accessible.html#7772" class="Bound">h-0</a> <a id="7776" class="Symbol">:</a> <a id="7778" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="7780" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="7784" href="Setoids-Accessible.html#7702" class="Bound">j-0</a>
        <a id="7796" href="Setoids-Accessible.html#7772" class="Bound">h-0</a> <a id="7800" class="Symbol">=</a> <a id="7802" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="7807" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="7811" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a>

        <a id="7840" class="Comment">-- we restrict s/t/eq-ref to the other components in order to apply the I.H. to them:</a>
        <a id="7934" href="Setoids-Accessible.html#7934" class="Bound">s-suc</a> <a id="7940" class="Symbol">:</a> <a id="7942" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="7947" href="Setoids-Accessible.html#6988" class="Bound">k</a> <a id="7949" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="7951" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="7955" href="Setoids-Accessible.html#6991" class="Bound">j</a>
        <a id="7965" href="Setoids-Accessible.html#7934" class="Bound">s-suc</a> <a id="7971" class="Symbol">=</a> <a id="7973" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="7980" class="Symbol">(λ</a> <a id="7983" href="Setoids-Accessible.html#7983" class="Bound">m</a> <a id="7985" class="Symbol">→</a> <a id="7987" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="7989" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="7993" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="8001" href="Setoids-Accessible.html#7983" class="Bound">m</a><a id="8002" class="Symbol">)</a>
        <a id="8012" href="Setoids-Accessible.html#8012" class="Bound">t-suc</a> <a id="8018" class="Symbol">:</a> <a id="8020" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="8025" href="Setoids-Accessible.html#6988" class="Bound">k</a> <a id="8027" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="8029" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="8033" href="Setoids-Accessible.html#6991" class="Bound">j</a>
        <a id="8043" href="Setoids-Accessible.html#8012" class="Bound">t-suc</a> <a id="8049" class="Symbol">=</a> <a id="8051" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="8058" class="Symbol">(λ</a> <a id="8061" href="Setoids-Accessible.html#8061" class="Bound">m</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="8067" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8071" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="8079" href="Setoids-Accessible.html#8061" class="Bound">m</a><a id="8080" class="Symbol">)</a>
        <a id="8090" href="Setoids-Accessible.html#8090" class="Bound">eq-proj-suc</a> <a id="8102" class="Symbol">:</a> <a id="8104" href="Categories.Category.Core.html#1815" class="Function">hom-setoid</a> <a id="8115" href="Setoids-Accessible.html#6615" class="Field Operator">[[</a> <a id="8118" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8129" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="8131" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8133" href="Setoids-Accessible.html#7934" class="Bound">s-suc</a> <a id="8139" href="Setoids-Accessible.html#6615" class="Field Operator">≈</a> <a id="8141" href="Categories.Diagram.Colimit.html#1204" class="Function">colim.proj</a> <a id="8152" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="8154" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="8156" href="Setoids-Accessible.html#8012" class="Bound">t-suc</a> <a id="8162" href="Setoids-Accessible.html#6615" class="Field Operator">]]</a>
        <a id="8173" href="Setoids-Accessible.html#8090" class="Bound">eq-proj-suc</a> <a id="8185" class="Symbol">=</a> <a id="8187" class="Symbol">λ</a> <a id="8189" class="Symbol">{</a><a id="8190" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Setoids-Accessible.html#6997" class="Bound">eq-proj</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="8218" class="Symbol">(</a><a id="8219" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="8224" class="Symbol">(</a><a id="8225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="8231" href="Setoids-Accessible.html#6988" class="Bound">k</a><a id="8232" class="Symbol">)))}</a>
        <a id="8245" class="Comment">-- the induction hypothesis:</a>
        <a id="8282" href="Setoids-Accessible.html#8282" class="Bound">j-suc</a> <a id="8288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8290" class="Symbol">(</a><a id="8291" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a> <a id="8297" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8299" href="Setoids-Accessible.html#8299" class="Bound">ident-in-dia-suc</a><a id="8315" class="Symbol">)</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Setoids-Accessible.html#6629" class="Function">induction</a> <a id="8329" href="Setoids-Accessible.html#6988" class="Bound">k</a> <a id="8331" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="8333" href="Setoids-Accessible.html#7934" class="Bound">s-suc</a> <a id="8339" href="Setoids-Accessible.html#8012" class="Bound">t-suc</a> <a id="8345" href="Setoids-Accessible.html#8090" class="Bound">eq-proj-suc</a>

        <a id="8366" class="Comment">-- we can combine the two morphisms for 0 and the I.H.:</a>
        <a id="8430" href="Setoids-Accessible.html#8430" class="Bound">closed</a> <a id="8437" class="Symbol">=</a> <a id="8439" href="Filtered.html#2991" class="Function">𝒟-filtered.close-span</a> <a id="8461" href="Setoids-Accessible.html#7772" class="Bound">h-0</a> <a id="8465" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a>
        <a id="8479" class="Keyword">module</a> <a id="8486" href="Setoids-Accessible.html#8486" class="Module">closed</a> <a id="8493" class="Symbol">=</a> <a id="8495" href="Filtered.html#2224" class="Module">ClosedSpan</a> <a id="8506" href="Setoids-Accessible.html#8430" class="Bound">closed</a>
        <a id="8521" href="Setoids-Accessible.html#8521" class="Bound">j&#39;</a> <a id="8524" class="Symbol">=</a> <a id="8526" href="Filtered.html#2341" class="Function">closed.tip</a>
        <a id="8545" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="8552" class="Symbol">=</a> <a id="8554" href="Filtered.html#2357" class="Function">closed.close-fst</a>
        <a id="8579" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a> <a id="8586" class="Symbol">=</a> <a id="8588" href="Filtered.html#2381" class="Function">closed.close-snd</a>
        <a id="8613" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="8615" class="Symbol">:</a> <a id="8617" href="Setoids-Accessible.html#6991" class="Bound">j</a> <a id="8619" href="Categories.Category.Core.html#575" class="Function Operator">𝒟.⇒</a> <a id="8623" href="Setoids-Accessible.html#8521" class="Bound">j&#39;</a>
        <a id="8634" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="8636" class="Symbol">=</a> <a id="8638" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="8645" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="8649" href="Setoids-Accessible.html#7772" class="Bound">h-0</a>

        <a id="8662" class="Comment">-- J-expand-0 : hom-setoid [[ J.₁ h ≈ J.₁ h-inj₁ ∘ J.₁ coeq ∘ J.₁ ident-in-dia-0.inj₁ ]]</a>
        <a id="8759" class="Comment">-- J-expand-0 = let open HomReasoning in</a>
        <a id="8808" class="Comment">--   begin</a>
        <a id="8827" class="Comment">--   J.₁ h ≈⟨ J.homomorphism ⟩</a>
        <a id="8866" class="Comment">--   J.₁ h-inj₁ ∘ J.₁ h-0 ≈⟨ (refl⟩∘⟨ J.homomorphism) ⟩</a>
        <a id="8930" class="Comment">--   J.₁ h-inj₁ ∘ J.₁ coeq ∘ J.₁ ident-in-dia-0.inj₁</a>
        <a id="8991" class="Comment">--   ∎</a>

        <a id="9007" class="Keyword">open</a> <a id="9012" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="9020" class="Symbol">(</a><a id="9021" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="9025" href="Setoids-Accessible.html#8521" class="Bound">j&#39;</a><a id="9027" class="Symbol">)</a>
        <a id="9037" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="9044" class="Symbol">=</a> <a id="9046" class="Symbol">(</a><a id="9047" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Categories.Functor.Core.html#797" class="Function">J.₀</a> <a id="9064" href="Setoids-Accessible.html#6991" class="Bound">j</a><a id="9065" class="Symbol">))</a>
      <a id="9074" class="Keyword">in</a>
      <a id="9083" href="Setoids-Accessible.html#8521" class="Bound">j&#39;</a> <a id="9086" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9088" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="9090" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9092" class="Symbol">λ</a> <a id="9094" class="Symbol">{</a> <a id="9096" class="Comment">-- case distinction: so we have either s0/t0 or s-suc/t-suc</a>
        <a id="9164" class="Symbol">{</a><a id="9165" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9173" class="Symbol">}</a> <a id="9175" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9180" class="Symbol">→</a>
          <a id="9192" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="9208" class="Symbol">(</a><a id="9209" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9213" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="9215" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9217" href="Setoids-Accessible.html#6993" class="Bound">s</a><a id="9218" class="Symbol">)</a> <a id="9220" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9224" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a> <a id="9233" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="9247" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9251" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="9253" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9257" class="Symbol">(</a><a id="9258" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="9260" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9264" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9272" class="Symbol">)</a> <a id="9274" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9277" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="9292" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="9299" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9311" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9315" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9322" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a>  <a id="9327" class="Symbol">(</a><a id="9328" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="9338" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="9342" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a><a id="9361" class="Symbol">)</a> <a id="9363" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9367" class="Symbol">(</a><a id="9368" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="9370" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9374" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9382" class="Symbol">))</a> <a id="9385" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9388" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="9398" class="Symbol">(</a><a id="9399" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9403" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a><a id="9409" class="Symbol">)</a> <a id="9411" class="Symbol">(</a><a id="9412" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="9427" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a><a id="9433" class="Symbol">)</a> <a id="9435" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9447" class="Symbol">(</a><a id="9448" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9452" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9459" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9461" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9465" href="Setoids-Accessible.html#7722" class="Bound">coeq</a><a id="9469" class="Symbol">)</a> <a id="9471" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9475" class="Symbol">(</a><a id="9476" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9480" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a> <a id="9500" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9504" class="Symbol">(</a><a id="9505" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="9507" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9511" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9519" class="Symbol">))</a> <a id="9522" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9525" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9540" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9547" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9549" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9553" href="Setoids-Accessible.html#7722" class="Bound">coeq</a><a id="9557" class="Symbol">)</a> <a id="9559" href="Setoids-Colimit.html#1907" class="Function">ident-in-dia-0.identifies</a> <a id="9585" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9597" class="Symbol">(</a><a id="9598" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9602" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9609" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9611" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9615" href="Setoids-Accessible.html#7722" class="Bound">coeq</a><a id="9619" class="Symbol">)</a> <a id="9621" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9630" href="Setoids-Colimit.html#1809" class="Function">ident-in-dia-0.inj₂</a> <a id="9650" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9654" class="Symbol">(</a><a id="9655" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="9657" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9661" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9669" class="Symbol">))</a> <a id="9672" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9676" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="9686" class="Symbol">(</a><a id="9687" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9691" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">(</a><a id="9700" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="9715" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a><a id="9721" class="Symbol">)</a> <a id="9723" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9735" class="Symbol">(</a><a id="9736" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9740" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9747" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9749" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="9759" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="9763" href="Setoids-Colimit.html#1809" class="Function">ident-in-dia-0.inj₂</a><a id="9782" class="Symbol">))</a> <a id="9785" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9789" class="Symbol">(</a><a id="9790" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="9792" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9796" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9804" class="Symbol">)</a> <a id="9806" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9810" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="9820" class="Symbol">(</a><a id="9821" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9825" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a><a id="9831" class="Symbol">)</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="9845" href="Setoids-Accessible.html#7745" class="Bound">coeq-prop</a> <a id="9855" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a><a id="9861" class="Symbol">)</a> <a id="9863" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9875" class="Symbol">(</a><a id="9876" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9880" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9887" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="9889" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9893" class="Symbol">(</a><a id="9894" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="9899" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="9903" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a><a id="9922" class="Symbol">))</a> <a id="9925" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9929" class="Symbol">(</a><a id="9930" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="9932" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9936" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="9944" class="Symbol">)</a> <a id="9946" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9950" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="9965" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="9972" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9984" class="Symbol">(</a><a id="9985" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="9989" class="Symbol">(</a><a id="9990" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="9997" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10001" href="Setoids-Accessible.html#7722" class="Bound">coeq</a> <a id="10006" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10010" href="Setoids-Colimit.html#1782" class="Function">ident-in-dia-0.inj₁</a><a id="10029" class="Symbol">))</a> <a id="10032" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10036" class="Symbol">(</a><a id="10037" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="10039" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10043" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="10051" class="Symbol">)</a> <a id="10053" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="10067" class="Symbol">(</a><a id="10068" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10072" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="10074" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10076" href="Setoids-Accessible.html#6995" class="Bound">t</a><a id="10077" class="Symbol">)</a> <a id="10079" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10083" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>
          <a id="10102" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="10110" class="Symbol">;</a> <a id="10112" class="Symbol">{</a><a id="10113" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10121" href="Setoids-Accessible.html#10121" class="Bound">m</a><a id="10122" class="Symbol">}</a> <a id="10124" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10129" class="Symbol">→</a>
          <a id="10141" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="10157" class="Symbol">(</a><a id="10158" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10162" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="10164" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10166" href="Setoids-Accessible.html#6993" class="Bound">s</a><a id="10167" class="Symbol">)</a> <a id="10169" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10173" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10181" href="Setoids-Accessible.html#10121" class="Bound">m</a> <a id="10183" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="10197" class="Symbol">(</a><a id="10198" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10202" class="Symbol">(</a><a id="10203" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="10210" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10214" href="Setoids-Accessible.html#7772" class="Bound">h-0</a><a id="10217" class="Symbol">)</a> <a id="10219" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10221" href="Setoids-Accessible.html#6993" class="Bound">s</a><a id="10222" class="Symbol">)</a> <a id="10224" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10228" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10236" href="Setoids-Accessible.html#10121" class="Bound">m</a> <a id="10238" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10241" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="10252" href="Filtered.html#2405" class="Function">closed.commutes</a> <a id="10268" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="10275" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="10287" class="Symbol">(</a><a id="10288" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10292" class="Symbol">(</a><a id="10293" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a> <a id="10300" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10304" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a><a id="10309" class="Symbol">)</a> <a id="10311" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10313" href="Setoids-Accessible.html#6993" class="Bound">s</a><a id="10314" class="Symbol">)</a> <a id="10316" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10320" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10328" href="Setoids-Accessible.html#10121" class="Bound">m</a> <a id="10330" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10333" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="10348" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="10355" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="10367" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10371" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a> <a id="10378" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10382" class="Symbol">(</a><a id="10383" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10387" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a> <a id="10393" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Setoids-Accessible.html#6993" class="Bound">s</a> <a id="10400" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10404" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10412" href="Setoids-Accessible.html#10121" class="Bound">m</a><a id="10413" class="Symbol">))</a> <a id="10416" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10419" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="10429" class="Symbol">(</a><a id="10430" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10434" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a><a id="10440" class="Symbol">)</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Setoids-Accessible.html#8299" class="Bound">ident-in-dia-suc</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="10479" href="Setoids-Accessible.html#6988" class="Bound">k</a><a id="10480" class="Symbol">)))</a> <a id="10484" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="10496" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10500" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a> <a id="10507" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10511" class="Symbol">(</a><a id="10512" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10516" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a> <a id="10522" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10526" class="Symbol">(</a><a id="10527" href="Setoids-Accessible.html#6995" class="Bound">t</a> <a id="10529" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10533" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10541" href="Setoids-Accessible.html#10121" class="Bound">m</a><a id="10542" class="Symbol">))</a> <a id="10545" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10549" href="Categories.Functor.Core.html#565" class="Function">J.homomorphism</a> <a id="10564" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="10571" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="10583" class="Symbol">(</a><a id="10584" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Setoids-Accessible.html#8579" class="Bound">h-inj₂</a> <a id="10596" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10600" href="Setoids-Accessible.html#8291" class="Bound">h-suc</a><a id="10605" class="Symbol">)</a> <a id="10607" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10609" href="Setoids-Accessible.html#6995" class="Bound">t</a><a id="10610" class="Symbol">)</a> <a id="10612" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10616" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10624" href="Setoids-Accessible.html#10121" class="Bound">m</a> <a id="10626" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10630" href="Categories.Functor.Core.html#696" class="Function">J.F-resp-≈</a> <a id="10641" href="Filtered.html#2405" class="Function">closed.commutes</a> <a id="10657" href="Setoids-Accessible.html#9037" class="Bound">refl-j</a> <a id="10664" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="10676" class="Symbol">(</a><a id="10677" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10681" class="Symbol">(</a><a id="10682" href="Setoids-Accessible.html#8545" class="Bound">h-inj₁</a> <a id="10689" href="Categories.Category.Core.html#656" class="Function Operator">𝒟.∘</a> <a id="10693" href="Setoids-Accessible.html#7772" class="Bound">h-0</a><a id="10696" class="Symbol">)</a> <a id="10698" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10700" href="Setoids-Accessible.html#6995" class="Bound">t</a><a id="10701" class="Symbol">)</a> <a id="10703" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10707" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10715" href="Setoids-Accessible.html#10121" class="Bound">m</a> <a id="10717" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="10731" class="Symbol">(</a><a id="10732" href="Categories.Functor.Core.html#806" class="Function">J.₁</a> <a id="10736" href="Setoids-Accessible.html#8613" class="Bound">h</a> <a id="10738" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="10740" href="Setoids-Accessible.html#6995" class="Bound">t</a><a id="10741" class="Symbol">)</a> <a id="10743" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10747" href="Data.Fin.Base.html#1197" class="InductiveConstructor">Fin.suc</a> <a id="10755" href="Setoids-Accessible.html#10121" class="Bound">m</a>
          <a id="10767" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="10775" class="Symbol">}</a>

<a id="canonical-cocone-is-limitting"></a><a id="10778" href="Setoids-Accessible.html#10778" class="Function">canonical-cocone-is-limitting</a> <a id="10808" class="Symbol">:</a> <a id="10810" class="Symbol">∀</a> <a id="10812" class="Symbol">(</a><a id="10813" href="Setoids-Accessible.html#10813" class="Bound">X</a> <a id="10815" class="Symbol">:</a> <a id="10817" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="10824" href="Level.html#521" class="Function">0ℓ</a> <a id="10827" href="Level.html#521" class="Function">0ℓ</a><a id="10829" class="Symbol">)</a> <a id="10831" class="Symbol">→</a> <a id="10833" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="10845" class="Symbol">(</a><a id="10846" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="10854" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="10859" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="10861" href="Setoids-Accessible.html#10813" class="Bound">X</a> <a id="10863" href="Canonical-Cocone.html#1097" class="Function Operator">]</a><a id="10864" class="Symbol">)</a>
<a id="10866" href="Setoids-Accessible.html#10778" class="Function">canonical-cocone-is-limitting</a> <a id="10896" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="10898" class="Symbol">=</a>
  <a id="10902" class="Keyword">let</a>
    <a id="10910" class="Keyword">open</a> <a id="10915" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="10922" class="Keyword">renaming</a> <a id="10931" class="Symbol">(</a><a id="10932" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="10936" class="Symbol">to</a> <a id="10939" class="Field Operator">_[[_≈_]]</a><a id="10947" class="Symbol">)</a> <a id="10949" class="Keyword">hiding</a> <a id="10956" class="Symbol">(</a><a id="10957" href="Relation.Binary.Structures.html#1200" class="Function">sym</a><a id="10960" class="Symbol">)</a>
    <a id="10966" href="Setoids-Accessible.html#10966" class="Bound">CanCocone</a> <a id="10976" class="Symbol">=</a> <a id="10978" href="Canonical-Cocone.html#1097" class="Function Operator">Cocone[</a> <a id="10986" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="10991" href="Canonical-Cocone.html#1097" class="Function Operator">↓</a> <a id="10993" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="10995" href="Canonical-Cocone.html#1097" class="Function Operator">]</a>
    <a id="11001" class="Keyword">module</a> <a id="F"></a><a id="11008" href="Setoids-Accessible.html#11008" class="Module">F</a> <a id="11010" class="Symbol">=</a> <a id="11012" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="11030" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="11035" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="11037" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="11039" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="11040" class="Symbol">)</a>
    <a id="11046" class="Keyword">open</a> <a id="11051" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="11069" href="Level.html#521" class="Function">0ℓ</a> <a id="11072" href="Level.html#521" class="Function">0ℓ</a><a id="11074" class="Symbol">)</a>

    <a id="11081" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11083" class="Symbol">:</a> <a id="11085" class="Symbol">(</a><a id="11086" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="11101" href="Setoids-Accessible.html#10896" class="Bound">X</a><a id="11102" class="Symbol">)</a> <a id="11104" class="Symbol">→</a> <a id="11106" href="Categories.Category.Core.html#559" class="Field">Category.Obj</a> <a id="11119" class="Symbol">(</a><a id="11120" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="11125" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="11130" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="11132" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="11134" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="11135" class="Symbol">)</a>
    <a id="11141" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11143" href="Setoids-Accessible.html#11143" class="Bound">x</a> <a id="11145" class="Symbol">=</a> <a id="11147" class="Symbol">(</a><a id="11148" class="Number">1</a> <a id="11150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11152" href="Setoids-Accessible.html#2356" class="Function">const</a> <a id="11158" href="Setoids-Accessible.html#11143" class="Bound">x</a><a id="11159" class="Symbol">)</a>

    <a id="11166" href="Setoids-Accessible.html#11166" class="Bound">!</a> <a id="11168" class="Symbol">:</a> <a id="11170" class="Symbol">(</a><a id="11171" href="Setoids-Accessible.html#11171" class="Bound">C</a> <a id="11173" class="Symbol">:</a> <a id="11175" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="11182" class="Symbol">(</a><a id="11183" href="Canonical-Cocone.html#898" class="Function Operator">Functor[</a> <a id="11192" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="11197" href="Canonical-Cocone.html#898" class="Function Operator">↓</a> <a id="11199" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="11201" href="Canonical-Cocone.html#898" class="Function Operator">]</a><a id="11202" class="Symbol">))</a> <a id="11205" class="Symbol">→</a> <a id="11207" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="11215" class="Symbol">_</a> <a id="11217" href="Setoids-Accessible.html#10966" class="Bound">CanCocone</a> <a id="11227" href="Setoids-Accessible.html#11171" class="Bound">C</a>
    <a id="11233" href="Setoids-Accessible.html#11166" class="Bound">!</a> <a id="11235" href="Setoids-Accessible.html#11235" class="Bound">C</a> <a id="11237" class="Symbol">=</a>
      <a id="11245" class="Keyword">let</a>
        <a id="11257" class="Keyword">module</a> <a id="C"></a><a id="11264" href="Setoids-Accessible.html#11264" class="Module">C</a> <a id="11266" class="Symbol">=</a> <a id="11268" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="11275" href="Setoids-Accessible.html#11235" class="Bound">C</a>
        <a id="11285" href="Setoids-Accessible.html#11285" class="Bound">underlying</a> <a id="11296" class="Symbol">:</a> <a id="11298" class="Symbol">(</a><a id="11299" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="11314" href="Setoids-Accessible.html#10896" class="Bound">X</a><a id="11315" class="Symbol">)</a>  <a id="11318" class="Symbol">→</a> <a id="11320" class="Symbol">(</a><a id="11321" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="11336" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="11339" class="Symbol">)</a>
        <a id="11349" href="Setoids-Accessible.html#11285" class="Bound">underlying</a> <a id="11360" href="Setoids-Accessible.html#11360" class="Bound">x</a> <a id="11362" class="Symbol">=</a> <a id="11364" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11368" class="Symbol">(</a><a id="11369" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11371" href="Setoids-Accessible.html#11360" class="Bound">x</a><a id="11372" class="Symbol">)</a> <a id="11374" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11378" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>
      <a id="11393" class="Keyword">in</a>
      <a id="11402" class="Keyword">record</a> <a id="11409" class="Symbol">{</a>
      <a id="11417" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="11421" class="Symbol">=</a> <a id="11423" class="Keyword">record</a> <a id="11430" class="Symbol">{</a>
        <a id="11440" href="Function.Bundles.html#2094" class="Field">to</a> <a id="11443" class="Symbol">=</a> <a id="11445" href="Setoids-Accessible.html#11285" class="Bound">underlying</a>
           <a id="11467" class="Symbol">;</a>
        <a id="11477" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="11482" class="Symbol">=</a> <a id="11484" class="Symbol">λ</a> <a id="11486" class="Symbol">{</a><a id="11487" href="Setoids-Accessible.html#11487" class="Bound">x</a><a id="11488" class="Symbol">}</a> <a id="11490" class="Symbol">{</a><a id="11491" href="Setoids-Accessible.html#11491" class="Bound">x&#39;</a><a id="11493" class="Symbol">}</a> <a id="11495" href="Setoids-Accessible.html#11495" class="Bound">x≈x&#39;</a> <a id="11500" class="Symbol">→</a>
          <a id="11512" class="Keyword">let</a>
            <a id="11528" class="Comment">-- f : Slice⇒ (sliceobj (const x)) (sliceobj (const x&#39;))</a>
            <a id="11597" href="Setoids-Accessible.html#11597" class="Bound">f</a> <a id="11599" class="Symbol">:</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="11607" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="11612" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="11614" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="11616" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="11617" class="Symbol">)</a> <a id="11619" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="11621" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11623" href="Setoids-Accessible.html#11487" class="Bound">x</a> <a id="11625" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="11627" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11629" href="Setoids-Accessible.html#11491" class="Bound">x&#39;</a> <a id="11632" href="Categories.Category.html#502" class="Function Operator">]</a>
            <a id="11646" href="Setoids-Accessible.html#11597" class="Bound">f</a> <a id="11648" class="Symbol">=</a> <a id="11650" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a>
                  <a id="11677" class="Symbol">{</a><a id="11678" class="Argument">h</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Categories.Category.Core.html#630" class="Function">id</a><a id="11684" class="Symbol">}</a>
                  <a id="11704" class="Symbol">λ</a> <a id="11706" class="Symbol">{</a> <a id="11708" class="Symbol">{</a><a id="11709" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="11717" class="Symbol">}</a> <a id="11719" class="Symbol">{</a><a id="11720" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="11728" class="Symbol">}</a> <a id="11730" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11735" class="Symbol">→</a> <a id="11737" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="11748" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="11750" href="Setoids-Accessible.html#11495" class="Bound">x≈x&#39;</a><a id="11754" class="Symbol">}</a>
            <a id="11768" href="Setoids-Accessible.html#11768" class="Bound">eq</a> <a id="11771" class="Symbol">:</a> <a id="11773" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11777" class="Symbol">(</a><a id="11778" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11780" href="Setoids-Accessible.html#11487" class="Bound">x</a><a id="11781" class="Symbol">)</a> <a id="11783" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="11785" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11789" class="Symbol">(</a><a id="11790" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11792" href="Setoids-Accessible.html#11491" class="Bound">x&#39;</a><a id="11794" class="Symbol">)</a> <a id="11796" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11798" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="11802" href="Setoids-Accessible.html#11597" class="Bound">f</a>
            <a id="11816" href="Setoids-Accessible.html#11768" class="Bound">eq</a> <a id="11819" class="Symbol">=</a>
              <a id="11835" class="Keyword">let</a> <a id="11839" class="Keyword">open</a> <a id="11844" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="11857" class="Keyword">in</a>
              <a id="11874" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="11894" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11898" class="Symbol">(</a><a id="11899" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11901" href="Setoids-Accessible.html#11487" class="Bound">x</a><a id="11902" class="Symbol">)</a> <a id="11904" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="11908" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="11918" href="Setoids-Accessible.html#11597" class="Bound">f</a> <a id="11920" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a> <a id="11922" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11926" class="Symbol">(</a><a id="11927" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="11929" href="Setoids-Accessible.html#11491" class="Bound">x&#39;</a><a id="11931" class="Symbol">)</a> <a id="11933" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="11935" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="11939" href="Setoids-Accessible.html#11597" class="Bound">f</a>
              <a id="11955" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
          <a id="11967" class="Keyword">in</a>
          <a id="11980" href="Setoids-Accessible.html#11768" class="Bound">eq</a> <a id="11983" class="Symbol">(</a><a id="11984" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="11996" class="Symbol">(</a><a id="11997" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="12002" class="Number">1</a><a id="12003" class="Symbol">))</a> <a id="12006" class="Symbol">}</a>
      <a id="12014" class="Symbol">;</a> <a id="12016" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="12024" class="Symbol">=</a> <a id="12026" class="Symbol">λ</a> <a id="12028" class="Symbol">{</a><a id="12029" href="Setoids-Accessible.html#12029" class="Bound">s</a><a id="12030" class="Symbol">}</a> <a id="12032" class="Symbol">{</a><a id="12033" href="Setoids-Accessible.html#12033" class="Bound">x</a><a id="12034" class="Symbol">}</a> <a id="12036" class="Symbol">{</a><a id="12037" href="Setoids-Accessible.html#12037" class="Bound">x&#39;</a><a id="12039" class="Symbol">}</a> <a id="12041" href="Setoids-Accessible.html#12041" class="Bound">x≈x&#39;</a> <a id="12046" class="Symbol">→</a>
        <a id="12056" class="Keyword">let</a>
          <a id="12070" href="Setoids-Accessible.html#12070" class="Bound">n</a> <a id="12072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12074" href="Setoids-Accessible.html#12074" class="Bound">r</a> <a id="12076" class="Symbol">=</a> <a id="12078" href="Setoids-Accessible.html#12029" class="Bound">s</a>
          <a id="12090" href="Setoids-Accessible.html#12090" class="Bound">morph</a> <a id="12096" class="Symbol">:</a> <a id="12098" class="Symbol">∀</a> <a id="12100" class="Symbol">(</a><a id="12101" href="Setoids-Accessible.html#12101" class="Bound">y</a> <a id="12103" class="Symbol">:</a> <a id="12105" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="12120" class="Symbol">(</a><a id="12121" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="12126" href="Setoids-Accessible.html#12070" class="Bound">n</a><a id="12127" class="Symbol">))</a> <a id="12130" class="Symbol">→</a> <a id="12132" class="Symbol">(</a><a id="12133" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="12138" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="12143" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="12145" href="Setoids-Accessible.html#10896" class="Bound">X</a> <a id="12147" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="12148" class="Symbol">)</a> <a id="12150" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="12152" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="12154" class="Symbol">(</a><a id="12155" href="Setoids-Accessible.html#12074" class="Bound">r</a> <a id="12157" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12161" href="Setoids-Accessible.html#12101" class="Bound">y</a><a id="12162" class="Symbol">)</a> <a id="12164" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="12166" href="Setoids-Accessible.html#12029" class="Bound">s</a> <a id="12168" href="Categories.Category.html#502" class="Function Operator">]</a>
          <a id="12180" href="Setoids-Accessible.html#12090" class="Bound">morph</a> <a id="12186" href="Setoids-Accessible.html#12186" class="Bound">y</a> <a id="12188" class="Symbol">=</a>
            <a id="12202" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a>
              <a id="12225" class="Symbol">{</a><a id="12226" class="Argument">h</a> <a id="12228" class="Symbol">=</a> <a id="12230" href="Setoids-Accessible.html#2356" class="Function">const</a> <a id="12236" href="Setoids-Accessible.html#12186" class="Bound">y</a><a id="12237" class="Symbol">}</a>
              <a id="12253" class="Symbol">λ</a> <a id="12255" class="Symbol">{</a> <a id="12257" class="Symbol">{</a><a id="12258" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="12266" class="Symbol">}</a> <a id="12268" class="Symbol">{</a><a id="12269" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="12277" class="Symbol">}</a> <a id="12279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12284" class="Symbol">→</a> <a id="12286" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="12298" href="Setoids-Accessible.html#10896" class="Bound">X</a><a id="12299" class="Symbol">}</a>
          <a id="12311" class="Keyword">open</a> <a id="12316" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="12324" class="Symbol">(</a><a id="12325" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="12328" class="Symbol">)</a>
        <a id="12338" class="Keyword">in</a>
        <a id="12349" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="12363" href="Setoids-Accessible.html#11285" class="Bound">underlying</a> <a id="12374" class="Symbol">(</a><a id="12375" href="Setoids-Accessible.html#12074" class="Bound">r</a> <a id="12377" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12381" href="Setoids-Accessible.html#12033" class="Bound">x</a><a id="12382" class="Symbol">)</a> <a id="12384" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
        <a id="12396" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="12403" class="Symbol">(</a><a id="12404" href="Setoids-Accessible.html#12074" class="Bound">r</a> <a id="12406" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12410" href="Setoids-Accessible.html#12033" class="Bound">x</a><a id="12411" class="Symbol">))</a> <a id="12414" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12418" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>
          <a id="12437" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12441" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="12451" class="Symbol">(</a><a id="12452" href="Setoids-Accessible.html#12090" class="Bound">morph</a> <a id="12458" href="Setoids-Accessible.html#12033" class="Bound">x</a><a id="12459" class="Symbol">)</a> <a id="12461" class="Symbol">(</a><a id="12462" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="12480" class="Number">1</a><a id="12481" class="Symbol">))</a> <a id="12484" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="12494" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12498" href="Setoids-Accessible.html#12029" class="Bound">s</a> <a id="12500" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12504" class="Symbol">((</a><a id="12506" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Setoids-Accessible.html#12090" class="Bound">morph</a> <a id="12517" href="Setoids-Accessible.html#12033" class="Bound">x</a><a id="12518" class="Symbol">))</a> <a id="12521" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12525" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a><a id="12533" class="Symbol">)</a>
          <a id="12545" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
        <a id="12557" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12561" href="Setoids-Accessible.html#12029" class="Bound">s</a> <a id="12563" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12567" href="Setoids-Accessible.html#12033" class="Bound">x</a>
          <a id="12579" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12582" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="12592" class="Symbol">(</a><a id="12593" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12597" href="Setoids-Accessible.html#12029" class="Bound">s</a><a id="12598" class="Symbol">)</a> <a id="12600" href="Setoids-Accessible.html#12041" class="Bound">x≈x&#39;</a> <a id="12605" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="12615" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12619" href="Setoids-Accessible.html#12029" class="Bound">s</a> <a id="12621" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12625" href="Setoids-Accessible.html#12037" class="Bound">x&#39;</a>
        <a id="12636" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="12646" class="Symbol">}</a>
  <a id="12650" class="Keyword">in</a>
  <a id="12655" class="Keyword">record</a> <a id="12662" class="Symbol">{</a>
    <a id="12668" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="12670" class="Symbol">=</a> <a id="12672" class="Symbol">λ{</a><a id="12674" href="Setoids-Accessible.html#12674" class="Bound">C</a><a id="12675" class="Symbol">}</a> <a id="12677" class="Symbol">→</a> <a id="12679" href="Setoids-Accessible.html#11166" class="Bound">!</a> <a id="12681" href="Setoids-Accessible.html#12674" class="Bound">C</a> <a id="12683" class="Symbol">;</a>
    <a id="12689" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="12698" class="Symbol">=</a> <a id="12700" class="Symbol">λ</a> <a id="12702" class="Symbol">{</a><a id="12703" href="Setoids-Accessible.html#12703" class="Bound">C</a><a id="12704" class="Symbol">}</a> <a id="12706" href="Setoids-Accessible.html#12706" class="Bound">other</a> <a id="12712" class="Symbol">{</a><a id="12713" href="Setoids-Accessible.html#12713" class="Bound">x</a><a id="12714" class="Symbol">}</a> <a id="12716" class="Symbol">{</a><a id="12717" href="Setoids-Accessible.html#12717" class="Bound">x&#39;</a><a id="12719" class="Symbol">}</a> <a id="12721" href="Setoids-Accessible.html#12721" class="Bound">x≈x&#39;</a> <a id="12726" class="Symbol">→</a>
    <a id="12732" class="Keyword">let</a>
      <a id="12742" class="Comment">-- given an other cocone morphism to C</a>
      <a id="12787" class="Keyword">module</a> <a id="C"></a><a id="12794" href="Setoids-Accessible.html#12794" class="Module">C</a> <a id="12796" class="Symbol">=</a> <a id="12798" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="12805" href="Setoids-Accessible.html#12703" class="Bound">C</a>
      <a id="12813" class="Keyword">module</a> <a id="!C"></a><a id="12820" href="Setoids-Accessible.html#12820" class="Module">!C</a> <a id="12823" class="Symbol">=</a> <a id="12825" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="12833" class="Symbol">(</a><a id="12834" href="Setoids-Accessible.html#11166" class="Bound">!</a> <a id="12836" href="Setoids-Accessible.html#12703" class="Bound">C</a><a id="12837" class="Symbol">)</a>
      <a id="12845" class="Keyword">module</a> <a id="other"></a><a id="12852" href="Setoids-Accessible.html#12852" class="Module">other</a> <a id="12858" class="Symbol">=</a> <a id="12860" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="12868" href="Setoids-Accessible.html#12706" class="Bound">other</a>
      <a id="12880" class="Keyword">open</a> <a id="12885" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="12893" class="Symbol">(</a><a id="12894" href="Categories.Diagram.Cocone.html#588" class="Function">C.N</a><a id="12897" class="Symbol">)</a>
    <a id="12903" class="Keyword">in</a>
    <a id="12910" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
    <a id="12920" href="Categories.Diagram.Cocone.html#745" class="Function">!C.arr</a> <a id="12927" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12931" href="Setoids-Accessible.html#12713" class="Bound">x</a>
      <a id="12939" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
    <a id="12947" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12951" class="Symbol">(</a><a id="12952" href="Setoids-Accessible.html#11081" class="Bound">t</a> <a id="12954" href="Setoids-Accessible.html#12713" class="Bound">x</a><a id="12955" class="Symbol">)</a> <a id="12957" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12961" href="Data.Fin.Base.html#1176" class="InductiveConstructor">Fin.zero</a>
      <a id="12976" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12980" href="Categories.Diagram.Cocone.html#770" class="Function">other.commute</a> <a id="12994" class="Symbol">(</a><a id="12995" href="Relation.Binary.Structures.html#1596" class="Function">Setoid.refl</a> <a id="13007" class="Symbol">(</a><a id="13008" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="13013" class="Number">1</a><a id="13014" class="Symbol">))</a> <a id="13017" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
    <a id="13023" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="13033" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="13037" href="Setoids-Accessible.html#12713" class="Bound">x</a>
      <a id="13045" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="13048" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="13058" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="13068" href="Setoids-Accessible.html#12721" class="Bound">x≈x&#39;</a> <a id="13073" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
    <a id="13079" href="Categories.Diagram.Cocone.html#745" class="Function">other.arr</a> <a id="13089" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="13093" href="Setoids-Accessible.html#12717" class="Bound">x&#39;</a>
    <a id="13100" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="13104" class="Symbol">}</a>

<a id="concat-tuples"></a><a id="13107" href="Setoids-Accessible.html#13107" class="Function">concat-tuples</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">{</a><a id="13124" href="Setoids-Accessible.html#13124" class="Bound">a</a> <a id="13126" class="Symbol">:</a> <a id="13128" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="13133" class="Symbol">}</a> <a id="13135" class="Symbol">{</a><a id="13136" href="Setoids-Accessible.html#13136" class="Bound">n</a> <a id="13138" href="Setoids-Accessible.html#13138" class="Bound">m</a> <a id="13140" class="Symbol">:</a> <a id="13142" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13143" class="Symbol">}</a> <a id="13145" class="Symbol">{</a><a id="13146" href="Setoids-Accessible.html#13146" class="Bound">X</a> <a id="13148" class="Symbol">:</a> <a id="13150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13154" href="Setoids-Accessible.html#13124" class="Bound">a</a><a id="13155" class="Symbol">}</a> <a id="13157" class="Symbol">(</a><a id="13158" href="Setoids-Accessible.html#13158" class="Bound">s</a> <a id="13160" class="Symbol">:</a> <a id="13162" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13166" href="Setoids-Accessible.html#13136" class="Bound">n</a> <a id="13168" class="Symbol">→</a> <a id="13170" href="Setoids-Accessible.html#13146" class="Bound">X</a><a id="13171" class="Symbol">)</a> <a id="13173" class="Symbol">(</a><a id="13174" href="Setoids-Accessible.html#13174" class="Bound">t</a> <a id="13176" class="Symbol">:</a> <a id="13178" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13182" href="Setoids-Accessible.html#13138" class="Bound">m</a> <a id="13184" class="Symbol">→</a> <a id="13186" href="Setoids-Accessible.html#13146" class="Bound">X</a><a id="13187" class="Symbol">)</a> <a id="13189" class="Symbol">→</a> <a id="13191" class="Symbol">(</a><a id="13192" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13196" class="Symbol">(</a><a id="13197" href="Setoids-Accessible.html#13136" class="Bound">n</a>  <a id="13200" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">Data.Nat.+</a> <a id="13211" href="Setoids-Accessible.html#13138" class="Bound">m</a><a id="13212" class="Symbol">)</a> <a id="13214" class="Symbol">→</a> <a id="13216" href="Setoids-Accessible.html#13146" class="Bound">X</a><a id="13217" class="Symbol">)</a>
<a id="13219" href="Setoids-Accessible.html#13107" class="Function">concat-tuples</a> <a id="13233" class="Symbol">{</a><a id="13234" href="Setoids-Accessible.html#13234" class="Bound">a</a><a id="13235" class="Symbol">}</a> <a id="13237" class="Symbol">{</a><a id="13238" href="Setoids-Accessible.html#13238" class="Bound">n</a><a id="13239" class="Symbol">}</a> <a id="13241" class="Symbol">{</a><a id="13242" href="Setoids-Accessible.html#13242" class="Bound">m</a><a id="13243" class="Symbol">}</a> <a id="13245" href="Setoids-Accessible.html#13245" class="Bound">s</a> <a id="13247" href="Setoids-Accessible.html#13247" class="Bound">t</a> <a id="13249" href="Setoids-Accessible.html#13249" class="Bound">n+m</a> <a id="13253" class="Symbol">=</a> <a id="13255" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="13261" href="Setoids-Accessible.html#13245" class="Bound">s</a> <a id="13263" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="13265" href="Setoids-Accessible.html#13247" class="Bound">t</a> <a id="13267" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="13269" class="Symbol">(</a><a id="13270" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="13278" href="Setoids-Accessible.html#13238" class="Bound">n</a> <a id="13280" href="Setoids-Accessible.html#13249" class="Bound">n+m</a><a id="13283" class="Symbol">)</a>



<a id="merge-parallel"></a><a id="13288" href="Setoids-Accessible.html#13288" class="Function">merge-parallel</a> <a id="13303" class="Symbol">:</a> <a id="13305" class="Symbol">(</a><a id="13306" href="Setoids-Accessible.html#13306" class="Bound">k</a> <a id="13308" href="Setoids-Accessible.html#13308" class="Bound">n</a> <a id="13310" class="Symbol">:</a> <a id="13312" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13313" class="Symbol">)</a> <a id="13315" class="Symbol">(</a><a id="13316" href="Setoids-Accessible.html#13316" class="Bound">X</a> <a id="13318" class="Symbol">:</a> <a id="13320" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="13327" href="Level.html#521" class="Function">0ℓ</a> <a id="13330" href="Level.html#521" class="Function">0ℓ</a><a id="13332" class="Symbol">)</a>
  <a id="13336" class="Symbol">(</a><a id="13337" href="Setoids-Accessible.html#13337" class="Bound">s</a> <a id="13339" class="Symbol">:</a> <a id="13341" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="13346" class="Symbol">(</a><a id="13347" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="13352" href="Setoids-Accessible.html#13306" class="Bound">k</a><a id="13353" class="Symbol">)</a> <a id="13355" href="Setoids-Accessible.html#13316" class="Bound">X</a><a id="13356" class="Symbol">)</a>
  <a id="13360" class="Symbol">(</a><a id="13361" href="Setoids-Accessible.html#13361" class="Bound">t</a> <a id="13363" class="Symbol">:</a> <a id="13365" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="13370" class="Symbol">(</a><a id="13371" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="13376" href="Setoids-Accessible.html#13308" class="Bound">n</a><a id="13377" class="Symbol">)</a> <a id="13379" href="Setoids-Accessible.html#13316" class="Bound">X</a><a id="13380" class="Symbol">)</a>
  <a id="13384" class="Symbol">(</a><a id="13385" href="Setoids-Accessible.html#13385" class="Bound">g</a> <a id="13387" href="Setoids-Accessible.html#13387" class="Bound">h</a> <a id="13389" class="Symbol">:</a> <a id="13391" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="13396" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="13401" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="13403" href="Setoids-Accessible.html#13316" class="Bound">X</a> <a id="13405" href="Canonical-Cocone.html#553" class="Function Operator">]</a> <a id="13407" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="13409" class="Symbol">(</a><a id="13410" href="Setoids-Accessible.html#13306" class="Bound">k</a> <a id="13412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13414" href="Setoids-Accessible.html#13337" class="Bound">s</a><a id="13415" class="Symbol">)</a> <a id="13417" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Setoids-Accessible.html#13308" class="Bound">n</a> <a id="13422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13424" href="Setoids-Accessible.html#13361" class="Bound">t</a><a id="13425" class="Symbol">)</a> <a id="13427" href="Categories.Category.html#502" class="Function Operator">]</a><a id="13428" class="Symbol">)</a> <a id="13430" class="Symbol">→</a> <a id="13432" href="Filtered.html#1620" class="Record">MergedMorphisms</a> <a id="13448" class="Symbol">(</a><a id="13449" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="13454" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="13459" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="13461" href="Setoids-Accessible.html#13316" class="Bound">X</a> <a id="13463" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="13464" class="Symbol">)</a> <a id="13466" href="Setoids-Accessible.html#13385" class="Bound">g</a> <a id="13468" href="Setoids-Accessible.html#13387" class="Bound">h</a>
<a id="13470" href="Setoids-Accessible.html#13288" class="Function">merge-parallel</a> <a id="13485" href="Setoids-Accessible.html#13485" class="Bound">k</a> <a id="13487" href="Setoids-Accessible.html#13487" class="Bound">n</a> <a id="13489" href="Setoids-Accessible.html#13489" class="Bound">X</a> <a id="13491" href="Setoids-Accessible.html#13491" class="Bound">s</a> <a id="13493" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="13495" class="Symbol">(</a><a id="13496" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="13505" class="Symbol">{</a><a id="13506" class="Argument">h</a> <a id="13508" class="Symbol">=</a> <a id="13510" href="Setoids-Accessible.html#13510" class="Bound">g≈</a><a id="13512" class="Symbol">}</a> <a id="13514" href="Setoids-Accessible.html#13514" class="Bound">g-prop</a><a id="13520" class="Symbol">)</a> <a id="13522" class="Symbol">(</a><a id="13523" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="13532" class="Symbol">{</a><a id="13533" class="Argument">h</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Setoids-Accessible.html#13537" class="Bound">h≈</a><a id="13539" class="Symbol">}</a> <a id="13541" href="Setoids-Accessible.html#13541" class="Bound">h-prop</a><a id="13547" class="Symbol">)</a> <a id="13549" class="Symbol">=</a>
  <a id="13553" class="Keyword">record</a> <a id="13560" class="Symbol">{</a>
    <a id="13566" href="Filtered.html#1849" class="Field">tip</a> <a id="13570" class="Symbol">=</a> <a id="13572" href="Setoids-Accessible.html#13487" class="Bound">n</a> <a id="13574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13576" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="13578" class="Symbol">;</a>
    <a id="13584" href="Filtered.html#1903" class="Field">merge</a> <a id="13590" class="Symbol">=</a> <a id="13592" class="Symbol">(</a><a id="13593" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="13602" class="Symbol">{</a><a id="13603" class="Argument">h</a> <a id="13605" class="Symbol">=</a> <a id="13607" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="13614" href="FinCoequalizer.html#1112" class="Function">EndoCoeq.f</a> <a id="13625" class="Symbol">}</a> <a id="13627" class="Symbol">λ</a> <a id="13629" class="Symbol">{</a> <a id="13631" class="Symbol">{</a><a id="13632" href="Setoids-Accessible.html#13632" class="Bound">x</a><a id="13633" class="Symbol">}</a> <a id="13635" class="Symbol">{</a><a id="13636" href="Setoids-Accessible.html#13632" class="Bound">x</a><a id="13637" class="Symbol">}</a> <a id="13639" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13644" class="Symbol">→</a> <a id="13646" href="Relation.Binary.Structures.html#1200" class="Function">Setoid.sym</a> <a id="13657" href="Setoids-Accessible.html#13489" class="Bound">X</a> <a id="13659" class="Symbol">(</a><a id="13660" href="Setoids-Accessible.html#14029" class="Function">merge-△</a> <a id="13668" href="Setoids-Accessible.html#13632" class="Bound">x</a><a id="13669" class="Symbol">)</a> <a id="13671" class="Symbol">});</a>
    <a id="13679" href="Filtered.html#1979" class="Field">prop</a> <a id="13684" class="Symbol">=</a> <a id="13686" class="Symbol">λ</a> <a id="13688" class="Symbol">{</a> <a id="13690" class="Symbol">{</a><a id="13691" href="Setoids-Accessible.html#13691" class="Bound">x</a><a id="13692" class="Symbol">}</a> <a id="13694" class="Symbol">{</a><a id="13695" href="Setoids-Accessible.html#13691" class="Bound">x</a><a id="13696" class="Symbol">}</a> <a id="13698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="13704" class="Symbol">→</a> <a id="13706" href="FinCoequalizer.html#1126" class="Function">EndoCoeq.identify-R</a> <a id="13726" class="Symbol">(</a><a id="13727" href="Function.Bundles.html#2094" class="Function">g≈.to</a> <a id="13733" href="Setoids-Accessible.html#13691" class="Bound">x</a><a id="13734" class="Symbol">)</a> <a id="13736" class="Symbol">(</a><a id="13737" href="Function.Bundles.html#2094" class="Function">h≈.to</a> <a id="13743" href="Setoids-Accessible.html#13691" class="Bound">x</a><a id="13744" class="Symbol">)</a> <a id="13746" class="Symbol">(</a><a id="13747" href="Setoids-Accessible.html#13691" class="Bound">x</a> <a id="13749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13751" class="Symbol">(</a><a id="13752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="13763" class="Symbol">))</a> <a id="13766" class="Symbol">}</a>
  <a id="13770" class="Symbol">}</a>
  <a id="13774" class="Keyword">where</a>
    <a id="13784" class="Keyword">module</a> <a id="13791" href="Setoids-Accessible.html#13791" class="Module">t</a> <a id="13793" class="Symbol">=</a> <a id="13795" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="13800" href="Setoids-Accessible.html#13493" class="Bound">t</a>
    <a id="13806" class="Keyword">module</a> <a id="13813" href="Setoids-Accessible.html#13813" class="Module">g≈</a> <a id="13816" class="Symbol">=</a> <a id="13818" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="13823" href="Setoids-Accessible.html#13510" class="Bound">g≈</a>
    <a id="13830" class="Keyword">module</a> <a id="13837" href="Setoids-Accessible.html#13837" class="Module">h≈</a> <a id="13840" class="Symbol">=</a> <a id="13842" href="Function.Bundles.html#2043" class="Module">Func</a> <a id="13847" href="Setoids-Accessible.html#13537" class="Bound">h≈</a>
    <a id="13854" class="Keyword">module</a> <a id="13861" href="Setoids-Accessible.html#13861" class="Module">EndoCoeq</a> <a id="13870" class="Symbol">=</a> <a id="13872" href="FinCoequalizer.html#1043" class="Module">EndoCoequalize</a> <a id="13887" class="Symbol">(</a><a id="13888" href="FinCoequalizer.html#1642" class="Function">finite-coequalize</a> <a id="13906" href="Setoids-Accessible.html#13485" class="Bound">k</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="13913" href="Setoids-Accessible.html#13487" class="Bound">n</a><a id="13914" class="Symbol">)</a> <a id="13916" class="Symbol">(</a><a id="13917" href="Relation.Binary.Structures.html#1949" class="Field Operator">IsDecEquivalence._≟_</a> <a id="13938" href="Data.Fin.Instances.html#357" class="Function">Fin-≡-isDecEquivalence</a><a id="13960" class="Symbol">)</a> <a id="13962" href="Function.Bundles.html#2094" class="Function">g≈.to</a> <a id="13968" href="Function.Bundles.html#2094" class="Function">h≈.to</a><a id="13973" class="Symbol">)</a>

    <a id="13980" class="Keyword">open</a> <a id="13985" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="13992" href="Setoids-Accessible.html#13489" class="Bound">X</a> <a id="13994" class="Keyword">using</a> <a id="14000" class="Symbol">(</a><a id="14001" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a><a id="14004" class="Symbol">)</a>
    <a id="14010" class="Keyword">open</a> <a id="14015" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="14023" href="Setoids-Accessible.html#13489" class="Bound">X</a>
    <a id="14029" href="Setoids-Accessible.html#14029" class="Function">merge-△</a> <a id="14037" class="Symbol">:</a> <a id="14039" class="Symbol">(</a><a id="14040" href="Setoids-Accessible.html#14040" class="Bound">x</a> <a id="14042" class="Symbol">:</a> <a id="14044" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="14048" href="Setoids-Accessible.html#13487" class="Bound">n</a><a id="14049" class="Symbol">)</a> <a id="14051" class="Symbol">→</a> <a id="14053" class="Symbol">(</a><a id="14054" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14056" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14060" href="Setoids-Accessible.html#14040" class="Bound">x</a><a id="14061" class="Symbol">)</a> <a id="14063" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="14065" class="Symbol">(</a><a id="14066" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14068" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14072" class="Symbol">(</a><a id="14073" href="FinCoequalizer.html#1112" class="Function">EndoCoeq.f</a> <a id="14084" href="Setoids-Accessible.html#14040" class="Bound">x</a><a id="14085" class="Symbol">))</a>
    <a id="14092" href="Setoids-Accessible.html#14029" class="Function">merge-△</a> <a id="14100" href="Setoids-Accessible.html#14100" class="Bound">x</a> <a id="14102" class="Symbol">=</a> <a id="14104" href="FinCoequalizer.html#4808" class="Function">EqClosure-ump</a> <a id="14118" class="Symbol">_</a>
      <a id="14126" class="Symbol">(λ</a> <a id="14129" href="Setoids-Accessible.html#14129" class="Bound">y1</a> <a id="14132" href="Setoids-Accessible.html#14132" class="Bound">y2</a> <a id="14135" class="Symbol">→</a> <a id="14137" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14139" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14143" href="Setoids-Accessible.html#14129" class="Bound">y1</a> <a id="14146" href="Relation.Binary.Bundles.html#1169" class="Function Operator">≈</a> <a id="14148" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14150" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14154" href="Setoids-Accessible.html#14132" class="Bound">y2</a><a id="14156" class="Symbol">)</a> <a id="14158" class="Comment">-- kernelpair</a>
      <a id="14178" class="Symbol">(</a><a id="14179" href="FinCoequalizer.html#6356" class="Function">setoid-kernel-IsEquivalence</a> <a id="14207" href="Setoids-Accessible.html#13489" class="Bound">X</a> <a id="14209" class="Symbol">(λ</a> <a id="14212" href="Setoids-Accessible.html#14212" class="Bound">y</a> <a id="14214" class="Symbol">→</a> <a id="14216" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14218" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14222" href="Setoids-Accessible.html#14212" class="Bound">y</a><a id="14223" class="Symbol">))</a>
      <a id="14232" class="Symbol">(λ</a> <a id="14235" class="Symbol">{</a> <a id="14237" class="Symbol">{</a><a id="14238" href="Setoids-Accessible.html#14238" class="Bound">y1</a><a id="14240" class="Symbol">}</a> <a id="14242" class="Symbol">{</a><a id="14243" href="Setoids-Accessible.html#14243" class="Bound">y2</a><a id="14245" class="Symbol">}</a> <a id="14247" class="Symbol">(</a><a id="14248" href="Setoids-Accessible.html#14248" class="Bound">y</a> <a id="14250" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14252" class="Symbol">(</a><a id="14253" href="Setoids-Accessible.html#14253" class="Bound">gy</a> <a id="14256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14258" href="Setoids-Accessible.html#14258" class="Bound">hy</a><a id="14260" class="Symbol">))</a> <a id="14263" class="Symbol">→</a>
        <a id="14273" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="14287" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14289" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14293" href="Setoids-Accessible.html#14238" class="Bound">y1</a>    <a id="14299" href="Relation.Binary.Reasoning.Syntax.html#11477" class="Function">≡˘⟨</a> <a id="14303" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14308" href="Function.Bundles.html#2094" class="Function">t.to</a> <a id="14313" href="Setoids-Accessible.html#14253" class="Bound">gy</a> <a id="14316" href="Relation.Binary.Reasoning.Syntax.html#11477" class="Function">⟩</a>
        <a id="14326" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14328" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14332" class="Symbol">(</a><a id="14333" href="Setoids-Accessible.html#13510" class="Bound">g≈</a> <a id="14336" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14340" href="Setoids-Accessible.html#14248" class="Bound">y</a><a id="14341" class="Symbol">)</a>    <a id="14346" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="14349" href="Setoids-Accessible.html#13514" class="Bound">g-prop</a> <a id="14356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14361" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="14371" href="Setoids-Accessible.html#13491" class="Bound">s</a> <a id="14373" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14377" href="Setoids-Accessible.html#14248" class="Bound">y</a>    <a id="14382" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="14386" href="Setoids-Accessible.html#13541" class="Bound">h-prop</a> <a id="14393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14398" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="14408" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14410" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14414" class="Symbol">(</a><a id="14415" href="Setoids-Accessible.html#13537" class="Bound">h≈</a> <a id="14418" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14422" href="Setoids-Accessible.html#14248" class="Bound">y</a><a id="14423" class="Symbol">)</a>    <a id="14428" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="14431" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="14436" href="Function.Bundles.html#2094" class="Function">t.to</a> <a id="14441" href="Setoids-Accessible.html#14258" class="Bound">hy</a> <a id="14444" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
        <a id="14454" href="Setoids-Accessible.html#13493" class="Bound">t</a> <a id="14456" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="14460" href="Setoids-Accessible.html#14243" class="Bound">y2</a>
        <a id="14471" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="14481" class="Symbol">})</a>
      <a id="14490" class="Symbol">(</a><a id="14491" href="FinCoequalizer.html#1181" class="Function">EndoCoeq.reflect-f</a> <a id="14510" href="Setoids-Accessible.html#14100" class="Bound">x</a><a id="14511" class="Symbol">)</a>


<a id="canonical-cat-is-filtered"></a><a id="14515" href="Setoids-Accessible.html#14515" class="Function">canonical-cat-is-filtered</a> <a id="14541" class="Symbol">:</a> <a id="14543" class="Symbol">∀</a> <a id="14545" class="Symbol">(</a><a id="14546" href="Setoids-Accessible.html#14546" class="Bound">X</a> <a id="14548" class="Symbol">:</a> <a id="14550" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="14557" href="Level.html#521" class="Function">0ℓ</a> <a id="14560" href="Level.html#521" class="Function">0ℓ</a><a id="14562" class="Symbol">)</a> <a id="14564" class="Symbol">→</a> <a id="14566" href="Filtered.html#2499" class="Record">filtered</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Canonical-Cocone.html#553" class="Function Operator">Cat[</a> <a id="14581" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a> <a id="14586" href="Canonical-Cocone.html#553" class="Function Operator">↓</a> <a id="14588" href="Setoids-Accessible.html#14546" class="Bound">X</a> <a id="14590" href="Canonical-Cocone.html#553" class="Function Operator">]</a><a id="14591" class="Symbol">)</a>
<a id="14593" href="Setoids-Accessible.html#14515" class="Function">canonical-cat-is-filtered</a> <a id="14619" href="Setoids-Accessible.html#14619" class="Bound">X</a> <a id="14621" class="Symbol">=</a>
  <a id="14625" class="Keyword">record</a> <a id="14632" class="Symbol">{</a>
    <a id="14638" href="Filtered.html#2544" class="Field">bounds</a> <a id="14645" class="Symbol">=</a> <a id="14647" class="Keyword">record</a>
              <a id="14668" class="Symbol">{</a> <a id="14670" href="Filtered.html#624" class="Field">non-empty</a> <a id="14680" class="Symbol">=</a> <a id="14682" class="Number">0</a> <a id="14684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14686" class="Symbol">(</a><a id="14687" class="Keyword">record</a> <a id="14694" class="Symbol">{</a> <a id="14696" href="Function.Bundles.html#2094" class="Field">to</a> <a id="14699" class="Symbol">=</a> <a id="14701" class="Symbol">λ</a> <a id="14703" class="Symbol">()</a> <a id="14706" class="Symbol">;</a> <a id="14708" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="14713" class="Symbol">=</a> <a id="14715" class="Symbol">λ</a> <a id="14717" class="Symbol">{</a><a id="14718" href="Setoids-Accessible.html#14718" class="Bound">x</a><a id="14719" class="Symbol">}</a> <a id="14721" class="Symbol">→</a> <a id="14723" href="Setoids-Accessible.html#16339" class="Function">exfalso</a> <a id="14731" href="Setoids-Accessible.html#14718" class="Bound">x</a> <a id="14733" class="Symbol">})</a> <a id="14736" class="Symbol">;</a>
              <a id="14752" href="Filtered.html#644" class="Field">upper-bound</a> <a id="14764" class="Symbol">=</a> <a id="14766" class="Symbol">λ</a> <a id="14768" class="Symbol">{(</a><a id="14770" href="Setoids-Accessible.html#14770" class="Bound">k</a> <a id="14772" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14774" href="Setoids-Accessible.html#14774" class="Bound">s</a><a id="14775" class="Symbol">)</a> <a id="14777" class="Symbol">(</a><a id="14778" href="Setoids-Accessible.html#14778" class="Bound">n</a> <a id="14780" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14782" href="Setoids-Accessible.html#14782" class="Bound">t</a><a id="14783" class="Symbol">)</a> <a id="14785" class="Symbol">→</a>
                <a id="14803" class="Symbol">(</a><a id="14804" href="Setoids-Accessible.html#14770" class="Bound">k</a> <a id="14806" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">Data.Nat.+</a> <a id="14817" href="Setoids-Accessible.html#14778" class="Bound">n</a><a id="14818" class="Symbol">)</a> <a id="14820" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14822" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="14829" class="Symbol">(</a><a id="14830" href="Setoids-Accessible.html#13107" class="Function">concat-tuples</a> <a id="14844" class="Symbol">(</a><a id="14845" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="14851" href="Setoids-Accessible.html#14774" class="Bound">s</a><a id="14852" class="Symbol">)</a> <a id="14854" class="Symbol">(</a><a id="14855" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="14861" href="Setoids-Accessible.html#14782" class="Bound">t</a><a id="14862" class="Symbol">))</a> <a id="14865" class="Symbol">}</a> <a id="14867" class="Symbol">;</a>
              <a id="14883" href="Filtered.html#678" class="Field">is-above₁</a> <a id="14893" class="Symbol">=</a> <a id="14895" class="Symbol">λ</a> <a id="14897" class="Symbol">{(</a><a id="14899" href="Setoids-Accessible.html#14899" class="Bound">k</a> <a id="14901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14903" href="Setoids-Accessible.html#14903" class="Bound">s</a><a id="14904" class="Symbol">)</a> <a id="14906" class="Symbol">(</a><a id="14907" href="Setoids-Accessible.html#14907" class="Bound">n</a> <a id="14909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14911" href="Setoids-Accessible.html#14911" class="Bound">t</a><a id="14912" class="Symbol">)</a> <a id="14914" class="Symbol">→</a>
                <a id="14932" class="Keyword">let</a>
                  <a id="14954" class="Keyword">open</a> <a id="14959" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="14967" href="Setoids-Accessible.html#14619" class="Bound">X</a>
                  <a id="14987" class="Comment">-- inject+ = _↑ˡ_</a>
                <a id="15021" class="Keyword">in</a>
                <a id="15040" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="15049" class="Symbol">{</a><a id="15050" class="Argument">h</a> <a id="15052" class="Symbol">=</a> <a id="15054" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="15061" class="Symbol">(λ</a> <a id="15064" href="Setoids-Accessible.html#15064" class="Bound">-</a> <a id="15066" class="Symbol">→</a> <a id="15068" href="Setoids-Accessible.html#15064" class="Bound">-</a> <a id="15070" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="15073" href="Setoids-Accessible.html#14907" class="Bound">n</a><a id="15074" class="Symbol">)}</a>
                <a id="15093" class="Symbol">λ</a> <a id="15095" class="Symbol">{</a><a id="15096" href="Setoids-Accessible.html#15096" class="Bound">i</a><a id="15097" class="Symbol">}</a> <a id="15099" class="Symbol">{</a><a id="15100" href="Setoids-Accessible.html#15100" class="Bound">i&#39;</a><a id="15102" class="Symbol">}</a> <a id="15104" href="Setoids-Accessible.html#15104" class="Bound">i≈i&#39;</a> <a id="15109" class="Symbol">→</a> <a id="15111" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="15133" href="Setoids-Accessible.html#13107" class="Function">concat-tuples</a> <a id="15147" class="Symbol">(</a><a id="15148" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15154" href="Setoids-Accessible.html#14903" class="Bound">s</a><a id="15155" class="Symbol">)</a> <a id="15157" class="Symbol">(</a><a id="15158" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15164" href="Setoids-Accessible.html#14911" class="Bound">t</a><a id="15165" class="Symbol">)</a> <a id="15167" class="Symbol">(</a><a id="15168" href="Setoids-Accessible.html#15096" class="Bound">i</a> <a id="15170" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="15173" href="Setoids-Accessible.html#14907" class="Bound">n</a><a id="15174" class="Symbol">)</a>
                  <a id="15194" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="15214" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="15220" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15226" href="Setoids-Accessible.html#14903" class="Bound">s</a> <a id="15228" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="15230" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15236" href="Setoids-Accessible.html#14911" class="Bound">t</a> <a id="15238" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="15240" class="Symbol">(</a><a id="15241" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="15249" href="Setoids-Accessible.html#14899" class="Bound">k</a> <a id="15251" class="Symbol">(</a><a id="15252" href="Setoids-Accessible.html#15096" class="Bound">i</a> <a id="15254" href="Data.Fin.Base.html#2355" class="Function Operator">↑ˡ</a> <a id="15257" href="Setoids-Accessible.html#14907" class="Bound">n</a><a id="15258" class="Symbol">))</a>
                  <a id="15279" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15282" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15287" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="15293" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15299" href="Setoids-Accessible.html#14903" class="Bound">s</a> <a id="15301" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="15303" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15309" href="Setoids-Accessible.html#14911" class="Bound">t</a> <a id="15311" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="15313" class="Symbol">(</a><a id="15314" href="Data.Fin.Properties.html#20317" class="Function">splitAt-↑ˡ</a> <a id="15325" href="Setoids-Accessible.html#14899" class="Bound">k</a> <a id="15327" href="Setoids-Accessible.html#15096" class="Bound">i</a> <a id="15329" href="Setoids-Accessible.html#14907" class="Bound">n</a><a id="15330" class="Symbol">)</a> <a id="15332" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
                <a id="15350" class="Comment">-- Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (Sum.inj₁ i)</a>
                <a id="15408" class="Comment">--  ≡⟨⟩</a>
                <a id="15432" href="Setoids-Accessible.html#14903" class="Bound">s</a> <a id="15434" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="15438" href="Setoids-Accessible.html#15096" class="Bound">i</a>
                  <a id="15458" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="15461" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="15471" href="Setoids-Accessible.html#14903" class="Bound">s</a> <a id="15473" href="Setoids-Accessible.html#15104" class="Bound">i≈i&#39;</a> <a id="15478" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="15496" href="Setoids-Accessible.html#14903" class="Bound">s</a> <a id="15498" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="15502" href="Setoids-Accessible.html#15100" class="Bound">i&#39;</a>
                <a id="15521" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="15539" class="Symbol">}</a> <a id="15541" class="Symbol">;</a>
              <a id="15557" href="Filtered.html#730" class="Field">is-above₂</a> <a id="15567" class="Symbol">=</a> <a id="15569" class="Symbol">λ</a> <a id="15571" class="Symbol">{(</a><a id="15573" href="Setoids-Accessible.html#15573" class="Bound">k</a> <a id="15575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15577" href="Setoids-Accessible.html#15577" class="Bound">s</a><a id="15578" class="Symbol">)</a> <a id="15580" class="Symbol">(</a><a id="15581" href="Setoids-Accessible.html#15581" class="Bound">n</a> <a id="15583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15585" href="Setoids-Accessible.html#15585" class="Bound">t</a><a id="15586" class="Symbol">)</a> <a id="15588" class="Symbol">→</a>
                <a id="15606" class="Keyword">let</a>
                  <a id="15628" class="Keyword">open</a> <a id="15633" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="15641" href="Setoids-Accessible.html#14619" class="Bound">X</a>
                <a id="15659" class="Keyword">in</a>
                <a id="15678" href="Categories.Category.Slice.html#683" class="InductiveConstructor">slicearr</a> <a id="15687" class="Symbol">{</a><a id="15688" class="Argument">h</a> <a id="15690" class="Symbol">=</a> <a id="15692" href="Setoids-Accessible.html#2167" class="Function">→-to-⟶</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Data.Fin.Base.html#2522" class="Function Operator">_↑ʳ_</a> <a id="15705" class="Symbol">{</a><a id="15706" href="Setoids-Accessible.html#15581" class="Bound">n</a><a id="15707" class="Symbol">}</a> <a id="15709" href="Setoids-Accessible.html#15573" class="Bound">k</a><a id="15710" class="Symbol">)}</a>
                <a id="15729" class="Symbol">λ</a> <a id="15731" class="Symbol">{</a><a id="15732" href="Setoids-Accessible.html#15732" class="Bound">i</a><a id="15733" class="Symbol">}</a> <a id="15735" class="Symbol">{</a><a id="15736" href="Setoids-Accessible.html#15736" class="Bound">i&#39;</a><a id="15738" class="Symbol">}</a> <a id="15740" href="Setoids-Accessible.html#15740" class="Bound">i≈i&#39;</a> <a id="15745" class="Symbol">→</a>
                <a id="15763" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="15785" href="Setoids-Accessible.html#13107" class="Function">concat-tuples</a> <a id="15799" class="Symbol">(</a><a id="15800" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15806" href="Setoids-Accessible.html#15577" class="Bound">s</a><a id="15807" class="Symbol">)</a> <a id="15809" class="Symbol">(</a><a id="15810" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15816" href="Setoids-Accessible.html#15585" class="Bound">t</a><a id="15817" class="Symbol">)</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Setoids-Accessible.html#15573" class="Bound">k</a> <a id="15822" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="15825" href="Setoids-Accessible.html#15732" class="Bound">i</a><a id="15826" class="Symbol">)</a>
                  <a id="15846" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
                <a id="15866" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="15872" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15878" href="Setoids-Accessible.html#15577" class="Bound">s</a> <a id="15880" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="15882" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15888" href="Setoids-Accessible.html#15585" class="Bound">t</a> <a id="15890" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="15892" class="Symbol">(</a><a id="15893" href="Data.Fin.Base.html#3815" class="Function">splitAt</a> <a id="15901" href="Setoids-Accessible.html#15573" class="Bound">k</a> <a id="15903" class="Symbol">(</a><a id="15904" href="Setoids-Accessible.html#15573" class="Bound">k</a> <a id="15906" href="Data.Fin.Base.html#2522" class="Function Operator">↑ʳ</a> <a id="15909" href="Setoids-Accessible.html#15732" class="Bound">i</a><a id="15910" class="Symbol">))</a>
                  <a id="15931" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">≡⟨</a> <a id="15934" href="Relation.Binary.PropositionalEquality.Core.html#1158" class="Function">cong</a> <a id="15939" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="15945" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15951" href="Setoids-Accessible.html#15577" class="Bound">s</a> <a id="15953" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="15955" href="Function.Bundles.html#15133" class="Function Operator">_⟨$⟩_</a> <a id="15961" href="Setoids-Accessible.html#15585" class="Bound">t</a> <a id="15963" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="15965" class="Symbol">(</a><a id="15966" href="Data.Fin.Properties.html#20764" class="Function">splitAt-↑ʳ</a> <a id="15977" href="Setoids-Accessible.html#15573" class="Bound">k</a> <a id="15979" href="Setoids-Accessible.html#15581" class="Bound">n</a> <a id="15981" href="Setoids-Accessible.html#15732" class="Bound">i</a><a id="15982" class="Symbol">)</a> <a id="15984" href="Relation.Binary.Reasoning.Syntax.html#10986" class="Function">⟩</a>
                <a id="16002" class="Comment">-- Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (Sum.inj₂ i)</a>
                <a id="16060" class="Comment">--  ≡⟨⟩</a>
                <a id="16084" href="Setoids-Accessible.html#15585" class="Bound">t</a> <a id="16086" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="16090" href="Setoids-Accessible.html#15732" class="Bound">i</a>
                  <a id="16110" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="16113" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="16123" href="Setoids-Accessible.html#15585" class="Bound">t</a> <a id="16125" href="Setoids-Accessible.html#15740" class="Bound">i≈i&#39;</a> <a id="16130" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="16148" href="Setoids-Accessible.html#15585" class="Bound">t</a> <a id="16150" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="16154" href="Setoids-Accessible.html#15736" class="Bound">i&#39;</a>
                <a id="16173" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
              <a id="16189" class="Symbol">}</a> <a id="16191" class="Symbol">}</a> <a id="16193" class="Symbol">;</a>
    <a id="16199" href="Filtered.html#2574" class="Field">merge-parallel</a> <a id="16214" class="Symbol">=</a> <a id="16216" class="Keyword">record</a> <a id="16223" class="Symbol">{</a> <a id="16225" href="Filtered.html#2096" class="Field">merge-all</a> <a id="16235" class="Symbol">=</a> <a id="16237" class="Symbol">λ</a> <a id="16239" class="Symbol">{</a> <a id="16241" class="Symbol">{</a><a id="16242" href="Setoids-Accessible.html#16242" class="Bound">k</a> <a id="16244" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16246" href="Setoids-Accessible.html#16246" class="Bound">s</a><a id="16247" class="Symbol">}</a> <a id="16249" class="Symbol">{</a><a id="16250" href="Setoids-Accessible.html#16250" class="Bound">n</a> <a id="16252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16254" href="Setoids-Accessible.html#16254" class="Bound">t</a><a id="16255" class="Symbol">}</a> <a id="16257" href="Setoids-Accessible.html#16257" class="Bound">g</a> <a id="16259" href="Setoids-Accessible.html#16259" class="Bound">h</a> <a id="16261" class="Symbol">→</a>
          <a id="16273" href="Setoids-Accessible.html#13288" class="Function">merge-parallel</a> <a id="16288" href="Setoids-Accessible.html#16242" class="Bound">k</a>  <a id="16291" href="Setoids-Accessible.html#16250" class="Bound">n</a> <a id="16293" href="Setoids-Accessible.html#14619" class="Bound">X</a> <a id="16295" href="Setoids-Accessible.html#16246" class="Bound">s</a> <a id="16297" href="Setoids-Accessible.html#16254" class="Bound">t</a> <a id="16299" href="Setoids-Accessible.html#16257" class="Bound">g</a> <a id="16301" href="Setoids-Accessible.html#16259" class="Bound">h</a>
        <a id="16311" class="Symbol">}</a>
      <a id="16319" class="Symbol">}</a>
    <a id="16325" class="Symbol">}</a>
  <a id="16329" class="Keyword">where</a>
    <a id="16339" href="Setoids-Accessible.html#16339" class="Function">exfalso</a> <a id="16347" class="Symbol">:</a> <a id="16349" class="Symbol">∀</a> <a id="16351" class="Symbol">{</a><a id="16352" href="Setoids-Accessible.html#16352" class="Bound">a</a> <a id="16354" class="Symbol">:</a> <a id="16356" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="16361" class="Symbol">}</a> <a id="16363" class="Symbol">{</a><a id="16364" href="Setoids-Accessible.html#16364" class="Bound">A</a> <a id="16366" class="Symbol">:</a> <a id="16368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16372" href="Setoids-Accessible.html#16352" class="Bound">a</a><a id="16373" class="Symbol">}</a> <a id="16375" class="Symbol">→</a> <a id="16377" href="Data.Fin.Base.html#1154" class="Datatype">Fin</a> <a id="16381" class="Number">0</a> <a id="16383" class="Symbol">→</a> <a id="16385" href="Setoids-Accessible.html#16364" class="Bound">A</a>
    <a id="16391" href="Setoids-Accessible.html#16339" class="Function">exfalso</a> <a id="16399" class="Symbol">()</a>



<a id="lift-filtered"></a><a id="16405" href="Setoids-Accessible.html#16405" class="Function">lift-filtered</a> <a id="16419" class="Symbol">:</a> <a id="16421" class="Symbol">∀</a> <a id="16423" class="Symbol">{</a><a id="16424" href="Setoids-Accessible.html#16424" class="Bound">o</a> <a id="16426" href="Setoids-Accessible.html#16426" class="Bound">ℓ</a> <a id="16428" href="Setoids-Accessible.html#16428" class="Bound">e</a> <a id="16430" href="Setoids-Accessible.html#16430" class="Bound">o&#39;</a> <a id="16433" href="Setoids-Accessible.html#16433" class="Bound">ℓ&#39;</a> <a id="16436" href="Setoids-Accessible.html#16436" class="Bound">e&#39;</a> <a id="16439" class="Symbol">:</a> <a id="16441" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="16446" class="Symbol">}</a> <a id="16448" class="Symbol">→</a> <a id="16450" class="Symbol">{</a><a id="16451" href="Setoids-Accessible.html#16451" class="Bound">𝒞</a> <a id="16453" class="Symbol">:</a> <a id="16455" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="16464" href="Setoids-Accessible.html#16424" class="Bound">o</a> <a id="16466" href="Setoids-Accessible.html#16426" class="Bound">ℓ</a> <a id="16468" href="Setoids-Accessible.html#16428" class="Bound">e</a><a id="16469" class="Symbol">}</a> <a id="16471" class="Symbol">→</a> <a id="16473" href="Filtered.html#2499" class="Record">filtered</a> <a id="16482" href="Setoids-Accessible.html#16451" class="Bound">𝒞</a> <a id="16484" class="Symbol">→</a> <a id="16486" href="Filtered.html#2499" class="Record">filtered</a> <a id="16495" class="Symbol">(</a><a id="16496" href="Categories.Category.Lift.html#174" class="Function">liftC</a> <a id="16502" href="Setoids-Accessible.html#16430" class="Bound">o&#39;</a> <a id="16505" href="Setoids-Accessible.html#16433" class="Bound">ℓ&#39;</a> <a id="16508" href="Setoids-Accessible.html#16436" class="Bound">e&#39;</a> <a id="16511" href="Setoids-Accessible.html#16451" class="Bound">𝒞</a><a id="16512" class="Symbol">)</a>
<a id="16514" href="Setoids-Accessible.html#16405" class="Function">lift-filtered</a> <a id="16528" href="Setoids-Accessible.html#16528" class="Bound">fil</a> <a id="16532" class="Symbol">=</a>
  <a id="16536" class="Keyword">record</a> <a id="16543" class="Symbol">{</a> <a id="16545" href="Filtered.html#2544" class="Field">bounds</a> <a id="16552" class="Symbol">=</a>
    <a id="16558" class="Keyword">record</a> <a id="16565" class="Symbol">{</a>
      <a id="16573" href="Filtered.html#624" class="Field">non-empty</a> <a id="16583" class="Symbol">=</a> <a id="16585" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="16596" href="Filtered.html#624" class="Function">fil.non-empty</a> <a id="16610" class="Symbol">;</a>
      <a id="16618" href="Filtered.html#644" class="Field">upper-bound</a> <a id="16630" class="Symbol">=</a> <a id="16632" class="Symbol">λ</a> <a id="16634" href="Setoids-Accessible.html#16634" class="Bound">a</a> <a id="16636" href="Setoids-Accessible.html#16636" class="Bound">b</a> <a id="16638" class="Symbol">→</a> <a id="16640" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="16651" class="Symbol">(</a><a id="16652" href="Filtered.html#644" class="Function">fil.upper-bound</a> <a id="16668" class="Symbol">(</a><a id="16669" href="Level.html#479" class="Field">lower</a> <a id="16675" href="Setoids-Accessible.html#16634" class="Bound">a</a><a id="16676" class="Symbol">)</a> <a id="16678" class="Symbol">(</a><a id="16679" href="Level.html#479" class="Field">lower</a> <a id="16685" href="Setoids-Accessible.html#16636" class="Bound">b</a><a id="16686" class="Symbol">))</a> <a id="16689" class="Symbol">;</a>
      <a id="16697" href="Filtered.html#678" class="Field">is-above₁</a> <a id="16707" class="Symbol">=</a> <a id="16709" class="Symbol">λ</a> <a id="16711" href="Setoids-Accessible.html#16711" class="Bound">a</a> <a id="16713" href="Setoids-Accessible.html#16713" class="Bound">b</a> <a id="16715" class="Symbol">→</a> <a id="16717" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="16728" class="Symbol">(</a><a id="16729" href="Filtered.html#678" class="Function">fil.is-above₁</a> <a id="16743" class="Symbol">(</a><a id="16744" href="Level.html#479" class="Field">lower</a> <a id="16750" href="Setoids-Accessible.html#16711" class="Bound">a</a><a id="16751" class="Symbol">)</a> <a id="16753" class="Symbol">(</a><a id="16754" href="Level.html#479" class="Field">lower</a> <a id="16760" href="Setoids-Accessible.html#16713" class="Bound">b</a><a id="16761" class="Symbol">))</a> <a id="16764" class="Symbol">;</a>
      <a id="16772" href="Filtered.html#730" class="Field">is-above₂</a> <a id="16782" class="Symbol">=</a> <a id="16784" class="Symbol">λ</a> <a id="16786" href="Setoids-Accessible.html#16786" class="Bound">a</a> <a id="16788" href="Setoids-Accessible.html#16788" class="Bound">b</a> <a id="16790" class="Symbol">→</a> <a id="16792" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Filtered.html#730" class="Function">fil.is-above₂</a> <a id="16818" class="Symbol">(</a><a id="16819" href="Level.html#479" class="Field">lower</a> <a id="16825" href="Setoids-Accessible.html#16786" class="Bound">a</a><a id="16826" class="Symbol">)</a> <a id="16828" class="Symbol">(</a><a id="16829" href="Level.html#479" class="Field">lower</a> <a id="16835" href="Setoids-Accessible.html#16788" class="Bound">b</a><a id="16836" class="Symbol">))</a> <a id="16839" class="Symbol">}</a> <a id="16841" class="Symbol">;</a>
      <a id="16849" href="Filtered.html#2574" class="Field">merge-parallel</a> <a id="16864" class="Symbol">=</a> <a id="16866" class="Keyword">record</a> <a id="16873" class="Symbol">{</a> <a id="16875" href="Filtered.html#2096" class="Field">merge-all</a> <a id="16885" class="Symbol">=</a> <a id="16887" class="Symbol">λ</a> <a id="16889" href="Setoids-Accessible.html#16889" class="Bound">g</a> <a id="16891" href="Setoids-Accessible.html#16891" class="Bound">h</a> <a id="16893" class="Symbol">→</a>
        <a id="16903" class="Keyword">let</a> <a id="16907" class="Keyword">module</a> <a id="16914" href="Setoids-Accessible.html#16914" class="Module">ma</a> <a id="16917" class="Symbol">=</a> <a id="16919" href="Filtered.html#1620" class="Module">MergedMorphisms</a> <a id="16935" class="Symbol">(</a><a id="16936" href="Filtered.html#2096" class="Function">fil.merge-all</a> <a id="16950" class="Symbol">(</a><a id="16951" href="Level.html#479" class="Field">lower</a> <a id="16957" href="Setoids-Accessible.html#16889" class="Bound">g</a><a id="16958" class="Symbol">)</a> <a id="16960" class="Symbol">(</a><a id="16961" href="Level.html#479" class="Field">lower</a> <a id="16967" href="Setoids-Accessible.html#16891" class="Bound">h</a><a id="16968" class="Symbol">))</a> <a id="16971" class="Keyword">in</a>
        <a id="16982" class="Keyword">record</a> <a id="16989" class="Symbol">{</a> <a id="16991" href="Filtered.html#1849" class="Field">tip</a> <a id="16995" class="Symbol">=</a> <a id="16997" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="17008" href="Filtered.html#1849" class="Function">ma.tip</a> <a id="17015" class="Symbol">;</a> <a id="17017" href="Filtered.html#1903" class="Field">merge</a> <a id="17023" class="Symbol">=</a> <a id="17025" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="17036" href="Filtered.html#1903" class="Function">ma.merge</a> <a id="17045" class="Symbol">;</a> <a id="17047" href="Filtered.html#1979" class="Field">prop</a> <a id="17052" class="Symbol">=</a> <a id="17054" href="Level.html#466" class="InductiveConstructor">Level.lift</a> <a id="17065" href="Filtered.html#1979" class="Function">ma.prop</a>
      <a id="17079" class="Symbol">}</a> <a id="17081" class="Symbol">}</a> <a id="17083" class="Symbol">}</a>
  <a id="17087" class="Keyword">where</a> <a id="17093" class="Keyword">module</a> <a id="17100" href="Setoids-Accessible.html#17100" class="Module">fil</a> <a id="17104" class="Symbol">=</a> <a id="17106" href="Filtered.html#2499" class="Module">filtered</a> <a id="17115" href="Setoids-Accessible.html#16528" class="Bound">fil</a>

<a id="Setoids-Accessible"></a><a id="17120" href="Setoids-Accessible.html#17120" class="Function">Setoids-Accessible</a> <a id="17139" class="Symbol">:</a> <a id="17141" href="Accessible-Category.html#3754" class="Record">Accessible</a>
<a id="17152" href="Setoids-Accessible.html#17120" class="Function">Setoids-Accessible</a> <a id="17171" class="Symbol">=</a> <a id="17173" class="Keyword">record</a>
               <a id="17195" class="Symbol">{</a> <a id="17197" href="Accessible-Category.html#3912" class="Field">Idx</a> <a id="17201" class="Symbol">=</a> <a id="17203" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
               <a id="17220" class="Symbol">;</a> <a id="17222" href="Accessible-Category.html#3928" class="Field">fin</a> <a id="17226" class="Symbol">=</a> <a id="17228" href="Setoids-Accessible.html#3170" class="Function">Fin≈</a>
               <a id="17248" class="Symbol">;</a> <a id="17250" href="Accessible-Category.html#3999" class="Field">fin-presentable</a> <a id="17266" class="Symbol">=</a> <a id="17268" href="Setoids-Accessible.html#3297" class="Function">Fin-is-presentable</a>
               <a id="17302" class="Symbol">;</a> <a id="17304" href="Accessible-Category.html#4113" class="Field">build-from-fin</a> <a id="17319" class="Symbol">=</a> <a id="17321" href="Setoids-Accessible.html#10778" class="Function">canonical-cocone-is-limitting</a>
               <a id="17366" class="Symbol">;</a> <a id="17368" href="Accessible-Category.html#4238" class="Field">canonical-has-prop</a> <a id="17387" class="Symbol">=</a> <a id="17389" class="Symbol">λ</a> <a id="17391" href="Setoids-Accessible.html#17391" class="Bound">X</a> <a id="17393" class="Symbol">→</a> <a id="17395" href="Setoids-Accessible.html#16405" class="Function">lift-filtered</a> <a id="17409" class="Symbol">(</a><a id="17410" href="Setoids-Accessible.html#14515" class="Function">canonical-cat-is-filtered</a> <a id="17436" href="Setoids-Accessible.html#17391" class="Bound">X</a><a id="17437" class="Symbol">)</a>
               <a id="17454" class="Symbol">;</a> <a id="17456" href="Accessible-Category.html#4373" class="Field">coproduct</a> <a id="17466" class="Symbol">=</a> <a id="17468" class="Symbol">λ</a> <a id="17470" href="Setoids-Accessible.html#17470" class="Bound">A</a> <a id="17472" href="Setoids-Accessible.html#17472" class="Bound">B</a> <a id="17474" href="Setoids-Accessible.html#17474" class="Bound">_</a> <a id="17476" href="Setoids-Accessible.html#17476" class="Bound">_</a> <a id="17478" class="Symbol">→</a>  <a id="17481" href="Categories.Category.Cocartesian.html#1450" class="Field">BinaryCoproducts.coproduct</a> <a id="17508" class="Symbol">(</a><a id="17509" href="Categories.Category.Cocartesian.html#3462" class="Field">Cocartesian.coproducts</a> <a id="17532" href="Categories.Category.Monoidal.Instance.Setoids.html#2220" class="Function">Setoids-Cocartesian</a><a id="17551" class="Symbol">)</a> <a id="17553" class="Symbol">{</a><a id="17554" href="Setoids-Accessible.html#17470" class="Bound">A</a><a id="17555" class="Symbol">}</a> <a id="17557" class="Symbol">{</a><a id="17558" href="Setoids-Accessible.html#17472" class="Bound">B</a><a id="17559" class="Symbol">}</a> 
               <a id="17577" class="Symbol">}</a>
</pre></body></html>

==> anc/Setoids-Choice.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Setoids-Choice</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Setoids-Choice.html" class="Module">Setoids-Choice</a> <a id="58" class="Keyword">where</a>

<a id="65" class="Keyword">open</a> <a id="70" class="Keyword">import</a> <a id="77" href="Level.html" class="Module">Level</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="111" class="Keyword">using</a> <a id="117" class="Symbol">(</a><a id="118" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="124" class="Symbol">;</a> <a id="126" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="134" class="Symbol">;</a> <a id="136" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="139" class="Symbol">)</a>
<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="207" class="Symbol">as</a> <a id="210" class="Module">ST</a> <a id="213" class="Keyword">using</a> <a id="219" class="Symbol">(</a><a id="220" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="225" class="Symbol">;</a> <a id="227" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="234" class="Symbol">)</a>
<a id="236" class="Keyword">open</a> <a id="241" class="Keyword">import</a> <a id="248" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="270" class="Keyword">using</a> <a id="276" class="Symbol">(</a><a id="277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="280" class="Symbol">)</a> <a id="282" class="Keyword">renaming</a> <a id="291" class="Symbol">(</a><a id="292" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="297" class="Symbol">to</a> <a id="300" class="InductiveConstructor">refl-by-def</a><a id="311" class="Symbol">)</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Data.Product.html" class="Module">Data.Product</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Function.Bundles.html" class="Module">Function.Bundles</a>

<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="498" class="Symbol">;</a> <a id="500" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="506" class="Symbol">;</a> <a id="508" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="514" class="Symbol">;</a> <a id="516" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="762" class="Keyword">import</a> <a id="769" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="802" class="Symbol">as</a> <a id="805" class="Module">SetoidR</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="866" class="Keyword">using</a> <a id="872" class="Symbol">(</a><a id="873" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="880" class="Symbol">)</a>
<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a>
<a id="953" class="Keyword">open</a> <a id="958" class="Keyword">import</a> <a id="965" href="Filtered.html" class="Module">Filtered</a>

<a id="975" class="Keyword">open</a> <a id="980" class="Keyword">import</a> <a id="987" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a> <a id="1002" class="Keyword">using</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">import</a> <a id="1029" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1070" class="Symbol">as</a> <a id="1073" class="Module">Coc</a>
<a id="1077" class="Keyword">import</a> <a id="1084" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1117" class="Symbol">as</a> <a id="1120" class="Module">RS</a>

<a id="1124" class="Keyword">module</a> <a id="1131" href="Setoids-Choice.html#1131" class="Module">_</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Setoids-Choice.html#1134" class="Bound">o</a> <a id="1136" href="Setoids-Choice.html#1136" class="Bound">ℓ</a> <a id="1138" href="Setoids-Choice.html#1138" class="Bound">e</a> <a id="1140" href="Setoids-Choice.html#1140" class="Bound">c</a> <a id="1142" href="Setoids-Choice.html#1142" class="Bound">ℓ&#39;</a><a id="1144" class="Symbol">}</a> <a id="1146" class="Symbol">{</a><a id="1147" href="Setoids-Choice.html#1147" class="Bound">D</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1160" href="Setoids-Choice.html#1134" class="Bound">o</a> <a id="1162" href="Setoids-Choice.html#1136" class="Bound">ℓ</a> <a id="1164" href="Setoids-Choice.html#1138" class="Bound">e</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Setoids-Choice.html#1168" class="Bound">J</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1180" href="Setoids-Choice.html#1147" class="Bound">D</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Setoids-Choice.html#1134" class="Bound">o</a> <a id="1194" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1196" href="Setoids-Choice.html#1140" class="Bound">c</a><a id="1197" class="Symbol">)</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Setoids-Choice.html#1134" class="Bound">o</a> <a id="1202" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1204" href="Setoids-Choice.html#1136" class="Bound">ℓ</a> <a id="1206" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1208" href="Setoids-Choice.html#1140" class="Bound">c</a> <a id="1210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1212" href="Setoids-Choice.html#1142" class="Bound">ℓ&#39;</a><a id="1214" class="Symbol">))}</a> <a id="1218" class="Keyword">where</a>
  <a id="1226" class="Keyword">private</a>
    <a id="1238" href="Setoids-Choice.html#1238" class="Function">construction</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Function">Setoids-Cocomplete</a> <a id="1272" href="Setoids-Choice.html#1134" class="Bound">o</a> <a id="1274" href="Setoids-Choice.html#1136" class="Bound">ℓ</a> <a id="1276" href="Setoids-Choice.html#1138" class="Bound">e</a> <a id="1278" href="Setoids-Choice.html#1140" class="Bound">c</a> <a id="1280" href="Setoids-Choice.html#1142" class="Bound">ℓ&#39;</a> <a id="1283" href="Setoids-Choice.html#1168" class="Bound">J</a>
    <a id="1289" class="Keyword">open</a> <a id="1294" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1301" class="Keyword">renaming</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1315" class="Symbol">to</a> <a id="1318" class="Field Operator">_[[_≈_]]</a><a id="1326" class="Symbol">)</a>
    <a id="1332" class="Keyword">module</a> <a id="1339" href="Setoids-Choice.html#1339" class="Module">construction</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1362" href="Setoids-Choice.html#1238" class="Function">construction</a>
    <a id="1379" class="Keyword">module</a> <a id="1386" href="Setoids-Choice.html#1386" class="Module">D</a> <a id="1388" class="Symbol">=</a> <a id="1390" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1399" href="Setoids-Choice.html#1147" class="Bound">D</a>
    <a id="1405" class="Keyword">module</a> <a id="1412" href="Setoids-Choice.html#1412" class="Module">J</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1424" href="Setoids-Choice.html#1168" class="Bound">J</a>

  <a id="1429" href="Setoids-Choice.html#1429" class="Function">J₀</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1446" class="Symbol">_</a>
  <a id="1450" href="Setoids-Choice.html#1429" class="Function">J₀</a> <a id="1453" href="Setoids-Choice.html#1453" class="Bound">i</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1478" href="Setoids-Choice.html#1453" class="Bound">i</a><a id="1479" class="Symbol">)</a>

  <a id="1484" class="Keyword">module</a> <a id="1491" href="Setoids-Choice.html#1491" class="Module">_</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Setoids-Choice.html#1494" class="Bound">Colim</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1510" href="Setoids-Choice.html#1168" class="Bound">J</a><a id="1511" class="Symbol">)</a> <a id="1513" class="Keyword">where</a>
    <a id="1523" class="Comment">-- Given an element in the carrier set of a colimit,</a>
    <a id="1580" class="Comment">-- choose an object in the diagram scheme and an element in the corresponding</a>
    <a id="1662" class="Comment">-- set in the diagram:</a>
    <a id="1689" class="Keyword">module</a> <a id="1696" href="Setoids-Choice.html#1696" class="Module">Colim</a> <a id="1702" class="Symbol">=</a> <a id="1704" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1712" href="Setoids-Choice.html#1494" class="Bound">Colim</a>
    <a id="1722" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1754" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1772" href="Setoids-Choice.html#1772" class="Bound">i</a> <a id="1774" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1776" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1782" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1806" href="Setoids-Choice.html#1772" class="Bound">i</a><a id="1807" class="Symbol">))</a>
    <a id="1814" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="1829" href="Setoids-Choice.html#1829" class="Bound">x</a> <a id="1831" class="Symbol">=</a>
        <a id="1841" class="Keyword">let</a>
            <a id="1857" class="Comment">-- apply the universal property to get an element in the standard</a>
            <a id="1935" class="Comment">-- setoid colimit construction!</a>
            <a id="1979" href="Setoids-Choice.html#1979" class="Bound">cocone-morph</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="2011" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
            <a id="2044" class="Keyword">module</a> <a id="2051" href="Setoids-Choice.html#2051" class="Module">cocone-morph</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="2074" href="Setoids-Choice.html#1979" class="Bound">cocone-morph</a>
        <a id="2095" class="Keyword">in</a>
        <a id="2106" href="Categories.Diagram.Cocone.html#745" class="Function">cocone-morph.arr</a> <a id="2123" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2127" href="Setoids-Choice.html#1829" class="Bound">x</a>

    <a id="2134" class="Comment">-- The other direction is simply the colimit injection: we just use it</a>
    <a id="2209" class="Comment">-- as a shorthand in the correctness statement.</a>
    <a id="2261" href="Setoids-Choice.html#2261" class="Function">colimit-inject</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2281" href="Setoids-Choice.html#2281" class="Bound">i</a> <a id="2283" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2285" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="2291" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="2315" href="Setoids-Choice.html#2281" class="Bound">i</a><a id="2316" class="Symbol">))</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="2336" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a>
    <a id="2353" href="Setoids-Choice.html#2261" class="Function">colimit-inject</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Setoids-Choice.html#2369" class="Bound">i</a> <a id="2371" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2373" href="Setoids-Choice.html#2373" class="Bound">elem</a><a id="2377" class="Symbol">)</a> <a id="2379" class="Symbol">=</a> <a id="2381" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="2392" href="Setoids-Choice.html#2369" class="Bound">i</a> <a id="2394" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2398" href="Setoids-Choice.html#2373" class="Bound">elem</a>

    <a id="2408" class="Comment">-- The correctness of `colimit-choice`: given `x` in the colimit,</a>
    <a id="2478" class="Comment">-- if we choose some element somewhere in the diagram, then injecting</a>
    <a id="2552" class="Comment">-- it into the colimit yields `x` again:</a>

    <a id="2598" href="Setoids-Choice.html#2598" class="Function">colimit-choice-correct</a> <a id="2621" class="Symbol">:</a> <a id="2623" class="Symbol">∀</a> <a id="2625" class="Symbol">{</a><a id="2626" href="Setoids-Choice.html#2626" class="Bound">x</a> <a id="2628" class="Symbol">:</a> <a id="2630" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="2645" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a><a id="2657" class="Symbol">}</a> <a id="2659" class="Symbol">→</a>
                            <a id="2689" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="2702" href="Setoids-Choice.html#1318" class="Field Operator">[[</a>
                              <a id="2735" href="Setoids-Choice.html#2626" class="Bound">x</a> <a id="2737" href="Setoids-Choice.html#1318" class="Field Operator">≈</a>
                                <a id="2771" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="2803" href="Setoids-Choice.html#2626" class="Bound">x</a><a id="2804" class="Symbol">))</a>
                                  <a id="2841" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Setoids-Choice.html#1722" class="Function">colimit-choice</a> <a id="2866" href="Setoids-Choice.html#2626" class="Bound">x</a><a id="2867" class="Symbol">))</a> <a id="2870" href="Setoids-Choice.html#1318" class="Field Operator">]]</a>
    <a id="2877" href="Setoids-Choice.html#2598" class="Function">colimit-choice-correct</a> <a id="2900" class="Symbol">{</a><a id="2901" href="Setoids-Choice.html#2901" class="Bound">top-level-x</a><a id="2912" class="Symbol">}</a> <a id="2914" class="Symbol">=</a>
      <a id="2922" href="Setoids-Choice.html#3837" class="Function">same-cocone-morph</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2946" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a><a id="2958" class="Symbol">)</a>
        <a id="2968" class="Keyword">where</a>
        <a id="2982" class="Comment">-- we show the equality by the uniqueness of cocone morphisms, so we</a>
        <a id="3059" class="Comment">-- construct a couple of cocone morphisms for the above equation.</a>
        <a id="3133" class="Comment">-- 1. the identity cocone morphism:</a>
        <a id="3177" href="Setoids-Choice.html#3177" class="Function">id-cmorph</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3197" class="Symbol">_</a> <a id="3199" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a> <a id="3213" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3235" href="Setoids-Choice.html#3177" class="Function">id-cmorph</a> <a id="3245" class="Symbol">=</a> <a id="3247" href="Categories.Category.Core.html#630" class="Field">Category.id</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3268" class="Symbol">_)</a>

        <a id="3280" class="Comment">-- 2a. for another endomorphism on Colim, we first take the choice:</a>
        <a id="3356" href="Setoids-Choice.html#3356" class="Function">choice-cmorph</a> <a id="3370" class="Symbol">:</a> <a id="3372" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3380" class="Symbol">_</a> <a id="3382" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a> <a id="3396" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
        <a id="3425" href="Setoids-Choice.html#3356" class="Function">choice-cmorph</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="3458" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>

        <a id="3488" class="Comment">-- 2b. and then inject back</a>
        <a id="3524" href="Setoids-Choice.html#3524" class="Function">inject-cmorph</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="3548" class="Symbol">_</a> <a id="3550" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a> <a id="3571" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3593" href="Setoids-Choice.html#3524" class="Function">inject-cmorph</a> <a id="3607" class="Symbol">=</a> <a id="3609" href="Categories.Diagram.Colimit.html#1248" class="Function">construction.rep-cocone</a> <a id="3633" href="Categories.Diagram.Colimit.html#1122" class="Function">Colim.colimit</a>
        <a id="3655" class="Keyword">module</a> <a id="3662" href="Setoids-Choice.html#3662" class="Module">inject-cmorph</a> <a id="3676" class="Symbol">=</a> <a id="3678" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="3686" href="Setoids-Choice.html#3524" class="Function">inject-cmorph</a>

        <a id="3709" href="Setoids-Choice.html#3709" class="Function">inject-cmorph-correct</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">∀</a> <a id="3735" href="Setoids-Choice.html#3735" class="Bound">x</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Categories.Diagram.Cocone.html#745" class="Function">inject-cmorph.arr</a> <a id="3757" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3761" href="Setoids-Choice.html#3735" class="Bound">x</a> <a id="3763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3765" href="Setoids-Choice.html#2261" class="Function">colimit-inject</a> <a id="3780" href="Setoids-Choice.html#3735" class="Bound">x</a>
        <a id="3790" href="Setoids-Choice.html#3709" class="Function">inject-cmorph-correct</a> <a id="3812" href="Setoids-Choice.html#3812" class="Bound">x</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Setoids-Choice.html#300" class="InductiveConstructor">refl-by-def</a>

        <a id="3837" href="Setoids-Choice.html#3837" class="Function">same-cocone-morph</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3865" href="Setoids-Choice.html#1168" class="Bound">J</a> <a id="3867" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="3869" href="Setoids-Choice.html#3177" class="Function">id-cmorph</a> <a id="3879" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="3881" class="Symbol">(</a><a id="3882" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="3890" href="Setoids-Choice.html#1168" class="Bound">J</a> <a id="3892" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3894" href="Setoids-Choice.html#3524" class="Function">inject-cmorph</a> <a id="3908" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3910" href="Setoids-Choice.html#3356" class="Function">choice-cmorph</a> <a id="3924" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Categories.Category.html#609" class="Function Operator">]</a>
        <a id="3937" href="Setoids-Choice.html#3837" class="Function">same-cocone-morph</a> <a id="3955" class="Symbol">=</a>
            <a id="3969" href="Categories.Object.Initial.html#548" class="Function">Colim.initial.!-unique₂</a>
              <a id="4007" href="Setoids-Choice.html#3177" class="Function">id-cmorph</a>
              <a id="4031" class="Symbol">(</a><a id="4032" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a> <a id="4040" href="Setoids-Choice.html#1168" class="Bound">J</a> <a id="4042" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="4044" href="Setoids-Choice.html#3524" class="Function">inject-cmorph</a> <a id="4058" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="4060" href="Setoids-Choice.html#3356" class="Function">choice-cmorph</a> <a id="4074" href="Categories.Category.html#700" class="Function Operator">]</a><a id="4075" class="Symbol">)</a>
</pre></body></html>

==> anc/Setoids-Colimit.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Setoids-Colimit</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">module</a> <a id="43" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a> <a id="59" class="Keyword">where</a>

<a id="66" class="Keyword">open</a> <a id="71" class="Keyword">import</a> <a id="78" href="Level.html" class="Module">Level</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="112" class="Keyword">using</a> <a id="118" class="Symbol">(</a><a id="119" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="125" class="Symbol">;</a> <a id="127" href="Relation.Binary.Bundles.html#2121" class="Record">Preorder</a><a id="135" class="Symbol">;</a> <a id="137" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="140" class="Symbol">)</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html" class="Module">Relation.Binary.Construct.Closure.SymmetricTransitive</a> <a id="208" class="Symbol">as</a> <a id="211" class="Module">ST</a> <a id="214" class="Keyword">using</a> <a id="220" class="Symbol">(</a><a id="221" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#797" class="Datatype">Plus⇔</a><a id="226" class="Symbol">;</a> <a id="228" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#2150" class="Function">minimal</a><a id="235" class="Symbol">)</a>
<a id="237" class="Keyword">open</a> <a id="242" class="Keyword">import</a> <a id="249" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="271" class="Keyword">using</a> <a id="277" class="Symbol">(</a><a id="278" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="281" class="Symbol">)</a> <a id="283" class="Keyword">renaming</a> <a id="292" class="Symbol">(</a><a id="293" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="298" class="Symbol">to</a> <a id="301" class="InductiveConstructor">refl-by-def</a><a id="312" class="Symbol">)</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Data.Product.html" class="Module">Data.Product</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a><a id="420" class="Symbol">)</a>
<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Function.Bundles.html" class="Module">Function.Bundles</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Categories.Category.html" class="Module">Categories.Category</a> <a id="484" class="Keyword">using</a> <a id="490" class="Symbol">(</a><a id="491" href="Categories.Category.Core.html#442" class="Record">Category</a><a id="499" class="Symbol">;</a> <a id="501" href="Categories.Category.html#502" class="Function Operator">_[_,_]</a><a id="507" class="Symbol">;</a> <a id="509" href="Categories.Category.html#609" class="Function Operator">_[_≈_]</a><a id="515" class="Symbol">;</a> <a id="517" href="Categories.Category.html#700" class="Function Operator">_[_∘_]</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Categories.Category.Instance.Setoids.html" class="Module">Categories.Category.Instance.Setoids</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Categories.Category.Cocomplete.html" class="Module">Categories.Category.Cocomplete</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Categories.Diagram.Cocone.html" class="Module">Categories.Diagram.Cocone</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Categories.Object.Initial.html" class="Module">Categories.Object.Initial</a>
<a id="763" class="Keyword">import</a> <a id="770" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="803" class="Symbol">as</a> <a id="806" class="Module">SetoidR</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="867" class="Keyword">using</a> <a id="873" class="Symbol">(</a><a id="874" href="Categories.Category.Construction.Cocones.html#731" class="Function">Cocones</a><a id="881" class="Symbol">)</a>
<a id="883" class="Keyword">open</a> <a id="888" class="Keyword">import</a> <a id="895" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html" class="Module">Categories.Category.Instance.Properties.Setoids.Cocomplete</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Filtered.html" class="Module">Filtered</a>

<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a> <a id="1003" class="Keyword">using</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a><a id="1021" class="Symbol">)</a>
<a id="1023" class="Keyword">import</a> <a id="1030" href="Categories.Category.Construction.Cocones.html" class="Module">Categories.Category.Construction.Cocones</a> <a id="1071" class="Symbol">as</a> <a id="1074" class="Module">Coc</a>
<a id="1078" class="Keyword">import</a> <a id="1085" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1118" class="Symbol">as</a> <a id="1121" class="Module">RS</a>

<a id="1125" class="Keyword">module</a> <a id="1132" href="Setoids-Colimit.html#1132" class="Module">_</a> <a id="1134" class="Symbol">{</a><a id="1135" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1137" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="1139" href="Setoids-Colimit.html#1139" class="Bound">e</a> <a id="1141" href="Setoids-Colimit.html#1141" class="Bound">c</a> <a id="1143" href="Setoids-Colimit.html#1143" class="Bound">ℓ&#39;</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">{</a><a id="1148" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="1161" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1163" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="1165" href="Setoids-Colimit.html#1139" class="Bound">e</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Setoids-Colimit.html#1169" class="Bound">J</a> <a id="1171" class="Symbol">:</a> <a id="1173" href="Categories.Functor.Core.html#248" class="Record">Functor</a> <a id="1181" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Categories.Category.Instance.Setoids.html#555" class="Function">Setoids</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1197" href="Setoids-Colimit.html#1141" class="Bound">c</a><a id="1198" class="Symbol">)</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1205" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="1207" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1209" href="Setoids-Colimit.html#1141" class="Bound">c</a> <a id="1211" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1213" href="Setoids-Colimit.html#1143" class="Bound">ℓ&#39;</a><a id="1215" class="Symbol">)))</a> <a id="1219" class="Keyword">where</a>
  <a id="1227" class="Keyword">private</a>
    <a id="1239" href="Setoids-Colimit.html#1239" class="Function">construction</a> <a id="1252" class="Symbol">=</a> <a id="1254" href="Categories.Category.Instance.Properties.Setoids.Cocomplete.html#1983" class="Function">Setoids-Cocomplete</a> <a id="1273" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1275" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="1277" href="Setoids-Colimit.html#1139" class="Bound">e</a> <a id="1279" href="Setoids-Colimit.html#1141" class="Bound">c</a> <a id="1281" href="Setoids-Colimit.html#1143" class="Bound">ℓ&#39;</a> <a id="1284" href="Setoids-Colimit.html#1169" class="Bound">J</a>
    <a id="1290" class="Keyword">open</a> <a id="1295" href="Relation.Binary.Bundles.html#1080" class="Module">Setoid</a> <a id="1302" class="Keyword">renaming</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Relation.Binary.Bundles.html#1169" class="Field Operator">_≈_</a> <a id="1316" class="Symbol">to</a> <a id="1319" class="Field Operator">_[[_≈_]]</a><a id="1327" class="Symbol">)</a>
    <a id="1333" class="Keyword">module</a> <a id="1340" href="Setoids-Colimit.html#1340" class="Module">construction</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="1363" href="Setoids-Colimit.html#1239" class="Function">construction</a>
    <a id="1380" class="Keyword">module</a> <a id="1387" href="Setoids-Colimit.html#1387" class="Module">D</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1400" href="Setoids-Colimit.html#1148" class="Bound">D</a>
    <a id="1406" class="Keyword">module</a> <a id="1413" href="Setoids-Colimit.html#1413" class="Module">J</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1425" href="Setoids-Colimit.html#1169" class="Bound">J</a>

  <a id="1430" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Categories.Category.Core.html#559" class="Function">D.Obj</a> <a id="1441" class="Symbol">→</a> <a id="1443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1447" class="Symbol">_</a>
  <a id="1451" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="1454" href="Setoids-Colimit.html#1454" class="Bound">i</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1479" href="Setoids-Colimit.html#1454" class="Bound">i</a><a id="1480" class="Symbol">)</a>

  <a id="1485" class="Keyword">record</a> <a id="1492" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Setoids-Colimit.html#1515" class="Bound">X</a> <a id="1517" href="Setoids-Colimit.html#1517" class="Bound">Y</a> <a id="1519" class="Symbol">:</a> <a id="1521" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="1526" class="Symbol">}</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Setoids-Colimit.html#1529" class="Bound">x</a> <a id="1531" class="Symbol">:</a> <a id="1533" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="1536" href="Setoids-Colimit.html#1515" class="Bound">X</a><a id="1537" class="Symbol">)</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Setoids-Colimit.html#1540" class="Bound">y</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="1547" href="Setoids-Colimit.html#1517" class="Bound">Y</a><a id="1548" class="Symbol">)</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1556" class="Symbol">(</a><a id="1557" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="1559" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1561" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="1563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1565" href="Setoids-Colimit.html#1141" class="Bound">c</a> <a id="1567" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1569" href="Setoids-Colimit.html#1143" class="Bound">ℓ&#39;</a><a id="1571" class="Symbol">)</a> <a id="1573" class="Keyword">where</a>
      <a id="1585" class="Keyword">field</a>
        <a id="1599" class="Comment">-- that two elements x and y are identified in the diagram means that</a>
        <a id="1677" class="Comment">-- 1. there is an object B in the diagram</a>
        <a id="1727" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
        <a id="1745" class="Comment">-- 2. which is above X and Y</a>
        <a id="1782" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="1791" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1793" href="Setoids-Colimit.html#1515" class="Bound">X</a> <a id="1795" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1797" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="1799" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="1809" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="1814" class="Symbol">:</a> <a id="1816" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="1818" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1820" href="Setoids-Colimit.html#1517" class="Bound">Y</a> <a id="1822" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1824" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="1826" href="Categories.Category.html#502" class="Function Operator">]</a>
        <a id="1836" class="Comment">-- 3. such that both x and y are sent to the same element in B</a>
        <a id="1907" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="1925" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="1927" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="1930" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="1935" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="1940" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1944" href="Setoids-Colimit.html#1529" class="Bound">x</a> <a id="1946" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="1948" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="1953" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="1958" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="1962" href="Setoids-Colimit.html#1540" class="Bound">y</a> <a id="1964" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>

  <a id="1970" class="Keyword">module</a> <a id="1977" href="Setoids-Colimit.html#1977" class="Module">_</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Setoids-Colimit.html#1980" class="Bound">Colim</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="1996" href="Setoids-Colimit.html#1169" class="Bound">J</a><a id="1997" class="Symbol">)</a> <a id="1999" class="Keyword">where</a>
    <a id="2009" class="Keyword">private</a>
      <a id="2023" class="Keyword">module</a> <a id="2030" href="Setoids-Colimit.html#2030" class="Module">Colim</a> <a id="2036" class="Symbol">=</a> <a id="2038" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="2046" href="Setoids-Colimit.html#1980" class="Bound">Colim</a>

    <a id="2057" class="Comment">-- Lemma: if two elements are idenitfied in the colimit of a filtered diagram,</a>
    <a id="2140" class="Comment">-- then they are already identified somewhere in the diagram.</a>

    <a id="2207" class="Comment">-- We first show the lemma for the canonically constructed colimit.</a>
    <a id="2279" class="Comment">-- For the constructed colimit, we know that ≈ means that x and y</a>
    <a id="2349" class="Comment">-- are connected by a zigzag. So we can recurse over the zigzag structure.</a>
    <a id="2428" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="2459" class="Symbol">:</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Filtered.html#2499" class="Record">filtered</a> <a id="2471" href="Setoids-Colimit.html#1148" class="Bound">D</a><a id="2472" class="Symbol">)</a> <a id="2474" class="Symbol">→</a> <a id="2476" class="Symbol">∀</a> <a id="2478" class="Symbol">{</a><a id="2479" href="Setoids-Colimit.html#2479" class="Bound">X</a> <a id="2481" href="Setoids-Colimit.html#2481" class="Bound">Y</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="2490" class="Symbol">}</a> <a id="2492" class="Symbol">→</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Setoids-Colimit.html#2495" class="Bound">x</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="2502" href="Setoids-Colimit.html#2479" class="Bound">X</a><a id="2503" class="Symbol">)</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Setoids-Colimit.html#2506" class="Bound">y</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="2513" href="Setoids-Colimit.html#2481" class="Bound">Y</a><a id="2514" class="Symbol">)</a>
       <a id="2523" class="Symbol">→</a> <a id="2525" href="Categories.Diagram.Colimit.html#1191" class="Function">construction.coapex</a> <a id="2545" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="2548" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="2566" href="Setoids-Colimit.html#2479" class="Bound">X</a> <a id="2568" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2572" href="Setoids-Colimit.html#2495" class="Bound">x</a> <a id="2574" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="2576" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="2594" href="Setoids-Colimit.html#2481" class="Bound">Y</a> <a id="2596" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2600" href="Setoids-Colimit.html#2506" class="Bound">y</a> <a id="2602" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>
       <a id="2612" class="Symbol">→</a> <a id="2614" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="2636" href="Setoids-Colimit.html#2495" class="Bound">x</a> <a id="2638" href="Setoids-Colimit.html#2506" class="Bound">y</a>
    <a id="2644" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="2675" href="Setoids-Colimit.html#2675" class="Bound">fil</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Setoids-Colimit.html#2680" class="Bound">X</a><a id="2681" class="Symbol">}</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Setoids-Colimit.html#2684" class="Bound">Y</a><a id="2685" class="Symbol">}</a> <a id="2687" href="Setoids-Colimit.html#2687" class="Bound">x</a> <a id="2689" href="Setoids-Colimit.html#2689" class="Bound">y</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#829" class="InductiveConstructor">Plus⇔.forth</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Setoids-Colimit.html#2705" class="Bound">f</a> <a id="2707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2709" href="Setoids-Colimit.html#2709" class="Bound">fx≈y</a><a id="2713" class="Symbol">))</a> <a id="2716" class="Symbol">=</a>
      <a id="2724" class="Keyword">record</a> <a id="2731" class="Symbol">{</a> <a id="2733" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Setoids-Colimit.html#2684" class="Bound">Y</a> <a id="2739" class="Symbol">;</a> <a id="2741" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Setoids-Colimit.html#2705" class="Bound">f</a> <a id="2750" class="Symbol">;</a> <a id="2752" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="2757" class="Symbol">=</a> <a id="2759" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="2764" class="Symbol">;</a> <a id="2766" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="2777" class="Symbol">=</a>
        <a id="2787" class="Keyword">let</a> <a id="2791" class="Keyword">open</a> <a id="2796" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="2810" href="Setoids-Colimit.html#2684" class="Bound">Y</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Keyword">in</a>
        <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="2838" class="Symbol">(</a><a id="2839" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2844" href="Setoids-Colimit.html#2705" class="Bound">f</a> <a id="2846" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2850" href="Setoids-Colimit.html#2687" class="Bound">x</a><a id="2851" class="Symbol">)</a>  <a id="2854" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="2857" href="Setoids-Colimit.html#2709" class="Bound">fx≈y</a> <a id="2862" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="2872" href="Setoids-Colimit.html#2689" class="Bound">y</a>              <a id="2887" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="2891" href="Categories.Functor.Core.html#511" class="Field">J.identity</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="2914" href="Setoids-Colimit.html#2684" class="Bound">Y</a><a id="2915" class="Symbol">))</a> <a id="2918" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="2928" class="Symbol">(</a><a id="2929" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="2934" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="2939" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="2943" href="Setoids-Colimit.html#2689" class="Bound">y</a><a id="2944" class="Symbol">)</a>
        <a id="2954" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="2964" class="Symbol">}</a>
    <a id="2970" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="3001" href="Setoids-Colimit.html#3001" class="Bound">fil</a> <a id="3005" class="Symbol">{</a><a id="3006" href="Setoids-Colimit.html#3006" class="Bound">X</a><a id="3007" class="Symbol">}</a> <a id="3009" class="Symbol">{</a><a id="3010" href="Setoids-Colimit.html#3010" class="Bound">Y</a><a id="3011" class="Symbol">}</a> <a id="3013" href="Setoids-Colimit.html#3013" class="Bound">x</a> <a id="3015" href="Setoids-Colimit.html#3015" class="Bound">y</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#870" class="InductiveConstructor">Plus⇔.back</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Setoids-Colimit.html#3030" class="Bound">f</a> <a id="3032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3034" href="Setoids-Colimit.html#3034" class="Bound">fy≈x</a><a id="3038" class="Symbol">))</a> <a id="3041" class="Symbol">=</a>
      <a id="3049" class="Keyword">record</a> <a id="3056" class="Symbol">{</a> <a id="3058" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="3060" class="Symbol">=</a> <a id="3062" href="Setoids-Colimit.html#3006" class="Bound">X</a> <a id="3064" class="Symbol">;</a> <a id="3066" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3078" class="Symbol">;</a> <a id="3080" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Setoids-Colimit.html#3030" class="Bound">f</a> <a id="3089" class="Symbol">;</a> <a id="3091" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="3102" class="Symbol">=</a>
        <a id="3112" class="Keyword">let</a> <a id="3116" class="Keyword">open</a> <a id="3121" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3135" href="Setoids-Colimit.html#3006" class="Bound">X</a><a id="3136" class="Symbol">)</a> <a id="3138" class="Keyword">in</a>
        <a id="3149" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3163" class="Symbol">(</a><a id="3164" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3169" href="Categories.Category.Core.html#630" class="Function">D.id</a> <a id="3174" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3178" href="Setoids-Colimit.html#3013" class="Bound">x</a><a id="3179" class="Symbol">)</a>  <a id="3182" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3185" href="Categories.Functor.Core.html#511" class="Field">J.identity</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3208" href="Setoids-Colimit.html#3006" class="Bound">X</a><a id="3209" class="Symbol">))</a> <a id="3212" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3222" href="Setoids-Colimit.html#3013" class="Bound">x</a>                 <a id="3240" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3244" href="Setoids-Colimit.html#3034" class="Bound">fy≈x</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="3259" class="Symbol">(</a><a id="3260" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3265" href="Setoids-Colimit.html#3030" class="Bound">f</a> <a id="3267" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3271" href="Setoids-Colimit.html#3015" class="Bound">y</a><a id="3272" class="Symbol">)</a>
        <a id="3282" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
        <a id="3292" class="Symbol">}</a>
    <a id="3298" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="3329" href="Setoids-Colimit.html#3329" class="Bound">fil</a> <a id="3333" class="Symbol">{</a><a id="3334" href="Setoids-Colimit.html#3334" class="Bound">X</a><a id="3335" class="Symbol">}</a> <a id="3337" class="Symbol">{</a><a id="3338" href="Setoids-Colimit.html#3338" class="Bound">Z</a><a id="3339" class="Symbol">}</a> <a id="3341" href="Setoids-Colimit.html#3341" class="Bound">x</a> <a id="3343" href="Setoids-Colimit.html#3343" class="Bound">z</a> <a id="3345" class="Symbol">(</a><a id="3346" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#911" class="InductiveConstructor">Plus⇔.forth⁺</a> <a id="3359" class="Symbol">{_}</a> <a id="3363" class="Symbol">{</a><a id="3364" href="Setoids-Colimit.html#3364" class="Bound">Y</a> <a id="3366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3368" href="Setoids-Colimit.html#3368" class="Bound">y</a><a id="3369" class="Symbol">}</a> <a id="3371" class="Symbol">{_}</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Setoids-Colimit.html#3376" class="Bound">f</a> <a id="3378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3380" href="Setoids-Colimit.html#3380" class="Bound">fx≈y</a><a id="3384" class="Symbol">)</a> <a id="3386" href="Setoids-Colimit.html#3386" class="Bound">y≈z</a><a id="3389" class="Symbol">)</a> <a id="3391" class="Symbol">=</a>
      <a id="3399" class="Keyword">let</a>
        <a id="3411" class="Comment">-- easy recursive case:</a>
        <a id="3443" class="Comment">-- f sends x to y and we have a bound of y and z:</a>
        <a id="3501" href="Setoids-Colimit.html#3501" class="Bound">y∨z</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="3538" href="Setoids-Colimit.html#3329" class="Bound">fil</a> <a id="3542" href="Setoids-Colimit.html#3368" class="Bound">y</a> <a id="3544" href="Setoids-Colimit.html#3343" class="Bound">z</a> <a id="3546" href="Setoids-Colimit.html#3386" class="Bound">y≈z</a>
        <a id="3558" class="Keyword">module</a> <a id="3565" href="Setoids-Colimit.html#3565" class="Module">y∨z</a> <a id="3569" class="Symbol">=</a> <a id="3571" href="Setoids-Colimit.html#1492" class="Module">identified-in-diagram</a> <a id="3593" href="Setoids-Colimit.html#3501" class="Bound">y∨z</a>
      <a id="3603" class="Keyword">in</a>
      <a id="3612" class="Keyword">record</a> <a id="3619" class="Symbol">{</a>
        <a id="3629" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="3631" class="Symbol">=</a> <a id="3633" href="Setoids-Colimit.html#1727" class="Function">y∨z.B</a> <a id="3639" class="Symbol">;</a>
        <a id="3649" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="3654" class="Symbol">=</a> <a id="3656" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="3658" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3660" href="Setoids-Colimit.html#1782" class="Function">y∨z.inj₁</a> <a id="3669" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3671" href="Setoids-Colimit.html#3376" class="Bound">f</a> <a id="3673" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="3675" class="Symbol">;</a>
        <a id="3685" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Setoids-Colimit.html#1809" class="Function">y∨z.inj₂</a> <a id="3701" class="Symbol">;</a>
        <a id="3711" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="3722" class="Symbol">=</a>
        <a id="3732" class="Keyword">let</a>
            <a id="3748" class="Keyword">open</a> <a id="3753" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3767" href="Setoids-Colimit.html#1727" class="Function">y∨z.B</a><a id="3772" class="Symbol">)</a>
        <a id="3782" class="Keyword">in</a>
        <a id="3793" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="3807" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="3815" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="3817" href="Setoids-Colimit.html#1782" class="Function">y∨z.inj₁</a> <a id="3826" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="3828" href="Setoids-Colimit.html#3376" class="Bound">f</a> <a id="3830" href="Categories.Category.html#700" class="Function Operator">]</a><a id="3831" class="Symbol">)</a> <a id="3833" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3837" href="Setoids-Colimit.html#3341" class="Bound">x</a> <a id="3839" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3842" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="3869" href="Setoids-Colimit.html#3334" class="Bound">X</a><a id="3870" class="Symbol">))</a> <a id="3873" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3883" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3888" href="Setoids-Colimit.html#1782" class="Function">y∨z.inj₁</a> <a id="3897" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3907" href="Setoids-Colimit.html#3376" class="Bound">f</a> <a id="3909" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3913" href="Setoids-Colimit.html#3341" class="Bound">x</a><a id="3914" class="Symbol">)</a> <a id="3916" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3919" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3935" href="Setoids-Colimit.html#1782" class="Function">y∨z.inj₁</a><a id="3943" class="Symbol">)</a> <a id="3945" href="Setoids-Colimit.html#3380" class="Bound">fx≈y</a> <a id="3950" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="3960" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="3965" href="Setoids-Colimit.html#1782" class="Function">y∨z.inj₁</a> <a id="3974" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="3978" href="Setoids-Colimit.html#3368" class="Bound">y</a>             <a id="3992" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3995" href="Setoids-Colimit.html#1907" class="Function">y∨z.identifies</a> <a id="4010" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="4020" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4025" href="Setoids-Colimit.html#1809" class="Function">y∨z.inj₂</a> <a id="4034" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4038" href="Setoids-Colimit.html#3343" class="Bound">z</a>
        <a id="4048" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="4056" class="Symbol">}</a>
    <a id="4062" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="4093" href="Setoids-Colimit.html#4093" class="Bound">fil</a> <a id="4097" class="Symbol">{</a><a id="4098" href="Setoids-Colimit.html#4098" class="Bound">X</a><a id="4099" class="Symbol">}</a> <a id="4101" class="Symbol">{</a><a id="4102" href="Setoids-Colimit.html#4102" class="Bound">Z</a><a id="4103" class="Symbol">}</a> <a id="4105" href="Setoids-Colimit.html#4105" class="Bound">x</a> <a id="4107" href="Setoids-Colimit.html#4107" class="Bound">z</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Relation.Binary.Construct.Closure.SymmetricTransitive.html#966" class="InductiveConstructor">Plus⇔.back⁺</a> <a id="4122" class="Symbol">{_}</a> <a id="4126" class="Symbol">{</a><a id="4127" href="Setoids-Colimit.html#4127" class="Bound">Y</a> <a id="4129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4131" href="Setoids-Colimit.html#4131" class="Bound">y</a><a id="4132" class="Symbol">}</a> <a id="4134" class="Symbol">{_}</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Setoids-Colimit.html#4139" class="Bound">f</a> <a id="4141" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4143" href="Setoids-Colimit.html#4143" class="Bound">fy≈x</a><a id="4147" class="Symbol">)</a> <a id="4149" href="Setoids-Colimit.html#4149" class="Bound">y≈z</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">=</a>
      <a id="4162" class="Keyword">let</a>
        <a id="4174" class="Comment">-- non-trivial recursive case, because we now use filteredness:</a>
        <a id="4246" class="Comment">-- f sends y to x and we have a bound V of y and z:</a>
        <a id="4306" class="Comment">-- X &lt;- Y -&gt; V &lt;- Z</a>
        <a id="4334" href="Setoids-Colimit.html#4334" class="Bound">V</a> <a id="4336" class="Symbol">=</a> <a id="4338" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="4369" href="Setoids-Colimit.html#4093" class="Bound">fil</a> <a id="4373" href="Setoids-Colimit.html#4131" class="Bound">y</a> <a id="4375" href="Setoids-Colimit.html#4107" class="Bound">z</a> <a id="4377" href="Setoids-Colimit.html#4149" class="Bound">y≈z</a>
        <a id="4389" class="Keyword">module</a> <a id="4396" href="Setoids-Colimit.html#4396" class="Module">V</a> <a id="4398" class="Symbol">=</a> <a id="4400" href="Setoids-Colimit.html#1492" class="Module">identified-in-diagram</a> <a id="4422" href="Setoids-Colimit.html#4334" class="Bound">V</a>

        <a id="4433" class="Keyword">open</a> <a id="4438" href="Filtered.html#2499" class="Module">filtered</a> <a id="4447" href="Setoids-Colimit.html#4093" class="Bound">fil</a>

        <a id="4460" class="Comment">-- the new upper bound and the two injections</a>
        <a id="4514" href="Setoids-Colimit.html#4514" class="Bound">W</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="Filtered.html#2224" class="Record">ClosedSpan</a> <a id="4529" class="Symbol">_</a> <a id="4531" href="Setoids-Colimit.html#4139" class="Bound">f</a> <a id="4533" href="Setoids-Colimit.html#1782" class="Function">V.inj₁</a>
        <a id="4548" href="Setoids-Colimit.html#4514" class="Bound">W</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Filtered.html#2991" class="Function">close-span</a> <a id="4563" href="Setoids-Colimit.html#4139" class="Bound">f</a> <a id="4565" href="Setoids-Colimit.html#1782" class="Function">V.inj₁</a>
        <a id="4580" class="Keyword">module</a> <a id="4587" href="Setoids-Colimit.html#4587" class="Module">W</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Filtered.html#2224" class="Module">ClosedSpan</a> <a id="4602" href="Setoids-Colimit.html#4514" class="Bound">W</a>
        <a id="4612" href="Setoids-Colimit.html#4612" class="Bound">w₁</a> <a id="4615" class="Symbol">=</a> <a id="4617" href="Filtered.html#2357" class="Function">W.close-fst</a>
        <a id="4637" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Filtered.html#2381" class="Function">W.close-snd</a>
      <a id="4660" class="Keyword">in</a>
      <a id="4669" class="Keyword">record</a> <a id="4676" class="Symbol">{</a>
        <a id="4686" href="Setoids-Colimit.html#1727" class="Field">B</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Filtered.html#2341" class="Function">W.tip</a><a id="4695" class="Symbol">;</a>
        <a id="4705" href="Setoids-Colimit.html#1782" class="Field">inj₁</a> <a id="4710" class="Symbol">=</a> <a id="4712" href="Setoids-Colimit.html#4612" class="Bound">w₁</a><a id="4714" class="Symbol">;</a>
        <a id="4724" href="Setoids-Colimit.html#1809" class="Field">inj₂</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="4733" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="4735" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="4738" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="4740" href="Setoids-Colimit.html#1809" class="Function">V.inj₂</a> <a id="4747" href="Categories.Category.html#700" class="Function Operator">]</a> <a id="4749" class="Symbol">;</a>
        <a id="4759" href="Setoids-Colimit.html#1907" class="Field">identifies</a> <a id="4770" class="Symbol">=</a>
        <a id="4780" class="Keyword">let</a>
            <a id="4796" class="Keyword">open</a> <a id="4801" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="4815" href="Filtered.html#2341" class="Function">W.tip</a><a id="4820" class="Symbol">)</a>
        <a id="4830" class="Keyword">in</a>
        <a id="4841" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4855" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4860" href="Setoids-Colimit.html#4612" class="Bound">w₁</a> <a id="4863" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4867" href="Setoids-Colimit.html#4105" class="Bound">x</a>               <a id="4883" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4887" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4903" href="Setoids-Colimit.html#4612" class="Bound">w₁</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Setoids-Colimit.html#4143" class="Bound">fy≈x</a> <a id="4912" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4922" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4927" href="Setoids-Colimit.html#4612" class="Bound">w₁</a> <a id="4930" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="4940" href="Setoids-Colimit.html#4139" class="Bound">f</a> <a id="4942" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="4946" href="Setoids-Colimit.html#4131" class="Bound">y</a><a id="4947" class="Symbol">)</a>   <a id="4951" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="4955" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="4982" href="Setoids-Colimit.html#4127" class="Bound">Y</a><a id="4983" class="Symbol">))</a> <a id="4986" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="4996" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="5004" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5006" href="Setoids-Colimit.html#4612" class="Bound">w₁</a> <a id="5009" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5011" href="Setoids-Colimit.html#4139" class="Bound">f</a> <a id="5013" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5014" class="Symbol">)</a> <a id="5016" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5020" href="Setoids-Colimit.html#4131" class="Bound">y</a>   <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5027" href="Categories.Functor.Core.html#696" class="Field">J.F-resp-≈</a> <a id="5038" href="Filtered.html#2405" class="Function">W.commutes</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="5061" href="Setoids-Colimit.html#4127" class="Bound">Y</a><a id="5062" class="Symbol">))</a> <a id="5065" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5075" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="5083" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5085" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="5088" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5090" href="Setoids-Colimit.html#1782" class="Function">V.inj₁</a> <a id="5097" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5098" class="Symbol">)</a> <a id="5100" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5104" href="Setoids-Colimit.html#4131" class="Bound">y</a>   <a id="5108" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5111" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="5138" href="Setoids-Colimit.html#4127" class="Bound">Y</a><a id="5139" class="Symbol">))</a> <a id="5142" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5152" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5157" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="5160" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5164" class="Symbol">((</a><a id="5166" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5171" href="Setoids-Colimit.html#1782" class="Function">V.inj₁</a><a id="5177" class="Symbol">)</a> <a id="5179" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5183" href="Setoids-Colimit.html#4131" class="Bound">y</a><a id="5184" class="Symbol">)</a> <a id="5186" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5189" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5205" href="Setoids-Colimit.html#4637" class="Bound">w₂</a><a id="5207" class="Symbol">)</a> <a id="5209" href="Setoids-Colimit.html#1907" class="Function">V.identifies</a> <a id="5222" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5232" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5237" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="5240" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5244" class="Symbol">((</a><a id="5246" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5251" href="Setoids-Colimit.html#1809" class="Function">V.inj₂</a><a id="5257" class="Symbol">)</a> <a id="5259" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5263" href="Setoids-Colimit.html#4107" class="Bound">z</a><a id="5264" class="Symbol">)</a> <a id="5266" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5270" href="Categories.Functor.Core.html#565" class="Field">J.homomorphism</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="5297" href="Setoids-Colimit.html#4102" class="Bound">Z</a><a id="5298" class="Symbol">))</a> <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5311" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="5316" class="Symbol">(</a><a id="5317" href="Setoids-Colimit.html#1148" class="Bound">D</a> <a id="5319" href="Categories.Category.html#700" class="Function Operator">[</a> <a id="5321" href="Setoids-Colimit.html#4637" class="Bound">w₂</a> <a id="5324" href="Categories.Category.html#700" class="Function Operator">∘</a> <a id="5326" href="Setoids-Colimit.html#1809" class="Function">V.inj₂</a> <a id="5333" href="Categories.Category.html#700" class="Function Operator">]</a><a id="5334" class="Symbol">)</a> <a id="5336" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5340" href="Setoids-Colimit.html#4107" class="Bound">z</a>
        <a id="5350" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5358" class="Symbol">}</a>

    <a id="5365" href="Setoids-Colimit.html#5365" class="Function">filtered-identification-colim</a> <a id="5395" class="Symbol">:</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Filtered.html#2499" class="Record">filtered</a> <a id="5407" href="Setoids-Colimit.html#1148" class="Bound">D</a><a id="5408" class="Symbol">)</a> <a id="5410" class="Symbol">→</a> <a id="5412" class="Symbol">∀</a> <a id="5414" class="Symbol">{</a><a id="5415" href="Setoids-Colimit.html#5415" class="Bound">X</a> <a id="5417" href="Setoids-Colimit.html#5417" class="Bound">Y</a> <a id="5419" class="Symbol">:</a> <a id="5421" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="5426" class="Symbol">}</a> <a id="5428" class="Symbol">→</a> <a id="5430" class="Symbol">{</a><a id="5431" href="Setoids-Colimit.html#5431" class="Bound">x</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="5438" href="Setoids-Colimit.html#5415" class="Bound">X</a><a id="5439" class="Symbol">}</a> <a id="5441" class="Symbol">{</a><a id="5442" href="Setoids-Colimit.html#5442" class="Bound">y</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="5449" href="Setoids-Colimit.html#5417" class="Bound">Y</a><a id="5450" class="Symbol">}</a>
       <a id="5459" class="Symbol">→</a> <a id="5461" href="Categories.Diagram.Colimit.html#1191" class="Function">Colim.coapex</a> <a id="5474" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="5477" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5488" href="Setoids-Colimit.html#5415" class="Bound">X</a> <a id="5490" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5494" href="Setoids-Colimit.html#5431" class="Bound">x</a> <a id="5496" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="5498" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5509" href="Setoids-Colimit.html#5417" class="Bound">Y</a> <a id="5511" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5515" href="Setoids-Colimit.html#5442" class="Bound">y</a> <a id="5517" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>
       <a id="5527" class="Symbol">→</a> <a id="5529" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="5551" href="Setoids-Colimit.html#5431" class="Bound">x</a> <a id="5553" href="Setoids-Colimit.html#5442" class="Bound">y</a>
    <a id="5559" href="Setoids-Colimit.html#5365" class="Function">filtered-identification-colim</a> <a id="5589" href="Setoids-Colimit.html#5589" class="Bound">fil</a> <a id="5593" class="Symbol">{</a><a id="5594" href="Setoids-Colimit.html#5594" class="Bound">X</a><a id="5595" class="Symbol">}</a> <a id="5597" class="Symbol">{</a><a id="5598" href="Setoids-Colimit.html#5598" class="Bound">Y</a><a id="5599" class="Symbol">}</a> <a id="5601" class="Symbol">{</a><a id="5602" href="Setoids-Colimit.html#5602" class="Bound">x</a><a id="5603" class="Symbol">}</a> <a id="5605" class="Symbol">{</a><a id="5606" href="Setoids-Colimit.html#5606" class="Bound">y</a><a id="5607" class="Symbol">}</a> <a id="5609" href="Setoids-Colimit.html#5609" class="Bound">x≈y</a> <a id="5613" class="Symbol">=</a>
      <a id="5621" href="Setoids-Colimit.html#2428" class="Function">filtered-identification-constr</a> <a id="5652" href="Setoids-Colimit.html#5589" class="Bound">fil</a> <a id="5656" href="Setoids-Colimit.html#5602" class="Bound">x</a> <a id="5658" href="Setoids-Colimit.html#5606" class="Bound">y</a> <a id="5660" href="Setoids-Colimit.html#5853" class="Function">constr⊢x≈y</a>
      <a id="5677" class="Keyword">where</a>
        <a id="5691" class="Comment">-- the unique cocone morphism:</a>
        <a id="5730" href="Setoids-Colimit.html#5730" class="Function">u</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Categories.Diagram.Colimit.html#1248" class="Function">Colim.rep-cocone</a> <a id="5751" href="Categories.Diagram.Colimit.html#1122" class="Function">construction.colimit</a>
        <a id="5780" class="Keyword">module</a> <a id="5787" href="Setoids-Colimit.html#5787" class="Module">u</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="5799" href="Setoids-Colimit.html#5730" class="Function">u</a>

        <a id="5810" class="Keyword">open</a> <a id="5815" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Categories.Diagram.Colimit.html#1191" class="Function">construction.coapex</a><a id="5843" class="Symbol">)</a>
        <a id="5853" href="Setoids-Colimit.html#5853" class="Function">constr⊢x≈y</a> <a id="5864" class="Symbol">=</a>
          <a id="5876" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="5892" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="5910" href="Setoids-Colimit.html#5594" class="Bound">X</a> <a id="5912" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5916" href="Setoids-Colimit.html#5602" class="Bound">x</a> <a id="5918" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5922" href="Categories.Diagram.Cocone.html#770" class="Function">u.commute</a> <a id="5932" class="Symbol">(</a><a id="5933" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="5938" class="Symbol">(</a><a id="5939" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="5944" href="Setoids-Colimit.html#5594" class="Bound">X</a><a id="5945" class="Symbol">))</a> <a id="5948" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="5960" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="5966" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5970" class="Symbol">(</a><a id="5971" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="5982" href="Setoids-Colimit.html#5594" class="Bound">X</a> <a id="5984" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="5988" href="Setoids-Colimit.html#5602" class="Bound">x</a><a id="5989" class="Symbol">)</a> <a id="5991" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5994" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="6004" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="6010" href="Setoids-Colimit.html#5609" class="Bound">x≈y</a> <a id="6014" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6026" href="Categories.Diagram.Cocone.html#745" class="Function">u.arr</a> <a id="6032" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6036" class="Symbol">(</a><a id="6037" href="Categories.Diagram.Colimit.html#1204" class="Function">Colim.proj</a> <a id="6048" href="Setoids-Colimit.html#5598" class="Bound">Y</a> <a id="6050" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6054" href="Setoids-Colimit.html#5606" class="Bound">y</a><a id="6055" class="Symbol">)</a> <a id="6057" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6060" href="Categories.Diagram.Cocone.html#770" class="Function">u.commute</a> <a id="6070" class="Symbol">(</a><a id="6071" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="6082" href="Setoids-Colimit.html#5598" class="Bound">Y</a><a id="6083" class="Symbol">))</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="6098" href="Categories.Diagram.Colimit.html#1204" class="Function">construction.proj</a> <a id="6116" href="Setoids-Colimit.html#5598" class="Bound">Y</a> <a id="6118" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6122" href="Setoids-Colimit.html#5606" class="Bound">y</a>
          <a id="6134" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>


  <a id="6140" class="Comment">-- the next results characterize: when is a Cocone a Colimit in Setoids?</a>
  <a id="6215" class="Keyword">record</a> <a id="6222" href="Setoids-Colimit.html#6222" class="Record">KernelPairs</a> <a id="6234" class="Symbol">{</a><a id="6235" href="Setoids-Colimit.html#6235" class="Bound">o&#39;&#39;</a> <a id="6239" href="Setoids-Colimit.html#6239" class="Bound">e&#39;&#39;</a> <a id="6243" class="Symbol">:</a> <a id="6245" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6250" class="Symbol">}</a> <a id="6252" class="Symbol">{</a><a id="6253" href="Setoids-Colimit.html#6253" class="Bound">A</a> <a id="6255" href="Setoids-Colimit.html#6255" class="Bound">B</a> <a id="6257" class="Symbol">:</a> <a id="6259" href="Relation.Binary.Bundles.html#1080" class="Record">Setoid</a> <a id="6266" href="Setoids-Colimit.html#6235" class="Bound">o&#39;&#39;</a> <a id="6270" href="Setoids-Colimit.html#6239" class="Bound">e&#39;&#39;</a><a id="6273" class="Symbol">}</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Setoids-Colimit.html#6276" class="Bound">f</a> <a id="6278" class="Symbol">:</a> <a id="6280" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="6285" href="Setoids-Colimit.html#6253" class="Bound">A</a> <a id="6287" href="Setoids-Colimit.html#6255" class="Bound">B</a><a id="6288" class="Symbol">)</a> <a id="6290" class="Symbol">:</a> <a id="6292" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Setoids-Colimit.html#6235" class="Bound">o&#39;&#39;</a> <a id="6301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6303" href="Setoids-Colimit.html#6239" class="Bound">e&#39;&#39;</a><a id="6306" class="Symbol">)</a> <a id="6308" class="Keyword">where</a>
    <a id="6318" class="Keyword">field</a>
        <a id="6332" href="Setoids-Colimit.html#6332" class="Field">pr₁</a> <a id="6336" class="Symbol">:</a> <a id="6338" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6353" href="Setoids-Colimit.html#6253" class="Bound">A</a>
        <a id="6363" href="Setoids-Colimit.html#6363" class="Field">pr₂</a> <a id="6367" class="Symbol">:</a> <a id="6369" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6384" href="Setoids-Colimit.html#6253" class="Bound">A</a>
        <a id="6394" href="Setoids-Colimit.html#6394" class="Field">identified</a> <a id="6405" class="Symbol">:</a> <a id="6407" href="Setoids-Colimit.html#6255" class="Bound">B</a> <a id="6409" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="6412" href="Setoids-Colimit.html#6276" class="Bound">f</a> <a id="6414" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6418" href="Setoids-Colimit.html#6332" class="Field">pr₁</a> <a id="6422" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="6424" href="Setoids-Colimit.html#6276" class="Bound">f</a> <a id="6426" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6430" href="Setoids-Colimit.html#6363" class="Field">pr₂</a> <a id="6434" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>

  <a id="6440" class="Keyword">module</a> <a id="6447" href="Setoids-Colimit.html#6447" class="Module">_</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Setoids-Colimit.html#6450" class="Bound">C</a> <a id="6452" class="Symbol">:</a> <a id="6454" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="6461" href="Setoids-Colimit.html#1169" class="Bound">J</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Keyword">where</a>
    <a id="6474" class="Keyword">private</a>
      <a id="6488" class="Keyword">module</a> <a id="6495" href="Setoids-Colimit.html#6495" class="Module">C</a> <a id="6497" class="Symbol">=</a> <a id="6499" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="6506" href="Setoids-Colimit.html#6450" class="Bound">C</a>

    <a id="6513" class="Keyword">record</a> <a id="6520" href="Setoids-Colimit.html#6520" class="Record">comes-from-diagram</a> <a id="6539" class="Symbol">(</a><a id="6540" href="Setoids-Colimit.html#6540" class="Bound">x</a> <a id="6542" class="Symbol">:</a> <a id="6544" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6559" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="6562" class="Symbol">)</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Setoids-Colimit.html#1135" class="Bound">o</a> <a id="6573" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6575" href="Setoids-Colimit.html#1137" class="Bound">ℓ</a> <a id="6577" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6579" href="Setoids-Colimit.html#1141" class="Bound">c</a> <a id="6581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6583" href="Setoids-Colimit.html#1143" class="Bound">ℓ&#39;</a><a id="6585" class="Symbol">)</a> <a id="6587" class="Keyword">where</a>
      <a id="6599" class="Keyword">field</a>
        <a id="6613" href="Setoids-Colimit.html#6613" class="Field">i</a> <a id="6615" class="Symbol">:</a> <a id="6617" href="Categories.Category.Core.html#559" class="Function">D.Obj</a>
        <a id="6631" href="Setoids-Colimit.html#6631" class="Field">preimage</a> <a id="6640" class="Symbol">:</a> <a id="6642" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="6663" href="Setoids-Colimit.html#6613" class="Field">i</a><a id="6664" class="Symbol">)</a>
        <a id="6674" href="Setoids-Colimit.html#6674" class="Field">x-sent-to-c</a> <a id="6686" class="Symbol">:</a> <a id="6688" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="6692" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="6695" class="Symbol">((</a><a id="6697" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="6701" href="Setoids-Colimit.html#6613" class="Field">i</a><a id="6702" class="Symbol">)</a> <a id="6704" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="6708" href="Setoids-Colimit.html#6631" class="Field">preimage</a><a id="6716" class="Symbol">)</a> <a id="6718" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="6720" href="Setoids-Colimit.html#6540" class="Bound">x</a> <a id="6722" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>


    <a id="6731" class="Comment">-- Lemma: For a diagram with upper bounds, a cocone is colimitting if the</a>
    <a id="6809" class="Comment">-- following conditions are met:</a>
    <a id="6846" class="Comment">-- 1. every element in the Cocone Setoid is in the image</a>
    <a id="6907" class="Comment">--    of some colimit injection</a>
    <a id="6943" class="Comment">-- 2. whenever two elements in a set in the diagram are</a>
    <a id="7003" class="Comment">--    identified in the cocone, then they are already</a>
    <a id="7061" class="Comment">--    identified within the diagram.</a>
    <a id="7102" href="Setoids-Colimit.html#7102" class="Function">bounded-colimiting</a> <a id="7121" class="Symbol">:</a> <a id="7123" class="Symbol">(</a><a id="7124" href="Filtered.html#553" class="Record">has-upper-bounds</a> <a id="7141" href="Setoids-Colimit.html#1148" class="Bound">D</a><a id="7142" class="Symbol">)</a> <a id="7144" class="Symbol">→</a>
      <a id="7152" class="Symbol">(∀</a> <a id="7155" class="Symbol">(</a><a id="7156" href="Setoids-Colimit.html#7156" class="Bound">x</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="7175" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="7178" class="Symbol">)</a> <a id="7180" class="Symbol">→</a> <a id="7182" href="Setoids-Colimit.html#6520" class="Record">comes-from-diagram</a> <a id="7201" href="Setoids-Colimit.html#7156" class="Bound">x</a><a id="7202" class="Symbol">)</a> <a id="7204" class="Symbol">→</a>
      <a id="7212" class="Symbol">(∀</a> <a id="7215" class="Symbol">{</a><a id="7216" href="Setoids-Colimit.html#7216" class="Bound">i</a> <a id="7218" class="Symbol">:</a> <a id="7220" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7225" class="Symbol">}</a> <a id="7227" class="Symbol">(</a><a id="7228" href="Setoids-Colimit.html#7228" class="Bound">k</a> <a id="7230" class="Symbol">:</a> <a id="7232" href="Setoids-Colimit.html#6222" class="Record">KernelPairs</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="7249" href="Setoids-Colimit.html#7216" class="Bound">i</a><a id="7250" class="Symbol">))</a> <a id="7253" class="Symbol">→</a>
        <a id="7263" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Setoids-Colimit.html#6332" class="Field">KernelPairs.pr₁</a> <a id="7302" href="Setoids-Colimit.html#7228" class="Bound">k</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Setoids-Colimit.html#6363" class="Field">KernelPairs.pr₂</a> <a id="7322" href="Setoids-Colimit.html#7228" class="Bound">k</a><a id="7323" class="Symbol">))</a> <a id="7326" class="Symbol">→</a>
      <a id="7334" class="Comment">-- ^- wow, agda managed to infer that (pr₁ k) is of shape J₀ X for some X</a>
      <a id="7414" href="Colimit-Lemmas.html#1314" class="Function">IsLimitting</a> <a id="7426" href="Setoids-Colimit.html#6450" class="Bound">C</a>
    <a id="7432" href="Setoids-Colimit.html#7102" class="Function">bounded-colimiting</a> <a id="7451" href="Setoids-Colimit.html#7451" class="Bound">bounds</a> <a id="7458" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="7471" href="Setoids-Colimit.html#7471" class="Bound">get-identifier</a> <a id="7486" class="Symbol">=</a>
      <a id="7494" class="Keyword">let</a>
        <a id="7506" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="7516" class="Symbol">:</a> <a id="7518" class="Symbol">∀</a> <a id="7520" class="Symbol">{</a><a id="7521" href="Setoids-Colimit.html#7521" class="Bound">i</a> <a id="7523" class="Symbol">:</a> <a id="7525" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7530" class="Symbol">}</a> <a id="7532" class="Symbol">{</a><a id="7533" href="Setoids-Colimit.html#7533" class="Bound">elem</a> <a id="7538" class="Symbol">:</a> <a id="7540" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="7543" href="Setoids-Colimit.html#7521" class="Bound">i</a><a id="7544" class="Symbol">}</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="7553" href="Setoids-Colimit.html#7521" class="Bound">i</a> <a id="7555" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="7558" href="Setoids-Colimit.html#7533" class="Bound">elem</a> <a id="7563" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="7565" href="Setoids-Colimit.html#7533" class="Bound">elem</a> <a id="7570" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>
        <a id="7581" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="7591" class="Symbol">{</a><a id="7592" href="Setoids-Colimit.html#7592" class="Bound">i</a><a id="7593" class="Symbol">}</a> <a id="7595" class="Symbol">=</a> <a id="7597" href="Relation.Binary.Structures.html#1596" class="Function">refl</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Categories.Functor.Core.html#432" class="Field">J.F₀</a> <a id="7608" href="Setoids-Colimit.html#7592" class="Bound">i</a><a id="7609" class="Symbol">)</a>

        <a id="7620" class="Comment">-- the lemma says that whenever two elements x y from</a>
        <a id="7682" class="Comment">-- somewhere in the diagram are identified in the cocone C,</a>
        <a id="7750" class="Comment">-- then they must be identified in any other cocone, too.</a>
        <a id="7816" class="Comment">-- (We have E as the first parameter to make the application</a>
        <a id="7885" class="Comment">-- of this lemma easier)</a>
        <a id="7918" href="Setoids-Colimit.html#7918" class="Bound">lemma</a> <a id="7924" class="Symbol">:</a> <a id="7926" class="Symbol">∀</a> <a id="7928" class="Symbol">(</a><a id="7929" href="Setoids-Colimit.html#7929" class="Bound">E</a> <a id="7931" class="Symbol">:</a> <a id="7933" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="7940" href="Setoids-Colimit.html#1169" class="Bound">J</a><a id="7941" class="Symbol">)</a> <a id="7943" class="Symbol">→</a>
                <a id="7961" class="Symbol">∀</a> <a id="7963" class="Symbol">{</a><a id="7964" href="Setoids-Colimit.html#7964" class="Bound">X</a> <a id="7966" href="Setoids-Colimit.html#7966" class="Bound">Y</a> <a id="7968" class="Symbol">:</a> <a id="7970" href="Categories.Category.Core.html#559" class="Function">D.Obj</a><a id="7975" class="Symbol">}</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Setoids-Colimit.html#7978" class="Bound">x</a> <a id="7980" class="Symbol">:</a> <a id="7982" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="7985" href="Setoids-Colimit.html#7964" class="Bound">X</a><a id="7986" class="Symbol">)</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Setoids-Colimit.html#7989" class="Bound">y</a> <a id="7991" class="Symbol">:</a> <a id="7993" href="Setoids-Colimit.html#1430" class="Function">J₀</a> <a id="7996" href="Setoids-Colimit.html#7966" class="Bound">Y</a><a id="7997" class="Symbol">)</a> <a id="7999" class="Symbol">→</a>
                  <a id="8019" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="8023" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="8026" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8030" href="Setoids-Colimit.html#7964" class="Bound">X</a> <a id="8032" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8036" href="Setoids-Colimit.html#7978" class="Bound">x</a> <a id="8038" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="8040" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8044" href="Setoids-Colimit.html#7966" class="Bound">Y</a> <a id="8046" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8050" href="Setoids-Colimit.html#7989" class="Bound">y</a> <a id="8052" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a> <a id="8055" class="Symbol">→</a>
                  <a id="8075" class="Symbol">(</a><a id="8076" href="Categories.Diagram.Cocone.html#588" class="Field">Cocone.N</a> <a id="8085" href="Setoids-Colimit.html#7929" class="Bound">E</a><a id="8086" class="Symbol">)</a> <a id="8088" href="Setoids-Colimit.html#1319" class="Field Operator">[[</a> <a id="8091" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="8100" href="Setoids-Colimit.html#7929" class="Bound">E</a> <a id="8102" href="Setoids-Colimit.html#7964" class="Bound">X</a> <a id="8104" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8108" href="Setoids-Colimit.html#7978" class="Bound">x</a> <a id="8110" href="Setoids-Colimit.html#1319" class="Field Operator">≈</a> <a id="8112" href="Categories.Diagram.Cocone.html#425" class="Function">Cocone.ψ</a> <a id="8121" href="Setoids-Colimit.html#7929" class="Bound">E</a> <a id="8123" href="Setoids-Colimit.html#7966" class="Bound">Y</a> <a id="8125" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8129" href="Setoids-Colimit.html#7989" class="Bound">y</a> <a id="8131" href="Setoids-Colimit.html#1319" class="Field Operator">]]</a>
        <a id="8142" href="Setoids-Colimit.html#7918" class="Bound">lemma</a> <a id="8148" href="Setoids-Colimit.html#8148" class="Bound">E</a> <a id="8150" class="Symbol">{</a><a id="8151" href="Setoids-Colimit.html#8151" class="Bound">X</a><a id="8152" class="Symbol">}</a> <a id="8154" class="Symbol">{</a><a id="8155" href="Setoids-Colimit.html#8155" class="Bound">Y</a><a id="8156" class="Symbol">}</a> <a id="8158" href="Setoids-Colimit.html#8158" class="Bound">x</a> <a id="8160" href="Setoids-Colimit.html#8160" class="Bound">y</a> <a id="8162" href="Setoids-Colimit.html#8162" class="Bound">eq-in-C</a> <a id="8170" class="Symbol">=</a>
          <a id="8182" class="Keyword">let</a>
            <a id="8198" class="Keyword">module</a> <a id="8205" href="Setoids-Colimit.html#8205" class="Module">E</a> <a id="8207" class="Symbol">=</a> <a id="8209" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="8216" href="Setoids-Colimit.html#8148" class="Bound">E</a>
            <a id="8230" class="Keyword">module</a> <a id="8237" href="Setoids-Colimit.html#8237" class="Module">B</a> <a id="8239" class="Symbol">=</a> <a id="8241" href="Filtered.html#553" class="Module">has-upper-bounds</a> <a id="8258" href="Setoids-Colimit.html#7451" class="Bound">bounds</a>

            <a id="8278" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="8280" class="Symbol">=</a> <a id="8282" href="Filtered.html#644" class="Function">B.upper-bound</a> <a id="8296" href="Setoids-Colimit.html#8151" class="Bound">X</a> <a id="8298" href="Setoids-Colimit.html#8155" class="Bound">Y</a>
            <a id="8312" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="8318" class="Symbol">=</a> <a id="8320" href="Filtered.html#678" class="Function">B.is-above₁</a> <a id="8332" href="Setoids-Colimit.html#8151" class="Bound">X</a> <a id="8334" href="Setoids-Colimit.html#8155" class="Bound">Y</a>
            <a id="8348" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="8354" class="Symbol">=</a> <a id="8356" href="Filtered.html#730" class="Function">B.is-above₂</a> <a id="8368" href="Setoids-Colimit.html#8151" class="Bound">X</a> <a id="8370" href="Setoids-Colimit.html#8155" class="Bound">Y</a>

            <a id="8385" href="Setoids-Colimit.html#8385" class="Bound">x-in-V</a> <a id="8392" class="Symbol">=</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8400" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="8406" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8410" href="Setoids-Colimit.html#8158" class="Bound">x</a><a id="8411" class="Symbol">)</a>
            <a id="8425" href="Setoids-Colimit.html#8425" class="Bound">y-in-V</a> <a id="8432" class="Symbol">=</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8440" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="8446" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8450" href="Setoids-Colimit.html#8160" class="Bound">y</a><a id="8451" class="Symbol">)</a>

            <a id="8466" class="Comment">-- but having them in the same object does not yet</a>
            <a id="8529" class="Comment">-- imply that they are identified already.</a>
            <a id="8584" class="Comment">-- They are identified in the diagram by the second assumption:</a>
            <a id="8660" href="Setoids-Colimit.html#8660" class="Bound">ident</a> <a id="8666" class="Symbol">:</a> <a id="8668" href="Setoids-Colimit.html#1492" class="Record">identified-in-diagram</a> <a id="8690" href="Setoids-Colimit.html#8385" class="Bound">x-in-V</a> <a id="8697" href="Setoids-Colimit.html#8425" class="Bound">y-in-V</a>
            <a id="8716" href="Setoids-Colimit.html#8660" class="Bound">ident</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="Setoids-Colimit.html#7471" class="Bound">get-identifier</a> <a id="8739" class="Symbol">(</a><a id="8740" class="Keyword">record</a> <a id="8747" class="Symbol">{</a>
              <a id="8763" href="Setoids-Colimit.html#6332" class="Field">pr₁</a> <a id="8767" class="Symbol">=</a> <a id="8769" href="Setoids-Colimit.html#8385" class="Bound">x-in-V</a> <a id="8776" class="Symbol">;</a> <a id="8778" href="Setoids-Colimit.html#6363" class="Field">pr₂</a> <a id="8782" class="Symbol">=</a> <a id="8784" href="Setoids-Colimit.html#8425" class="Bound">y-in-V</a> <a id="8791" class="Symbol">;</a> <a id="8793" href="Setoids-Colimit.html#6394" class="Field">identified</a> <a id="8804" class="Symbol">=</a>
              <a id="8820" class="Keyword">let</a> <a id="8824" class="Keyword">open</a> <a id="8829" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="8837" class="Symbol">(</a><a id="8838" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="8841" class="Symbol">)</a> <a id="8843" class="Keyword">in</a>
              <a id="8860" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="8880" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8884" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="8886" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8890" class="Symbol">(</a><a id="8891" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="8896" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="8902" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8906" href="Setoids-Colimit.html#8158" class="Bound">x</a><a id="8907" class="Symbol">)</a> <a id="8909" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8912" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="8922" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="8928" class="Symbol">(</a><a id="8929" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a><a id="8938" class="Symbol">)</a> <a id="8940" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="8956" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="8960" href="Setoids-Colimit.html#8151" class="Bound">X</a> <a id="8962" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="8966" href="Setoids-Colimit.html#8158" class="Bound">x</a>                 <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="8987" href="Setoids-Colimit.html#8162" class="Bound">eq-in-C</a> <a id="8995" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="9011" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="9015" href="Setoids-Colimit.html#8155" class="Bound">Y</a> <a id="9017" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9021" href="Setoids-Colimit.html#8160" class="Bound">y</a>                 <a id="9039" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9043" href="Categories.Diagram.Cocone.html#471" class="Function">C.commute</a> <a id="9053" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a><a id="9069" class="Symbol">)</a> <a id="9071" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="9087" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="9091" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="9093" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9103" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="9109" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9113" href="Setoids-Colimit.html#8160" class="Bound">y</a><a id="9114" class="Symbol">)</a>
              <a id="9130" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
              <a id="9146" class="Symbol">})</a>
            <a id="9161" class="Keyword">module</a> <a id="9168" href="Setoids-Colimit.html#9168" class="Module">ident</a> <a id="9174" class="Symbol">=</a> <a id="9176" href="Setoids-Colimit.html#1492" class="Module">identified-in-diagram</a> <a id="9198" href="Setoids-Colimit.html#8660" class="Bound">ident</a>

            <a id="9217" class="Comment">-- now we can show that they must be identified in E, too:</a>
            <a id="9288" class="Keyword">open</a> <a id="9293" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Categories.Diagram.Cocone.html#588" class="Function">E.N</a><a id="9305" class="Symbol">)</a>
          <a id="9317" class="Keyword">in</a>
          <a id="9330" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="9346" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9350" href="Setoids-Colimit.html#8151" class="Bound">X</a> <a id="9352" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9356" href="Setoids-Colimit.html#8158" class="Bound">x</a>                   <a id="9376" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9380" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9390" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="9396" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="9406" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9418" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9422" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="9424" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9428" class="Symbol">(</a><a id="9429" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9434" href="Setoids-Colimit.html#8312" class="Bound">inj-X</a> <a id="9440" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9444" href="Setoids-Colimit.html#8158" class="Bound">x</a><a id="9445" class="Symbol">)</a>   <a id="9449" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="9463" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9467" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="9469" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9473" href="Setoids-Colimit.html#8385" class="Bound">x-in-V</a>              <a id="9493" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="9497" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9507" href="Setoids-Colimit.html#1782" class="Function">ident.inj₁</a> <a id="9518" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="9528" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="9540" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9544" href="Setoids-Colimit.html#1727" class="Function">ident.B</a> <a id="9552" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9556" class="Symbol">(</a><a id="9557" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9562" href="Setoids-Colimit.html#1782" class="Function">ident.inj₁</a> <a id="9573" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9577" href="Setoids-Colimit.html#8385" class="Bound">x-in-V</a><a id="9583" class="Symbol">)</a>
              <a id="9599" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9602" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="9612" class="Symbol">(</a><a id="9613" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9617" href="Setoids-Colimit.html#1727" class="Function">ident.B</a><a id="9624" class="Symbol">)</a> <a id="9626" href="Setoids-Colimit.html#1907" class="Function">ident.identifies</a> <a id="9643" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9655" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9659" href="Setoids-Colimit.html#1727" class="Function">ident.B</a> <a id="9667" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9671" class="Symbol">(</a><a id="9672" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9677" href="Setoids-Colimit.html#1809" class="Function">ident.inj₂</a> <a id="9688" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9692" href="Setoids-Colimit.html#8425" class="Bound">y-in-V</a><a id="9698" class="Symbol">)</a>
                                        <a id="9740" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9743" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9753" href="Setoids-Colimit.html#1809" class="Function">ident.inj₂</a> <a id="9764" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="9774" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9786" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9790" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="9792" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9796" href="Setoids-Colimit.html#8425" class="Bound">y-in-V</a>              <a id="9816" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
          <a id="9830" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9834" href="Setoids-Colimit.html#8278" class="Bound">V</a> <a id="9836" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9840" class="Symbol">(</a><a id="9841" href="Categories.Functor.Core.html#455" class="Field">J.F₁</a> <a id="9846" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="9852" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9856" href="Setoids-Colimit.html#8160" class="Bound">y</a><a id="9857" class="Symbol">)</a>   <a id="9861" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="9864" href="Categories.Diagram.Cocone.html#471" class="Function">E.commute</a> <a id="9874" href="Setoids-Colimit.html#8348" class="Bound">inj-Y</a> <a id="9880" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="9890" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="9902" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="9906" href="Setoids-Colimit.html#8155" class="Bound">Y</a> <a id="9908" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="9912" href="Setoids-Colimit.html#8160" class="Bound">y</a>
          <a id="9924" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

        <a id="9935" href="Setoids-Colimit.html#9935" class="Bound">ump</a> <a id="9939" class="Symbol">:</a> <a id="9941" class="Symbol">∀</a> <a id="9943" class="Symbol">(</a><a id="9944" href="Setoids-Colimit.html#9944" class="Bound">E</a> <a id="9946" class="Symbol">:</a> <a id="9948" href="Categories.Diagram.Cocone.html#534" class="Record">Cocone</a> <a id="9955" href="Setoids-Colimit.html#1169" class="Bound">J</a><a id="9956" class="Symbol">)</a> <a id="9958" class="Symbol">→</a> <a id="9960" href="Categories.Diagram.Cocone.html#684" class="Record">Cocone⇒</a> <a id="9968" class="Symbol">_</a> <a id="9970" href="Setoids-Colimit.html#6450" class="Bound">C</a> <a id="9972" href="Setoids-Colimit.html#9944" class="Bound">E</a>
        <a id="9982" href="Setoids-Colimit.html#9935" class="Bound">ump</a> <a id="9986" href="Setoids-Colimit.html#9986" class="Bound">E</a> <a id="9988" class="Symbol">=</a>
          <a id="10000" class="Keyword">let</a>
            <a id="10016" class="Keyword">module</a> <a id="10023" href="Setoids-Colimit.html#10023" class="Module">E</a> <a id="10025" class="Symbol">=</a> <a id="10027" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="10034" href="Setoids-Colimit.html#9986" class="Bound">E</a>
            <a id="10048" href="Setoids-Colimit.html#10048" class="Bound">f</a> <a id="10050" class="Symbol">:</a> <a id="10052" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="10067" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="10071" class="Symbol">→</a> <a id="10073" href="Relation.Binary.Bundles.html#1143" class="Field">Setoid.Carrier</a> <a id="10088" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a>
            <a id="10104" href="Setoids-Colimit.html#10048" class="Bound">f</a> <a id="10106" href="Setoids-Colimit.html#10106" class="Bound">x</a> <a id="10108" class="Symbol">=</a>
              <a id="10124" class="Keyword">let</a>
                <a id="10144" href="Setoids-Colimit.html#10144" class="Bound">preim</a> <a id="10150" class="Symbol">=</a> <a id="10152" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="10165" href="Setoids-Colimit.html#10106" class="Bound">x</a>
                <a id="10183" class="Keyword">module</a> <a id="10190" href="Setoids-Colimit.html#10190" class="Module">preim</a> <a id="10196" class="Symbol">=</a> <a id="10198" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="10217" href="Setoids-Colimit.html#10144" class="Bound">preim</a>
              <a id="10237" class="Keyword">in</a>
              <a id="10254" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="10258" href="Setoids-Colimit.html#6613" class="Function">preim.i</a> <a id="10266" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10270" href="Setoids-Colimit.html#6631" class="Function">preim.preimage</a>

            <a id="10298" href="Setoids-Colimit.html#10298" class="Bound">f-well-def</a> <a id="10309" class="Symbol">:</a> <a id="10311" href="Function.Bundles.html#2043" class="Record">Func</a> <a id="10316" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a> <a id="10320" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a>
            <a id="10336" href="Setoids-Colimit.html#10298" class="Bound">f-well-def</a> <a id="10347" class="Symbol">=</a> <a id="10349" class="Keyword">record</a>
              <a id="10370" class="Symbol">{</a> <a id="10372" href="Function.Bundles.html#2094" class="Field">to</a> <a id="10375" class="Symbol">=</a> <a id="10377" href="Setoids-Colimit.html#10048" class="Bound">f</a> <a id="10379" class="Symbol">;</a> <a id="10381" href="Function.Bundles.html#2113" class="Field">cong</a> <a id="10386" class="Symbol">=</a>
              <a id="10402" class="Symbol">λ</a> <a id="10404" class="Symbol">{</a><a id="10405" href="Setoids-Colimit.html#10405" class="Bound">x</a><a id="10406" class="Symbol">}</a> <a id="10408" class="Symbol">{</a><a id="10409" href="Setoids-Colimit.html#10409" class="Bound">y</a><a id="10410" class="Symbol">}</a> <a id="10412" href="Setoids-Colimit.html#10412" class="Bound">x≈y</a> <a id="10416" class="Symbol">→</a>
                <a id="10434" class="Keyword">let</a>
                  <a id="10456" href="Setoids-Colimit.html#10456" class="Bound">X</a> <a id="10458" class="Symbol">=</a> <a id="10460" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="10473" href="Setoids-Colimit.html#10405" class="Bound">x</a>
                  <a id="10493" class="Keyword">module</a> <a id="10500" href="Setoids-Colimit.html#10500" class="Module">X</a> <a id="10502" class="Symbol">=</a> <a id="10504" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="10523" href="Setoids-Colimit.html#10456" class="Bound">X</a>
                  <a id="10543" href="Setoids-Colimit.html#10543" class="Bound">Y</a> <a id="10545" class="Symbol">=</a> <a id="10547" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="10560" href="Setoids-Colimit.html#10409" class="Bound">y</a>
                  <a id="10580" class="Keyword">module</a> <a id="10587" href="Setoids-Colimit.html#10587" class="Module">Y</a> <a id="10589" class="Symbol">=</a> <a id="10591" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="10610" href="Setoids-Colimit.html#10543" class="Bound">Y</a>
                  <a id="10630" class="Keyword">open</a> <a id="10635" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="10643" class="Symbol">(</a><a id="10644" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="10647" class="Symbol">)</a>
                <a id="10665" class="Keyword">in</a>
                <a id="10684" href="Setoids-Colimit.html#7918" class="Bound">lemma</a> <a id="10690" href="Setoids-Colimit.html#9986" class="Bound">E</a> <a id="10692" href="Setoids-Colimit.html#6631" class="Function">X.preimage</a> <a id="10703" href="Setoids-Colimit.html#6631" class="Function">Y.preimage</a> <a id="10714" class="Symbol">(</a>
                <a id="10732" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
                <a id="10754" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="10758" href="Setoids-Colimit.html#6613" class="Function">X.i</a> <a id="10762" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10766" href="Setoids-Colimit.html#6631" class="Function">X.preimage</a> <a id="10777" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10780" href="Setoids-Colimit.html#6674" class="Function">X.x-sent-to-c</a> <a id="10794" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="10812" href="Setoids-Colimit.html#10405" class="Bound">x</a>                     <a id="10834" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="10837" href="Setoids-Colimit.html#10412" class="Bound">x≈y</a> <a id="10841" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
                <a id="10859" href="Setoids-Colimit.html#10409" class="Bound">y</a>                     <a id="10881" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="10885" href="Setoids-Colimit.html#6674" class="Function">Y.x-sent-to-c</a> <a id="10899" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
                <a id="10917" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="10921" href="Setoids-Colimit.html#6613" class="Function">Y.i</a> <a id="10925" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="10929" href="Setoids-Colimit.html#6631" class="Function">Y.preimage</a>
                <a id="10956" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
                <a id="10974" class="Symbol">)</a>
              <a id="10990" class="Symbol">}</a>
          <a id="11002" class="Keyword">in</a>
          <a id="11015" class="Keyword">record</a> <a id="11022" class="Symbol">{</a>
            <a id="11036" href="Categories.Diagram.Cocone.html#745" class="Field">arr</a> <a id="11040" class="Symbol">=</a> <a id="11042" href="Setoids-Colimit.html#10298" class="Bound">f-well-def</a> <a id="11053" class="Symbol">;</a>
            <a id="11067" href="Categories.Diagram.Cocone.html#770" class="Field">commute</a> <a id="11075" class="Symbol">=</a> <a id="11077" class="Symbol">λ</a> <a id="11079" class="Symbol">{</a><a id="11080" href="Setoids-Colimit.html#11080" class="Bound">X</a><a id="11081" class="Symbol">}</a> <a id="11083" class="Symbol">{</a><a id="11084" href="Setoids-Colimit.html#11084" class="Bound">x</a><a id="11085" class="Symbol">}</a> <a id="11087" class="Symbol">{</a><a id="11088" href="Setoids-Colimit.html#11088" class="Bound">x&#39;</a><a id="11090" class="Symbol">}</a> <a id="11092" href="Setoids-Colimit.html#11092" class="Bound">x≈x&#39;</a> <a id="11097" class="Symbol">→</a>
              <a id="11113" class="Keyword">let</a>
                <a id="11133" href="Setoids-Colimit.html#11133" class="Bound">P</a> <a id="11135" class="Symbol">=</a> <a id="11137" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="11150" class="Symbol">(</a><a id="11151" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11155" href="Setoids-Colimit.html#11080" class="Bound">X</a> <a id="11157" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11161" href="Setoids-Colimit.html#11084" class="Bound">x</a><a id="11162" class="Symbol">)</a>
                <a id="11180" class="Keyword">module</a> <a id="11187" href="Setoids-Colimit.html#11187" class="Module">P</a> <a id="11189" class="Symbol">=</a> <a id="11191" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="11210" href="Setoids-Colimit.html#11133" class="Bound">P</a>
                <a id="11228" class="Keyword">open</a> <a id="11233" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="11241" class="Symbol">(</a><a id="11242" href="Categories.Diagram.Cocone.html#588" class="Field">E.N</a><a id="11245" class="Symbol">)</a>
              <a id="11261" class="Keyword">in</a>
              <a id="11278" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="11298" href="Setoids-Colimit.html#10048" class="Bound">f</a> <a id="11300" class="Symbol">(</a><a id="11301" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="11305" href="Setoids-Colimit.html#11080" class="Bound">X</a> <a id="11307" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11311" href="Setoids-Colimit.html#11084" class="Bound">x</a><a id="11312" class="Symbol">)</a>         <a id="11322" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
              <a id="11340" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11344" href="Setoids-Colimit.html#6613" class="Function">P.i</a> <a id="11348" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11352" href="Setoids-Colimit.html#6631" class="Function">P.preimage</a>  <a id="11364" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11367" href="Setoids-Colimit.html#7918" class="Bound">lemma</a> <a id="11373" href="Setoids-Colimit.html#9986" class="Bound">E</a> <a id="11375" href="Setoids-Colimit.html#6631" class="Function">P.preimage</a> <a id="11386" href="Setoids-Colimit.html#11084" class="Bound">x</a> <a id="11388" href="Setoids-Colimit.html#6674" class="Function">P.x-sent-to-c</a> <a id="11402" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="11418" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11422" href="Setoids-Colimit.html#11080" class="Bound">X</a> <a id="11424" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11428" href="Setoids-Colimit.html#11084" class="Bound">x</a>             <a id="11442" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="11445" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11460" href="Setoids-Colimit.html#11080" class="Bound">X</a><a id="11461" class="Symbol">)</a> <a id="11463" href="Setoids-Colimit.html#11092" class="Bound">x≈x&#39;</a> <a id="11468" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="11484" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="11488" href="Setoids-Colimit.html#11080" class="Bound">X</a> <a id="11490" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="11494" href="Setoids-Colimit.html#11088" class="Bound">x&#39;</a>
              <a id="11511" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
            <a id="11525" class="Symbol">}</a>
      <a id="11533" class="Keyword">in</a>
      <a id="11542" class="Keyword">record</a> <a id="11549" class="Symbol">{</a>
        <a id="11559" href="Categories.Object.Initial.html#478" class="Field">!</a> <a id="11561" class="Symbol">=</a> <a id="11563" href="Setoids-Colimit.html#9935" class="Bound">ump</a> <a id="11567" class="Symbol">_</a> <a id="11569" class="Symbol">;</a>
        <a id="11579" href="Categories.Object.Initial.html#506" class="Field">!-unique</a> <a id="11588" class="Symbol">=</a> <a id="11590" class="Symbol">λ</a> <a id="11592" class="Symbol">{</a><a id="11593" href="Setoids-Colimit.html#11593" class="Bound">E</a><a id="11594" class="Symbol">}</a> <a id="11596" href="Setoids-Colimit.html#11596" class="Bound">w</a> <a id="11598" class="Symbol">{</a><a id="11599" href="Setoids-Colimit.html#11599" class="Bound">x</a><a id="11600" class="Symbol">}</a> <a id="11602" class="Symbol">{</a><a id="11603" href="Setoids-Colimit.html#11603" class="Bound">y</a><a id="11604" class="Symbol">}</a> <a id="11606" href="Setoids-Colimit.html#11606" class="Bound">x≈y</a> <a id="11610" class="Symbol">→</a>
          <a id="11622" class="Keyword">let</a>
            <a id="11638" class="Keyword">module</a> <a id="11645" href="Setoids-Colimit.html#11645" class="Module">E</a> <a id="11647" class="Symbol">=</a> <a id="11649" href="Categories.Diagram.Cocone.html#534" class="Module">Cocone</a> <a id="11656" href="Setoids-Colimit.html#11593" class="Bound">E</a>
            <a id="11670" class="Keyword">module</a> <a id="11677" href="Setoids-Colimit.html#11677" class="Module">w</a> <a id="11679" class="Symbol">=</a> <a id="11681" href="Categories.Diagram.Cocone.html#684" class="Module">Cocone⇒</a> <a id="11689" href="Setoids-Colimit.html#11596" class="Bound">w</a>
            <a id="11703" href="Setoids-Colimit.html#11703" class="Bound">f</a> <a id="11705" class="Symbol">=</a> <a id="11707" href="Categories.Diagram.Cocone.html#745" class="Field">Cocone⇒.arr</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Setoids-Colimit.html#9935" class="Bound">ump</a> <a id="11724" href="Setoids-Colimit.html#11593" class="Bound">E</a><a id="11725" class="Symbol">)</a>
            <a id="11739" class="Keyword">module</a> <a id="11746" href="Setoids-Colimit.html#11746" class="Module">y</a> <a id="11748" class="Symbol">=</a> <a id="11750" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="11783" href="Setoids-Colimit.html#11603" class="Bound">y</a><a id="11784" class="Symbol">)</a>
            <a id="11798" class="Keyword">module</a> <a id="11805" href="Setoids-Colimit.html#11805" class="Module">x</a> <a id="11807" class="Symbol">=</a> <a id="11809" href="Setoids-Colimit.html#6520" class="Module">comes-from-diagram</a> <a id="11828" class="Symbol">(</a><a id="11829" href="Setoids-Colimit.html#7458" class="Bound">get-preimage</a> <a id="11842" href="Setoids-Colimit.html#11599" class="Bound">x</a><a id="11843" class="Symbol">)</a>

            <a id="11858" href="Setoids-Colimit.html#11858" class="Bound">preimages-identified</a> <a id="11879" class="Symbol">=</a>
              <a id="11895" class="Comment">-- show that x.preimage and y.preimage</a>
              <a id="11948" class="Comment">-- are sent to the same in C.N</a>
              <a id="11993" class="Keyword">let</a> <a id="11997" class="Keyword">open</a> <a id="12002" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="12010" class="Symbol">(</a><a id="12011" href="Categories.Diagram.Cocone.html#588" class="Field">C.N</a><a id="12014" class="Symbol">)</a> <a id="12016" class="Keyword">in</a>
              <a id="12033" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
              <a id="12053" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12057" href="Setoids-Colimit.html#6613" class="Function">x.i</a> <a id="12061" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12065" href="Setoids-Colimit.html#6631" class="Function">x.preimage</a> <a id="12076" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12079" href="Setoids-Colimit.html#6674" class="Function">x.x-sent-to-c</a> <a id="12093" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="12109" href="Setoids-Colimit.html#11599" class="Bound">x</a>                     <a id="12131" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12134" href="Setoids-Colimit.html#11606" class="Bound">x≈y</a> <a id="12138" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
              <a id="12154" href="Setoids-Colimit.html#11603" class="Bound">y</a>                     <a id="12176" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12180" href="Setoids-Colimit.html#6674" class="Function">y.x-sent-to-c</a> <a id="12194" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
              <a id="12210" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12214" href="Setoids-Colimit.html#6613" class="Function">y.i</a> <a id="12218" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12222" href="Setoids-Colimit.html#6631" class="Function">y.preimage</a>
              <a id="12247" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

            <a id="12262" class="Keyword">open</a> <a id="12267" href="Relation.Binary.Reasoning.Setoid.html" class="Module">SetoidR</a> <a id="12275" class="Symbol">(</a><a id="12276" href="Categories.Diagram.Cocone.html#588" class="Function">E.N</a><a id="12279" class="Symbol">)</a>
          <a id="12291" class="Keyword">in</a>
          <a id="12304" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
          <a id="12320" href="Setoids-Colimit.html#11703" class="Bound">f</a> <a id="12322" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12326" href="Setoids-Colimit.html#11599" class="Bound">x</a>         <a id="12336" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12339" href="Setoids-Colimit.html#7918" class="Bound">lemma</a> <a id="12345" href="Setoids-Colimit.html#11593" class="Bound">E</a> <a id="12347" href="Setoids-Colimit.html#6631" class="Function">x.preimage</a> <a id="12358" href="Setoids-Colimit.html#6631" class="Function">y.preimage</a> <a id="12369" href="Setoids-Colimit.html#11858" class="Bound">preimages-identified</a> <a id="12390" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="12402" href="Categories.Diagram.Cocone.html#425" class="Function">E.ψ</a> <a id="12406" href="Setoids-Colimit.html#6613" class="Function">y.i</a> <a id="12410" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12414" href="Setoids-Colimit.html#6631" class="Function">y.preimage</a>                  <a id="12442" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="12446" href="Categories.Diagram.Cocone.html#770" class="Function">w.commute</a> <a id="12456" href="Setoids-Colimit.html#7506" class="Bound">refl-auto</a> <a id="12466" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
          <a id="12478" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="12484" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12488" class="Symbol">(</a><a id="12489" href="Categories.Diagram.Cocone.html#425" class="Function">C.ψ</a> <a id="12493" href="Setoids-Colimit.html#6613" class="Function">y.i</a> <a id="12497" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12501" href="Setoids-Colimit.html#6631" class="Function">y.preimage</a><a id="12511" class="Symbol">)</a>       <a id="12519" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="12522" href="Function.Bundles.html#2113" class="Field">Func.cong</a> <a id="12532" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="12538" href="Setoids-Colimit.html#6674" class="Function">y.x-sent-to-c</a> <a id="12552" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
          <a id="12564" href="Categories.Diagram.Cocone.html#745" class="Function">w.arr</a> <a id="12570" href="Function.Bundles.html#15133" class="Function Operator">⟨$⟩</a> <a id="12574" href="Setoids-Colimit.html#11603" class="Bound">y</a>
          <a id="12586" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="12594" class="Symbol">}</a>
</pre></body></html>

==> anc/Unique-Proj.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>Unique-Proj</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Keyword">open</a> <a id="41" class="Keyword">import</a> <a id="48" href="Level.html" class="Module">Level</a>

<a id="55" class="Comment">-- Aim of this file: sufficient conditions such that</a>
<a id="108" class="Comment">-- a coalgebra colimit has unique projection/injection homorphisms.</a>

<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Categories.Category.html" class="Module">Categories.Category</a>
<a id="209" class="Keyword">open</a> <a id="214" class="Keyword">import</a> <a id="221" href="Categories.Functor.html" class="Module">Categories.Functor</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Categories.Functor.Hom.html" class="Module">Categories.Functor.Hom</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Categories.Functor.Coalgebra.html" class="Module">Categories.Functor.Coalgebra</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Categories.Category.Construction.F-Coalgebras.html" class="Module">Categories.Category.Construction.F-Coalgebras</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Categories.Diagram.Colimit.html" class="Module">Categories.Diagram.Colimit</a>

<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Filtered.html" class="Module">Filtered</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="CoalgColim.html" class="Module">CoalgColim</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Data.Product.html" class="Module">Data.Product</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Categories.Functor.Properties.html" class="Module">Categories.Functor.Properties</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Categories.Functor.Properties.html#1132" class="Function">Full</a><a id="600" class="Symbol">)</a>

<a id="603" class="Keyword">module</a> <a id="610" href="Unique-Proj.html" class="Module">Unique-Proj</a> <a id="622" class="Symbol">{</a><a id="623" href="Unique-Proj.html#623" class="Bound">o</a> <a id="625" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="627" href="Unique-Proj.html#627" class="Bound">fil-level</a><a id="636" class="Symbol">}</a>
  <a id="640" class="Symbol">(</a><a id="641" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="643" class="Symbol">:</a> <a id="645" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="654" href="Unique-Proj.html#623" class="Bound">o</a> <a id="656" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="658" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="659" class="Symbol">)</a>
  <a id="663" class="Symbol">(</a><a id="664" href="Unique-Proj.html#664" class="Bound">F</a> <a id="666" class="Symbol">:</a> <a id="668" href="Categories.Functor.html#283" class="Function">Endofunctor</a> <a id="680" href="Unique-Proj.html#641" class="Bound">𝒞</a><a id="681" class="Symbol">)</a>
  <a id="685" class="Symbol">(</a><a id="686" href="Unique-Proj.html#686" class="Bound">Fil</a> <a id="690" class="Symbol">:</a> <a id="692" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="701" class="Symbol">(</a><a id="702" href="Unique-Proj.html#623" class="Bound">o</a> <a id="704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="706" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="707" class="Symbol">)</a> <a id="709" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="711" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="713" class="Symbol">→</a> <a id="715" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="719" href="Unique-Proj.html#627" class="Bound">fil-level</a><a id="728" class="Symbol">)</a> <a id="730" class="Comment">-- some variant of &#39;filtered&#39;</a>
  <a id="762" class="Symbol">(</a><a id="763" href="Unique-Proj.html#763" class="Bound">Fil-to-filtered</a> <a id="779" class="Symbol">:</a> <a id="781" class="Symbol">∀</a> <a id="783" class="Symbol">{</a><a id="784" href="Unique-Proj.html#784" class="Bound">𝒟</a> <a id="786" class="Symbol">:</a> <a id="788" href="Categories.Category.Core.html#442" class="Record">Category</a> <a id="797" class="Symbol">(</a><a id="798" href="Unique-Proj.html#623" class="Bound">o</a> <a id="800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="802" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="803" class="Symbol">)</a> <a id="805" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="807" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="808" class="Symbol">}</a> <a id="810" class="Symbol">→</a> <a id="812" href="Unique-Proj.html#686" class="Bound">Fil</a> <a id="816" href="Unique-Proj.html#784" class="Bound">𝒟</a> <a id="818" class="Symbol">→</a> <a id="820" href="Filtered.html#2499" class="Record">filtered</a> <a id="829" href="Unique-Proj.html#784" class="Bound">𝒟</a><a id="830" class="Symbol">)</a> <a id="832" class="Comment">-- .. which implies filtered</a>
  <a id="863" class="Symbol">(</a><a id="864" href="Unique-Proj.html#864" class="Bound">A,α</a> <a id="868" class="Symbol">:</a> <a id="870" href="CoalgColim.html#890" class="Record">CoalgColim</a> <a id="881" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="883" href="Unique-Proj.html#664" class="Bound">F</a> <a id="885" class="Symbol">(</a><a id="886" href="Iterate.Assumptions.html#980" class="Record">FiniteRecursive</a> <a id="902" class="Symbol">{</a><a id="903" class="Argument">o&#39;</a> <a id="906" class="Symbol">=</a> <a id="908" href="Unique-Proj.html#623" class="Bound">o</a> <a id="910" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="912" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="913" class="Symbol">}</a> <a id="915" class="Symbol">{</a><a id="916" class="Argument">ℓ&#39;</a> <a id="919" class="Symbol">=</a> <a id="921" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="922" class="Symbol">}</a> <a id="924" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="926" href="Unique-Proj.html#664" class="Bound">F</a> <a id="928" href="Unique-Proj.html#686" class="Bound">Fil</a><a id="931" class="Symbol">)</a> <a id="933" class="Symbol">{</a><a id="934" href="Unique-Proj.html#623" class="Bound">o</a> <a id="936" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="938" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="939" class="Symbol">}</a> <a id="941" class="Symbol">{</a><a id="942" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="943" class="Symbol">}</a> <a id="945" class="Symbol">{</a><a id="946" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="947" class="Symbol">})</a>
  <a id="952" class="Keyword">where</a>

<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Categories.Morphism.Reasoning.Core.html" class="Module">Categories.Morphism.Reasoning.Core</a> <a id="1006" href="Unique-Proj.html#641" class="Bound">𝒞</a>
<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Presentable.html" class="Module">Presentable</a> <a id="1032" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Unique-Proj.html#623" class="Bound">o</a> <a id="1037" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1039" href="Unique-Proj.html#625" class="Bound">ℓ</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="1044" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="1046" href="Unique-Proj.html#686" class="Bound">Fil</a>
<a id="1050" class="Keyword">open</a> <a id="1055" class="Keyword">import</a> <a id="1062" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="1109" class="Comment">-- given a coalgebra colimit A,α, its projection homomorphisms</a>
<a id="1172" class="Comment">-- are the unique homomorphisms from the diagram elements to the colimit.</a>
<a id="1246" class="Comment">--</a>
<a id="1249" class="Keyword">private</a>
  <a id="1259" class="Keyword">module</a> <a id="A,α"></a><a id="1266" href="Unique-Proj.html#1266" class="Module">A,α</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="CoalgColim.html#890" class="Module">CoalgColim.CoalgColim</a> <a id="1294" href="Unique-Proj.html#864" class="Bound">A,α</a>
  <a id="1300" class="Keyword">open</a> <a id="1305" class="Keyword">import</a> <a id="1312" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a>
  <a id="1333" class="Keyword">open</a> <a id="1338" href="Hom-Colimit-Choice.html#901" class="Module">Hom-Colimit-Choice.LiftHom</a> <a id="1365" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="1367" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="1369" href="Unique-Proj.html#625" class="Bound">ℓ</a> <a id="1371" href="Unique-Proj.html#625" class="Bound">ℓ</a>


<a id="hom-to-coalg-colim-triangle"></a><a id="1375" href="Unique-Proj.html#1375" class="Function">hom-to-coalg-colim-triangle</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Unique-Proj.html#1408" class="Bound">B,β</a> <a id="1412" class="Symbol">:</a> <a id="1414" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="1426" href="Unique-Proj.html#664" class="Bound">F</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">→</a>
  <a id="1433" href="Presentable.html#1094" class="Function">presentable</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Categories.Functor.Coalgebra.html#571" class="Field">F-Coalgebra.A</a> <a id="1460" href="Unique-Proj.html#1408" class="Bound">B,β</a><a id="1463" class="Symbol">)</a> <a id="1465" class="Symbol">→</a>
  <a id="1469" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="1487" class="Symbol">(</a><a id="1488" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="1505" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="1508" href="CoalgColim.html#1193" class="Field">A,α.D</a><a id="1513" class="Symbol">)</a> <a id="1515" href="Unique-Proj.html#664" class="Bound">F</a> <a id="1517" class="Symbol">→</a>
  <a id="1521" class="Comment">-- ^- F preserves the colimit &#39;coalg&#39;</a>
  <a id="1561" class="Symbol">(</a><a id="1562" href="Unique-Proj.html#1562" class="Bound">h</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1579" href="Unique-Proj.html#664" class="Bound">F</a> <a id="1581" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="1583" href="Unique-Proj.html#1408" class="Bound">B,β</a> <a id="1587" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="1589" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="1606" href="Categories.Category.html#502" class="Function Operator">]</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a>
  <a id="1613" href="Unique-Proj.html#686" class="Bound">Fil</a> <a id="1617" class="Symbol">(</a><a id="1618" href="CoalgColim.html#1132" class="Field">CoalgColim.𝒟</a> <a id="1631" href="Unique-Proj.html#864" class="Bound">A,α</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">→</a>
  <a id="1640" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="1663" href="Unique-Proj.html#664" class="Bound">F</a><a id="1664" class="Symbol">)</a> <a id="1666" href="CoalgColim.html#1810" class="Function">A,α.colim</a> <a id="1676" href="Unique-Proj.html#1562" class="Bound">h</a>
<a id="1678" href="Unique-Proj.html#1375" class="Function">hom-to-coalg-colim-triangle</a> <a id="1706" class="Symbol">{</a><a id="1707" href="Unique-Proj.html#1707" class="Bound">B,β</a><a id="1710" class="Symbol">}</a> <a id="1712" href="Unique-Proj.html#1712" class="Bound">B-presentable</a> <a id="1726" href="Unique-Proj.html#1726" class="Bound">F-finitary</a> <a id="1737" href="Unique-Proj.html#1737" class="Bound">h</a> <a id="1739" href="Unique-Proj.html#1739" class="Bound">𝒟-Fil</a> <a id="1745" class="Symbol">=</a>
  <a id="1749" href="Hom-Colimit-Choice.html#1900" class="InductiveConstructor">triangle</a> <a id="1758" href="Unique-Proj.html#4330" class="Function">i</a> <a id="1760" href="Unique-Proj.html#4811" class="Function">g∘p&#39;</a> <a id="1765" href="Unique-Proj.html#5198" class="Function">g∘p&#39;-equation</a>
  <a id="1781" class="Keyword">where</a>
    <a id="1791" class="Keyword">module</a> <a id="1798" href="Unique-Proj.html#1798" class="Module">F</a> <a id="1800" class="Symbol">=</a> <a id="1802" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1810" href="Unique-Proj.html#664" class="Bound">F</a>
    <a id="1816" class="Comment">-- we denote the forgetful functor by U:</a>
    <a id="1861" href="Unique-Proj.html#1861" class="Function">U</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a>
    <a id="1886" class="Keyword">module</a> <a id="1893" href="Unique-Proj.html#1893" class="Module">U</a> <a id="1895" class="Symbol">=</a> <a id="1897" href="Categories.Functor.Core.html#248" class="Module">Functor</a> <a id="1905" href="Unique-Proj.html#1861" class="Function">U</a>
    <a id="1911" class="Keyword">open</a> <a id="1916" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="1925" href="Unique-Proj.html#641" class="Bound">𝒞</a>
    <a id="1931" class="Keyword">open</a> <a id="1936" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1948" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a>
    <a id="1969" class="Keyword">open</a> <a id="1974" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="1986" href="Unique-Proj.html#1707" class="Bound">B,β</a> <a id="1990" class="Keyword">renaming</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Categories.Functor.Coalgebra.html#571" class="Field">A</a> <a id="2002" class="Symbol">to</a> <a id="2005" class="Field">B</a><a id="2006" class="Symbol">;</a> <a id="2008" href="Categories.Functor.Coalgebra.html#585" class="Field">α</a> <a id="2010" class="Symbol">to</a> <a id="2013" class="Field">β</a><a id="2014" class="Symbol">)</a>
    <a id="2020" class="Keyword">module</a> <a id="2027" href="Unique-Proj.html#2027" class="Module">h</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="2052" href="Unique-Proj.html#1737" class="Bound">h</a>
    <a id="2058" class="Comment">-- Since B is presentable, we obtain a Triangle in 𝒞:</a>
    <a id="2116" href="Unique-Proj.html#2116" class="Function">t</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="2129" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="2131" href="CoalgColim.html#1676" class="Function">A,α.carrier-colim</a> <a id="2149" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>
    <a id="2157" href="Unique-Proj.html#2116" class="Function">t</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="Hom-Colimit-Choice.html#2130" class="Function">hom-colim-choice</a> <a id="2178" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="2180" href="CoalgColim.html#1676" class="Function">A,α.carrier-colim</a> <a id="2198" href="Unique-Proj.html#2005" class="Function">B</a>
      <a id="2206" class="Symbol">(</a><a id="2207" href="Unique-Proj.html#1712" class="Bound">B-presentable</a> <a id="2221" href="CoalgColim.html#1132" class="Field">A,α.𝒟</a> <a id="2227" href="Unique-Proj.html#1739" class="Bound">𝒟-Fil</a> <a id="2233" class="Symbol">(</a><a id="2234" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="2251" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2254" href="CoalgColim.html#1193" class="Field">A,α.D</a><a id="2259" class="Symbol">))</a>
      <a id="2268" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>
    <a id="2276" class="Keyword">module</a> <a id="2283" href="Unique-Proj.html#2283" class="Module">t</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Hom-Colimit-Choice.html#1757" class="Module">Triangle</a> <a id="2296" href="Unique-Proj.html#2116" class="Function">t</a>
    <a id="2302" class="Comment">-- denote the intermediate coalgebra by:</a>
    <a id="2347" href="Unique-Proj.html#2347" class="Function">X</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="2359" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a>
    <a id="2367" class="Keyword">module</a> <a id="2374" href="Unique-Proj.html#2374" class="Module">X</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="2390" href="Unique-Proj.html#2347" class="Function">X</a>
    <a id="2396" class="Comment">-- Even though t.p&#39; : B → D t.x is a factorization through the diagram,</a>
    <a id="2472" class="Comment">-- t.p&#39; is not necessarily a coalgebra homomorphism from B,β to X. The</a>
    <a id="2547" class="Comment">-- homomorphism square for t.p&#39; would have these two paths:</a>
    <a id="2611" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="2614" class="Symbol">:</a> <a id="2616" href="Unique-Proj.html#2005" class="Function">B</a> <a id="2618" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2620" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Categories.Functor.Core.html#797" class="Function">A,α.U∘D.₀</a> <a id="2635" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="2638" class="Symbol">)</a>
    <a id="2644" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="2647" class="Symbol">=</a> <a id="2649" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="2653" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2655" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a>
    <a id="2664" href="Unique-Proj.html#2664" class="Function">p₂</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Unique-Proj.html#2005" class="Function">B</a> <a id="2671" href="Categories.Category.Core.html#575" class="Function Operator">⇒</a> <a id="2673" href="Categories.Functor.Core.html#797" class="Function">F.₀</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Categories.Functor.Core.html#797" class="Function">A,α.U∘D.₀</a> <a id="2688" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="2691" class="Symbol">)</a>
    <a id="2697" href="Unique-Proj.html#2664" class="Function">p₂</a> <a id="2700" class="Symbol">=</a> <a id="2702" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="2706" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="2711" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="2713" href="Unique-Proj.html#2013" class="Function">β</a>
    <a id="2719" class="Comment">-- We will use that p₁ and p₂ are competing factorizations for the colimit</a>
    <a id="2798" class="Comment">-- obtained after applying F.</a>
    <a id="2832" class="Comment">-- For this, we let the functor F preserve the colimit:</a>
    <a id="2892" href="Unique-Proj.html#2892" class="Function">F-colim</a> <a id="2900" class="Symbol">:</a> <a id="2902" href="Categories.Diagram.Colimit.html#961" class="Record">Colimit</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Unique-Proj.html#664" class="Bound">F</a> <a id="2913" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2916" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="2933" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="2936" href="CoalgColim.html#1193" class="Field">A,α.D</a><a id="2941" class="Symbol">)</a>
    <a id="2947" href="Unique-Proj.html#2892" class="Function">F-colim</a> <a id="2955" class="Symbol">=</a> <a id="2957" href="Colimit-Lemmas.html#1467" class="Function">Colimit-from-prop</a> <a id="2975" class="Symbol">(</a><a id="2976" href="Unique-Proj.html#1726" class="Bound">F-finitary</a> <a id="2987" href="CoalgColim.html#1676" class="Function">A,α.carrier-colim</a><a id="3004" class="Symbol">)</a>
    <a id="3010" class="Keyword">module</a> <a id="3017" href="Unique-Proj.html#3017" class="Module">F-colim</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Categories.Diagram.Colimit.html#961" class="Module">Colimit</a> <a id="3035" href="Unique-Proj.html#2892" class="Function">F-colim</a>

    <a id="3048" href="Unique-Proj.html#3048" class="Function">p₁-vs-p₂</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Categories.Diagram.Colimit.html#1204" class="Function">F-colim.proj</a> <a id="3072" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a> <a id="3076" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3078" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="3081" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="3083" href="Categories.Diagram.Colimit.html#1204" class="Function">F-colim.proj</a> <a id="3096" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a> <a id="3100" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3102" href="Unique-Proj.html#2664" class="Function">p₂</a>
    <a id="3109" href="Unique-Proj.html#3048" class="Function">p₁-vs-p₂</a> <a id="3118" class="Symbol">=</a>
      <a id="3126" class="Comment">-- We use the following diagram:</a>
      <a id="3165" class="Comment">--     .------ h --------.</a>
      <a id="3198" class="Comment">--    /                  V</a>
      <a id="3231" class="Comment">--   B -t.p&#39;-&gt; X -proj-&gt; A</a>
      <a id="3264" class="Comment">--   |         |         |</a>
      <a id="3297" class="Comment">--  β|    ?    |   hom   |α</a>
      <a id="3331" class="Comment">--   V         V         V</a>
      <a id="3364" class="Comment">--   FB ----&gt; FX -----&gt; FA</a>
      <a id="3397" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="3409" href="Categories.Diagram.Colimit.html#1204" class="Function">F-colim.proj</a> <a id="3422" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a> <a id="3426" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3428" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="3431" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="3441" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Categories.Functor.Core.html#806" class="Function">U.₁</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="3466" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="3469" class="Symbol">))</a> <a id="3472" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3474" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="3478" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3480" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a>
        <a id="3493" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3497" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Categories.Functor.Coalgebra.html#1433" class="Field">F-Coalgebra-Morphism.commutes</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="3552" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="3555" class="Symbol">))</a> <a id="3558" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="3566" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="3568" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3570" href="Categories.Functor.Core.html#806" class="Function">U.₁</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="3590" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="3593" class="Symbol">)</a> <a id="3595" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3597" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a>
        <a id="3610" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="3614" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="3622" href="Hom-Colimit-Choice.html#1962" class="Function">t.commutes</a> <a id="3633" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="3641" href="Categories.Functor.Coalgebra.html#585" class="Function">α</a> <a id="3643" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3645" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a>
        <a id="3657" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3660" href="Categories.Functor.Coalgebra.html#1433" class="Function">h.commutes</a> <a id="3671" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3679" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3683" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="3687" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3689" href="Unique-Proj.html#2013" class="Function">β</a>
        <a id="3699" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="3702" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Categories.Functor.Core.html#696" class="Function">F.F-resp-≈</a> <a id="3720" href="Hom-Colimit-Choice.html#1962" class="Function">t.commutes</a> <a id="3731" href="Categories.Category.Core.html#3061" class="Function Operator">○</a> <a id="3733" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a><a id="3747" class="Symbol">)</a> <a id="3749" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="3757" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Categories.Functor.Core.html#806" class="Function">U.₁</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="3782" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a><a id="3785" class="Symbol">))</a> <a id="3788" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3790" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="3794" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="3799" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3801" href="Unique-Proj.html#2013" class="Function">β</a> <a id="3803" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="3813" href="Categories.Diagram.Colimit.html#1204" class="Function">F-colim.proj</a> <a id="3826" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a> <a id="3830" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="3832" href="Unique-Proj.html#2664" class="Function">p₂</a>
      <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="3849" class="Keyword">where</a> <a id="3855" class="Keyword">open</a> <a id="3860" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

    <a id="3878" class="Comment">-- Since the diagram scheme is filtered, p₁ and p₂ are merged somewhere</a>
    <a id="3954" class="Comment">-- within the diagram, as the following Σ-type witnesses:</a>
    <a id="4016" href="Unique-Proj.html#4016" class="Function">dia-merge</a> <a id="4026" class="Symbol">=</a>
      <a id="4034" href="Hom-Colimit-Choice.html#6381" class="Function">hom-colim-unique-factor₁</a>
          <a id="4069" class="Comment">-- Basic facts about the colimit:</a>
          <a id="4113" href="Unique-Proj.html#641" class="Bound">𝒞</a> <a id="4115" href="Unique-Proj.html#2892" class="Function">F-colim</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Unique-Proj.html#763" class="Bound">Fil-to-filtered</a> <a id="4140" href="Unique-Proj.html#1739" class="Bound">𝒟-Fil</a><a id="4145" class="Symbol">)</a> <a id="4147" href="Unique-Proj.html#2005" class="Function">B</a>
          <a id="4159" class="Comment">-- Using that hom(B,-) preserves it:</a>
          <a id="4206" class="Symbol">(</a><a id="4207" href="Unique-Proj.html#1712" class="Bound">B-presentable</a> <a id="4221" href="CoalgColim.html#1132" class="Field">A,α.𝒟</a> <a id="4227" href="Unique-Proj.html#1739" class="Bound">𝒟-Fil</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Unique-Proj.html#664" class="Bound">F</a> <a id="4236" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="4239" href="CoalgColim.html#1597" class="Function">A,α.U∘D</a><a id="4246" class="Symbol">)</a> <a id="4248" href="Unique-Proj.html#2892" class="Function">F-colim</a><a id="4255" class="Symbol">)</a>
          <a id="4267" class="Comment">-- the competing factorizations:</a>
          <a id="4310" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="4313" href="Unique-Proj.html#2664" class="Function">p₂</a> <a id="4316" href="Unique-Proj.html#3048" class="Function">p₁-vs-p₂</a>

    <a id="4330" href="Unique-Proj.html#4330" class="Function">i</a> <a id="4332" class="Symbol">:</a> <a id="4334" href="Categories.Category.Core.html#559" class="Function">A,α.𝒟.Obj</a>
    <a id="4348" href="Unique-Proj.html#4330" class="Function">i</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4358" href="Unique-Proj.html#4016" class="Function">dia-merge</a>
    <a id="4372" class="Comment">-- call the coalgebra Y:</a>
    <a id="4401" href="Unique-Proj.html#4401" class="Function">Y</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="4413" href="Unique-Proj.html#4330" class="Function">i</a>
    <a id="4419" class="Keyword">module</a> <a id="4426" href="Unique-Proj.html#4426" class="Module">Y</a> <a id="4428" class="Symbol">=</a> <a id="4430" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="4442" href="Unique-Proj.html#4401" class="Function">Y</a>
    <a id="4448" class="Comment">-- The connecting morphism in the diagram:</a>
    <a id="4495" href="Unique-Proj.html#4495" class="Function">g</a> <a id="4497" class="Symbol">:</a> <a id="4499" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4520" href="Unique-Proj.html#2347" class="Function">X</a> <a id="4522" href="Unique-Proj.html#4401" class="Function">Y</a>
    <a id="4528" href="Unique-Proj.html#4495" class="Function">g</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Categories.Functor.Core.html#806" class="Function">A,α.D.₁</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4547" class="Symbol">(</a><a id="4548" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4554" href="Unique-Proj.html#4016" class="Function">dia-merge</a><a id="4563" class="Symbol">))</a>
    <a id="4570" class="Keyword">module</a> <a id="4577" href="Unique-Proj.html#4577" class="Module">g</a> <a id="4579" class="Symbol">=</a> <a id="4581" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="4602" href="Unique-Proj.html#4495" class="Function">g</a>
    <a id="4608" class="Comment">-- which has the property that it merges p₁ and p₂:</a>
    <a id="4664" href="Unique-Proj.html#4664" class="Function">g-merges</a> <a id="4673" class="Symbol">:</a> <a id="4675" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4679" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="4683" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4685" href="Unique-Proj.html#2611" class="Function">p₁</a> <a id="4688" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="4690" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="4694" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="4698" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4700" href="Unique-Proj.html#2664" class="Function">p₂</a>
    <a id="4707" href="Unique-Proj.html#4664" class="Function">g-merges</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4731" href="Unique-Proj.html#4016" class="Function">dia-merge</a><a id="4740" class="Symbol">)</a>


    <a id="4748" class="Comment">-- Its composition with t.p&#39; is the desired factorization:</a>
    <a id="4811" href="Unique-Proj.html#4811" class="Function">g∘p&#39;</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="4839" href="Unique-Proj.html#1707" class="Bound">B,β</a> <a id="4843" href="Unique-Proj.html#4401" class="Function">Y</a>
    <a id="4849" href="Unique-Proj.html#4811" class="Function">g∘p&#39;</a> <a id="4854" class="Symbol">=</a> <a id="4856" class="Keyword">record</a> <a id="4863" class="Symbol">{</a>
      <a id="4871" href="Categories.Functor.Coalgebra.html#1411" class="Field">f</a> <a id="4873" class="Symbol">=</a> <a id="4875" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="4879" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4881" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="4886" class="Symbol">;</a>
      <a id="4894" href="Categories.Functor.Coalgebra.html#1433" class="Field">commutes</a> <a id="4903" class="Symbol">=</a>
        <a id="4913" class="Keyword">let</a> <a id="4917" class="Keyword">open</a> <a id="4922" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="4935" class="Keyword">in</a>
        <a id="4946" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
        <a id="4960" href="Categories.Functor.Coalgebra.html#585" class="Function">Y.α</a> <a id="4964" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4966" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="4970" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="4972" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="4977" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="4980" href="Categories.Morphism.Reasoning.Core.html#3587" class="Function">extendʳ</a> <a id="4988" href="Categories.Functor.Coalgebra.html#1433" class="Function">g.commutes</a> <a id="4999" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5009" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5013" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="5017" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5019" href="Categories.Functor.Coalgebra.html#585" class="Function">X.α</a> <a id="5023" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5025" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="5030" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5033" href="Unique-Proj.html#4664" class="Function">g-merges</a> <a id="5042" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
        <a id="5052" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5056" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="5060" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5062" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5066" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="5071" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5073" href="Unique-Proj.html#2013" class="Function">β</a> <a id="5075" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5079" href="Categories.Morphism.Reasoning.Core.html#2485" class="Function">pushˡ</a> <a id="5085" href="Categories.Functor.Core.html#565" class="Function">F.homomorphism</a> <a id="5100" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
        <a id="5110" href="Categories.Functor.Core.html#806" class="Function">F.₁</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="5119" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5121" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a><a id="5125" class="Symbol">)</a> <a id="5127" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5129" href="Unique-Proj.html#2013" class="Function">β</a>
        <a id="5139" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
      <a id="5147" class="Symbol">}</a>
    <a id="5153" class="Keyword">module</a> <a id="5160" href="Unique-Proj.html#5160" class="Module">g∘p&#39;</a> <a id="5165" class="Symbol">=</a> <a id="5167" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="5188" href="Unique-Proj.html#4811" class="Function">g∘p&#39;</a>

    <a id="5198" href="Unique-Proj.html#5198" class="Function">g∘p&#39;-equation</a> <a id="5212" class="Symbol">:</a> <a id="5214" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="5218" href="Categories.Category.Core.html#595" class="Function Operator">≈</a> <a id="5220" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="5243" href="Unique-Proj.html#4330" class="Function">i</a> <a id="5245" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5247" href="Categories.Functor.Coalgebra.html#1411" class="Function">g∘p&#39;.f</a>
    <a id="5258" href="Unique-Proj.html#5198" class="Function">g∘p&#39;-equation</a> <a id="5272" class="Symbol">=</a>
      <a id="5280" class="Keyword">let</a> <a id="5284" class="Keyword">open</a> <a id="5289" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a> <a id="5302" class="Keyword">in</a>
      <a id="5311" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
      <a id="5323" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="5327" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5330" href="Hom-Colimit-Choice.html#1962" class="Function">t.commutes</a> <a id="5341" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
      <a id="5349" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="5372" href="Hom-Colimit-Choice.html#1925" class="Function">t.x</a> <a id="5376" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5378" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="5383" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5387" href="Categories.Morphism.Reasoning.Core.html#2048" class="Function">pullˡ</a> <a id="5393" class="Symbol">(</a><a id="5394" href="Categories.Diagram.Colimit.html#1221" class="Function">A,α.colim.colimit-commute</a> <a id="5420" class="Symbol">_)</a> <a id="5423" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
      <a id="5431" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="5454" href="Unique-Proj.html#4330" class="Function">i</a> <a id="5456" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5458" href="Categories.Functor.Coalgebra.html#1411" class="Function">g.f</a> <a id="5462" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5464" href="Hom-Colimit-Choice.html#1941" class="Function">t.p&#39;</a> <a id="5469" href="Relation.Binary.Reasoning.Syntax.html#11017" class="Function">≡⟨⟩</a>
      <a id="5479" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="5502" href="Unique-Proj.html#4330" class="Function">i</a> <a id="5504" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5506" href="Categories.Functor.Coalgebra.html#1411" class="Function">g∘p&#39;.f</a>
      <a id="5519" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>

<a id="5522" class="Comment">-- if a coalgebra morphism h factors through a full diagram,</a>
<a id="5583" class="Comment">-- then h must match the projection</a>
<a id="unique-proj-if-triangle"></a><a id="5619" href="Unique-Proj.html#5619" class="Function">unique-proj-if-triangle</a> <a id="5643" class="Symbol">:</a> <a id="5645" class="Symbol">∀</a> <a id="5647" class="Symbol">{</a><a id="5648" href="Unique-Proj.html#5648" class="Bound">i</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Categories.Category.Core.html#559" class="Function">A,α.𝒟.Obj</a><a id="5661" class="Symbol">}</a> <a id="5663" class="Symbol">→</a>
  <a id="5667" href="Helper-Definitions.html#422" class="Record">Full-≈</a> <a id="5674" href="CoalgColim.html#1193" class="Field">A,α.D</a> <a id="5680" class="Symbol">→</a>
  <a id="5684" class="Symbol">(</a><a id="5685" href="Unique-Proj.html#5685" class="Bound">h</a> <a id="5687" class="Symbol">:</a> <a id="5689" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5702" href="Unique-Proj.html#664" class="Bound">F</a> <a id="5704" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="5706" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="5714" href="Unique-Proj.html#5648" class="Bound">i</a> <a id="5716" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="5718" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="5735" href="Categories.Category.html#502" class="Function Operator">]</a><a id="5736" class="Symbol">)</a> <a id="5738" class="Symbol">→</a>
  <a id="5742" href="Hom-Colimit-Choice.html#1757" class="Record">Triangle</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5765" href="Unique-Proj.html#664" class="Bound">F</a><a id="5766" class="Symbol">)</a> <a id="5768" href="CoalgColim.html#1810" class="Function">A,α.colim</a> <a id="5778" href="Unique-Proj.html#5685" class="Bound">h</a> <a id="5780" class="Symbol">→</a>
  <a id="5784" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="5797" href="Unique-Proj.html#664" class="Bound">F</a> <a id="5799" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="5801" href="Unique-Proj.html#5685" class="Bound">h</a> <a id="5803" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="5805" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="5820" href="Unique-Proj.html#5648" class="Bound">i</a> <a id="5822" href="Categories.Category.html#609" class="Function Operator">]</a>
<a id="5824" href="Unique-Proj.html#5619" class="Function">unique-proj-if-triangle</a> <a id="5848" class="Symbol">{</a><a id="5849" href="Unique-Proj.html#5849" class="Bound">i</a><a id="5850" class="Symbol">}</a> <a id="5852" href="Unique-Proj.html#5852" class="Bound">D-Full</a> <a id="5859" href="Unique-Proj.html#5859" class="Bound">h</a> <a id="5861" href="Unique-Proj.html#5861" class="Bound">t</a> <a id="5863" class="Symbol">=</a>
  <a id="5867" class="Comment">-- we can reason on the level of 𝒞:</a>
  <a id="5905" href="Relation.Binary.Reasoning.Syntax.html#1510" class="Function Operator">begin</a>
  <a id="5913" href="Categories.Functor.Coalgebra.html#1411" class="Function">h.f</a> <a id="5917" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="5920" href="Hom-Colimit-Choice.html#1962" class="Field">t.commutes</a> <a id="5931" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="5935" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="5958" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a> <a id="5962" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="5964" href="Categories.Functor.Coalgebra.html#1411" class="Function">p&#39;.f</a>
   <a id="5972" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">≈˘⟨</a> <a id="5976" href="Categories.Category.Core.html#2734" class="Function Operator">refl⟩∘⟨</a> <a id="5984" href="Unique-Proj.html#6511" class="Function">Dp≈p&#39;</a> <a id="5990" href="Relation.Binary.Reasoning.Syntax.html#7400" class="Function">⟩</a>
  <a id="5994" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="6017" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a> <a id="6021" href="Categories.Category.Core.html#656" class="Function Operator">∘</a> <a id="6023" class="Symbol">(</a><a id="6024" href="Categories.Functor.Core.html#806" class="Function">A,α.U∘D.₁</a> <a id="6034" href="Unique-Proj.html#6324" class="Function">p</a><a id="6035" class="Symbol">)</a>
   <a id="6040" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">≈⟨</a> <a id="6043" href="Categories.Diagram.Colimit.html#1221" class="Function">A,α.carrier-colim.colimit-commute</a> <a id="6077" href="Unique-Proj.html#6324" class="Function">p</a> <a id="6079" href="Relation.Binary.Reasoning.Syntax.html#7049" class="Function">⟩</a>
  <a id="6083" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.carrier-colim.proj</a> <a id="6106" href="Unique-Proj.html#5849" class="Bound">i</a>
  <a id="6110" href="Relation.Binary.Reasoning.Syntax.html#12283" class="Function Operator">∎</a>
  <a id="6114" class="Keyword">where</a>
    <a id="6124" class="Keyword">module</a> <a id="6131" href="Unique-Proj.html#6131" class="Module">D-Full</a> <a id="6138" class="Symbol">=</a> <a id="6140" href="Helper-Definitions.html#422" class="Module">Full-≈</a> <a id="6147" href="Unique-Proj.html#5852" class="Bound">D-Full</a>
    <a id="6158" class="Keyword">module</a> <a id="6165" href="Unique-Proj.html#6165" class="Module">t</a> <a id="6167" class="Symbol">=</a> <a id="6169" href="Hom-Colimit-Choice.html#1757" class="Module">Triangle</a> <a id="6178" href="Unique-Proj.html#5861" class="Bound">t</a>
    <a id="6184" href="Unique-Proj.html#6184" class="Function">B</a> <a id="6186" class="Symbol">:</a> <a id="6188" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="6200" href="Unique-Proj.html#664" class="Bound">F</a>
    <a id="6206" href="Unique-Proj.html#6184" class="Function">B</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="6218" href="Unique-Proj.html#5849" class="Bound">i</a>
    <a id="6224" class="Keyword">module</a> <a id="6231" href="Unique-Proj.html#6231" class="Module">B</a> <a id="6233" class="Symbol">=</a> <a id="6235" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="6247" href="Unique-Proj.html#6184" class="Function">B</a>
    <a id="6253" href="Unique-Proj.html#6253" class="Function">X</a> <a id="6255" class="Symbol">:</a> <a id="6257" href="Categories.Functor.Coalgebra.html#483" class="Record">F-Coalgebra</a> <a id="6269" href="Unique-Proj.html#664" class="Bound">F</a>
    <a id="6275" href="Unique-Proj.html#6253" class="Function">X</a> <a id="6277" class="Symbol">=</a> <a id="6279" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="6287" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a>
    <a id="6295" class="Keyword">module</a> <a id="6302" href="Unique-Proj.html#6302" class="Module">X</a> <a id="6304" class="Symbol">=</a> <a id="6306" href="Categories.Functor.Coalgebra.html#483" class="Module">F-Coalgebra</a> <a id="6318" href="Unique-Proj.html#6253" class="Function">X</a>
    <a id="6324" href="Unique-Proj.html#6324" class="Function">p</a> <a id="6326" class="Symbol">:</a> <a id="6328" href="CoalgColim.html#1132" class="Field">A,α.𝒟</a> <a id="6334" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="6336" href="Unique-Proj.html#5849" class="Bound">i</a> <a id="6338" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="6340" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a> <a id="6344" href="Categories.Category.html#502" class="Function Operator">]</a>
    <a id="6350" href="Unique-Proj.html#6324" class="Function">p</a> <a id="6352" class="Symbol">=</a> <a id="6354" href="Helper-Definitions.html#719" class="Function">D-Full.preimage</a> <a id="6370" href="Unique-Proj.html#5849" class="Bound">i</a> <a id="6372" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a> <a id="6376" href="Hom-Colimit-Choice.html#1941" class="Field">t.p&#39;</a>
    <a id="6385" href="Unique-Proj.html#6385" class="Function">p&#39;</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Categories.Functor.Coalgebra.html#1350" class="Record">F-Coalgebra-Morphism</a> <a id="6411" href="Unique-Proj.html#6184" class="Function">B</a> <a id="6413" href="Unique-Proj.html#6253" class="Function">X</a>
    <a id="6419" href="Unique-Proj.html#6385" class="Function">p&#39;</a> <a id="6422" class="Symbol">=</a> <a id="6424" href="Hom-Colimit-Choice.html#1941" class="Field">t.p&#39;</a>
    <a id="6433" class="Keyword">module</a> <a id="6440" href="Unique-Proj.html#6440" class="Module">p&#39;</a> <a id="6443" class="Symbol">=</a> <a id="6445" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="6466" href="Unique-Proj.html#6385" class="Function">p&#39;</a>
    <a id="6473" class="Keyword">module</a> <a id="6480" href="Unique-Proj.html#6480" class="Module">h</a> <a id="6482" class="Symbol">=</a> <a id="6484" href="Categories.Functor.Coalgebra.html#1350" class="Module">F-Coalgebra-Morphism</a> <a id="6505" href="Unique-Proj.html#5859" class="Bound">h</a>
    <a id="6511" href="Unique-Proj.html#6511" class="Function">Dp≈p&#39;</a> <a id="6517" class="Symbol">:</a> <a id="6519" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6532" href="Unique-Proj.html#664" class="Bound">F</a> <a id="6534" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="6536" href="Categories.Functor.Core.html#806" class="Function">A,α.D.₁</a> <a id="6544" href="Unique-Proj.html#6324" class="Function">p</a> <a id="6546" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="6548" href="Unique-Proj.html#6385" class="Function">p&#39;</a> <a id="6551" href="Categories.Category.html#609" class="Function Operator">]</a>
    <a id="6557" href="Unique-Proj.html#6511" class="Function">Dp≈p&#39;</a> <a id="6563" class="Symbol">=</a> <a id="6565" href="Helper-Definitions.html#786" class="Function">D-Full.preimage-prop</a> <a id="6586" href="Unique-Proj.html#5849" class="Bound">i</a> <a id="6588" href="Hom-Colimit-Choice.html#1925" class="Field">t.x</a> <a id="6592" href="Hom-Colimit-Choice.html#1941" class="Field">t.p&#39;</a>
    <a id="6601" class="Keyword">open</a> <a id="6606" href="Categories.Category.Core.html#442" class="Module">Category</a> <a id="6615" href="Unique-Proj.html#641" class="Bound">𝒞</a>
    <a id="6621" class="Keyword">open</a> <a id="6626" href="Categories.Category.Core.html#2462" class="Module">HomReasoning</a>

<a id="6640" class="Comment">-- Given a coalgebra in the diagram of A,α , the injection/projection</a>
<a id="6710" class="Comment">-- is the unique coalgebra homomorphism to A,α if everything is finitary</a>
<a id="6783" class="Comment">-- and if the diagram is full:</a>
<a id="unique-proj"></a><a id="6814" href="Unique-Proj.html#6814" class="Function">unique-proj</a> <a id="6826" class="Symbol">:</a> <a id="6828" class="Symbol">∀</a> <a id="6830" class="Symbol">{</a><a id="6831" href="Unique-Proj.html#6831" class="Bound">i</a> <a id="6833" class="Symbol">:</a> <a id="6835" href="Categories.Category.Core.html#559" class="Function">A,α.𝒟.Obj</a><a id="6844" class="Symbol">}</a> <a id="6846" class="Symbol">→</a>
  <a id="6850" href="Colimit-Lemmas.html#2195" class="Function">preserves-colimit</a> <a id="6868" class="Symbol">(</a><a id="6869" href="F-Coalgebra-Colimit.html#736" class="Function">forget-Coalgebra</a> <a id="6886" href="Categories.Functor.html#747" class="Function Operator">∘F</a> <a id="6889" href="CoalgColim.html#1193" class="Field">A,α.D</a><a id="6894" class="Symbol">)</a> <a id="6896" href="Unique-Proj.html#664" class="Bound">F</a> <a id="6898" class="Symbol">→</a>
  <a id="6902" href="Unique-Proj.html#686" class="Bound">Fil</a> <a id="6906" class="Symbol">(</a><a id="6907" href="CoalgColim.html#1132" class="Field">CoalgColim.𝒟</a> <a id="6920" href="Unique-Proj.html#864" class="Bound">A,α</a><a id="6923" class="Symbol">)</a> <a id="6925" class="Symbol">→</a>
  <a id="6929" href="Helper-Definitions.html#422" class="Record">Full-≈</a> <a id="6936" href="CoalgColim.html#1193" class="Field">A,α.D</a> <a id="6942" class="Symbol">→</a>
  <a id="6946" class="Symbol">(</a><a id="6947" href="Unique-Proj.html#6947" class="Bound">h</a> <a id="6949" class="Symbol">:</a> <a id="6951" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="6964" href="Unique-Proj.html#664" class="Bound">F</a> <a id="6966" href="Categories.Category.html#502" class="Function Operator">[</a> <a id="6968" href="Categories.Functor.Core.html#797" class="Function">A,α.D.₀</a> <a id="6976" href="Unique-Proj.html#6831" class="Bound">i</a> <a id="6978" href="Categories.Category.html#502" class="Function Operator">,</a> <a id="6980" href="CoalgColim.html#1952" class="Function">A,α.to-Coalgebra</a> <a id="6997" href="Categories.Category.html#502" class="Function Operator">]</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Symbol">→</a>
  <a id="7004" href="Categories.Category.Construction.F-Coalgebras.html#598" class="Function">F-Coalgebras</a> <a id="7017" href="Unique-Proj.html#664" class="Bound">F</a> <a id="7019" href="Categories.Category.html#609" class="Function Operator">[</a> <a id="7021" href="Unique-Proj.html#6947" class="Bound">h</a> <a id="7023" href="Categories.Category.html#609" class="Function Operator">≈</a> <a id="7025" href="Categories.Diagram.Colimit.html#1204" class="Function">A,α.colim.proj</a> <a id="7040" href="Unique-Proj.html#6831" class="Bound">i</a> <a id="7042" href="Categories.Category.html#609" class="Function Operator">]</a>
<a id="7044" href="Unique-Proj.html#6814" class="Function">unique-proj</a> <a id="7056" class="Symbol">{</a><a id="7057" href="Unique-Proj.html#7057" class="Bound">i</a><a id="7058" class="Symbol">}</a> <a id="7060" href="Unique-Proj.html#7060" class="Bound">F-finitary</a> <a id="7071" href="Unique-Proj.html#7071" class="Bound">𝒟-Fil</a> <a id="7077" href="Unique-Proj.html#7077" class="Bound">D-Full</a> <a id="7084" href="Unique-Proj.html#7084" class="Bound">h</a> <a id="7086" class="Symbol">=</a>
  <a id="7090" href="Unique-Proj.html#5619" class="Function">unique-proj-if-triangle</a> <a id="7114" href="Unique-Proj.html#7077" class="Bound">D-Full</a> <a id="7121" href="Unique-Proj.html#7084" class="Bound">h</a>
    <a id="7127" class="Symbol">(</a><a id="7128" href="Unique-Proj.html#1375" class="Function">hom-to-coalg-colim-triangle</a>
      <a id="7162" class="Symbol">(</a><a id="7163" href="Iterate.Assumptions.html#1148" class="Field">FiniteRecursive.finite-carrier</a> <a id="7194" class="Symbol">(</a><a id="7195" href="CoalgColim.html#1275" class="Field">A,α.all-have-prop</a> <a id="7213" class="Symbol">{</a><a id="7214" href="Unique-Proj.html#7057" class="Bound">i</a><a id="7215" class="Symbol">}))</a>
      <a id="7225" href="Unique-Proj.html#7060" class="Bound">F-finitary</a> <a id="7236" href="Unique-Proj.html#7084" class="Bound">h</a> <a id="7238" href="Unique-Proj.html#7071" class="Bound">𝒟-Fil</a><a id="7243" class="Symbol">)</a>
</pre></body></html>

==> anc/index.html <==
<!DOCTYPE HTML>
<html><head><meta charset="utf-8"><title>index</title><link rel="stylesheet" href="Agda.css"></head><body><pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--without-K</a> <a id="25" class="Pragma">--safe</a> <a id="32" class="Symbol">#-}</a>
<a id="36" class="Comment">--      ============================================================</a>
<a id="105" class="Comment">--</a>
<a id="108" class="Comment">--                     Initial Algebras Unchained</a>
<a id="158" class="Comment">--                               ----</a>
<a id="196" class="Comment">--                 A Novel Initial Algebra Construction</a>
<a id="252" class="Comment">--                        Formalized in Agda</a>
<a id="297" class="Comment">--</a>
<a id="300" class="Comment">--                 By Thorsten Wißmann and Stefan Milius</a>
<a id="357" class="Comment">--                 accepted for publication at LICS 2024</a>
<a id="414" class="Comment">--</a>
<a id="417" class="Comment">--                            Preprint:</a>
<a id="457" class="Comment">--                  https://arxiv.org/abs/2405.09504</a>
<a id="510" class="Comment">--                       Agda source repository:</a>
<a id="559" class="Comment">--      https://git8.cs.fau.de/software/initial-algebras-unchained</a>
<a id="626" class="Comment">--</a>
<a id="629" class="Comment">--      ============================================================</a>
<a id="698" class="Comment">--</a>
<a id="701" class="Comment">-- This file provides links to the respective modules</a>
<a id="755" class="Comment">-- of the formalization.</a>
<a id="780" class="Comment">--</a>

<a id="784" class="Keyword">import</a> <a id="791" href="Helper-Definitions.html" class="Module">Helper-Definitions</a>

<a id="811" class="Comment">-- Some general results about colimits:</a>
<a id="851" class="Keyword">import</a> <a id="858" href="Colimit-Lemmas.html" class="Module">Colimit-Lemmas</a>
<a id="873" class="Keyword">import</a> <a id="880" href="F-Coalgebra-Colimit.html" class="Module">F-Coalgebra-Colimit</a>
<a id="900" class="Keyword">import</a> <a id="907" href="Cofinal.html" class="Module">Cofinal</a>

<a id="916" class="Comment">-- Properties of full subcategories of full subcategories:</a>
<a id="975" class="Keyword">import</a> <a id="982" href="FullSub-map.html" class="Module">FullSub-map</a>

<a id="995" class="Comment">-- Properties of filtered diagrams</a>
<a id="1030" class="Keyword">import</a> <a id="1037" href="Filtered.html" class="Module">Filtered</a>

<a id="1047" class="Comment">-- Definition of Fil-accessible categories</a>
<a id="1090" class="Keyword">import</a> <a id="1097" href="Presentable.html" class="Module">Presentable</a>
<a id="1109" class="Keyword">import</a> <a id="1116" href="Canonical-Cocone.html" class="Module">Canonical-Cocone</a>
<a id="1133" class="Keyword">import</a> <a id="1140" href="Accessible-Category.html" class="Module">Accessible-Category</a>

<a id="1161" class="Comment">-- Example of a Fil-Accessible category: Setoids</a>
<a id="1210" class="Keyword">import</a> <a id="1217" href="FinCoequalizer.html" class="Module">FinCoequalizer</a> <a id="1232" class="Comment">-- (weak form of) finite coequalizers in Setoids for the verification of:</a>
<a id="1306" class="Keyword">import</a> <a id="1313" href="Setoids-Accessible.html" class="Module">Setoids-Accessible</a> <a id="1332" class="Comment">-- Setoids are an instance of a (Fil-)accessible category</a>

<a id="1391" class="Comment">-- Some properties of colimits in Setoids:</a>
<a id="1434" class="Keyword">import</a> <a id="1441" href="Setoids-Choice.html" class="Module">Setoids-Choice</a> <a id="1456" class="Comment">-- a weak choice principle for preimages of elements of colimits</a>
<a id="1521" class="Keyword">import</a> <a id="1528" href="Setoids-Colimit.html" class="Module">Setoids-Colimit</a> <a id="1544" class="Comment">-- necessary/sufficient conditions when cocones are colimitting</a>
<a id="1608" class="Keyword">import</a> <a id="1615" href="Hom-Colimit-Choice.html" class="Module">Hom-Colimit-Choice</a> <a id="1634" class="Comment">-- instance of the above for colimits of hom sets</a>

<a id="1685" class="Comment">-- Properties of coalgebras:</a>
<a id="1714" class="Keyword">import</a> <a id="1721" href="Coalgebra.Recursive.html" class="Module">Coalgebra.Recursive</a>
<a id="1741" class="Keyword">import</a> <a id="1748" href="Coalgebra.IdxProp.html" class="Module">Coalgebra.IdxProp</a>
<a id="1766" class="Keyword">import</a> <a id="1773" href="Coalgebra.IdxProp-fmap.html" class="Module">Coalgebra.IdxProp-fmap</a>
<a id="1796" class="Keyword">import</a> <a id="1803" href="CoalgColim.html" class="Module">CoalgColim</a> <a id="1814" class="Comment">-- Coalgebras that arise as colimits</a>

<a id="1852" class="Comment">-- Sufficient conditions such that the colimit injections</a>
<a id="1910" class="Comment">-- are the unique coalgebra morphisms:</a>
<a id="1949" class="Keyword">import</a> <a id="1956" href="Unique-Proj.html" class="Module">Unique-Proj</a>

<a id="1969" class="Comment">-- A (slightly generalized) Lambek&#39;s Lemma</a>
<a id="2012" class="Keyword">import</a> <a id="2019" href="Lambek.html" class="Module">Lambek</a>

<a id="2027" class="Comment">-- The construction to apply F-Coalgebra.iterate to coalgebra colimits,</a>
<a id="2099" class="Comment">-- i.e. if A,α is the a colimit of &#39;finite&#39; coalgebras, then FA,Fα is</a>
<a id="2169" class="Comment">-- also a colimit of &#39;finite&#39; coalgebras:</a>
<a id="2211" class="Keyword">import</a> <a id="2218" href="Iterate.Assumptions.html" class="Module">Iterate.Assumptions</a>
<a id="2238" class="Keyword">import</a> <a id="2245" href="Iterate.ProofGlobals.html" class="Module">Iterate.ProofGlobals</a>
<a id="2266" class="Keyword">import</a> <a id="2273" href="Iterate.FiniteSubcoalgebra.html" class="Module">Iterate.FiniteSubcoalgebra</a>
<a id="2300" class="Keyword">import</a> <a id="2307" href="Iterate.DiagramScheme.html" class="Module">Iterate.DiagramScheme</a> <a id="2329" class="Comment">-- the diagram scheme for the claimed colimit</a>
<a id="2375" class="Keyword">import</a> <a id="2382" href="Iterate.Colimit.html" class="Module">Iterate.Colimit</a>
<a id="2398" class="Keyword">import</a> <a id="2405" href="Iterate.html" class="Module">Iterate</a>

<a id="2414" class="Comment">-- The main result: The initial F-Algebra constructed as the colimit</a>
<a id="2483" class="Comment">-- of all recursive coalgebras with presentable carrier.</a>
<a id="2540" class="Keyword">import</a> <a id="2547" href="Construction.html" class="Module">Construction</a>
<a id="2560" class="Comment">-- Simplified assumptions if the law of excluded middle is assumed:</a>
<a id="2628" class="Keyword">import</a> <a id="2635" href="Classical-Case.html" class="Module">Classical-Case</a>
</pre></body></html>

==> anc/initial-algebras-unchained.agda-lib <==
name: initial-algebras-unchained
depend:
    agda-categories
include: src/


==> anc/src/Accessible-Category.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Category.Lift
open import Categories.Functor using (Functor)
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.SubCategory
open import Categories.Functor.Construction.SubCategory
open import Categories.Object.Initial
open import Categories.Category.Construction.Thin
open import Categories.Category.Cocomplete
open import Categories.Category.Slice
open import Categories.Category.Instance.Setoids
open import Categories.Functor.Construction.LiftSetoids
open import Data.Product

open import Colimit-Lemmas
open import Filtered

open import Categories.Functor using (_∘F_)

open import Relation.Binary using (Poset)

-- In usual L(F)P-Categories, one considers a (regular) cardinal λ and
-- then defines λ-presentable objects as those whose hom-set preserves
-- colimits of λ-filtered diagrams. The notion 'λ-filtered' entails that
-- the diagram has upper bounds for any set of elements of size smaller than λ.
-- Since this is inherently ordinal-based, we change the definition for the
-- formalization in agda: Instead of explicitly mentioning ordinals, we consider
-- a property/predicate 'Fil' on diagrams which is assumed to imply filteredness.
-- This subsumes stricter filteredness-notions such as countable-filteredness.
module Accessible-Category
                 {o ℓ prop-level} (𝒞 : Category o ℓ ℓ)
                 (o' ℓ' e' : Level)    -- levels for the diagram scheme
                 (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (e' ⊔ ℓ) → Set prop-level)
                 (Fil⇒filtered : ∀ {𝒟} → Fil 𝒟 → filtered 𝒟)
                 where

private
  module 𝒞 = Category 𝒞

open import Canonical-Cocone (𝒞)
open import Categories.Functor.Slice (𝒞) using (Forgetful)
open import Categories.Functor.Hom
open import Categories.Object.Coproduct (𝒞)
open import Categories.Morphism (𝒞)
open import Categories.Morphism.Reasoning.Core 𝒞
open import Categories.Diagram.Coequalizer (𝒞)
open import Categories.Diagram.Pushout (𝒞)
open import Categories.Diagram.Pushout.Properties (𝒞)
open import Presentable 𝒞 (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (e' ⊔ ℓ) Fil
import Setoids-Colimit

open Hom

private
  variable
    -- diagram scheme:
    𝒟 : Category o' ℓ' e'


open import Hom-Colimit-Choice 𝒞
open LiftHom o' ℓ' e'

liftC' : Category ℓ ℓ ℓ → Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (e' ⊔ ℓ)
liftC' = liftC (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (e' ⊔ ℓ)

unliftF' : {𝒟 : Category ℓ ℓ ℓ} → Functor (liftC' 𝒟) 𝒟
unliftF' {𝒟} = unliftF (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (e' ⊔ ℓ) 𝒟


module Lift-Colimit {𝒟 : Category ℓ ℓ ℓ} {D : Functor 𝒟 𝒞} where
  unlift-Cocone : Cocone (D ∘F unliftF') → Cocone D
  unlift-Cocone cocone =
    let module cocone = Cocone cocone in
    record { coapex =
      record {
        ψ = λ x → cocone.ψ (lift x) ;
        commute = λ f → cocone.commute (lift f) } }

  unlift-Cocone⇒ : (C : Cocone D) → (C' : Cocone (D ∘F unliftF')) →
                   Cocone⇒ (D ∘F unliftF') (F-map-Coconeʳ unliftF' C) C' →
                   Cocone⇒ D C (unlift-Cocone C')
  unlift-Cocone⇒ C C' morph =
    record {
      arr = Cocone⇒.arr morph ; commute = Cocone⇒.commute morph }


  lift-Colimit : Colimit D → Colimit (D ∘F unliftF')
  lift-Colimit colim-D =
    record { initial = record {
      ⊥ = F-map-Coconeʳ (unliftF') colim-D.colimit ;
      ⊥-is-initial =
        record {
          ! = λ {other} →
            F-map-Cocone⇒ʳ unliftF' (colim-D.rep-cocone (unlift-Cocone other)) ;
          !-unique = λ {other} to-other →
            colim-D.initial.!-unique (unlift-Cocone⇒ colim-D.colimit other to-other)
        }
    } }
    where
      module colim-D = Colimit colim-D


record Accessible : Set (suc (o' ⊔ ℓ' ⊔ e') ⊔ o ⊔ suc ℓ ⊔ prop-level) where
  field
    -- a (small)family (resp. 'set') of objects, called 𝒞_p in the paper ...
    Idx : Set ℓ
    fin : Idx → 𝒞.Obj
    -- ... of which every element is presentable
    fin-presentable : ∀ (i : Idx) → presentable (fin i)
    -- All other objects are built from those fp objects:
    build-from-fin : ∀ (X : 𝒞.Obj) → IsLimitting (Cocone[ fin ↓ X ])
    -- and moreover every canonical diagram is filtered
    canonical-has-prop : ∀ (X : 𝒞.Obj) → Fil (liftC' (Cat[ fin ↓ X ]))

    -- also, we need finite coproducts of presentable objects:
    coproduct : ∀ (A B : 𝒞.Obj) → presentable A → presentable B → Coproduct A B

  canonical-diagram-scheme : ∀ (X : 𝒞.Obj) → Category ℓ ℓ ℓ
  canonical-diagram-scheme X = Cat[ fin ↓ X ]

  canonical-diagram : ∀ (X : 𝒞.Obj) → Functor (canonical-diagram-scheme X) 𝒞
  canonical-diagram X = Functor[ fin ↓ X ]

  canonical-colimit : ∀ (X : 𝒞.Obj) → Colimit (canonical-diagram X)
  canonical-colimit X = Colimit-from-prop (build-from-fin X)

  -- the family 'fin' forms a generator. This means that for every X,
  -- the morphisms 'fin k ⇒ X' are jointly epic
  fin-generator : ∀ (X : 𝒞.Obj) →
    jointly-epic
      {𝒞 = 𝒞}
      {codom = X}
      (Cocone.ψ Cocone[ fin ↓ X ])
  fin-generator X = colimit-is-jointly-epic (Colimit-from-prop (build-from-fin X))

  -- every presentable object is the split-quotient of some object from
  -- the generating family 𝒞_p:
  presentable-split-in-fin : ∀ (X : 𝒞.Obj) → presentable X → Σ[ i ∈ Idx ] (Retract X (fin i))
  presentable-split-in-fin X X-pres =
    (proj₁ (lower (Triangle.x t))) ,
    (record {
      section = Triangle.p' t ;
      retract = (proj₂ (lower (Triangle.x t))) ;
      is-retract = 𝒞.Equiv.sym (Triangle.commutes t) })
    where
      -- we let the identity on X factor through the canonical
      -- diagram for X:
      t : Triangle (Lift-Colimit.lift-Colimit (canonical-colimit X)) (𝒞.id{X})
      t = hom-colim-choice
            (Lift-Colimit.lift-Colimit (canonical-colimit X))
            X
            (X-pres
              (liftC' (canonical-diagram-scheme X))
              (canonical-has-prop X)
              (canonical-diagram X ∘F unliftF'))
            (𝒞.id{X})



  -- the family of all presentable objects
  presentable-obj : Σ 𝒞.Obj presentable → 𝒞.Obj
  presentable-obj = proj₁

  -- the big canonical cocone with all presentable objects is also (co-)limitting:
  presentable-colimit : ∀ (X : 𝒞.Obj) → IsLimitting (Cocone[ presentable-obj ↓ X ])
  presentable-colimit X = record {
      ! = λ {K} → record {
        arr = fin-colimit.rep (pres-cocone-to-fin K) ;
        commute = λ{ {(A , A-pres), f} →
          let
            k , g = presentable-split-in-fin A A-pres
            module g = Retract g
            module K = Cocone K
            k-obj : Category.Obj (Cat[ fin ↓ X ])
            k-obj = k , (f ∘ g.retract)
            sliceident =
              begin
              (f ∘ g.retract) ∘ g.section
              ≈⟨ assoc ⟩
              f ∘ g.retract ∘ g.section
              ≈⟨ elimʳ g.is-retract ⟩
              f
              ∎
          in
          begin
          fin-colimit.rep (pres-cocone-to-fin K) ∘ f
            ≈˘⟨ refl⟩∘⟨ elimʳ g.is-retract ⟩
          fin-colimit.rep (pres-cocone-to-fin K) ∘ f ∘ g.retract ∘ g.section
            ≈˘⟨ assoc²' ⟩
          (fin-colimit.rep (pres-cocone-to-fin K) ∘ f ∘ g.retract) ∘ g.section
            ≈⟨ fin-colimit.commute ⟩∘⟨refl ⟩
          Cocone.ψ (pres-cocone-to-fin K) k-obj ∘ g.section
            ≡⟨⟩
          K.ψ (((fin k) , (fin-presentable k)) , f ∘ g.retract) ∘ g.section
            ≈⟨ K.commute (slicearr sliceident) ⟩
          K.ψ ((A , A-pres), f)
          ∎
          }};
      !-unique = λ {K} f →
        begin
        fin-colimit.rep (pres-cocone-to-fin K)
            ≈⟨ fin-colimit.initial.!-unique (transform-cocone⇒ f) ⟩
        Cocone⇒.arr f
        ∎
        }
    where
      open Category 𝒞
      open HomReasoning

      pres = presentable-obj
      fin-colimit : Colimit (Functor[ fin ↓ X ])
      fin-colimit = Colimit-from-prop (build-from-fin X)
      module fin-colimit = Colimit fin-colimit

      pres-cocone-to-fin : Cocone (Functor[ pres ↓ X ]) → Cocone (Functor[ fin ↓ X ])
      pres-cocone-to-fin K =
        record { coapex =
          record {
            ψ = λ {(k , f) → K.ψ (((fin k) , (fin-presentable k)) , f)} ;
            commute = K.commute
          } }
        where
          module K = Cocone K

      transform-cocone⇒ : ∀ {K : Cocone _} →
                          Cocone⇒ _ (Cocone[ presentable-obj ↓ X ]) K →
                          Cocone⇒ _ (fin-colimit.colimit) (pres-cocone-to-fin K)
      transform-cocone⇒ {K} mor =
        record {
          arr = Cocone⇒.arr mor ;
          commute = λ { {(k , f)} → Cocone⇒.commute mor }
        }



==> anc/src/Canonical-Cocone.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Data.Product
open import Categories.Category
open import Categories.Category.Slice
open import Categories.Functor
open import Categories.Category.SubCategory
open import Categories.Diagram.Cocone
open import Categories.Functor.Construction.SubCategory

module Canonical-Cocone {o ℓ e} (𝒞 : Category o ℓ e) where

private
  module 𝒞 = Category 𝒞

open import Categories.Functor.Slice (𝒞) using (Forgetful)

-- For each family of fp objects and another objects, we have a slice category:
Cat[_↓_] : {ℓ-I : Level} {I : Set ℓ-I} → (𝒞-fp : I → 𝒞.Obj) → 𝒞.Obj → Category (ℓ-I ⊔ ℓ) (ℓ ⊔ e) e
Cat[_↓_]  {I = I} 𝒞-fp X = FullSubCategory (Slice 𝒞 X) objects
  where
    open Category 𝒞
    objects : Σ[ i ∈ I ] (𝒞-fp i ⇒ X) → Category.Obj (Slice 𝒞 X)
    objects (i , i⇒X) = sliceobj i⇒X

-- and an obvious forgetful functor (resp. diagram)
Functor[_↓_] : {ℓ-I : Level} {I : Set ℓ-I} → (𝒞-fp : I → 𝒞.Obj) → (X : 𝒞.Obj) → Functor (Cat[ 𝒞-fp ↓ X ]) 𝒞
Functor[_↓_]  𝒞-fp X = Forgetful ∘F (FullSub _)

-- which has a canonical Cocone: X itself
Cocone[_↓_] : {ℓ-I : Level} {I : Set ℓ-I} → (𝒞-fp : I → 𝒞.Obj) → (X : 𝒞.Obj) → Cocone (Functor[ 𝒞-fp ↓ X ])
Cocone[_↓_]  𝒞-fp X = record { coapex = record {
    ψ = λ (i , i⇒X) → i⇒X ;
    commute = Slice⇒.△
  } }


==> anc/src/Classical-Case.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
open import Agda.Builtin.Equality renaming (refl to ≡-refl)
open import Accessible-Category using (Accessible)
open import F-Coalgebra-Colimit
open import Categories.Category
open import Categories.Functor
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.Construction.F-Algebras
open import Categories.Object.Initial
open import Categories.Diagram.Colimit
open import Categories.Functor.Coalgebra
open import Relation.Nullary
open import Relation.Nullary.Decidable.Core

open import Helper-Definitions
open import Colimit-Lemmas
open import Filtered
open import Cofinal

module Classical-Case {o ℓ}
       (𝒞 : Category (o ⊔ ℓ) ℓ ℓ)
       (F : Endofunctor 𝒞)
       {fil-level : Level}
       (Fil : Category (o ⊔ ℓ) ℓ ℓ → Set fil-level) -- some variant of 'filtered'
       (Fil-to-filtered : ∀ {𝒟 : Category (o ⊔ ℓ) ℓ ℓ} → Fil 𝒟 → filtered 𝒟) -- .. which implies filtered
       (𝒞-acc : Accessible 𝒞 (o ⊔ ℓ) ℓ ℓ Fil Fil-to-filtered)
       -- The law of excluded middle means that for every set A, we know whether it is
       -- empty or non-empty:
       (law-of-excluded-middle : ∀ (A : Set (o ⊔ ℓ)) → Dec A)
       where

private
  module 𝒞 = Category 𝒞
  module 𝒞-acc = Accessible 𝒞-acc

open import Coalgebra.Recursive 𝒞 F
open import Coalgebra.IdxProp 𝒞 F 𝒞-acc.fin
open import Coalgebra.IdxProp-fmap 𝒞 F 𝒞-acc.fin
open import Construction {o = o} 𝒞 F Fil Fil-to-filtered 𝒞-acc

record IsRecursive-via-LEM (R : F-Coalgebra F): Set 0ℓ where
  -- Under the assumption of the law of excluded middle, we can push down
  -- the property of recursiveness down to level 0
  field
    is-recursive-dec : True (law-of-excluded-middle (IsRecursive R))

  is-recursive : IsRecursive R
  is-recursive = toWitness is-recursive-dec

build-IsRecursive-via-LEM : ∀ (R : F-Coalgebra F) → IsRecursive R → IsRecursive-via-LEM R
build-IsRecursive-via-LEM R rec = record { is-recursive-dec = fromWitness rec }

-- the diagram of the coalgebras satisfying IsRecursive-via-LEM is small but has
-- the same colimit as the 'large' diagram from the construction (using IsRecursive),
-- because IsRecursive-via-LEM and IsRecursive are equivalent
build-large-colimit : Colimit (forget-IdxPropCoalgebra IsRecursive-via-LEM)
                    → Colimit (forget-IdxPropCoalgebra IsRecursive)
build-large-colimit = fmap-colimit build-IsRecursive-via-LEM
                                 (λ c → IsRecursive-via-LEM.is-recursive {c})


initial-algebra-from-colimit :
       (carrier-colimit : Colimit (forget-IdxPropCoalgebra IsRecursive-via-LEM))
       (coalgebras-filtered : Fil (IdxPropCoalgebras IsRecursive))
       (F-finitary : preserves-colimit (forget-IdxPropCoalgebra IsRecursive) F)
       → Initial (F-Algebras F)
initial-algebra-from-colimit small-colimit coalg-filtered F-finitary =
  TerminalRecursive.initial-algebra (build-large-colimit small-colimit) coalg-filtered F-finitary


==> anc/src/CoalgColim.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Category.SubCategory
open import Categories.Functor using (Functor; Endofunctor; _∘F_)
open import Categories.Functor.Coalgebra hiding (to-Coalgebra)
open import Categories.Category.Construction.F-Coalgebras
import Categories.Functor.Coalgebra as Coalg
open import Categories.Functor.Construction.SubCategory
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)

open import F-Coalgebra-Colimit
open import Colimit-Lemmas
open import Helper-Definitions

module CoalgColim {o ℓ e}
  {P-level : Level}
  (𝒞 : Category o ℓ e)
  (F : Endofunctor 𝒞)
  (Prop : F-Coalgebra F → Set P-level)  -- a property of coalgebras
  where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

record CoalgColim {o' ℓ' e'} : Set (o ⊔ ℓ ⊔ e ⊔ P-level ⊔ suc (o' ⊔ ℓ' ⊔ e')) where
  -- A Coalg(ebra)Colim(it) is a colimit of coalgebras whose carriers
  -- all satisfies a fixed property.
  field
    -- So it consists of: 1. a diagram scheme
    𝒟 : Category o' ℓ' e'
    -- 2. a diagram in coalgebras:
    D : Functor 𝒟 (F-Coalgebras F)
    -- 3. whose all satisfiy a given property:
    all-have-prop : ∀ {i : Category.Obj 𝒟} → Prop (Functor.₀ D i)
    -- 4. and a cocone of D
    cocone : Cocone D
    -- 5. which is colimitting in 𝒞:
    carrier-colimitting : IsLimitting (F-map-Coconeˡ forget-Coalgebra cocone)

  module 𝒟 = Category 𝒟
  module D = Functor D

  -- composition with the forgetful functor
  U∘D : Functor 𝒟 𝒞
  U∘D = forget-Coalgebra ∘F D

  module U∘D = Functor U∘D

  carrier-colim : Colimit U∘D
  carrier-colim = Colimit-from-prop carrier-colimitting
  module carrier-colim = Colimit carrier-colim

  colim : Colimit D
  colim = Colimit-from-prop (F-Coalgebras-Limitting-Cocone D cocone carrier-colimitting)

  module colim = Colimit colim

  to-Coalgebra : F-Coalgebra F
  to-Coalgebra = colim.coapex

  carrier : 𝒞.Obj
  carrier = F-Coalgebra.A to-Coalgebra

  structure : 𝒞 [ carrier , F.₀ carrier ]
  structure = F-Coalgebra.α to-Coalgebra

  -- the diagram 'D' restricted to the carriers / 𝒞-objects
  carrier-diagram : Functor 𝒟 𝒞
  carrier-diagram = forget-Coalgebra ∘F D

  unique-homomorphism : ∀ (B : F-Coalgebra F) →
    (∀ (i : 𝒟.Obj) → (F-Coalgebras F) [ D.₀ i =∃!=> B ]) →
    (F-Coalgebras F) [ colim.coapex =∃!=> B ]
  unique-homomorphism B uniq = colimit-unique-rep 𝒟 D colim B uniq


==> anc/src/Coalgebra/IdxProp-fmap.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level

open import Categories.Category
open import Categories.Functor
open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.SubCategory
open import Categories.Functor.Construction.SubCategory
open import Categories.Diagram.Colimit
open import Categories.Category.Construction.Comma
open import Categories.Diagram.Colimit
open import Data.Product
open import Relation.Unary using () renaming (_⊆′_ to _⊆_)
open import Categories.Diagram.Colimit.DualProperties using (≃-resp-colim)
open import Categories.Diagram.Cocone.Properties
open import Categories.NaturalTransformation.NaturalIsomorphism

open import F-Coalgebra-Colimit
open import Cofinal

module Coalgebra.IdxProp-fmap
                         {o ℓ e : Level} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞)
                         {i : Level} {Idx : Set i} (family : Idx → Category.Obj 𝒞)
                         where

private
  module 𝒞 = Category 𝒞

open import Coalgebra.IdxProp 𝒞 F family
open import FullSub-map (F-Coalgebras F)

IdxProp-fmap : {p p' : Level} {P : F-Coalgebra F → Set p} {P' : F-Coalgebra F → Set p'}
              → (∀ (c : _) → P c → P' c)
              → IdxPropCoalgebra P → IdxPropCoalgebra P'
IdxProp-fmap {P = P} f coalg =
  let open IdxPropCoalgebra P coalg in
  record { carrier = carrier ; structure = structure ; has-prop = f A,α has-prop }

module _ {p q : Level} {P : F-Coalgebra F → Set p} {Q : F-Coalgebra F → Set q} where
  -- For two equivalent properties P and Q, their colimits are the same:
  fmap-colimit : P ⊆ Q → Q ⊆ P
               → Colimit (forget-IdxPropCoalgebra Q)
               → Colimit (forget-IdxPropCoalgebra P)
  fmap-colimit P⇒Q Q⇒P small = expanded
    where
      module small = Colimit small
      coalgs = F-Coalgebras F
      module coalgs = Category coalgs
      f : IdxPropCoalgebra P → IdxPropCoalgebra Q
      f = IdxProp-fmap P⇒Q
      rec-to-lemrec : Functor (IdxPropCoalgebras P) (IdxPropCoalgebras Q)
      rec-to-lemrec = FullSub (IdxPropCoalgebras Q) {U = f}

      f⁻¹ : IdxPropCoalgebra Q → IdxPropCoalgebra P
      f⁻¹ d = IdxProp-fmap Q⇒P d
      η : (d : IdxPropCoalgebra Q) → Category.Obj (d ↙ rec-to-lemrec)
      η d = record { β = f⁻¹ d ; f = coalgs.id {IdxPropCoalgebra.A,α Q d} }

      final-rec-to-lemrec : Final rec-to-lemrec
      final-rec-to-lemrec =
        record
        { non-empty = η
        ; every-slice-connected = λ (d : IdxPropCoalgebra Q) →
            record { connect = λ A B → let
              module d = IdxPropCoalgebra Q d
              open Category 𝒞
              open HomReasoning
              h : ∀ (AB : _) → (d ↙ rec-to-lemrec) [ η d , AB ]
              h AB = record
                { g = lift _
                ; h = CommaObj.f AB
                ; commute = begin
                   F-Coalgebra-Morphism.f (CommaObj.f AB) ∘ 𝒞.id ≡⟨⟩
                   F-Coalgebra-Morphism.f (coalgs [ (CommaObj.f AB) ∘ coalgs.id ])
                   ∎
                }
            in
            backward _ _ _ (h A) (forward _ _ _ (h B) (nil _))
            }
        }

      nested-colimit : Colimit ((forget-Coalgebra ∘F FullSub coalgs) ∘F rec-to-lemrec)
      nested-colimit =
        final-pulls-colimit (forget-Coalgebra ∘F FullSub coalgs)
          rec-to-lemrec final-rec-to-lemrec small

      fun-iso : NaturalIsomorphism
            (FullSub coalgs {U = IdxPropCoalgebra.A,α P})
            (FullSub coalgs {U = IdxPropCoalgebra.A,α Q}
              ∘F FullSub (IdxPropCoalgebras Q) {U = f})
      fun-iso = FullSubSubCat (IdxPropCoalgebra.A,α Q) f

      nested-colimit' : Colimit (forget-Coalgebra ∘F FullSub coalgs ∘F rec-to-lemrec)
      nested-colimit' = ≃-resp-colim
                     (associator rec-to-lemrec (FullSub coalgs) forget-Coalgebra)
                     nested-colimit

      expanded : Colimit (forget-Coalgebra ∘F
                         FullSub coalgs {U = IdxPropCoalgebra.A,α P})
      expanded = ≃-resp-colim (sym (forget-Coalgebra ⓘˡ fun-iso)) nested-colimit'


==> anc/src/Coalgebra/IdxProp.agda <==
{-# OPTIONS --without-K --safe #-}
-- Coalgebras:
-- 1. whose carrier comes from an indexed family
-- 2. satisfy a given property
open import Level

open import Categories.Category
open import Categories.Functor
open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.SubCategory
open import Categories.Functor.Construction.SubCategory

open import F-Coalgebra-Colimit

module Coalgebra.IdxProp {o ℓ e : Level} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞)
                         {i : Level} {Idx : Set i} (family : Idx → Category.Obj 𝒞)
                         {prop-level : Level}  (P : F-Coalgebra F → Set prop-level)
                         where

private
  module 𝒞 = Category 𝒞

record IdxPropCoalgebra : Set (i ⊔ ℓ ⊔ prop-level) where
  -- an IdxProp coalgebra consists of one object from the family
  -- (usually from 𝒞_p of an accessible category)
  -- together with a coalgebra structure on it
  field
      carrier : Idx
      structure : F-Coalgebra-on F (family carrier)

  A,α : F-Coalgebra F
  A,α = to-Coalgebra structure
  open F-Coalgebra (A,α) public

  -- and moreover we require it to satisfy the property P:
  field
      has-prop : P A,α

-- such coalgebras define a full subcategory of all coalgebras:
IdxPropCoalgebras : Category (i ⊔ ℓ ⊔ prop-level) (e ⊔ ℓ) e
IdxPropCoalgebras = FullSubCategory (F-Coalgebras F) IdxPropCoalgebra.A,α

forget-IdxProp : Functor IdxPropCoalgebras (F-Coalgebras F)
forget-IdxProp = FullSub (F-Coalgebras F) {U = IdxPropCoalgebra.A,α}

forget-IdxPropCoalgebra : Functor IdxPropCoalgebras 𝒞
forget-IdxPropCoalgebra = forget-Coalgebra ∘F FullSub (F-Coalgebras F)



==> anc/src/Coalgebra/Recursive.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)

module Coalgebra.Recursive {o ℓ e} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞) where

private
  module 𝒞 = Category 𝒞
  module F = Functor F

open import Level

open import Categories.Functor.Coalgebra
open import Categories.Functor.Algebra hiding (iterate)
open import Categories.Category using (Category)
open import Categories.Category.Construction.F-Algebras
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Morphism using (IsIso; Iso; module ≅; Retract)
import Categories.Morphism
open import Categories.Object.Initial using (IsInitial)
open import Categories.Morphism.Reasoning

open import F-Coalgebra-Colimit
open import Colimit-Lemmas


-- We first recap some lemmas from:
--   [CUV06] Venanzio Capretta, Tarmo Uustalu, and Varmo Vene.
--           Recursive coalgebras from comonads.
--           Inf. Comput., 204(4):437–468, 2006.
--           DOI: https://doi.org/10.1016/j.ic.2005.08.005

record C2A-morphism {o ℓ e} {𝒞 : Category o ℓ e} {F : Endofunctor 𝒞}
  (X : F-Coalgebra F)
  (Y : F-Algebra F) : Set (ℓ ⊔ e) where
  open Category 𝒞
  module X = F-Coalgebra X
  module Y = F-Algebra Y
  open Functor F
  field
    f : X.A ⇒ Y.A
    commutes : f ≈ Y.α ∘ F₁ f ∘ X.α

-- we can precompose solutions with coalgebra morphisms:
C2A-precompose : {B D : F-Coalgebra F} → {A : F-Algebra F} →
  C2A-morphism D A → F-Coalgebra-Morphism B D → C2A-morphism B A
C2A-precompose {B} {D} {A} eval mor =
  let
    open Category 𝒞
    module eval = C2A-morphism eval
    module mor = F-Coalgebra-Morphism mor
    module B = F-Coalgebra B
    module D = F-Coalgebra D
    module A = F-Algebra A
    open HomReasoning
    open Functor F
  in
  record
  { f = eval.f ∘ mor.f ;
  commutes = begin
    eval.f ∘ mor.f                     ≈⟨ eval.commutes ⟩∘⟨refl  ⟩
    (A.α ∘ F₁ eval.f ∘ D.α) ∘ mor.f    ≈⟨ assoc ⟩
    A.α ∘ (F₁ eval.f ∘ D.α) ∘ mor.f    ≈⟨ refl⟩∘⟨ assoc ⟩
    A.α ∘ F₁ eval.f ∘ D.α ∘ mor.f      ≈⟨ refl⟩∘⟨ refl⟩∘⟨ mor.commutes ⟩
    A.α ∘ F₁ eval.f ∘ F₁ mor.f ∘ B.α   ≈⟨ refl⟩∘⟨ sym-assoc ⟩
    A.α ∘ (F₁ eval.f ∘ F₁ mor.f) ∘ B.α ≈˘⟨ refl⟩∘⟨ homomorphism ⟩∘⟨refl ⟩
    A.α ∘ F₁ (eval.f ∘ mor.f) ∘ B.α
          ∎
  }

record IsRecursive (X : F-Coalgebra F) : Set (o ⊔ ℓ ⊔ e) where
  morph = C2A-morphism.f
  field
    -- there is at least one solution:
    recur : (B : F-Algebra F) → C2A-morphism X B
    -- there is at most one solution:
    unique : (B : F-Algebra F) → (g h : C2A-morphism X B) →
      𝒞 [ morph g ≈ morph h ]


-- whenever a recursive coalgebra is an iso, it is the initial algebra:
-- [CUV06, Prop. 7(a)]
iso-recursive⇒initial :
  (R : F-Coalgebra F)
  → IsRecursive R
  → (r-iso : IsIso 𝒞 (F-Coalgebra.α R))
  → IsInitial (F-Algebras F) (to-Algebra (IsIso.inv r-iso))
iso-recursive⇒initial R is-rec r-iso =
  let
    open Category 𝒞
    open HomReasoning
    r⁻¹ = IsIso.inv r-iso
    r = F-Coalgebra.α R
  in
  record
  { ! = λ {A : F-Algebra F} →
      let
        coalg2alg = IsRecursive.recur is-rec A
        a = F-Algebra.α A
        h : (F-Coalgebra.A R) ⇒ (F-Algebra.A A)
        h = C2A-morphism.f coalg2alg
        Fh = Functor.F₁ F h
      in
      record
        { f = h
        ; commutes = begin
          h ∘ r⁻¹
            ≈⟨  C2A-morphism.commutes coalg2alg ⟩∘⟨refl ⟩
          (a ∘ Fh ∘ r) ∘ r⁻¹   ≈⟨ assoc ⟩
          a ∘ ((Fh ∘ r) ∘ r⁻¹) ≈⟨ refl⟩∘⟨ assoc ⟩
          a ∘ Fh ∘ (r ∘ r⁻¹)
            ≈˘⟨ assoc ⟩
          (a ∘ Fh) ∘ (r ∘ r⁻¹)
            ≈⟨ refl⟩∘⟨ Iso.isoʳ (IsIso.iso r-iso) ⟩
          (a ∘ Fh) ∘ id
            ≈⟨ identityʳ ⟩
          a ∘ Fh
          ∎
        }
  ; !-unique = λ {A} g-hom →
    let
      g = (F-Algebra-Morphism.f g-hom)
      Fg = Functor.F₁ F g
      a = F-Algebra.α A
      -- we first show that 'g' is a coalg2algebra homomorphism
      g-coalg2alg : C2A-morphism R A
      g-coalg2alg = record {
        f = g ;
        commutes =
          begin
          g          ≈˘⟨ identityʳ ⟩
          g ∘ id      ≈˘⟨ refl⟩∘⟨ Iso.isoˡ (IsIso.iso r-iso) ⟩
          g ∘ (r⁻¹ ∘ r) ≈˘⟨ assoc ⟩
          (g ∘ r⁻¹) ∘ r ≈⟨ F-Algebra-Morphism.commutes g-hom ⟩∘⟨refl ⟩
          (a ∘ Fg) ∘ r ≈⟨ assoc ⟩
          a ∘ Fg ∘ r
          ∎
        }
      -- and thus, it has to be identical to h:
      h = IsRecursive.recur is-rec A
    in
    IsRecursive.unique is-rec A h g-coalg2alg
  }

-- ([CUV06, Prop. 5])
sandwich-recursive :
  ∀ (R B : F-Coalgebra F)
  → IsRecursive R
  → (h : F-Coalgebra-Morphism R B)
  → (g : F-Coalgebra-Morphism B (iterate R))
  → 𝒞 [ F-Coalgebra.α B ≈ F.₁ (F-Coalgebra-Morphism.f h) 𝒞.∘ (F-Coalgebra-Morphism.f g) ]
  → IsRecursive B
sandwich-recursive R B R-is-rec h g equation =
  let
    module R = F-Coalgebra R
    module B = F-Coalgebra B
    module h = F-Coalgebra-Morphism h
    module g = F-Coalgebra-Morphism g
    open IsRecursive R-is-rec
    open Category 𝒞
  in
  record {
  recur = λ D →
    let
      -- for an F-algebra D, consider the induced solution by R:
      module D = F-Algebra D
      R2D = recur D
      module R2D = C2A-morphism R2D
      -- use this under the functor to get a solution from B to D:
      sol = D.α ∘ F.₁ R2D.f ∘ g.f
      open HomReasoning
    in
    record {
    f = sol;
    commutes =
        -- in the following, the only non-trivial steps are R2D.commutes and g.commutes
        begin
        sol                                            ≡⟨⟩
        D.α ∘ F.₁ R2D.f ∘ g.f                          ≈⟨ refl⟩∘⟨ F.F-resp-≈ R2D.commutes ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f ∘ R.α) ∘ g.f        ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ assoc ⟩∘⟨refl ⟩
        D.α ∘ F.₁ ((D.α ∘ F.₁ R2D.f) ∘ R.α) ∘ g.f      ≈⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ (F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ R.α) ∘ g.f  ≈⟨ refl⟩∘⟨ assoc ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ R.α ∘ g.f    ≈⟨ refl⟩∘⟨ refl⟩∘⟨ g.commutes ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ g.f ∘ B.α    ≈˘⟨ refl⟩∘⟨ assoc ⟩
        D.α ∘ (F.₁ (D.α ∘ F.₁ R2D.f) ∘ F.₁ g.f) ∘ B.α  ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ F.₁ ((D.α ∘ F.₁ R2D.f) ∘ g.f) ∘ B.α      ≈⟨ refl⟩∘⟨ F.F-resp-≈ assoc ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (D.α ∘ F.₁ R2D.f ∘ g.f) ∘ B.α        ≡⟨⟩
        D.α ∘ F.₁ sol ∘ B.α
        ∎
    } ;
  unique = λ D sol1 sol2 →
    let
      module D = F-Algebra D
      module sol1 = C2A-morphism sol1
      module sol2 = C2A-morphism sol2
      open HomReasoning
      -- first of all, the solutions are equal when precomposed with 'h: R -> B':
      sol1-h-is-sol2-h : sol1.f ∘ h.f ≈ sol2.f ∘ h.f
      sol1-h-is-sol2-h =
        IsRecursive.unique R-is-rec D
           (C2A-precompose sol1 h)
           (C2A-precompose sol2 h)

      -- this is essentially the reasoning: we do it forward for sol1 and
      -- backwards for sol2.
      sol-transformation sol =
        let
          module sol = C2A-morphism sol
        in
        begin
        sol.f                              ≈⟨ sol.commutes ⟩
        D.α ∘ F.₁ sol.f ∘ B.α              ≈⟨ refl⟩∘⟨ refl⟩∘⟨ equation ⟩
        D.α ∘ F.₁ sol.f ∘ F.₁ h.f ∘ g.f    ≈⟨ refl⟩∘⟨ sym-assoc ⟩
        D.α ∘ (F.₁ sol.f ∘ F.₁ h.f) ∘ g.f  ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
        D.α ∘ F.₁ (sol.f ∘ h.f) ∘ g.f
        ∎
    in
    begin
    sol1.f                          ≈⟨ sol-transformation sol1 ⟩
    D.α ∘ F.₁ (sol1.f ∘ h.f) ∘ g.f  ≈⟨ refl⟩∘⟨ F.F-resp-≈ sol1-h-is-sol2-h ⟩∘⟨refl ⟩
    D.α ∘ F.₁ (sol2.f ∘ h.f) ∘ g.f  ≈˘⟨ sol-transformation sol2 ⟩
    sol2.f
    ∎
  }


-- Corollary: If (R,r) is recursive, then so is (FR,Fr) ([CUV06, Prop. 6]).
iterate-recursive : (R : F-Coalgebra F)
                    → IsRecursive R
                    → IsRecursive (iterate R)
iterate-recursive R is-rec =
  sandwich-recursive R (iterate R) is-rec r (Category.id (F-Coalgebras F)) equation
  where
    module R = F-Coalgebra R
    module FR = F-Coalgebra (iterate R)
    r : F-Coalgebra-Morphism R (iterate R)
    r = record { f = R.α ; commutes = 𝒞.Equiv.refl }

    equation : 𝒞 [ FR.α ≈ F.₁ R.α 𝒞.∘ 𝒞.id ]
    equation = 𝒞.Equiv.sym 𝒞.identityʳ

-- the functor sends coalgebra morphisms to coalgebra morphisms:
iterate-F-Coalgebra-Morphism : {A B : F-Coalgebra F}
  → (h : F-Coalgebra-Morphism A B)
  → F-Coalgebra-Morphism (iterate A) (iterate B)
iterate-F-Coalgebra-Morphism {A} {B} h =
  record {
    f = F.₁ h.f ; commutes = begin
      F.₁ β ∘ F.₁ h.f         ≈˘⟨ F.homomorphism ⟩
      F.₁ (β ∘ h.f)           ≈⟨ F.F-resp-≈ h.commutes ⟩
      F.₁ (F.₁ h.f ∘ α)       ≈⟨ F.homomorphism ⟩
      F.₁ (F.₁ h.f) ∘ F.₁ α
      ∎}
  where
    module h = F-Coalgebra-Morphism h
    open F-Coalgebra A
    open F-Coalgebra B renaming (A to B; α to β)
    open Category 𝒞
    open HomReasoning


record R-Coalgebra : Set (o ⊔ ℓ ⊔ e) where
  field
    coalg : F-Coalgebra F
    ump : IsRecursive coalg
  open F-Coalgebra coalg public
  open IsRecursive ump public

-- The recursive coalgebras form a full subcategory of F-Coalgebras:
R-Coalgebras : Category (ℓ ⊔ o ⊔ e) (e ⊔ ℓ) e
R-Coalgebras = FullSubCategory (F-Coalgebras F) R-Coalgebra.coalg
  where
    open import Categories.Category.SubCategory using (FullSubCategory)


module _ where

  open import Categories.Functor.Construction.SubCategory
  forget-rec : Functor (R-Coalgebras) (F-Coalgebras F)
  forget-rec = FullSub (F-Coalgebras F)

open import Categories.Diagram.Colimit using (Colimit)
open import Categories.Diagram.Cocone
open import Categories.Functor using (_∘F_)

module _ {o' ℓ' e' : Level} {𝒟 : Category o' ℓ' e'} (J : Functor 𝒟 (F-Coalgebras F)) where
  private
    module 𝒟 = Category 𝒟
    module J = Functor J


  Limitting-Cocone-IsRecursive :
        (∀ (i : 𝒟.Obj) → IsRecursive (J.₀ i))
        -- ^- if all coalgebras in the diagram are recursive
      → (cocone : Cocone J)
        -- ^- if we have a cocone in coalgebras
      → IsLimitting (F-map-Coconeˡ forget-Coalgebra cocone)
        -- ^- which is limitting in the base category
      → IsRecursive (Cocone.N cocone)
        -- ^- then the tip of the cocone is also recursive
  Limitting-Cocone-IsRecursive all-recursive cocone limitting =
    -- we convert Cocone-Morphisms and C2A-morphisms back and forth:
    -- we write 'sol' (short for 'solution') for the unique C2A-morphisms.
    record { recur = λ B → cocone⇒-to-sol B (limitting.! {alg2cocone B})
           ; unique = λ B g h → limitting.!-unique₂ (sol-to-cocone⇒ B g) (sol-to-cocone⇒ B h)
           }
    where
      open Category 𝒞
      open HomReasoning
      module cocone = Cocone cocone
      module limitting = IsInitial limitting
      obj-cocone = (F-map-Coconeˡ forget-Coalgebra cocone)
      module obj-cocone = Cocone obj-cocone

      -- every algebra induces a cocone of the unique C2A-morphisms:
      alg2cocone : F-Algebra F → Cocone (forget-Coalgebra ∘F J)
      alg2cocone B =
        let module B = F-Algebra B in
        record { coapex = record {
          ψ = λ i → C2A-morphism.f (IsRecursive.recur (all-recursive i) B) ;
          commute = λ {i} {i'} h →
            let
              sol1 = IsRecursive.recur (all-recursive i) B
              sol2 = C2A-precompose (IsRecursive.recur (all-recursive i') B) (J.₁ h)
            in
            -- the triangles of the cocone commute because of uniqueness of C2A-morphisms:
            IsRecursive.unique (all-recursive i) B sol2 sol1 } }

      -- every Cocone-Morphism induces a C2A-morphism
      cocone⇒-to-sol : (B : F-Algebra F)
                  → Cocone⇒ (forget-Coalgebra ∘F J) obj-cocone (alg2cocone B)
                  → C2A-morphism cocone.N B
      cocone⇒-to-sol B mor = let
          module B = F-Algebra B
          module mor = Cocone⇒ mor
        in
        record { f = mor.arr ; commutes = limitting-cocone-is-jointly-epic obj-cocone limitting (λ i →
          let
            sol = IsRecursive.recur (all-recursive i) B
            module sol = C2A-morphism sol
          in
          begin
          mor.arr ∘ obj-cocone.ψ i ≈⟨ mor.commute {i} ⟩
          sol.f  ≈⟨ sol.commutes ⟩
          B.α ∘ F.F₁ sol.f ∘ F-Coalgebra.α (J.₀ i)  ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ mor.commute ⟩∘⟨refl ⟩
          B.α ∘ F.F₁ (mor.arr ∘ obj-cocone.ψ i) ∘ F-Coalgebra.α (J.₀ i)  ≈⟨ refl⟩∘⟨ pushˡ 𝒞 F.homomorphism ⟩
          B.α ∘ F.F₁ mor.arr ∘ F.₁ (obj-cocone.ψ i) ∘ F-Coalgebra.α (J.₀ i)  ≈˘⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (cocone.ψ i) ⟩
          B.α ∘ F.F₁ mor.arr ∘ F-Coalgebra.α cocone.N ∘ obj-cocone.ψ i  ≈˘⟨ (assoc ○ (refl⟩∘⟨ assoc)) ⟩
          (B.α ∘ F.F₁ mor.arr ∘ F-Coalgebra.α cocone.N) ∘ obj-cocone.ψ i
          ∎) }

      -- And conversely, every C2A-Morphism induces a every Cocone-Morphism
      sol-to-cocone⇒ : (B : F-Algebra F) → C2A-morphism cocone.N B
                  → Cocone⇒ (forget-Coalgebra ∘F J) obj-cocone (alg2cocone B)
      sol-to-cocone⇒ B sol = let
          module B = F-Algebra B
          module sol = C2A-morphism sol
        in record
        { arr = sol.f
        ; commute = λ {i} →
            IsRecursive.unique (all-recursive i) B
            (C2A-precompose sol (cocone.ψ i))
            (IsRecursive.recur (all-recursive i) B)
        }


R-Coalgebras-Colimit : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'} → (J : Functor D R-Coalgebras)
        → Colimit (forget-Coalgebra ∘F forget-rec ∘F  J) → Colimit J
R-Coalgebras-Colimit J 𝒞-colim =
  FullSub-Colimit R-Coalgebra.coalg J Coalg-colim R (≅.refl (F-Coalgebras F))
  where
    module J = Functor J
    module 𝒞-colim = Colimit 𝒞-colim
    Coalg-colim : Colimit (forget-rec ∘F J)
    Coalg-colim = F-Coalgebras-Colimit _ 𝒞-colim
    module Coalg-colim = Colimit Coalg-colim

    -- every F-Algebra induces a competing cocone for the above colimit:
    alg2cocone : F-Algebra F → Cocone (forget-Coalgebra ∘F forget-rec ∘F  J)
    alg2cocone B =
      let
            module B = F-Algebra B
      in
      record {
        N = B.A ;
        coapex = record {
          ψ = λ R →
            let
              module R = R-Coalgebra (J.F₀ R)
            in
            C2A-morphism.f (R.recur B) ;
          commute = λ {R} {R'} h →
            let
              -- h is a coalg-hom from R to R':
              module R = R-Coalgebra (J.F₀ R)
              module R' = R-Coalgebra (J.F₀ R')
              open Category 𝒞
              open HomReasoning
              open Equiv
              module h = F-Coalgebra-Morphism (J.F₁ h)
              module U = Functor (forget-Coalgebra ∘F forget-rec ∘F J)
              module U' = Functor (forget-rec ∘F J)
              -- we can use it to construct another solution from R to B:
              sol : C2A-morphism R.coalg B
              sol =
                let
                  module r' = C2A-morphism (R'.recur B)
                in
                record {
                f = r'.f ∘ U.F₁ h;
                commutes =
                begin
                r'.f ∘ U.F₁ h ≈⟨ r'.commutes ⟩∘⟨refl ⟩
                (B.α ∘ (F.F₁ r'.f ∘ R'.α)) ∘ U.F₁ h ≈⟨ assoc ⟩
                B.α ∘ ((F.F₁ r'.f ∘ R'.α) ∘ U.F₁ h) ≈⟨ refl⟩∘⟨ assoc ⟩
                B.α ∘ (F.F₁ r'.f ∘ (R'.α ∘ U.F₁ h)) ≈⟨ refl⟩∘⟨ refl⟩∘⟨ h.commutes ⟩
                B.α ∘ (F.F₁ r'.f ∘ (F.F₁ (U.F₁ h) ∘ R.α)) ≈⟨ refl⟩∘⟨ sym-assoc ⟩
                B.α ∘ ((F.F₁ r'.f ∘ F.F₁ (U.F₁ h)) ∘ R.α) ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
                B.α ∘ F.F₁ (r'.f ∘ U.F₁ h) ∘ R.α
                ∎
                }
            in
            R.unique B sol (R.recur B)
        } }
    --
    -- the induced solution for an algebra
    alg2solution : (B : F-Algebra F) → C2A-morphism Coalg-colim.coapex B
    alg2solution B =
      let
        module B = F-Algebra B
        open Category 𝒞
        open HomReasoning

        sol : 𝒞 [ F-Coalgebra.A Coalg-colim.coapex , B.A ]
        sol = 𝒞-colim.rep (alg2cocone B)
      in
      record { f = sol ;
        commutes = colimit-is-jointly-epic 𝒞-colim λ R →
            let
              module R = R-Coalgebra (J.F₀ R)
              module R-sol = C2A-morphism (R.recur B)
            in
            begin
            sol ∘ 𝒞-colim.proj R
              ≈⟨ 𝒞-colim.commute ⟩
            R-sol.f
              ≈⟨ R-sol.commutes ⟩
            B.α ∘ F.F₁ R-sol.f ∘ R.α
              ≈˘⟨ refl⟩∘⟨ F.F-resp-≈ 𝒞-colim.commute ⟩∘⟨refl ⟩
            B.α ∘ F.F₁ (sol ∘ 𝒞-colim.proj R) ∘ R.α
              ≈⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
            B.α ∘ (F.F₁ sol ∘ F.F₁ (𝒞-colim.proj R)) ∘ R.α
              ≈⟨ refl⟩∘⟨ assoc ⟩
            B.α ∘ F.F₁ sol ∘ (F.F₁ (𝒞-colim.proj R) ∘ R.α)
              ≈˘⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (Coalg-colim.proj R) ⟩
            B.α ∘ F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex ∘ 𝒞-colim.proj R
              ≈˘⟨ refl⟩∘⟨  assoc ⟩
            B.α ∘ (F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
              ≈˘⟨  assoc ⟩
            (B.α ∘ F.F₁ sol ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
            ∎
          }

    -- we can then show that the colimit coalgebra must be recursive:
    R : R-Coalgebra
    R = record {
      coalg = Coalg-colim.coapex ;
      ump = record {
        recur = alg2solution;
        unique = λ B g h →
          colimit-is-jointly-epic 𝒞-colim λ R →
            let
              open Category 𝒞
              open HomReasoning
              module B = F-Algebra B
              module R = R-Coalgebra (J.F₀ R)
              -- we need to show that every solution in the colim induces a solution of R
              proj-sol : C2A-morphism Coalg-colim.coapex B → C2A-morphism R.coalg B
              proj-sol s =
                let module s = C2A-morphism s in
                record {
                f = s.f ∘ 𝒞-colim.proj R ;
                commutes =
                  begin
                  s.f ∘ 𝒞-colim.proj R
                    ≈⟨ s.commutes ⟩∘⟨refl ⟩
                  (B.α ∘ F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R
                    ≈⟨ assoc ⟩
                  B.α ∘ ((F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex) ∘ 𝒞-colim.proj R)
                    ≈⟨ refl⟩∘⟨ assoc ⟩
                  B.α ∘ F.F₁ s.f ∘ F-Coalgebra.α Coalg-colim.coapex ∘ 𝒞-colim.proj R
                    ≈⟨ refl⟩∘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (Coalg-colim.proj R) ⟩
                  B.α ∘ F.F₁ s.f ∘ F.F₁ (𝒞-colim.proj R) ∘ R.α
                    ≈˘⟨ refl⟩∘⟨ assoc ⟩
                  B.α ∘ (F.F₁ s.f ∘ F.F₁ (𝒞-colim.proj R)) ∘ R.α
                    ≈˘⟨ refl⟩∘⟨ F.homomorphism ⟩∘⟨refl ⟩
                  B.α ∘ F.F₁ (s.f ∘ 𝒞-colim.proj R) ∘ R.α
                  ∎
                }
            in
            R.unique B (proj-sol g) (proj-sol h)
        } }


retract-coalgebra : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → Retract 𝒞 (F-Coalgebra.A X) Y
  → F-Coalgebra F
retract-coalgebra X {Y} r = record { A = Y ; α = F₁ r.section ∘ X.α ∘ r.retract }
  where
    open Functor F
    open Category 𝒞
    module r = Retract r
    module X = F-Coalgebra X


retract-coalgebra-hom : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ X , retract-coalgebra X r ]
retract-coalgebra-hom X {Y} r =
  record { f = r.section ; commutes = begin
    (F₁ r.section ∘ X.α ∘ r.retract) ∘ r.section ≈⟨ assoc²' 𝒞 ⟩
    F₁ r.section ∘ X.α ∘ r.retract ∘ r.section ≈⟨ refl⟩∘⟨ elimʳ 𝒞 r.is-retract ⟩
    F₁ r.section ∘ X.α
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom⁻¹ : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , X ]
retract-coalgebra-hom⁻¹ X {Y} r =
  record { f = r.retract ; commutes = begin
    X.α ∘ r.retract ≈˘⟨ pullˡ 𝒞 (elimˡ 𝒞 (F-resp-≈ r.is-retract ○ identity)) ⟩
    F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract ≈⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎}
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-hom-to-iterate : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → F-Coalgebras F [ retract-coalgebra X r , (iterate X) ]
retract-coalgebra-hom-to-iterate X {Y} r =
  record { f = X.α ∘ r.retract ; commutes =
    begin
    F₁ X.α ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ elimˡ 𝒞 identity ⟩
    F₁ X.α ∘ F₁ id ∘ X.α ∘ r.retract
      ≈˘⟨ refl⟩∘⟨ F-resp-≈ r.is-retract ⟩∘⟨refl  ⟩
    F₁ X.α ∘ F₁ (r.retract ∘ r.section) ∘ X.α ∘ r.retract
      ≈⟨ refl⟩∘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ X.α ∘ F₁ r.retract ∘ F₁ r.section ∘ X.α ∘ r.retract
      ≈˘⟨ pushˡ 𝒞 homomorphism ⟩
    F₁ (X.α ∘ r.retract) ∘ F₁ r.section ∘ X.α ∘ r.retract
    ∎
  }
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X

retract-coalgebra-recursive : (X : F-Coalgebra F) {Y : 𝒞.Obj}
  → (r : Retract 𝒞 (F-Coalgebra.A X) Y)
  → IsRecursive X
  → IsRecursive (retract-coalgebra X r)
retract-coalgebra-recursive X {Y} r X-rec =
  sandwich-recursive X (retract-coalgebra X r) X-rec
    (retract-coalgebra-hom X r)
    (retract-coalgebra-hom-to-iterate X r) 𝒞.Equiv.refl
  where
    open Functor F
    open Category 𝒞
    open HomReasoning
    module r = Retract r
    module X = F-Coalgebra X


==> anc/src/Cofinal.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level
open import Categories.Category
open import Categories.Functor
open import Categories.Category.Construction.Comma
open import Categories.Functor.Construction.Constant
open import Categories.Diagram.Colimit using (Colimit; transport-by-iso)
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties

module Cofinal where

open import Colimit-Lemmas

-- Formalization that (co)final diagrams have the same colimit.
-- See also: https://ncatlab.org/nlab/show/final+functor

private
  variable
    -- levels for the diagram scheme:
    o ℓ e : Level
    o' ℓ' e' : Level
    o'' ℓ'' e'' : Level
    -- diagram scheme:
    𝒟 : Category o' ℓ' e'
    ℰ : Category o'' ℓ'' e''

-- First the definition of connected category:
module _ (𝒞 : Category o ℓ e) where
  private
    module 𝒞 = Category 𝒞

  data ZigZag : 𝒞.Obj → 𝒞.Obj → Set (o ⊔ ℓ) where
    nil : ∀ (A : 𝒞.Obj) → ZigZag A A
    forward : ∀ (A B C : 𝒞.Obj) → (A 𝒞.⇒ B) → ZigZag B C → ZigZag A C
    backward : ∀ (A B C : 𝒞.Obj) → (B 𝒞.⇒ A) → ZigZag B C → ZigZag A C

  record Connected : Set (o ⊔ ℓ) where
    field
      -- a category is connected
      -- if any two objects are connected by a zigzag
      connect : ∀ (A B : 𝒞.Obj) → ZigZag A B

module _ {ℰ : Category o'' ℓ'' e''} {𝒟 : Category o' ℓ' e'} where
  private
    module 𝒟 = Category 𝒟
    module ℰ = Category ℰ

  record Final (E : Functor ℰ 𝒟) : Set (o'' ⊔ ℓ'' ⊔ o' ⊔ ℓ' ⊔ e') where
    field
      non-empty : ∀ (d : 𝒟.Obj) → Category.Obj (d ↙ E)
      every-slice-connected : ∀ (d : 𝒟.Obj) → Connected (d ↙ E)

    zigzag : ∀ (d : 𝒟.Obj) → ∀ (A B : Category.Obj (d ↙ E)) → ZigZag (d ↙ E) A B
    zigzag d A B = Connected.connect (every-slice-connected d) A B

  final-pulls-colimit : {𝒞 : Category o ℓ e} (D : Functor 𝒟 𝒞) (E : Functor ℰ 𝒟)
                        → Final E
                        → Colimit D
                        → Colimit (D ∘F E)
  final-pulls-colimit {𝒞 = 𝒞} D E Final-E colimit-D =
    record {
      initial = record {
        ⊥ = cocone-D∘E ;
        ⊥-is-initial =
          let
              open Category 𝒞
              open HomReasoning
          in record {
          ! = λ {K} →
            let
                module K = Cocone K
                open cocone-reflection K
            in
            record {
              arr = colimit-D.rep to-D-cocone ;
              commute = λ {X} →
                let
                  id-EX : Category.Obj ((E.₀ X) ↙ E)
                  id-EX = record { f = 𝒟.id {E.₀ X} }
                in
                begin
                colimit-D.rep to-D-cocone ∘ cocone-D∘E.ψ X
                  ≡⟨⟩
                colimit-D.rep to-D-cocone ∘ colimit-D.proj (E.₀ X)
                  ≈⟨ colimit-D.commute ⟩
                Cocone.ψ to-D-cocone (E.₀ X)
                  ≡⟨⟩
                eval-comma (η (E.₀ X))
                  ≈⟨ eval-comma-constant (E.₀ X) (η (E.₀ X)) id-EX ⟩
                eval-comma id-EX
                  ≈⟨ (refl⟩∘⟨ D.identity) ○ 𝒞.identityʳ ⟩
                K.ψ  X
                ∎
            } ;
          !-unique =
             λ {K} other →
                colimit-is-jointly-epic colimit-D (λ d →
                let
                    module K = Cocone K
                    open cocone-reflection K
                    module other = Cocone⇒ other
                in
                begin
                colimit-D.rep to-D-cocone ∘ colimit-D.proj d
                  ≈⟨ colimit-D.commute ⟩
                eval-comma (η d)
                  ≡⟨⟩
                K.ψ (η-codom d) ∘ D.₁ (η-mor d)
                  ≈˘⟨ other.commute ⟩∘⟨refl ⟩
                (other.arr ∘ cocone-D∘E.ψ (η-codom d)) ∘ D.₁ (η-mor d)
                  ≈⟨ assoc ⟩
                other.arr ∘ (colimit-D.proj (E.₀ (η-codom d)) ∘ D.₁ (η-mor d))
                  ≈⟨ refl⟩∘⟨ colimit-D.colimit-commute (η-mor d) ⟩
                other.arr ∘ colimit-D.proj d
                ∎
                )
          }
      }
    }
    where
      module colimit-D = Colimit colimit-D
      module E = Functor E
      module D = Functor D
      module 𝒞 = Category 𝒞

      η : ∀ (d : 𝒟.Obj) → Category.Obj (d ↙ E)
      η d = Final.non-empty Final-E d

      η-codom : 𝒟.Obj → ℰ.Obj
      η-codom d = CommaObj.β (Final.non-empty Final-E d)

      η-mor : ∀ (d : 𝒟.Obj) → (d 𝒟.⇒ E.₀ (η-codom d))
      η-mor d = CommaObj.f (Final.non-empty Final-E d)

      cocone-D∘E : Cocone (D ∘F E)
      cocone-D∘E = record { coapex = record {
          ψ = λ X → colimit-D.proj (E.₀ X) ;
          commute = λ f → colimit-D.colimit-commute (E.₁ f)
        } }
      module cocone-D∘E = Cocone cocone-D∘E

      -- but we can also transform cocones in the other direction
      module cocone-reflection (K : Cocone (D ∘F E)) where
        -- first some lemmas when we fix a 𝒟 object d:
        private
          module K = Cocone K

        eval-comma : ∀ {d : 𝒟.Obj} → Category.Obj (d ↙ E) → 𝒞 [ D.₀ d , K.N ]
        eval-comma f = K.ψ (CommaObj.β f) 𝒞.∘ D.₁ (CommaObj.f f)

        module _  (d : 𝒟.Obj) where
          private
            module d/E = Category (d ↙ E)

          open Category 𝒞
          open HomReasoning

          -- this η is kind of a 'choice', which we now prove
          -- to be well-defined:
          -- First for comma objects that are linked directly:
          Comma⇒-commutes : {A B : d/E.Obj} → (h : Comma⇒ A B) →
                            𝒞 [ eval-comma A ≈ eval-comma B ]
          Comma⇒-commutes {A} {B} h =
            begin
            K.ψ (CommaObj.β A) ∘ D.₁ (CommaObj.f A)
            ≈˘⟨ K.commute (Comma⇒.h h) ⟩∘⟨refl ⟩
            (K.ψ (CommaObj.β B) ∘ D.₁ (E.₁ (Comma⇒.h h))) ∘ D.₁ (CommaObj.f A)
            ≈⟨ assoc ⟩
            K.ψ (CommaObj.β B) ∘ D.₁ (E.₁ (Comma⇒.h h)) ∘ D.₁ (CommaObj.f A)
            ≈˘⟨ refl⟩∘⟨ D.homomorphism ⟩
            K.ψ (CommaObj.β B) ∘ D.₁ (E.₁ (Comma⇒.h h) 𝒟.∘ (CommaObj.f A))
            ≈⟨ refl⟩∘⟨ D.F-resp-≈ (Comma⇒.commute h ) ⟩
            K.ψ (CommaObj.β B) ∘ D.₁ ((CommaObj.f B) 𝒟.∘ 𝒟.id)
            ≈⟨ refl⟩∘⟨ D.F-resp-≈ 𝒟.identityʳ  ⟩
            K.ψ (CommaObj.β B) ∘ D.₁ (CommaObj.f B)
            ∎

          -- And then for comma objects that are linked transitively along
          -- zigzags:
          zigzag-commutes : {A B : d/E.Obj} → ZigZag (d ↙ E) A B →
                            𝒞 [ eval-comma A ≈ eval-comma B ]
          zigzag-commutes {A} (nil A) = 𝒞.Equiv.refl
          zigzag-commutes {A} {C} (forward .A B .C h B-zz-C) =
             Comma⇒-commutes h ○ zigzag-commutes B-zz-C
          zigzag-commutes {A} {C} (backward .A B .C h B-zz-C) =
            ⟺ (Comma⇒-commutes h) ○ zigzag-commutes B-zz-C

          eval-comma-constant : (A B : d/E.Obj) → 𝒞 [ eval-comma A ≈ eval-comma B ]
          eval-comma-constant A B = zigzag-commutes (Final.zigzag Final-E d A B)


        to-D-cocone : Cocone D
        to-D-cocone = record { coapex = record {
            ψ = λ d → eval-comma (η d)
                ;
            commute = λ {d} {d'} f →
              let
                via-d' : Category.Obj (d ↙ E)
                via-d' = record { f = η-mor d' 𝒟.∘ f }
              in
              begin
              eval-comma (η d') ∘ D.F₁ f ≈⟨ assoc ⟩
              K.ψ (η-codom d') ∘ D.₁ (η-mor d') ∘ D.F₁ f ≈˘⟨ refl⟩∘⟨ D.homomorphism ⟩
              K.ψ (η-codom d') ∘ D.₁ (η-mor d' 𝒟.∘ f) ≡⟨⟩
              eval-comma via-d' ≈⟨ eval-comma-constant d via-d' (η d) ⟩
              eval-comma (η d)
              ∎
          } }
          where
            open Category 𝒞
            open HomReasoning


==> anc/src/Colimit-Lemmas.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor)

module Colimit-Lemmas {o ℓ e} {𝒞 : Category o ℓ e} where

open import Level
open import Agda.Builtin.Sigma

open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Functor.Coalgebra
open import Categories.Morphism -- open the module with the category 𝒞 fixed.
open import Categories.Object.Initial using (IsInitial; Initial)
import Categories.Object.Initial as initial

open import Categories.Category
open import Categories.Object.Coproduct using (Coproduct)

open import Categories.Diagram.Colimit using (Colimit; transport-by-iso; up-to-iso-cone)
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties
open import Categories.Functor using (_∘F_)
open import Categories.Functor.Properties using ([_]-resp-≅)
open import Agda.Builtin.Equality
open import Categories.Morphism.Reasoning
open import Categories.Morphism.Reasoning.Core


open import Categories.Category.SubCategory
open import Categories.Functor.Construction.SubCategory using (FullSub)
open import Helper-Definitions

private
  module 𝒞 = Category 𝒞

-- The property that a cocone is Colimitting/Limitting:
IsLimitting : {o' ℓ' e' : Level} {D : Category o' ℓ' e'} {J : Functor D 𝒞} → Cocone J → Set _
IsLimitting {J = J} cocone = IsInitial (Cocones J) cocone

Colimit-from-prop : {o' ℓ' e' : Level} {D : Category o' ℓ' e'} {J : Functor D 𝒞}
                      → {cocone : Cocone J} → IsLimitting cocone → Colimit J
Colimit-from-prop {cocone = cocone} limitting =
  record { initial = record { ⊥ = cocone ; ⊥-is-initial = limitting } }

-- The property that a functor F preserves a concrete colimit of diagram J:
_preserves-the-colimit_ : {o' o'' ℓ' ℓ'' e' e'' : _} →
  {𝒟 : Category o' ℓ' e'} →
  {ℰ : Category o'' ℓ'' e''} →
  {J : Functor 𝒟 𝒞} → (F : Functor 𝒞 ℰ) →
  Colimit J → Set _
_preserves-the-colimit_ {J = J} F colim =
  IsInitial (Cocones (F ∘F J)) (F-map-Coconeˡ F (Colimit.colimit colim))

-- The property that a functor preserves every colimitting cone for a diagram J:
preserves-colimit : {o' o'' ℓ' ℓ'' e' e'' : _} →
  {𝒟 : Category o' ℓ' e'} →
  {ℰ : Category o'' ℓ'' e''} →
  (J : Functor 𝒟 𝒞) → (F : Functor 𝒞 ℰ) → Set _
preserves-colimit J F =
  ∀ (colim : Colimit J) → F preserves-the-colimit colim

-- The above two notions are equivalent, because colimits unique up to isomorphism,
-- so if a functor F preserves a particular colimitting cocone C₁ for a given diagram J,
-- then F preserves every colimit of the diagram J:
preserves-all-colimits : {o' o'' ℓ' ℓ'' e' e'' : _} →
  {𝒟 : Category o' ℓ' e'} →
  {ℰ : Category o'' ℓ'' e''} →
  {J : Functor 𝒟 𝒞} → (F : Functor 𝒞 ℰ) →
  (C₁ : Colimit J) →
  (F preserves-the-colimit C₁) →
  (preserves-colimit J F)
preserves-all-colimits {J = J} F C₁ F-preserves-C₁ C₂ = Initial.⊥-is-initial FC₂-colimit
  where
    module C₁ = Colimit C₁
    module C₂ = Colimit C₂
    FC₁ : Cocone (F ∘F J)
    FC₁ = F-map-Coconeˡ F C₁.colimit
    FC₂ : Cocone (F ∘F J)
    FC₂ = F-map-Coconeˡ F C₂.colimit
    FC₁-initial : Initial (Cocones (F ∘F J))
    FC₁-initial = record { ⊥ = FC₁ ; ⊥-is-initial = F-preserves-C₁ }
    C₁≅C₂ : Cocones J [ C₁.colimit ≅ C₂.colimit ]
    C₁≅C₂ = up-to-iso-cone J C₁ C₂
    module C₁≅C₂ = _≅_ C₁≅C₂
    FC₁≅FC₂ : Cocones (F ∘F J) [ FC₁ ≅ FC₂ ]
    FC₁≅FC₂ = [ (F-map-Cocone-Functor F) ]-resp-≅ C₁≅C₂
    FC₂-colimit : Initial (Cocones (F ∘F J))
    FC₂-colimit = (initial.transport-by-iso _ FC₁-initial FC₁≅FC₂)


-- the property whether a Sink is jointly epic:
jointly-epic : ∀ {i : Level} {I : Set i} {dom : I → Category.Obj 𝒞} {codom : Category.Obj 𝒞}
               (sink : (x : I) → 𝒞 [ dom x , codom ]) → Set _
jointly-epic {i} {I} {dom} {codom} sink =
  ∀ {Z : Category.Obj 𝒞} {g h : 𝒞 [ codom , Z ]} →
    (∀ (x : I) → 𝒞 [ 𝒞 [ g ∘ sink x ] ≈ 𝒞 [ h ∘ sink x ] ]) →
    𝒞 [ g ≈ h ]

-- If a cocone is limitting, then it is necessarily jointly epic:
limitting-cocone-is-jointly-epic : ∀ {o′ ℓ′ e′} {J : Category o′ ℓ′ e′} {G : Functor J 𝒞}
                                 → (cocone : Cocone G)
                                 → IsLimitting cocone
                                 → jointly-epic (Cocone.ψ cocone)
limitting-cocone-is-jointly-epic {G = G} cocone limitting {Z} {g} {h} equalize-g-h =
  IsInitial.!-unique₂ limitting g-morph h-morph -- g-morph h-morph
  where
    open Category 𝒞
    open HomReasoning
    module cocone = Cocone cocone
    -- first, define a cocone on Z via h:
    Z-cocone : Cocone G
    Z-cocone = record {
      N = Z ;
        coapex = record {
        ψ = λ X → h ∘ cocone.ψ X;
        commute = λ {X} {X'} f →
          begin
          (h ∘ cocone.ψ X') ∘ Functor.F₁ G f ≈⟨ assoc ⟩
          h ∘ (cocone.ψ X' ∘ Functor.F₁ G f) ≈⟨ refl⟩∘⟨ cocone.commute f ⟩
          h ∘ cocone.ψ X
          ∎
          } }
    -- g and h induce cocone morphisms:
    h-morph : Cocone⇒ _ cocone Z-cocone
    h-morph = record
      { arr = h ;
      commute = λ {X} → Equiv.refl }
    g-morph : Cocone⇒ _ cocone Z-cocone
    g-morph = record
      { arr = g ;
      commute = λ {X} → equalize-g-h X }

-- Same property with the colimit bundled:
colimit-is-jointly-epic : ∀ {o′ ℓ′ e′} {J : Category o′ ℓ′ e′} {G : Functor J 𝒞} →
                          (colim : Colimit G) → jointly-epic (Colimit.proj colim)
colimit-is-jointly-epic {G = G} colim {Z} =
  limitting-cocone-is-jointly-epic
    (Colimit.colimit colim) (Colimit.initial.⊥-is-initial colim)

module _ {o' ℓ' e' : Level} (𝒟 : Category o' ℓ' e') (D : Functor 𝒟 𝒞) (colim : Colimit D) where
  private
    module 𝒟 = Category 𝒟
    module D = Functor D
    module colim = Colimit colim

  colimit-unique-rep : (B : 𝒞.Obj) →
      -- if everything in the diagram has a unique morphism to B
      (∀ (i : 𝒟.Obj) → 𝒞 [ D.₀ i =∃!=> B ]) →
      -- then the colimit does so as well
      𝒞 [ colim.coapex =∃!=> B ]
  colimit-unique-rep B uniq =
    record {
      arr = cocone-mor.arr ;
      unique = λ other →
        colimit-is-jointly-epic colim λ i →
          begin
          cocone-mor.arr ∘ colim.proj i ≈⟨ cocone-mor.commute ⟩
          B-cocone.ψ i ≡⟨⟩
          singleton-hom.arr (uniq i) ≈⟨ singleton-hom.unique (uniq i) _ ⟩
          other ∘ colim.proj i
          ∎
    }
    where
      open Category 𝒞
      open HomReasoning
      -- we first need to prove existence:
      B-cocone : Cocone D
      B-cocone = record {coapex = record
        { ψ = λ i → singleton-hom.arr (uniq i)
        ; commute = λ {i} {j} f → Equiv.sym
                    (singleton-hom.unique
                      (uniq i)
                      (𝒞 [ singleton-hom.arr (uniq j) ∘ D.₁ f ])) }
        }
      module B-cocone = Cocone B-cocone
      cocone-mor : Cocone⇒ D colim.colimit B-cocone
      cocone-mor = colim.rep-cocone B-cocone
      module cocone-mor = Cocone⇒ cocone-mor


-- Lemma:
-- Consider a diagram J in a full subcategory of 𝒞 with a colimit in 𝒞.
-- If there is an object in the subcategory isomorphic to the C-colimit
-- then this gives rise to a colimit of J in the subcategory
FullSub-Colimit : {o' ℓ' e' i : Level}
                → {D : Category o' ℓ' e'}
                → {I : Set i}
                → (U : I → Category.Obj 𝒞)
                → (J : Functor D (FullSubCategory 𝒞 U))
                → (C-colim : Colimit (FullSub 𝒞 ∘F  J))
                → (lifted-colim-obj : I)
                → 𝒞 [ Colimit.coapex C-colim ≅ U lifted-colim-obj ]
                → Colimit J
FullSub-Colimit {D = D} {I = I} U J plain-C-colim lifted-colim-obj iso =
  record { initial = record { ⊥ = Sub-Cocone ; ⊥-is-initial = Sub-Cocone-initial } }
  where
    C-colim = (transport-by-iso (FullSub 𝒞 ∘F  J) plain-C-colim iso)
    module C-colim = Colimit (C-colim)
    open Category 𝒞
    open HomReasoning
    module J = Functor J
    module iso = _≅_ iso

    -- by the transport, we have a colimit on an object in the subcategory:
    test : C-colim.coapex ≡ U lifted-colim-obj
    test = refl
    -- so, we now only need to lift the colimit along 'U'

    Sub-Cocone : Cocone J
    Sub-Cocone = record {
      N = lifted-colim-obj ;
      coapex = record { ψ = C-colim.proj ; commute = C-colim.colimit-commute } }

    Sub-Cocone-ump : {other : Cocone J} → Cocone⇒ J Sub-Cocone other
    Sub-Cocone-ump {other} =
      record {
        arr = morph ;
        commute = λ {X} →
          Cocone⇒.commute (C-colim.initial.! {A = C-other})
        }
      where
        module other = Cocone other
        C-other : Cocone (FullSub 𝒞 ∘F J)
        C-other = (F-map-Coconeˡ (FullSub 𝒞) other)
        morph : 𝒞 [ C-colim.coapex , U other.N ]
        morph = Cocone⇒.arr (C-colim.initial.! {A = C-other})

    Sub-Cocone-initial : IsInitial (Cocones J) Sub-Cocone
    Sub-Cocone-initial = record {
      ! = Sub-Cocone-ump ;
      !-unique = λ {other : Cocone J} cocone-morph →
        let
          module other = Cocone other
          module cocone-morph = Cocone⇒ cocone-morph
          C-other : Cocone (FullSub 𝒞 ∘F J)
          C-other = (F-map-Coconeˡ (FullSub 𝒞) other)

          -- send the cocone 'other' down to C:
          C-cocone-morph : Cocone⇒ (FullSub 𝒞 ∘F J) C-colim.colimit C-other
          C-cocone-morph = record {
            arr = cocone-morph.arr ;
            commute = λ {X} → cocone-morph.commute }
        in
        IsInitial.!-unique C-colim.initial.⊥-is-initial C-cocone-morph
      }

HasCoproducts : Set _
HasCoproducts = ∀ (A B : 𝒞.Obj) → Coproduct 𝒞 A B

module _ {A B C : 𝒞.Obj} (p : Coproduct 𝒞 A B) where
  open Category 𝒞
  module p = Coproduct p
  record CoproductCases (f g : p.A+B ⇒ C) : Set e where
    field
      case-precompose-i₁ : f ∘ p.i₁ ≈ g ∘ p.i₁
      case-precompose-i₂ : f ∘ p.i₂ ≈ g ∘ p.i₂

  -- The injections of a coproduct are jointly epic:
  coproduct-jointly-epic :
    ∀ {f g : p.A+B ⇒ C} → CoproductCases f g → f ≈ g
  coproduct-jointly-epic {f} {g} cases =
    let
      open HomReasoning
      open CoproductCases cases
    in
    begin
    f ≈˘⟨ p.g-η ⟩
    p.[ f ∘ p.i₁ , f ∘ p.i₂ ] ≈⟨ p.[]-cong₂ case-precompose-i₁ case-precompose-i₂ ⟩
    p.[ g ∘ p.i₁ , g ∘ p.i₂ ] ≈⟨ p.g-η ⟩
    g
    ∎


==> anc/src/Construction.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

-- The construction in its most general Form

open import Categories.Category
open import Categories.Functor
open import Categories.Functor.Hom
open import Categories.Functor.Coalgebra
open import Categories.Diagram.Cocone
open import Categories.Diagram.Colimit
open import Categories.Category.SubCategory
open import Categories.Object.Initial
open import Categories.Morphism

open import Filtered
open import Accessible-Category using (Accessible)
open import CoalgColim
open import F-Coalgebra-Colimit
open import Data.Product
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.Construction.F-Algebras
open import Categories.Functor.Coalgebra
open import Categories.Functor.Properties using (Full)
open import Categories.Functor.Construction.SubCategory using (FullSub)
open import Categories.Functor.Construction.SubCategory.Properties using (FullSubFull)

open import Helper-Definitions
open import Colimit-Lemmas
open import Helper-Definitions

module Construction {o ℓ}
  (𝒞 : Category (o ⊔ ℓ) ℓ ℓ)
  (F : Endofunctor 𝒞)
  {fil-level : Level}
  (Fil : Category (o ⊔ ℓ) ℓ ℓ → Set fil-level) -- some variant of 'filtered'
  (Fil-to-filtered : ∀ {𝒟 : Category (o ⊔ ℓ) ℓ ℓ} → Fil 𝒟 → filtered 𝒟) -- .. which implies filtered
  (𝒞-acc : Accessible 𝒞 (o ⊔ ℓ) ℓ ℓ Fil Fil-to-filtered)
  where

open import Coalgebra.Recursive 𝒞 F
open import Unique-Proj 𝒞 F Fil Fil-to-filtered
open import Categories.Morphism.Reasoning 𝒞
open import Lambek 𝒞 F

private
    module 𝒞 = Category 𝒞
    module 𝒞-acc = Accessible 𝒞-acc
    module F = Functor F
    module V = Functor (forget-Coalgebra {𝒞 = 𝒞} {F = F})


-- Here, we instantiate the diagram for the main colimit/construction:
-- We consider coalgebras whose carrier come from the family 𝒞-acc.fin
-- and which satisfy 'IsRecursive':
open import Coalgebra.IdxProp 𝒞 F 𝒞-acc.fin IsRecursive

module TerminalRecursive
       (carrier-colimit : Colimit forget-IdxPropCoalgebra)
       -- ^- the colimit of all recursive coalgebras with carrier in 𝒞-acc.fin
       (coalgebras-filtered : Fil IdxPropCoalgebras)
       -- ^- the assumption that above colimit is Fil(tered)
       (F-finitary : preserves-colimit forget-IdxPropCoalgebra F)
       where

  open import Iterate.Assumptions {o' = o ⊔ ℓ} {ℓ' = ℓ} 𝒞 F Fil
  open import Iterate {o' = o ⊔ ℓ} {ℓ' = ℓ} 𝒞 F Fil Fil-to-filtered 𝒞-acc
  private
    module carrier-colimit = Colimit carrier-colimit

  -- if the finite recursive coalgebras have a colimit on the object level,
  -- then this lifts to the category of coalgebras:
  A,α : CoalgColim {o ⊔ ℓ} {ℓ} {ℓ} 𝒞 F FiniteRecursive
  A,α = record
        { 𝒟 = IdxPropCoalgebras
        ; D = forget-IdxProp
        ; all-have-prop =
          λ {i} → record {
            finite-carrier = 𝒞-acc.fin-presentable (IdxPropCoalgebra.carrier i) ;
            is-recursive = IdxPropCoalgebra.has-prop i }
        ; cocone = F-Coalgebras-Lift-Cocone forget-IdxProp carrier-colimit
        ; carrier-colimitting = F-Coalgebras-Colimit-Carrier-Limitting forget-IdxProp carrier-colimit
        }
  module A,α = CoalgColim.CoalgColim A,α

  -- All coalgebras in the diagram for A,α are recursive, and so is A,α itself:
  A,α-recursive : IsRecursive A,α.to-Coalgebra
  A,α-recursive =
    Limitting-Cocone-IsRecursive A,α.D
      IdxPropCoalgebra.has-prop
      A,α.cocone A,α.carrier-colimitting

  -- Applying the Functor F to A,α again yields a locally finrec coalgebra:
  FA,Fα : CoalgColim 𝒞 F FiniteRecursive
  FA,Fα = iterate-CoalgColimit A,α coalgebras-filtered F-finitary
  module FA,Fα = CoalgColim.CoalgColim FA,Fα

  -- For the universal property of A,α , we use that the diagram
  -- scheme of A,α is full:
  A,α-scheme-Full : Full-≈ forget-IdxProp
  A,α-scheme-Full = record {
    preimage = λ X Y f → f ;
    preimage-prop = λ X Y f → Category.Equiv.refl 𝒞
    }

  -- Since the diagram scheme for A,α is full, we obtain that
  -- the colimit injections are the only coalgebra morphisms
  -- from coalgebras in the diagram to A,α:
  A,α-proj-uniq : (i : A,α.𝒟.Obj) → F-Coalgebras F [ A,α.D.₀ i =∃!=> A,α.to-Coalgebra ]
  A,α-proj-uniq i = record {
    arr = A,α.colim.proj i ;
    unique = λ h → let
        open Category (F-Coalgebras F)
        open HomReasoning
      in begin
        A,α.colim.proj i
          ≈˘⟨ unique-proj A,α F-finitary coalgebras-filtered (A,α-scheme-Full) h ⟩
        h
        ∎
      }

  -- We can extend the above uniqueness property from the diagram scheme
  -- to all finrec coalgebras, so there is a unique coalgebra morphism from
  -- every finrec coalgebra to A,α:
  universal-property : ∀ (C : F-Coalgebra F) → FiniteRecursive C →
                         F-Coalgebras F [ C =∃!=> A,α.to-Coalgebra ]
  universal-property C C-finrec = record
    { arr = proj-j.arr ∘ C→Dj
    ; unique = λ h →
      let open HomReasoning in
      begin
      proj-j.arr ∘ C→Dj ≈⟨ pushˡ (proj-j.unique (h ∘ Dj→C)) ⟩
      h ∘ Dj→C ∘ C→Dj ≈⟨ elimʳ r.is-retract ⟩
      h
      ∎
    }
    where
      -- all compositions are on the level of coalgebra homomorphisms
      open Category (F-Coalgebras F)
      module C = F-Coalgebra C
      -- there is a split-mono to one of the presentable generators of 𝒞:
      split-mono : Σ[ idx ∈ 𝒞-acc.Idx ] (Retract 𝒞 C.A (𝒞-acc.fin idx))
      split-mono = 𝒞-acc.presentable-split-in-fin C.A
        (FiniteRecursive.finite-carrier C-finrec)
      j' = proj₁ split-mono
      r = proj₂ split-mono
      module r = Retract r
      -- and thus this gives us a coalgebra in the diagram of B,β:
      j : A,α.𝒟.Obj
      j = record {
        carrier = j' ;
        structure = F-Coalgebra.α (retract-coalgebra C r) ;
        has-prop = retract-coalgebra-recursive C r (FiniteRecursive.is-recursive C-finrec) }

      proj-j : F-Coalgebras F [ A,α.D.₀ j =∃!=> A,α.to-Coalgebra ]
      proj-j = A,α-proj-uniq j
      module proj-j = singleton-hom proj-j

      C→Dj : F-Coalgebras F [ C , A,α.D.₀ j ]
      C→Dj = retract-coalgebra-hom C r

      Dj→C : F-Coalgebras F [ A,α.D.₀ j , C ]
      Dj→C = retract-coalgebra-hom⁻¹ C r

  -- We furthermore lift this universal property from finrec to locally finrec coalgebras:
  -- There is a unique coalgebra morphism from every locally finrec coalgebra to A,α:
  universal-property-locally-finrec :
            ∀ {o' ℓ' e' : Level} (R : CoalgColim 𝒞 F FiniteRecursive {o'} {ℓ'} {e'}) →
            F-Coalgebras F [ CoalgColim.to-Coalgebra R =∃!=> A,α.to-Coalgebra ]
  universal-property-locally-finrec R =
    R.unique-homomorphism A,α.to-Coalgebra
      λ i → universal-property (R.D.₀ i) (R.all-have-prop {i})
    where module R = CoalgColim.CoalgColim R

  -- Applying this to A,α itself yields that there is only
  -- one endo-morphism on A,α:
  unique-endo : F-Coalgebras F [ A,α.to-Coalgebra =∃!=> A,α.to-Coalgebra ]
  unique-endo = A,α.unique-homomorphism A,α.to-Coalgebra A,α-proj-uniq
  module unique-endo = singleton-hom unique-endo

  -- From the locally finrec FA,Fα there is also a unique coalgebra
  -- morphism (for the fixpoint property, we only need existence)
  inverse : F-Coalgebras F [ FA,Fα.to-Coalgebra =∃!=> A,α.to-Coalgebra ]
  inverse = universal-property-locally-finrec FA,Fα
  module inverse = singleton-hom inverse

  -- By Lambek's Lemma, this yields that α is an isomorphism (in 𝒞):
  fixpoint : Iso 𝒞 A,α.structure (V.₁ inverse.arr)
  fixpoint = lambek A,α.to-Coalgebra
    (λ endo → unique-endo.unique₂ endo (Category.id (F-Coalgebras F) {A,α.to-Coalgebra}))
    inverse.arr

  -- A,α is recursive and has a structure that is an isomorphism,
  -- hence it is the initial F-Algebra:
  initial-algebra : Initial (F-Algebras F)
  initial-algebra = record {
    ⊥ = record { A = A,α.carrier ; α = V.₁ inverse.arr } ;
    ⊥-is-initial =
      iso-recursive⇒initial
        A,α.to-Coalgebra
        A,α-recursive
        (record { inv = V.₁ inverse.arr ; iso = fixpoint }) }


==> anc/src/F-Coalgebra-Colimit.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)
open import Agda.Builtin.Equality renaming (refl to ≡-refl)
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ; F-map-Cocone⇒ˡ)

module F-Coalgebra-Colimit {o ℓ e} {𝒞 : Category o ℓ e} {F : Endofunctor 𝒞} where

private
  module 𝒞 = Category 𝒞

open import Level

open import Categories.Category.Construction.F-Coalgebras
open import Categories.Functor.Coalgebra
open import Categories.Object.Initial using (IsInitial)

open import Colimit-Lemmas

open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone

-- The forgetful functor from coalgebras to the base category:
forget-Coalgebra : Functor (F-Coalgebras F) 𝒞
forget-Coalgebra =
    let
      -- open Category (F-Coalgebras F)
      open Category 𝒞
      open HomReasoning
      open Equiv
    in
    record
      { F₀ = F-Coalgebra.A
      ; F₁ = F-Coalgebra-Morphism.f
      ; identity = refl
      ; homomorphism = refl
      ; F-resp-≈ = λ equal → equal
      }


open import Categories.Category.Cocomplete
open import Categories.Functor using (_∘F_)
open import Categories.Diagram.Colimit using (Colimit)
open import Categories.Diagram.Cocone


-- Whenever a cocone in F-Coalgebras is (co)limitting on the level of the base category,
-- it is (co)limitting in F-Coalgebras, too!
F-Coalgebras-Limitting-Cocone : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'}
  → (J : Functor D (F-Coalgebras F))
  → (K : Cocone J)
  → IsLimitting (F-map-Coconeˡ forget-Coalgebra K)
  → IsLimitting K
F-Coalgebras-Limitting-Cocone {o'} {ℓ'} {e'} {D} J K UK-limitting =
  record {
    ! = λ {competing} →
      record {
        arr = coalg-initiality.h competing ;
        commute = λ {X} →
          Cocone⇒.commute (coalg-initiality.C-cocone-morph competing)
      } ;
    !-unique = λ {competing} other-mor →
      IsInitial.!-unique UK-limitting (F-map-Cocone⇒ˡ U other-mor)
      }
  where
    module J = Functor J
    U = forget-Coalgebra
    UK = F-map-Coconeˡ forget-Coalgebra K
    module UK = Cocone UK
    module K = Cocone K

    k = F-Coalgebra.α K.N

    -- the colimit in 𝒞:
    colim : Colimit (U ∘F J)
    colim = Colimit-from-prop UK-limitting
    module colim = Colimit colim
    -- we first compute the colimit in C:
    composed-diagram = forget-Coalgebra ∘F J

    module coalg-initiality (competing : Cocone J) where
      -- for any other cocone in F-Coalgebras
      module N = F-Coalgebra (Cocone.N competing)
      module competing = Cocone competing
      -- send the cocone down to C:
      C-cocone : Cocone composed-diagram
      C-cocone = F-map-Coconeˡ U competing

      -- this induces a cocone morphism in 𝒞
      C-cocone-morph : Cocone⇒ _ UK C-cocone
      C-cocone-morph = IsInitial.! UK-limitting
      -- which gives rise to the coalgebra morphism:
      h : F-Coalgebra-Morphism K.N competing.N
      h =
        let
          h = Cocone⇒.arr C-cocone-morph
          open Category 𝒞
          open Functor F
          open HomReasoning
        in
        record {
        f = h ;
        commutes = colimit-is-jointly-epic colim λ X →
            let
              module X = F-Coalgebra (J.₀ X)
            in
            begin
              (N.α ∘ h) ∘ colim.proj X     ≈⟨ assoc ⟩
              N.α ∘ (h ∘ colim.proj X)     ≈⟨ refl⟩∘⟨ Cocone⇒.commute C-cocone-morph ⟩
              N.α ∘ Cocone.ψ C-cocone X    ≈⟨ F-Coalgebra-Morphism.commutes (competing.ψ X) ⟩
              F₁ (Cocone.ψ C-cocone X) ∘ X.α  ≈˘⟨ F-resp-≈ (Cocone⇒.commute C-cocone-morph) ⟩∘⟨refl ⟩
              F₁ (h ∘ colim.proj X) ∘ X.α ≈⟨ homomorphism ⟩∘⟨refl ⟩
              (F₁ h ∘ F₁ (colim.proj X)) ∘ X.α ≈⟨ assoc ⟩
              F₁ h ∘ (F₁ (colim.proj X) ∘ X.α) ≈˘⟨ refl⟩∘⟨ F-Coalgebra-Morphism.commutes (K.ψ X) ⟩
              F₁ h ∘ (k ∘ colim.proj X) ≈˘⟨ assoc ⟩
              (F₁ h ∘ k) ∘ colim.proj X
            ∎
        }

F-Coalgebras-Lift-Cocone : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'} → (J : Functor D (F-Coalgebras F))
  → Colimit (forget-Coalgebra ∘F J) → Cocone J
F-Coalgebras-Lift-Cocone J colim = J-cocone
  where
    module J = Functor J
    module colim = Colimit colim
    -- Question: why does the following line work but not `K = colim.initial.⊥.N`?
    K = Cocone.N colim.initial.⊥
    -- for the coalgebra on K, we define a cocone with tip 'FK:'
    FK-cocone : Cocone (forget-Coalgebra ∘F J)
    FK-cocone =
      let
        open Functor F
        open Category 𝒞
        open HomReasoning
      in
      record { coapex = record {
        -- for every object X in the diagram:
        ψ = λ A →
          F₁ (Cocone.ψ colim.initial.⊥ A) ∘ (F-Coalgebra.α (J.F₀ A))
        ;
        -- for every hom h in the diagram:
        commute = λ {A} {A'} h →
          let
            module h = F-Coalgebra-Morphism (J.F₁ h)
          in
          begin
          (F₁ (colim.proj A') ∘ F-Coalgebra.α (J.F₀ A')) ∘ h.f        ≈⟨ assoc ⟩
          F₁ (colim.proj A') ∘ F-Coalgebra.α (J.F₀ A') ∘ h.f          ≈⟨ refl⟩∘⟨ h.commutes ⟩
          F₁ (colim.proj A') ∘ F₁ h.f ∘ F-Coalgebra.α (J.F₀ A)        ≈⟨ sym-assoc ⟩
          (F₁ (colim.proj A') ∘ F₁ h.f) ∘ F-Coalgebra.α (J.F₀ A)
          ≈˘⟨ homomorphism ⟩∘⟨refl ⟩
          F₁ (colim.proj A' ∘ h.f) ∘ F-Coalgebra.α (J.F₀ A)
          ≈⟨ F-resp-≈ (colim.colimit-commute h) ⟩∘⟨refl ⟩
          F₁ (colim.proj A) ∘ F-Coalgebra.α (J.F₀ A)
          ∎
        }
      }

    -- and we then use the universal property of K to define a coalgebra on K.
    -- for that, we first use the universal property:
    cocone-morph : Cocone⇒ _ colim.initial.⊥ FK-cocone
    cocone-morph = IsInitial.! colim.initial.⊥-is-initial
    k : F-Coalgebra-on F K
    k = Cocone⇒.arr cocone-morph

    K,k : F-Coalgebra F
    K,k = record { A = K ; α = k }

    -- the colimit injections/projections are all coalgebra morphisms:
    coalg-inj : ∀ A → F-Coalgebra-Morphism (J.F₀ A) K,k
    coalg-inj = λ A,α →
      let
        open Functor F
        open Category 𝒞
        open F-Coalgebra (J.F₀ A,α)
        open HomReasoning
      in
      record {
      -- the underlying morphism is just the ordinary colimit injection
      f = colim.proj A,α ;
      commutes =
          begin
          k ∘ colim.proj A,α   ≈⟨ Cocone⇒.commute cocone-morph ⟩
          F₁ (colim.proj A,α) ∘ α
          ∎
      }

    J-cocone : Cocone J
    J-cocone = record { coapex = record {
      ψ = coalg-inj ;
      commute = Cocone.commute colim.initial.⊥
      } }

F-Coalgebras-Colimit-Carrier-Limitting : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'} → (J : Functor D (F-Coalgebras F))
        → (colim : Colimit (forget-Coalgebra ∘F J))
        → IsLimitting (F-map-Coconeˡ forget-Coalgebra (F-Coalgebras-Lift-Cocone J colim))
F-Coalgebras-Colimit-Carrier-Limitting J colim =
      record {
        ! = λ {K'} →
          record {
            arr = colim.rep K' ;
            commute = colim.commute } ;
        !-unique = λ {K'} f →
          let
            -- we need to unfold/fold the definitions a bit:
            f' : Cocone⇒ _ colim.colimit K'
            f' = record { arr = Cocone⇒.arr f ; commute = Cocone⇒.commute f }
            eq : 𝒞 [ Cocone⇒.arr (colim.initial.! {K'}) ≈ Cocone⇒.arr f' ]
            eq = colim.initial.!-unique f'
          in
          eq
          }
      where
        module J = Functor J
        module colim = Colimit colim
        J-cocone : Cocone J
        J-cocone = F-Coalgebras-Lift-Cocone J colim


F-Coalgebras-Colimit : {o' ℓ' e' : Level} → {D : Category o' ℓ' e'} → (J : Functor D (F-Coalgebras F))
        → Colimit (forget-Coalgebra ∘F J) → Colimit J
F-Coalgebras-Colimit {o'} {ℓ'} {e'} {D} J colim =
  Colimit-from-prop
    (F-Coalgebras-Limitting-Cocone J J-cocone
      (F-Coalgebras-Colimit-Carrier-Limitting J colim))
  where
        J-cocone : Cocone J
        J-cocone = F-Coalgebras-Lift-Cocone J colim

F-Coalgebras-Cocomplete : (o' ℓ' e' : Level) → Cocomplete o' ℓ' e' 𝒞 → Cocomplete o' ℓ' e' (F-Coalgebras F)
F-Coalgebras-Cocomplete o' ℓ' e' C-Cocomplete {D} = λ (J : Functor D (F-Coalgebras F)) →
  F-Coalgebras-Colimit J (C-Cocomplete (forget-Coalgebra ∘F J))


==> anc/src/Filtered.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Categories.Functor using (Functor)
open import Categories.Category.Lift

open import Data.Fin
open import Data.Nat.Base hiding (_⊔_)

module Filtered {o ℓ e} (𝒞 : Category o ℓ e) where

open import Level
private
  module 𝒞 = Category 𝒞

record UpperBound (X Y : 𝒞.Obj) : Set (o ⊔ ℓ) where
  -- Upper bound for two objects
  open Category 𝒞
  field
    obj : 𝒞.Obj
    i₁ : X ⇒ obj
    i₂ : Y ⇒ obj

-- The property of having upper bounds for finite sets of objects:
record has-upper-bounds : Set (o ⊔ ℓ ⊔ e) where
  open Category 𝒞
  field
    non-empty : Obj
    upper-bound : Obj → Obj → Obj
    is-above₁ : ∀ (X Y : Obj) → X ⇒ upper-bound X Y
    is-above₂ : ∀ (X Y : Obj) → Y ⇒ upper-bound X Y

  construct-upper-bound : (X Y : Obj) → UpperBound X Y
  construct-upper-bound X Y =
    record {
      obj = upper-bound X Y ;
      i₁ = is-above₁ X Y ;
      i₂ = is-above₂ X Y }

  fin-upper-bound : ∀ {n : ℕ} → (f : Fin n → Obj) → Obj
  fin-upper-bound {ℕ.zero} f = non-empty
  fin-upper-bound {ℕ.suc n} f = upper-bound
    (f (Fin.zero))
    (fin-upper-bound (λ k → f (Fin.suc k)))

  fin-is-above : ∀ {n : ℕ} → (f : Fin n → Obj) → (k : Fin n) → (f k ⇒ fin-upper-bound f)
  fin-is-above {ℕ.suc n} f Fin.zero = is-above₁ _ _
  fin-is-above {ℕ.suc n} f (Fin.suc k) = is-above₂ _ _ ∘ fin-is-above _ k

-- The property that the diagram of every pair of parallel morphisms
-- has a cocone. There is no name for this in nlab (https://ncatlab.org/nlab/show/filtered+category)
-- nor in the Adamek/Rosicky-book. So let us call it 'merge
record MergedMorphisms {X Y : 𝒞.Obj} (g h : 𝒞 [ X , Y ]) : Set (o ⊔ ℓ ⊔ e) where
  open Category 𝒞
  field
    -- for a pair of parallel morphisms g and h, we obtain:
    -- 1. an object in which the two morphisms will become equal
    tip : 𝒞.Obj
    -- 2. a morphism  to that object:
    merge : Y ⇒ tip
    -- 3. and the property that it makes g and h equal:
    prop : merge ∘ g ≈ merge ∘ h

record MergeAllParallelMorphisms : Set (o ⊔ ℓ ⊔ e) where
  open Category 𝒞
  field
    merge-all : ∀ {X Y : 𝒞.Obj} (g h : 𝒞 [ X , Y ]) → MergedMorphisms g h

-- the completion of a span to a commuting square
record ClosedSpan {X Y Z : 𝒞.Obj} (g : 𝒞 [ X , Y ]) (h : 𝒞 [ X , Z ]) : Set (o ⊔ ℓ ⊔ e) where
  open Category 𝒞
  field
    tip : 𝒞.Obj
    close-fst : Y ⇒ tip
    close-snd : Z ⇒ tip
    commutes : close-fst ∘ g ≈ close-snd ∘ h

-- the property of a category being filtered
record filtered : Set (o ⊔ ℓ ⊔ e) where
  field
    bounds : has-upper-bounds
    merge-parallel : MergeAllParallelMorphisms

  -- make all fields of bounds and w-coequalizers available
  -- directly here in filtered:
  module bounds = has-upper-bounds bounds
  open bounds public

  module merge-parallel = MergeAllParallelMorphisms merge-parallel
  open merge-parallel public

  open Category 𝒞

  -- We can combine the two fields above to close any span of morphisms
  -- to a commuting square
  close-span : ∀ {X Y Z : Obj} (g : X ⇒ Y) (h : X ⇒ Z) → ClosedSpan g h
  close-span {X} {Y} {Z} g h = record {
    tip = M.tip ;
    close-fst = M.merge ∘ B.i₁;
    close-snd = M.merge ∘ B.i₂ ;
    commutes = assoc ○ M.prop ○ sym-assoc
    }
    where
      open HomReasoning
      B : UpperBound Y Z
      B = construct-upper-bound Y Z
      module B = UpperBound B
      M : MergedMorphisms (B.i₁ ∘ g) (B.i₂ ∘ h)
      M = merge-all (B.i₁ ∘ g) (B.i₂ ∘ h)
      module M = MergedMorphisms M



==> anc/src/FinCoequalizer.agda <==
{-# OPTIONS --without-K --safe #-}

open import Level

module FinCoequalizer where

open import Data.Product
open import Data.Sum.Base
open import Relation.Binary
open import Relation.Binary.Core using (Rel)
open import Relation.Binary.Construct.Closure.Equivalence using (EqClosure)
import Relation.Binary.Construct.Closure.Equivalence as EqClos
open import Relation.Binary.Construct.Closure.Symmetric using (fwd; bwd)
open import Relation.Binary.PropositionalEquality.Core
open import Data.Nat using (ℕ)
open import Data.Fin
open import Data.Bool.Base
open import Function using (_∋_)
open import Relation.Nullary
open import Relation.Nullary.Reflects using (invert)
open import Relation.Nullary.Decidable using (dec-true)
open import Relation.Nullary.Decidable.Core using (from-yes)
open import Relation.Binary.Construct.Closure.ReflexiveTransitive
open import Relation.Binary.PropositionalEquality hiding ([_])
open import Relation.Binary.PropositionalEquality.Properties
import Relation.Binary.Reasoning.Base.Single as RelationR

record EndoCoequalize {ℓ} {Y : Set} (R : Rel Y ℓ) : Set ℓ where
  field
    f : Y → Y
    identify-R : ∀ (y₁ y₂ : Y) → R y₁ y₂ → f y₁ ≡ f y₂
    reflect-f : ∀ (y : Y) → EqClosure R y (f y)

SpanRel : {X : Set} {Y : Set} (g h : X → Y) → Rel Y 0ℓ
SpanRel {X} {Y} g h = λ y-g y-h → Σ[ x ∈ X ](g x ≡ y-g   ×   h x ≡ y-h)

shift : {k : ℕ} {Y : Set} → (Fin (ℕ.suc k) → Y) → (Fin k → Y)
shift gh i = gh (Fin.suc i)

shift-SpanRel : {k : ℕ} {Y : Set} (g h : Fin (ℕ.suc k) → Y) → (SpanRel (shift g) (shift h)) ⇒ (SpanRel g h)
shift-SpanRel {k} {Y} g h {y₁} {y₂} (i , g-prop , h-prop) = Fin.suc i , g-prop , h-prop

finite-coequalize : (k : ℕ) (Y : Set) → Decidable (_≡_ {_} {Y}) → (g h : Fin k → Y) → EndoCoequalize (SpanRel g h)
finite-coequalize ℕ.zero Y Y≡-dec g h =
  record {
    f = λ x → x ;
    identify-R = λ {y₁ y₂ (() , (gx , hx)) } ;
    reflect-f = λ y → ε
    }
finite-coequalize (ℕ.suc k) Y Y≡-dec g h =
  record {
    f = f ;
    identify-R = identify-R ;
    reflect-f = reflect-f
  }
  where
    nested : EndoCoequalize (SpanRel (shift g) (shift h))
    nested = finite-coequalize k Y Y≡-dec (shift g) (shift h)
    module nested = EndoCoequalize nested

    _==_ : Y → Y → Bool
    _==_ x y = Dec.does (Y≡-dec x y)

    f' : Y → Y
    f' fy with (fy == nested.f (g Fin.zero))
    ...    | true = nested.f (h Fin.zero)
    ...    | false = fy
    -- ^-- in the new 'f', we send all elements of the equivalence class
    --     of g0 to the equivalence class to h0
    f : Y → Y
    f y = f' (nested.f y)

    ==-correct : {y₁ y₂ : Y} → y₁ ≡ y₂ → y₁ == y₂ ≡ true
    ==-correct {y₁} {y₂} eq = dec-true (Y≡-dec y₁ y₂) eq

    ==-reflect : {y₁ y₂ : Y} → y₁ == y₂ ≡ true → y₁ ≡ y₂
    ==-reflect {y₁} {y₂} eq with (Y≡-dec y₁ y₂)
    ... | yes p = p  -- the 'no' case is not necessary because of 'eq'!

    g0-prop : {y : Y} → g Fin.zero ≡ y → (nested.f y == nested.f (g Fin.zero)) ≡ true
    g0-prop {y} eq = ==-correct (cong nested.f (sym eq))
    h0-prop : {y : Y} → h Fin.zero ≡ y → f y ≡ nested.f (h Fin.zero)
    h0-prop {y} eq with (nested.f y == nested.f (g Fin.zero))
    ... | true = refl
    ... | false rewrite eq = refl

    identify-R : (y₁ y₂ : Y) → SpanRel g h y₁ y₂ → f y₁ ≡ f y₂
    identify-R y₁ y₂ (Fin.zero , g0=y₁ , h0=y₂) rewrite (g0-prop  g0=y₁) =
      let
        open ≡-Reasoning
      in
      begin
      (nested.f (h Fin.zero)) ≡⟨ sym (h0-prop h0=y₂) ⟩
      f y₂
      ∎
    identify-R y₁ y₂ (Fin.suc k' , gk=y₁ , hk=y₂) =
      cong f' (nested.identify-R y₁ y₂ (k' , (gk=y₁ , hk=y₂)))

    reflect-f : (y : Y) → EqClosure (SpanRel g h) y (f y)
    reflect-f y with (Y≡-dec (nested.f y) (nested.f (g Fin.zero)))
    ... | yes p = (EqClosure (SpanRel g h) y (nested.f (h Fin.zero))) ∋
                  let
                    g↙↘h = SpanRel g h
                    R = EqClosure g↙↘h
                    open RelationR R (EqClos.reflexive g↙↘h) (EqClos.transitive g↙↘h)
                    nested-f-prop : ∀ (z : Y) → EqClosure (SpanRel g h) z (nested.f z)
                    nested-f-prop z = EqClos.map (shift-SpanRel g h) (nested.reflect-f z)
                    fy=fg0 : nested.f y ≡ nested.f (g Fin.zero)
                    fy=fg0 = p
                  in
                  begin
                  y                        ∼⟨ nested-f-prop y ⟩
                  nested.f y               ≡⟨ fy=fg0 ⟩
                  nested.f (g Fin.zero)    ∼⟨ EqClos.symmetric g↙↘h (nested-f-prop _) ⟩
                  g Fin.zero               ∼⟨ return (fwd (Fin.zero , (refl , refl))) ⟩
                  h Fin.zero               ∼⟨ nested-f-prop _ ⟩
                  nested.f (h Fin.zero)
                  ∎
    ... | no _ =
          EqClosure (SpanRel g h) y (nested.f y) ∋
          EqClos.map (shift-SpanRel g h) (nested.reflect-f y)

EqClosure-ump : {ℓ ℓ' : Level}  → {Y : Set} → (R : Rel Y ℓ) → (S : Rel Y ℓ') → IsEquivalence S → (R ⇒ S) → (EqClosure R ⇒ S)
EqClosure-ump {Y = Y} R S S-is-equiv R⇒S {x} {.x} ε =
  IsEquivalence.reflexive S-is-equiv refl
EqClosure-ump {Y = Y} R S S-is-equiv R⇒S {x} {y} (fwd Rxj ◅ tail) =
  IsEquivalence.trans S-is-equiv (R⇒S Rxj) (EqClosure-ump R S S-is-equiv R⇒S tail)
EqClosure-ump {Y = Y} R S S-is-equiv R⇒S {x} {y} (bwd Rjx ◅ tail) =
  IsEquivalence.trans S-is-equiv
    (IsEquivalence.sym S-is-equiv (R⇒S Rjx))
    (EqClosure-ump R S S-is-equiv R⇒S tail)

module _ {c ℓ ℓ' : Level} {X : Set ℓ} {Y : Set ℓ'} (f : X → Y) (_∼_ : Rel Y c) where
  rel-preimage : Rel X c
  rel-preimage x₁ x₂ = (f x₁) ∼ (f x₂)

  rel-preimage-reflexive : Reflexive _∼_ → Reflexive rel-preimage
  rel-preimage-reflexive is-refl {x} = is-refl {f x}

  rel-preimage-symmetric : Symmetric _∼_ → Symmetric rel-preimage
  rel-preimage-symmetric is-sym = is-sym

  rel-preimage-transitive : Transitive _∼_ → Transitive rel-preimage
  rel-preimage-transitive is-trans = is-trans

  rel-preimage-equivalence : IsEquivalence _∼_ → IsEquivalence rel-preimage
  rel-preimage-equivalence is-equiv = record {
    refl = rel-preimage-reflexive (IsEquivalence.refl is-equiv) ;
    sym = rel-preimage-symmetric (IsEquivalence.sym is-equiv) ;
    trans =  rel-preimage-transitive (IsEquivalence.trans is-equiv) }


module _ {ℓ c ℓ' : Level} {X : Set ℓ} (Y : Setoid ℓ' c) (f : X → Setoid.Carrier Y) where
  setoid-kernel : Rel X c
  setoid-kernel = rel-preimage f (Setoid._≈_ Y)

  setoid-kernel-IsEquivalence : IsEquivalence setoid-kernel
  setoid-kernel-IsEquivalence = rel-preimage-equivalence f (Setoid._≈_ Y) (Setoid.isEquivalence Y)


==> anc/src/FullSub-map.agda <==
{-# OPTIONS --without-K --safe #-}
-- Some results about full subcategories when changing the index set
open import Level
open import Agda.Builtin.Equality renaming (refl to ≡-refl)

open import Categories.Category
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties
open import Categories.Functor hiding (id)

open import Categories.Functor.Construction.SubCategory

open import Colimit-Lemmas
open import Categories.NaturalTransformation.NaturalIsomorphism

module FullSub-map {o ℓ e} (𝒞 : Category o ℓ e)
                   where

open import Categories.Category.SubCategory
open import Categories.Morphism 𝒞
open import Categories.Morphism.Reasoning 𝒞

𝒞|_ = FullSubCategory 𝒞

private
  module 𝒞 = Category 𝒞

FullSubSubCategory : {i : Level} {I : Set i} (U : I → 𝒞.Obj)
         {i' : Level} {I' : Set i'} (f : I' → I)
         → (𝒞| λ x → U (f x)) ≡ FullSubCategory (𝒞| U) f
FullSubSubCategory U f = ≡-refl

FullSubSubCat : {i : Level} {I : Set i} (U : I → 𝒞.Obj)
         {i' : Level} {I' : Set i'} (f : I' → I)
         → NaturalIsomorphism
            (FullSub 𝒞 {U = λ x → U (f x)})
            (FullSub 𝒞 {U = U} ∘F FullSub (𝒞| U) {U = f})
FullSubSubCat U f =
  let
    open Category 𝒞
    open HomReasoning
  in
  niHelper (record {
    η = λ X → 𝒞.id {U (f X)} ;
    η⁻¹ = λ X → 𝒞.id {U (f X)} ;
    commute = λ h → begin
      id ∘ Functor.F₁ (FullSub 𝒞 {U = λ x → U (f x)}) h ≈⟨ identityˡ ⟩
      Functor.F₁ (FullSub 𝒞 {U = λ x → U (f x)}) h ≡⟨⟩
      Functor.F₁ (FullSub 𝒞 {U = U} ∘F FullSub (𝒞| U) {U = f}) h ≈˘⟨ identityʳ ⟩
      Functor.F₁ (FullSub 𝒞 {U = U} ∘F FullSub (𝒞| U) {U = f}) h ∘ id
      ∎;
    iso = λ X → record { isoˡ = identityˡ ; isoʳ = identityˡ } })

module _ {i : Level} {I : Set i} (U : I → Category.Obj 𝒞)
         {i' : Level} {I' : Set i'} (U' : I' → Category.Obj 𝒞)
         where
  record Reindexing : Set (ℓ ⊔ i ⊔ i' ⊔ e) where
    field
      f : I → I'
      f-≅ : ∀ (x : I) → U x ≅ U' (f x)

    module f-≅ x = _≅_ (f-≅ x)

    to-Functor : Functor (𝒞| U) (𝒞| U')
    to-Functor =
      let open Category 𝒞
          open HomReasoning
          open _≅_
      in
      record
      { F₀ = f
      ; F₁ = λ {A} {B} h → (f-≅ B).from ∘ h ∘ (f-≅ A).to
      ; identity = λ {A} →
        begin
        (f-≅ A).from ∘ id {U A} ∘ (f-≅ A).to ≈⟨ refl⟩∘⟨ identityˡ ⟩
        (f-≅ A).from ∘ (f-≅ A).to ≈⟨ (f-≅ A).isoʳ  ⟩
        id {U' (f A)}
        ∎
      ; homomorphism = λ {X} {Y} {Z} {g} {h} → Equiv.sym (begin
        ((f-≅ Z).from ∘ h ∘ (f-≅ Y).to) ∘ ((f-≅ Y).from ∘ g ∘ (f-≅ X).to) ≈⟨ assoc ⟩
        (f-≅ Z).from ∘ (h ∘ (f-≅ Y).to) ∘ ((f-≅ Y).from ∘ g ∘ (f-≅ X).to) ≈⟨ refl⟩∘⟨ assoc ⟩
        (f-≅ Z).from ∘ h ∘ (f-≅ Y).to ∘ (f-≅ Y).from ∘ g ∘ (f-≅ X).to ≈⟨ refl⟩∘⟨ refl⟩∘⟨ (sym-assoc ○ elimˡ (f-≅.isoˡ Y)) ⟩
        (f-≅ Z).from ∘ h ∘ g ∘ (f-≅ X).to ≈⟨ refl⟩∘⟨ sym-assoc ⟩
        (f-≅ Z).from ∘ (h ∘ g) ∘ (f-≅ X).to
        ∎)
      ; F-resp-≈ = λ {g} {h} g≈h → refl⟩∘⟨ g≈h ⟩∘⟨refl
      }

  _~~>_ : Set _
  _~~>_ = Reindexing


-- translate-colimit : {i i' : Level} {I : Set i} {I' : Set i'}
--                     → (U : I → 𝒞.Obj) → (U' : I' → 𝒞.Obj)
--                     → (f : U ~~> U') → (f⁻¹ : U' ~~> U)
--                     → {o' ℓ' e' : Level}
--                     → {𝒟 : Category o' ℓ' e'}
--                     → {J : Functor (𝒞| U) 𝒟}
--                     → (cocone : Cocone J)
--                     → IsLimitting (F-map-Coconeʳ (Reindexing.to-Functor f⁻¹) cocone)
--                     → IsLimitting cocone
-- translate-colimit U U' f f⁻¹ {J = J} cocone limitting = record
--     { ! = λ {K} → {!limitting.! {F-map-Coconeʳ (Reindexing.to-Functor f⁻¹) K}!}
--     ; !-unique = λ f₁ → {!!}
--     }


==> anc/src/Helper-Definitions.agda <==
{-# OPTIONS --without-K --safe #-}
open import Categories.Category
open import Data.Product
open import Categories.Morphism
open import Categories.Diagram.Cocone.Properties
open import Categories.Category.Construction.Cocones
open import Categories.Functor

module Helper-Definitions where
open import Level

_[_≅_] : {o ℓ e : Level} (𝒞 : Category o ℓ e) → (A B : Category.Obj 𝒞) → Set _
_[_≅_] 𝒞 A B = _≅_ 𝒞 A B

record Full-≈ {o ℓ e} {𝒞 : Category o ℓ e} {o' ℓ' e' : Level} {𝒟 : Category o' ℓ' e'} (F : Functor 𝒟 𝒞) : Set (o ⊔ ℓ ⊔ e ⊔ o' ⊔ ℓ' ⊔ e') where
  -- A more explicit definition of 'Full'ness of a functor F.
  private
    module 𝒞 = Category 𝒞
    module 𝒟 = Category 𝒟
    module F = Functor F
  field
    preimage : ∀ (X Y : 𝒟.Obj) → 𝒞 [ F.₀ X , F.₀ Y ] → 𝒟 [ X , Y ]
    preimage-prop : ∀ (X Y : 𝒟.Obj) → (f : 𝒞 [ F.₀ X , F.₀ Y ]) → 𝒞 [ F.₁ (preimage X Y f) ≈ f ]


record  singleton-hom {o ℓ e} (𝒞 : Category o ℓ e) (X Y : Category.Obj 𝒞) : Set (ℓ ⊔ e) where
  -- the fact that a hom-setoid (from X to Y) is a singleton (up to ≈)
  field
    arr : 𝒞 [ X , Y ]
    unique : ∀ (f : 𝒞 [ X , Y ]) → 𝒞 [ arr ≈ f ]

  unique₂ : ∀ (f g : 𝒞 [ X , Y ]) → 𝒞 [ f ≈ g ]
  unique₂ f g =
    let open Category 𝒞 in
    Equiv.trans (Equiv.sym (unique f)) (unique g)

_[_=∃!=>_] : {o ℓ e : Level} → (𝒞 : Category o ℓ e) (X Y : Category.Obj 𝒞) → Set _
_[_=∃!=>_] = singleton-hom


_<===>_ : ∀ {a b : Level} → Set a → Set b → Set (a ⊔ b)
_<===>_ x y = (x → y) × (y → x)
infix -5 _<===>_

private
  variable
    o ℓ e : Level
    C D J J′ : Category o ℓ e

module _ {F : Functor J C} (G : Functor C D) where
  private
    module C = Category C
    module D = Category D
    module F = Functor F
    module G = Functor G
    module CF = Cocone F
    GF = G ∘F F
    module CGF = Cocone GF

  F-map-Cocone-Functor : Functor (Cocones F) (Cocones (G ∘F F))
  F-map-Cocone-Functor = record
     { F₀ = F-map-Coconeˡ G
     ; F₁ = F-map-Cocone⇒ˡ G
     ; identity = λ {A} → G.identity
     ; homomorphism = λ {X} {Y} {Z} {f} {g} → G.homomorphism
     ; F-resp-≈ = G.F-resp-≈
     }


==> anc/src/Hom-Colimit-Choice.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Category.Instance.Setoids
open import Categories.Functor using (Functor; _∘F_)
open import Categories.Functor.Hom
open import Data.Product

open import Function.Bundles using (_⟨$⟩_)
open import Relation.Binary using (Setoid)

open import Categories.Functor.Construction.LiftSetoids
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone.Properties

open import Categories.Functor.Construction.LiftSetoids using (LiftSetoids)

import Setoids-Choice as Setoids
import Setoids-Colimit
open import Helper-Definitions
open import Setoids-Colimit using (KernelPairs)
open import Colimit-Lemmas
open import Filtered

module Hom-Colimit-Choice
  {o ℓ e} (𝒞 : Category o ℓ e)
  where

private
    module 𝒞 = Category 𝒞

open import Categories.Morphism.Reasoning.Core 𝒞

module LiftHom (o' ℓ' e' : Level) where
  -- in the definition of presentable object, we lift the hom setoids to a higher
  -- level such that setoids are cocomplete:
  LiftHom[_,-] : 𝒞.Obj → Functor 𝒞 (Setoids (ℓ ⊔ o') (o' ⊔ ℓ' ⊔ e ⊔ ℓ))
  LiftHom[_,-] X = LiftSetoids (ℓ ⊔ o') (o' ⊔ ℓ' ⊔ e ⊔ ℓ) ∘F Hom[ 𝒞 ][ X ,-]

  -- With above LiftHom, finite presentability would instantiate to:
  -- finitely-presentable : 𝒞.Obj → Set _
  -- finitely-presentable P = ∀ {𝒟 : Category o' ℓ' e'} {D : Functor 𝒟 𝒞} (_ : filtered 𝒟) (colim : Colimit D) → LiftHom[ P ,-] preserves-the-colimit colim

module _
  {o' ℓ' e' : Level}
  {𝒟 : Category o' ℓ' e'}
  {D : Functor 𝒟 𝒞}
  (colim : Colimit D)
  where

  open Hom 𝒞
  open LiftHom o' ℓ' e'

  private
      module colim = Colimit colim
      module 𝒟 = Category 𝒟
      module D = Functor D

      open Category 𝒞

  record Triangle {P : 𝒞.Obj} (p : P ⇒ colim.coapex) : Set (o' ⊔ ℓ ⊔ e) where
    -- a factorization of a morphism through the diagram.
    constructor triangle
    field
      x : 𝒟.Obj
      p' : P ⇒ D.₀ x
      commutes : p ≈ colim.proj x ∘ p'

  -- If a hom-functor 𝒞(P,-) preserves a colimit C, this gives rise to a
  -- factorization of morphisms P ⇒ C through the diagram:
  hom-colim-choice : (P : 𝒞.Obj) →
      preserves-colimit D (LiftHom[ P ,-]) →
      (p : P ⇒ colim.coapex) →
      Triangle p
  hom-colim-choice P hom-preserves-colim p =
    let
      homset-colimit = Colimit-from-prop (hom-preserves-colim colim)
      module homset-colimit = Colimit homset-colimit

      x , p' = Setoids.colimit-choice {o'} {ℓ'} {e'} {ℓ ⊔ o'} {o' ⊔ ℓ' ⊔ e ⊔ ℓ} homset-colimit (lift p)

      open Setoid renaming (_≈_ to _[[_≈_]])
      commutes : homset-colimit.coapex [[ (lift p) ≈ homset-colimit.proj x ⟨$⟩ p' ]]
      commutes =
        (Setoids.colimit-choice-correct {o'} {ℓ'} {e'} {ℓ ⊔ o'} {o' ⊔ ℓ' ⊔ e ⊔ ℓ} homset-colimit {lift p})

      -- since hom functors are defined as bi-functor, we have an ∘id on the right:
      commutes-in-𝒞 : p ≈ colim.proj x ∘ (lower p') ∘ id
      commutes-in-𝒞 = lower commutes

      open HomReasoning
    in
    record { x = x ; p' = lower p' ;
      commutes =
        begin
        p                            ≈⟨ commutes-in-𝒞 ⟩
        colim.proj x ∘ (lower p') ∘ id   ≈⟨ refl⟩∘⟨ identityʳ ⟩
        colim.proj x ∘ (lower p')
        ∎
      }

  -- The property that morphisms from a given object factorize (at most) uniquely
  -- through the diagram D:
  UniqueColimitFactorization : 𝒞.Obj → Set _
  UniqueColimitFactorization P =
      ∀ {i : 𝒟.Obj} (f g : P ⇒ D.₀ i) → colim.proj i ∘ f ≈ colim.proj i ∘ g →
        Σ[ i' ∈ 𝒟.Obj ] Σ[ f' ∈ i 𝒟.⇒ i' ] Σ[ g' ∈ i 𝒟.⇒ i' ] (D.₁ f' ∘ f ≈ D.₁ g' ∘ g)

  -- The same property, but with a single identifying morphism:
  UniqueColimitFactorization₁ : 𝒞.Obj → Set _
  UniqueColimitFactorization₁ P =
      ∀ {i : 𝒟.Obj} (f g : P ⇒ D.₀ i) → colim.proj i ∘ f ≈ colim.proj i ∘ g →
        Σ[ i' ∈ 𝒟.Obj ] Σ[ h ∈ i 𝒟.⇒ i' ] (D.₁ h ∘ f ≈ D.₁ h ∘ g)

  include-UniqueColimitFactorization₁ : (P : 𝒞.Obj) →
    UniqueColimitFactorization₁ P →
    UniqueColimitFactorization P
  include-UniqueColimitFactorization₁ P uniq1 {i} f g eq =
    let
      i' , h , eq = uniq1 {i} f g eq
    in
    i' , (h , (h , eq))

  -- If the diagram is filtered, then the above two properties are equivalent:
  coequalize-colimit-factorization : (P : 𝒞.Obj) → filtered 𝒟 →
    UniqueColimitFactorization P →
    UniqueColimitFactorization₁ P
  coequalize-colimit-factorization P fil factor2 {i} f g eq-proj =
    let
      -- We take the factorization with the two injections:
      j , f' , (g' , binary-prop) = factor2 {i} f g eq-proj
      -- and the merge f' and g'
      M : MergedMorphisms _ f' g'
      M = filtered.merge-all fil f' g'
      module M = MergedMorphisms M
      -- module fil = fuse-parallel-morphisms (filtered.fuse-parallel fil)
      k = M.merge
      open HomReasoning
    in
    M.tip , ((k 𝒟.∘ f') , (begin
      D.₁ (k 𝒟.∘ f') ∘ f ≈⟨ D.homomorphism ⟩∘⟨refl ⟩
      (D.₁ k ∘ D.₁ f') ∘ f ≈⟨ assoc ⟩
      D.₁ k ∘ (D.₁ f' ∘ f) ≈⟨ refl⟩∘⟨ binary-prop ⟩
      D.₁ k ∘ (D.₁ g' ∘ g) ≈⟨ sym-assoc ⟩
      (D.₁ k ∘ D.₁ g') ∘ g ≈˘⟨ D.homomorphism ⟩∘⟨refl ⟩
      D.₁ (k 𝒟.∘ g') ∘ g ≈˘⟨ D.F-resp-≈ M.prop ⟩∘⟨refl ⟩
      D.₁ (k 𝒟.∘ f') ∘ g
    ∎))

  hom-colim-unique-factor :
      filtered 𝒟 →
      (P : 𝒞.Obj) →
      IsLimitting (F-map-Coconeˡ (LiftHom[ P ,-]) (Colimit.colimit colim)) →
      UniqueColimitFactorization P
  hom-colim-unique-factor fil P is-colim {i} f g pr∘f≈pr∘g =
    I.B , I.inj₁ , (I.inj₂ , (begin
      D.₁ I.inj₁ ∘ f ≈˘⟨ refl⟩∘⟨ identityʳ ⟩
      D.₁ I.inj₁ ∘ f ∘ id ≈⟨ Level.lower I.identifies ⟩
      D.₁ I.inj₂ ∘ g ∘ id ≈⟨ refl⟩∘⟨ identityʳ ⟩
      D.₁ I.inj₂ ∘ g
      ∎))
    where
      open HomReasoning

      ident-f-g : Setoids-Colimit.identified-in-diagram (LiftHom[ P ,-] ∘F D) (Level.lift f) (Level.lift g)
      ident-f-g =
        Setoids-Colimit.filtered-identification-colim
          {c = ℓ ⊔ o'} {ℓ' = o' ⊔ ℓ' ⊔ e ⊔ ℓ}
          (LiftHom[ P ,-] ∘F D)
          (Colimit-from-prop is-colim)
          fil
          (lift (begin
           colim.proj i ∘ f ∘ id  ≈⟨ refl⟩∘⟨ identityʳ ⟩
           colim.proj i ∘ f  ≈⟨ pr∘f≈pr∘g ⟩
           colim.proj i ∘ g  ≈˘⟨ refl⟩∘⟨ identityʳ ⟩
           colim.proj i ∘ g ∘ id
           ∎))

      module I = Setoids-Colimit.identified-in-diagram ident-f-g

  -- a variant of hom-colim-unique-factor with only one
  -- connecting morphism within the diagram:
  hom-colim-unique-factor₁ :
      filtered 𝒟 →
      (P : 𝒞.Obj) →
      LiftHom[ P ,-] preserves-the-colimit colim →
      UniqueColimitFactorization₁ P
  hom-colim-unique-factor₁ fil P is-colim =
    coequalize-colimit-factorization P fil
      (hom-colim-unique-factor fil P is-colim)


  -- A hom-functor 𝒞(P,-) preserves a colimit C given that
  -- 1. all morphisms P ⇒ C factor through the diagram.
  -- 2. the factorization is unique in the sense that
  --    if there are f g : P ⇒ D.₀ i which are identified in the colimit,
  --    then there is some morphism in the diagram which identifies f and g
  hom-colim-construct :
      has-upper-bounds 𝒟 →
      (P : 𝒞.Obj) →
      (∀ (f : P ⇒ colim.coapex) → Triangle f) →
      UniqueColimitFactorization P →
      IsLimitting (F-map-Coconeˡ (LiftHom[ P ,-]) (Colimit.colimit colim))
  hom-colim-construct bounds P all-factor uniq-factor =
    Setoids-Colimit.bounded-colimiting
      {c = ℓ ⊔ o'} {ℓ' = o' ⊔ ℓ' ⊔ e ⊔ ℓ}
      (LiftHom[ P ,-] ∘F D)
      (F-map-Coconeˡ (LiftHom[ P ,-]) (Colimit.colimit colim))
      bounds
      -- Part 1: show that every element in the colimit comes from
      -- somewhere in the diagram
      (λ (lift f) →
        let
          module T = Triangle (all-factor f)
          open HomReasoning
        in
        record {
          i = T.x ;
          preimage = lift T.p' ;
          x-sent-to-c = lift (begin
            colim.proj T.x ∘ T.p' ∘ id
              ≈⟨ sym-assoc ⟩
            (colim.proj T.x ∘ T.p') ∘ id
              ≈⟨ identityʳ  ⟩
            colim.proj T.x ∘ T.p'
              ≈˘⟨ T.commutes  ⟩
            f
            ∎)
          }
        )
      -- Part 2: if two elements from the diagram are identified
      -- in the colimit, then they are identified already
      -- somewhere in the diagram
      λ {i} kp →
        let
          module kp = KernelPairs kp
          open HomReasoning
          f = Level.lower kp.pr₁
          g = Level.lower kp.pr₂
          f-g-ident : colim.proj i ∘ f ≈ colim.proj i ∘ g
          f-g-ident = begin
            (colim.proj i ∘ f)           ≈˘⟨ (refl⟩∘⟨ identityʳ) ⟩
            (colim.proj i ∘ f ∘ id)      ≈⟨ Level.lower kp.identified ⟩
            (colim.proj i ∘ g ∘ id)      ≈⟨ (refl⟩∘⟨ identityʳ) ⟩
            (colim.proj i ∘ g)
            ∎
          i' , f' , g' , Df'∘f≈Dg'∘g = uniq-factor f g f-g-ident
        in
        record {
          B = i' ; inj₁ = f' ; inj₂ = g' ; identifies =
            Level.lift (begin
              D.₁ f' ∘ f ∘ id        ≈⟨ refl⟩∘⟨ identityʳ ⟩
              D.₁ f' ∘ f             ≈⟨ Df'∘f≈Dg'∘g ⟩
              D.₁ g' ∘ g             ≈˘⟨ refl⟩∘⟨ identityʳ ⟩
              D.₁ g' ∘ g ∘ id
            ∎)
          }

  -- a hom functor of P preserves a given colimit 'colim' iff
  -- (a) every morphism from P to colim factors through the diagram, and
  -- (b) this factorization is essentially unique
  hom-filtered-colimit-characterization : filtered 𝒟 → (P : 𝒞.Obj) →
      LiftHom[ P ,-] preserves-the-colimit colim
                    <===>
      (∀ (p : P ⇒ colim.coapex) → Triangle p) × UniqueColimitFactorization₁ P

  hom-filtered-colimit-characterization fil-𝒟 P = ===> , <===
    where
      ===> = λ is-limitting →
        hom-colim-choice P (preserves-all-colimits (LiftHom[ P ,-]) colim is-limitting)
        ,
        λ {i} → hom-colim-unique-factor₁ fil-𝒟 P (is-limitting) {i = i}

      <===  =
        λ { (exist-factor , uniq-factor) →
          hom-colim-construct
            (filtered.bounds fil-𝒟) P exist-factor
            (include-UniqueColimitFactorization₁ P uniq-factor) }


==> anc/src/Iterate.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Functor using (Functor; _∘F_)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Category.Slice
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Categories.Category.Product
open import Agda.Builtin.Equality renaming (refl to ≡-refl)
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Category.SubCategory
open import Categories.Category.Construction.Comma
open import Categories.Category.Slice
open import Categories.Functor.Slice as Sl
open import Categories.Functor.Properties using (Full)
open import Categories.Functor.Construction.SubCategory
open import Categories.Functor using (Functor; Endofunctor)
open import Data.Product

open import Categories.Functor.Coalgebra

open import Data.Product
open import Accessible-Category using (Accessible)
open import Filtered
open import Cofinal
open import Setoids-Choice
open import Colimit-Lemmas

-- intuitively:
-- o : level of 'classes'
-- ℓ : level of 'sets'
module Iterate {o ℓ fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (𝒞 : Category o ℓ ℓ)
  (F : Endofunctor 𝒞)
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)  → Set fil-level) -- some variant of 'filtered'
  (Fil-to-filtered : ∀ {𝒟 : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)} → Fil 𝒟 → filtered 𝒟) -- .. which implies filtered
  (𝒞-acc : Accessible 𝒞 o' ℓ' ℓ' Fil Fil-to-filtered)
  where

open import Accessible-Category 𝒞 o' ℓ' ℓ' Fil Fil-to-filtered hiding (Accessible)

module 𝒞 = Category 𝒞
open import Coalgebra.Recursive 𝒞 F
open import Canonical-Cocone 𝒞
open import Hom-Colimit-Choice
open import Categories.Diagram.Pushout 𝒞
open import Categories.Morphism 𝒞
open import Categories.Object.Coproduct 𝒞
open import Categories.Morphism.Reasoning.Core 𝒞
open import F-Coalgebra-Colimit {_} {_} {_} {𝒞} {F}
open import Presentable 𝒞 (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) Fil

module F-Coalgebras = Category (F-Coalgebras F)

open import Iterate.Assumptions {o' = o'} {ℓ' = ℓ'} 𝒞 F Fil

private
  module 𝒞-acc = Accessible 𝒞-acc
open import CoalgColim 𝒞 F FiniteRecursive

import Iterate.Colimit as I-C
import Iterate.DiagramScheme as I-D
import Iterate.ProofGlobals as I-P

-- Proof: whenever (A,α) is locally finite, then so is (FA,Fα).
-- We structure the proof as a module because it makes it easier
-- to globally fix a certian parameters along the way.
iterate-CoalgColimit :
  (coalg-colim : CoalgColim {o' ⊔ ℓ} {ℓ' ⊔ ℓ} {ℓ' ⊔ ℓ}) →
  Fil (CoalgColim.𝒟 coalg-colim) →
  -- ^- coalg is a colimit of a filtered diagram
  preserves-colimit (CoalgColim.carrier-diagram coalg-colim) F →
  -- ^- F preserves the colimit 'coalg'
  CoalgColim
iterate-CoalgColimit coalg-colim 𝒟-filtered F-preserves-colim = goal
  where
    goal = I-C.FA,Fα-locally-finite Fil
      record
      { 𝒞 = 𝒞
      ; F = F
      ; Fil-to-filtered = Fil-to-filtered
      ; 𝒞-acc = 𝒞-acc
      ; coalg-colim = coalg-colim
      ; 𝒟-filtered = 𝒟-filtered
      ; F-preserves-colim = F-preserves-colim
      }
    module goal = CoalgColim goal
    module coalg-colim = CoalgColim coalg-colim
    -- Here, we double-check that the constructed coalgebra really normalizes to
    -- the iteration of the input coalgebra:
    test-correct-carrier : goal.to-Coalgebra ≡ iterate (coalg-colim.to-Coalgebra)
    test-correct-carrier = ≡-refl


==> anc/src/Iterate/Assumptions.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Agda.Builtin.Equality
open import Categories.Category.Construction.F-Coalgebras
open import Data.Product

open import Categories.Functor.Coalgebra

open import Colimit-Lemmas

-- Here, we fix some modules/helper definitions
-- for the iteration proof.
module Iterate.Assumptions {o ℓ fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (𝒞 : Category o ℓ ℓ)
  (F : Endofunctor 𝒞)
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) → Set fil-level) -- some variant of 'filtered'
  where

open import Presentable 𝒞 (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) Fil
open import Coalgebra.Recursive 𝒞 F

record FiniteRecursive (coalg : F-Coalgebra F) : Set (suc (o' ⊔ ℓ') ⊔ o ⊔ suc ℓ ⊔ fil-level) where
  -- the property that a coalgebra
  field
    -- 1. has finite carrier
    finite-carrier : presentable (F-Coalgebra.A coalg)
    -- 2. is recursive
    is-recursive : IsRecursive coalg


==> anc/src/Iterate/Colimit.agda <==
{-# OPTIONS --without-K --lossy-unification --safe #-}
--    ^- the --lossy-unification flag speeds up compilation significantly
open import Level

open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Category.SubCategory
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Category.Slice
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Categories.Category.Construction.F-Coalgebras
open import Data.Product

open import Categories.Functor.Coalgebra

open import Filtered
open import Colimit-Lemmas
open import Iterate.ProofGlobals

-- Let (A,α) be locally finite. For every P → FA, we construct
-- a finite subcoalgebra of (FA,Fα).
module Iterate.Colimit {o ℓ} {fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)  → Set fil-level) -- some variant of 'filtered'
  (proof-globals : ProofGlobals {o' = o'} {ℓ' = ℓ'} o ℓ Fil)
  where

open import Iterate.FiniteSubcoalgebra Fil proof-globals
open import Iterate.DiagramScheme Fil proof-globals
open ProofGlobals proof-globals
open import CoalgColim 𝒞 F FiniteRecursive


-- for every (V∘E)-Cocone K with injections k_t and triangles P,t1 P,t2 for the
-- same P in 𝒞p/FA, we have:
--
--    P ---inl--> P+X₁
--    |            |
--    |inl         | k_t1
--    v            v
--   P+X₂--k_t2--> K

cocone-is-triangle-independent :
  ∀ (K : Cocone (V ∘F E)) (P : 𝒞p/FA.Obj)
    (t1 t2 : Triangle F-coalg-colim (FA-colim.proj P))
    → Cocone.ψ K (P , t1) ∘ CC.P+X.i₁ (P , t1) ≈ Cocone.ψ K (P , t2) ∘ CC.P+X.i₁ (P , t2)
cocone-is-triangle-independent K P t1 t2 = begin
    K.ψ Pt1 ∘ CC.P+X.i₁ Pt1
    ≈˘⟨ K.commute t1⇒t3 ⟩∘⟨refl ⟩
    (K.ψ Pt3 ∘ (V.₁ (E.₁ t1⇒t3))) ∘ CC.P+X.i₁ Pt1
    ≈˘⟨ ((K.commute t3⇒t4 ⟩∘⟨refl) ⟩∘⟨refl) ⟩
    ((K.ψ Pt4 ∘ (V.₁ (E.₁ t3⇒t4))) ∘ V.₁ (E.₁ t1⇒t3)) ∘ CC.P+X.i₁ Pt1
    ≈⟨ (assoc² ○ (refl⟩∘⟨ first-component-always-P) ○ sym-assoc) ⟩
    (K.ψ Pt4 ∘ (V.₁ (E.₁ t2⇒t4))) ∘ CC.P+X.i₁ Pt2
    ≈⟨ K.commute t2⇒t4 ⟩∘⟨refl ⟩
    K.ψ Pt2 ∘ CC.P+X.i₁ Pt2
    ∎
    where
    ℰ-hom : (t t' : Triangle F-coalg-colim (FA-colim.proj P))
                    (h : coalg-colim.𝒟 [ CC.X,x-dia (P , t) , CC.X,x-dia (P , t') ])
                    → CC.p' (P , t') ≈ F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ CC.p' (P , t)
                    → ℰ [ (P , t) , (P , t') ]
    ℰ-hom t t' 𝒟-mor preserves-p' = coalg-hom-to-ℰ-hom P t t' 𝒟-mor preserves-p'
    module t1 = CC (P , t1)
    module t2 = CC (P , t2)
    module K = Cocone K
    fil : filtered coalg-colim.𝒟
    fil = Fil-to-filtered 𝒟-filtered
    module fil = filtered fil
    X,x-bound : UpperBound _ t1.X,x-dia t2.X,x-dia
    X,x-bound = fil.construct-upper-bound t1.X,x-dia t2.X,x-dia
    module X,x-bound = UpperBound X,x-bound

    open HomReasoning
    -- we construct the following morphisms in ℰ:
    --   t1 ----> t3 ----> t4
    --                     ^
    --                     |
    --   t2 ---------------'

    -- take the upper bound of t1 and t2 in coalg-colim.𝒟
    t3 : Triangle F-coalg-colim (FA-colim.proj P)
    t3 = triangle X,x-bound.obj
        (F.₁ (V.₁ (coalg-colim.D.₁ X,x-bound.i₁))  ∘ t1.p' )
        (begin
        FA-colim.proj P ≈⟨ t1.triangle-commutes ⟩
        F.₁ t1.proj-X,x.f ∘ t1.p' ≈˘⟨ (F-coalg-colim.colimit-commute X,x-bound.i₁ ⟩∘⟨refl) ⟩
        (F-coalg-colim.proj X,x-bound.obj ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₁))) ∘ t1.p'
            ≈⟨ assoc ⟩
        F-coalg-colim.proj X,x-bound.obj ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₁)) ∘ t1.p'
        ∎)
    module t3 = CC (P , t3)
    t1⇒t3 : ℰ [ (P , t1) , (P , t3) ]
    t1⇒t3 = coalg-hom-to-ℰ-hom P _ _ X,x-bound.i₁ 𝒞.Equiv.refl
    -- However, there is no ℰ morphism from t2 to t3 because
    -- the coalgebra structure in t3 uses the pointing t1.p'.
    -- Using the pointing t2.p' yields another factorization for t3:
    to-t3-via-t2 = begin
        FA-colim.proj P ≈⟨ t2.triangle-commutes ⟩
        F.₁ t2.proj-X,x.f ∘ t2.p' ≈˘⟨ (F-coalg-colim.colimit-commute X,x-bound.i₂ ⟩∘⟨refl) ⟩
        (F-coalg-colim.proj X,x-bound.obj ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₂))) ∘ t2.p'
            ≈⟨ assoc ⟩
        F-coalg-colim.proj X,x-bound.obj ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₂)) ∘ t2.p'
        ∎
    -- By essential uniqueness, those two factorizations
    -- are identified somewhere in the diagram, say t4:
    tripl = t3.p'-unique _ to-t3-via-t2
    Y,y-dia = proj₁ tripl
    h : coalg-colim.𝒟 [ t3.X,x-dia , Y,y-dia ]
    h = proj₁ (proj₂ tripl)
    h-equalizes = proj₂ (proj₂ tripl)
    t4 : Triangle F-coalg-colim (FA-colim.proj P)
    t4 = triangle Y,y-dia
        (F.₁ (V.₁ (coalg-colim.D.₁ (h coalg-colim.𝒟.∘ X,x-bound.i₁)))  ∘ t1.p' )
        (begin
        FA-colim.proj P ≈⟨ t3.triangle-commutes ⟩
        F-coalg-colim.proj X,x-bound.obj ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₁)) ∘ t1.p'
        ≈˘⟨ F-coalg-colim.colimit-commute h ⟩∘⟨refl ⟩
        (F-coalg-colim.proj Y,y-dia ∘ F.₁ (V.₁ (coalg-colim.D.₁ h)))
        ∘ F.₁ (V.₁ (coalg-colim.D.₁  X,x-bound.i₁)) ∘ t1.p'
        ≈⟨ (assoc ○ (refl⟩∘⟨ pullˡ (⟺ (F.F-resp-≈ coalg-colim.D.homomorphism ○ F.homomorphism)))) ⟩
        F-coalg-colim.proj Y,y-dia
        ∘ F.₁ (V.₁ (coalg-colim.D.₁ (h coalg-colim.𝒟.∘  X,x-bound.i₁)))
        ∘ t1.p'
        ∎)
    module t4 = CC (P , t4)
    t3⇒t4 : ℰ [ (P , t3) , (P , t4) ]
    t3⇒t4 = coalg-hom-to-ℰ-hom P _ _ h (begin
        F.₁ (V.₁ (coalg-colim.D.₁ (h coalg-colim.𝒟.∘ X,x-bound.i₁)))  ∘ t1.p'
        ≈⟨ (Functor.homomorphism (F ∘F V ∘F coalg-colim.D) ⟩∘⟨refl) ○ assoc ⟩
        F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ F.₁ (V.₁ (coalg-colim.D.₁ X,x-bound.i₁))  ∘ t1.p'
        ∎)
    t2⇒t4 : ℰ [ (P , t2) , (P , t4) ]
    t2⇒t4 = coalg-hom-to-ℰ-hom P _ _ (h coalg-colim.𝒟.∘ X,x-bound.i₂) (begin
        F.₁ (V.₁ (coalg-colim.D.₁ (h coalg-colim.𝒟.∘ X,x-bound.i₁)))  ∘ t1.p'
        ≈⟨ ((Functor.homomorphism (F ∘F V ∘F coalg-colim.D) ⟩∘⟨refl) ○ assoc) ⟩
        F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ F.₁ (V.₁ (coalg-colim.D.₁ X,x-bound.i₁))  ∘ t1.p'
        ≈⟨ h-equalizes ⟩
        F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ F.₁ (V.₁ (coalg-colim.D.₁ X,x-bound.i₂))  ∘ t2.p'
        ≈˘⟨ ((Functor.homomorphism (F ∘F V ∘F coalg-colim.D) ⟩∘⟨refl) ○ assoc) ⟩
        F.₁ (V.₁ (coalg-colim.D.₁ (h coalg-colim.𝒟.∘ X,x-bound.i₂))) ∘ t2.p'
        ∎)

    Pt1 = (P , t1)
    Pt2 = (P , t2)
    Pt3 : ℰ₀
    Pt3 = (P , t3)
    Pt4 : ℰ₀
    Pt4 = (P , t4)

    first-component-always-P =
        begin
        V.₁ (E.₁ t3⇒t4) ∘ V.₁ (E.₁ t1⇒t3) ∘ t1.P+X.i₁
        ≈⟨ refl⟩∘⟨ t1.P+X.inject₁ ⟩
        V.₁ (E.₁ t3⇒t4) ∘ t3.P+X.i₁
        ≈⟨ t3.P+X.inject₁ ⟩
        t4.P+X.i₁
        ≈˘⟨ t2.P+X.inject₁ ⟩
        V.₁ (E.₁ t2⇒t4) ∘ t2.P+X.i₁
        ∎

E-Cocone-to-D : Cocone (V ∘F E) → Cocone U-𝒞p/FA
E-Cocone-to-D E-Cocone =
    record { coapex = record {
    ψ = λ { d →
        let
        t = P-to-triangle d
        in
        E-Cocone.ψ t ∘ CC.P+X.i₁ t} ;
    commute = λ {P} {Q} h →
        let
        open commute-defs h
        in
        begin
        (E-Cocone.ψ t2 ∘ CC.P+X.i₁ t2) ∘ h.h
        ≈⟨ assoc ⟩
        E-Cocone.ψ t2 ∘ CC.P+X.i₁ t2 ∘ h.h
        ≈˘⟨ refl⟩∘⟨ h+id∘i₁ ⟩
        E-Cocone.ψ t2 ∘ (V.₁ (E.₁ h+id-in-ℰ)) ∘ t2∘h.P+X.i₁
        ≈⟨ sym-assoc ○ (E-Cocone.commute h+id-in-ℰ ⟩∘⟨refl) ⟩
        E-Cocone.ψ (P , t2∘h) ∘ t2∘h.P+X.i₁
        ≈⟨ cocone-is-triangle-independent E-Cocone P t2∘h (proj₂ t1) ⟩
        (E-Cocone.ψ t1 ∘ CC.P+X.i₁ t1)
        ∎
    } }
    where
    module E-Cocone = Cocone E-Cocone
    open HomReasoning
    module commute-defs {P Q : 𝒞p/FA.Obj} (h : 𝒞p/FA [ P , Q ]) where
        module h = Slice⇒ h
        t1 = P-to-triangle P
        t2 = P-to-triangle Q
        module t1 = CC t1
        module t2 = CC t2
        t2∘h : Triangle F-coalg-colim (FA-colim.proj P)
        t2∘h = triangle t2.X,x-dia (t2.p' ∘ h.h) (begin
            FA-colim.proj P ≈˘⟨ h.△  ⟩
            FA-colim.proj Q ∘ h.h ≈⟨ pushˡ t2.triangle-commutes  ⟩
            F-coalg-colim.proj t2.X,x-dia ∘ t2.p' ∘ h.h
            ∎)
        module t2∘h = CC (P , t2∘h)
        h+id : t2∘h.P+X.obj ⇒ t2.P+X.obj
        h+id = t2∘h.P+X.[
                    t2.P+X.i₁ ∘ h.h ,
                    t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ coalg-colim.𝒟.id) ]
                    -- ^-- here, we need to postcompose with 'id' because
                    --     this is what build-ℰ-hom returns.
        h+id∘i₁ = begin
            h+id ∘ t2∘h.P+X.i₁
            ≈⟨ t2∘h.P+X.inject₁ ⟩
            t2.P+X.i₁ ∘ h.h
            ∎
        h+id-in-ℰ : ℰ [ (P , t2∘h) , t2 ]
        h+id-in-ℰ = build-ℰ-hom (P , t2∘h) t2
            (t2.P+X.i₁ ∘ h.h) coalg-colim.𝒟.id
            (begin
                t2.[p',x] ∘ t2.P+X.i₁ ∘ h.h ≈⟨ pullˡ t2.P+X.inject₁ ⟩
                t2.p' ∘ h.h ≡⟨⟩
                t2∘h.p' ≈˘⟨ elimˡ (Functor.identity (F ∘F V ∘F coalg-colim.D)) ⟩
                F.₁ (V.₁ (coalg-colim.D.₁ coalg-colim.𝒟.id)) ∘ t2∘h.p'
                ∎)
            (begin
            t2∘h.p       ≈˘⟨ h.△ ⟩
            t2.p ∘ h.h   ≈⟨ pushˡ t2.hom-to-FA-i₁ ⟩
            t2.hom-to-FA.f ∘ t2.P+X.i₁ ∘ h.h
            ∎)


E-Cocone-to-D-choice : ∀ (K : Cocone (V ∘F E)) → (t : ℰ₀) →
                        Cocone.ψ (E-Cocone-to-D K) (proj₁ t) ≈ Cocone.ψ K t ∘ CC.P+X.i₁ t
E-Cocone-to-D-choice K t1 =
    begin
    Cocone.ψ (E-Cocone-to-D K) (proj₁ t1) ≡⟨⟩
    K.ψ t2 ∘ CC.P+X.i₁ t2 ≈⟨ cocone-is-triangle-independent K (proj₁ t1) (proj₂ t2) (proj₂ t1)  ⟩
    K.ψ t1 ∘ CC.P+X.i₁ t1
    ∎
    where
    t2 = P-to-triangle (proj₁ t1)
    open HomReasoning
    module K = Cocone K

induced : ∀ (K : Cocone (V ∘F E)) → Cocone⇒ U-𝒞p/FA FA-colim.colimit (E-Cocone-to-D K)
induced K = FA-colim.rep-cocone (E-Cocone-to-D K)

-- The definition of CoalgColim requires that the cocone on the level
-- of carriers is colimitting:
FA,Fα-Cocone-on-carriers : Cocone (V ∘F E)
FA,Fα-Cocone-on-carriers = F-map-Coconeˡ V FA,Fα-Cocone
module FA,Fα-Cocone-on-carriers = Cocone FA,Fα-Cocone-on-carriers

lift-Cocone⇒ : ∀ (K : Cocone (V ∘F E)) → Cocone⇒ U-𝒞p/FA FA-colim.colimit (E-Cocone-to-D K)
                → Cocone⇒ (V ∘F E) FA,Fα-Cocone-on-carriers K
lift-Cocone⇒ K v =
    record { arr = v.arr ; commute = λ {t} →
    let
        open CC t
        open HomReasoning
        t' = P-to-triangle (proj₁ t)
    in
    coproduct-jointly-epic P+X (record {
        case-precompose-i₁ = begin
        (v.arr ∘ hom-to-FA.f) ∘ P+X.i₁ ≈⟨ assoc ⟩
        v.arr ∘ (hom-to-FA.f ∘ P+X.i₁) ≈˘⟨ refl⟩∘⟨ hom-to-FA-i₁ ⟩
        v.arr ∘ p       ≈⟨  v.commute {proj₁ t}   ⟩
        Cocone.ψ (E-Cocone-to-D K) (proj₁ t)
            ≈⟨  E-Cocone-to-D-choice K t ⟩
        K.ψ t ∘ P+X.i₁
        ∎ ;
        case-precompose-i₂ =
        let
            open case2-defs t
            t' = P-to-triangle (proj₁ t-X)
        in
        begin
        (v.arr ∘ hom-to-FA.f) ∘ P+X.i₂ ≈⟨ assoc ⟩
        v.arr ∘ hom-to-FA.f ∘ P+X.i₂ ≈˘⟨ refl⟩∘⟨ hom-to-FA-i₂ ⟩
        v.arr ∘ α ∘ proj-X,x.f
            ≈˘⟨ refl⟩∘⟨ refl⟩∘⟨ elimʳ r.is-retract ⟩
        v.arr ∘ α ∘ t.proj-X,x.f ∘ r.retract ∘ r.section
            ≈˘⟨ refl⟩∘⟨ assoc²' ⟩
        v.arr ∘ FA-colim.proj α∘proj-x ∘ r.section
            ≈⟨ extendʳ v.commute ⟩
        K.ψ t' ∘ CC.P+X.i₁ t' ∘ r.section
            ≈⟨ sym-assoc ⟩
        Cocone.ψ (E-Cocone-to-D K) (proj₁ t-X) ∘ r.section
            ≈⟨ pushˡ (E-Cocone-to-D-choice K t-X) ⟩
        K.ψ t-X ∘ t-X.P+X.i₁ ∘ r.section
            ≈˘⟨ pullˡ (K.commute ∇) ⟩
        K.ψ t ∘ ∇-f ∘ t-X.P+X.i₁ ∘ r.section
            ≈⟨ refl⟩∘⟨ extendʳ t-X.P+X.inject₁ ⟩
        K.ψ t ∘ t.P+X.i₂ ∘ r.retract ∘ r.section
            ≈⟨ refl⟩∘⟨ elimʳ r.is-retract ⟩
        K.ψ t ∘ P+X.i₂
        ∎
    })
    }
    where
    module v = Cocone⇒ v
    open HomReasoning
    module K = Cocone K
    module case2-defs (t : ℰ₀) where
        module t = CC t
        m,r = 𝒞-acc.presentable-split-in-fin t.X t.X-is-presentable
        m : 𝒞-acc.Idx
        m = proj₁ m,r
        r = proj₂ m,r
        module r = Retract r
        -- X ⇒ FA canonically factors through the diagram:
        α∘proj-x : 𝒞p/FA.Obj
        α∘proj-x = (m , (α ∘ t.proj-X,x.f ∘ r.retract))
        t-X : ℰ₀
        t-X = α∘proj-x , triangle t.X,x-dia (t.x ∘ r.retract) (extendʳ t.proj-X,x.commutes)
        module t-X = CC t-X

        -- This morphism is an ℰ-morphism from t-X to t:
        ∇-f = t-X.P+X.[
                t.P+X.i₂ ∘ r.retract ,
                t.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ coalg-colim.𝒟.id)
                ]  --     ^-- we have the 'id' because it's returned this way
                    --         by build-ℰ-hom
        ∇ : ℰ [ t-X , t ]
        ∇ = let open HomReasoning in
            build-ℰ-hom t-X t (t.P+X.i₂ ∘ r.retract) coalg-colim.𝒟.id
            (begin
            t.[p',x] ∘ t.P+X.i₂ ∘ r.retract ≈⟨ pullˡ t.P+X.inject₂ ⟩
            t.x ∘ r.retract ≡⟨⟩
            t-X.p' ≈˘⟨ elimˡ (Functor.identity (F ∘F V ∘F coalg-colim.D)) ⟩
            F.₁ (V.₁ (coalg-colim.D.₁ coalg-colim.𝒟.id)) ∘ t-X.p'
            ∎)
            (begin
            t-X.p
                ≡⟨⟩
            α ∘ t.proj-X,x.f ∘ r.retract
                ≈⟨ extendʳ t.hom-to-FA-i₂ ⟩
            t.hom-to-FA.f ∘ t.P+X.i₂ ∘ r.retract
            ∎)

reflect-Cocone⇒ : ∀ (K : Cocone (V ∘F E))
                → Cocone⇒ (V ∘F E) FA,Fα-Cocone-on-carriers K
                → Cocone⇒ U-𝒞p/FA FA-colim.colimit (E-Cocone-to-D K)
reflect-Cocone⇒ K other =
    record {
    arr = other.arr ;
    commute = λ {d} →
        let t = P-to-triangle d in
        begin
        other.arr ∘ FA-colim.proj d ≈⟨ refl⟩∘⟨ CC.hom-to-FA-i₁ t ⟩
        other.arr ∘ (CC.hom-to-FA.f t ∘ CC.P+X.i₁ t) ≈⟨ sym-assoc ⟩
        (other.arr ∘ CC.hom-to-FA.f t) ∘ CC.P+X.i₁ t ≈⟨ other.commute {t} ⟩∘⟨refl ⟩
        K.ψ t ∘ CC.P+X.i₁ t ≡⟨⟩
        Cocone.ψ (E-Cocone-to-D K) d
        ∎}
    where
    module other = Cocone⇒ other
    module K = Cocone K
    open HomReasoning

FA,Fα-Colimit-on-carriers : IsLimitting FA,Fα-Cocone-on-carriers
FA,Fα-Colimit-on-carriers =
    record {
    ! = λ {K} → lift-Cocone⇒ K (induced K) ;
    !-unique = λ {K} other →
        FA-colim.initial.!-unique (reflect-Cocone⇒ K other)
    }

FA,Fα-locally-finite : CoalgColim
FA,Fα-locally-finite =
  record
  { 𝒟 = ℰ
  ; D = E
  ; all-have-prop = λ {t} → CC.P+X-coalg-is-FiniteRecursive t 
  ; cocone = FA,Fα-Cocone
  ; carrier-colimitting = FA,Fα-Colimit-on-carriers
  }


==> anc/src/Iterate/DiagramScheme.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Category.SubCategory
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Category.Slice
open import Categories.Functor.Slice as Sl
open import Categories.Functor.Construction.SubCategory
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Categories.Category.Construction.F-Coalgebras
open import Data.Product

open import Categories.Functor.Coalgebra

open import Filtered
open import Colimit-Lemmas
open import Iterate.ProofGlobals

-- Let (A,α) be locally finite. For every P → FA, we construct
-- a finite subcoalgebra of (FA,Fα).
module Iterate.DiagramScheme {o ℓ} {fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)  → Set fil-level) -- some variant of 'filtered'
  (proof-globals : ProofGlobals {o' = o'} {ℓ' = ℓ'} o ℓ Fil)
  where

open import Iterate.FiniteSubcoalgebra Fil proof-globals
open ProofGlobals proof-globals

-- the diagram scheme for the constructed CoalgColim
ℰ : Category _ _ _
ℰ = -- it is the full subcategory
    FullSubCategory
    -- of the slicecategory for FA, Fα
    (Slice (F-Coalgebras F) (iterate A,α))
    -- containing all commuting triangles ℰ₀ as objects
    {I = ℰ₀}
    λ t → sliceobj (CC.hom-to-FA t)
    -- Unfortunately, ℰ is not quite of the shape
    -- of Cat[_↓_] (from Canonical-Cocone), because:
    -- * Cat[_↓_] keeps the slice-arrow to F(A,α) as a separate member in
    --   the indes set
    -- * but for ℰ, the slice-arrow to F(A,α) is derived from
    --   the triangle 't'
module ℰ = Category ℰ

E : Functor ℰ (F-Coalgebras F)
E = Sl.Forgetful (F-Coalgebras F) ∘F FullSub (Slice (F-Coalgebras F) (iterate A,α))
module E = Functor E

FA,Fα-Cocone : Cocone E
FA,Fα-Cocone = record { coapex =
    record {
    ψ = CC.hom-to-FA ;
    commute = λ f → Slice⇒.△ f } }
module FA,Fα-Cocone = Cocone FA,Fα-Cocone

--
-- For triangles t1 t2, we can build an ℰ-hom t1 -> t2 provided that:
-- h1 : P₁ -> P₂+X₂ in 𝒞
-- h2 : i₁ -> i₂ in coalg-colim.𝒟 (i.e. the diagram of A,α)
-- satisfying:
--         P₁ --h1--> P₂+X₂
--         |            |
--         | p'         | [p',x]
--         v            v
--         FX₁--F h2-->FX₂
-- and
--         P₁  ---- p₁ ---> FA
--          |                ^
--          | h1             |
--          v                |
--         P₂+X₂  -----------'
--
build-ℰ-hom : (t1 t2 : ℰ₀)
                (h1 : CC.P t1 ⇒ CC.P+X.obj t2)
                (h2 : coalg-colim.𝒟 [ CC.X,x-dia t1 , CC.X,x-dia t2 ])
                → (CC.[p',x] t2 ∘ h1 ≈ F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ CC.p' t1)
                → (CC.p t1 ≈ CC.hom-to-FA.f t2 ∘ h1)
                → ℰ [ t1 , t2 ]
build-ℰ-hom t1 t2 h1 h2 h1-coalg-hom h1-slice =
    slicearr {h = record {
    f = f ;
    commutes = begin
        t2.Fi₂[p',x] ∘ t1.P+X.[ h1 , t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2) ]
            ≈⟨ assoc ○ (refl⟩∘⟨ first-square) ○ sym-assoc ⟩
        (F.₁ t2.P+X.i₂ ∘ F.₁ (V.₁ (coalg-colim.D.₁ h2))) ∘ t1.[p',x]
            ≈˘⟨ F.homomorphism ⟩∘⟨refl ⟩
        F.₁ (t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2)) ∘ t1.[p',x]
            ≈˘⟨ F.F-resp-≈ t1.P+X.inject₂ ⟩∘⟨refl ⟩
        F.₁ (f ∘ t1.P+X.i₂) ∘ t1.[p',x]
            ≈⟨ ((F.homomorphism ⟩∘⟨refl) ○ assoc) ⟩
        F.₁ f ∘ t1.Fi₂[p',x]
        ∎
    }} (coproduct-jointly-epic t1.P+X (record {
        case-precompose-i₁ =
        begin
        (t2.hom-to-FA.f ∘ f) ∘ t1.P+X.i₁
            ≈⟨ assoc ○ (refl⟩∘⟨ t1.P+X.inject₁) ⟩
        t2.hom-to-FA.f ∘ h1
            ≈˘⟨ h1-slice ⟩
        t1.p
            ≈⟨ t1.hom-to-FA-i₁ ⟩
        t1.hom-to-FA.f ∘ t1.P+X.i₁
        ∎
        ;
        case-precompose-i₂ =
        begin
        (t2.hom-to-FA.f ∘ f) ∘ t1.P+X.i₂
            ≈⟨ assoc ○ (refl⟩∘⟨ t1.P+X.inject₂) ⟩
        t2.hom-to-FA.f ∘ t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2)
            ≈⟨ sym-assoc ⟩
        (t2.hom-to-FA.f ∘ t2.P+X.i₂) ∘ V.₁ (coalg-colim.D.₁ h2)
            ≈˘⟨ sym-assoc ○ t2.hom-to-FA-i₂ ⟩∘⟨refl ⟩
        α ∘ t2.proj-X,x.f ∘ V.₁ (coalg-colim.D.₁ h2)
            ≈⟨ refl⟩∘⟨ coalg-colim.carrier-colim.colimit-commute h2 ⟩
        α ∘ t1.proj-X,x.f
            ≈⟨ t1.hom-to-FA-i₂ ⟩
        t1.hom-to-FA.f ∘ t1.P+X.i₂
        ∎
        }))
    where
    open HomReasoning
    module t1 = CC t1
    module t2 = CC t2
    f = t1.P+X.[ h1 , t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2) ]
    first-square : t2.[p',x] ∘ t1.P+X.[ h1 , t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2) ] ≈ F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ t1.[p',x]
    first-square = coproduct-jointly-epic t1.P+X
        (record {
        case-precompose-i₁ = begin
            (t2.[p',x] ∘ t1.P+X.[ h1 , t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2) ]) ∘ t1.P+X.i₁
            ≈⟨ assoc ○ (refl⟩∘⟨ t1.P+X.inject₁) ⟩
            t2.[p',x] ∘ h1
            ≈⟨ h1-coalg-hom ⟩
            F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ CC.p' t1
            ≈⟨ (refl⟩∘⟨ (⟺ t1.P+X.inject₁)) ○ sym-assoc ⟩
            (F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ t1.[p',x]) ∘ t1.P+X.i₁
            ∎ ;
        case-precompose-i₂ = begin
            (t2.[p',x] ∘ t1.P+X.[ h1 , t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2) ]) ∘ t1.P+X.i₂
            ≈⟨ assoc ○ (refl⟩∘⟨ t1.P+X.inject₂) ⟩
            t2.[p',x] ∘ t2.P+X.i₂ ∘ V.₁ (coalg-colim.D.₁ h2)
            ≈⟨ sym-assoc ○ (t2.P+X.inject₂ ⟩∘⟨refl ) ⟩
            t2.x ∘ V.₁ (coalg-colim.D.₁ h2)
            ≈⟨ F-Coalgebra-Morphism.commutes (coalg-colim.D.₁ h2) ⟩
            F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ t1.x
            ≈˘⟨ assoc ○ (refl⟩∘⟨ t1.P+X.inject₂) ⟩
            (F.₁ (V.₁ (coalg-colim.D.₁ h2)) ∘ t1.[p',x]) ∘ t1.P+X.i₂
            ∎
        })

-- build an ℰ-hom of shape id_P + h where h: i → j is a coalgebra morphism from the diagram 𝒟
coalg-hom-to-ℰ-hom : ∀ (P : 𝒞p/FA.Obj) (i j : Triangle F-coalg-colim (FA-colim.proj P))
                    (h : coalg-colim.𝒟 [ CC.X,x-dia (P , i) , CC.X,x-dia (P , j) ])
                    → CC.p' (P , j) ≈ F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ CC.p' (P , i)
                    → ℰ [ (P , i) , (P , j) ]
coalg-hom-to-ℰ-hom P i j h hom-preserves-p' =
    build-ℰ-hom (P , i) (P , j)
    t2.P+X.i₁ h hom-prop t2.hom-to-FA-i₁
    where
    module t1 = CC (P , i)
    module t2 = CC (P , j)
    open HomReasoning
    hom-prop = begin
        t2.[p',x] ∘ t2.P+X.i₁ ≈⟨ t2.P+X.inject₁ ⟩
        t2.p' ≈⟨ hom-preserves-p' ⟩
        F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ t1.p'
        ∎


==> anc/src/Iterate/FiniteSubcoalgebra.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Agda.Builtin.Equality
open import Categories.Category.Construction.F-Coalgebras
open import Data.Product

open import Categories.Functor.Coalgebra

open import Filtered
open import Colimit-Lemmas
open import Iterate.ProofGlobals

-- Let (A,α) be locally finite. For every P → FA, we construct
-- a finite-recursive coalgebra with a canonical coalgebra morphism to (FA,Fα).
-- Of course, this coalgebra morphism is not necessarily monomorphic. Still,
-- we call it 'sub'-coalgebra because it conveys the right intuition that
-- we use it to build (FA,Fα) from finite coalgebras.
module Iterate.FiniteSubcoalgebra {o ℓ} {fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)  → Set fil-level) -- some variant of 'filtered'
  (proof-globals : ProofGlobals {o' = o'} {ℓ' = ℓ'} o ℓ Fil)
  where

open ProofGlobals proof-globals

-- In the proof, we consider commuting triangles of 𝒞-morphisms P→FA
-- that factor through some coalgebra-colimit injection:
--
--          P  -----> Carrier( F(A,α) )
--          |                     ^
--          |                     |
--          |                     |
--          '-------> Carrier( F(X,x) )
-- We denote those by ℰ₀, because they form the objects of the diagram scheme ℰ later.
ℰ₀ =
  Σ[ P ∈ 𝒞p/FA.Obj ]
  Triangle F-coalg-colim (FA-colim.proj P)

-- In fact, every P can be extended to such a triangle, because
-- U-𝒞p/FA P is presentable and so it preserves the filtered colimit of the
-- coalgebra-colimit under (the postcomposition of) F:
DP-preserves-coalg-colim : ∀ (P : 𝒞p/FA.Obj) →
  preserves-colimit
    (F ∘F coalg-colim.carrier-diagram)
    LiftHom[ U-𝒞p/FA.₀ P ,-]
DP-preserves-coalg-colim P =
  let (idx , _) = P in
      𝒞-acc.fin-presentable
        idx
        coalg-colim.𝒟 -- the diagram scheme
        𝒟-filtered    -- ... which is filtered
        (F ∘F coalg-colim.carrier-diagram)

-- And so we obtain a triangle for each P:
P-to-triangle : 𝒞p/FA.Obj → ℰ₀
P-to-triangle P = P ,
  hom-colim-choice F-coalg-colim (U-𝒞p/FA.₀ P)
    (DP-preserves-coalg-colim P)
    (FA-colim.proj P)

-- In the following, we construct a presentable coalgebra
-- "below" (FA,Fα).
-- The construction uses multiple components, all parametric
-- in such a triangle, which we now fix globally:
module CC (t : ℰ₀) where
  -- The first ingredient is the 'intermediate' coalgebra through which
  -- the triangle factors:
  X,x-dia : coalg-colim.𝒟.Obj -- the underlying object in the diagram scheme
  X,x-dia = Triangle.x (proj₂ t)
  X,x : F-Coalgebra F
  X,x = coalg-colim.D.₀ X,x-dia

  proj-X,x : F-Coalgebra-Morphism X,x A,α
  proj-X,x = coalg-colim.colim.proj (Triangle.x (proj₂ t))
  module proj-X,x = F-Coalgebra-Morphism proj-X,x

  -- We also introduce names for the carrier and the structure:
  open F-Coalgebra X,x renaming (A to X; α to x) public

  P : 𝒞.Obj
  P = U-𝒞p/FA.₀ (proj₁ t)

  p : P ⇒ F.₀ A
  p = FA-colim.proj (proj₁ t)

  P-is-presentable : presentable P
  P-is-presentable =
    -- here, we need to unfold the definition of P as a sliceobj
    -- from the index of a presentable object
    let (idx , _) = (proj₁ t) in
    𝒞-acc.fin-presentable idx

  X-is-presentable : presentable X
  X-is-presentable = FiniteRecursive.finite-carrier coalg-colim.all-have-prop

  X,x-is-recursive : IsRecursive X,x
  X,x-is-recursive = FiniteRecursive.is-recursive coalg-colim.all-have-prop

  -- the constructed coalgebra has a coproduct as its carrier
  P+X : Coproduct P X
  P+X = 𝒞-acc.coproduct P X P-is-presentable X-is-presentable
  module P+X = Coproduct P+X renaming (A+B to obj)

  p' : P ⇒ F.₀ X
  p' = Triangle.p' (proj₂ t)

  triangle-commutes : p ≈ F.₁ proj-X,x.f ∘ p'
  triangle-commutes = Triangle.commutes (proj₂ t)

  -- This p' is essentially unique in the sense that if there is another
  -- suitable p'', then p' and p'' are identified somewhere in the diagram
  p'-unique : ∀ (p'' : P ⇒ F.₀ X) → p ≈ F.₁ proj-X,x.f ∘ p'' →
    Σ[ Y,y-dia ∈ coalg-colim.𝒟.Obj ]
    Σ[ h ∈ coalg-colim.𝒟 [ X,x-dia , Y,y-dia ] ]
    F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ p' ≈ F.₁ (V.₁ (coalg-colim.D.₁ h)) ∘ p''
  p'-unique p'' p''-commutes =
    let open HomReasoning in
    coequalize-colimit-factorization
      F-coalg-colim
      P
      (Fil-to-filtered 𝒟-filtered)
      (hom-colim-unique-factor
          F-coalg-colim
          (Fil-to-filtered 𝒟-filtered)
          P
          (DP-preserves-coalg-colim
            (proj₁ t) F-coalg-colim))
      p' p''
      (begin
        F.₁ proj-X,x.f ∘ p'   ≈˘⟨ triangle-commutes ⟩
        p                     ≈⟨ p''-commutes ⟩
        F.₁ proj-X,x.f ∘ p''
        ∎)

  [p',x] : P+X.obj ⇒ F.₀ X
  [p',x] = P+X.[ p' , x ]

  -- the structure of the constructed coalgebra:
  Fi₂[p',x] : P+X.obj ⇒ F.₀ P+X.obj
  Fi₂[p',x] = F.₁ P+X.i₂ ∘ P+X.[ p' , x ]

  -- the combined constructed coalgebra
  P+X-coalg : F-Coalgebra F
  P+X-coalg = record { A = P+X.obj ; α = Fi₂[p',x] }

  -- The constructed coalgebra sits nicely between X,x and FX,Fx
  -- as we will see now:
  hom-from-X : F-Coalgebra-Morphism X,x P+X-coalg
  hom-from-X =
    record { f = P+X.i₂ ;
    commutes = begin
      Fi₂[p',x] ∘ P+X.i₂ ≈⟨ assoc ⟩
      F.₁ P+X.i₂ ∘ P+X.[ p' , x ] ∘ P+X.i₂ ≈⟨ refl⟩∘⟨ P+X.inject₂ ⟩
      F.₁ P+X.i₂ ∘ x
      ∎}
    where
      open HomReasoning
  module hom-from-X = F-Coalgebra-Morphism hom-from-X

  hom-to-FX : F-Coalgebra-Morphism P+X-coalg (iterate X,x)
  hom-to-FX =
    record { f = P+X.[ p' , x ] ;
    commutes = begin
      F.₁ x ∘ P+X.[ p' , x ] ≈˘⟨ F.F-resp-≈ P+X.inject₂ ⟩∘⟨refl ⟩
      F.₁ (P+X.[ p' , x ] ∘ P+X.i₂) ∘ P+X.[ p' , x ] ≈⟨ F.homomorphism ⟩∘⟨refl ⟩
      (F.₁ P+X.[ p' , x ] ∘ F.₁ P+X.i₂) ∘ P+X.[ p' , x ] ≈⟨ assoc ⟩
      F.₁ P+X.[ p' , x ] ∘ F.₁ P+X.i₂ ∘ P+X.[ p' , x ] ≡⟨⟩
      F.₁ P+X.[ p' , x ] ∘ Fi₂[p',x]
      ∎}
    where
      open HomReasoning
  module hom-to-FX = F-Coalgebra-Morphism hom-to-FX

  hom-to-FA : F-Coalgebra-Morphism P+X-coalg (iterate A,α)
  hom-to-FA = (iterate-F-Coalgebra-Morphism proj-X,x) F-Coalgebras.∘ hom-to-FX
  module hom-to-FA = F-Coalgebra-Morphism hom-to-FA

  hom-to-FA-i₁ : p ≈ hom-to-FA.f ∘ P+X.i₁
  hom-to-FA-i₁ =
    begin
    p ≈⟨ triangle-commutes ⟩
    F.₁ proj-X,x.f ∘ p' ≈˘⟨ refl⟩∘⟨ P+X.inject₁ ⟩
    F.₁ proj-X,x.f ∘ P+X.[ p' , x ] ∘ P+X.i₁ ≈⟨ sym-assoc ⟩
    (F.₁ proj-X,x.f ∘ hom-to-FX.f) ∘ P+X.i₁ ≡⟨⟩
    hom-to-FA.f ∘ P+X.i₁
    ∎
    where
      open HomReasoning

  hom-to-FA-i₂ : α ∘ proj-X,x.f ≈ hom-to-FA.f ∘ P+X.i₂
  hom-to-FA-i₂ =
    begin
    α ∘ proj-X,x.f ≈⟨ proj-X,x.commutes ⟩
    F.₁ proj-X,x.f ∘ x ≈˘⟨ refl⟩∘⟨ P+X.inject₂ ⟩
    F.₁ proj-X,x.f ∘ P+X.[ p' , x ] ∘ P+X.i₂ ≈⟨ sym-assoc ⟩
    (F.₁ proj-X,x.f ∘ hom-to-FX.f) ∘ P+X.i₂ ≡⟨⟩
    hom-to-FA.f ∘ P+X.i₂
    ∎
    where
      open HomReasoning

  P+X-is-presentable : presentable P+X.obj
  P+X-is-presentable =
        presentable-coproduct
          P+X Fil-to-filtered P-is-presentable X-is-presentable

  --   The property that all objects in the diagram ...
  P+X-coalg-is-FiniteRecursive : FiniteRecursive P+X-coalg
  P+X-coalg-is-FiniteRecursive =
    record {
      -- 1. .. have presentable carrier
      finite-carrier = P+X-is-presentable ;
      -- 2. .. are recursive:
      is-recursive =
        -- for recursiveness, we use our formalization of ([CUV06, Prop. 5])
        sandwich-recursive _ _ X,x-is-recursive hom-from-X hom-to-FX
          (let open HomReasoning in begin
          Fi₂[p',x] ≡⟨⟩ F.₁ hom-from-X.f ∘ hom-to-FX.f
          ∎)
      }


==> anc/src/Iterate/ProofGlobals.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Category.Cocomplete
open import Categories.Diagram.Colimit
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties using (F-map-Coconeˡ)
open import Agda.Builtin.Equality
open import Categories.Category.Construction.F-Coalgebras
open import Data.Product

open import Categories.Functor.Coalgebra

open import Accessible-Category using (Accessible)
open import Filtered
open import Colimit-Lemmas

-- Here, we fix some modules/helper definitions
-- for the iteration proof.
module Iterate.ProofGlobals {fil-level}
  {o' ℓ' : Level } -- Level for diagram schemes
  (o ℓ : Level) -- Level of the category 𝒞
  (Fil : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) → Set fil-level) -- some variant of 'filtered'
  where

open import CoalgColim
import Iterate.Assumptions as Assumption

record ProofGlobals : Set (suc (o' ⊔ ℓ') ⊔ suc fil-level ⊔ suc (o ⊔ ℓ)) where
  -- o' ℓ' e' are the levels of the diagram of the input coalgebra colimit
  field
    𝒞 : Category o ℓ ℓ
    F : Endofunctor 𝒞
    -- The notion 'Fil' implies filtered:
    Fil-to-filtered : ∀ {𝒟 : Category (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ)} → Fil 𝒟 → filtered 𝒟
    𝒞-acc : Accessible 𝒞 o' ℓ' ℓ' Fil Fil-to-filtered
    -- A coalgebra colimit:
    coalg-colim : CoalgColim 𝒞 F (Assumption.FiniteRecursive {o' = o'} {ℓ' = ℓ'} 𝒞 F Fil) {o' ⊔ ℓ} {ℓ' ⊔ ℓ}
    𝒟-filtered : Fil (CoalgColim.𝒟 coalg-colim)
    -- ^- coalg is a colimit of a filtered diagram
    F-preserves-colim : preserves-colimit (CoalgColim.carrier-diagram coalg-colim) F
    -- ^- F preserves the colimit 'coalg'


  open import Accessible-Category 𝒞 o' ℓ' ℓ' Fil Fil-to-filtered hiding (Accessible) public

  module 𝒞 = Category 𝒞
  open import Hom-Colimit-Choice 𝒞 public
  open import Categories.Diagram.Pushout 𝒞 public
  open import Categories.Morphism 𝒞 public
  open import Categories.Object.Coproduct 𝒞 public
  open import Categories.Morphism.Reasoning.Core 𝒞 public
  open import F-Coalgebra-Colimit {_} {_} {_} {𝒞} {F} public

  module F-Coalgebras = Category (F-Coalgebras F)

  module 𝒞-acc = Accessible 𝒞-acc

  open LiftHom (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) public

  -- in the proof, let V be the forgetful functor from coalgebras to 𝒞
  V = forget-Coalgebra
  module V = Functor forget-Coalgebra
  -- the provided coalgebra:
  module coalg-colim = CoalgColim.CoalgColim coalg-colim
  A,α = coalg-colim.to-Coalgebra
  open F-Coalgebra A,α public
  -- ^- this brings A and α into scope
  open Functor F public
  open Category 𝒞 hiding (op) public
  -- ^ we only reason in 𝒞

  module F = Functor F

  𝒞p/FA = 𝒞-acc.canonical-diagram-scheme (F₀ A)
  module 𝒞p/FA = Category 𝒞p/FA
  U-𝒞p/FA = 𝒞-acc.canonical-diagram (F₀ A)
  module U-𝒞p/FA = Functor U-𝒞p/FA
  FA-colim : Colimit U-𝒞p/FA
  FA-colim = 𝒞-acc.canonical-colimit (F₀ A)
  module FA-colim = Colimit FA-colim

  -- -- At the same time, F(A,α) is a colimit of coalgebras, which
  -- -- is preserved by F:
  F-coalg-colim = Colimit-from-prop (F-preserves-colim coalg-colim.carrier-colim)
  module F-coalg-colim = Colimit F-coalg-colim

  open import Presentable 𝒞 (o' ⊔ ℓ) (ℓ' ⊔ ℓ) (ℓ' ⊔ ℓ) Fil public
  open import Coalgebra.Recursive 𝒞 F public
  open import Iterate.Assumptions {o' = o'} {ℓ' = ℓ'} 𝒞 F Fil public


==> anc/src/Lambek.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

open import Categories.Category
open import Categories.Functor using (Functor; Endofunctor)
open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Object.Terminal

module Lambek {o ℓ e : Level} (𝒞 : Category o ℓ e) (F : Endofunctor 𝒞) (A,α : F-Coalgebra F) where

open import Categories.Morphism 𝒞
open F-Coalgebra A,α

private
  module F = Functor F
  Coalg = (F-Coalgebras F)
  module Coalg = Category (Coalg)
  module 𝒞 = Category 𝒞

-- This is essentially the Lambek proof from Categories.Category.Construction.F-Algebras.
-- But, we generalize the two crucial properties of the terminal coalgebra to as
-- explicit axioms:
-- 1. 'id' is the only endomorphism on A,α
-- 2. there is some homomorphism from F(A,α) to A,α

lambek : (∀ (f : A,α Coalg.⇒ A,α) → Coalg [ f ≈ Coalg.id ]) →
         (h : (iterate A,α) Coalg.⇒ A,α) →
         Iso α (F-Coalgebra-Morphism.f h)
lambek id_uniq h = record { isoˡ = h∘α≈id ; isoʳ = α∘h≈id }
  where
    open Category 𝒞

    module h = F-Coalgebra-Morphism h
    -- every coalgebra structure is itself a coalgebra homomorphism:
    α-hom : A,α Coalg.⇒ (iterate A,α)
    α-hom = record { f = α ; commutes = 𝒞.Equiv.refl }

    -- we can compose it with the proposed inverse h to yield
    -- an endomorphism on A,α
    h∘α : A,α Coalg.⇒ A,α
    h∘α = h Coalg.∘ α-hom

    -- this endomorphism is necessarily the identity
    h∘α≈id : Coalg [ h∘α ≈ Coalg.id ]
    h∘α≈id = id_uniq h∘α

    -- for the other identity (on FA), we use the first identity
    -- and use that 'h' is coalgebra morphism:
    α∘h≈id : α ∘ h.f ≈ id
    α∘h≈id = let open HomReasoning in
      begin
      α ∘ h.f            ≈⟨ h.commutes ⟩
      F.₁ h.f ∘ F.₁ α    ≈˘⟨ F.homomorphism ⟩
      F.₁ (h.f ∘ α)      ≈⟨ F.F-resp-≈ h∘α≈id ⟩
      F.₁ id             ≈⟨ F.identity ⟩
      id
      ∎

-- A more opaque version:
lambek' : (∀ (f : A,α Coalg.⇒ A,α) → Coalg [ f ≈ Coalg.id ]) →
         (inv : (iterate A,α) Coalg.⇒ A,α) →
         (A ≅ F.₀ A)
lambek' id_uniq inv = record {
  from = α ;
  to = F-Coalgebra-Morphism.f inv ;
  iso = lambek id_uniq inv }

-- We can instantiate above result back to the usual statement that the
-- terminal coalgebra has isomorphic structure:
lambek-terminal-coalgebra : IsTerminal Coalg A,α → IsIso α
lambek-terminal-coalgebra A,α-terminal = record
  { inv = F-Coalgebra-Morphism.f h
  ; iso = lambek (λ f → !-unique₂ {A,α} {f} {Coalg.id}) h
  }
  where
    open IsTerminal A,α-terminal
    h : Coalg [ iterate A,α , A,α ]
    h = !


==> anc/src/Presentable.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
open import Categories.Category
open import Categories.Functor using (Functor; _∘F_; Endofunctor)
open import Categories.Functor.Hom
open import Categories.Diagram.Colimit

open import Data.Product

open import Colimit-Lemmas
open import Filtered

module Presentable {o ℓ fil-level}
  (𝒞 : Category o ℓ ℓ)
  (o' ℓ' e' : Level) -- The level for the diagram schemes of interest
  (Fil : Category o' ℓ' e' → Set fil-level) -- some variant of 'filtered'
  where

private
  module 𝒞 = Category 𝒞

open import Hom-Colimit-Choice 𝒞
open LiftHom o' ℓ' e'
open import Categories.Object.Coproduct (𝒞)
open import Categories.Morphism (𝒞)
open import Categories.Morphism.Reasoning.Core 𝒞

finitary : {o'' ℓ'' e'' : Level} {ℰ : Category o'' ℓ'' e''} (F : Functor 𝒞 ℰ) → Set _
finitary F =
  ∀ (𝒟 : Category o' ℓ' e') → -- forall diagram schemes
  Fil 𝒟 →                     -- satisfying some notion of filteredness
  (J : Functor 𝒟 𝒞) →         -- and all their diagrams
  preserves-colimit J F       -- the functor preserves all (existing) colimits

presentable : 𝒞.Obj → Set _
presentable X = finitary LiftHom[ X ,-] -- the hom-functor is finitary

-- presentable objects are closed under coproducts
presentable-coproduct : {A B : 𝒞.Obj} → (coprod : Coproduct A B) →
  (∀ {𝒟} → Fil 𝒟 → filtered 𝒟) → -- 'Fil' implies filtered
  presentable A → presentable B → presentable (Coproduct.A+B coprod)
presentable-coproduct {A} {B} coprod P⇒filtered A-pres B-pres 𝒟 𝒟-has-P J J-colim =
  hom-colim-construct
    J-colim
    (filtered.bounds (P⇒filtered 𝒟-has-P))
    A+B
    -- Part 1: every morphism A+B -> colim J needs to factor through the diagram:
    (λ [f,g] → Part1.goal [f,g])
    -- Part 2: if we have two factorizations, then they
    -- are identified within the diagram:
    λ {i} [f,g] [f',g'] pr∘fg≈pr∘fg' →
      let
        open Part2 i [f,g] [f',g'] pr∘fg≈pr∘fg'
      in
      i' , (m , (m , (
          coproduct-jointly-epic coprod
            (record { case-precompose-i₁ = case1 ; case-precompose-i₂ = case2 }))))
  where
    open Coproduct coprod
    open Category 𝒞
    module 𝒟 = Category 𝒟
    module J = Functor J
    module J-colim = Colimit J-colim
    open has-upper-bounds (filtered.bounds (P⇒filtered 𝒟-has-P))
    A-preserves-J = A-pres 𝒟 𝒟-has-P J J-colim
    B-preserves-J = B-pres 𝒟 𝒟-has-P J J-colim
    Hom-A-colim = Colimit-from-prop A-preserves-J
    Hom-B-colim = Colimit-from-prop B-preserves-J

    module Part1 ([f,g] : A+B ⇒ J-colim.coapex) where
        f = [f,g] ∘ i₁
        g = [f,g] ∘ i₂
        T-f : Triangle _ f
        T-f = hom-colim-choice J-colim A (A-pres 𝒟 𝒟-has-P J) f
        module T-f = Triangle T-f
        T-g : Triangle _ g
        T-g = hom-colim-choice J-colim B (B-pres 𝒟 𝒟-has-P J) g
        module T-g = Triangle T-g

        Bo = upper-bound T-f.x T-g.x
        p' = [ (J.₁ (is-above₁ _ _) ∘ T-f.p') , (J.₁ (is-above₂ _ _) ∘ T-g.p')  ]

        open HomReasoning
        case1 = begin
          [f,g] ∘ i₁                             ≡⟨⟩
          f                                               ≈⟨ T-f.commutes ⟩
          J-colim.proj T-f.x ∘ T-f.p' ≈˘⟨ J-colim.colimit-commute _ ⟩∘⟨refl ⟩
          (J-colim.proj Bo ∘ J.₁ (is-above₁ _ _)) ∘ T-f.p' ≈⟨ assoc ⟩
          J-colim.proj Bo ∘ (J.₁ (is-above₁ _ _) ∘ T-f.p') ≈˘⟨ refl⟩∘⟨ inject₁ ⟩
          J-colim.proj Bo ∘ p' ∘ i₁ ≈⟨ sym-assoc ⟩
          (J-colim.proj Bo ∘ p') ∘ i₁
          ∎
        case2 = begin
          [f,g] ∘ i₂                            ≈⟨ T-g.commutes ⟩
          J-colim.proj T-g.x ∘ T-g.p' ≈˘⟨ J-colim.colimit-commute _ ⟩∘⟨refl ⟩
          (J-colim.proj Bo ∘ J.₁ (is-above₂ _ _)) ∘ T-g.p' ≈⟨ assoc ⟩
          J-colim.proj Bo ∘ (J.₁ (is-above₂ _ _) ∘ T-g.p') ≈˘⟨ refl⟩∘⟨ inject₂ ⟩
          J-colim.proj Bo ∘ p' ∘ i₂ ≈⟨ sym-assoc ⟩
          (J-colim.proj Bo ∘ p') ∘ i₂
          ∎
        goal : Triangle J-colim [f,g]
        goal = record {
          x = Bo ;
          p' = p' ;
          commutes = coproduct-jointly-epic coprod (record {
            case-precompose-i₁ = case1 ;
            case-precompose-i₂ = case2 })
          }
    module Part2 (i : 𝒟.Obj) ([f,g] [f',g'] : A+B ⇒ J.F₀ i)
                  (pr∘fg≈pr∘fg' : J-colim.proj i ∘ [f,g] ≈ J-colim.proj i ∘ [f',g']) where
      module fil = filtered (P⇒filtered 𝒟-has-P)
      open HomReasoning

      f = [f,g] ∘ i₁
      g = [f,g] ∘ i₂
      f' = [f',g'] ∘ i₁
      g' = [f',g'] ∘ i₂
      pr∘f≈pr∘f' : J-colim.proj i ∘ ([f,g] ∘ i₁) ≈ J-colim.proj i ∘ ([f',g'] ∘ i₁)
      pr∘f≈pr∘f' = extendʳ pr∘fg≈pr∘fg'
      i-u-f-f'-prop =
        hom-colim-unique-factor J-colim (P⇒filtered 𝒟-has-P)
              A A-preserves-J _ _ pr∘f≈pr∘f'
      i-f = proj₁ i-u-f-f'-prop
      u-f = proj₁ (proj₂ i-u-f-f'-prop)
      u-f' = proj₁ (proj₂(proj₂ i-u-f-f'-prop))
      u-f∘f≈u-f'∘f' = (proj₂(proj₂(proj₂ i-u-f-f'-prop)))

      Mf = fil.merge-all u-f u-f'
      module Mf = MergedMorphisms Mf
      v-f = Mf.merge 𝒟.∘ u-f
      v-f-prop : J.₁ v-f ∘ f ≈ J.₁ v-f ∘ f'
      v-f-prop =
        begin
        J.₁ v-f ∘ f         ≈⟨ J.homomorphism ⟩∘⟨refl ⟩
        (J.₁ Mf.merge ∘ J.₁ u-f) ∘ f    ≈⟨ extendˡ u-f∘f≈u-f'∘f' ⟩
        (J.₁ Mf.merge ∘ J.₁ u-f') ∘ f'  ≈˘⟨ J.homomorphism ⟩∘⟨refl ⟩
        J.₁ (Mf.merge 𝒟.∘ u-f') ∘ f'      ≈˘⟨ J.F-resp-≈ Mf.prop ⟩∘⟨refl ⟩
        J.₁ v-f ∘ f'
        ∎

      -- same for g:
      g-unique-factor =
        hom-colim-unique-factor J-colim (P⇒filtered 𝒟-has-P)
              B B-preserves-J g g' (extendʳ pr∘fg≈pr∘fg')
      i-g = proj₁ g-unique-factor
      u-g = proj₁ (proj₂ g-unique-factor)
      u-g' = proj₁ (proj₂(proj₂ g-unique-factor))
      u-g∘g≈u-g'∘g' = (proj₂(proj₂(proj₂ g-unique-factor)))
      Mg = fil.merge-all u-g u-g'
      module Mg = MergedMorphisms Mg
      v-g = Mg.merge 𝒟.∘ u-g
      v-g-prop : J.₁ v-g ∘ g ≈ J.₁ v-g ∘ g'
      v-g-prop =
        begin
        J.₁ v-g ∘ g         ≈⟨ J.homomorphism ⟩∘⟨refl ⟩
        (J.₁ Mg.merge ∘ J.₁ u-g) ∘ g    ≈⟨ extendˡ u-g∘g≈u-g'∘g' ⟩
        (J.₁ Mg.merge ∘ J.₁ u-g') ∘ g'  ≈˘⟨ J.homomorphism ⟩∘⟨refl ⟩
        J.₁ (Mg.merge 𝒟.∘ u-g') ∘ g'      ≈˘⟨ J.F-resp-≈ Mg.prop ⟩∘⟨refl ⟩
        J.₁ v-g ∘ g'
        ∎

      -- we then merge the span v-f and v-g to one commuting square
      closed = fil.close-span v-f v-g
      module closed = ClosedSpan closed
      i' = closed.tip
      e-f = closed.close-fst
      e-g = closed.close-snd
      m = e-f 𝒟.∘ v-f
      case1 =
        begin
        (J.₁ m ∘ [f,g]) ∘ i₁        ≈⟨ assoc ⟩
        J.₁ m ∘ f          ≈⟨ J.homomorphism ⟩∘⟨refl ⟩
        (J.₁ e-f ∘ J.₁ v-f) ∘ f        ≈⟨ assoc ⟩
        J.₁ e-f ∘ (J.₁ v-f ∘ f)        ≈⟨ refl⟩∘⟨ v-f-prop ⟩
        J.₁ e-f ∘ (J.₁ v-f ∘ f')        ≈⟨ sym-assoc ⟩
        (J.₁ e-f ∘ J.₁ v-f) ∘ f'        ≈˘⟨ J.homomorphism ⟩∘⟨refl ⟩
        J.₁ m ∘ [f',g'] ∘ i₁        ≈⟨ sym-assoc ⟩
        (J.₁ m ∘ [f',g']) ∘ i₁
        ∎
      case2 =
        begin
        (J.₁ m ∘ [f,g]) ∘ i₂        ≈⟨ assoc ⟩
        J.₁ m ∘ g          ≈⟨ J.F-resp-≈ closed.commutes ⟩∘⟨refl ⟩
        J.₁ (e-g 𝒟.∘ v-g) ∘ g          ≈⟨ J.homomorphism ⟩∘⟨refl ⟩
        (J.₁ e-g ∘ J.₁ v-g) ∘ g        ≈⟨ assoc ⟩
        J.₁ e-g ∘ (J.₁ v-g ∘ g)        ≈⟨ refl⟩∘⟨ v-g-prop ⟩ -- refl⟩∘⟨ v-g-prop ⟩
        J.₁ e-g ∘ (J.₁ v-g ∘ g')        ≈⟨ sym-assoc ⟩
        (J.₁ e-g ∘ J.₁ v-g) ∘ g'        ≈˘⟨ J.homomorphism ⟩∘⟨refl ⟩
        J.₁ (e-g 𝒟.∘ v-g) ∘ [f',g'] ∘ i₂        ≈˘⟨ J.F-resp-≈ closed.commutes ⟩∘⟨refl ⟩
        J.₁ m ∘ [f',g'] ∘ i₂        ≈⟨ sym-assoc ⟩
        (J.₁ m ∘ [f',g']) ∘ i₂
        ∎


==> anc/src/Setoids-Accessible.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level
import Level as L


open import Relation.Binary using (Setoid)
open import Categories.Category.Instance.Setoids

open import Categories.Category
open import Categories.Category.Lift
open import Categories.Functor hiding (id)
open import Categories.Functor.Hom
open import Filtered
open import Data.Nat using (ℕ)
import Data.Nat
import Data.Sum.Base as Sum
open import Relation.Binary.Core using (Rel)
open import Data.Fin hiding (lift)
open import Data.Fin.Instances using (Fin-≡-isDecEquivalence)
open import Data.Fin.Properties using (splitAt-inject+; splitAt-↑ˡ; splitAt-↑ʳ; splitAt-raise)
open import Data.Product
-- open import Function.Equality hiding (setoid; _∘_; cong) renaming (id to ⟶id)
open import Function.Bundles
open import Relation.Binary.Structures using (IsDecEquivalence)
open import Relation.Binary.PropositionalEquality using (cong; refl)
open import Relation.Binary.PropositionalEquality.Properties
-- open import Relation.Binary.PropositionalEquality using (→-to-⟶)
open import Categories.Diagram.Cocone
open import Categories.Diagram.Cocone.Properties
open import Categories.Diagram.Colimit using (Colimit)
open import Categories.Functor.Construction.LiftSetoids
import Relation.Binary.Reasoning.Setoid as SetoidR
open import Relation.Binary.Construct.Closure.Equivalence using (EqClosure)
open import Relation.Binary.Construct.Closure.ReflexiveTransitive
open import Relation.Binary.Bundles
open import Categories.Category.Monoidal.Instance.Setoids using (Setoids-Cocartesian)
open import Categories.Category.Cocartesian using (Cocartesian; BinaryCoproducts)


open import Setoids-Colimit
open import Setoids-Choice
open import Colimit-Lemmas
open import Hom-Colimit-Choice
open import FinCoequalizer

module Setoids-Accessible where

private
  -- WARNING: it seems to be impossible to raise the levels of the diagrams! Even
  -- if the colimit of a diagram scheme from a higher level exists, it is impossible
  -- to apply the Setoids-Choice principle!
  Setoids' = Setoids 0ℓ 0ℓ

id-filtered : ∀ {o ℓ e : Level} {𝒟} → filtered {o} {ℓ} {e} 𝒟 → filtered {o} {ℓ} {e} 𝒟
id-filtered f = f

→-to-⟶ : ∀ {a b ℓ : Level} {A : Set a} {B : Setoid b ℓ} →
         (A → Setoid.Carrier B) → Func (setoid A) B
→-to-⟶ {B = B} f = record
  { to = f
  ; cong = λ {refl → Setoid.refl B }
  }

const : ∀ {a b ℓ : Level} {A : Set a} {B : Setoid b ℓ} →
         Setoid.Carrier B → Func (setoid A) B
const x = →-to-⟶ (λ _ → x)

open import Canonical-Cocone Setoids'
open import Accessible-Category Setoids' 0ℓ 0ℓ 0ℓ filtered id-filtered
open import Presentable Setoids' 0ℓ 0ℓ 0ℓ filtered
open import Categories.Category.Slice Setoids'
open LiftHom Setoids' 0ℓ 0ℓ 0ℓ

-- -- we use a custom 'setoid' variation to achieve arbitrary levels o, ℓ
-- ≡-setoid : ∀ {o ℓ : Level} → Set 0ℓ → Setoid o ℓ
-- ≡-setoid {o} {ℓ} X =
--   record { Carrier = Lift o X
--   ; _≈_ = λ (lift x₁) (lift x₂) → L.Lift ℓ (x₁ ≡ x₂)
--   ; isEquivalence =
--     record {
--       refl = Level.lift refl ;
--       sym = λ (L.lift eq) → Level.lift (sym eq) ;
--       trans = λ (L.lift x≡y) (L.lift y≡z) → Level.lift (trans x≡y y≡z) } }

Fin≈ : ℕ → Setoid 0ℓ 0ℓ
Fin≈ n = setoid (Fin n)

Fin≈-zero-empty : {ℓ-a : Level} {a : Set ℓ-a} → Fin 0 → a
Fin≈-zero-empty ()

Fin-is-presentable : ∀ (n : ℕ) → presentable (Fin≈ n)
Fin-is-presentable n 𝒟 𝒟-filtered J colim =
  -- see where-clause at the end
  bounded-colimiting
    (lift-hom-n ∘F J)
    (F-map-Coconeˡ lift-hom-n (colim.colimit))
    𝒟-filtered.bounds
    (λ (lift f) →
      let
        -- f is essentially a tuple of elements of the colimit:
        _ : Fin n → Setoid.Carrier colim.coapex
        _ = λ k → f ⟨$⟩ k
        -- since 'colim' is a colimit in setoids, every element
        -- of the family 'f' comes from some object in the diagram
        source-objects : Fin n → 𝒟.Obj
        source-objects k = proj₁ (colimit-choice colim (f ⟨$⟩ k))

        -- the diagram is filtered, so these objects have an upper bound:
        B : 𝒟.Obj
        B = 𝒟-filtered.fin-upper-bound source-objects

        -- and so f factors through it:
        g : Fin n → Setoid.Carrier (J.₀ B)
        g k =
          J.₁ (𝒟-filtered.fin-is-above source-objects k)
          ⟨$⟩ proj₂ (colimit-choice colim (f ⟨$⟩ k))


        open Setoid renaming (_≈_ to _[[_≈_]])
        g-correct : (k : Fin n) → colim.coapex [[ (f ⟨$⟩ k) ≈ colim.proj B ⟨$⟩ (g k) ]]
        g-correct k =
          let
            open SetoidR (colim.coapex)
            X , xₖ = colimit-choice colim (f ⟨$⟩ k)
            connecting-morph = 𝒟-filtered.fin-is-above source-objects k
          in
          begin
          (f ⟨$⟩ k)                   ≈⟨ colimit-choice-correct colim ⟩
          colim.proj X ⟨$⟩ xₖ         ≈˘⟨ colim.colimit-commute connecting-morph (Setoid.refl (J.₀ X)) ⟩
          (colim.proj B ∘ J.₁ connecting-morph) ⟨$⟩ xₖ        ≡⟨⟩
          colim.proj B ⟨$⟩ (J.₁ connecting-morph ⟨$⟩ xₖ)       ≡⟨⟩
          colim.proj B ⟨$⟩ (g k)
          ∎

        g≈ : Fin≈ n ⇒ J.₀ B
        g≈ = →-to-⟶ g
      in
      record {
        i = B ;
        preimage = Level.lift g≈ ;
        x-sent-to-c = Level.lift (λ {k} {k'} eq →
          let
            open SetoidR (colim.coapex)
          in
          begin
          (colim.proj B ∘ g≈ ∘ id) ⟨$⟩ k ≡⟨⟩
          colim.proj B ⟨$⟩ (g k) ≈˘⟨ g-correct k ⟩
          f ⟨$⟩ k ≈⟨ Func.cong f eq ⟩
          f ⟨$⟩ k'
          ∎
          )
        })
    λ {i} kp →
      let
        module kp = KernelPairs kp
        F-colim = F-map-Coconeˡ (LiftHom[ (Fin≈ n) ,-] ) colim.colimit
        module F-colim = Cocone (F-colim)
        -- we are given two tuples:
        f : Fin≈ n ⇒ J.₀ i
        f = Lift.lower kp.pr₁
        g : Fin≈ n ⇒ J.₀ i
        g = Lift.lower kp.pr₂
        -- which are identified in the cocone
        open Setoid renaming (_≈_ to _[[_≈_]])
        F-identified : F-colim.N [[ F-colim.ψ i ⟨$⟩ kp.pr₁ ≈ F-colim.ψ i ⟨$⟩ kp.pr₂ ]]
        F-identified = kp.identified
        -- expanding the definition of F yields:
        identified : hom-setoid [[ colim.proj i ∘ f ∘ id ≈ colim.proj i ∘ g ∘ id ]]
        identified = Lift.lower kp.identified

        i' , ( h , eq ) = induction n i f g identified
      in
      record { B = i' ; inj₁ = h ; inj₂ = h ; identifies = Level.lift eq }
  where
    open Hom (Setoids')
    hom-n = Hom[ (Fin≈ n) ,-]
    lift-hom-n = LiftHom[ (Fin≈ n) ,-]
    module colim = Colimit colim
    open Category (Setoids')
    module 𝒟 = Category 𝒟
    module J = Functor J
    module 𝒟-filtered = filtered 𝒟-filtered
    open Setoid renaming (_≈_ to _[[_≈_]])
    induction : ∀ (k : ℕ) (j : Category.Obj 𝒟) →
                  (s t : Fin≈ k ⇒ J.₀ j) →
                  hom-setoid [[ colim.proj j ∘ s ≈ colim.proj j ∘ t ]] →
                  Σ[ j' ∈ 𝒟.Obj ] (Σ[ h ∈ j 𝒟.⇒ j' ] ( hom-setoid [[ J.₁ h ∘ s ≈ J.₁ h ∘ t ]]))
    induction ℕ.zero j s t eq-proj = j , (𝒟.id , (λ {k} _ → Fin≈-zero-empty k ))
    induction (ℕ.suc k) j s t eq-proj =
      let
        -- the elements s 0 and t 0 are identified in the colimit:
        proj-identifies-0 : colim.coapex [[ colim.proj j ⟨$⟩ (s ⟨$⟩ Fin.zero) ≈ colim.proj j ⟨$⟩ (t ⟨$⟩ Fin.zero) ]]
        proj-identifies-0 = eq-proj (Setoid.refl (Fin≈ (ℕ.suc k)))

        -- and so s 0 and t 0 are identified somewhere in the diagram:
        ident-in-dia-0 : identified-in-diagram J (s ⟨$⟩ Fin.zero) (t ⟨$⟩ Fin.zero)
        ident-in-dia-0 = filtered-identification-colim J colim 𝒟-filtered proj-identifies-0
        module ident-in-dia-0 = identified-in-diagram ident-in-dia-0
        M = 𝒟-filtered.merge-all ident-in-dia-0.inj₁ ident-in-dia-0.inj₂
        module M = MergedMorphisms M
        j-0 = M.tip
        coeq = M.merge
        coeq-prop = M.prop
        h-0 : j 𝒟.⇒ j-0
        h-0 = coeq 𝒟.∘ ident-in-dia-0.inj₁

        -- we restrict s/t/eq-ref to the other components in order to apply the I.H. to them:
        s-suc : Fin≈ k ⇒ J.₀ j
        s-suc = →-to-⟶ (λ m → s ⟨$⟩ Fin.suc m)
        t-suc : Fin≈ k ⇒ J.₀ j
        t-suc = →-to-⟶ (λ m → t ⟨$⟩ Fin.suc m)
        eq-proj-suc : hom-setoid [[ colim.proj j ∘ s-suc ≈ colim.proj j ∘ t-suc ]]
        eq-proj-suc = λ {refl → eq-proj (Setoid.refl (Fin≈ (ℕ.suc k)))}
        -- the induction hypothesis:
        j-suc , (h-suc , ident-in-dia-suc) = induction k j s-suc t-suc eq-proj-suc

        -- we can combine the two morphisms for 0 and the I.H.:
        closed = 𝒟-filtered.close-span h-0 h-suc
        module closed = ClosedSpan closed
        j' = closed.tip
        h-inj₁ = closed.close-fst
        h-inj₂ = closed.close-snd
        h : j 𝒟.⇒ j'
        h = h-inj₁ 𝒟.∘ h-0

        -- J-expand-0 : hom-setoid [[ J.₁ h ≈ J.₁ h-inj₁ ∘ J.₁ coeq ∘ J.₁ ident-in-dia-0.inj₁ ]]
        -- J-expand-0 = let open HomReasoning in
        --   begin
        --   J.₁ h ≈⟨ J.homomorphism ⟩
        --   J.₁ h-inj₁ ∘ J.₁ h-0 ≈⟨ (refl⟩∘⟨ J.homomorphism) ⟩
        --   J.₁ h-inj₁ ∘ J.₁ coeq ∘ J.₁ ident-in-dia-0.inj₁
        --   ∎

        open SetoidR (J.₀ j')
        refl-j = (Setoid.refl (J.₀ j))
      in
      j' , h , λ { -- case distinction: so we have either s0/t0 or s-suc/t-suc
        {Fin.zero} refl →
          begin
          (J.₁ h ∘ s) ⟨$⟩ Fin.zero ≡⟨⟩
          J.₁ h ⟨$⟩ (s ⟨$⟩ Fin.zero) ≈⟨ J.homomorphism refl-j ⟩
          J.₁ h-inj₁ ⟨$⟩  (J.₁ (coeq 𝒟.∘ ident-in-dia-0.inj₁) ⟨$⟩ (s ⟨$⟩ Fin.zero)) ≈⟨ Func.cong (J.₁ h-inj₁) (J.homomorphism refl-j) ⟩
          (J.₁ h-inj₁ ∘ J.₁ coeq) ⟨$⟩ (J.₁ ident-in-dia-0.inj₁ ⟨$⟩ (s ⟨$⟩ Fin.zero)) ≈⟨ Func.cong (J.₁ h-inj₁ ∘ J.₁ coeq) ident-in-dia-0.identifies ⟩
          (J.₁ h-inj₁ ∘ J.₁ coeq) ⟨$⟩ (J.₁ ident-in-dia-0.inj₂ ⟨$⟩ (t ⟨$⟩ Fin.zero)) ≈˘⟨ Func.cong (J.₁ h-inj₁) (J.homomorphism refl-j) ⟩
          (J.₁ h-inj₁ ∘ J.₁ (coeq 𝒟.∘ ident-in-dia-0.inj₂)) ⟨$⟩ (t ⟨$⟩ Fin.zero) ≈˘⟨ Func.cong (J.₁ h-inj₁) (J.F-resp-≈ coeq-prop refl-j) ⟩
          (J.₁ h-inj₁ ∘ J.₁ (coeq 𝒟.∘ ident-in-dia-0.inj₁)) ⟨$⟩ (t ⟨$⟩ Fin.zero) ≈˘⟨ J.homomorphism refl-j ⟩
          (J.₁ (h-inj₁ 𝒟.∘ coeq 𝒟.∘ ident-in-dia-0.inj₁)) ⟨$⟩ (t ⟨$⟩ Fin.zero) ≡⟨⟩
          (J.₁ h ∘ t) ⟨$⟩ Fin.zero
          ∎
      ; {Fin.suc m} refl →
          begin
          (J.₁ h ∘ s) ⟨$⟩ Fin.suc m ≡⟨⟩
          (J.₁ (h-inj₁ 𝒟.∘ h-0) ∘ s) ⟨$⟩ Fin.suc m ≈⟨ J.F-resp-≈ closed.commutes refl-j ⟩
          (J.₁ (h-inj₂ 𝒟.∘ h-suc) ∘ s) ⟨$⟩ Fin.suc m ≈⟨ J.homomorphism refl-j ⟩
          J.₁ h-inj₂ ⟨$⟩ (J.₁ h-suc ⟨$⟩ (s ⟨$⟩ Fin.suc m)) ≈⟨ Func.cong (J.₁ h-inj₂) (ident-in-dia-suc (Setoid.refl (Fin≈ k))) ⟩
          J.₁ h-inj₂ ⟨$⟩ (J.₁ h-suc ⟨$⟩ (t ⟨$⟩ Fin.suc m)) ≈˘⟨ J.homomorphism refl-j ⟩
          (J.₁ (h-inj₂ 𝒟.∘ h-suc) ∘ t) ⟨$⟩ Fin.suc m ≈˘⟨ J.F-resp-≈ closed.commutes refl-j ⟩
          (J.₁ (h-inj₁ 𝒟.∘ h-0) ∘ t) ⟨$⟩ Fin.suc m ≡⟨⟩
          (J.₁ h ∘ t) ⟨$⟩ Fin.suc m
          ∎
      }

canonical-cocone-is-limitting : ∀ (X : Setoid 0ℓ 0ℓ) → IsLimitting (Cocone[ Fin≈ ↓ X ])
canonical-cocone-is-limitting X =
  let
    open Setoid renaming (_≈_ to _[[_≈_]]) hiding (sym)
    CanCocone = Cocone[ Fin≈ ↓ X ]
    module F = Functor (Functor[ Fin≈ ↓ X ])
    open Category (Setoids 0ℓ 0ℓ)

    t : (Setoid.Carrier X) → Category.Obj (Cat[ Fin≈ ↓ X ])
    t x = (1 , const x)

    ! : (C : Cocone (Functor[ Fin≈ ↓ X ])) → Cocone⇒ _ CanCocone C
    ! C =
      let
        module C = Cocone C
        underlying : (Setoid.Carrier X)  → (Setoid.Carrier C.N)
        underlying x = C.ψ (t x) ⟨$⟩ Fin.zero
      in
      record {
      arr = record {
        to = underlying
           ;
        cong = λ {x} {x'} x≈x' →
          let
            -- f : Slice⇒ (sliceobj (const x)) (sliceobj (const x'))
            f : (Cat[ Fin≈ ↓ X ]) [ t x , t x' ]
            f = slicearr
                  {h = id}
                  λ { {Fin.zero} {Fin.zero} refl → Setoid.sym X x≈x'}
            eq : C.ψ (t x) ≈ C.ψ (t x') ∘ F.₁ f
            eq =
              let open HomReasoning in
              begin
              C.ψ (t x) ≈˘⟨ C.commute f ⟩ C.ψ (t x') ∘ F.₁ f
              ∎
          in
          eq (Setoid.refl (Fin≈ 1)) }
      ; commute = λ {s} {x} {x'} x≈x' →
        let
          n , r = s
          morph : ∀ (y : Setoid.Carrier (Fin≈ n)) → (Cat[ Fin≈ ↓ X ]) [ t (r ⟨$⟩ y) , s ]
          morph y =
            slicearr
              {h = const y}
              λ { {Fin.zero} {Fin.zero} refl → Setoid.refl X}
          open SetoidR (C.N)
        in
        begin
        underlying (r ⟨$⟩ x) ≡⟨⟩
        C.ψ (t (r ⟨$⟩ x)) ⟨$⟩ Fin.zero
          ≈˘⟨ C.commute (morph x) (Setoid.refl (Fin≈ 1)) ⟩
        C.ψ s ⟨$⟩ ((F.₁ (morph x)) ⟨$⟩ Fin.zero)
          ≡⟨⟩
        C.ψ s ⟨$⟩ x
          ≈⟨ Func.cong (C.ψ s) x≈x' ⟩
        C.ψ s ⟨$⟩ x'
        ∎
        }
  in
  record {
    ! = λ{C} → ! C ;
    !-unique = λ {C} other {x} {x'} x≈x' →
    let
      -- given an other cocone morphism to C
      module C = Cocone C
      module !C = Cocone⇒ (! C)
      module other = Cocone⇒ other
      open SetoidR (C.N)
    in
    begin
    !C.arr ⟨$⟩ x
      ≡⟨⟩
    C.ψ (t x) ⟨$⟩ Fin.zero
      ≈˘⟨ other.commute (Setoid.refl (Fin≈ 1)) ⟩
    other.arr ⟨$⟩ x
      ≈⟨ Func.cong other.arr x≈x' ⟩
    other.arr ⟨$⟩ x'
    ∎
  }

concat-tuples : {a : Level} {n m : ℕ} {X : Set a} (s : Fin n → X) (t : Fin m → X) → (Fin (n  Data.Nat.+ m) → X)
concat-tuples {a} {n} {m} s t n+m = Sum.[ s , t ] (splitAt n n+m)



merge-parallel : (k n : ℕ) (X : Setoid 0ℓ 0ℓ)
  (s : Func (Fin≈ k) X)
  (t : Func (Fin≈ n) X)
  (g h : Cat[ Fin≈ ↓ X ] [ (k , s) , (n , t) ]) → MergedMorphisms (Cat[ Fin≈ ↓ X ]) g h
merge-parallel k n X s t (slicearr {h = g≈} g-prop) (slicearr {h = h≈} h-prop) =
  record {
    tip = n , t ;
    merge = (slicearr {h = →-to-⟶ EndoCoeq.f } λ { {x} {x} refl → Setoid.sym X (merge-△ x) });
    prop = λ { {x} {x} refl  → EndoCoeq.identify-R (g≈.to x) (h≈.to x) (x , (refl , refl)) }
  }
  where
    module t = Func t
    module g≈ = Func g≈
    module h≈ = Func h≈
    module EndoCoeq = EndoCoequalize (finite-coequalize k (Fin n) (IsDecEquivalence._≟_ Fin-≡-isDecEquivalence) g≈.to h≈.to)

    open Setoid X using (_≈_)
    open SetoidR X
    merge-△ : (x : Fin n) → (t ⟨$⟩ x) ≈ (t ⟨$⟩ (EndoCoeq.f x))
    merge-△ x = EqClosure-ump _
      (λ y1 y2 → t ⟨$⟩ y1 ≈ t ⟨$⟩ y2) -- kernelpair
      (setoid-kernel-IsEquivalence X (λ y → t ⟨$⟩ y))
      (λ { {y1} {y2} (y , (gy , hy)) →
        begin
        t ⟨$⟩ y1    ≡˘⟨ cong t.to gy ⟩
        t ⟨$⟩ (g≈ ⟨$⟩ y)    ≈⟨ g-prop refl ⟩
        s ⟨$⟩ y    ≈˘⟨ h-prop refl ⟩
        t ⟨$⟩ (h≈ ⟨$⟩ y)    ≡⟨ cong t.to hy ⟩
        t ⟨$⟩ y2
        ∎
        })
      (EndoCoeq.reflect-f x)


canonical-cat-is-filtered : ∀ (X : Setoid 0ℓ 0ℓ) → filtered (Cat[ Fin≈ ↓ X ])
canonical-cat-is-filtered X =
  record {
    bounds = record
              { non-empty = 0 , (record { to = λ () ; cong = λ {x} → exfalso x }) ;
              upper-bound = λ {(k , s) (n , t) →
                (k Data.Nat.+ n) , →-to-⟶ (concat-tuples (_⟨$⟩_ s) (_⟨$⟩_ t)) } ;
              is-above₁ = λ {(k , s) (n , t) →
                let
                  open SetoidR X
                  -- inject+ = _↑ˡ_
                in
                slicearr {h = →-to-⟶ (λ - → - ↑ˡ n)}
                λ {i} {i'} i≈i' → begin
                concat-tuples (_⟨$⟩_ s) (_⟨$⟩_ t) (i ↑ˡ n)
                  ≡⟨⟩
                Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (splitAt k (i ↑ˡ n))
                  ≡⟨ cong Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (splitAt-↑ˡ k i n) ⟩
                -- Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (Sum.inj₁ i)
                --  ≡⟨⟩
                s ⟨$⟩ i
                  ≈⟨ Func.cong s i≈i' ⟩
                s ⟨$⟩ i'
                ∎
                } ;
              is-above₂ = λ {(k , s) (n , t) →
                let
                  open SetoidR X
                in
                slicearr {h = →-to-⟶ (_↑ʳ_ {n} k)}
                λ {i} {i'} i≈i' →
                begin
                concat-tuples (_⟨$⟩_ s) (_⟨$⟩_ t) (k ↑ʳ i)
                  ≡⟨⟩
                Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (splitAt k (k ↑ʳ i))
                  ≡⟨ cong Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (splitAt-↑ʳ k n i) ⟩
                -- Sum.[ _⟨$⟩_ s , _⟨$⟩_ t ] (Sum.inj₂ i)
                --  ≡⟨⟩
                t ⟨$⟩ i
                  ≈⟨ Func.cong t i≈i' ⟩
                t ⟨$⟩ i'
                ∎
              } } ;
    merge-parallel = record { merge-all = λ { {k , s} {n , t} g h →
          merge-parallel k  n X s t g h
        }
      }
    }
  where
    exfalso : ∀ {a : Level} {A : Set a} → Fin 0 → A
    exfalso ()



lift-filtered : ∀ {o ℓ e o' ℓ' e' : Level} → {𝒞 : Category o ℓ e} → filtered 𝒞 → filtered (liftC o' ℓ' e' 𝒞)
lift-filtered fil =
  record { bounds =
    record {
      non-empty = Level.lift fil.non-empty ;
      upper-bound = λ a b → Level.lift (fil.upper-bound (lower a) (lower b)) ;
      is-above₁ = λ a b → Level.lift (fil.is-above₁ (lower a) (lower b)) ;
      is-above₂ = λ a b → Level.lift (fil.is-above₂ (lower a) (lower b)) } ;
      merge-parallel = record { merge-all = λ g h →
        let module ma = MergedMorphisms (fil.merge-all (lower g) (lower h)) in
        record { tip = Level.lift ma.tip ; merge = Level.lift ma.merge ; prop = Level.lift ma.prop
      } } }
  where module fil = filtered fil

Setoids-Accessible : Accessible
Setoids-Accessible = record
               { Idx = ℕ
               ; fin = Fin≈
               ; fin-presentable = Fin-is-presentable
               ; build-from-fin = canonical-cocone-is-limitting
               ; canonical-has-prop = λ X → lift-filtered (canonical-cat-is-filtered X)
               ; coproduct = λ A B _ _ →  BinaryCoproducts.coproduct (Cocartesian.coproducts Setoids-Cocartesian) {A} {B} 
               }


==> anc/src/Setoids-Choice.agda <==
{-# OPTIONS --without-K --safe #-}
module Setoids-Choice where

open import Level
open import Relation.Binary using (Setoid; Preorder; Rel)
open import Relation.Binary.Construct.Closure.SymmetricTransitive as ST using (Plus⇔; minimal)
open import Agda.Builtin.Equality using (_≡_) renaming (refl to refl-by-def)

open import Agda.Builtin.Sigma
open import Data.Product
open import Relation.Binary.Bundles using (Setoid)
open import Function.Bundles

open import Categories.Category using (Category; _[_,_]; _[_≈_]; _[_∘_])
open import Categories.Functor
open import Categories.Category.Instance.Setoids
open import Categories.Category.Cocomplete
open import Categories.Diagram.Cocone
open import Categories.Diagram.Colimit
open import Categories.Object.Initial
import Relation.Binary.Reasoning.Setoid as SetoidR
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Category.Instance.Properties.Setoids.Cocomplete
open import Filtered

open import Colimit-Lemmas using (IsLimitting)
import Categories.Category.Construction.Cocones as Coc
import Relation.Binary.Reasoning.Setoid as RS

module _ {o ℓ e c ℓ'} {D : Category o ℓ e} {J : Functor D (Setoids (o ⊔ c) (o ⊔ ℓ ⊔ c ⊔ ℓ'))} where
  private
    construction = Setoids-Cocomplete o ℓ e c ℓ' J
    open Setoid renaming (_≈_ to _[[_≈_]])
    module construction = Colimit construction
    module D = Category D
    module J = Functor J

  J₀ : D.Obj → Set _
  J₀ i = Setoid.Carrier (J.F₀ i)

  module _ (Colim : Colimit J) where
    -- Given an element in the carrier set of a colimit,
    -- choose an object in the diagram scheme and an element in the corresponding
    -- set in the diagram:
    module Colim = Colimit Colim
    colimit-choice : Setoid.Carrier Colim.coapex → Σ[ i ∈ D.Obj ] (Setoid.Carrier (J.F₀ i))
    colimit-choice x =
        let
            -- apply the universal property to get an element in the standard
            -- setoid colimit construction!
            cocone-morph = Colim.rep-cocone construction.colimit
            module cocone-morph = Cocone⇒ cocone-morph
        in
        cocone-morph.arr ⟨$⟩ x

    -- The other direction is simply the colimit injection: we just use it
    -- as a shorthand in the correctness statement.
    colimit-inject : Σ[ i ∈ D.Obj ] (Setoid.Carrier (J.F₀ i)) → Setoid.Carrier Colim.coapex
    colimit-inject (i , elem) = Colim.proj i ⟨$⟩ elem

    -- The correctness of `colimit-choice`: given `x` in the colimit,
    -- if we choose some element somewhere in the diagram, then injecting
    -- it into the colimit yields `x` again:

    colimit-choice-correct : ∀ {x : Setoid.Carrier Colim.coapex} →
                            Colim.coapex [[
                              x ≈
                                Colim.proj (fst (colimit-choice x))
                                  ⟨$⟩ (snd (colimit-choice x)) ]]
    colimit-choice-correct {top-level-x} =
      same-cocone-morph (refl Colim.coapex)
        where
        -- we show the equality by the uniqueness of cocone morphisms, so we
        -- construct a couple of cocone morphisms for the above equation.
        -- 1. the identity cocone morphism:
        id-cmorph : Cocone⇒ _ Colim.colimit Colim.colimit
        id-cmorph = Category.id (Cocones _)

        -- 2a. for another endomorphism on Colim, we first take the choice:
        choice-cmorph : Cocone⇒ _ Colim.colimit construction.colimit
        choice-cmorph = Colim.rep-cocone construction.colimit

        -- 2b. and then inject back
        inject-cmorph : Cocone⇒ _ construction.colimit Colim.colimit
        inject-cmorph = construction.rep-cocone Colim.colimit
        module inject-cmorph = Cocone⇒ inject-cmorph

        inject-cmorph-correct : ∀ x → inject-cmorph.arr ⟨$⟩ x ≡ colimit-inject x
        inject-cmorph-correct x = refl-by-def

        same-cocone-morph : Cocones J [ id-cmorph ≈ (Cocones J [ inject-cmorph ∘ choice-cmorph ]) ]
        same-cocone-morph =
            Colim.initial.!-unique₂
              id-cmorph
              (Cocones J [ inject-cmorph ∘ choice-cmorph ])


==> anc/src/Setoids-Colimit.agda <==
{-# OPTIONS --without-K --safe #-}
module Setoids-Colimit where

open import Level
open import Relation.Binary using (Setoid; Preorder; Rel)
open import Relation.Binary.Construct.Closure.SymmetricTransitive as ST using (Plus⇔; minimal)
open import Agda.Builtin.Equality using (_≡_) renaming (refl to refl-by-def)

open import Agda.Builtin.Sigma
open import Data.Product
open import Relation.Binary.Bundles using (Setoid)
open import Function.Bundles

open import Categories.Category using (Category; _[_,_]; _[_≈_]; _[_∘_])
open import Categories.Functor
open import Categories.Category.Instance.Setoids
open import Categories.Category.Cocomplete
open import Categories.Diagram.Cocone
open import Categories.Diagram.Colimit
open import Categories.Object.Initial
import Relation.Binary.Reasoning.Setoid as SetoidR
open import Categories.Category.Construction.Cocones using (Cocones)
open import Categories.Category.Instance.Properties.Setoids.Cocomplete
open import Filtered

open import Colimit-Lemmas using (IsLimitting)
import Categories.Category.Construction.Cocones as Coc
import Relation.Binary.Reasoning.Setoid as RS

module _ {o ℓ e c ℓ'} {D : Category o ℓ e} (J : Functor D (Setoids (o ⊔ c) (o ⊔ ℓ ⊔ c ⊔ ℓ'))) where
  private
    construction = Setoids-Cocomplete o ℓ e c ℓ' J
    open Setoid renaming (_≈_ to _[[_≈_]])
    module construction = Colimit construction
    module D = Category D
    module J = Functor J

  J₀ : D.Obj → Set _
  J₀ i = Setoid.Carrier (J.F₀ i)

  record identified-in-diagram {X Y : D.Obj} (x : J₀ X) (y : J₀ Y) : Set (o ⊔ ℓ ⊔ c ⊔ ℓ') where
      field
        -- that two elements x and y are identified in the diagram means that
        -- 1. there is an object B in the diagram
        B : D.Obj
        -- 2. which is above X and Y
        inj₁ : D [ X , B ]
        inj₂ : D [ Y , B ]
        -- 3. such that both x and y are sent to the same element in B
        identifies : J.F₀ B [[ J.F₁ inj₁ ⟨$⟩ x ≈ J.F₁ inj₂ ⟨$⟩ y ]]

  module _ (Colim : Colimit J) where
    private
      module Colim = Colimit Colim

    -- Lemma: if two elements are idenitfied in the colimit of a filtered diagram,
    -- then they are already identified somewhere in the diagram.

    -- We first show the lemma for the canonically constructed colimit.
    -- For the constructed colimit, we know that ≈ means that x and y
    -- are connected by a zigzag. So we can recurse over the zigzag structure.
    filtered-identification-constr : (filtered D) → ∀ {X Y : D.Obj} → (x : J₀ X) (y : J₀ Y)
       → construction.coapex [[ construction.proj X ⟨$⟩ x ≈ construction.proj Y ⟨$⟩ y ]]
       → identified-in-diagram x y
    filtered-identification-constr fil {X} {Y} x y (Plus⇔.forth (f , fx≈y)) =
      record { B = Y ; inj₁ = f ; inj₂ = D.id ; identifies =
        let open SetoidR (J.F₀ Y) in
        begin
        (J.F₁ f ⟨$⟩ x)  ≈⟨ fx≈y ⟩
        y              ≈˘⟨ J.identity (refl (J.F₀ Y)) ⟩
        (J.F₁ D.id ⟨$⟩ y)
        ∎
        }
    filtered-identification-constr fil {X} {Y} x y (Plus⇔.back (f , fy≈x)) =
      record { B = X ; inj₁ = D.id ; inj₂ = f ; identifies =
        let open SetoidR (J.F₀ X) in
        begin
        (J.F₁ D.id ⟨$⟩ x)  ≈⟨ J.identity (refl (J.F₀ X)) ⟩
        x                 ≈˘⟨ fy≈x ⟩
        (J.F₁ f ⟨$⟩ y)
        ∎
        }
    filtered-identification-constr fil {X} {Z} x z (Plus⇔.forth⁺ {_} {Y , y} {_} (f , fx≈y) y≈z) =
      let
        -- easy recursive case:
        -- f sends x to y and we have a bound of y and z:
        y∨z = filtered-identification-constr fil y z y≈z
        module y∨z = identified-in-diagram y∨z
      in
      record {
        B = y∨z.B ;
        inj₁ = D [ y∨z.inj₁ ∘ f ] ;
        inj₂ = y∨z.inj₂ ;
        identifies =
        let
            open SetoidR (J.F₀ y∨z.B)
        in
        begin
        J.F₁ (D [ y∨z.inj₁ ∘ f ]) ⟨$⟩ x ≈⟨ J.homomorphism (refl (J.F₀ X)) ⟩
        J.F₁ y∨z.inj₁ ⟨$⟩ (J.F₁ f ⟨$⟩ x) ≈⟨ Func.cong (J.F₁ y∨z.inj₁) fx≈y ⟩
        J.F₁ y∨z.inj₁ ⟨$⟩ y             ≈⟨ y∨z.identifies ⟩
        J.F₁ y∨z.inj₂ ⟨$⟩ z
        ∎
      }
    filtered-identification-constr fil {X} {Z} x z (Plus⇔.back⁺ {_} {Y , y} {_} (f , fy≈x) y≈z) =
      let
        -- non-trivial recursive case, because we now use filteredness:
        -- f sends y to x and we have a bound V of y and z:
        -- X <- Y -> V <- Z
        V = filtered-identification-constr fil y z y≈z
        module V = identified-in-diagram V

        open filtered fil

        -- the new upper bound and the two injections
        W : ClosedSpan _ f V.inj₁
        W = close-span f V.inj₁
        module W = ClosedSpan W
        w₁ = W.close-fst
        w₂ = W.close-snd
      in
      record {
        B = W.tip;
        inj₁ = w₁;
        inj₂ = D [ w₂ ∘ V.inj₂ ] ;
        identifies =
        let
            open SetoidR (J.F₀ W.tip)
        in
        begin
        J.F₁ w₁ ⟨$⟩ x               ≈˘⟨ Func.cong (J.F₁ w₁) fy≈x ⟩
        J.F₁ w₁ ⟨$⟩ (J.F₁ f ⟨$⟩ y)   ≈˘⟨ J.homomorphism (refl (J.F₀ Y)) ⟩
        J.F₁ (D [ w₁ ∘ f ]) ⟨$⟩ y   ≈⟨ J.F-resp-≈ W.commutes (refl (J.F₀ Y)) ⟩
        J.F₁ (D [ w₂ ∘ V.inj₁ ]) ⟨$⟩ y   ≈⟨ J.homomorphism (refl (J.F₀ Y)) ⟩
        J.F₁ w₂ ⟨$⟩ ((J.F₁ V.inj₁) ⟨$⟩ y) ≈⟨ Func.cong (J.F₁ w₂) V.identifies ⟩
        J.F₁ w₂ ⟨$⟩ ((J.F₁ V.inj₂) ⟨$⟩ z) ≈˘⟨ J.homomorphism (refl (J.F₀ Z)) ⟩
        J.F₁ (D [ w₂ ∘ V.inj₂ ]) ⟨$⟩ z
        ∎
      }

    filtered-identification-colim : (filtered D) → ∀ {X Y : D.Obj} → {x : J₀ X} {y : J₀ Y}
       → Colim.coapex [[ Colim.proj X ⟨$⟩ x ≈ Colim.proj Y ⟨$⟩ y ]]
       → identified-in-diagram x y
    filtered-identification-colim fil {X} {Y} {x} {y} x≈y =
      filtered-identification-constr fil x y constr⊢x≈y
      where
        -- the unique cocone morphism:
        u = Colim.rep-cocone construction.colimit
        module u = Cocone⇒ u

        open SetoidR (construction.coapex)
        constr⊢x≈y =
          begin
          construction.proj X ⟨$⟩ x ≈˘⟨ u.commute (refl (J.F₀ X)) ⟩
          u.arr ⟨$⟩ (Colim.proj X ⟨$⟩ x) ≈⟨ Func.cong u.arr x≈y ⟩
          u.arr ⟨$⟩ (Colim.proj Y ⟨$⟩ y) ≈⟨ u.commute (refl (J.F₀ Y)) ⟩
          construction.proj Y ⟨$⟩ y
          ∎


  -- the next results characterize: when is a Cocone a Colimit in Setoids?
  record KernelPairs {o'' e'' : Level} {A B : Setoid o'' e''} (f : Func A B) : Set (o'' ⊔ e'') where
    field
        pr₁ : Setoid.Carrier A
        pr₂ : Setoid.Carrier A
        identified : B [[ f ⟨$⟩ pr₁ ≈ f ⟨$⟩ pr₂ ]]

  module _ (C : Cocone J) where
    private
      module C = Cocone C

    record comes-from-diagram (x : Setoid.Carrier C.N) : Set (o ⊔ ℓ ⊔ c ⊔ ℓ') where
      field
        i : D.Obj
        preimage : Setoid.Carrier (J.F₀ i)
        x-sent-to-c : C.N [[ ((C.ψ i) ⟨$⟩ preimage) ≈ x ]]


    -- Lemma: For a diagram with upper bounds, a cocone is colimitting if the
    -- following conditions are met:
    -- 1. every element in the Cocone Setoid is in the image
    --    of some colimit injection
    -- 2. whenever two elements in a set in the diagram are
    --    identified in the cocone, then they are already
    --    identified within the diagram.
    bounded-colimiting : (has-upper-bounds D) →
      (∀ (x : Setoid.Carrier C.N) → comes-from-diagram x) →
      (∀ {i : D.Obj} (k : KernelPairs (C.ψ i)) →
        identified-in-diagram (KernelPairs.pr₁ k) (KernelPairs.pr₂ k)) →
      -- ^- wow, agda managed to infer that (pr₁ k) is of shape J₀ X for some X
      IsLimitting C
    bounded-colimiting bounds get-preimage get-identifier =
      let
        refl-auto : ∀ {i : D.Obj} {elem : J₀ i} → J.F₀ i [[ elem ≈ elem ]]
        refl-auto {i} = refl (J.F₀ i)

        -- the lemma says that whenever two elements x y from
        -- somewhere in the diagram are identified in the cocone C,
        -- then they must be identified in any other cocone, too.
        -- (We have E as the first parameter to make the application
        -- of this lemma easier)
        lemma : ∀ (E : Cocone J) →
                ∀ {X Y : D.Obj} (x : J₀ X) (y : J₀ Y) →
                  C.N [[ C.ψ X ⟨$⟩ x ≈ C.ψ Y ⟨$⟩ y ]] →
                  (Cocone.N E) [[ Cocone.ψ E X ⟨$⟩ x ≈ Cocone.ψ E Y ⟨$⟩ y ]]
        lemma E {X} {Y} x y eq-in-C =
          let
            module E = Cocone E
            module B = has-upper-bounds bounds

            V = B.upper-bound X Y
            inj-X = B.is-above₁ X Y
            inj-Y = B.is-above₂ X Y

            x-in-V = (J.F₁ inj-X ⟨$⟩ x)
            y-in-V = (J.F₁ inj-Y ⟨$⟩ y)

            -- but having them in the same object does not yet
            -- imply that they are identified already.
            -- They are identified in the diagram by the second assumption:
            ident : identified-in-diagram x-in-V y-in-V
            ident = get-identifier (record {
              pr₁ = x-in-V ; pr₂ = y-in-V ; identified =
              let open SetoidR (C.N) in
              begin
              C.ψ V ⟨$⟩ (J.F₁ inj-X ⟨$⟩ x) ≈⟨ C.commute inj-X (refl-auto) ⟩
              C.ψ X ⟨$⟩ x                 ≈⟨ eq-in-C ⟩
              C.ψ Y ⟨$⟩ y                 ≈˘⟨ C.commute inj-Y (refl-auto) ⟩
              C.ψ V ⟨$⟩ (J.F₁ inj-Y ⟨$⟩ y)
              ∎
              })
            module ident = identified-in-diagram ident

            -- now we can show that they must be identified in E, too:
            open SetoidR (E.N)
          in
          begin
          E.ψ X ⟨$⟩ x                   ≈˘⟨ E.commute inj-X refl-auto ⟩
          E.ψ V ⟨$⟩ (J.F₁ inj-X ⟨$⟩ x)   ≡⟨⟩
          E.ψ V ⟨$⟩ x-in-V              ≈˘⟨ E.commute ident.inj₁ refl-auto ⟩
          E.ψ ident.B ⟨$⟩ (J.F₁ ident.inj₁ ⟨$⟩ x-in-V)
              ≈⟨ Func.cong (E.ψ ident.B) ident.identifies ⟩
          E.ψ ident.B ⟨$⟩ (J.F₁ ident.inj₂ ⟨$⟩ y-in-V)
                                        ≈⟨ E.commute ident.inj₂ refl-auto ⟩
          E.ψ V ⟨$⟩ y-in-V              ≡⟨⟩
          E.ψ V ⟨$⟩ (J.F₁ inj-Y ⟨$⟩ y)   ≈⟨ E.commute inj-Y refl-auto ⟩
          E.ψ Y ⟨$⟩ y
          ∎

        ump : ∀ (E : Cocone J) → Cocone⇒ _ C E
        ump E =
          let
            module E = Cocone E
            f : Setoid.Carrier C.N → Setoid.Carrier E.N
            f x =
              let
                preim = get-preimage x
                module preim = comes-from-diagram preim
              in
              E.ψ preim.i ⟨$⟩ preim.preimage

            f-well-def : Func C.N E.N
            f-well-def = record
              { to = f ; cong =
              λ {x} {y} x≈y →
                let
                  X = get-preimage x
                  module X = comes-from-diagram X
                  Y = get-preimage y
                  module Y = comes-from-diagram Y
                  open SetoidR (C.N)
                in
                lemma E X.preimage Y.preimage (
                begin
                C.ψ X.i ⟨$⟩ X.preimage ≈⟨ X.x-sent-to-c ⟩
                x                     ≈⟨ x≈y ⟩
                y                     ≈˘⟨ Y.x-sent-to-c ⟩
                C.ψ Y.i ⟨$⟩ Y.preimage
                ∎
                )
              }
          in
          record {
            arr = f-well-def ;
            commute = λ {X} {x} {x'} x≈x' →
              let
                P = get-preimage (C.ψ X ⟨$⟩ x)
                module P = comes-from-diagram P
                open SetoidR (E.N)
              in
              begin
              f (C.ψ X ⟨$⟩ x)         ≡⟨⟩
              E.ψ P.i ⟨$⟩ P.preimage  ≈⟨ lemma E P.preimage x P.x-sent-to-c ⟩
              E.ψ X ⟨$⟩ x             ≈⟨ Func.cong (E.ψ X) x≈x' ⟩
              E.ψ X ⟨$⟩ x'
              ∎
            }
      in
      record {
        ! = ump _ ;
        !-unique = λ {E} w {x} {y} x≈y →
          let
            module E = Cocone E
            module w = Cocone⇒ w
            f = Cocone⇒.arr (ump E)
            module y = comes-from-diagram (get-preimage y)
            module x = comes-from-diagram (get-preimage x)

            preimages-identified =
              -- show that x.preimage and y.preimage
              -- are sent to the same in C.N
              let open SetoidR (C.N) in
              begin
              C.ψ x.i ⟨$⟩ x.preimage ≈⟨ x.x-sent-to-c ⟩
              x                     ≈⟨ x≈y ⟩
              y                     ≈˘⟨ y.x-sent-to-c ⟩
              C.ψ y.i ⟨$⟩ y.preimage
              ∎

            open SetoidR (E.N)
          in
          begin
          f ⟨$⟩ x         ≈⟨ lemma E x.preimage y.preimage preimages-identified ⟩
          E.ψ y.i ⟨$⟩ y.preimage                  ≈˘⟨ w.commute refl-auto ⟩
          w.arr ⟨$⟩ (C.ψ y.i ⟨$⟩ y.preimage)       ≈⟨ Func.cong w.arr y.x-sent-to-c ⟩
          w.arr ⟨$⟩ y
          ∎
      }


==> anc/src/Unique-Proj.agda <==
{-# OPTIONS --without-K --safe #-}
open import Level

-- Aim of this file: sufficient conditions such that
-- a coalgebra colimit has unique projection/injection homorphisms.

open import Categories.Category
open import Categories.Functor
open import Categories.Functor.Hom
open import Categories.Functor.Coalgebra
open import Categories.Category.Construction.F-Coalgebras
open import Categories.Diagram.Colimit

open import Filtered
open import CoalgColim
open import F-Coalgebra-Colimit
open import Iterate.Assumptions
open import Data.Product
open import Categories.Functor.Properties using (Full)

module Unique-Proj {o ℓ fil-level}
  (𝒞 : Category o ℓ ℓ)
  (F : Endofunctor 𝒞)
  (Fil : Category (o ⊔ ℓ) ℓ ℓ → Set fil-level) -- some variant of 'filtered'
  (Fil-to-filtered : ∀ {𝒟 : Category (o ⊔ ℓ) ℓ ℓ} → Fil 𝒟 → filtered 𝒟) -- .. which implies filtered
  (A,α : CoalgColim 𝒞 F (FiniteRecursive {o' = o ⊔ ℓ} {ℓ' = ℓ} 𝒞 F Fil) {o ⊔ ℓ} {ℓ} {ℓ})
  where

open import Categories.Morphism.Reasoning.Core 𝒞
open import Presentable 𝒞 (o ⊔ ℓ) ℓ ℓ Fil
open import Colimit-Lemmas
open import Helper-Definitions

-- given a coalgebra colimit A,α, its projection homomorphisms
-- are the unique homomorphisms from the diagram elements to the colimit.
--
private
  module A,α = CoalgColim.CoalgColim A,α
  open import Hom-Colimit-Choice
  open Hom-Colimit-Choice.LiftHom 𝒞 ℓ ℓ ℓ


hom-to-coalg-colim-triangle : ∀ {B,β : F-Coalgebra F} →
  presentable (F-Coalgebra.A B,β) →
  preserves-colimit (forget-Coalgebra ∘F A,α.D) F →
  -- ^- F preserves the colimit 'coalg'
  (h : F-Coalgebras F [ B,β , A,α.to-Coalgebra ]) →
  Fil (CoalgColim.𝒟 A,α) →
  Triangle (F-Coalgebras F) A,α.colim h
hom-to-coalg-colim-triangle {B,β} B-presentable F-finitary h 𝒟-Fil =
  triangle i g∘p' g∘p'-equation
  where
    module F = Functor F
    -- we denote the forgetful functor by U:
    U = forget-Coalgebra
    module U = Functor U
    open Category 𝒞
    open F-Coalgebra A,α.to-Coalgebra
    open F-Coalgebra B,β renaming (A to B; α to β)
    module h = F-Coalgebra-Morphism h
    -- Since B is presentable, we obtain a Triangle in 𝒞:
    t : Triangle 𝒞 A,α.carrier-colim h.f
    t = hom-colim-choice 𝒞 A,α.carrier-colim B
      (B-presentable A,α.𝒟 𝒟-Fil (forget-Coalgebra ∘F A,α.D))
      h.f
    module t = Triangle t
    -- denote the intermediate coalgebra by:
    X = A,α.D.₀ t.x
    module X = F-Coalgebra X
    -- Even though t.p' : B → D t.x is a factorization through the diagram,
    -- t.p' is not necessarily a coalgebra homomorphism from B,β to X. The
    -- homomorphism square for t.p' would have these two paths:
    p₁ : B ⇒ F.₀ (A,α.U∘D.₀ t.x)
    p₁ = X.α ∘ t.p'
    p₂ : B ⇒ F.₀ (A,α.U∘D.₀ t.x)
    p₂ = F.₁ t.p' ∘ β
    -- We will use that p₁ and p₂ are competing factorizations for the colimit
    -- obtained after applying F.
    -- For this, we let the functor F preserve the colimit:
    F-colim : Colimit (F ∘F forget-Coalgebra ∘F A,α.D)
    F-colim = Colimit-from-prop (F-finitary A,α.carrier-colim)
    module F-colim = Colimit F-colim

    p₁-vs-p₂ : F-colim.proj t.x ∘ p₁ ≈ F-colim.proj t.x ∘ p₂
    p₁-vs-p₂ =
      -- We use the following diagram:
      --     .------ h --------.
      --    /                  V
      --   B -t.p'-> X -proj-> A
      --   |         |         |
      --  β|    ?    |   hom   |α
      --   V         V         V
      --   FB ----> FX -----> FA
      begin
      F-colim.proj t.x ∘ p₁ ≡⟨⟩
      F.₁ (U.₁ (A,α.colim.proj t.x)) ∘ X.α ∘ t.p'
        ≈˘⟨ extendʳ (F-Coalgebra-Morphism.commutes (A,α.colim.proj t.x)) ⟩
      α ∘ U.₁ (A,α.colim.proj t.x) ∘ t.p'
        ≈˘⟨ refl⟩∘⟨ t.commutes ⟩
      α ∘ h.f
        ≈⟨ h.commutes ⟩
      F.₁ h.f ∘ β
        ≈⟨ pushˡ (F.F-resp-≈ t.commutes ○ F.homomorphism) ⟩
      F.₁ (U.₁ (A,α.colim.proj t.x)) ∘ F.₁ t.p' ∘ β ≡⟨⟩
      F-colim.proj t.x ∘ p₂
      ∎
      where open HomReasoning

    -- Since the diagram scheme is filtered, p₁ and p₂ are merged somewhere
    -- within the diagram, as the following Σ-type witnesses:
    dia-merge =
      hom-colim-unique-factor₁
          -- Basic facts about the colimit:
          𝒞 F-colim (Fil-to-filtered 𝒟-Fil) B
          -- Using that hom(B,-) preserves it:
          (B-presentable A,α.𝒟 𝒟-Fil (F ∘F A,α.U∘D) F-colim)
          -- the competing factorizations:
          p₁ p₂ p₁-vs-p₂

    i : A,α.𝒟.Obj
    i = proj₁ dia-merge
    -- call the coalgebra Y:
    Y = A,α.D.₀ i
    module Y = F-Coalgebra Y
    -- The connecting morphism in the diagram:
    g : F-Coalgebra-Morphism X Y
    g = A,α.D.₁ (proj₁ (proj₂ dia-merge))
    module g = F-Coalgebra-Morphism g
    -- which has the property that it merges p₁ and p₂:
    g-merges : F.₁ g.f ∘ p₁ ≈ F.₁ g.f ∘ p₂
    g-merges = proj₂ (proj₂ dia-merge)


    -- Its composition with t.p' is the desired factorization:
    g∘p' : F-Coalgebra-Morphism B,β Y
    g∘p' = record {
      f = g.f ∘ t.p' ;
      commutes =
        let open HomReasoning in
        begin
        Y.α ∘ g.f ∘ t.p' ≈⟨ extendʳ g.commutes ⟩
        F.₁ g.f ∘ X.α ∘ t.p' ≈⟨ g-merges ⟩
        F.₁ g.f ∘ F.₁ t.p' ∘ β ≈˘⟨ pushˡ F.homomorphism ⟩
        F.₁ (g.f ∘ t.p') ∘ β
        ∎
      }
    module g∘p' = F-Coalgebra-Morphism g∘p'

    g∘p'-equation : h.f ≈ A,α.carrier-colim.proj i ∘ g∘p'.f
    g∘p'-equation =
      let open HomReasoning in
      begin
      h.f ≈⟨ t.commutes ⟩
      A,α.carrier-colim.proj t.x ∘ t.p' ≈˘⟨ pullˡ (A,α.colim.colimit-commute _) ⟩
      A,α.carrier-colim.proj i ∘ g.f ∘ t.p' ≡⟨⟩
      A,α.carrier-colim.proj i ∘ g∘p'.f
      ∎

-- if a coalgebra morphism h factors through a full diagram,
-- then h must match the projection
unique-proj-if-triangle : ∀ {i : A,α.𝒟.Obj} →
  Full-≈ A,α.D →
  (h : F-Coalgebras F [ A,α.D.₀ i , A,α.to-Coalgebra ]) →
  Triangle (F-Coalgebras F) A,α.colim h →
  F-Coalgebras F [ h ≈ A,α.colim.proj i ]
unique-proj-if-triangle {i} D-Full h t =
  -- we can reason on the level of 𝒞:
  begin
  h.f ≈⟨ t.commutes ⟩
  A,α.carrier-colim.proj t.x ∘ p'.f
   ≈˘⟨ refl⟩∘⟨ Dp≈p' ⟩
  A,α.carrier-colim.proj t.x ∘ (A,α.U∘D.₁ p)
   ≈⟨ A,α.carrier-colim.colimit-commute p ⟩
  A,α.carrier-colim.proj i
  ∎
  where
    module D-Full = Full-≈ D-Full
    module t = Triangle t
    B : F-Coalgebra F
    B = A,α.D.₀ i
    module B = F-Coalgebra B
    X : F-Coalgebra F
    X = A,α.D.₀ t.x
    module X = F-Coalgebra X
    p : A,α.𝒟 [ i , t.x ]
    p = D-Full.preimage i t.x t.p'
    p' : F-Coalgebra-Morphism B X
    p' = t.p'
    module p' = F-Coalgebra-Morphism p'
    module h = F-Coalgebra-Morphism h
    Dp≈p' : F-Coalgebras F [ A,α.D.₁ p ≈ p' ]
    Dp≈p' = D-Full.preimage-prop i t.x t.p'
    open Category 𝒞
    open HomReasoning

-- Given a coalgebra in the diagram of A,α , the injection/projection
-- is the unique coalgebra homomorphism to A,α if everything is finitary
-- and if the diagram is full:
unique-proj : ∀ {i : A,α.𝒟.Obj} →
  preserves-colimit (forget-Coalgebra ∘F A,α.D) F →
  Fil (CoalgColim.𝒟 A,α) →
  Full-≈ A,α.D →
  (h : F-Coalgebras F [ A,α.D.₀ i , A,α.to-Coalgebra ]) →
  F-Coalgebras F [ h ≈ A,α.colim.proj i ]
unique-proj {i} F-finitary 𝒟-Fil D-Full h =
  unique-proj-if-triangle D-Full h
    (hom-to-coalg-colim-triangle
      (FiniteRecursive.finite-carrier (A,α.all-have-prop {i}))
      F-finitary h 𝒟-Fil)


==> anc/src/index.agda <==
{-# OPTIONS --without-K --safe #-}
--      ============================================================
--
--                     Initial Algebras Unchained
--                               ----
--                 A Novel Initial Algebra Construction
--                        Formalized in Agda
--
--                 By Thorsten Wißmann and Stefan Milius
--                 accepted for publication at LICS 2024
--
--                            Preprint:
--                  https://arxiv.org/abs/2405.09504
--                       Agda source repository:
--      https://git8.cs.fau.de/software/initial-algebras-unchained
--
--      ============================================================
--
-- This file provides links to the respective modules
-- of the formalization.
--

import Helper-Definitions

-- Some general results about colimits:
import Colimit-Lemmas
import F-Coalgebra-Colimit
import Cofinal

-- Properties of full subcategories of full subcategories:
import FullSub-map

-- Properties of filtered diagrams
import Filtered

-- Definition of Fil-accessible categories
import Presentable
import Canonical-Cocone
import Accessible-Category

-- Example of a Fil-Accessible category: Setoids
import FinCoequalizer -- (weak form of) finite coequalizers in Setoids for the verification of:
import Setoids-Accessible -- Setoids are an instance of a (Fil-)accessible category

-- Some properties of colimits in Setoids:
import Setoids-Choice -- a weak choice principle for preimages of elements of colimits
import Setoids-Colimit -- necessary/sufficient conditions when cocones are colimitting
import Hom-Colimit-Choice -- instance of the above for colimits of hom sets

-- Properties of coalgebras:
import Coalgebra.Recursive
import Coalgebra.IdxProp
import Coalgebra.IdxProp-fmap
import CoalgColim -- Coalgebras that arise as colimits

-- Sufficient conditions such that the colimit injections
-- are the unique coalgebra morphisms:
import Unique-Proj

-- A (slightly generalized) Lambek's Lemma
import Lambek

-- The construction to apply F-Coalgebra.iterate to coalgebra colimits,
-- i.e. if A,α is the a colimit of 'finite' coalgebras, then FA,Fα is
-- also a colimit of 'finite' coalgebras:
import Iterate.Assumptions
import Iterate.ProofGlobals
import Iterate.FiniteSubcoalgebra
import Iterate.DiagramScheme -- the diagram scheme for the claimed colimit
import Iterate.Colimit
import Iterate

-- The main result: The initial F-Algebra constructed as the colimit
-- of all recursive coalgebras with presentable carrier.
import Construction
-- Simplified assumptions if the law of excluded middle is assumed:
import Classical-Case

